On the detection of stellar differential rotation based on the Fourier transform of spectral line profiles

It is known that stellar differential rotation can be detected by analyzing the Fourier transform of spectral line profiles, since the ratio of the 1st- and 2nd-zero frequencies is a useful indicator. This approach essentially relies on the conventional formulation that the observed flux profile is expressible as a convolution of the rotational broadning function and the intrinsic profile, which implicitly assumes that the local intensity profile does not change over disk. Although this postulation is unrealistic in the strict sense, how the result is affected by this approximation is still unclear. In order to examine this problem, profiles of several lines (showing different center-limb variations) were simulated using a model atmosphere corresponding to a mid-F dwarf by integrating intensity profiles for various combinations of vsini (rot. velocity), alpha (diff. degree), and i (inc. angle), and their Fourier transforms were computed to check whether zeros are detected at the predicted positions or not. For this comparison purpose, a large grid of standard rotational broadening functions and their transforms/zeros were also calculated. It turned out that the situation criticaly depends on vsini: In case of vsini>~20km/s where rotational broadening is predominant over other line broadening velocities (typically several km/s), the 1st/2nd zeros of the transform are confirmed almost at the expected positions. In contrast, deviations begin to appear as vsini is lowered, and the zero features of the transform are totally different from the expectation at vsini as low as ~10km/s, which means that the classical formulation is no more valid. Accordingly, while the zero-frequency approach is safely applicable to studying differential rotation in the former broader-line case, it would be difficult to practice for the latter sharp-line case.

==> anc/ReadMe.txt <==
================================================================================
Keywords: line: profiles -- method: data analysis -- stars: rotation -- 
stars: solar-type 

Abstract:

The files in this directory constitute the online material (electronic tables) 
for the paper "On the detection of stellar differential rotation based on 
the Fourier transform  of spectral line profiles (Yoichi Takeda)".
Given are the profile data of rotational broadening function computed for
various combinations of differential rotation parameter (alpha), inclination
angle (i), and limb-darkening coefficient (epsilon); and the data table 
containing the characterstic quantities of their Fourier transforms 
(such as the zero frequencies  or the heights of sidelobes). 


File Summary:
--------------------------------------------------------------------------
FileName           Lrecl  Records   Explanations
--------------------------------------------------------------------------
ReadMe.txt           ...   ...      This file

g_transform_info.dat  87  4158  characterstic quantities of Fourier transforms

./g_profiles/
gprofs_a???e???.dat  150  201(+2header) rotational broadening function data
--------------------------------------------------------------------------

Contents Description: "g_transform_info.dat"
--------------------------------------------------------------------------
In each of the 4158 lines (corresponding to the combinations of 18 angles,
21 alpha values, and 11 epsilon values) are given the  q2/q1 (ratio of 
2nd to 1st zero frequencies), I1/I2 (ratio of 1st to 2nd sidelobe heights), 
the three zero frequencies, and the heights of two sidelobes, which were 
measured from the Fourier transform (g(s)) of the rotational broadening 
functions (G(k)) given in the "g_profiles" directory. Note that the height
of the main lobe equals to 1, because G(k) was so normalized in advance of
calculating the transform that integrated G(k) from k=-1 to +1 is unity. 
--------------------------------------------------------------------------

Contents Description: "gprofs_a????e???.dat"
--------------------------------------------------------------------------
Each of the 231 (=21x11) files present the rotational broadening functions
computed for any combination of alpha (varies from -0.50 to +0.50 with 0.05 
step) and epsilon (varied from 0.0 to 1.0 with 0.1 step), in each of which 
the data corresponding to 18 inclination angles (varies from 5 deg to 90 deg 
with 5 deg step) are contained. In each file name, "a????" and "e???" indicate 
the corresponding alpha and epsilon values, respectively. For example,
am045e010 --> (alpha=-0.45, epsilon=0.1), 
ap000e060 --> (alpha= 0.00, epsilon=0.6),
ap035e100 --> (alpha=+0.35, epsilon=1.0). 
The data of the broadening function G(k) [=G(-k)] are presented at 201 points 
[from k=0 (line center) to k=1 (maximum velocity) with 0.005 step]
where G(0) is set to be unity for convenience. Note that two header lines
beginning with "#" are included in each file.
--------------------------------------------------------------------------

Byte-by-byte Description: "g_transform_info.dat"
--------------------------------------------------------------------------------
   Bytes Format Units   Item       Brief Explanations
--------------------------------------------------------------------------------
   1-  5  F5.2  ---   epsilon limb-darkening coeficient 
   6- 11  F6.2  ---    alpha  parameter of differential rotation 
  12- 14  I3    deg      i    inclination angle
  16- 22  F7.4  ---    q2/q1  ratio of 2nd to 1st zero frequencies
  23- 29  F7.4  ---    I1/I2  ratio of 1st to 2nd sidelobe heights
  32- 38  F7.4  ---      q1   1st zero frequency
  39- 45  F7.4  ---      q2   2nd zero frequency
  46- 52  F7.4  ---      q3   3rd zero frequency
  54- 60  F7.4  ---      I0   height of the main lobe (=1 because of normaization)
  61- 67  F7.4  ---      I1   height of the 1st sidelobe
  68- 74  F7.4  ---      I2   height of the 2nd sidelobe
  76- 87  A12   ---    label  code indicating the corresponding alpha, epsilon, and i 
--------------------------------------------------------------------------------


Byte-by-byte Description: "gprofs_a???e???.dat"
--------------------------------------------------------------------------------
   Bytes Format Units   Item       Brief Explanations
--------------------------------------------------------------------------------
   1-  5  F5.3  ---      k     velocity variable (in unit of vesini) 
   7- 14  F8.5  ---     G_i05  G(k) for i =  5 deg 
  15- 22  F8.5  ---     G_i10  G(k) for i = 10 deg 
  23- 30  F8.5  ---     G_i15  G(k) for i = 15 deg 
  31- 38  F8.5  ---     G_i20  G(k) for i = 20 deg 
  39- 46  F8.5  ---     G_i25  G(k) for i = 25 deg 
  47- 54  F8.5  ---     G_i30  G(k) for i = 30 deg 
  55- 62  F8.5  ---     G_i35  G(k) for i = 35 deg 
  63- 70  F8.5  ---     G_i40  G(k) for i = 40 deg 
  71- 78  F8.5  ---     G_i45  G(k) for i = 45 deg 
  79- 86  F8.5  ---     G_i50  G(k) for i = 50 deg 
  87- 94  F8.5  ---     G_i55  G(k) for i = 55 deg 
  95-102  F8.5  ---     G_i60  G(k) for i = 60 deg 
 103-110  F8.5  ---     G_i65  G(k) for i = 65 deg 
 111-118  F8.5  ---     G_i70  G(k) for i = 60 deg 
 119-126  F8.5  ---     G_i75  G(k) for i = 75 deg 
 127-134  F8.5  ---     G_i80  G(k) for i = 80 deg 
 135-142  F8.5  ---     G_i85  G(k) for i = 85 deg 
 143-150  F8.5  ---     G_i90  G(k) for i = 90 deg 
--------------------------------------------------------------------------------



==> anc/g_profiles/gprofs_am005e000.dat <==
# alpha = -0.05 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990
0.020  0.99985 0.99985 0.99985 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99982 0.99982
0.025  0.99976 0.99976 0.99976 0.99976 0.99976 0.99975 0.99975 0.99975 0.99974 0.99974 0.99974 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99972
0.030  0.99966 0.99966 0.99965 0.99965 0.99965 0.99964 0.99964 0.99964 0.99963 0.99963 0.99962 0.99962 0.99961 0.99961 0.99961 0.99961 0.99961 0.99960
0.035  0.99953 0.99953 0.99953 0.99953 0.99952 0.99952 0.99951 0.99950 0.99950 0.99949 0.99948 0.99948 0.99947 0.99947 0.99947 0.99946 0.99946 0.99946
0.040  0.99939 0.99939 0.99938 0.99938 0.99937 0.99937 0.99936 0.99935 0.99934 0.99933 0.99933 0.99932 0.99931 0.99931 0.99930 0.99930 0.99930 0.99930
0.045  0.99923 0.99923 0.99922 0.99921 0.99921 0.99920 0.99919 0.99918 0.99917 0.99916 0.99915 0.99914 0.99913 0.99912 0.99912 0.99911 0.99911 0.99911
0.050  0.99905 0.99904 0.99904 0.99903 0.99902 0.99901 0.99900 0.99899 0.99897 0.99896 0.99895 0.99894 0.99893 0.99892 0.99891 0.99891 0.99890 0.99890
0.055  0.99885 0.99884 0.99884 0.99883 0.99881 0.99880 0.99879 0.99877 0.99876 0.99874 0.99873 0.99871 0.99870 0.99869 0.99868 0.99868 0.99867 0.99867
0.060  0.99863 0.99862 0.99861 0.99860 0.99859 0.99857 0.99856 0.99854 0.99852 0.99850 0.99848 0.99847 0.99845 0.99844 0.99843 0.99842 0.99842 0.99841
0.065  0.99839 0.99838 0.99837 0.99836 0.99834 0.99833 0.99831 0.99828 0.99826 0.99824 0.99822 0.99820 0.99818 0.99817 0.99816 0.99815 0.99814 0.99814
0.070  0.99813 0.99812 0.99811 0.99810 0.99808 0.99806 0.99803 0.99801 0.99798 0.99796 0.99794 0.99791 0.99789 0.99788 0.99786 0.99785 0.99785 0.99784
0.075  0.99785 0.99784 0.99783 0.99781 0.99779 0.99777 0.99774 0.99772 0.99769 0.99766 0.99763 0.99761 0.99758 0.99756 0.99755 0.99754 0.99753 0.99752
0.080  0.99756 0.99755 0.99753 0.99751 0.99749 0.99746 0.99743 0.99740 0.99737 0.99733 0.99730 0.99727 0.99725 0.99723 0.99721 0.99720 0.99719 0.99718
0.085  0.99724 0.99723 0.99721 0.99719 0.99716 0.99713 0.99710 0.99706 0.99703 0.99699 0.99695 0.99692 0.99689 0.99687 0.99685 0.99683 0.99682 0.99681
0.090  0.99690 0.99689 0.99688 0.99685 0.99682 0.99679 0.99675 0.99671 0.99666 0.99662 0.99658 0.99655 0.99652 0.99649 0.99647 0.99645 0.99644 0.99642
0.095  0.99655 0.99654 0.99652 0.99649 0.99646 0.99642 0.99637 0.99633 0.99628 0.99624 0.99619 0.99615 0.99612 0.99608 0.99606 0.99604 0.99603 0.99601
0.100  0.99618 0.99616 0.99614 0.99611 0.99607 0.99603 0.99598 0.99593 0.99588 0.99583 0.99578 0.99574 0.99570 0.99566 0.99563 0.99561 0.99560 0.99558
0.105  0.99578 0.99577 0.99574 0.99571 0.99567 0.99562 0.99557 0.99551 0.99546 0.99540 0.99535 0.99530 0.99525 0.99521 0.99518 0.99516 0.99515 0.99513
0.110  0.99537 0.99535 0.99532 0.99529 0.99524 0.99519 0.99513 0.99507 0.99501 0.99495 0.99489 0.99484 0.99479 0.99474 0.99471 0.99469 0.99467 0.99465
0.115  0.99494 0.99492 0.99489 0.99485 0.99480 0.99474 0.99468 0.99461 0.99454 0.99448 0.99441 0.99435 0.99430 0.99425 0.99422 0.99419 0.99417 0.99415
0.120  0.99448 0.99446 0.99443 0.99439 0.99433 0.99427 0.99420 0.99413 0.99406 0.99398 0.99391 0.99385 0.99379 0.99374 0.99370 0.99367 0.99365 0.99363
0.125  0.99401 0.99399 0.99395 0.99390 0.99385 0.99378 0.99371 0.99363 0.99355 0.99347 0.99339 0.99332 0.99326 0.99320 0.99316 0.99313 0.99311 0.99308
0.130  0.99352 0.99349 0.99346 0.99340 0.99334 0.99327 0.99319 0.99310 0.99302 0.99293 0.99285 0.99278 0.99271 0.99265 0.99260 0.99257 0.99254 0.99252
0.135  0.99301 0.99298 0.99294 0.99288 0.99282 0.99274 0.99265 0.99256 0.99247 0.99238 0.99229 0.99221 0.99213 0.99207 0.99202 0.99198 0.99196 0.99193
0.140  0.99247 0.99245 0.99240 0.99234 0.99227 0.99218 0.99209 0.99199 0.99189 0.99180 0.99170 0.99161 0.99153 0.99146 0.99141 0.99137 0.99135 0.99131
0.145  0.99192 0.99189 0.99184 0.99178 0.99170 0.99161 0.99151 0.99141 0.99130 0.99120 0.99109 0.99100 0.99091 0.99084 0.99078 0.99074 0.99071 0.99068
0.150  0.99135 0.99132 0.99127 0.99120 0.99111 0.99102 0.99091 0.99080 0.99068 0.99057 0.99046 0.99036 0.99027 0.99019 0.99013 0.99008 0.99006 0.99002
0.155  0.99076 0.99072 0.99067 0.99060 0.99051 0.99040 0.99029 0.99017 0.99005 0.98993 0.98981 0.98970 0.98961 0.98952 0.98946 0.98941 0.98938 0.98934
0.160  0.99014 0.99011 0.99005 0.98997 0.98988 0.98977 0.98965 0.98952 0.98939 0.98926 0.98914 0.98902 0.98892 0.98883 0.98876 0.98871 0.98867 0.98863
0.165  0.98951 0.98947 0.98941 0.98933 0.98923 0.98911 0.98898 0.98885 0.98871 0.98857 0.98844 0.98832 0.98821 0.98811 0.98804 0.98798 0.98795 0.98790
0.170  0.98886 0.98882 0.98875 0.98866 0.98856 0.98843 0.98830 0.98815 0.98801 0.98786 0.98772 0.98759 0.98748 0.98737 0.98730 0.98724 0.98720 0.98715
0.175  0.98818 0.98814 0.98807 0.98798 0.98787 0.98773 0.98759 0.98744 0.98728 0.98713 0.98698 0.98685 0.98672 0.98661 0.98653 0.98647 0.98643 0.98638
0.180  0.98749 0.98744 0.98737 0.98727 0.98715 0.98701 0.98686 0.98670 0.98653 0.98637 0.98622 0.98607 0.98594 0.98583 0.98574 0.98567 0.98563 0.98558
0.185  0.98677 0.98673 0.98665 0.98654 0.98642 0.98627 0.98611 0.98594 0.98577 0.98560 0.98543 0.98528 0.98514 0.98502 0.98493 0.98486 0.98481 0.98475
0.190  0.98604 0.98599 0.98591 0.98580 0.98566 0.98551 0.98534 0.98516 0.98498 0.98480 0.98462 0.98446 0.98431 0.98419 0.98409 0.98402 0.98397 0.98391
0.195  0.98528 0.98523 0.98514 0.98503 0.98489 0.98472 0.98455 0.98436 0.98417 0.98398 0.98379 0.98362 0.98347 0.98334 0.98323 0.98315 0.98310 0.98304
0.200  0.98450 0.98445 0.98436 0.98424 0.98409 0.98392 0.98373 0.98353 0.98333 0.98313 0.98293 0.98276 0.98260 0.98246 0.98235 0.98226 0.98221 0.98215
0.205  0.98370 0.98364 0.98355 0.98342 0.98327 0.98309 0.98289 0.98268 0.98247 0.98226 0.98206 0.98187 0.98170 0.98156 0.98144 0.98135 0.98130 0.98123
0.210  0.98288 0.98282 0.98272 0.98259 0.98243 0.98224 0.98203 0.98181 0.98159 0.98137 0.98116 0.98096 0.98078 0.98063 0.98051 0.98042 0.98036 0.98029
0.215  0.98204 0.98198 0.98187 0.98173 0.98156 0.98137 0.98115 0.98092 0.98069 0.98046 0.98023 0.98003 0.97984 0.97968 0.97956 0.97946 0.97940 0.97932
0.220  0.98118 0.98111 0.98100 0.98086 0.98068 0.98047 0.98025 0.98001 0.97976 0.97952 0.97928 0.97907 0.97888 0.97871 0.97858 0.97848 0.97842 0.97833
0.225  0.98029 0.98022 0.98011 0.97996 0.97977 0.97956 0.97932 0.97907 0.97882 0.97856 0.97831 0.97809 0.97789 0.97772 0.97758 0.97747 0.97741 0.97732
0.230  0.97939 0.97931 0.97920 0.97904 0.97884 0.97862 0.97837 0.97811 0.97784 0.97758 0.97732 0.97709 0.97687 0.97670 0.97655 0.97644 0.97637 0.97628
0.235  0.97846 0.97838 0.97826 0.97809 0.97789 0.97765 0.97740 0.97713 0.97685 0.97657 0.97630 0.97606 0.97584 0.97565 0.97550 0.97538 0.97532 0.97522
0.240  0.97751 0.97743 0.97730 0.97713 0.97692 0.97667 0.97641 0.97612 0.97583 0.97554 0.97526 0.97501 0.97478 0.97458 0.97442 0.97430 0.97423 0.97413
0.245  0.97654 0.97645 0.97632 0.97614 0.97592 0.97566 0.97539 0.97509 0.97479 0.97449 0.97419 0.97394 0.97369 0.97349 0.97332 0.97320 0.97313 0.97302
0.250  0.97554 0.97546 0.97532 0.97513 0.97490 0.97463 0.97435 0.97404 0.97373 0.97341 0.97311 0.97284 0.97258 0.97237 0.97220 0.97207 0.97199 0.97198
0.255  0.97453 0.97444 0.97429 0.97410 0.97386 0.97358 0.97328 0.97296 0.97264 0.97231 0.97200 0.97171 0.97145 0.97123 0.97105 0.97092 0.97084 0.97082
0.260  0.97349 0.97339 0.97324 0.97304 0.97279 0.97251 0.97220 0.97186 0.97153 0.97119 0.97086 0.97057 0.97029 0.97006 0.96988 0.96974 0.96965 0.96963
0.265  0.97242 0.97233 0.97217 0.97196 0.97171 0.97141 0.97109 0.97074 0.97039 0.97004 0.96970 0.96939 0.96910 0.96887 0.96868 0.96853 0.96845 0.96842
0.270  0.97134 0.97124 0.97108 0.97086 0.97060 0.97028 0.96995 0.96959 0.96923 0.96886 0.96852 0.96819 0.96790 0.96765 0.96745 0.96730 0.96721 0.96718
0.275  0.97023 0.97013 0.96996 0.96973 0.96946 0.96914 0.96879 0.96842 0.96804 0.96767 0.96731 0.96697 0.96666 0.96641 0.96620 0.96605 0.96596 0.96592
0.280  0.96910 0.96899 0.96882 0.96859 0.96830 0.96797 0.96761 0.96722 0.96684 0.96644 0.96607 0.96572 0.96541 0.96514 0.96493 0.96477 0.96467 0.96463
0.285  0.96795 0.96784 0.96766 0.96741 0.96712 0.96677 0.96640 0.96600 0.96560 0.96520 0.96481 0.96445 0.96413 0.96385 0.96363 0.96346 0.96336 0.96332
0.290  0.96677 0.96666 0.96647 0.96622 0.96591 0.96555 0.96517 0.96476 0.96434 0.96392 0.96353 0.96315 0.96282 0.96253 0.96230 0.96213 0.96203 0.96198
0.295  0.96557 0.96545 0.96526 0.96500 0.96468 0.96431 0.96392 0.96348 0.96306 0.96262 0.96221 0.96183 0.96148 0.96119 0.96095 0.96077 0.96067 0.96061
0.300  0.96434 0.96422 0.96403 0.96375 0.96343 0.96304 0.96264 0.96219 0.96175 0.96130 0.96088 0.96048 0.96012 0.95982 0.95957 0.95939 0.95928 0.95922
0.305  0.96310 0.96297 0.96277 0.96249 0.96215 0.96175 0.96133 0.96087 0.96042 0.95995 0.95952 0.95910 0.95874 0.95842 0.95817 0.95798 0.95786 0.95780
0.310  0.96182 0.96169 0.96148 0.96119 0.96085 0.96044 0.96000 0.95953 0.95906 0.95858 0.95813 0.95770 0.95732 0.95700 0.95674 0.95654 0.95642 0.95635
0.315  0.96053 0.96039 0.96017 0.95987 0.95952 0.95910 0.95865 0.95816 0.95768 0.95718 0.95672 0.95627 0.95589 0.95555 0.95528 0.95508 0.95495 0.95488
0.320  0.95920 0.95906 0.95884 0.95853 0.95817 0.95773 0.95727 0.95676 0.95627 0.95575 0.95528 0.95482 0.95442 0.95407 0.95379 0.95359 0.95346 0.95338
0.325  0.95786 0.95771 0.95748 0.95716 0.95679 0.95634 0.95586 0.95534 0.95483 0.95430 0.95381 0.95334 0.95293 0.95257 0.95228 0.95207 0.95194 0.95185
0.330  0.95648 0.95634 0.95610 0.95577 0.95538 0.95492 0.95443 0.95390 0.95337 0.95282 0.95232 0.95183 0.95141 0.95104 0.95074 0.95052 0.95039 0.95030
0.335  0.95509 0.95494 0.95469 0.95435 0.95396 0.95348 0.95298 0.95242 0.95188 0.95132 0.95080 0.95030 0.94986 0.94948 0.94918 0.94895 0.94881 0.94872
0.340  0.95367 0.95351 0.95326 0.95291 0.95250 0.95201 0.95149 0.95092 0.95036 0.94979 0.94925 0.94874 0.94829 0.94789 0.94758 0.94735 0.94721 0.94711
0.345  0.95222 0.95206 0.95180 0.95144 0.95102 0.95052 0.94998 0.94940 0.94882 0.94823 0.94768 0.94715 0.94669 0.94628 0.94596 0.94572 0.94558 0.94547
0.350  0.95074 0.95058 0.95031 0.94995 0.94951 0.94900 0.94844 0.94785 0.94725 0.94664 0.94607 0.94553 0.94506 0.94464 0.94431 0.94407 0.94392 0.94380
0.355  0.94924 0.94907 0.94880 0.94842 0.94798 0.94745 0.94688 0.94627 0.94565 0.94503 0.94444 0.94389 0.94340 0.94297 0.94264 0.94238 0.94223 0.94211
0.360  0.94772 0.94754 0.94726 0.94688 0.94642 0.94587 0.94529 0.94466 0.94402 0.94339 0.94279 0.94222 0.94172 0.94127 0.94093 0.94067 0.94051 0.94038
0.365  0.94616 0.94598 0.94570 0.94530 0.94483 0.94427 0.94367 0.94303 0.94237 0.94172 0.94110 0.94052 0.94000 0.93955 0.93920 0.93893 0.93877 0.93863
0.370  0.94458 0.94440 0.94411 0.94370 0.94321 0.94264 0.94202 0.94136 0.94069 0.94003 0.93938 0.93879 0.93826 0.93780 0.93743 0.93716 0.93699 0.93695
0.375  0.94298 0.94279 0.94249 0.94207 0.94157 0.94099 0.94035 0.93967 0.93899 0.93830 0.93764 0.93704 0.93649 0.93601 0.93564 0.93536 0.93519 0.93514
0.380  0.94134 0.94115 0.94084 0.94041 0.93990 0.93930 0.93865 0.93796 0.93725 0.93655 0.93587 0.93525 0.93468 0.93421 0.93382 0.93353 0.93336 0.93330
0.385  0.93968 0.93948 0.93917 0.93873 0.93820 0.93759 0.93692 0.93621 0.93549 0.93477 0.93408 0.93343 0.93285 0.93237 0.93197 0.93167 0.93150 0.93143
0.390  0.93799 0.93779 0.93746 0.93701 0.93647 0.93585 0.93516 0.93443 0.93369 0.93296 0.93225 0.93159 0.93100 0.93050 0.93009 0.92979 0.92960 0.92953
0.395  0.93627 0.93606 0.93573 0.93527 0.93471 0.93408 0.93337 0.93263 0.93187 0.93111 0.93039 0.92972 0.92911 0.92860 0.92818 0.92787 0.92768 0.92760
0.400  0.93453 0.93431 0.93397 0.93350 0.93293 0.93228 0.93156 0.93079 0.93002 0.92924 0.92850 0.92782 0.92719 0.92667 0.92623 0.92592 0.92573 0.92564
0.405  0.93275 0.93253 0.93218 0.93170 0.93112 0.93045 0.92971 0.92893 0.92814 0.92734 0.92659 0.92588 0.92524 0.92470 0.92426 0.92394 0.92374 0.92365
0.410  0.93095 0.93072 0.93037 0.92987 0.92927 0.92859 0.92784 0.92704 0.92623 0.92540 0.92464 0.92392 0.92326 0.92271 0.92226 0.92193 0.92173 0.92163
0.415  0.92911 0.92888 0.92852 0.92802 0.92740 0.92670 0.92593 0.92511 0.92428 0.92344 0.92266 0.92192 0.92125 0.92069 0.92022 0.91989 0.91968 0.91958
0.420  0.92725 0.92701 0.92664 0.92613 0.92550 0.92478 0.92400 0.92315 0.92231 0.92145 0.92065 0.91989 0.91921 0.91863 0.91816 0.91782 0.91760 0.91749
0.425  0.92536 0.92511 0.92473 0.92421 0.92357 0.92283 0.92203 0.92116 0.92031 0.91943 0.91861 0.91783 0.91714 0.91655 0.91606 0.91571 0.91549 0.91537
0.430  0.92343 0.92318 0.92280 0.92226 0.92161 0.92085 0.92003 0.91915 0.91827 0.91737 0.91654 0.91574 0.91503 0.91442 0.91393 0.91357 0.91335 0.91323
0.435  0.92148 0.92122 0.92083 0.92028 0.91961 0.91884 0.91801 0.91710 0.91621 0.91530 0.91443 0.91362 0.91290 0.91227 0.91178 0.91141 0.91118 0.91104
0.440  0.91949 0.91923 0.91883 0.91827 0.91759 0.91680 0.91595 0.91502 0.91411 0.91318 0.91229 0.91147 0.91073 0.91009 0.90958 0.90920 0.90897 0.90883
0.445  0.91747 0.91721 0.91679 0.91622 0.91553 0.91472 0.91385 0.91291 0.91197 0.91103 0.91012 0.90928 0.90852 0.90787 0.90736 0.90697 0.90673 0.90658
0.450  0.91542 0.91515 0.91473 0.91415 0.91344 0.91261 0.91173 0.91077 0.90981 0.90885 0.90792 0.90706 0.90629 0.90562 0.90510 0.90470 0.90446 0.90430
0.455  0.91334 0.91307 0.91263 0.91204 0.91132 0.91047 0.90957 0.90859 0.90761 0.90663 0.90567 0.90481 0.90401 0.90334 0.90280 0.90239 0.90215 0.90198
0.460  0.91123 0.91095 0.91050 0.90990 0.90916 0.90830 0.90738 0.90638 0.90537 0.90438 0.90341 0.90252 0.90171 0.90102 0.90047 0.90006 0.89981 0.89973
0.465  0.90908 0.90880 0.90834 0.90773 0.90698 0.90610 0.90516 0.90414 0.90311 0.90210 0.90110 0.90020 0.89937 0.89867 0.89811 0.89768 0.89744 0.89735
0.470  0.90690 0.90661 0.90614 0.90552 0.90475 0.90386 0.90290 0.90186 0.90081 0.89978 0.89877 0.89785 0.89700 0.89629 0.89571 0.89528 0.89503 0.89493
0.475  0.90468 0.90439 0.90391 0.90328 0.90250 0.90159 0.90060 0.89955 0.89848 0.89743 0.89639 0.89546 0.89460 0.89387 0.89328 0.89284 0.89258 0.89247
0.480  0.90244 0.90213 0.90165 0.90100 0.90021 0.89928 0.89827 0.89721 0.89611 0.89504 0.89399 0.89303 0.89215 0.89141 0.89081 0.89037 0.89010 0.88998
0.485  0.90015 0.89985 0.89935 0.89869 0.89788 0.89694 0.89590 0.89482 0.89371 0.89261 0.89155 0.89057 0.88968 0.88892 0.88830 0.88786 0.88758 0.88746
0.490  0.89783 0.89752 0.89702 0.89634 0.89552 0.89456 0.89351 0.89240 0.89127 0.89015 0.88907 0.88806 0.88716 0.88639 0.88576 0.88531 0.88503 0.88490
0.495  0.89548 0.89516 0.89465 0.89396 0.89312 0.89214 0.89107 0.88995 0.88880 0.88764 0.88655 0.88552 0.88461 0.88382 0.88319 0.88272 0.88244 0.88230
0.500  0.89309 0.89276 0.89224 0.89154 0.89069 0.88969 0.88860 0.88746 0.88629 0.88511 0.88400 0.88295 0.88203 0.88122 0.88057 0.88010 0.87981 0.87966
0.505  0.89066 0.89033 0.88980 0.88908 0.88822 0.88721 0.88610 0.88493 0.88374 0.88254 0.88141 0.88034 0.87940 0.87857 0.87792 0.87744 0.87714 0.87699
0.510  0.88819 0.88786 0.88732 0.88659 0.88571 0.88468 0.88355 0.88236 0.88115 0.87994 0.87878 0.87770 0.87674 0.87590 0.87523 0.87474 0.87444 0.87428
0.515  0.88569 0.88535 0.88481 0.88406 0.88316 0.88212 0.88097 0.87975 0.87853 0.87729 0.87612 0.87501 0.87403 0.87318 0.87250 0.87200 0.87169 0.87152
0.520  0.88315 0.88281 0.88225 0.88149 0.88058 0.87952 0.87835 0.87711 0.87586 0.87461 0.87341 0.87229 0.87129 0.87043 0.86973 0.86923 0.86891 0.86873
0.525  0.88057 0.88022 0.87966 0.87888 0.87795 0.87688 0.87569 0.87443 0.87316 0.87189 0.87066 0.86953 0.86851 0.86763 0.86693 0.86641 0.86609 0.86590
0.530  0.87795 0.87760 0.87702 0.87624 0.87528 0.87419 0.87299 0.87171 0.87042 0.86912 0.86787 0.86673 0.86568 0.86480 0.86408 0.86355 0.86323 0.86313
0.535  0.87529 0.87493 0.87435 0.87355 0.87258 0.87147 0.87025 0.86895 0.86762 0.86632 0.86505 0.86388 0.86282 0.86192 0.86120 0.86065 0.86033 0.86022
0.540  0.87260 0.87223 0.87163 0.87082 0.86984 0.86871 0.86747 0.86615 0.86479 0.86348 0.86219 0.86100 0.85992 0.85901 0.85827 0.85771 0.85739 0.85726
0.545  0.86985 0.86948 0.86888 0.86806 0.86705 0.86590 0.86465 0.86331 0.86193 0.86059 0.85928 0.85807 0.85697 0.85605 0.85529 0.85474 0.85440 0.85427
0.550  0.86707 0.86669 0.86608 0.86525 0.86423 0.86305 0.86179 0.86042 0.85902 0.85766 0.85633 0.85510 0.85399 0.85305 0.85228 0.85171 0.85137 0.85123
0.555  0.86425 0.86386 0.86324 0.86239 0.86136 0.86016 0.85888 0.85750 0.85608 0.85469 0.85334 0.85209 0.85096 0.85001 0.84922 0.84865 0.84830 0.84815
0.560  0.86138 0.86099 0.86036 0.85950 0.85845 0.85723 0.85593 0.85453 0.85308 0.85167 0.85031 0.84902 0.84789 0.84692 0.84612 0.84555 0.84519 0.84503
0.565  0.85847 0.85807 0.85743 0.85656 0.85549 0.85426 0.85291 0.85151 0.85005 0.84860 0.84723 0.84592 0.84478 0.84378 0.84298 0.84240 0.84203 0.84186
0.570  0.85551 0.85511 0.85446 0.85357 0.85250 0.85124 0.84988 0.84845 0.84697 0.84550 0.84411 0.84279 0.84162 0.84060 0.83979 0.83920 0.83883 0.83865
0.575  0.85251 0.85210 0.85144 0.85054 0.84945 0.84818 0.84679 0.84535 0.84384 0.84235 0.84094 0.83960 0.83841 0.83738 0.83656 0.83596 0.83558 0.83539
0.580  0.84946 0.84905 0.84838 0.84747 0.84636 0.84507 0.84367 0.84219 0.84067 0.83916 0.83772 0.83637 0.83516 0.83411 0.83328 0.83267 0.83228 0.83209
0.585  0.84637 0.84595 0.84527 0.84435 0.84322 0.84192 0.84049 0.83898 0.83745 0.83592 0.83446 0.83309 0.83186 0.83080 0.82996 0.82933 0.82895 0.82874
0.590  0.84323 0.84280 0.84211 0.84118 0.84004 0.83871 0.83727 0.83573 0.83419 0.83263 0.83113 0.82976 0.82849 0.82744 0.82658 0.82594 0.82556 0.82534
0.595  0.84004 0.83960 0.83891 0.83796 0.83680 0.83546 0.83400 0.83244 0.83087 0.82930 0.82777 0.82639 0.82511 0.82403 0.82316 0.82251 0.82213 0.82199
0.600  0.83680 0.83636 0.83565 0.83469 0.83352 0.83216 0.83068 0.82910 0.82750 0.82591 0.82437 0.82296 0.82167 0.82057 0.81968 0.81904 0.81864 0.81850
0.605  0.83351 0.83306 0.83235 0.83137 0.83019 0.82881 0.82731 0.82571 0.82407 0.82248 0.82092 0.81948 0.81818 0.81707 0.81616 0.81551 0.81511 0.81495
0.610  0.83017 0.82972 0.82899 0.82800 0.82680 0.82541 0.82389 0.82227 0.82061 0.81899 0.81741 0.81596 0.81463 0.81351 0.81259 0.81193 0.81152 0.81136
0.615  0.82677 0.82632 0.82558 0.82458 0.82337 0.82195 0.82041 0.81877 0.81709 0.81545 0.81385 0.81236 0.81104 0.80990 0.80897 0.80830 0.80788 0.80771
0.620  0.82333 0.82287 0.82212 0.82111 0.81987 0.81845 0.81689 0.81523 0.81352 0.81186 0.81024 0.80873 0.80739 0.80623 0.80530 0.80461 0.80420 0.80401
0.625  0.81983 0.81936 0.81861 0.81757 0.81632 0.81489 0.81331 0.81163 0.80991 0.80819 0.80658 0.80505 0.80369 0.80251 0.80158 0.80088 0.80045 0.80026
0.630  0.81627 0.81580 0.81503 0.81398 0.81272 0.81126 0.80967 0.80798 0.80624 0.80450 0.80286 0.80131 0.79994 0.79874 0.79779 0.79709 0.79665 0.79645
0.635  0.81266 0.81218 0.81140 0.81035 0.80906 0.80758 0.80598 0.80426 0.80251 0.80075 0.79909 0.79752 0.79613 0.79492 0.79396 0.79324 0.79280 0.79259
0.640  0.80899 0.80851 0.80772 0.80665 0.80535 0.80386 0.80221 0.80050 0.79872 0.79694 0.79526 0.79368 0.79225 0.79104 0.79007 0.78934 0.78890 0.78867
0.645  0.80527 0.80478 0.80398 0.80290 0.80159 0.80007 0.79840 0.79667 0.79487 0.79307 0.79135 0.78977 0.78832 0.78711 0.78612 0.78538 0.78494 0.78470
0.650  0.80148 0.80099 0.80018 0.79909 0.79776 0.79623 0.79454 0.79276 0.79097 0.78915 0.78740 0.78581 0.78434 0.78311 0.78210 0.78136 0.78092 0.78076
0.655  0.79764 0.79713 0.79632 0.79522 0.79387 0.79233 0.79062 0.78882 0.78700 0.78517 0.78340 0.78179 0.78031 0.77906 0.77803 0.77729 0.77684 0.77667
0.660  0.79373 0.79322 0.79239 0.79128 0.78993 0.78836 0.78664 0.78481 0.78297 0.78112 0.77934 0.77770 0.77621 0.77494 0.77391 0.77316 0.77270 0.77252
0.665  0.78976 0.78924 0.78841 0.78729 0.78592 0.78433 0.78259 0.78075 0.77886 0.77702 0.77521 0.77354 0.77205 0.77076 0.76972 0.76896 0.76849 0.76831
0.670  0.78572 0.78519 0.78436 0.78322 0.78184 0.78024 0.77848 0.77662 0.77471 0.77285 0.77102 0.76932 0.76782 0.76651 0.76547 0.76470 0.76423 0.76403
0.675  0.78162 0.78109 0.78024 0.77910 0.77770 0.77608 0.77431 0.77242 0.77050 0.76860 0.76677 0.76505 0.76353 0.76221 0.76115 0.76038 0.75990 0.75969
0.680  0.77745 0.77691 0.77606 0.77490 0.77349 0.77186 0.77006 0.76816 0.76622 0.76428 0.76245 0.76071 0.75918 0.75784 0.75677 0.75598 0.75550 0.75528
0.685  0.77321 0.77267 0.77181 0.77064 0.76921 0.76757 0.76575 0.76384 0.76187 0.75992 0.75806 0.75631 0.75475 0.75340 0.75233 0.75152 0.75104 0.75081
0.690  0.76890 0.76836 0.76749 0.76631 0.76487 0.76320 0.76137 0.75944 0.75745 0.75548 0.75361 0.75184 0.75024 0.74891 0.74782 0.74701 0.74651 0.74627
0.695  0.76452 0.76397 0.76309 0.76190 0.76045 0.75877 0.75692 0.75497 0.75297 0.75097 0.74905 0.74730 0.74569 0.74434 0.74323 0.74241 0.74192 0.74166
0.700  0.76006 0.75951 0.75863 0.75742 0.75595 0.75425 0.75239 0.75042 0.74841 0.74640 0.74446 0.74269 0.74106 0.73969 0.73857 0.73775 0.73726 0.73708
0.705  0.75553 0.75497 0.75408 0.75287 0.75138 0.74965 0.74776 0.74579 0.74377 0.74174 0.73979 0.73800 0.73636 0.73498 0.73384 0.73302 0.73251 0.73233
0.710  0.75092 0.75036 0.74946 0.74824 0.74673 0.74499 0.74309 0.74108 0.73906 0.73702 0.73505 0.73323 0.73158 0.73018 0.72904 0.72821 0.72770 0.72751
0.715  0.74624 0.74567 0.74476 0.74353 0.74199 0.74025 0.73834 0.73631 0.73424 0.73221 0.73022 0.72837 0.72673 0.72530 0.72416 0.72332 0.72281 0.72260
0.720  0.74147 0.74090 0.73998 0.73873 0.73719 0.73544 0.73351 0.73146 0.72937 0.72732 0.72532 0.72345 0.72180 0.72036 0.71921 0.71836 0.71784 0.71762
0.725  0.73661 0.73604 0.73512 0.73386 0.73231 0.73054 0.72859 0.72653 0.72442 0.72232 0.72034 0.71846 0.71679 0.71533 0.71417 0.71331 0.71279 0.71257
0.730  0.73168 0.73110 0.73017 0.72888 0.72734 0.72556 0.72359 0.72152 0.71939 0.71728 0.71528 0.71338 0.71168 0.71023 0.70906 0.70818 0.70766 0.70742
0.735  0.72665 0.72607 0.72513 0.72383 0.72228 0.72049 0.71851 0.71642 0.71428 0.71214 0.71012 0.70821 0.70649 0.70504 0.70385 0.70298 0.70245 0.70220
0.740  0.72153 0.72095 0.72000 0.71870 0.71713 0.71533 0.71333 0.71123 0.70907 0.70692 0.70485 0.70296 0.70123 0.69976 0.69855 0.69769 0.69716 0.69689
0.745  0.71632 0.71573 0.71478 0.71347 0.71189 0.71007 0.70807 0.70595 0.70378 0.70161 0.69953 0.69762 0.69587 0.69440 0.69318 0.69231 0.69177 0.69149
0.750  0.71102 0.71042 0.70947 0.70815 0.70656 0.70473 0.70271 0.70057 0.69839 0.69621 0.69411 0.69219 0.69043 0.68894 0.68772 0.68684 0.68630 0.68610
0.755  0.70561 0.70502 0.70405 0.70273 0.70113 0.69929 0.69725 0.69510 0.69290 0.69072 0.68860 0.68663 0.68489 0.68337 0.68217 0.68128 0.68073 0.68052
0.760  0.70011 0.69951 0.69853 0.69721 0.69560 0.69374 0.69166 0.68950 0.68731 0.68512 0.68300 0.68101 0.67926 0.67773 0.67652 0.67562 0.67506 0.67485
0.765  0.69450 0.69390 0.69290 0.69158 0.68997 0.68809 0.68601 0.68383 0.68160 0.67942 0.67729 0.67529 0.67353 0.67199 0.67077 0.66985 0.66930 0.66908
0.770  0.68878 0.68818 0.68718 0.68585 0.68423 0.68231 0.68025 0.67806 0.67582 0.67359 0.67148 0.66947 0.66769 0.66615 0.66492 0.66399 0.66344 0.66320
0.775  0.68296 0.68235 0.68135 0.68001 0.67838 0.67646 0.67438 0.67218 0.66993 0.66768 0.66556 0.66354 0.66173 0.66020 0.65895 0.65803 0.65747 0.65723
0.780  0.67702 0.67641 0.67540 0.67406 0.67241 0.67049 0.66840 0.66619 0.66392 0.66167 0.65950 0.65751 0.65569 0.65415 0.65288 0.65196 0.65140 0.65114
0.785  0.67096 0.67034 0.66933 0.66799 0.66630 0.66440 0.66230 0.66008 0.65781 0.65554 0.65336 0.65136 0.64953 0.64798 0.64671 0.64579 0.64522 0.64495
0.790  0.66478 0.66416 0.66315 0.66179 0.66011 0.65820 0.65609 0.65386 0.65157 0.64930 0.64711 0.64509 0.64326 0.64169 0.64042 0.63950 0.63893 0.63864
0.795  0.65847 0.65785 0.65684 0.65548 0.65378 0.65187 0.64975 0.64751 0.64522 0.64293 0.64073 0.63868 0.63687 0.63528 0.63402 0.63309 0.63251 0.63222
0.800  0.65204 0.65142 0.65039 0.64903 0.64733 0.64541 0.64329 0.64104 0.63874 0.63644 0.63423 0.63218 0.63035 0.62876 0.62749 0.62655 0.62598 0.62577
0.805  0.64546 0.64484 0.64382 0.64245 0.64075 0.63882 0.63669 0.63442 0.63211 0.62982 0.62761 0.62554 0.62371 0.62211 0.62084 0.61989 0.61932 0.61910
0.810  0.63875 0.63813 0.63710 0.63573 0.63403 0.63209 0.62995 0.62765 0.62533 0.62305 0.62085 0.61878 0.61691 0.61533 0.61405 0.61310 0.61253 0.61229
0.815  0.63190 0.63127 0.63024 0.62884 0.62716 0.62522 0.62304 0.62077 0.61845 0.61614 0.61395 0.61188 0.61000 0.60842 0.60712 0.60618 0.60560 0.60536
0.820  0.62489 0.62426 0.62323 0.62183 0.62015 0.61820 0.61602 0.61375 0.61142 0.60910 0.60687 0.60483 0.60295 0.60136 0.60006 0.59912 0.59854 0.59828
0.825  0.61772 0.61709 0.61607 0.61466 0.61298 0.61100 0.60885 0.60657 0.60424 0.60192 0.59968 0.59763 0.59575 0.59416 0.59286 0.59191 0.59133 0.59106
0.830  0.61040 0.60977 0.60874 0.60733 0.60565 0.60366 0.60151 0.59923 0.59690 0.59458 0.59234 0.59025 0.58840 0.58679 0.58550 0.58455 0.58397 0.58369
0.835  0.60290 0.60226 0.60124 0.59984 0.59815 0.59616 0.59402 0.59173 0.58940 0.58707 0.58484 0.58274 0.58089 0.57928 0.57799 0.57703 0.57645 0.57616
0.840  0.59523 0.59458 0.59357 0.59216 0.59047 0.58849 0.58634 0.58406 0.58173 0.57941 0.57716 0.57507 0.57321 0.57160 0.57031 0.56935 0.56877 0.56847
0.845  0.58737 0.58672 0.58571 0.58431 0.58261 0.58063 0.57849 0.57621 0.57387 0.57155 0.56931 0.56722 0.56534 0.56375 0.56245 0.56150 0.56092 0.56070
0.850  0.57931 0.57867 0.57766 0.57626 0.57454 0.57259 0.57045 0.56814 0.56579 0.56348 0.56128 0.55919 0.55731 0.55572 0.55441 0.55347 0.55289 0.55266
0.855  0.57105 0.57042 0.56940 0.56801 0.56629 0.56435 0.56221 0.55990 0.55757 0.55525 0.55302 0.55097 0.54909 0.54750 0.54620 0.54525 0.54467 0.54443
0.860  0.56258 0.56195 0.56093 0.55954 0.55783 0.55590 0.55372 0.55146 0.54913 0.54682 0.54459 0.54254 0.54067 0.53906 0.53778 0.53684 0.53626 0.53601
0.865  0.55389 0.55326 0.55224 0.55086 0.54916 0.54722 0.54506 0.54280 0.54048 0.53818 0.53595 0.53388 0.53205 0.53044 0.52916 0.52821 0.52763 0.52738
0.870  0.54496 0.54433 0.54330 0.54194 0.54025 0.53832 0.53616 0.53391 0.53161 0.52931 0.52709 0.52502 0.52320 0.52159 0.52032 0.51936 0.51879 0.51853
0.875  0.53578 0.53515 0.53413 0.53278 0.53109 0.52917 0.52703 0.52479 0.52249 0.52021 0.51800 0.51594 0.51411 0.51252 0.51125 0.51030 0.50973 0.50946
0.880  0.52634 0.52572 0.52470 0.52335 0.52168 0.51973 0.51764 0.51541 0.51313 0.51085 0.50866 0.50660 0.50476 0.50320 0.50192 0.50099 0.50042 0.50014
0.885  0.51662 0.51600 0.51499 0.51365 0.51199 0.51006 0.50798 0.50576 0.50347 0.50119 0.49905 0.49701 0.49518 0.49363 0.49235 0.49143 0.49086 0.49057
0.890  0.50660 0.50599 0.50499 0.50364 0.50201 0.50009 0.49802 0.49582 0.49353 0.49129 0.48912 0.48714 0.48532 0.48377 0.48251 0.48159 0.48102 0.48073
0.895  0.49627 0.49566 0.49467 0.49333 0.49172 0.48982 0.48777 0.48555 0.48331 0.48109 0.47894 0.47696 0.47516 0.47361 0.47237 0.47146 0.47090 0.47060
0.900  0.48560 0.48500 0.48402 0.48269 0.48109 0.47921 0.47718 0.47498 0.47277 0.47057 0.46844 0.46645 0.46470 0.46316 0.46193 0.46102 0.46047 0.46026
0.905  0.47457 0.47397 0.47301 0.47170 0.47011 0.46826 0.46621 0.46407 0.46188 0.45970 0.45760 0.45563 0.45389 0.45237 0.45115 0.45025 0.44970 0.44949
0.910  0.46315 0.46256 0.46161 0.46031 0.45872 0.45692 0.45489 0.45279 0.45062 0.44847 0.44639 0.44445 0.44270 0.44122 0.44000 0.43912 0.43858 0.43836
0.915  0.45131 0.45073 0.44979 0.44852 0.44694 0.44517 0.44317 0.44109 0.43896 0.43683 0.43478 0.43287 0.43114 0.42968 0.42848 0.42762 0.42708 0.42685
0.920  0.43902 0.43845 0.43752 0.43627 0.43472 0.43297 0.43101 0.42896 0.42685 0.42473 0.42274 0.42086 0.41916 0.41771 0.41654 0.41569 0.41515 0.41493
0.925  0.42623 0.42567 0.42476 0.42353 0.42201 0.42028 0.41836 0.41635 0.41425 0.41219 0.41021 0.40839 0.40672 0.40528 0.40414 0.40330 0.40278 0.40255
0.930  0.41289 0.41235 0.41145 0.41025 0.40876 0.40704 0.40519 0.40318 0.40116 0.39914 0.39720 0.39538 0.39377 0.39236 0.39124 0.39040 0.38990 0.38968
0.935  0.39896 0.39842 0.39755 0.39637 0.39492 0.39324 0.39143 0.38946 0.38749 0.38552 0.38362 0.38184 0.38026 0.37889 0.37778 0.37697 0.37647 0.37625
0.940  0.38435 0.38383 0.38298 0.38183 0.38042 0.37878 0.37701 0.37510 0.37317 0.37125 0.36940 0.36767 0.36610 0.36479 0.36370 0.36291 0.36243 0.36222
0.945  0.36900 0.36849 0.36767 0.36655 0.36518 0.36359 0.36185 0.36002 0.35814 0.35628 0.35448 0.35279 0.35127 0.34999 0.34894 0.34817 0.34770 0.34750
0.950  0.35280 0.35231 0.35151 0.35043 0.34910 0.34757 0.34587 0.34411 0.34230 0.34048 0.33874 0.33712 0.33565 0.33439 0.33339 0.33264 0.33218 0.33200
0.955  0.33562 0.33514 0.33437 0.33333 0.33206 0.33058 0.32896 0.32726 0.32548 0.32374 0.32207 0.32052 0.31911 0.31790 0.31693 0.31621 0.31577 0.31550
0.960  0.31730 0.31685 0.31610 0.31510 0.31389 0.31249 0.31093 0.30931 0.30761 0.30595 0.30434 0.30284 0.30152 0.30035 0.29943 0.29873 0.29831 0.29807
0.965  0.29763 0.29720 0.29649 0.29555 0.29438 0.29307 0.29159 0.29003 0.28844 0.28686 0.28534 0.28392 0.28263 0.28155 0.28066 0.28001 0.27961 0.27940
0.970  0.27632 0.27591 0.27525 0.27437 0.27327 0.27203 0.27065 0.26918 0.26769 0.26621 0.26478 0.26344 0.26224 0.26122 0.26038 0.25977 0.25940 0.25923
0.975  0.25295 0.25257 0.25196 0.25114 0.25013 0.24896 0.24770 0.24634 0.24496 0.24359 0.24227 0.24103 0.23991 0.23895 0.23819 0.23762 0.23727 0.23708
0.980  0.22688 0.22654 0.22599 0.22524 0.22432 0.22327 0.22212 0.22089 0.21964 0.21838 0.21717 0.21607 0.21505 0.21418 0.21349 0.21297 0.21265 0.21245
0.985  0.19704 0.19674 0.19625 0.19560 0.19479 0.19387 0.19284 0.19177 0.19067 0.18956 0.18851 0.18752 0.18665 0.18588 0.18527 0.18482 0.18454 0.18438
0.990  0.16134 0.16109 0.16069 0.16015 0.15948 0.15871 0.15786 0.15698 0.15605 0.15515 0.15427 0.15346 0.15272 0.15210 0.15158 0.15121 0.15098 0.15078
0.995  0.11441 0.11423 0.11394 0.11355 0.11307 0.11252 0.11192 0.11128 0.11062 0.10997 0.10934 0.10876 0.10823 0.10778 0.10741 0.10714 0.10697 0.10678
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e010.dat <==
# alpha = -0.05 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989
0.020  0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99982 0.99982 0.99982 0.99982 0.99982 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981
0.025  0.99974 0.99974 0.99974 0.99973 0.99973 0.99973 0.99973 0.99972 0.99972 0.99972 0.99971 0.99971 0.99971 0.99970 0.99970 0.99970 0.99970 0.99970
0.030  0.99962 0.99962 0.99962 0.99962 0.99961 0.99961 0.99961 0.99960 0.99960 0.99959 0.99959 0.99958 0.99958 0.99957 0.99957 0.99957 0.99957 0.99957
0.035  0.99949 0.99949 0.99948 0.99948 0.99948 0.99947 0.99946 0.99946 0.99945 0.99944 0.99944 0.99943 0.99943 0.99942 0.99942 0.99941 0.99941 0.99941
0.040  0.99933 0.99933 0.99933 0.99932 0.99931 0.99931 0.99930 0.99929 0.99928 0.99927 0.99926 0.99926 0.99925 0.99924 0.99924 0.99924 0.99923 0.99923
0.045  0.99916 0.99915 0.99915 0.99914 0.99913 0.99912 0.99911 0.99910 0.99909 0.99908 0.99907 0.99906 0.99905 0.99904 0.99904 0.99903 0.99903 0.99903
0.050  0.99896 0.99895 0.99895 0.99894 0.99893 0.99892 0.99890 0.99889 0.99888 0.99886 0.99885 0.99884 0.99883 0.99882 0.99881 0.99880 0.99880 0.99880
0.055  0.99874 0.99873 0.99873 0.99872 0.99870 0.99869 0.99867 0.99866 0.99864 0.99862 0.99861 0.99859 0.99858 0.99857 0.99856 0.99855 0.99855 0.99854
0.060  0.99850 0.99849 0.99848 0.99847 0.99846 0.99844 0.99842 0.99840 0.99838 0.99836 0.99834 0.99833 0.99831 0.99830 0.99829 0.99828 0.99827 0.99827
0.065  0.99824 0.99823 0.99822 0.99821 0.99819 0.99817 0.99815 0.99812 0.99810 0.99808 0.99806 0.99804 0.99802 0.99800 0.99799 0.99798 0.99797 0.99797
0.070  0.99795 0.99795 0.99793 0.99792 0.99790 0.99788 0.99785 0.99782 0.99780 0.99777 0.99775 0.99772 0.99770 0.99768 0.99767 0.99766 0.99765 0.99764
0.075  0.99765 0.99764 0.99763 0.99761 0.99759 0.99756 0.99753 0.99750 0.99747 0.99744 0.99741 0.99738 0.99736 0.99734 0.99732 0.99731 0.99730 0.99729
0.080  0.99733 0.99732 0.99730 0.99728 0.99725 0.99722 0.99719 0.99716 0.99712 0.99709 0.99705 0.99702 0.99699 0.99697 0.99695 0.99694 0.99693 0.99692
0.085  0.99698 0.99697 0.99695 0.99693 0.99690 0.99687 0.99683 0.99679 0.99675 0.99671 0.99667 0.99664 0.99661 0.99658 0.99656 0.99654 0.99653 0.99652
0.090  0.99661 0.99660 0.99658 0.99655 0.99652 0.99648 0.99644 0.99640 0.99636 0.99631 0.99627 0.99623 0.99619 0.99616 0.99614 0.99612 0.99611 0.99610
0.095  0.99622 0.99621 0.99619 0.99616 0.99612 0.99608 0.99604 0.99599 0.99594 0.99589 0.99584 0.99580 0.99576 0.99572 0.99570 0.99568 0.99566 0.99565
0.100  0.99582 0.99580 0.99578 0.99574 0.99570 0.99566 0.99561 0.99555 0.99550 0.99544 0.99539 0.99534 0.99530 0.99526 0.99523 0.99521 0.99520 0.99518
0.105  0.99538 0.99537 0.99534 0.99531 0.99526 0.99521 0.99515 0.99510 0.99503 0.99498 0.99492 0.99486 0.99482 0.99477 0.99474 0.99472 0.99470 0.99468
0.110  0.99493 0.99491 0.99489 0.99485 0.99480 0.99474 0.99468 0.99462 0.99455 0.99448 0.99442 0.99436 0.99431 0.99426 0.99423 0.99420 0.99418 0.99416
0.115  0.99446 0.99444 0.99441 0.99436 0.99431 0.99425 0.99418 0.99411 0.99404 0.99397 0.99390 0.99384 0.99378 0.99373 0.99369 0.99366 0.99364 0.99362
0.120  0.99396 0.99394 0.99391 0.99386 0.99380 0.99374 0.99366 0.99359 0.99351 0.99343 0.99335 0.99329 0.99322 0.99317 0.99312 0.99309 0.99307 0.99305
0.125  0.99345 0.99342 0.99339 0.99334 0.99327 0.99320 0.99312 0.99304 0.99295 0.99287 0.99279 0.99271 0.99264 0.99258 0.99254 0.99250 0.99248 0.99246
0.130  0.99291 0.99288 0.99284 0.99279 0.99272 0.99264 0.99256 0.99247 0.99237 0.99228 0.99219 0.99211 0.99204 0.99197 0.99193 0.99189 0.99186 0.99184
0.135  0.99235 0.99232 0.99228 0.99222 0.99215 0.99206 0.99197 0.99187 0.99177 0.99167 0.99158 0.99149 0.99141 0.99134 0.99129 0.99125 0.99122 0.99119
0.140  0.99177 0.99174 0.99169 0.99163 0.99155 0.99146 0.99136 0.99126 0.99115 0.99104 0.99094 0.99085 0.99076 0.99068 0.99063 0.99058 0.99056 0.99052
0.145  0.99116 0.99113 0.99108 0.99101 0.99093 0.99083 0.99073 0.99061 0.99050 0.99039 0.99028 0.99018 0.99008 0.99000 0.98994 0.98989 0.98986 0.98983
0.150  0.99054 0.99051 0.99045 0.99038 0.99029 0.99018 0.99007 0.98995 0.98983 0.98971 0.98959 0.98948 0.98938 0.98930 0.98923 0.98918 0.98915 0.98911
0.155  0.98989 0.98986 0.98980 0.98972 0.98962 0.98951 0.98939 0.98926 0.98913 0.98900 0.98888 0.98876 0.98866 0.98857 0.98850 0.98844 0.98841 0.98837
0.160  0.98922 0.98918 0.98912 0.98904 0.98894 0.98882 0.98869 0.98855 0.98841 0.98828 0.98814 0.98802 0.98791 0.98781 0.98774 0.98768 0.98764 0.98760
0.165  0.98853 0.98849 0.98843 0.98834 0.98823 0.98810 0.98797 0.98782 0.98767 0.98753 0.98738 0.98725 0.98713 0.98703 0.98695 0.98689 0.98685 0.98681
0.170  0.98782 0.98777 0.98771 0.98761 0.98750 0.98736 0.98722 0.98706 0.98690 0.98675 0.98660 0.98646 0.98633 0.98623 0.98614 0.98608 0.98604 0.98599
0.175  0.98708 0.98704 0.98696 0.98686 0.98674 0.98660 0.98645 0.98628 0.98611 0.98595 0.98579 0.98565 0.98551 0.98540 0.98531 0.98524 0.98519 0.98515
0.180  0.98632 0.98628 0.98620 0.98609 0.98596 0.98581 0.98565 0.98548 0.98530 0.98513 0.98496 0.98481 0.98466 0.98454 0.98445 0.98437 0.98433 0.98428
0.185  0.98554 0.98549 0.98541 0.98530 0.98516 0.98501 0.98484 0.98465 0.98447 0.98428 0.98410 0.98394 0.98379 0.98366 0.98356 0.98348 0.98344 0.98338
0.190  0.98474 0.98469 0.98460 0.98448 0.98434 0.98417 0.98399 0.98380 0.98360 0.98341 0.98322 0.98305 0.98289 0.98276 0.98265 0.98257 0.98252 0.98246
0.195  0.98391 0.98386 0.98377 0.98364 0.98349 0.98332 0.98313 0.98293 0.98272 0.98251 0.98231 0.98214 0.98197 0.98183 0.98171 0.98163 0.98158 0.98152
0.200  0.98306 0.98301 0.98291 0.98278 0.98262 0.98244 0.98224 0.98203 0.98181 0.98159 0.98138 0.98120 0.98102 0.98087 0.98075 0.98066 0.98061 0.98054
0.205  0.98219 0.98213 0.98203 0.98189 0.98173 0.98154 0.98133 0.98110 0.98088 0.98065 0.98043 0.98023 0.98005 0.97989 0.97977 0.97967 0.97961 0.97955
0.210  0.98130 0.98123 0.98113 0.98099 0.98081 0.98061 0.98039 0.98016 0.97992 0.97968 0.97945 0.97924 0.97905 0.97888 0.97875 0.97865 0.97859 0.97852
0.215  0.98038 0.98031 0.98020 0.98005 0.97987 0.97966 0.97943 0.97918 0.97893 0.97869 0.97844 0.97823 0.97802 0.97785 0.97772 0.97761 0.97755 0.97747
0.220  0.97944 0.97937 0.97925 0.97910 0.97891 0.97868 0.97845 0.97819 0.97793 0.97767 0.97741 0.97718 0.97697 0.97680 0.97665 0.97654 0.97648 0.97640
0.225  0.97848 0.97840 0.97828 0.97812 0.97792 0.97769 0.97744 0.97717 0.97689 0.97662 0.97636 0.97612 0.97590 0.97571 0.97556 0.97545 0.97538 0.97530
0.230  0.97749 0.97741 0.97728 0.97711 0.97691 0.97666 0.97640 0.97612 0.97584 0.97555 0.97527 0.97503 0.97480 0.97460 0.97444 0.97433 0.97426 0.97417
0.235  0.97648 0.97640 0.97627 0.97609 0.97587 0.97562 0.97534 0.97505 0.97475 0.97446 0.97417 0.97391 0.97367 0.97347 0.97330 0.97318 0.97311 0.97301
0.240  0.97544 0.97536 0.97522 0.97503 0.97481 0.97455 0.97426 0.97396 0.97365 0.97334 0.97304 0.97277 0.97251 0.97231 0.97213 0.97201 0.97193 0.97183
0.245  0.97438 0.97430 0.97415 0.97396 0.97373 0.97345 0.97316 0.97284 0.97251 0.97219 0.97188 0.97160 0.97134 0.97112 0.97094 0.97081 0.97073 0.97062
0.250  0.97330 0.97321 0.97306 0.97286 0.97262 0.97233 0.97202 0.97169 0.97136 0.97102 0.97069 0.97040 0.97013 0.96990 0.96972 0.96958 0.96950 0.96948
0.255  0.97219 0.97210 0.97195 0.97174 0.97148 0.97119 0.97087 0.97052 0.97017 0.96983 0.96949 0.96918 0.96890 0.96866 0.96847 0.96833 0.96824 0.96822
0.260  0.97106 0.97096 0.97080 0.97059 0.97032 0.97002 0.96968 0.96933 0.96896 0.96860 0.96826 0.96794 0.96764 0.96740 0.96719 0.96705 0.96696 0.96693
0.265  0.96991 0.96980 0.96964 0.96941 0.96914 0.96882 0.96848 0.96810 0.96773 0.96735 0.96699 0.96666 0.96635 0.96610 0.96589 0.96574 0.96565 0.96562
0.270  0.96873 0.96862 0.96845 0.96822 0.96793 0.96760 0.96724 0.96686 0.96647 0.96608 0.96571 0.96536 0.96504 0.96478 0.96456 0.96440 0.96431 0.96427
0.275  0.96752 0.96741 0.96724 0.96699 0.96670 0.96635 0.96598 0.96558 0.96518 0.96478 0.96439 0.96403 0.96370 0.96343 0.96321 0.96304 0.96294 0.96291
0.280  0.96629 0.96618 0.96600 0.96574 0.96544 0.96508 0.96470 0.96429 0.96387 0.96345 0.96305 0.96268 0.96234 0.96206 0.96182 0.96165 0.96155 0.96151
0.285  0.96504 0.96492 0.96473 0.96447 0.96416 0.96379 0.96339 0.96296 0.96253 0.96210 0.96168 0.96130 0.96095 0.96066 0.96041 0.96024 0.96013 0.96008
0.290  0.96376 0.96364 0.96344 0.96317 0.96285 0.96246 0.96205 0.96161 0.96117 0.96072 0.96029 0.95989 0.95953 0.95923 0.95897 0.95879 0.95868 0.95863
0.295  0.96245 0.96233 0.96213 0.96185 0.96151 0.96111 0.96069 0.96023 0.95977 0.95931 0.95887 0.95846 0.95808 0.95777 0.95751 0.95732 0.95721 0.95715
0.300  0.96112 0.96099 0.96078 0.96049 0.96015 0.95974 0.95930 0.95882 0.95836 0.95787 0.95742 0.95699 0.95661 0.95628 0.95602 0.95582 0.95570 0.95564
0.305  0.95977 0.95963 0.95942 0.95912 0.95876 0.95834 0.95789 0.95739 0.95691 0.95641 0.95594 0.95550 0.95511 0.95477 0.95450 0.95429 0.95417 0.95411
0.310  0.95839 0.95825 0.95802 0.95771 0.95735 0.95691 0.95645 0.95594 0.95544 0.95492 0.95444 0.95398 0.95358 0.95323 0.95295 0.95274 0.95261 0.95254
0.315  0.95698 0.95683 0.95660 0.95629 0.95591 0.95545 0.95498 0.95445 0.95394 0.95340 0.95291 0.95244 0.95202 0.95166 0.95137 0.95115 0.95102 0.95095
0.320  0.95554 0.95540 0.95516 0.95483 0.95444 0.95397 0.95348 0.95294 0.95241 0.95186 0.95135 0.95086 0.95043 0.95006 0.94976 0.94954 0.94940 0.94932
0.325  0.95408 0.95393 0.95369 0.95335 0.95294 0.95247 0.95196 0.95140 0.95085 0.95029 0.94976 0.94926 0.94882 0.94843 0.94813 0.94790 0.94776 0.94767
0.330  0.95259 0.95244 0.95219 0.95184 0.95142 0.95093 0.95041 0.94984 0.94927 0.94869 0.94815 0.94763 0.94717 0.94678 0.94646 0.94623 0.94608 0.94599
0.335  0.95108 0.95092 0.95066 0.95030 0.94987 0.94937 0.94883 0.94824 0.94766 0.94706 0.94650 0.94597 0.94550 0.94509 0.94477 0.94453 0.94438 0.94428
0.340  0.94954 0.94937 0.94911 0.94874 0.94830 0.94778 0.94722 0.94662 0.94602 0.94540 0.94483 0.94428 0.94380 0.94338 0.94305 0.94280 0.94264 0.94254
0.345  0.94797 0.94780 0.94752 0.94714 0.94669 0.94616 0.94559 0.94497 0.94435 0.94372 0.94313 0.94256 0.94207 0.94163 0.94129 0.94104 0.94088 0.94077
0.350  0.94637 0.94620 0.94592 0.94553 0.94506 0.94451 0.94393 0.94329 0.94265 0.94201 0.94140 0.94082 0.94031 0.93986 0.93951 0.93925 0.93909 0.93897
0.355  0.94475 0.94457 0.94428 0.94388 0.94340 0.94284 0.94223 0.94158 0.94092 0.94026 0.93963 0.93904 0.93852 0.93806 0.93770 0.93743 0.93726 0.93714
0.360  0.94310 0.94291 0.94261 0.94220 0.94171 0.94114 0.94051 0.93984 0.93916 0.93849 0.93784 0.93724 0.93670 0.93623 0.93586 0.93558 0.93541 0.93528
0.365  0.94142 0.94123 0.94092 0.94050 0.94000 0.93940 0.93876 0.93808 0.93738 0.93669 0.93602 0.93540 0.93485 0.93437 0.93399 0.93370 0.93353 0.93339
0.370  0.93971 0.93951 0.93920 0.93877 0.93825 0.93764 0.93698 0.93628 0.93557 0.93486 0.93417 0.93354 0.93297 0.93247 0.93208 0.93179 0.93161 0.93156
0.375  0.93797 0.93777 0.93745 0.93701 0.93648 0.93585 0.93517 0.93446 0.93372 0.93300 0.93229 0.93164 0.93106 0.93055 0.93015 0.92985 0.92967 0.92961
0.380  0.93620 0.93600 0.93567 0.93522 0.93467 0.93403 0.93334 0.93260 0.93185 0.93110 0.93038 0.92972 0.92911 0.92860 0.92819 0.92788 0.92769 0.92763
0.385  0.93441 0.93420 0.93386 0.93340 0.93284 0.93218 0.93147 0.93072 0.92995 0.92918 0.92844 0.92776 0.92714 0.92662 0.92619 0.92588 0.92569 0.92562
0.390  0.93258 0.93237 0.93202 0.93155 0.93097 0.93030 0.92957 0.92880 0.92801 0.92723 0.92647 0.92577 0.92514 0.92460 0.92416 0.92384 0.92365 0.92357
0.395  0.93073 0.93050 0.93015 0.92967 0.92907 0.92839 0.92765 0.92686 0.92605 0.92524 0.92447 0.92376 0.92310 0.92256 0.92211 0.92178 0.92158 0.92149
0.400  0.92884 0.92861 0.92825 0.92776 0.92715 0.92645 0.92569 0.92488 0.92405 0.92323 0.92244 0.92171 0.92104 0.92048 0.92001 0.91968 0.91947 0.91939
0.405  0.92693 0.92669 0.92632 0.92581 0.92519 0.92448 0.92370 0.92287 0.92203 0.92118 0.92037 0.91962 0.91894 0.91837 0.91789 0.91755 0.91734 0.91724
0.410  0.92498 0.92474 0.92436 0.92384 0.92321 0.92248 0.92168 0.92083 0.91997 0.91909 0.91828 0.91751 0.91681 0.91622 0.91574 0.91539 0.91517 0.91507
0.415  0.92300 0.92276 0.92237 0.92184 0.92119 0.92045 0.91963 0.91875 0.91788 0.91698 0.91615 0.91536 0.91465 0.91405 0.91355 0.91319 0.91297 0.91286
0.420  0.92099 0.92074 0.92035 0.91981 0.91914 0.91838 0.91755 0.91665 0.91575 0.91484 0.91399 0.91318 0.91245 0.91184 0.91133 0.91097 0.91074 0.91062
0.425  0.91895 0.91870 0.91830 0.91774 0.91706 0.91628 0.91543 0.91451 0.91360 0.91267 0.91179 0.91096 0.91022 0.90959 0.90908 0.90870 0.90847 0.90835
0.430  0.91688 0.91662 0.91621 0.91564 0.91495 0.91415 0.91328 0.91234 0.91141 0.91046 0.90956 0.90872 0.90796 0.90732 0.90679 0.90641 0.90617 0.90604
0.435  0.91478 0.91451 0.91409 0.91351 0.91280 0.91199 0.91110 0.91014 0.90919 0.90822 0.90730 0.90644 0.90567 0.90500 0.90448 0.90408 0.90384 0.90370
0.440  0.91264 0.91237 0.91194 0.91135 0.91063 0.90979 0.90889 0.90791 0.90693 0.90595 0.90501 0.90413 0.90334 0.90266 0.90212 0.90172 0.90147 0.90133
0.445  0.91047 0.91019 0.90975 0.90915 0.90841 0.90755 0.90664 0.90564 0.90464 0.90364 0.90268 0.90178 0.90098 0.90028 0.89973 0.89932 0.89907 0.89892
0.450  0.90827 0.90798 0.90753 0.90692 0.90617 0.90529 0.90436 0.90334 0.90232 0.90130 0.90031 0.89940 0.89858 0.89787 0.89731 0.89689 0.89663 0.89647
0.455  0.90603 0.90574 0.90528 0.90466 0.90389 0.90300 0.90204 0.90100 0.89996 0.89892 0.89791 0.89699 0.89614 0.89543 0.89485 0.89442 0.89416 0.89399
0.460  0.90376 0.90346 0.90299 0.90236 0.90158 0.90067 0.89969 0.89863 0.89756 0.89651 0.89548 0.89454 0.89367 0.89294 0.89236 0.89191 0.89165 0.89157
0.465  0.90145 0.90115 0.90067 0.90002 0.89923 0.89830 0.89730 0.89623 0.89513 0.89406 0.89301 0.89205 0.89117 0.89043 0.88983 0.88937 0.88911 0.88902
0.470  0.89911 0.89881 0.89832 0.89766 0.89684 0.89590 0.89488 0.89379 0.89267 0.89158 0.89051 0.88953 0.88863 0.88787 0.88726 0.88680 0.88653 0.88643
0.475  0.89674 0.89642 0.89592 0.89525 0.89443 0.89346 0.89242 0.89131 0.89017 0.88906 0.88797 0.88697 0.88606 0.88528 0.88466 0.88419 0.88391 0.88380
0.480  0.89432 0.89401 0.89350 0.89281 0.89197 0.89099 0.88992 0.88880 0.88764 0.88650 0.88539 0.88437 0.88344 0.88266 0.88201 0.88155 0.88126 0.88114
0.485  0.89188 0.89155 0.89103 0.89034 0.88948 0.88848 0.88739 0.88625 0.88507 0.88391 0.88278 0.88174 0.88080 0.87999 0.87934 0.87886 0.87857 0.87845
0.490  0.88939 0.88906 0.88853 0.88782 0.88695 0.88594 0.88483 0.88366 0.88246 0.88128 0.88013 0.87907 0.87811 0.87729 0.87662 0.87614 0.87584 0.87571
0.495  0.88687 0.88654 0.88600 0.88527 0.88439 0.88335 0.88223 0.88104 0.87982 0.87860 0.87744 0.87635 0.87539 0.87455 0.87387 0.87338 0.87308 0.87294
0.500  0.88431 0.88397 0.88342 0.88268 0.88178 0.88073 0.87959 0.87837 0.87714 0.87589 0.87472 0.87361 0.87262 0.87177 0.87108 0.87058 0.87027 0.87012
0.505  0.88171 0.88137 0.88081 0.88005 0.87914 0.87807 0.87691 0.87568 0.87441 0.87315 0.87195 0.87082 0.86982 0.86894 0.86826 0.86775 0.86743 0.86727
0.510  0.87908 0.87873 0.87816 0.87739 0.87646 0.87538 0.87419 0.87293 0.87165 0.87037 0.86915 0.86800 0.86698 0.86610 0.86539 0.86487 0.86455 0.86438
0.515  0.87641 0.87605 0.87547 0.87469 0.87374 0.87264 0.87143 0.87015 0.86885 0.86755 0.86631 0.86514 0.86410 0.86320 0.86248 0.86195 0.86162 0.86145
0.520  0.87369 0.87333 0.87274 0.87194 0.87098 0.86986 0.86864 0.86733 0.86601 0.86469 0.86342 0.86224 0.86118 0.86027 0.85953 0.85899 0.85866 0.85848
0.525  0.87094 0.87057 0.86997 0.86916 0.86818 0.86705 0.86580 0.86447 0.86313 0.86179 0.86050 0.85930 0.85822 0.85729 0.85655 0.85600 0.85566 0.85547
0.530  0.86814 0.86777 0.86716 0.86634 0.86534 0.86419 0.86292 0.86158 0.86021 0.85885 0.85753 0.85631 0.85521 0.85428 0.85352 0.85295 0.85262 0.85251
0.535  0.86531 0.86493 0.86431 0.86348 0.86246 0.86129 0.86001 0.85864 0.85724 0.85586 0.85452 0.85329 0.85217 0.85122 0.85045 0.84988 0.84953 0.84941
0.540  0.86243 0.86204 0.86142 0.86057 0.85953 0.85835 0.85705 0.85565 0.85423 0.85284 0.85148 0.85022 0.84908 0.84812 0.84734 0.84675 0.84641 0.84628
0.545  0.85951 0.85912 0.85849 0.85762 0.85657 0.85536 0.85404 0.85263 0.85118 0.84977 0.84839 0.84711 0.84596 0.84498 0.84418 0.84359 0.84324 0.84310
0.550  0.85655 0.85615 0.85551 0.85463 0.85356 0.85233 0.85100 0.84956 0.84809 0.84666 0.84526 0.84396 0.84279 0.84179 0.84098 0.84038 0.84002 0.83988
0.555  0.85354 0.85314 0.85249 0.85160 0.85051 0.84926 0.84791 0.84645 0.84496 0.84350 0.84208 0.84076 0.83957 0.83856 0.83774 0.83713 0.83677 0.83661
0.560  0.85049 0.85008 0.84942 0.84852 0.84742 0.84614 0.84477 0.84330 0.84178 0.84030 0.83886 0.83751 0.83632 0.83529 0.83445 0.83384 0.83347 0.83330
0.565  0.84740 0.84698 0.84631 0.84540 0.84428 0.84299 0.84157 0.84010 0.83856 0.83704 0.83560 0.83422 0.83301 0.83196 0.83112 0.83050 0.83012 0.82995
0.570  0.84426 0.84384 0.84315 0.84223 0.84110 0.83978 0.83835 0.83685 0.83530 0.83375 0.83229 0.83090 0.82967 0.82860 0.82775 0.82712 0.82673 0.82655
0.575  0.84107 0.84064 0.83995 0.83901 0.83787 0.83654 0.83508 0.83356 0.83198 0.83042 0.82893 0.82752 0.82627 0.82519 0.82432 0.82369 0.82329 0.82310
0.580  0.83784 0.83740 0.83670 0.83575 0.83459 0.83324 0.83177 0.83022 0.82863 0.82704 0.82553 0.82410 0.82283 0.82173 0.82086 0.82021 0.81981 0.81961
0.585  0.83456 0.83412 0.83341 0.83244 0.83126 0.82990 0.82840 0.82682 0.82522 0.82361 0.82207 0.82063 0.81934 0.81823 0.81734 0.81668 0.81628 0.81607
0.590  0.83123 0.83078 0.83006 0.82908 0.82789 0.82651 0.82499 0.82338 0.82176 0.82013 0.81856 0.81712 0.81579 0.81468 0.81378 0.81311 0.81270 0.81248
0.595  0.82785 0.82740 0.82667 0.82568 0.82447 0.82307 0.82153 0.81990 0.81826 0.81661 0.81501 0.81355 0.81221 0.81108 0.81016 0.80949 0.80908 0.80894
0.600  0.82442 0.82396 0.82322 0.82222 0.82099 0.81957 0.81802 0.81637 0.81470 0.81303 0.81142 0.80993 0.80858 0.80743 0.80650 0.80582 0.80540 0.80525
0.605  0.82094 0.82048 0.81973 0.81871 0.81747 0.81603 0.81446 0.81279 0.81108 0.80941 0.80777 0.80627 0.80490 0.80373 0.80278 0.80209 0.80167 0.80151
0.610  0.81741 0.81694 0.81618 0.81515 0.81390 0.81244 0.81085 0.80916 0.80742 0.80573 0.80407 0.80255 0.80116 0.79999 0.79902 0.79832 0.79790 0.79773
0.615  0.81382 0.81335 0.81258 0.81154 0.81027 0.80880 0.80719 0.80547 0.80372 0.80200 0.80033 0.79876 0.79738 0.79618 0.79521 0.79450 0.79407 0.79389
0.620  0.81018 0.80970 0.80893 0.80787 0.80658 0.80510 0.80347 0.80174 0.79996 0.79821 0.79652 0.79494 0.79354 0.79232 0.79135 0.79063 0.79019 0.79000
0.625  0.80649 0.80601 0.80522 0.80415 0.80284 0.80135 0.79970 0.79794 0.79615 0.79436 0.79267 0.79107 0.78965 0.78841 0.78743 0.78670 0.78625 0.78605
0.630  0.80274 0.80225 0.80146 0.80036 0.79904 0.79752 0.79587 0.79410 0.79228 0.79047 0.78876 0.78714 0.78570 0.78445 0.78346 0.78272 0.78226 0.78206
0.635  0.79894 0.79844 0.79763 0.79653 0.79520 0.79366 0.79198 0.79019 0.78836 0.78653 0.78479 0.78316 0.78170 0.78044 0.77943 0.77868 0.77822 0.77800
0.640  0.79508 0.79458 0.79375 0.79265 0.79129 0.78974 0.78802 0.78623 0.78438 0.78253 0.78077 0.77912 0.77763 0.77637 0.77534 0.77458 0.77413 0.77390
0.645  0.79116 0.79065 0.78982 0.78870 0.78733 0.78576 0.78402 0.78221 0.78034 0.77847 0.77667 0.77502 0.77351 0.77224 0.77120 0.77043 0.76997 0.76973
0.650  0.78718 0.78666 0.78582 0.78469 0.78331 0.78172 0.77997 0.77811 0.77624 0.77435 0.77253 0.77087 0.76934 0.76805 0.76700 0.76623 0.76576 0.76560
0.655  0.78314 0.78262 0.78177 0.78063 0.77923 0.77762 0.77585 0.77398 0.77209 0.77018 0.76834 0.76665 0.76511 0.76381 0.76274 0.76196 0.76149 0.76132
0.660  0.77904 0.77851 0.77765 0.77650 0.77509 0.77347 0.77168 0.76978 0.76786 0.76594 0.76408 0.76237 0.76082 0.75950 0.75842 0.75764 0.75716 0.75697
0.665  0.77487 0.77433 0.77347 0.77231 0.77089 0.76924 0.76744 0.76552 0.76356 0.76164 0.75976 0.75802 0.75647 0.75513 0.75404 0.75325 0.75276 0.75257
0.670  0.77064 0.77010 0.76923 0.76805 0.76662 0.76496 0.76313 0.76120 0.75922 0.75728 0.75538 0.75362 0.75205 0.75069 0.74960 0.74880 0.74831 0.74811
0.675  0.76634 0.76579 0.76492 0.76373 0.76228 0.76061 0.75877 0.75681 0.75482 0.75284 0.75094 0.74915 0.74757 0.74619 0.74510 0.74429 0.74379 0.74358
0.680  0.76198 0.76143 0.76054 0.75934 0.75788 0.75619 0.75433 0.75236 0.75034 0.74834 0.74643 0.74463 0.74303 0.74164 0.74053 0.73971 0.73921 0.73899
0.685  0.75755 0.75699 0.75610 0.75489 0.75341 0.75171 0.74983 0.74784 0.74581 0.74378 0.74185 0.74004 0.73842 0.73702 0.73590 0.73506 0.73456 0.73433
0.690  0.75304 0.75248 0.75158 0.75036 0.74887 0.74715 0.74526 0.74325 0.74120 0.73915 0.73721 0.73538 0.73372 0.73233 0.73120 0.73036 0.72985 0.72960
0.695  0.74847 0.74790 0.74700 0.74577 0.74426 0.74253 0.74061 0.73859 0.73652 0.73446 0.73247 0.73065 0.72898 0.72758 0.72642 0.72558 0.72507 0.72481
0.700  0.74382 0.74325 0.74234 0.74110 0.73958 0.73782 0.73589 0.73386 0.73177 0.72969 0.72769 0.72585 0.72417 0.72275 0.72158 0.72074 0.72022 0.72004
0.705  0.73910 0.73852 0.73760 0.73635 0.73482 0.73303 0.73108 0.72904 0.72695 0.72485 0.72283 0.72098 0.71928 0.71785 0.71667 0.71582 0.71530 0.71511
0.710  0.73430 0.73372 0.73279 0.73153 0.72997 0.72818 0.72622 0.72414 0.72205 0.71994 0.71790 0.71602 0.71432 0.71287 0.71169 0.71083 0.71030 0.71010
0.715  0.72942 0.72884 0.72790 0.72663 0.72505 0.72326 0.72128 0.71919 0.71705 0.71495 0.71290 0.71098 0.70929 0.70781 0.70663 0.70576 0.70523 0.70502
0.720  0.72446 0.72387 0.72293 0.72165 0.72006 0.71825 0.71626 0.71416 0.71200 0.70988 0.70782 0.70589 0.70418 0.70269 0.70150 0.70062 0.70008 0.69986
0.725  0.71942 0.71883 0.71788 0.71658 0.71499 0.71317 0.71117 0.70904 0.70687 0.70470 0.70266 0.70071 0.69899 0.69749 0.69629 0.69540 0.69486 0.69463
0.730  0.71430 0.71370 0.71275 0.71142 0.70984 0.70800 0.70598 0.70385 0.70166 0.69948 0.69741 0.69546 0.69371 0.69220 0.69100 0.69010 0.68956 0.68932
0.735  0.70908 0.70849 0.70752 0.70619 0.70460 0.70275 0.70072 0.69857 0.69636 0.69417 0.69208 0.69012 0.68834 0.68684 0.68562 0.68472 0.68417 0.68392
0.740  0.70378 0.70318 0.70221 0.70088 0.69927 0.69741 0.69536 0.69320 0.69098 0.68877 0.68664 0.68469 0.68290 0.68139 0.68015 0.67926 0.67871 0.67844
0.745  0.69839 0.69779 0.69681 0.69547 0.69385 0.69198 0.68992 0.68774 0.68551 0.68329 0.68115 0.67918 0.67738 0.67586 0.67461 0.67371 0.67316 0.67288
0.750  0.69290 0.69230 0.69132 0.68997 0.68834 0.68646 0.68439 0.68220 0.67995 0.67772 0.67556 0.67358 0.67177 0.67024 0.66899 0.66808 0.66752 0.66732
0.755  0.68732 0.68671 0.68572 0.68437 0.68273 0.68084 0.67876 0.67655 0.67430 0.67205 0.66988 0.66786 0.66607 0.66451 0.66327 0.66235 0.66179 0.66158
0.760  0.68164 0.68103 0.68003 0.67867 0.67703 0.67513 0.67300 0.67078 0.66854 0.66629 0.66411 0.66208 0.66028 0.65870 0.65746 0.65653 0.65596 0.65575
0.765  0.67586 0.67525 0.67423 0.67288 0.67122 0.66931 0.66718 0.66495 0.66266 0.66043 0.65824 0.65620 0.65439 0.65281 0.65155 0.65061 0.65005 0.64982
0.770  0.66997 0.66936 0.66834 0.66698 0.66532 0.66337 0.66125 0.65901 0.65672 0.65444 0.65227 0.65022 0.64839 0.64681 0.64555 0.64460 0.64403 0.64380
0.775  0.66398 0.66336 0.66234 0.66097 0.65930 0.65734 0.65522 0.65297 0.65067 0.64838 0.64620 0.64414 0.64228 0.64072 0.63944 0.63849 0.63792 0.63767
0.780  0.65787 0.65725 0.65623 0.65486 0.65317 0.65122 0.64908 0.64683 0.64451 0.64221 0.63999 0.63795 0.63609 0.63452 0.63322 0.63228 0.63171 0.63145
0.785  0.65165 0.65103 0.65000 0.64863 0.64691 0.64497 0.64283 0.64057 0.63825 0.63593 0.63370 0.63166 0.62979 0.62821 0.62691 0.62596 0.62539 0.62511
0.790  0.64532 0.64469 0.64366 0.64228 0.64056 0.63861 0.63647 0.63419 0.63186 0.62955 0.62731 0.62525 0.62338 0.62178 0.62048 0.61954 0.61896 0.61867
0.795  0.63886 0.63823 0.63719 0.63581 0.63409 0.63214 0.62998 0.62770 0.62537 0.62304 0.62080 0.61870 0.61685 0.61523 0.61394 0.61300 0.61241 0.61212
0.800  0.63227 0.63164 0.63060 0.62922 0.62749 0.62554 0.62338 0.62109 0.61875 0.61641 0.61416 0.61207 0.61021 0.60858 0.60729 0.60634 0.60575 0.60554
0.805  0.62555 0.62492 0.62388 0.62249 0.62077 0.61881 0.61664 0.61434 0.61199 0.60966 0.60741 0.60531 0.60344 0.60181 0.60052 0.59955 0.59897 0.59874
0.810  0.61870 0.61807 0.61703 0.61563 0.61391 0.61194 0.60977 0.60744 0.60509 0.60277 0.60053 0.59842 0.59652 0.59492 0.59362 0.59265 0.59206 0.59183
0.815  0.61171 0.61108 0.61004 0.60862 0.60691 0.60494 0.60274 0.60044 0.59808 0.59573 0.59351 0.59140 0.58950 0.58789 0.58657 0.58562 0.58503 0.58478
0.820  0.60457 0.60394 0.60290 0.60148 0.59977 0.59780 0.59560 0.59329 0.59093 0.58859 0.58632 0.58425 0.58234 0.58073 0.57941 0.57845 0.57786 0.57761
0.825  0.59729 0.59665 0.59561 0.59419 0.59249 0.59049 0.58831 0.58600 0.58364 0.58129 0.57903 0.57695 0.57505 0.57343 0.57211 0.57115 0.57056 0.57029
0.830  0.58984 0.58920 0.58817 0.58675 0.58504 0.58304 0.58087 0.57856 0.57620 0.57385 0.57159 0.56947 0.56760 0.56597 0.56466 0.56370 0.56311 0.56283
0.835  0.58223 0.58159 0.58056 0.57914 0.57744 0.57544 0.57327 0.57096 0.56860 0.56626 0.56399 0.56188 0.56001 0.55837 0.55707 0.55610 0.55551 0.55522
0.840  0.57446 0.57381 0.57279 0.57137 0.56967 0.56767 0.56550 0.56320 0.56084 0.55850 0.55624 0.55412 0.55225 0.55062 0.54931 0.54834 0.54776 0.54746
0.845  0.56650 0.56586 0.56484 0.56342 0.56172 0.55973 0.55757 0.55527 0.55291 0.55057 0.54832 0.54621 0.54430 0.54270 0.54139 0.54043 0.53984 0.53963
0.850  0.55836 0.55772 0.55670 0.55529 0.55356 0.55161 0.54945 0.54713 0.54477 0.54243 0.54022 0.53811 0.53621 0.53462 0.53329 0.53234 0.53176 0.53153
0.855  0.55003 0.54939 0.54837 0.54697 0.54525 0.54329 0.54114 0.53882 0.53648 0.53415 0.53190 0.52984 0.52795 0.52635 0.52503 0.52408 0.52349 0.52326
0.860  0.54149 0.54086 0.53984 0.53845 0.53673 0.53478 0.53260 0.53033 0.52800 0.52567 0.52343 0.52137 0.51949 0.51787 0.51659 0.51563 0.51505 0.51480
0.865  0.53274 0.53211 0.53109 0.52971 0.52800 0.52607 0.52389 0.52163 0.51931 0.51699 0.51476 0.51268 0.51084 0.50922 0.50794 0.50699 0.50640 0.50615
0.870  0.52377 0.52314 0.52212 0.52075 0.51906 0.51713 0.51497 0.51272 0.51041 0.50810 0.50588 0.50381 0.50197 0.50037 0.49909 0.49813 0.49756 0.49730
0.875  0.51456 0.51394 0.51292 0.51156 0.50988 0.50795 0.50581 0.50357 0.50128 0.49899 0.49678 0.49472 0.49288 0.49129 0.49002 0.48907 0.48850 0.48823
0.880  0.50510 0.50448 0.50347 0.50212 0.50045 0.49851 0.49642 0.49419 0.49191 0.48964 0.48744 0.48539 0.48355 0.48199 0.48071 0.47978 0.47921 0.47893
0.885  0.49538 0.49476 0.49376 0.49243 0.49077 0.48884 0.48677 0.48456 0.48227 0.48000 0.47786 0.47583 0.47399 0.47245 0.47117 0.47025 0.46968 0.46940
0.890  0.48538 0.48477 0.48378 0.48243 0.48081 0.47890 0.47684 0.47464 0.47237 0.47013 0.46797 0.46600 0.46418 0.46263 0.46138 0.46046 0.45990 0.45961
0.895  0.47508 0.47448 0.47349 0.47216 0.47055 0.46867 0.46663 0.46442 0.46220 0.45999 0.45785 0.45588 0.45409 0.45254 0.45131 0.45040 0.44984 0.44955
0.900  0.46446 0.46387 0.46289 0.46158 0.45999 0.45813 0.45611 0.45393 0.45173 0.44954 0.44742 0.44545 0.44370 0.44218 0.44096 0.44005 0.43950 0.43929
0.905  0.45351 0.45292 0.45196 0.45066 0.44908 0.44725 0.44522 0.44310 0.44093 0.43877 0.43668 0.43473 0.43300 0.43149 0.43029 0.42939 0.42885 0.42863
0.910  0.44219 0.44160 0.44066 0.43938 0.43780 0.43602 0.43402 0.43193 0.42979 0.42765 0.42559 0.42367 0.42194 0.42048 0.41927 0.41840 0.41786 0.41764
0.915  0.43047 0.42990 0.42897 0.42771 0.42616 0.42440 0.42243 0.42038 0.41827 0.41616 0.41414 0.41225 0.41054 0.40909 0.40791 0.40705 0.40652 0.40630
0.920  0.41833 0.41777 0.41685 0.41562 0.41409 0.41236 0.41043 0.40841 0.40633 0.40424 0.40227 0.40042 0.39874 0.39730 0.39615 0.39531 0.39478 0.39456
0.925  0.40572 0.40517 0.40428 0.40306 0.40157 0.39987 0.39798 0.39600 0.39393 0.39191 0.38995 0.38815 0.38651 0.38510 0.38397 0.38314 0.38262 0.38241
0.930  0.39261 0.39207 0.39119 0.39001 0.38855 0.38686 0.38504 0.38306 0.38107 0.37909 0.37718 0.37539 0.37381 0.37242 0.37132 0.37050 0.37000 0.36979
0.935  0.37893 0.37841 0.37755 0.37639 0.37497 0.37332 0.37154 0.36962 0.36768 0.36575 0.36388 0.36214 0.36058 0.35924 0.35815 0.35735 0.35687 0.35666
0.940  0.36463 0.36412 0.36329 0.36217 0.36078 0.35918 0.35745 0.35558 0.35369 0.35181 0.34999 0.34830 0.34677 0.34548 0.34441 0.34364 0.34317 0.34296
0.945  0.34963 0.34914 0.34833 0.34724 0.34590 0.34435 0.34266 0.34086 0.33903 0.33721 0.33545 0.33380 0.33232 0.33106 0.33003 0.32928 0.32882 0.32863
0.950  0.33385 0.33337 0.33259 0.33154 0.33025 0.32875 0.32710 0.32538 0.32362 0.32184 0.32015 0.31857 0.31714 0.31590 0.31493 0.31420 0.31375 0.31357
0.955  0.31715 0.31669 0.31594 0.31493 0.31370 0.31226 0.31068 0.30903 0.30730 0.30561 0.30398 0.30247 0.30111 0.29993 0.29898 0.29828 0.29785 0.29760
0.960  0.29940 0.29896 0.29824 0.29728 0.29610 0.29474 0.29323 0.29166 0.29001 0.28840 0.28684 0.28539 0.28410 0.28297 0.28207 0.28140 0.28099 0.28076
0.965  0.28040 0.27999 0.27931 0.27839 0.27727 0.27599 0.27457 0.27306 0.27152 0.26999 0.26852 0.26714 0.26590 0.26485 0.26399 0.26336 0.26298 0.26278
0.970  0.25988 0.25949 0.25886 0.25800 0.25695 0.25575 0.25442 0.25300 0.25157 0.25014 0.24876 0.24747 0.24630 0.24532 0.24451 0.24393 0.24356 0.24341
0.975  0.23746 0.23710 0.23651 0.23573 0.23475 0.23363 0.23242 0.23111 0.22979 0.22847 0.22719 0.22600 0.22493 0.22401 0.22327 0.22273 0.22239 0.22221
0.980  0.21255 0.21222 0.21169 0.21098 0.21010 0.20909 0.20799 0.20681 0.20561 0.20441 0.20325 0.20219 0.20122 0.20038 0.19972 0.19922 0.19892 0.19873
0.985  0.18415 0.18386 0.18340 0.18278 0.18201 0.18113 0.18015 0.17913 0.17808 0.17702 0.17602 0.17508 0.17424 0.17351 0.17293 0.17249 0.17223 0.17208
0.990  0.15036 0.15012 0.14974 0.14923 0.14860 0.14787 0.14706 0.14622 0.14534 0.14448 0.14365 0.14288 0.14218 0.14159 0.14110 0.14075 0.14053 0.14035
0.995  0.10622 0.10605 0.10578 0.10542 0.10497 0.10445 0.10387 0.10328 0.10265 0.10204 0.10145 0.10089 0.10040 0.09997 0.09962 0.09937 0.09921 0.09904
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e020.dat <==
# alpha = -0.05 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99990 0.99990 0.99990 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99988
0.020  0.99982 0.99982 0.99982 0.99982 0.99981 0.99981 0.99981 0.99981 0.99980 0.99980 0.99980 0.99980 0.99980 0.99979 0.99979 0.99979 0.99979 0.99979
0.025  0.99972 0.99971 0.99971 0.99971 0.99971 0.99971 0.99970 0.99970 0.99969 0.99969 0.99969 0.99968 0.99968 0.99968 0.99968 0.99968 0.99967 0.99967
0.030  0.99959 0.99959 0.99959 0.99958 0.99958 0.99958 0.99957 0.99957 0.99956 0.99955 0.99955 0.99955 0.99954 0.99954 0.99953 0.99953 0.99953 0.99953
0.035  0.99944 0.99944 0.99944 0.99943 0.99943 0.99942 0.99942 0.99941 0.99940 0.99939 0.99939 0.99938 0.99937 0.99937 0.99937 0.99936 0.99936 0.99936
0.040  0.99927 0.99927 0.99927 0.99926 0.99925 0.99925 0.99924 0.99923 0.99922 0.99921 0.99920 0.99919 0.99918 0.99918 0.99917 0.99917 0.99917 0.99916
0.045  0.99908 0.99908 0.99907 0.99906 0.99905 0.99904 0.99903 0.99902 0.99901 0.99900 0.99899 0.99898 0.99897 0.99896 0.99895 0.99895 0.99894 0.99894
0.050  0.99886 0.99886 0.99885 0.99884 0.99883 0.99882 0.99881 0.99879 0.99878 0.99876 0.99875 0.99874 0.99872 0.99871 0.99871 0.99870 0.99870 0.99869
0.055  0.99862 0.99862 0.99861 0.99860 0.99859 0.99857 0.99856 0.99854 0.99852 0.99850 0.99849 0.99847 0.99846 0.99844 0.99843 0.99843 0.99842 0.99842
0.060  0.99836 0.99836 0.99835 0.99833 0.99832 0.99830 0.99828 0.99826 0.99824 0.99822 0.99820 0.99818 0.99816 0.99815 0.99814 0.99813 0.99812 0.99812
0.065  0.99808 0.99807 0.99806 0.99804 0.99803 0.99801 0.99798 0.99796 0.99793 0.99791 0.99788 0.99786 0.99784 0.99782 0.99781 0.99780 0.99780 0.99779
0.070  0.99777 0.99776 0.99775 0.99773 0.99771 0.99769 0.99766 0.99763 0.99760 0.99757 0.99755 0.99752 0.99750 0.99748 0.99746 0.99745 0.99744 0.99743
0.075  0.99744 0.99743 0.99741 0.99740 0.99737 0.99734 0.99731 0.99728 0.99725 0.99721 0.99718 0.99715 0.99713 0.99710 0.99709 0.99707 0.99706 0.99705
0.080  0.99708 0.99707 0.99706 0.99704 0.99701 0.99698 0.99694 0.99690 0.99687 0.99683 0.99679 0.99676 0.99673 0.99670 0.99668 0.99667 0.99666 0.99665
0.085  0.99671 0.99670 0.99668 0.99665 0.99662 0.99659 0.99655 0.99650 0.99646 0.99642 0.99638 0.99634 0.99631 0.99628 0.99626 0.99624 0.99623 0.99622
0.090  0.99631 0.99630 0.99627 0.99625 0.99621 0.99617 0.99613 0.99608 0.99603 0.99599 0.99594 0.99590 0.99586 0.99583 0.99580 0.99578 0.99577 0.99576
0.095  0.99589 0.99587 0.99585 0.99582 0.99578 0.99573 0.99568 0.99563 0.99558 0.99553 0.99547 0.99543 0.99539 0.99535 0.99532 0.99530 0.99528 0.99527
0.100  0.99544 0.99542 0.99540 0.99536 0.99532 0.99527 0.99522 0.99516 0.99510 0.99504 0.99498 0.99493 0.99489 0.99484 0.99481 0.99479 0.99477 0.99476
0.105  0.99497 0.99495 0.99492 0.99488 0.99484 0.99478 0.99472 0.99466 0.99459 0.99453 0.99447 0.99441 0.99436 0.99431 0.99428 0.99425 0.99424 0.99422
0.110  0.99448 0.99446 0.99443 0.99438 0.99433 0.99427 0.99421 0.99414 0.99407 0.99400 0.99393 0.99387 0.99381 0.99376 0.99372 0.99369 0.99367 0.99365
0.115  0.99396 0.99394 0.99391 0.99386 0.99380 0.99374 0.99367 0.99359 0.99351 0.99344 0.99336 0.99329 0.99323 0.99318 0.99313 0.99310 0.99308 0.99306
0.120  0.99342 0.99340 0.99336 0.99331 0.99325 0.99318 0.99310 0.99302 0.99293 0.99285 0.99277 0.99269 0.99263 0.99257 0.99252 0.99249 0.99247 0.99244
0.125  0.99286 0.99283 0.99279 0.99274 0.99267 0.99260 0.99251 0.99242 0.99233 0.99224 0.99215 0.99207 0.99200 0.99193 0.99188 0.99185 0.99182 0.99180
0.130  0.99227 0.99225 0.99220 0.99214 0.99207 0.99199 0.99190 0.99180 0.99170 0.99160 0.99151 0.99142 0.99134 0.99127 0.99122 0.99118 0.99115 0.99113
0.135  0.99166 0.99163 0.99159 0.99152 0.99145 0.99136 0.99126 0.99115 0.99105 0.99094 0.99084 0.99074 0.99066 0.99058 0.99053 0.99048 0.99045 0.99043
0.140  0.99103 0.99100 0.99095 0.99088 0.99080 0.99070 0.99059 0.99048 0.99037 0.99025 0.99014 0.99004 0.98995 0.98987 0.98981 0.98976 0.98973 0.98970
0.145  0.99037 0.99034 0.99029 0.99021 0.99012 0.99002 0.98991 0.98979 0.98966 0.98954 0.98942 0.98931 0.98921 0.98913 0.98906 0.98901 0.98898 0.98895
0.150  0.98969 0.98966 0.98960 0.98952 0.98943 0.98931 0.98919 0.98906 0.98893 0.98880 0.98867 0.98856 0.98845 0.98836 0.98829 0.98824 0.98820 0.98817
0.155  0.98899 0.98895 0.98889 0.98880 0.98870 0.98858 0.98846 0.98832 0.98818 0.98804 0.98790 0.98778 0.98766 0.98757 0.98749 0.98743 0.98740 0.98736
0.160  0.98826 0.98822 0.98815 0.98806 0.98796 0.98783 0.98769 0.98755 0.98739 0.98725 0.98710 0.98697 0.98685 0.98675 0.98667 0.98660 0.98657 0.98653
0.165  0.98751 0.98746 0.98739 0.98730 0.98718 0.98705 0.98690 0.98675 0.98659 0.98643 0.98628 0.98614 0.98601 0.98590 0.98581 0.98575 0.98571 0.98567
0.170  0.98673 0.98668 0.98661 0.98651 0.98639 0.98625 0.98609 0.98593 0.98575 0.98559 0.98543 0.98528 0.98514 0.98503 0.98493 0.98486 0.98482 0.98478
0.175  0.98593 0.98588 0.98580 0.98570 0.98557 0.98542 0.98525 0.98508 0.98490 0.98472 0.98455 0.98439 0.98425 0.98413 0.98403 0.98395 0.98391 0.98386
0.180  0.98511 0.98505 0.98497 0.98486 0.98472 0.98456 0.98439 0.98420 0.98401 0.98383 0.98365 0.98348 0.98333 0.98320 0.98309 0.98302 0.98297 0.98292
0.185  0.98426 0.98420 0.98411 0.98400 0.98385 0.98368 0.98350 0.98330 0.98311 0.98291 0.98271 0.98254 0.98238 0.98224 0.98213 0.98205 0.98200 0.98195
0.190  0.98338 0.98333 0.98323 0.98311 0.98296 0.98278 0.98259 0.98238 0.98217 0.98196 0.98176 0.98157 0.98140 0.98126 0.98115 0.98106 0.98100 0.98095
0.195  0.98248 0.98242 0.98233 0.98220 0.98204 0.98185 0.98165 0.98143 0.98121 0.98099 0.98077 0.98058 0.98040 0.98025 0.98013 0.98004 0.97998 0.97992
0.200  0.98156 0.98150 0.98140 0.98126 0.98109 0.98089 0.98068 0.98045 0.98022 0.97999 0.97976 0.97956 0.97937 0.97921 0.97909 0.97899 0.97893 0.97887
0.205  0.98061 0.98055 0.98044 0.98030 0.98012 0.97991 0.97969 0.97945 0.97921 0.97896 0.97873 0.97851 0.97832 0.97815 0.97802 0.97791 0.97785 0.97779
0.210  0.97964 0.97957 0.97946 0.97931 0.97912 0.97891 0.97867 0.97842 0.97817 0.97791 0.97766 0.97744 0.97723 0.97706 0.97692 0.97681 0.97675 0.97668
0.215  0.97865 0.97857 0.97846 0.97830 0.97810 0.97787 0.97763 0.97737 0.97710 0.97683 0.97657 0.97634 0.97612 0.97594 0.97579 0.97568 0.97561 0.97554
0.220  0.97762 0.97755 0.97742 0.97726 0.97705 0.97682 0.97656 0.97628 0.97601 0.97573 0.97546 0.97521 0.97498 0.97479 0.97464 0.97452 0.97445 0.97438
0.225  0.97658 0.97650 0.97637 0.97619 0.97598 0.97573 0.97547 0.97518 0.97489 0.97459 0.97431 0.97406 0.97382 0.97362 0.97346 0.97333 0.97326 0.97318
0.230  0.97550 0.97542 0.97529 0.97510 0.97488 0.97462 0.97434 0.97404 0.97374 0.97343 0.97314 0.97287 0.97262 0.97242 0.97225 0.97212 0.97204 0.97196
0.235  0.97440 0.97432 0.97418 0.97399 0.97376 0.97349 0.97320 0.97288 0.97257 0.97225 0.97194 0.97166 0.97140 0.97119 0.97101 0.97088 0.97080 0.97071
0.240  0.97328 0.97319 0.97305 0.97285 0.97261 0.97233 0.97202 0.97170 0.97136 0.97103 0.97071 0.97042 0.97015 0.96993 0.96974 0.96961 0.96952 0.96943
0.245  0.97213 0.97204 0.97189 0.97168 0.97143 0.97114 0.97082 0.97048 0.97014 0.96979 0.96946 0.96916 0.96887 0.96864 0.96845 0.96831 0.96822 0.96812
0.250  0.97096 0.97086 0.97070 0.97049 0.97023 0.96992 0.96959 0.96924 0.96888 0.96852 0.96817 0.96786 0.96757 0.96733 0.96713 0.96698 0.96689 0.96687
0.255  0.96976 0.96965 0.96949 0.96927 0.96900 0.96868 0.96834 0.96797 0.96760 0.96723 0.96687 0.96654 0.96623 0.96598 0.96577 0.96562 0.96553 0.96550
0.260  0.96853 0.96842 0.96825 0.96802 0.96774 0.96741 0.96706 0.96668 0.96629 0.96590 0.96553 0.96519 0.96487 0.96461 0.96439 0.96423 0.96414 0.96411
0.265  0.96728 0.96717 0.96699 0.96675 0.96646 0.96612 0.96575 0.96535 0.96495 0.96455 0.96417 0.96381 0.96348 0.96321 0.96298 0.96282 0.96272 0.96269
0.270  0.96600 0.96588 0.96570 0.96545 0.96515 0.96479 0.96441 0.96400 0.96359 0.96317 0.96277 0.96240 0.96206 0.96178 0.96155 0.96138 0.96127 0.96124
0.275  0.96469 0.96457 0.96438 0.96412 0.96381 0.96345 0.96305 0.96262 0.96219 0.96176 0.96135 0.96097 0.96061 0.96032 0.96008 0.95990 0.95980 0.95976
0.280  0.96336 0.96324 0.96304 0.96277 0.96245 0.96207 0.96166 0.96122 0.96077 0.96033 0.95990 0.95950 0.95914 0.95883 0.95858 0.95840 0.95829 0.95825
0.285  0.96200 0.96187 0.96167 0.96139 0.96106 0.96066 0.96024 0.95978 0.95932 0.95886 0.95842 0.95801 0.95763 0.95732 0.95706 0.95687 0.95675 0.95671
0.290  0.96061 0.96048 0.96027 0.95998 0.95964 0.95923 0.95879 0.95832 0.95785 0.95737 0.95691 0.95648 0.95610 0.95577 0.95550 0.95531 0.95519 0.95514
0.295  0.95920 0.95906 0.95885 0.95855 0.95819 0.95777 0.95732 0.95683 0.95634 0.95584 0.95537 0.95493 0.95453 0.95420 0.95392 0.95372 0.95359 0.95354
0.300  0.95776 0.95762 0.95739 0.95709 0.95672 0.95628 0.95582 0.95531 0.95481 0.95429 0.95381 0.95335 0.95294 0.95259 0.95231 0.95210 0.95197 0.95191
0.305  0.95629 0.95615 0.95591 0.95560 0.95522 0.95477 0.95429 0.95376 0.95324 0.95271 0.95221 0.95174 0.95132 0.95096 0.95066 0.95045 0.95031 0.95025
0.310  0.95479 0.95464 0.95441 0.95408 0.95369 0.95322 0.95273 0.95219 0.95165 0.95110 0.95059 0.95010 0.94966 0.94929 0.94899 0.94877 0.94863 0.94856
0.315  0.95327 0.95312 0.95287 0.95253 0.95213 0.95165 0.95114 0.95058 0.95003 0.94946 0.94893 0.94843 0.94798 0.94760 0.94728 0.94705 0.94691 0.94684
0.320  0.95172 0.95156 0.95131 0.95096 0.95054 0.95005 0.94952 0.94895 0.94838 0.94779 0.94725 0.94673 0.94627 0.94587 0.94555 0.94531 0.94517 0.94509
0.325  0.95014 0.94997 0.94971 0.94935 0.94893 0.94842 0.94788 0.94729 0.94670 0.94610 0.94553 0.94500 0.94452 0.94411 0.94379 0.94354 0.94339 0.94331
0.330  0.94853 0.94836 0.94809 0.94772 0.94728 0.94676 0.94620 0.94559 0.94499 0.94437 0.94379 0.94324 0.94275 0.94233 0.94199 0.94174 0.94158 0.94149
0.335  0.94689 0.94672 0.94644 0.94606 0.94561 0.94507 0.94450 0.94387 0.94325 0.94261 0.94202 0.94145 0.94095 0.94051 0.94016 0.93990 0.93974 0.93965
0.340  0.94522 0.94505 0.94476 0.94437 0.94391 0.94335 0.94276 0.94212 0.94148 0.94083 0.94021 0.93963 0.93911 0.93866 0.93831 0.93804 0.93787 0.93778
0.345  0.94353 0.94335 0.94306 0.94265 0.94217 0.94161 0.94100 0.94034 0.93968 0.93901 0.93837 0.93778 0.93725 0.93678 0.93642 0.93614 0.93597 0.93587
0.350  0.94181 0.94162 0.94132 0.94091 0.94041 0.93983 0.93920 0.93853 0.93785 0.93716 0.93651 0.93589 0.93535 0.93487 0.93450 0.93421 0.93404 0.93393
0.355  0.94005 0.93986 0.93955 0.93913 0.93862 0.93802 0.93738 0.93668 0.93598 0.93528 0.93461 0.93398 0.93342 0.93293 0.93255 0.93225 0.93208 0.93196
0.360  0.93827 0.93807 0.93776 0.93732 0.93680 0.93619 0.93552 0.93481 0.93409 0.93337 0.93268 0.93203 0.93146 0.93096 0.93056 0.93026 0.93008 0.92996
0.365  0.93645 0.93625 0.93593 0.93548 0.93495 0.93432 0.93363 0.93291 0.93216 0.93143 0.93072 0.93006 0.92947 0.92895 0.92855 0.92824 0.92806 0.92793
0.370  0.93461 0.93440 0.93407 0.93361 0.93306 0.93242 0.93172 0.93097 0.93021 0.92946 0.92872 0.92805 0.92744 0.92691 0.92650 0.92618 0.92600 0.92594
0.375  0.93274 0.93252 0.93218 0.93171 0.93115 0.93049 0.92977 0.92901 0.92822 0.92745 0.92670 0.92601 0.92538 0.92485 0.92442 0.92409 0.92390 0.92384
0.380  0.93083 0.93061 0.93026 0.92978 0.92920 0.92853 0.92779 0.92701 0.92621 0.92541 0.92465 0.92394 0.92329 0.92275 0.92231 0.92198 0.92178 0.92171
0.385  0.92889 0.92867 0.92831 0.92782 0.92723 0.92654 0.92578 0.92498 0.92416 0.92334 0.92256 0.92183 0.92117 0.92062 0.92016 0.91982 0.91962 0.91955
0.390  0.92693 0.92670 0.92633 0.92583 0.92522 0.92451 0.92374 0.92292 0.92208 0.92124 0.92044 0.91969 0.91902 0.91845 0.91798 0.91764 0.91743 0.91735
0.395  0.92493 0.92469 0.92432 0.92380 0.92318 0.92246 0.92166 0.92082 0.91996 0.91911 0.91829 0.91753 0.91683 0.91625 0.91577 0.91542 0.91520 0.91512
0.400  0.92290 0.92266 0.92228 0.92175 0.92110 0.92037 0.91956 0.91870 0.91782 0.91694 0.91610 0.91532 0.91461 0.91401 0.91352 0.91317 0.91295 0.91285
0.405  0.92084 0.92059 0.92020 0.91966 0.91900 0.91825 0.91742 0.91654 0.91564 0.91474 0.91388 0.91309 0.91236 0.91175 0.91124 0.91088 0.91065 0.91056
0.410  0.91874 0.91849 0.91809 0.91754 0.91687 0.91609 0.91525 0.91434 0.91343 0.91250 0.91163 0.91081 0.91007 0.90944 0.90893 0.90856 0.90833 0.90822
0.415  0.91661 0.91636 0.91595 0.91538 0.91470 0.91391 0.91304 0.91211 0.91118 0.91023 0.90934 0.90851 0.90775 0.90711 0.90658 0.90620 0.90597 0.90586
0.420  0.91445 0.91419 0.91377 0.91320 0.91249 0.91169 0.91080 0.90985 0.90890 0.90793 0.90702 0.90616 0.90540 0.90474 0.90420 0.90381 0.90357 0.90345
0.425  0.91226 0.91199 0.91156 0.91098 0.91026 0.90943 0.90853 0.90756 0.90659 0.90560 0.90467 0.90379 0.90301 0.90233 0.90178 0.90139 0.90114 0.90102
0.430  0.91003 0.90976 0.90932 0.90872 0.90799 0.90715 0.90622 0.90523 0.90424 0.90323 0.90228 0.90138 0.90058 0.89989 0.89933 0.89893 0.89867 0.89855
0.435  0.90777 0.90749 0.90705 0.90643 0.90569 0.90482 0.90388 0.90287 0.90186 0.90083 0.89986 0.89894 0.89812 0.89741 0.89685 0.89643 0.89617 0.89604
0.440  0.90548 0.90519 0.90474 0.90411 0.90335 0.90246 0.90151 0.90047 0.89944 0.89840 0.89740 0.89646 0.89562 0.89490 0.89433 0.89390 0.89364 0.89350
0.445  0.90315 0.90286 0.90239 0.90175 0.90098 0.90007 0.89910 0.89804 0.89699 0.89592 0.89490 0.89395 0.89309 0.89236 0.89177 0.89133 0.89107 0.89092
0.450  0.90078 0.90049 0.90001 0.89936 0.89857 0.89764 0.89665 0.89558 0.89450 0.89341 0.89237 0.89140 0.89053 0.88978 0.88918 0.88873 0.88846 0.88830
0.455  0.89838 0.89808 0.89759 0.89693 0.89612 0.89518 0.89417 0.89307 0.89197 0.89087 0.88979 0.88882 0.88792 0.88716 0.88655 0.88609 0.88581 0.88565
0.460  0.89595 0.89564 0.89514 0.89447 0.89365 0.89268 0.89165 0.89054 0.88940 0.88829 0.88719 0.88619 0.88528 0.88450 0.88388 0.88341 0.88313 0.88304
0.465  0.89348 0.89316 0.89266 0.89197 0.89113 0.89015 0.88910 0.88796 0.88680 0.88567 0.88455 0.88353 0.88260 0.88181 0.88118 0.88070 0.88042 0.88032
0.470  0.89097 0.89065 0.89013 0.88943 0.88858 0.88758 0.88650 0.88535 0.88417 0.88301 0.88188 0.88084 0.87989 0.87908 0.87843 0.87795 0.87766 0.87755
0.475  0.88843 0.88810 0.88757 0.88686 0.88599 0.88497 0.88387 0.88270 0.88150 0.88032 0.87916 0.87810 0.87714 0.87632 0.87565 0.87516 0.87487 0.87475
0.480  0.88584 0.88551 0.88497 0.88425 0.88336 0.88233 0.88120 0.88001 0.87879 0.87759 0.87641 0.87533 0.87435 0.87351 0.87283 0.87234 0.87203 0.87191
0.485  0.88322 0.88289 0.88234 0.88160 0.88070 0.87965 0.87850 0.87729 0.87604 0.87482 0.87362 0.87252 0.87152 0.87067 0.86998 0.86947 0.86916 0.86903
0.490  0.88057 0.88022 0.87966 0.87891 0.87800 0.87693 0.87576 0.87453 0.87326 0.87201 0.87079 0.86967 0.86866 0.86779 0.86708 0.86657 0.86625 0.86612
0.495  0.87787 0.87752 0.87695 0.87619 0.87526 0.87417 0.87298 0.87172 0.87044 0.86915 0.86793 0.86677 0.86575 0.86486 0.86415 0.86363 0.86330 0.86316
0.500  0.87514 0.87478 0.87420 0.87342 0.87248 0.87137 0.87016 0.86888 0.86757 0.86626 0.86502 0.86385 0.86281 0.86190 0.86118 0.86065 0.86032 0.86017
0.505  0.87236 0.87200 0.87141 0.87061 0.86966 0.86853 0.86730 0.86600 0.86467 0.86334 0.86207 0.86088 0.85982 0.85889 0.85816 0.85762 0.85729 0.85713
0.510  0.86955 0.86918 0.86858 0.86777 0.86680 0.86565 0.86440 0.86307 0.86173 0.86038 0.85908 0.85787 0.85680 0.85586 0.85511 0.85456 0.85422 0.85405
0.515  0.86669 0.86632 0.86571 0.86489 0.86390 0.86274 0.86146 0.86011 0.85874 0.85737 0.85606 0.85483 0.85373 0.85278 0.85202 0.85146 0.85111 0.85094
0.520  0.86380 0.86342 0.86280 0.86197 0.86095 0.85978 0.85849 0.85711 0.85572 0.85432 0.85299 0.85174 0.85062 0.84966 0.84888 0.84831 0.84796 0.84778
0.525  0.86086 0.86048 0.85985 0.85900 0.85797 0.85678 0.85546 0.85407 0.85265 0.85124 0.84988 0.84861 0.84747 0.84649 0.84570 0.84512 0.84477 0.84458
0.530  0.85789 0.85749 0.85686 0.85599 0.85494 0.85373 0.85240 0.85098 0.84954 0.84811 0.84672 0.84544 0.84427 0.84329 0.84248 0.84189 0.84154 0.84142
0.535  0.85487 0.85447 0.85382 0.85294 0.85187 0.85065 0.84930 0.84786 0.84638 0.84493 0.84352 0.84222 0.84104 0.84004 0.83923 0.83862 0.83826 0.83813
0.540  0.85180 0.85140 0.85074 0.84985 0.84876 0.84752 0.84615 0.84469 0.84319 0.84172 0.84029 0.83897 0.83776 0.83675 0.83592 0.83531 0.83494 0.83481
0.545  0.84870 0.84828 0.84762 0.84672 0.84561 0.84434 0.84296 0.84147 0.83995 0.83846 0.83701 0.83566 0.83445 0.83341 0.83257 0.83195 0.83158 0.83144
0.550  0.84554 0.84513 0.84445 0.84354 0.84242 0.84112 0.83972 0.83822 0.83667 0.83516 0.83368 0.83232 0.83108 0.83004 0.82918 0.82855 0.82817 0.82802
0.555  0.84235 0.84193 0.84124 0.84031 0.83918 0.83786 0.83644 0.83491 0.83335 0.83181 0.83032 0.82893 0.82768 0.82661 0.82574 0.82511 0.82472 0.82456
0.560  0.83911 0.83868 0.83799 0.83704 0.83589 0.83455 0.83311 0.83157 0.82998 0.82841 0.82690 0.82548 0.82423 0.82314 0.82226 0.82162 0.82123 0.82106
0.565  0.83582 0.83539 0.83468 0.83373 0.83256 0.83121 0.82972 0.82817 0.82656 0.82496 0.82344 0.82200 0.82073 0.81962 0.81874 0.81809 0.81768 0.81751
0.570  0.83249 0.83205 0.83134 0.83037 0.82918 0.82781 0.82631 0.82473 0.82310 0.82148 0.81994 0.81848 0.81718 0.81606 0.81517 0.81450 0.81409 0.81391
0.575  0.82911 0.82866 0.82794 0.82696 0.82576 0.82437 0.82284 0.82125 0.81959 0.81795 0.81639 0.81491 0.81359 0.81245 0.81155 0.81088 0.81046 0.81027
0.580  0.82568 0.82523 0.82450 0.82350 0.82228 0.82087 0.81933 0.81771 0.81604 0.81437 0.81279 0.81129 0.80995 0.80880 0.80788 0.80720 0.80678 0.80658
0.585  0.82220 0.82175 0.82100 0.82000 0.81876 0.81734 0.81577 0.81411 0.81243 0.81075 0.80913 0.80763 0.80627 0.80510 0.80417 0.80347 0.80305 0.80284
0.590  0.81868 0.81821 0.81746 0.81644 0.81519 0.81375 0.81216 0.81048 0.80878 0.80707 0.80542 0.80391 0.80252 0.80135 0.80040 0.79970 0.79928 0.79906
0.595  0.81510 0.81463 0.81387 0.81284 0.81157 0.81011 0.80851 0.80680 0.80508 0.80335 0.80168 0.80015 0.79874 0.79755 0.79659 0.79588 0.79545 0.79530
0.600  0.81148 0.81100 0.81023 0.80918 0.80790 0.80642 0.80480 0.80307 0.80132 0.79957 0.79788 0.79633 0.79491 0.79371 0.79273 0.79201 0.79158 0.79142
0.605  0.80780 0.80731 0.80653 0.80547 0.80418 0.80268 0.80104 0.79929 0.79750 0.79575 0.79404 0.79246 0.79103 0.78981 0.78881 0.78809 0.78765 0.78748
0.610  0.80407 0.80358 0.80279 0.80172 0.80040 0.79889 0.79723 0.79546 0.79365 0.79187 0.79014 0.78854 0.78710 0.78586 0.78485 0.78412 0.78367 0.78350
0.615  0.80028 0.79979 0.79899 0.79790 0.79658 0.79504 0.79336 0.79157 0.78974 0.78794 0.78619 0.78456 0.78311 0.78186 0.78084 0.78010 0.77964 0.77946
0.620  0.79644 0.79594 0.79513 0.79403 0.79269 0.79114 0.78944 0.78764 0.78578 0.78396 0.78219 0.78054 0.77907 0.77779 0.77678 0.77602 0.77556 0.77537
0.625  0.79255 0.79204 0.79123 0.79011 0.78875 0.78719 0.78547 0.78364 0.78177 0.77990 0.77814 0.77646 0.77498 0.77369 0.77266 0.77189 0.77143 0.77122
0.630  0.78860 0.78809 0.78726 0.78613 0.78475 0.78317 0.78144 0.77959 0.77770 0.77581 0.77403 0.77233 0.77083 0.76953 0.76848 0.76771 0.76724 0.76703
0.635  0.78459 0.78408 0.78324 0.78209 0.78070 0.77910 0.77735 0.77549 0.77358 0.77167 0.76986 0.76815 0.76663 0.76531 0.76426 0.76347 0.76299 0.76278
0.640  0.78053 0.78001 0.77915 0.77800 0.77660 0.77498 0.77319 0.77133 0.76940 0.76747 0.76563 0.76391 0.76236 0.76104 0.75997 0.75918 0.75870 0.75847
0.645  0.77641 0.77588 0.77502 0.77385 0.77243 0.77080 0.76899 0.76710 0.76516 0.76321 0.76133 0.75961 0.75804 0.75671 0.75563 0.75483 0.75434 0.75410
0.650  0.77222 0.77169 0.77082 0.76965 0.76821 0.76656 0.76473 0.76280 0.76086 0.75889 0.75700 0.75526 0.75367 0.75232 0.75122 0.75042 0.74993 0.74976
0.655  0.76798 0.76744 0.76656 0.76538 0.76393 0.76226 0.76042 0.75847 0.75650 0.75451 0.75260 0.75084 0.74924 0.74788 0.74676 0.74596 0.74546 0.74528
0.660  0.76367 0.76313 0.76224 0.76105 0.75958 0.75790 0.75604 0.75407 0.75207 0.75008 0.74814 0.74636 0.74475 0.74337 0.74225 0.74143 0.74093 0.74074
0.665  0.75930 0.75875 0.75786 0.75665 0.75518 0.75347 0.75160 0.74961 0.74758 0.74558 0.74363 0.74181 0.74020 0.73880 0.73767 0.73685 0.73634 0.73614
0.670  0.75487 0.75431 0.75341 0.75219 0.75070 0.74899 0.74709 0.74509 0.74303 0.74102 0.73905 0.73721 0.73558 0.73416 0.73303 0.73220 0.73169 0.73148
0.675  0.75037 0.74980 0.74890 0.74767 0.74617 0.74443 0.74252 0.74050 0.73843 0.73638 0.73440 0.73255 0.73091 0.72947 0.72833 0.72749 0.72697 0.72676
0.680  0.74580 0.74523 0.74432 0.74308 0.74157 0.73982 0.73789 0.73585 0.73376 0.73167 0.72970 0.72783 0.72616 0.72472 0.72357 0.72271 0.72219 0.72197
0.685  0.74117 0.74059 0.73967 0.73842 0.73689 0.73513 0.73319 0.73113 0.72902 0.72692 0.72492 0.72304 0.72136 0.71990 0.71874 0.71787 0.71735 0.71712
0.690  0.73646 0.73588 0.73496 0.73370 0.73215 0.73037 0.72841 0.72634 0.72421 0.72210 0.72008 0.71818 0.71647 0.71502 0.71385 0.71297 0.71244 0.71220
0.695  0.73169 0.73110 0.73017 0.72890 0.72734 0.72555 0.72357 0.72148 0.71934 0.71721 0.71515 0.71326 0.71153 0.71007 0.70888 0.70800 0.70747 0.70721
0.700  0.72684 0.72625 0.72531 0.72403 0.72246 0.72065 0.71865 0.71655 0.71439 0.71224 0.71017 0.70827 0.70652 0.70505 0.70384 0.70297 0.70243 0.70224
0.705  0.72191 0.72132 0.72037 0.71908 0.71750 0.71566 0.71365 0.71154 0.70938 0.70721 0.70512 0.70320 0.70145 0.69996 0.69874 0.69786 0.69732 0.69712
0.710  0.71692 0.71632 0.71536 0.71406 0.71246 0.71061 0.70859 0.70645 0.70428 0.70210 0.70000 0.69805 0.69630 0.69479 0.69357 0.69268 0.69213 0.69193
0.715  0.71184 0.71124 0.71027 0.70896 0.70734 0.70549 0.70345 0.70130 0.69909 0.69692 0.69480 0.69283 0.69107 0.68954 0.68833 0.68743 0.68687 0.68666
0.720  0.70668 0.70608 0.70511 0.70379 0.70216 0.70029 0.69824 0.69607 0.69385 0.69166 0.68953 0.68754 0.68577 0.68423 0.68301 0.68210 0.68154 0.68132
0.725  0.70144 0.70084 0.69986 0.69853 0.69689 0.69502 0.69295 0.69077 0.68853 0.68630 0.68418 0.68218 0.68040 0.67885 0.67761 0.67669 0.67613 0.67590
0.730  0.69612 0.69551 0.69453 0.69317 0.69154 0.68966 0.68758 0.68538 0.68313 0.68088 0.67875 0.67674 0.67494 0.67338 0.67214 0.67121 0.67065 0.67041
0.735  0.69072 0.69010 0.68912 0.68775 0.68611 0.68421 0.68212 0.67991 0.67764 0.67539 0.67324 0.67121 0.66939 0.66784 0.66658 0.66565 0.66509 0.66484
0.740  0.68522 0.68461 0.68361 0.68224 0.68059 0.67869 0.67658 0.67436 0.67208 0.66981 0.66762 0.66561 0.66377 0.66221 0.66094 0.66002 0.65945 0.65918
0.745  0.67964 0.67902 0.67802 0.67665 0.67499 0.67307 0.67096 0.66872 0.66643 0.66414 0.66194 0.65992 0.65807 0.65650 0.65522 0.65429 0.65372 0.65345
0.750  0.67397 0.67335 0.67234 0.67096 0.66929 0.66736 0.66524 0.66299 0.66069 0.65839 0.65618 0.65414 0.65229 0.65071 0.64942 0.64849 0.64791 0.64771
0.755  0.66820 0.66758 0.66656 0.66518 0.66350 0.66156 0.65943 0.65717 0.65486 0.65255 0.65033 0.64825 0.64641 0.64481 0.64354 0.64259 0.64201 0.64180
0.760  0.66234 0.66171 0.66069 0.65930 0.65762 0.65567 0.65349 0.65122 0.64892 0.64662 0.64438 0.64230 0.64045 0.63884 0.63756 0.63661 0.63602 0.63580
0.765  0.65637 0.65574 0.65471 0.65333 0.65163 0.64967 0.64750 0.64522 0.64288 0.64059 0.63835 0.63625 0.63439 0.63278 0.63149 0.63053 0.62994 0.62972
0.770  0.65031 0.64968 0.64864 0.64725 0.64555 0.64356 0.64140 0.63911 0.63676 0.63443 0.63221 0.63011 0.62824 0.62662 0.62532 0.62436 0.62377 0.62353
0.775  0.64414 0.64350 0.64246 0.64107 0.63937 0.63737 0.63520 0.63290 0.63055 0.62821 0.62598 0.62387 0.62197 0.62037 0.61906 0.61809 0.61751 0.61726
0.780  0.63786 0.63723 0.63618 0.63478 0.63307 0.63107 0.62890 0.62659 0.62423 0.62188 0.61962 0.61753 0.61563 0.61401 0.61269 0.61173 0.61114 0.61088
0.785  0.63147 0.63084 0.62979 0.62839 0.62665 0.62467 0.62249 0.62017 0.61781 0.61545 0.61317 0.61108 0.60918 0.60755 0.60623 0.60526 0.60467 0.60440
0.790  0.62497 0.62433 0.62328 0.62188 0.62013 0.61815 0.61596 0.61365 0.61127 0.60891 0.60663 0.60453 0.60262 0.60098 0.59966 0.59870 0.59810 0.59782
0.795  0.61835 0.61771 0.61666 0.61525 0.61350 0.61152 0.60933 0.60700 0.60462 0.60226 0.59997 0.59784 0.59595 0.59430 0.59298 0.59202 0.59142 0.59113
0.800  0.61160 0.61096 0.60991 0.60850 0.60675 0.60476 0.60257 0.60024 0.59786 0.59549 0.59320 0.59107 0.58917 0.58752 0.58620 0.58522 0.58463 0.58441
0.805  0.60474 0.60410 0.60304 0.60163 0.59988 0.59789 0.59569 0.59335 0.59097 0.58860 0.58631 0.58417 0.58227 0.58062 0.57930 0.57831 0.57772 0.57749
0.810  0.59774 0.59710 0.59604 0.59463 0.59288 0.59089 0.58868 0.58632 0.58393 0.58157 0.57930 0.57716 0.57523 0.57360 0.57227 0.57129 0.57070 0.57046
0.815  0.59060 0.58996 0.58891 0.58748 0.58575 0.58375 0.58152 0.57919 0.57680 0.57442 0.57216 0.57002 0.56809 0.56646 0.56512 0.56414 0.56355 0.56330
0.820  0.58333 0.58269 0.58164 0.58020 0.57848 0.57648 0.57425 0.57192 0.56953 0.56715 0.56486 0.56275 0.56082 0.55918 0.55785 0.55687 0.55627 0.55602
0.825  0.57592 0.57527 0.57422 0.57279 0.57107 0.56905 0.56684 0.56451 0.56212 0.55975 0.55746 0.55535 0.55342 0.55178 0.55044 0.54947 0.54887 0.54860
0.830  0.56835 0.56771 0.56666 0.56523 0.56351 0.56148 0.55929 0.55696 0.55458 0.55220 0.54991 0.54777 0.54588 0.54422 0.54290 0.54193 0.54133 0.54105
0.835  0.56063 0.55998 0.55894 0.55751 0.55579 0.55377 0.55159 0.54926 0.54688 0.54451 0.54222 0.54009 0.53819 0.53654 0.53522 0.53424 0.53364 0.53336
0.840  0.55274 0.55209 0.55106 0.54964 0.54792 0.54591 0.54372 0.54140 0.53903 0.53666 0.53438 0.53225 0.53035 0.52871 0.52739 0.52641 0.52582 0.52553
0.845  0.54469 0.54404 0.54301 0.54159 0.53988 0.53788 0.53570 0.53338 0.53101 0.52866 0.52638 0.52425 0.52234 0.52072 0.51940 0.51843 0.51784 0.51762
0.850  0.53646 0.53582 0.53479 0.53338 0.53164 0.52967 0.52750 0.52517 0.52280 0.52045 0.51821 0.51610 0.51419 0.51257 0.51124 0.51029 0.50969 0.50947
0.855  0.52805 0.52741 0.52638 0.52498 0.52325 0.52129 0.51913 0.51680 0.51445 0.51210 0.50984 0.50777 0.50587 0.50426 0.50294 0.50198 0.50139 0.50115
0.860  0.51944 0.51881 0.51779 0.51639 0.51467 0.51272 0.51053 0.50825 0.50591 0.50358 0.50133 0.49926 0.49737 0.49574 0.49445 0.49349 0.49291 0.49266
0.865  0.51064 0.51000 0.50898 0.50760 0.50589 0.50395 0.50178 0.49951 0.49718 0.49486 0.49263 0.49054 0.48869 0.48707 0.48578 0.48482 0.48424 0.48399
0.870  0.50162 0.50099 0.49997 0.49860 0.49691 0.49498 0.49282 0.49056 0.48825 0.48595 0.48372 0.48165 0.47981 0.47820 0.47692 0.47596 0.47538 0.47513
0.875  0.49238 0.49175 0.49074 0.48938 0.48770 0.48578 0.48364 0.48141 0.47911 0.47682 0.47461 0.47255 0.47072 0.46913 0.46785 0.46690 0.46633 0.46607
0.880  0.48290 0.48228 0.48128 0.47993 0.47826 0.47633 0.47424 0.47202 0.46974 0.46747 0.46528 0.46324 0.46140 0.45984 0.45856 0.45763 0.45706 0.45679
0.885  0.47318 0.47256 0.47157 0.47024 0.46859 0.46667 0.46460 0.46240 0.46012 0.45786 0.45572 0.45370 0.45187 0.45033 0.44905 0.44814 0.44757 0.44729
0.890  0.46319 0.46258 0.46160 0.46026 0.45865 0.45675 0.45470 0.45252 0.45026 0.44803 0.44588 0.44391 0.44210 0.44056 0.43931 0.43840 0.43784 0.43756
0.895  0.45293 0.45233 0.45135 0.45003 0.44844 0.44657 0.44454 0.44235 0.44014 0.43794 0.43582 0.43386 0.43208 0.43054 0.42932 0.42841 0.42785 0.42757
0.900  0.44236 0.44177 0.44081 0.43951 0.43793 0.43609 0.43408 0.43192 0.42974 0.42757 0.42547 0.42352 0.42178 0.42026 0.41905 0.41815 0.41761 0.41740
0.905  0.43148 0.43090 0.42995 0.42867 0.42711 0.42530 0.42329 0.42119 0.41904 0.41690 0.41483 0.41290 0.41118 0.40969 0.40850 0.40761 0.40707 0.40686
0.910  0.42026 0.41969 0.41876 0.41750 0.41594 0.41418 0.41220 0.41014 0.40802 0.40591 0.40387 0.40197 0.40026 0.39881 0.39762 0.39675 0.39622 0.39601
0.915  0.40868 0.40811 0.40720 0.40596 0.40443 0.40270 0.40075 0.39873 0.39665 0.39457 0.39257 0.39070 0.38902 0.38759 0.38642 0.38557 0.38505 0.38483
0.920  0.39670 0.39614 0.39524 0.39403 0.39253 0.39083 0.38893 0.38694 0.38489 0.38283 0.38089 0.37906 0.37741 0.37599 0.37486 0.37403 0.37351 0.37330
0.925  0.38428 0.38374 0.38286 0.38167 0.38020 0.37853 0.37668 0.37473 0.37270 0.37071 0.36879 0.36702 0.36541 0.36401 0.36291 0.36209 0.36158 0.36137
0.930  0.37140 0.37087 0.37001 0.36885 0.36742 0.36576 0.36397 0.36204 0.36009 0.35815 0.35627 0.35452 0.35297 0.35160 0.35052 0.34971 0.34923 0.34902
0.935  0.35799 0.35748 0.35664 0.35551 0.35412 0.35251 0.35077 0.34888 0.34699 0.34509 0.34327 0.34156 0.34004 0.33872 0.33766 0.33687 0.33640 0.33619
0.940  0.34401 0.34351 0.34270 0.34160 0.34025 0.33869 0.33700 0.33517 0.33333 0.33149 0.32972 0.32806 0.32657 0.32531 0.32426 0.32351 0.32305 0.32285
0.945  0.32939 0.32890 0.32812 0.32706 0.32575 0.32425 0.32259 0.32084 0.31906 0.31728 0.31557 0.31397 0.31252 0.31130 0.31029 0.30956 0.30911 0.30892
0.950  0.31403 0.31357 0.31282 0.31179 0.31054 0.30909 0.30748 0.30581 0.30410 0.30237 0.30073 0.29919 0.29780 0.29660 0.29565 0.29495 0.29451 0.29434
0.955  0.29785 0.29740 0.29668 0.29570 0.29450 0.29311 0.29158 0.28998 0.28831 0.28667 0.28509 0.28363 0.28230 0.28116 0.28024 0.27956 0.27915 0.27891
0.960  0.28069 0.28027 0.27957 0.27864 0.27751 0.27619 0.27473 0.27321 0.27162 0.27006 0.26856 0.26715 0.26590 0.26481 0.26394 0.26329 0.26290 0.26268
0.965  0.26239 0.26199 0.26134 0.26046 0.25937 0.25815 0.25677 0.25532 0.25383 0.25236 0.25095 0.24962 0.24842 0.24741 0.24658 0.24598 0.24561 0.24542
0.970  0.24270 0.24233 0.24172 0.24090 0.23988 0.23873 0.23746 0.23609 0.23472 0.23335 0.23202 0.23078 0.22967 0.22872 0.22794 0.22738 0.22703 0.22688
0.975  0.22127 0.22092 0.22036 0.21961 0.21868 0.21761 0.21645 0.21519 0.21393 0.21267 0.21145 0.21031 0.20928 0.20840 0.20770 0.20718 0.20686 0.20668
0.980  0.19756 0.19725 0.19675 0.19607 0.19523 0.19427 0.19322 0.19209 0.19096 0.18981 0.18870 0.18770 0.18677 0.18597 0.18534 0.18487 0.18458 0.18440
0.985  0.17068 0.17041 0.16997 0.16938 0.16865 0.16781 0.16689 0.16592 0.16493 0.16392 0.16297 0.16208 0.16129 0.16059 0.16004 0.15963 0.15938 0.15924
0.990  0.13888 0.13866 0.13830 0.13781 0.13722 0.13653 0.13577 0.13498 0.13415 0.13334 0.13256 0.13183 0.13117 0.13061 0.13015 0.12982 0.12961 0.12944
0.995  0.09767 0.09751 0.09726 0.09692 0.09649 0.09601 0.09547 0.09491 0.09433 0.09375 0.09320 0.09268 0.09222 0.09182 0.09150 0.09126 0.09111 0.09095
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e030.dat <==
# alpha = -0.05 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99989 0.99989 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987 0.99987
0.020  0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99979 0.99979 0.99979 0.99979 0.99978 0.99978 0.99978 0.99978 0.99978 0.99977 0.99977 0.99977
0.025  0.99969 0.99969 0.99969 0.99969 0.99968 0.99968 0.99968 0.99967 0.99967 0.99966 0.99966 0.99966 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965
0.030  0.99956 0.99955 0.99955 0.99955 0.99954 0.99954 0.99953 0.99953 0.99952 0.99952 0.99951 0.99951 0.99950 0.99950 0.99949 0.99949 0.99949 0.99949
0.035  0.99939 0.99939 0.99939 0.99938 0.99938 0.99937 0.99937 0.99936 0.99935 0.99934 0.99933 0.99933 0.99932 0.99932 0.99931 0.99931 0.99931 0.99931
0.040  0.99921 0.99921 0.99920 0.99920 0.99919 0.99918 0.99917 0.99916 0.99915 0.99914 0.99913 0.99912 0.99911 0.99911 0.99910 0.99910 0.99909 0.99909
0.045  0.99900 0.99900 0.99899 0.99898 0.99897 0.99896 0.99895 0.99894 0.99893 0.99891 0.99890 0.99889 0.99888 0.99887 0.99886 0.99886 0.99885 0.99885
0.050  0.99876 0.99876 0.99875 0.99874 0.99873 0.99872 0.99870 0.99869 0.99867 0.99866 0.99864 0.99863 0.99862 0.99860 0.99860 0.99859 0.99859 0.99858
0.055  0.99850 0.99850 0.99849 0.99848 0.99847 0.99845 0.99843 0.99841 0.99839 0.99838 0.99836 0.99834 0.99832 0.99831 0.99830 0.99829 0.99829 0.99828
0.060  0.99822 0.99821 0.99820 0.99819 0.99817 0.99815 0.99813 0.99811 0.99809 0.99807 0.99804 0.99802 0.99801 0.99799 0.99798 0.99797 0.99796 0.99796
0.065  0.99791 0.99790 0.99789 0.99788 0.99786 0.99783 0.99781 0.99778 0.99776 0.99773 0.99770 0.99768 0.99766 0.99764 0.99763 0.99762 0.99761 0.99760
0.070  0.99758 0.99757 0.99755 0.99754 0.99751 0.99749 0.99746 0.99743 0.99740 0.99737 0.99734 0.99731 0.99729 0.99726 0.99725 0.99723 0.99723 0.99722
0.075  0.99722 0.99721 0.99719 0.99717 0.99714 0.99711 0.99708 0.99705 0.99701 0.99698 0.99694 0.99691 0.99688 0.99686 0.99684 0.99682 0.99682 0.99681
0.080  0.99683 0.99682 0.99680 0.99678 0.99675 0.99672 0.99668 0.99664 0.99660 0.99656 0.99652 0.99649 0.99645 0.99642 0.99640 0.99639 0.99638 0.99637
0.085  0.99642 0.99641 0.99639 0.99636 0.99633 0.99629 0.99625 0.99621 0.99616 0.99612 0.99607 0.99603 0.99599 0.99596 0.99594 0.99592 0.99591 0.99590
0.090  0.99599 0.99598 0.99595 0.99592 0.99589 0.99584 0.99580 0.99575 0.99569 0.99564 0.99559 0.99555 0.99551 0.99547 0.99545 0.99542 0.99541 0.99540
0.095  0.99553 0.99551 0.99549 0.99546 0.99541 0.99537 0.99531 0.99526 0.99520 0.99515 0.99509 0.99504 0.99499 0.99495 0.99492 0.99490 0.99489 0.99487
0.100  0.99504 0.99503 0.99500 0.99496 0.99492 0.99486 0.99481 0.99474 0.99468 0.99462 0.99456 0.99450 0.99445 0.99441 0.99437 0.99435 0.99433 0.99432
0.105  0.99454 0.99452 0.99449 0.99444 0.99439 0.99434 0.99427 0.99420 0.99413 0.99407 0.99400 0.99394 0.99388 0.99383 0.99380 0.99377 0.99375 0.99373
0.110  0.99400 0.99398 0.99395 0.99390 0.99385 0.99378 0.99371 0.99364 0.99356 0.99349 0.99341 0.99335 0.99328 0.99323 0.99319 0.99316 0.99314 0.99312
0.115  0.99344 0.99342 0.99338 0.99333 0.99327 0.99320 0.99313 0.99304 0.99296 0.99288 0.99280 0.99273 0.99266 0.99260 0.99256 0.99252 0.99250 0.99248
0.120  0.99285 0.99283 0.99279 0.99274 0.99267 0.99260 0.99251 0.99242 0.99233 0.99224 0.99216 0.99208 0.99200 0.99194 0.99189 0.99185 0.99183 0.99181
0.125  0.99224 0.99222 0.99217 0.99212 0.99205 0.99196 0.99187 0.99178 0.99168 0.99158 0.99149 0.99140 0.99132 0.99125 0.99120 0.99116 0.99113 0.99111
0.130  0.99161 0.99158 0.99153 0.99147 0.99139 0.99130 0.99121 0.99110 0.99100 0.99089 0.99079 0.99070 0.99061 0.99054 0.99048 0.99043 0.99041 0.99038
0.135  0.99095 0.99091 0.99087 0.99080 0.99071 0.99062 0.99051 0.99040 0.99029 0.99017 0.99006 0.98996 0.98987 0.98979 0.98973 0.98968 0.98965 0.98963
0.140  0.99026 0.99023 0.99017 0.99010 0.99001 0.98991 0.98979 0.98967 0.98955 0.98943 0.98931 0.98920 0.98910 0.98902 0.98895 0.98890 0.98887 0.98884
0.145  0.98955 0.98951 0.98945 0.98937 0.98928 0.98917 0.98905 0.98892 0.98879 0.98866 0.98853 0.98841 0.98831 0.98821 0.98814 0.98809 0.98806 0.98802
0.150  0.98881 0.98877 0.98871 0.98862 0.98852 0.98840 0.98827 0.98814 0.98799 0.98786 0.98772 0.98760 0.98748 0.98738 0.98731 0.98725 0.98721 0.98718
0.155  0.98804 0.98800 0.98794 0.98785 0.98774 0.98761 0.98747 0.98733 0.98717 0.98703 0.98688 0.98675 0.98663 0.98652 0.98644 0.98638 0.98634 0.98631
0.160  0.98725 0.98721 0.98714 0.98704 0.98693 0.98679 0.98665 0.98649 0.98633 0.98617 0.98602 0.98588 0.98575 0.98564 0.98555 0.98548 0.98544 0.98540
0.165  0.98644 0.98639 0.98632 0.98621 0.98609 0.98595 0.98579 0.98563 0.98545 0.98529 0.98512 0.98497 0.98484 0.98472 0.98463 0.98455 0.98451 0.98447
0.170  0.98559 0.98554 0.98547 0.98536 0.98523 0.98508 0.98491 0.98473 0.98455 0.98438 0.98420 0.98404 0.98390 0.98377 0.98367 0.98360 0.98355 0.98351
0.175  0.98473 0.98467 0.98459 0.98448 0.98434 0.98418 0.98400 0.98382 0.98362 0.98344 0.98325 0.98308 0.98293 0.98280 0.98269 0.98261 0.98256 0.98252
0.180  0.98383 0.98378 0.98369 0.98357 0.98342 0.98325 0.98307 0.98287 0.98267 0.98247 0.98227 0.98209 0.98193 0.98179 0.98168 0.98160 0.98155 0.98150
0.185  0.98291 0.98285 0.98276 0.98263 0.98248 0.98230 0.98210 0.98189 0.98168 0.98147 0.98126 0.98108 0.98090 0.98076 0.98064 0.98055 0.98050 0.98045
0.190  0.98196 0.98190 0.98180 0.98167 0.98151 0.98132 0.98111 0.98089 0.98067 0.98045 0.98023 0.98003 0.97985 0.97970 0.97957 0.97948 0.97942 0.97937
0.195  0.98099 0.98093 0.98082 0.98068 0.98051 0.98031 0.98010 0.97986 0.97963 0.97939 0.97916 0.97896 0.97877 0.97860 0.97847 0.97837 0.97831 0.97826
0.200  0.97999 0.97992 0.97981 0.97967 0.97949 0.97928 0.97905 0.97881 0.97856 0.97831 0.97807 0.97785 0.97765 0.97748 0.97735 0.97724 0.97718 0.97712
0.205  0.97896 0.97889 0.97878 0.97862 0.97843 0.97821 0.97798 0.97772 0.97746 0.97720 0.97695 0.97672 0.97651 0.97633 0.97619 0.97608 0.97601 0.97595
0.210  0.97791 0.97784 0.97772 0.97755 0.97736 0.97713 0.97688 0.97661 0.97633 0.97606 0.97580 0.97556 0.97534 0.97515 0.97500 0.97489 0.97482 0.97475
0.215  0.97683 0.97675 0.97663 0.97646 0.97625 0.97601 0.97575 0.97547 0.97518 0.97490 0.97462 0.97437 0.97414 0.97394 0.97378 0.97366 0.97359 0.97352
0.220  0.97572 0.97564 0.97551 0.97533 0.97512 0.97486 0.97459 0.97430 0.97400 0.97370 0.97341 0.97315 0.97290 0.97270 0.97253 0.97241 0.97234 0.97226
0.225  0.97459 0.97450 0.97437 0.97418 0.97395 0.97369 0.97340 0.97310 0.97279 0.97247 0.97217 0.97190 0.97164 0.97143 0.97126 0.97113 0.97105 0.97097
0.230  0.97343 0.97334 0.97319 0.97300 0.97276 0.97249 0.97219 0.97187 0.97154 0.97122 0.97090 0.97062 0.97035 0.97013 0.96995 0.96981 0.96973 0.96965
0.235  0.97224 0.97214 0.97200 0.97179 0.97155 0.97126 0.97095 0.97061 0.97028 0.96994 0.96961 0.96931 0.96903 0.96880 0.96861 0.96847 0.96839 0.96830
0.240  0.97102 0.97092 0.97077 0.97056 0.97030 0.97000 0.96968 0.96933 0.96898 0.96862 0.96828 0.96797 0.96768 0.96744 0.96724 0.96710 0.96701 0.96692
0.245  0.96978 0.96968 0.96952 0.96930 0.96903 0.96872 0.96838 0.96802 0.96765 0.96728 0.96692 0.96660 0.96630 0.96605 0.96585 0.96569 0.96560 0.96551
0.250  0.96850 0.96840 0.96823 0.96800 0.96773 0.96740 0.96705 0.96667 0.96629 0.96591 0.96554 0.96520 0.96489 0.96463 0.96442 0.96426 0.96416 0.96414
0.255  0.96720 0.96710 0.96692 0.96669 0.96640 0.96606 0.96570 0.96530 0.96491 0.96451 0.96413 0.96377 0.96345 0.96318 0.96296 0.96279 0.96269 0.96267
0.260  0.96588 0.96577 0.96558 0.96534 0.96504 0.96469 0.96431 0.96390 0.96349 0.96308 0.96268 0.96232 0.96198 0.96170 0.96147 0.96130 0.96119 0.96116
0.265  0.96452 0.96441 0.96422 0.96396 0.96365 0.96329 0.96290 0.96247 0.96205 0.96162 0.96121 0.96083 0.96048 0.96019 0.95995 0.95977 0.95966 0.95963
0.270  0.96314 0.96302 0.96282 0.96256 0.96224 0.96186 0.96145 0.96101 0.96057 0.96013 0.95970 0.95931 0.95894 0.95864 0.95839 0.95821 0.95810 0.95806
0.275  0.96173 0.96160 0.96140 0.96112 0.96079 0.96040 0.95998 0.95953 0.95907 0.95861 0.95817 0.95776 0.95738 0.95707 0.95681 0.95662 0.95651 0.95646
0.280  0.96028 0.96016 0.95995 0.95966 0.95932 0.95891 0.95848 0.95801 0.95753 0.95706 0.95660 0.95618 0.95579 0.95546 0.95520 0.95500 0.95488 0.95484
0.285  0.95882 0.95868 0.95847 0.95817 0.95781 0.95740 0.95695 0.95646 0.95597 0.95548 0.95500 0.95456 0.95417 0.95383 0.95355 0.95335 0.95323 0.95318
0.290  0.95732 0.95718 0.95696 0.95665 0.95628 0.95585 0.95538 0.95488 0.95437 0.95386 0.95338 0.95292 0.95251 0.95216 0.95187 0.95167 0.95154 0.95148
0.295  0.95579 0.95565 0.95542 0.95510 0.95472 0.95427 0.95379 0.95327 0.95275 0.95222 0.95172 0.95125 0.95082 0.95046 0.95016 0.94995 0.94982 0.94976
0.300  0.95423 0.95409 0.95385 0.95352 0.95313 0.95267 0.95217 0.95163 0.95109 0.95055 0.95003 0.94954 0.94911 0.94873 0.94843 0.94820 0.94807 0.94800
0.305  0.95265 0.95250 0.95225 0.95191 0.95151 0.95103 0.95052 0.94996 0.94941 0.94884 0.94831 0.94781 0.94736 0.94697 0.94666 0.94643 0.94628 0.94622
0.310  0.95103 0.95088 0.95062 0.95027 0.94986 0.94936 0.94884 0.94826 0.94769 0.94711 0.94656 0.94604 0.94557 0.94517 0.94485 0.94461 0.94447 0.94440
0.315  0.94939 0.94923 0.94896 0.94861 0.94818 0.94767 0.94712 0.94653 0.94594 0.94534 0.94477 0.94424 0.94376 0.94335 0.94302 0.94277 0.94262 0.94255
0.320  0.94771 0.94755 0.94728 0.94691 0.94646 0.94594 0.94538 0.94477 0.94416 0.94354 0.94296 0.94240 0.94192 0.94149 0.94115 0.94090 0.94074 0.94066
0.325  0.94601 0.94584 0.94556 0.94518 0.94472 0.94418 0.94361 0.94298 0.94235 0.94171 0.94111 0.94054 0.94004 0.93960 0.93925 0.93899 0.93883 0.93874
0.330  0.94427 0.94409 0.94381 0.94342 0.94295 0.94240 0.94180 0.94116 0.94051 0.93985 0.93923 0.93865 0.93813 0.93768 0.93732 0.93705 0.93688 0.93679
0.335  0.94251 0.94232 0.94203 0.94163 0.94115 0.94058 0.93996 0.93930 0.93864 0.93796 0.93732 0.93672 0.93619 0.93572 0.93535 0.93507 0.93490 0.93481
0.340  0.94071 0.94052 0.94022 0.93981 0.93931 0.93873 0.93809 0.93741 0.93673 0.93604 0.93538 0.93476 0.93421 0.93373 0.93335 0.93307 0.93289 0.93279
0.345  0.93888 0.93869 0.93838 0.93795 0.93744 0.93684 0.93619 0.93550 0.93479 0.93408 0.93341 0.93277 0.93220 0.93171 0.93132 0.93103 0.93085 0.93074
0.350  0.93702 0.93683 0.93651 0.93607 0.93555 0.93493 0.93426 0.93355 0.93282 0.93209 0.93140 0.93074 0.93016 0.92965 0.92925 0.92895 0.92877 0.92866
0.355  0.93513 0.93493 0.93460 0.93416 0.93362 0.93298 0.93230 0.93156 0.93082 0.93007 0.92936 0.92868 0.92809 0.92757 0.92716 0.92685 0.92666 0.92654
0.360  0.93321 0.93300 0.93267 0.93221 0.93166 0.93101 0.93030 0.92955 0.92878 0.92801 0.92728 0.92659 0.92598 0.92545 0.92502 0.92471 0.92452 0.92439
0.365  0.93126 0.93105 0.93070 0.93023 0.92966 0.92900 0.92827 0.92750 0.92671 0.92593 0.92517 0.92447 0.92384 0.92329 0.92286 0.92253 0.92234 0.92221
0.370  0.92927 0.92905 0.92870 0.92822 0.92764 0.92695 0.92621 0.92542 0.92461 0.92381 0.92303 0.92231 0.92166 0.92110 0.92066 0.92032 0.92012 0.92006
0.375  0.92726 0.92703 0.92667 0.92617 0.92558 0.92488 0.92411 0.92330 0.92247 0.92165 0.92086 0.92012 0.91945 0.91888 0.91843 0.91808 0.91788 0.91781
0.380  0.92521 0.92498 0.92461 0.92410 0.92348 0.92277 0.92199 0.92116 0.92031 0.91946 0.91865 0.91789 0.91721 0.91663 0.91616 0.91581 0.91560 0.91552
0.385  0.92312 0.92289 0.92251 0.92199 0.92136 0.92063 0.91983 0.91898 0.91811 0.91724 0.91641 0.91563 0.91493 0.91434 0.91385 0.91350 0.91328 0.91320
0.390  0.92101 0.92077 0.92038 0.91985 0.91920 0.91845 0.91763 0.91676 0.91587 0.91499 0.91413 0.91334 0.91262 0.91201 0.91152 0.91115 0.91093 0.91084
0.395  0.91886 0.91861 0.91822 0.91767 0.91701 0.91624 0.91540 0.91451 0.91360 0.91269 0.91182 0.91101 0.91028 0.90965 0.90914 0.90877 0.90854 0.90845
0.400  0.91668 0.91642 0.91602 0.91546 0.91478 0.91400 0.91314 0.91223 0.91130 0.91037 0.90948 0.90865 0.90789 0.90726 0.90673 0.90636 0.90612 0.90603
0.405  0.91446 0.91420 0.91379 0.91322 0.91252 0.91173 0.91085 0.90991 0.90896 0.90801 0.90710 0.90625 0.90548 0.90483 0.90429 0.90390 0.90366 0.90356
0.410  0.91221 0.91195 0.91152 0.91094 0.91023 0.90941 0.90852 0.90756 0.90659 0.90561 0.90468 0.90381 0.90303 0.90236 0.90181 0.90142 0.90117 0.90107
0.415  0.90993 0.90966 0.90922 0.90863 0.90790 0.90707 0.90615 0.90517 0.90418 0.90318 0.90223 0.90134 0.90054 0.89986 0.89930 0.89889 0.89864 0.89853
0.420  0.90761 0.90733 0.90689 0.90628 0.90554 0.90469 0.90375 0.90274 0.90174 0.90071 0.89975 0.89883 0.89802 0.89732 0.89675 0.89633 0.89608 0.89596
0.425  0.90526 0.90497 0.90452 0.90390 0.90314 0.90227 0.90131 0.90029 0.89926 0.89821 0.89722 0.89629 0.89546 0.89474 0.89416 0.89374 0.89348 0.89335
0.430  0.90287 0.90258 0.90212 0.90148 0.90071 0.89982 0.89884 0.89779 0.89674 0.89567 0.89467 0.89371 0.89286 0.89213 0.89154 0.89111 0.89084 0.89071
0.435  0.90044 0.90015 0.89968 0.89903 0.89824 0.89733 0.89633 0.89526 0.89419 0.89311 0.89207 0.89110 0.89023 0.88948 0.88888 0.88844 0.88816 0.88803
0.440  0.89798 0.89768 0.89720 0.89654 0.89573 0.89480 0.89379 0.89270 0.89160 0.89050 0.88944 0.88845 0.88756 0.88680 0.88619 0.88573 0.88545 0.88531
0.445  0.89549 0.89518 0.89469 0.89401 0.89319 0.89224 0.89121 0.89010 0.88897 0.88785 0.88677 0.88576 0.88485 0.88407 0.88345 0.88299 0.88270 0.88255
0.450  0.89295 0.89264 0.89214 0.89145 0.89061 0.88964 0.88859 0.88746 0.88631 0.88517 0.88406 0.88304 0.88211 0.88132 0.88068 0.88020 0.87992 0.87976
0.455  0.89038 0.89006 0.88955 0.88885 0.88800 0.88701 0.88594 0.88478 0.88361 0.88244 0.88131 0.88027 0.87933 0.87852 0.87787 0.87738 0.87709 0.87693
0.460  0.88778 0.88745 0.88693 0.88622 0.88535 0.88433 0.88324 0.88207 0.88086 0.87968 0.87853 0.87747 0.87650 0.87568 0.87502 0.87453 0.87423 0.87413
0.465  0.88513 0.88480 0.88427 0.88354 0.88266 0.88163 0.88051 0.87931 0.87809 0.87689 0.87571 0.87463 0.87365 0.87281 0.87213 0.87163 0.87133 0.87122
0.470  0.88245 0.88211 0.88157 0.88083 0.87993 0.87888 0.87774 0.87652 0.87528 0.87405 0.87285 0.87175 0.87075 0.86990 0.86921 0.86869 0.86839 0.86828
0.475  0.87973 0.87938 0.87883 0.87808 0.87716 0.87609 0.87493 0.87369 0.87243 0.87118 0.86996 0.86884 0.86781 0.86695 0.86624 0.86572 0.86541 0.86529
0.480  0.87697 0.87662 0.87605 0.87529 0.87436 0.87327 0.87208 0.87082 0.86953 0.86826 0.86702 0.86588 0.86484 0.86395 0.86324 0.86271 0.86239 0.86226
0.485  0.87417 0.87381 0.87324 0.87246 0.87151 0.87040 0.86919 0.86792 0.86660 0.86531 0.86405 0.86288 0.86183 0.86092 0.86019 0.85966 0.85933 0.85920
0.490  0.87133 0.87097 0.87038 0.86959 0.86863 0.86750 0.86627 0.86497 0.86363 0.86231 0.86103 0.85984 0.85877 0.85785 0.85711 0.85657 0.85623 0.85609
0.495  0.86845 0.86808 0.86749 0.86668 0.86570 0.86456 0.86330 0.86198 0.86062 0.85927 0.85797 0.85676 0.85568 0.85474 0.85398 0.85343 0.85309 0.85295
0.500  0.86553 0.86516 0.86455 0.86373 0.86274 0.86157 0.86030 0.85895 0.85757 0.85619 0.85488 0.85364 0.85254 0.85159 0.85082 0.85026 0.84991 0.84976
0.505  0.86257 0.86219 0.86158 0.86074 0.85973 0.85855 0.85725 0.85588 0.85448 0.85308 0.85174 0.85048 0.84936 0.84839 0.84761 0.84704 0.84669 0.84653
0.510  0.85957 0.85919 0.85856 0.85771 0.85668 0.85548 0.85416 0.85276 0.85135 0.84992 0.84856 0.84729 0.84615 0.84516 0.84437 0.84379 0.84343 0.84326
0.515  0.85653 0.85614 0.85550 0.85464 0.85359 0.85237 0.85104 0.84961 0.84817 0.84673 0.84534 0.84404 0.84289 0.84188 0.84108 0.84049 0.84012 0.83995
0.520  0.85345 0.85305 0.85240 0.85152 0.85046 0.84922 0.84786 0.84642 0.84495 0.84349 0.84208 0.84076 0.83958 0.83857 0.83775 0.83714 0.83678 0.83659
0.525  0.85032 0.84992 0.84926 0.84837 0.84728 0.84603 0.84465 0.84318 0.84169 0.84020 0.83877 0.83744 0.83624 0.83520 0.83437 0.83376 0.83339 0.83320
0.530  0.84715 0.84674 0.84607 0.84517 0.84406 0.84279 0.84139 0.83990 0.83839 0.83688 0.83542 0.83407 0.83284 0.83180 0.83095 0.83033 0.82995 0.82983
0.535  0.84394 0.84352 0.84284 0.84192 0.84080 0.83951 0.83809 0.83658 0.83503 0.83351 0.83202 0.83065 0.82941 0.82835 0.82750 0.82686 0.82648 0.82635
0.540  0.84068 0.84026 0.83957 0.83864 0.83750 0.83619 0.83475 0.83321 0.83164 0.83009 0.82859 0.82720 0.82593 0.82486 0.82399 0.82335 0.82296 0.82282
0.545  0.83738 0.83695 0.83625 0.83530 0.83415 0.83281 0.83136 0.82980 0.82820 0.82664 0.82511 0.82370 0.82241 0.82133 0.82044 0.81979 0.81939 0.81925
0.550  0.83403 0.83359 0.83289 0.83193 0.83075 0.82939 0.82792 0.82635 0.82472 0.82313 0.82159 0.82015 0.81885 0.81775 0.81684 0.81618 0.81579 0.81563
0.555  0.83064 0.83019 0.82948 0.82850 0.82731 0.82593 0.82444 0.82284 0.82120 0.81958 0.81802 0.81655 0.81524 0.81412 0.81321 0.81254 0.81213 0.81197
0.560  0.82720 0.82675 0.82602 0.82503 0.82383 0.82243 0.82091 0.81929 0.81763 0.81598 0.81440 0.81291 0.81159 0.81045 0.80952 0.80885 0.80843 0.80826
0.565  0.82371 0.82325 0.82252 0.82152 0.82030 0.81888 0.81733 0.81570 0.81401 0.81233 0.81074 0.80922 0.80788 0.80672 0.80579 0.80511 0.80468 0.80450
0.570  0.82017 0.81971 0.81897 0.81795 0.81671 0.81528 0.81371 0.81206 0.81035 0.80865 0.80703 0.80550 0.80414 0.80296 0.80202 0.80132 0.80089 0.80070
0.575  0.81659 0.81612 0.81537 0.81434 0.81309 0.81163 0.81004 0.80837 0.80663 0.80491 0.80327 0.80172 0.80034 0.79915 0.79819 0.79749 0.79705 0.79686
0.580  0.81296 0.81249 0.81172 0.81068 0.80941 0.80794 0.80632 0.80462 0.80287 0.80113 0.79946 0.79790 0.79650 0.79529 0.79432 0.79360 0.79316 0.79296
0.585  0.80928 0.80880 0.80802 0.80697 0.80568 0.80419 0.80256 0.80082 0.79906 0.79730 0.79561 0.79402 0.79260 0.79138 0.79040 0.78967 0.78923 0.78902
0.590  0.80555 0.80506 0.80428 0.80321 0.80191 0.80040 0.79874 0.79698 0.79520 0.79342 0.79169 0.79010 0.78865 0.78742 0.78643 0.78569 0.78524 0.78502
0.595  0.80176 0.80127 0.80048 0.79940 0.79808 0.79655 0.79488 0.79310 0.79129 0.78948 0.78774 0.78613 0.78466 0.78342 0.78241 0.78166 0.78121 0.78106
0.600  0.79793 0.79743 0.79663 0.79554 0.79420 0.79266 0.79096 0.78916 0.78733 0.78550 0.78373 0.78211 0.78062 0.77936 0.77833 0.77758 0.77713 0.77696
0.605  0.79404 0.79354 0.79273 0.79162 0.79027 0.78871 0.78699 0.78517 0.78330 0.78147 0.77968 0.77803 0.77653 0.77525 0.77421 0.77345 0.77299 0.77282
0.610  0.79010 0.78960 0.78877 0.78765 0.78629 0.78471 0.78297 0.78113 0.77924 0.77738 0.77558 0.77390 0.77239 0.77110 0.77004 0.76927 0.76881 0.76862
0.615  0.78611 0.78560 0.78476 0.78363 0.78225 0.78065 0.77890 0.77704 0.77512 0.77324 0.77142 0.76971 0.76819 0.76688 0.76582 0.76504 0.76457 0.76438
0.620  0.78206 0.78154 0.78070 0.77956 0.77816 0.77654 0.77477 0.77289 0.77095 0.76905 0.76721 0.76548 0.76394 0.76261 0.76155 0.76076 0.76028 0.76008
0.625  0.77796 0.77743 0.77658 0.77542 0.77400 0.77238 0.77059 0.76868 0.76673 0.76479 0.76294 0.76119 0.75964 0.75829 0.75722 0.75642 0.75593 0.75573
0.630  0.77380 0.77327 0.77240 0.77123 0.76980 0.76815 0.76635 0.76443 0.76245 0.76049 0.75862 0.75686 0.75529 0.75392 0.75283 0.75203 0.75153 0.75132
0.635  0.76958 0.76904 0.76817 0.76698 0.76554 0.76387 0.76205 0.76011 0.75812 0.75613 0.75424 0.75246 0.75087 0.74950 0.74840 0.74758 0.74708 0.74686
0.640  0.76530 0.76476 0.76387 0.76268 0.76122 0.75954 0.75768 0.75574 0.75373 0.75172 0.74981 0.74801 0.74640 0.74502 0.74390 0.74307 0.74257 0.74234
0.645  0.76097 0.76042 0.75952 0.75832 0.75685 0.75514 0.75327 0.75130 0.74928 0.74725 0.74530 0.74350 0.74187 0.74048 0.73935 0.73852 0.73801 0.73777
0.650  0.75657 0.75602 0.75512 0.75390 0.75241 0.75069 0.74880 0.74679 0.74477 0.74272 0.74075 0.73894 0.73728 0.73588 0.73474 0.73390 0.73339 0.73321
0.655  0.75212 0.75156 0.75065 0.74942 0.74792 0.74618 0.74427 0.74225 0.74020 0.73813 0.73615 0.73431 0.73264 0.73123 0.73007 0.72923 0.72871 0.72853
0.660  0.74760 0.74703 0.74611 0.74487 0.74336 0.74161 0.73968 0.73764 0.73556 0.73349 0.73148 0.72963 0.72795 0.72651 0.72534 0.72449 0.72397 0.72378
0.665  0.74301 0.74244 0.74152 0.74027 0.73874 0.73697 0.73503 0.73297 0.73086 0.72878 0.72675 0.72487 0.72319 0.72174 0.72056 0.71970 0.71918 0.71897
0.670  0.73837 0.73779 0.73686 0.73560 0.73406 0.73227 0.73031 0.72823 0.72610 0.72401 0.72196 0.72006 0.71836 0.71689 0.71572 0.71485 0.71432 0.71411
0.675  0.73366 0.73307 0.73213 0.73086 0.72931 0.72751 0.72553 0.72344 0.72129 0.71917 0.71711 0.71519 0.71348 0.71199 0.71081 0.70993 0.70939 0.70918
0.680  0.72888 0.72829 0.72734 0.72606 0.72449 0.72268 0.72069 0.71857 0.71641 0.71425 0.71220 0.71026 0.70853 0.70704 0.70584 0.70495 0.70441 0.70419
0.685  0.72403 0.72344 0.72248 0.72119 0.71961 0.71779 0.71577 0.71365 0.71146 0.70929 0.70722 0.70526 0.70352 0.70201 0.70080 0.69991 0.69936 0.69913
0.690  0.71911 0.71851 0.71755 0.71625 0.71466 0.71282 0.71079 0.70865 0.70645 0.70426 0.70217 0.70020 0.69843 0.69693 0.69571 0.69480 0.69425 0.69401
0.695  0.71412 0.71352 0.71256 0.71124 0.70964 0.70779 0.70574 0.70358 0.70137 0.69916 0.69703 0.69508 0.69329 0.69177 0.69054 0.68963 0.68908 0.68882
0.700  0.70906 0.70846 0.70749 0.70616 0.70455 0.70268 0.70062 0.69845 0.69622 0.69400 0.69185 0.68988 0.68808 0.68655 0.68530 0.68439 0.68384 0.68365
0.705  0.70393 0.70332 0.70234 0.70101 0.69938 0.69748 0.69541 0.69323 0.69099 0.68876 0.68660 0.68461 0.68280 0.68126 0.68000 0.67909 0.67853 0.67833
0.710  0.69872 0.69811 0.69712 0.69578 0.69413 0.69223 0.69014 0.68794 0.68570 0.68345 0.68128 0.67927 0.67745 0.67589 0.67463 0.67371 0.67314 0.67293
0.715  0.69344 0.69282 0.69183 0.69048 0.68881 0.68691 0.68481 0.68258 0.68030 0.67807 0.67588 0.67384 0.67203 0.67045 0.66919 0.66826 0.66769 0.66747
0.720  0.68807 0.68745 0.68646 0.68510 0.68342 0.68150 0.67939 0.67715 0.67486 0.67261 0.67041 0.66836 0.66653 0.66494 0.66368 0.66274 0.66216 0.66194
0.725  0.68263 0.68201 0.68100 0.67963 0.67795 0.67602 0.67390 0.67165 0.66934 0.66705 0.66487 0.66280 0.66096 0.65937 0.65809 0.65714 0.65656 0.65633
0.730  0.67711 0.67648 0.67547 0.67408 0.67240 0.67046 0.66833 0.66607 0.66375 0.66144 0.65924 0.65717 0.65531 0.65371 0.65242 0.65147 0.65089 0.65065
0.735  0.67150 0.67087 0.66985 0.66846 0.66677 0.66482 0.66267 0.66040 0.65807 0.65575 0.65354 0.65145 0.64957 0.64798 0.64668 0.64572 0.64514 0.64489
0.740  0.66580 0.66517 0.66415 0.66275 0.66105 0.65910 0.65694 0.65465 0.65231 0.64998 0.64773 0.64566 0.64377 0.64216 0.64085 0.63990 0.63932 0.63905
0.745  0.66002 0.65939 0.65836 0.65695 0.65525 0.65328 0.65112 0.64882 0.64647 0.64412 0.64186 0.63978 0.63788 0.63627 0.63495 0.63400 0.63341 0.63314
0.750  0.65415 0.65351 0.65248 0.65107 0.64936 0.64739 0.64521 0.64290 0.64054 0.63819 0.63592 0.63382 0.63192 0.63029 0.62897 0.62801 0.62742 0.62721
0.755  0.64819 0.64755 0.64651 0.64510 0.64338 0.64140 0.63921 0.63689 0.63452 0.63216 0.62988 0.62775 0.62586 0.62422 0.62291 0.62194 0.62134 0.62113
0.760  0.64213 0.64149 0.64045 0.63903 0.63731 0.63531 0.63309 0.63077 0.62841 0.62604 0.62376 0.62162 0.61972 0.61807 0.61676 0.61578 0.61518 0.61496
0.765  0.63598 0.63534 0.63428 0.63287 0.63114 0.62913 0.62691 0.62458 0.62219 0.61984 0.61754 0.61540 0.61349 0.61184 0.61052 0.60953 0.60893 0.60870
0.770  0.62972 0.62908 0.62802 0.62661 0.62487 0.62284 0.62063 0.61829 0.61590 0.61351 0.61124 0.60909 0.60717 0.60552 0.60418 0.60319 0.60260 0.60236
0.775  0.62337 0.62273 0.62166 0.62025 0.61850 0.61647 0.61426 0.61191 0.60951 0.60711 0.60483 0.60268 0.60074 0.59910 0.59776 0.59677 0.59617 0.59592
0.780  0.61691 0.61627 0.61520 0.61378 0.61203 0.61000 0.60778 0.60543 0.60302 0.60062 0.59831 0.59617 0.59423 0.59258 0.59123 0.59025 0.58964 0.58939
0.785  0.61035 0.60970 0.60864 0.60721 0.60544 0.60342 0.60120 0.59884 0.59643 0.59403 0.59171 0.58957 0.58762 0.58597 0.58461 0.58363 0.58303 0.58276
0.790  0.60367 0.60302 0.60196 0.60053 0.59876 0.59674 0.59451 0.59215 0.58973 0.58733 0.58500 0.58286 0.58091 0.57925 0.57790 0.57691 0.57630 0.57603
0.795  0.59688 0.59623 0.59517 0.59374 0.59196 0.58994 0.58771 0.58535 0.58293 0.58052 0.57820 0.57602 0.57410 0.57242 0.57108 0.57009 0.56948 0.56919
0.800  0.58998 0.58933 0.58826 0.58683 0.58505 0.58303 0.58080 0.57844 0.57602 0.57360 0.57128 0.56911 0.56718 0.56549 0.56415 0.56316 0.56255 0.56233
0.805  0.58295 0.58230 0.58123 0.57980 0.57803 0.57601 0.57377 0.57140 0.56898 0.56657 0.56425 0.56208 0.56014 0.55846 0.55712 0.55612 0.55551 0.55528
0.810  0.57580 0.57515 0.57408 0.57265 0.57088 0.56886 0.56662 0.56423 0.56181 0.55941 0.55710 0.55493 0.55297 0.55131 0.54997 0.54897 0.54836 0.54813
0.815  0.56852 0.56787 0.56680 0.56535 0.56360 0.56158 0.55932 0.55696 0.55454 0.55213 0.54983 0.54766 0.54571 0.54405 0.54269 0.54170 0.54110 0.54085
0.820  0.56110 0.56045 0.55939 0.55794 0.55620 0.55417 0.55192 0.54956 0.54714 0.54473 0.54241 0.54027 0.53832 0.53666 0.53530 0.53432 0.53371 0.53346
0.825  0.55355 0.55290 0.55184 0.55040 0.54865 0.54662 0.54439 0.54203 0.53962 0.53721 0.53490 0.53276 0.53081 0.52915 0.52779 0.52681 0.52620 0.52594
0.830  0.54586 0.54521 0.54415 0.54271 0.54097 0.53893 0.53672 0.53437 0.53196 0.52956 0.52724 0.52508 0.52316 0.52149 0.52016 0.51917 0.51856 0.51829
0.835  0.53801 0.53736 0.53632 0.53488 0.53314 0.53111 0.52890 0.52656 0.52415 0.52176 0.51946 0.51730 0.51538 0.51372 0.51238 0.51140 0.51079 0.51052
0.840  0.53002 0.52937 0.52833 0.52689 0.52516 0.52314 0.52094 0.51860 0.51621 0.51383 0.51152 0.50938 0.50746 0.50580 0.50447 0.50348 0.50288 0.50260
0.845  0.52186 0.52121 0.52018 0.51875 0.51702 0.51501 0.51282 0.51049 0.50810 0.50573 0.50344 0.50130 0.49937 0.49774 0.49641 0.49543 0.49484 0.49462
0.850  0.51354 0.51289 0.51186 0.51044 0.50870 0.50672 0.50454 0.50220 0.49982 0.49746 0.49521 0.49308 0.49116 0.48953 0.48820 0.48723 0.48664 0.48641
0.855  0.50504 0.50440 0.50337 0.50197 0.50023 0.49827 0.49610 0.49376 0.49140 0.48905 0.48678 0.48469 0.48279 0.48116 0.47984 0.47887 0.47828 0.47805
0.860  0.49636 0.49573 0.49471 0.49331 0.49159 0.48963 0.48744 0.48516 0.48281 0.48047 0.47822 0.47614 0.47424 0.47261 0.47131 0.47035 0.46976 0.46952
0.865  0.48750 0.48686 0.48585 0.48446 0.48276 0.48081 0.47864 0.47637 0.47404 0.47172 0.46948 0.46739 0.46553 0.46391 0.46262 0.46166 0.46107 0.46083
0.870  0.47843 0.47780 0.47678 0.47542 0.47373 0.47180 0.46965 0.46739 0.46508 0.46278 0.46055 0.45848 0.45664 0.45503 0.45374 0.45278 0.45221 0.45196
0.875  0.46916 0.46854 0.46752 0.46617 0.46450 0.46258 0.46045 0.45822 0.45592 0.45364 0.45144 0.44938 0.44754 0.44595 0.44468 0.44373 0.44316 0.44290
0.880  0.45966 0.45905 0.45805 0.45671 0.45505 0.45313 0.45104 0.44883 0.44656 0.44430 0.44212 0.44008 0.43824 0.43668 0.43541 0.43448 0.43391 0.43365
0.885  0.44994 0.44933 0.44834 0.44702 0.44538 0.44347 0.44141 0.43922 0.43696 0.43471 0.43258 0.43056 0.42874 0.42720 0.42594 0.42502 0.42446 0.42419
0.890  0.43997 0.43937 0.43839 0.43706 0.43546 0.43358 0.43155 0.42937 0.42713 0.42492 0.42278 0.42082 0.41902 0.41749 0.41625 0.41534 0.41478 0.41451
0.895  0.42974 0.42915 0.42818 0.42687 0.42529 0.42344 0.42143 0.41926 0.41707 0.41489 0.41278 0.41084 0.40907 0.40754 0.40633 0.40543 0.40487 0.40460
0.900  0.41924 0.41865 0.41770 0.41641 0.41485 0.41303 0.41104 0.40891 0.40675 0.40460 0.40252 0.40058 0.39886 0.39736 0.39616 0.39526 0.39472 0.39452
0.905  0.40844 0.40786 0.40693 0.40566 0.40412 0.40233 0.40035 0.39828 0.39615 0.39403 0.39199 0.39008 0.38838 0.38690 0.38572 0.38484 0.38431 0.38410
0.910  0.39732 0.39676 0.39584 0.39459 0.39306 0.39132 0.38938 0.38734 0.38525 0.38317 0.38116 0.37929 0.37759 0.37616 0.37499 0.37413 0.37361 0.37340
0.915  0.38587 0.38532 0.38442 0.38320 0.38169 0.37999 0.37808 0.37608 0.37403 0.37199 0.37002 0.36818 0.36652 0.36511 0.36396 0.36312 0.36261 0.36240
0.920  0.37405 0.37351 0.37263 0.37144 0.36997 0.36829 0.36643 0.36447 0.36246 0.36044 0.35853 0.35674 0.35511 0.35372 0.35260 0.35178 0.35128 0.35107
0.925  0.36184 0.36131 0.36045 0.35929 0.35785 0.35621 0.35439 0.35248 0.35050 0.34854 0.34666 0.34492 0.34334 0.34198 0.34089 0.34008 0.33959 0.33938
0.930  0.34920 0.34868 0.34784 0.34671 0.34531 0.34369 0.34194 0.34005 0.33814 0.33624 0.33441 0.33269 0.33117 0.32984 0.32878 0.32799 0.32751 0.32731
0.935  0.33607 0.33557 0.33476 0.33366 0.33230 0.33073 0.32903 0.32720 0.32534 0.32349 0.32171 0.32005 0.31856 0.31727 0.31623 0.31547 0.31501 0.31481
0.940  0.32243 0.32194 0.32116 0.32009 0.31877 0.31726 0.31561 0.31383 0.31204 0.31025 0.30852 0.30691 0.30546 0.30422 0.30321 0.30248 0.30203 0.30183
0.945  0.30819 0.30773 0.30697 0.30594 0.30467 0.30321 0.30160 0.29991 0.29818 0.29645 0.29479 0.29323 0.29183 0.29064 0.28966 0.28895 0.28851 0.28833
0.950  0.29330 0.29285 0.29212 0.29113 0.28992 0.28851 0.28696 0.28534 0.28368 0.28201 0.28042 0.27893 0.27758 0.27643 0.27550 0.27482 0.27440 0.27423
0.955  0.27764 0.27722 0.27652 0.27557 0.27442 0.27308 0.27160 0.27005 0.26844 0.26686 0.26533 0.26392 0.26264 0.26154 0.26065 0.25999 0.25959 0.25937
0.960  0.26111 0.26071 0.26004 0.25914 0.25805 0.25678 0.25538 0.25392 0.25239 0.25089 0.24944 0.24809 0.24689 0.24584 0.24500 0.24437 0.24400 0.24379
0.965  0.24354 0.24316 0.24253 0.24169 0.24065 0.23947 0.23816 0.23677 0.23534 0.23393 0.23257 0.23130 0.23015 0.22918 0.22838 0.22781 0.22745 0.22727
0.970  0.22472 0.22436 0.22378 0.22299 0.22203 0.22093 0.21971 0.21841 0.21710 0.21579 0.21452 0.21334 0.21227 0.21137 0.21062 0.21009 0.20975 0.20961
0.975  0.20432 0.20399 0.20346 0.20275 0.20186 0.20084 0.19974 0.19855 0.19734 0.19614 0.19499 0.19390 0.19292 0.19208 0.19142 0.19092 0.19062 0.19045
0.980  0.18188 0.18158 0.18111 0.18047 0.17967 0.17876 0.17777 0.17671 0.17563 0.17455 0.17350 0.17254 0.17167 0.17091 0.17031 0.16986 0.16959 0.16943
0.985  0.15658 0.15632 0.15591 0.15536 0.15467 0.15388 0.15301 0.15210 0.15117 0.15022 0.14932 0.14848 0.14774 0.14709 0.14657 0.14618 0.14594 0.14582
0.990  0.12687 0.12666 0.12632 0.12587 0.12531 0.12467 0.12396 0.12322 0.12245 0.12169 0.12096 0.12028 0.11966 0.11914 0.11871 0.11840 0.11820 0.11805
0.995  0.08871 0.08857 0.08833 0.08802 0.08763 0.08718 0.08668 0.08616 0.08562 0.08509 0.08458 0.08410 0.08367 0.08330 0.08300 0.08278 0.08264 0.08250
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e040.dat <==
# alpha = -0.05 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986 0.99986
0.020  0.99979 0.99979 0.99978 0.99978 0.99978 0.99978 0.99978 0.99977 0.99977 0.99977 0.99977 0.99976 0.99976 0.99976 0.99976 0.99976 0.99976 0.99975
0.025  0.99967 0.99966 0.99966 0.99966 0.99966 0.99965 0.99965 0.99965 0.99964 0.99964 0.99963 0.99963 0.99963 0.99962 0.99962 0.99962 0.99962 0.99962
0.030  0.99952 0.99952 0.99951 0.99951 0.99951 0.99950 0.99950 0.99949 0.99948 0.99948 0.99947 0.99947 0.99946 0.99946 0.99945 0.99945 0.99945 0.99945
0.035  0.99934 0.99934 0.99934 0.99933 0.99933 0.99932 0.99931 0.99930 0.99930 0.99929 0.99928 0.99927 0.99927 0.99926 0.99926 0.99925 0.99925 0.99925
0.040  0.99914 0.99914 0.99914 0.99913 0.99912 0.99911 0.99910 0.99909 0.99908 0.99907 0.99906 0.99905 0.99904 0.99903 0.99903 0.99902 0.99902 0.99902
0.045  0.99892 0.99891 0.99891 0.99890 0.99889 0.99888 0.99886 0.99885 0.99884 0.99882 0.99881 0.99880 0.99879 0.99878 0.99877 0.99876 0.99876 0.99876
0.050  0.99866 0.99866 0.99865 0.99864 0.99863 0.99861 0.99860 0.99858 0.99856 0.99855 0.99853 0.99852 0.99850 0.99849 0.99848 0.99847 0.99847 0.99847
0.055  0.99838 0.99837 0.99837 0.99835 0.99834 0.99832 0.99830 0.99828 0.99826 0.99824 0.99822 0.99820 0.99819 0.99817 0.99816 0.99815 0.99815 0.99814
0.060  0.99807 0.99806 0.99805 0.99804 0.99802 0.99800 0.99798 0.99796 0.99793 0.99791 0.99788 0.99786 0.99784 0.99783 0.99781 0.99780 0.99780 0.99779
0.065  0.99774 0.99773 0.99772 0.99770 0.99768 0.99765 0.99763 0.99760 0.99757 0.99754 0.99752 0.99749 0.99747 0.99745 0.99743 0.99742 0.99741 0.99741
0.070  0.99737 0.99736 0.99735 0.99733 0.99731 0.99728 0.99725 0.99722 0.99718 0.99715 0.99712 0.99709 0.99706 0.99704 0.99702 0.99701 0.99700 0.99699
0.075  0.99698 0.99697 0.99696 0.99694 0.99691 0.99688 0.99684 0.99680 0.99677 0.99673 0.99669 0.99666 0.99663 0.99660 0.99658 0.99657 0.99656 0.99655
0.080  0.99657 0.99656 0.99654 0.99651 0.99648 0.99644 0.99641 0.99636 0.99632 0.99628 0.99624 0.99620 0.99616 0.99613 0.99611 0.99609 0.99608 0.99607
0.085  0.99612 0.99611 0.99609 0.99606 0.99603 0.99599 0.99594 0.99589 0.99584 0.99580 0.99575 0.99571 0.99567 0.99563 0.99561 0.99559 0.99557 0.99556
0.090  0.99565 0.99564 0.99562 0.99558 0.99554 0.99550 0.99545 0.99540 0.99534 0.99529 0.99523 0.99519 0.99514 0.99510 0.99507 0.99505 0.99504 0.99503
0.095  0.99516 0.99514 0.99511 0.99508 0.99503 0.99498 0.99493 0.99487 0.99481 0.99475 0.99469 0.99464 0.99459 0.99454 0.99451 0.99449 0.99447 0.99446
0.100  0.99463 0.99461 0.99458 0.99454 0.99450 0.99444 0.99438 0.99431 0.99424 0.99418 0.99411 0.99405 0.99400 0.99395 0.99392 0.99389 0.99387 0.99386
0.105  0.99408 0.99406 0.99403 0.99398 0.99393 0.99387 0.99380 0.99373 0.99365 0.99358 0.99351 0.99344 0.99338 0.99333 0.99329 0.99326 0.99324 0.99323
0.110  0.99350 0.99348 0.99344 0.99340 0.99334 0.99327 0.99319 0.99311 0.99303 0.99295 0.99287 0.99280 0.99274 0.99268 0.99264 0.99260 0.99258 0.99257
0.115  0.99289 0.99287 0.99283 0.99278 0.99272 0.99264 0.99256 0.99247 0.99238 0.99230 0.99221 0.99213 0.99206 0.99200 0.99195 0.99191 0.99189 0.99187
0.120  0.99226 0.99223 0.99219 0.99214 0.99207 0.99198 0.99190 0.99180 0.99170 0.99161 0.99152 0.99143 0.99135 0.99128 0.99123 0.99119 0.99117 0.99115
0.125  0.99160 0.99157 0.99153 0.99146 0.99139 0.99130 0.99120 0.99110 0.99100 0.99089 0.99079 0.99070 0.99061 0.99054 0.99048 0.99044 0.99041 0.99039
0.130  0.99091 0.99088 0.99083 0.99076 0.99068 0.99059 0.99048 0.99037 0.99026 0.99015 0.99004 0.98994 0.98985 0.98977 0.98971 0.98966 0.98963 0.98961
0.135  0.99019 0.99016 0.99011 0.99004 0.98995 0.98984 0.98973 0.98961 0.98949 0.98937 0.98925 0.98915 0.98905 0.98896 0.98890 0.98884 0.98881 0.98879
0.140  0.98945 0.98941 0.98936 0.98928 0.98918 0.98907 0.98895 0.98883 0.98869 0.98857 0.98844 0.98832 0.98822 0.98813 0.98805 0.98800 0.98797 0.98794
0.145  0.98868 0.98864 0.98858 0.98850 0.98839 0.98828 0.98815 0.98801 0.98787 0.98773 0.98759 0.98747 0.98736 0.98726 0.98718 0.98712 0.98709 0.98706
0.150  0.98788 0.98784 0.98777 0.98768 0.98758 0.98745 0.98731 0.98716 0.98701 0.98686 0.98672 0.98659 0.98647 0.98636 0.98628 0.98622 0.98618 0.98615
0.155  0.98705 0.98701 0.98694 0.98684 0.98673 0.98659 0.98645 0.98629 0.98613 0.98597 0.98581 0.98567 0.98554 0.98543 0.98534 0.98528 0.98524 0.98520
0.160  0.98620 0.98615 0.98608 0.98597 0.98585 0.98571 0.98555 0.98538 0.98521 0.98504 0.98488 0.98473 0.98459 0.98447 0.98438 0.98431 0.98426 0.98423
0.165  0.98531 0.98526 0.98519 0.98508 0.98495 0.98479 0.98463 0.98445 0.98427 0.98409 0.98391 0.98375 0.98361 0.98348 0.98338 0.98331 0.98326 0.98322
0.170  0.98440 0.98435 0.98427 0.98415 0.98401 0.98385 0.98368 0.98349 0.98329 0.98310 0.98292 0.98275 0.98259 0.98246 0.98235 0.98227 0.98222 0.98218
0.175  0.98346 0.98341 0.98332 0.98320 0.98305 0.98288 0.98269 0.98249 0.98229 0.98209 0.98189 0.98171 0.98155 0.98141 0.98129 0.98121 0.98116 0.98112
0.180  0.98250 0.98244 0.98234 0.98222 0.98206 0.98188 0.98168 0.98147 0.98125 0.98104 0.98083 0.98064 0.98047 0.98032 0.98020 0.98011 0.98006 0.98001
0.185  0.98150 0.98144 0.98134 0.98120 0.98104 0.98085 0.98064 0.98042 0.98019 0.97997 0.97975 0.97955 0.97936 0.97921 0.97908 0.97899 0.97893 0.97888
0.190  0.98048 0.98041 0.98031 0.98016 0.97999 0.97979 0.97957 0.97934 0.97910 0.97886 0.97863 0.97842 0.97822 0.97806 0.97793 0.97783 0.97777 0.97772
0.195  0.97942 0.97936 0.97925 0.97910 0.97891 0.97870 0.97847 0.97822 0.97797 0.97772 0.97748 0.97726 0.97705 0.97688 0.97674 0.97664 0.97657 0.97652
0.200  0.97834 0.97827 0.97816 0.97800 0.97781 0.97758 0.97734 0.97708 0.97682 0.97655 0.97630 0.97607 0.97585 0.97567 0.97552 0.97541 0.97534 0.97529
0.205  0.97723 0.97716 0.97704 0.97687 0.97667 0.97644 0.97618 0.97591 0.97563 0.97536 0.97509 0.97484 0.97462 0.97443 0.97427 0.97416 0.97409 0.97403
0.210  0.97609 0.97601 0.97589 0.97571 0.97550 0.97526 0.97499 0.97471 0.97442 0.97413 0.97385 0.97359 0.97335 0.97315 0.97299 0.97287 0.97280 0.97274
0.215  0.97493 0.97484 0.97471 0.97453 0.97431 0.97405 0.97377 0.97347 0.97317 0.97287 0.97257 0.97230 0.97206 0.97185 0.97168 0.97155 0.97147 0.97141
0.220  0.97373 0.97364 0.97350 0.97331 0.97308 0.97282 0.97252 0.97221 0.97189 0.97158 0.97127 0.97099 0.97073 0.97051 0.97033 0.97020 0.97012 0.97005
0.225  0.97250 0.97241 0.97227 0.97207 0.97183 0.97155 0.97124 0.97092 0.97059 0.97025 0.96993 0.96964 0.96937 0.96914 0.96896 0.96882 0.96873 0.96866
0.230  0.97125 0.97115 0.97100 0.97080 0.97055 0.97025 0.96993 0.96959 0.96925 0.96890 0.96856 0.96826 0.96798 0.96774 0.96755 0.96740 0.96731 0.96724
0.235  0.96996 0.96987 0.96971 0.96949 0.96923 0.96893 0.96859 0.96824 0.96788 0.96752 0.96717 0.96685 0.96655 0.96631 0.96610 0.96595 0.96586 0.96578
0.240  0.96865 0.96855 0.96838 0.96816 0.96789 0.96757 0.96722 0.96685 0.96648 0.96610 0.96574 0.96540 0.96510 0.96484 0.96463 0.96447 0.96438 0.96430
0.245  0.96731 0.96720 0.96703 0.96680 0.96651 0.96618 0.96582 0.96544 0.96505 0.96465 0.96427 0.96393 0.96361 0.96334 0.96312 0.96296 0.96286 0.96277
0.250  0.96593 0.96582 0.96565 0.96540 0.96511 0.96476 0.96439 0.96399 0.96358 0.96318 0.96278 0.96242 0.96209 0.96181 0.96158 0.96141 0.96131 0.96128
0.255  0.96453 0.96442 0.96423 0.96398 0.96367 0.96332 0.96293 0.96251 0.96209 0.96167 0.96126 0.96088 0.96054 0.96025 0.96001 0.95983 0.95973 0.95970
0.260  0.96310 0.96298 0.96279 0.96253 0.96221 0.96184 0.96143 0.96100 0.96056 0.96012 0.95970 0.95931 0.95895 0.95865 0.95840 0.95822 0.95811 0.95808
0.265  0.96164 0.96151 0.96131 0.96104 0.96071 0.96033 0.95991 0.95946 0.95901 0.95855 0.95811 0.95770 0.95733 0.95702 0.95677 0.95658 0.95646 0.95643
0.270  0.96014 0.96002 0.95981 0.95953 0.95918 0.95879 0.95835 0.95789 0.95742 0.95694 0.95649 0.95607 0.95568 0.95536 0.95509 0.95490 0.95478 0.95474
0.275  0.95862 0.95849 0.95827 0.95798 0.95763 0.95721 0.95677 0.95628 0.95580 0.95531 0.95484 0.95440 0.95400 0.95366 0.95339 0.95319 0.95307 0.95302
0.280  0.95707 0.95693 0.95671 0.95641 0.95604 0.95561 0.95515 0.95465 0.95414 0.95363 0.95315 0.95270 0.95229 0.95194 0.95165 0.95144 0.95132 0.95127
0.285  0.95548 0.95534 0.95511 0.95480 0.95442 0.95398 0.95350 0.95298 0.95246 0.95193 0.95143 0.95096 0.95054 0.95018 0.94988 0.94967 0.94954 0.94948
0.290  0.95387 0.95372 0.95348 0.95316 0.95277 0.95231 0.95181 0.95128 0.95074 0.95020 0.94968 0.94919 0.94876 0.94838 0.94808 0.94786 0.94772 0.94766
0.295  0.95222 0.95207 0.95182 0.95149 0.95108 0.95061 0.95010 0.94954 0.94899 0.94843 0.94789 0.94739 0.94694 0.94655 0.94624 0.94601 0.94587 0.94581
0.300  0.95054 0.95039 0.95013 0.94979 0.94937 0.94888 0.94835 0.94778 0.94721 0.94663 0.94608 0.94556 0.94509 0.94469 0.94437 0.94413 0.94399 0.94392
0.305  0.94883 0.94867 0.94841 0.94805 0.94762 0.94712 0.94657 0.94598 0.94539 0.94479 0.94422 0.94369 0.94321 0.94280 0.94246 0.94222 0.94207 0.94200
0.310  0.94709 0.94693 0.94666 0.94629 0.94585 0.94532 0.94476 0.94415 0.94354 0.94293 0.94234 0.94179 0.94129 0.94087 0.94052 0.94027 0.94012 0.94004
0.315  0.94532 0.94515 0.94487 0.94449 0.94404 0.94350 0.94292 0.94229 0.94166 0.94103 0.94042 0.93985 0.93934 0.93890 0.93855 0.93829 0.93813 0.93805
0.320  0.94352 0.94334 0.94305 0.94266 0.94219 0.94164 0.94104 0.94040 0.93975 0.93909 0.93847 0.93788 0.93736 0.93691 0.93654 0.93627 0.93611 0.93603
0.325  0.94168 0.94150 0.94121 0.94080 0.94032 0.93975 0.93913 0.93847 0.93780 0.93713 0.93649 0.93588 0.93534 0.93488 0.93450 0.93422 0.93405 0.93397
0.330  0.93981 0.93962 0.93932 0.93891 0.93841 0.93782 0.93719 0.93651 0.93582 0.93513 0.93447 0.93384 0.93329 0.93281 0.93242 0.93214 0.93196 0.93187
0.335  0.93791 0.93772 0.93741 0.93698 0.93647 0.93587 0.93522 0.93451 0.93381 0.93309 0.93241 0.93177 0.93120 0.93071 0.93031 0.93002 0.92984 0.92975
0.340  0.93598 0.93578 0.93546 0.93502 0.93450 0.93388 0.93321 0.93249 0.93176 0.93102 0.93033 0.92967 0.92908 0.92857 0.92817 0.92786 0.92768 0.92758
0.345  0.93401 0.93381 0.93348 0.93303 0.93249 0.93185 0.93117 0.93042 0.92968 0.92892 0.92820 0.92753 0.92693 0.92640 0.92599 0.92568 0.92549 0.92538
0.350  0.93201 0.93180 0.93147 0.93101 0.93045 0.92980 0.92909 0.92833 0.92756 0.92679 0.92605 0.92535 0.92473 0.92420 0.92377 0.92345 0.92326 0.92315
0.355  0.92998 0.92977 0.92942 0.92895 0.92838 0.92771 0.92698 0.92620 0.92541 0.92461 0.92386 0.92314 0.92251 0.92196 0.92152 0.92119 0.92099 0.92088
0.360  0.92792 0.92770 0.92734 0.92685 0.92627 0.92558 0.92483 0.92403 0.92322 0.92241 0.92163 0.92090 0.92025 0.91968 0.91923 0.91889 0.91869 0.91857
0.365  0.92582 0.92559 0.92523 0.92473 0.92413 0.92342 0.92265 0.92184 0.92100 0.92017 0.91937 0.91862 0.91795 0.91737 0.91691 0.91656 0.91635 0.91623
0.370  0.92368 0.92345 0.92308 0.92257 0.92195 0.92123 0.92044 0.91960 0.91874 0.91789 0.91707 0.91631 0.91562 0.91502 0.91455 0.91419 0.91398 0.91392
0.375  0.92152 0.92128 0.92090 0.92037 0.91974 0.91900 0.91819 0.91733 0.91645 0.91558 0.91474 0.91395 0.91325 0.91264 0.91215 0.91179 0.91157 0.91150
0.380  0.91932 0.91907 0.91868 0.91814 0.91749 0.91674 0.91591 0.91503 0.91413 0.91323 0.91237 0.91157 0.91084 0.91023 0.90972 0.90935 0.90913 0.90905
0.385  0.91708 0.91683 0.91643 0.91588 0.91521 0.91444 0.91359 0.91269 0.91177 0.91085 0.90997 0.90915 0.90840 0.90777 0.90726 0.90688 0.90665 0.90656
0.390  0.91481 0.91455 0.91414 0.91358 0.91290 0.91211 0.91124 0.91032 0.90937 0.90843 0.90753 0.90669 0.90593 0.90528 0.90475 0.90437 0.90413 0.90404
0.395  0.91250 0.91224 0.91182 0.91125 0.91055 0.90974 0.90885 0.90791 0.90694 0.90598 0.90505 0.90420 0.90341 0.90275 0.90221 0.90182 0.90157 0.90148
0.400  0.91016 0.90989 0.90947 0.90888 0.90816 0.90733 0.90642 0.90546 0.90447 0.90349 0.90254 0.90166 0.90086 0.90019 0.89963 0.89923 0.89898 0.89888
0.405  0.90778 0.90751 0.90707 0.90647 0.90574 0.90489 0.90396 0.90298 0.90197 0.90096 0.89999 0.89910 0.89828 0.89759 0.89702 0.89661 0.89635 0.89625
0.410  0.90537 0.90509 0.90464 0.90403 0.90328 0.90242 0.90147 0.90046 0.89943 0.89839 0.89741 0.89649 0.89566 0.89495 0.89437 0.89395 0.89369 0.89358
0.415  0.90292 0.90264 0.90218 0.90155 0.90079 0.89990 0.89893 0.89790 0.89685 0.89579 0.89479 0.89384 0.89299 0.89227 0.89168 0.89125 0.89098 0.89087
0.420  0.90044 0.90015 0.89968 0.89904 0.89825 0.89735 0.89636 0.89530 0.89423 0.89315 0.89213 0.89116 0.89030 0.88956 0.88895 0.88851 0.88824 0.88812
0.425  0.89792 0.89762 0.89714 0.89649 0.89569 0.89477 0.89375 0.89267 0.89158 0.89048 0.88943 0.88844 0.88756 0.88680 0.88619 0.88574 0.88546 0.88533
0.430  0.89536 0.89505 0.89457 0.89390 0.89308 0.89214 0.89111 0.89000 0.88889 0.88776 0.88669 0.88569 0.88479 0.88401 0.88338 0.88292 0.88264 0.88251
0.435  0.89276 0.89245 0.89195 0.89127 0.89044 0.88948 0.88843 0.88730 0.88616 0.88502 0.88392 0.88289 0.88197 0.88118 0.88054 0.88007 0.87978 0.87965
0.440  0.89013 0.88981 0.88930 0.88861 0.88776 0.88678 0.88571 0.88455 0.88339 0.88223 0.88111 0.88006 0.87912 0.87831 0.87766 0.87718 0.87689 0.87675
0.445  0.88746 0.88713 0.88662 0.88591 0.88504 0.88403 0.88295 0.88177 0.88059 0.87940 0.87826 0.87719 0.87623 0.87541 0.87475 0.87425 0.87395 0.87381
0.450  0.88475 0.88442 0.88389 0.88317 0.88228 0.88126 0.88015 0.87895 0.87774 0.87653 0.87537 0.87428 0.87330 0.87246 0.87179 0.87129 0.87098 0.87083
0.455  0.88200 0.88166 0.88112 0.88039 0.87949 0.87844 0.87731 0.87609 0.87486 0.87363 0.87243 0.87133 0.87033 0.86948 0.86879 0.86828 0.86797 0.86781
0.460  0.87921 0.87887 0.87832 0.87757 0.87665 0.87559 0.87444 0.87320 0.87193 0.87068 0.86946 0.86834 0.86732 0.86645 0.86575 0.86523 0.86492 0.86481
0.465  0.87639 0.87604 0.87548 0.87471 0.87378 0.87270 0.87152 0.87026 0.86897 0.86770 0.86646 0.86531 0.86427 0.86339 0.86267 0.86214 0.86182 0.86171
0.470  0.87352 0.87317 0.87259 0.87182 0.87087 0.86976 0.86856 0.86728 0.86597 0.86467 0.86341 0.86224 0.86119 0.86028 0.85956 0.85901 0.85869 0.85857
0.475  0.87061 0.87025 0.86967 0.86888 0.86791 0.86679 0.86557 0.86426 0.86293 0.86161 0.86032 0.85914 0.85806 0.85714 0.85640 0.85584 0.85551 0.85539
0.480  0.86767 0.86730 0.86671 0.86590 0.86492 0.86378 0.86252 0.86120 0.85984 0.85850 0.85719 0.85598 0.85489 0.85395 0.85320 0.85264 0.85230 0.85217
0.485  0.86468 0.86431 0.86370 0.86289 0.86189 0.86072 0.85945 0.85810 0.85672 0.85535 0.85402 0.85279 0.85168 0.85073 0.84995 0.84939 0.84904 0.84891
0.490  0.86165 0.86127 0.86066 0.85983 0.85881 0.85763 0.85633 0.85496 0.85356 0.85216 0.85081 0.84956 0.84843 0.84746 0.84667 0.84610 0.84575 0.84560
0.495  0.85858 0.85820 0.85757 0.85673 0.85569 0.85449 0.85317 0.85178 0.85035 0.84892 0.84756 0.84628 0.84514 0.84415 0.84335 0.84277 0.84241 0.84226
0.500  0.85547 0.85508 0.85444 0.85358 0.85253 0.85131 0.84997 0.84855 0.84710 0.84565 0.84426 0.84296 0.84180 0.84079 0.83998 0.83939 0.83903 0.83887
0.505  0.85232 0.85192 0.85127 0.85039 0.84933 0.84809 0.84673 0.84529 0.84381 0.84234 0.84093 0.83960 0.83842 0.83739 0.83658 0.83597 0.83560 0.83544
0.510  0.84912 0.84872 0.84806 0.84717 0.84609 0.84483 0.84344 0.84197 0.84048 0.83898 0.83755 0.83620 0.83500 0.83396 0.83313 0.83251 0.83213 0.83197
0.515  0.84588 0.84547 0.84481 0.84390 0.84280 0.84152 0.84011 0.83862 0.83710 0.83558 0.83412 0.83276 0.83154 0.83048 0.82963 0.82901 0.82862 0.82845
0.520  0.84260 0.84218 0.84151 0.84058 0.83947 0.83817 0.83674 0.83522 0.83368 0.83214 0.83066 0.82927 0.82803 0.82696 0.82610 0.82546 0.82507 0.82489
0.525  0.83928 0.83885 0.83816 0.83723 0.83609 0.83477 0.83333 0.83179 0.83022 0.82865 0.82715 0.82574 0.82448 0.82339 0.82252 0.82187 0.82148 0.82129
0.530  0.83590 0.83547 0.83477 0.83383 0.83266 0.83133 0.82987 0.82830 0.82671 0.82512 0.82359 0.82217 0.82088 0.81978 0.81889 0.81823 0.81784 0.81770
0.535  0.83249 0.83205 0.83134 0.83038 0.82920 0.82785 0.82636 0.82477 0.82315 0.82155 0.81999 0.81855 0.81724 0.81613 0.81522 0.81455 0.81415 0.81401
0.540  0.82903 0.82858 0.82786 0.82689 0.82569 0.82432 0.82281 0.82120 0.81955 0.81793 0.81634 0.81488 0.81355 0.81243 0.81151 0.81083 0.81042 0.81028
0.545  0.82552 0.82507 0.82434 0.82335 0.82214 0.82074 0.81921 0.81758 0.81591 0.81426 0.81266 0.81117 0.80982 0.80868 0.80775 0.80706 0.80665 0.80649
0.550  0.82196 0.82151 0.82077 0.81976 0.81854 0.81711 0.81557 0.81392 0.81222 0.81055 0.80892 0.80741 0.80605 0.80489 0.80394 0.80325 0.80283 0.80266
0.555  0.81836 0.81790 0.81715 0.81613 0.81489 0.81344 0.81188 0.81020 0.80848 0.80679 0.80514 0.80361 0.80223 0.80105 0.80009 0.79939 0.79896 0.79879
0.560  0.81471 0.81424 0.81349 0.81245 0.81119 0.80973 0.80814 0.80644 0.80470 0.80298 0.80131 0.79975 0.79836 0.79716 0.79619 0.79548 0.79505 0.79487
0.565  0.81102 0.81054 0.80977 0.80873 0.80745 0.80597 0.80434 0.80264 0.80087 0.79911 0.79744 0.79585 0.79445 0.79323 0.79225 0.79153 0.79108 0.79090
0.570  0.80727 0.80679 0.80601 0.80495 0.80366 0.80216 0.80051 0.79878 0.79699 0.79521 0.79351 0.79191 0.79048 0.78925 0.78826 0.78753 0.78708 0.78689
0.575  0.80348 0.80299 0.80220 0.80113 0.79982 0.79830 0.79663 0.79488 0.79307 0.79126 0.78954 0.78792 0.78647 0.78522 0.78422 0.78348 0.78302 0.78282
0.580  0.79963 0.79914 0.79834 0.79725 0.79592 0.79439 0.79270 0.79092 0.78909 0.78726 0.78552 0.78388 0.78241 0.78114 0.78013 0.77938 0.77891 0.77871
0.585  0.79573 0.79524 0.79443 0.79333 0.79198 0.79043 0.78872 0.78691 0.78506 0.78322 0.78145 0.77979 0.77830 0.77702 0.77599 0.77523 0.77476 0.77455
0.590  0.79179 0.79128 0.79046 0.78935 0.78799 0.78642 0.78469 0.78285 0.78099 0.77912 0.77732 0.77565 0.77413 0.77285 0.77180 0.77103 0.77056 0.77034
0.595  0.78779 0.78728 0.78645 0.78533 0.78395 0.78235 0.78061 0.77875 0.77686 0.77497 0.77315 0.77146 0.76993 0.76862 0.76756 0.76678 0.76631 0.76615
0.600  0.78374 0.78322 0.78238 0.78125 0.77985 0.77824 0.77647 0.77459 0.77268 0.77077 0.76892 0.76722 0.76567 0.76435 0.76327 0.76249 0.76201 0.76184
0.605  0.77963 0.77911 0.77826 0.77711 0.77570 0.77407 0.77229 0.77039 0.76843 0.76652 0.76465 0.76293 0.76136 0.76002 0.75893 0.75814 0.75766 0.75748
0.610  0.77548 0.77495 0.77409 0.77293 0.77150 0.76985 0.76805 0.76613 0.76415 0.76222 0.76033 0.75858 0.75700 0.75565 0.75454 0.75374 0.75325 0.75306
0.615  0.77126 0.77073 0.76986 0.76868 0.76725 0.76558 0.76375 0.76181 0.75982 0.75786 0.75595 0.75417 0.75258 0.75121 0.75010 0.74929 0.74879 0.74860
0.620  0.76699 0.76645 0.76558 0.76439 0.76293 0.76125 0.75941 0.75744 0.75543 0.75344 0.75152 0.74972 0.74812 0.74672 0.74561 0.74479 0.74428 0.74408
0.625  0.76267 0.76212 0.76124 0.76003 0.75856 0.75687 0.75500 0.75302 0.75099 0.74896 0.74703 0.74521 0.74359 0.74219 0.74106 0.74023 0.73972 0.73951
0.630  0.75829 0.75774 0.75684 0.75562 0.75413 0.75242 0.75054 0.74854 0.74649 0.74444 0.74249 0.74066 0.73902 0.73760 0.73646 0.73562 0.73510 0.73489
0.635  0.75385 0.75329 0.75238 0.75115 0.74965 0.74792 0.74602 0.74401 0.74193 0.73987 0.73790 0.73604 0.73438 0.73295 0.73180 0.73095 0.73043 0.73021
0.640  0.74935 0.74879 0.74787 0.74663 0.74511 0.74336 0.74143 0.73941 0.73732 0.73523 0.73324 0.73137 0.72969 0.72825 0.72709 0.72623 0.72571 0.72547
0.645  0.74479 0.74422 0.74330 0.74205 0.74052 0.73875 0.73680 0.73476 0.73265 0.73054 0.72852 0.72664 0.72494 0.72349 0.72232 0.72145 0.72092 0.72068
0.650  0.74017 0.73960 0.73867 0.73740 0.73586 0.73408 0.73211 0.73003 0.72792 0.72579 0.72375 0.72186 0.72014 0.71868 0.71749 0.71662 0.71608 0.71590
0.655  0.73549 0.73492 0.73397 0.73270 0.73114 0.72934 0.72736 0.72526 0.72313 0.72099 0.71892 0.71702 0.71528 0.71381 0.71260 0.71172 0.71119 0.71100
0.660  0.73075 0.73017 0.72922 0.72793 0.72636 0.72455 0.72255 0.72043 0.71827 0.71612 0.71404 0.71211 0.71036 0.70887 0.70766 0.70677 0.70623 0.70603
0.665  0.72595 0.72535 0.72440 0.72311 0.72152 0.71969 0.71768 0.71554 0.71335 0.71119 0.70909 0.70714 0.70539 0.70388 0.70266 0.70176 0.70122 0.70101
0.670  0.72108 0.72048 0.71952 0.71821 0.71662 0.71477 0.71274 0.71059 0.70838 0.70620 0.70408 0.70211 0.70035 0.69882 0.69760 0.69669 0.69614 0.69593
0.675  0.71614 0.71554 0.71457 0.71326 0.71165 0.70979 0.70774 0.70557 0.70334 0.70114 0.69902 0.69702 0.69525 0.69371 0.69247 0.69156 0.69101 0.69078
0.680  0.71114 0.71053 0.70956 0.70823 0.70661 0.70474 0.70267 0.70049 0.69825 0.69601 0.69388 0.69187 0.69008 0.68853 0.68729 0.68637 0.68581 0.68558
0.685  0.70607 0.70546 0.70448 0.70314 0.70151 0.69962 0.69754 0.69534 0.69308 0.69083 0.68868 0.68666 0.68485 0.68329 0.68204 0.68111 0.68055 0.68031
0.690  0.70093 0.70032 0.69933 0.69798 0.69634 0.69444 0.69234 0.69013 0.68785 0.68559 0.68342 0.68139 0.67955 0.67800 0.67673 0.67579 0.67522 0.67498
0.695  0.69572 0.69510 0.69411 0.69275 0.69110 0.68918 0.68707 0.68484 0.68255 0.68027 0.67807 0.67605 0.67420 0.67263 0.67135 0.67041 0.66984 0.66958
0.700  0.69044 0.68982 0.68882 0.68745 0.68578 0.68386 0.68173 0.67949 0.67719 0.67489 0.67268 0.67064 0.66878 0.66720 0.66590 0.66496 0.66439 0.66419
0.705  0.68509 0.68446 0.68345 0.68208 0.68040 0.67844 0.67631 0.67406 0.67175 0.66944 0.66722 0.66516 0.66329 0.66169 0.66039 0.65945 0.65887 0.65866
0.710  0.67966 0.67903 0.67802 0.67664 0.67494 0.67298 0.67083 0.66855 0.66624 0.66392 0.66168 0.65960 0.65773 0.65612 0.65482 0.65386 0.65328 0.65306
0.715  0.67416 0.67352 0.67250 0.67112 0.66940 0.66744 0.66528 0.66299 0.66064 0.65833 0.65608 0.65397 0.65210 0.65047 0.64917 0.64821 0.64762 0.64740
0.720  0.66858 0.66794 0.66691 0.66552 0.66379 0.66182 0.65965 0.65735 0.65499 0.65266 0.65040 0.64828 0.64640 0.64476 0.64345 0.64248 0.64189 0.64166
0.725  0.66292 0.66228 0.66125 0.65984 0.65811 0.65613 0.65395 0.65163 0.64926 0.64690 0.64465 0.64252 0.64062 0.63898 0.63766 0.63669 0.63609 0.63586
0.730  0.65718 0.65654 0.65550 0.65408 0.65235 0.65036 0.64817 0.64584 0.64346 0.64108 0.63882 0.63668 0.63477 0.63312 0.63180 0.63081 0.63022 0.62998
0.735  0.65136 0.65071 0.64967 0.64824 0.64651 0.64451 0.64231 0.63997 0.63757 0.63519 0.63291 0.63077 0.62884 0.62719 0.62586 0.62487 0.62427 0.62402
0.740  0.64545 0.64481 0.64376 0.64232 0.64059 0.63858 0.63636 0.63402 0.63161 0.62922 0.62691 0.62478 0.62284 0.62119 0.61984 0.61886 0.61826 0.61799
0.745  0.63946 0.63881 0.63776 0.63632 0.63458 0.63256 0.63034 0.62798 0.62557 0.62317 0.62085 0.61871 0.61676 0.61510 0.61374 0.61276 0.61216 0.61189
0.750  0.63339 0.63274 0.63168 0.63024 0.62848 0.62646 0.62423 0.62187 0.61944 0.61703 0.61471 0.61255 0.61060 0.60893 0.60758 0.60659 0.60598 0.60577
0.755  0.62722 0.62657 0.62551 0.62406 0.62230 0.62027 0.61803 0.61566 0.61323 0.61081 0.60848 0.60630 0.60436 0.60267 0.60133 0.60033 0.59972 0.59950
0.760  0.62096 0.62031 0.61924 0.61779 0.61603 0.61399 0.61172 0.60935 0.60693 0.60451 0.60217 0.59998 0.59803 0.59634 0.59499 0.59399 0.59338 0.59315
0.765  0.61461 0.61395 0.61288 0.61143 0.60967 0.60762 0.60535 0.60297 0.60052 0.59811 0.59577 0.59358 0.59162 0.58993 0.58857 0.58756 0.58695 0.58672
0.770  0.60816 0.60750 0.60643 0.60498 0.60321 0.60114 0.59889 0.59650 0.59405 0.59161 0.58928 0.58708 0.58512 0.58343 0.58207 0.58105 0.58044 0.58020
0.775  0.60161 0.60096 0.59988 0.59843 0.59665 0.59458 0.59232 0.58993 0.58748 0.58503 0.58270 0.58050 0.57852 0.57684 0.57547 0.57446 0.57384 0.57360
0.780  0.59497 0.59431 0.59323 0.59178 0.59000 0.58793 0.58567 0.58327 0.58081 0.57836 0.57601 0.57383 0.57184 0.57016 0.56878 0.56777 0.56716 0.56690
0.785  0.58822 0.58756 0.58648 0.58503 0.58322 0.58117 0.57891 0.57651 0.57405 0.57160 0.56924 0.56705 0.56507 0.56338 0.56200 0.56099 0.56038 0.56011
0.790  0.58136 0.58070 0.57962 0.57817 0.57637 0.57431 0.57205 0.56965 0.56719 0.56473 0.56237 0.56018 0.55820 0.55650 0.55512 0.55412 0.55350 0.55323
0.795  0.57439 0.57374 0.57265 0.57120 0.56940 0.56735 0.56508 0.56268 0.56022 0.55777 0.55540 0.55319 0.55123 0.54952 0.54815 0.54715 0.54653 0.54625
0.800  0.56732 0.56666 0.56558 0.56412 0.56233 0.56027 0.55801 0.55561 0.55315 0.55070 0.54833 0.54613 0.54416 0.54245 0.54108 0.54007 0.53945 0.53923
0.805  0.56012 0.55946 0.55838 0.55693 0.55514 0.55309 0.55082 0.54841 0.54596 0.54351 0.54115 0.53895 0.53698 0.53528 0.53391 0.53289 0.53228 0.53205
0.810  0.55281 0.55215 0.55107 0.54962 0.54783 0.54578 0.54352 0.54110 0.53864 0.53621 0.53386 0.53166 0.52968 0.52799 0.52662 0.52561 0.52500 0.52476
0.815  0.54537 0.54472 0.54364 0.54218 0.54041 0.53836 0.53608 0.53369 0.53123 0.52879 0.52646 0.52427 0.52228 0.52060 0.51922 0.51822 0.51761 0.51736
0.820  0.53781 0.53716 0.53608 0.53462 0.53286 0.53081 0.52854 0.52615 0.52371 0.52127 0.51892 0.51675 0.51477 0.51309 0.51172 0.51072 0.51010 0.50985
0.825  0.53012 0.52946 0.52840 0.52694 0.52518 0.52312 0.52088 0.51849 0.51605 0.51362 0.51128 0.50912 0.50715 0.50546 0.50410 0.50310 0.50249 0.50223
0.830  0.52229 0.52164 0.52057 0.51912 0.51737 0.51531 0.51308 0.51071 0.50827 0.50585 0.50352 0.50134 0.49940 0.49771 0.49636 0.49536 0.49475 0.49448
0.835  0.51432 0.51367 0.51261 0.51117 0.50942 0.50737 0.50515 0.50279 0.50036 0.49795 0.49563 0.49345 0.49152 0.48984 0.48849 0.48749 0.48688 0.48661
0.840  0.50621 0.50555 0.50451 0.50307 0.50133 0.49929 0.49708 0.49473 0.49232 0.48992 0.48760 0.48544 0.48351 0.48184 0.48049 0.47950 0.47889 0.47862
0.845  0.49794 0.49729 0.49625 0.49482 0.49309 0.49107 0.48887 0.48652 0.48412 0.48174 0.47944 0.47728 0.47534 0.47370 0.47236 0.47137 0.47077 0.47055
0.850  0.48952 0.48888 0.48784 0.48642 0.48468 0.48269 0.48050 0.47815 0.47576 0.47339 0.47113 0.46899 0.46706 0.46542 0.46408 0.46311 0.46251 0.46229
0.855  0.48094 0.48030 0.47927 0.47786 0.47613 0.47415 0.47198 0.46964 0.46727 0.46492 0.46264 0.46054 0.45863 0.45700 0.45567 0.45470 0.45411 0.45388
0.860  0.47219 0.47155 0.47053 0.46913 0.46741 0.46545 0.46327 0.46098 0.45863 0.45629 0.45403 0.45194 0.45004 0.44841 0.44711 0.44614 0.44555 0.44532
0.865  0.46326 0.46262 0.46161 0.46023 0.45852 0.45658 0.45441 0.45214 0.44981 0.44749 0.44525 0.44316 0.44130 0.43968 0.43838 0.43743 0.43684 0.43660
0.870  0.45414 0.45352 0.45250 0.45114 0.44945 0.44753 0.44538 0.44313 0.44082 0.43852 0.43630 0.43423 0.43239 0.43078 0.42950 0.42854 0.42796 0.42772
0.875  0.44483 0.44421 0.44321 0.44186 0.44019 0.43828 0.43616 0.43394 0.43165 0.42937 0.42718 0.42512 0.42329 0.42171 0.42043 0.41949 0.41892 0.41867
0.880  0.43532 0.43471 0.43371 0.43238 0.43073 0.42882 0.42675 0.42455 0.42229 0.42004 0.41786 0.41583 0.41401 0.41245 0.41118 0.41026 0.40969 0.40944
0.885  0.42559 0.42499 0.42401 0.42269 0.42106 0.41918 0.41713 0.41495 0.41271 0.41047 0.40835 0.40635 0.40454 0.40301 0.40175 0.40084 0.40028 0.40002
0.890  0.41564 0.41504 0.41408 0.41276 0.41117 0.40931 0.40729 0.40514 0.40292 0.40072 0.39861 0.39666 0.39487 0.39335 0.39212 0.39122 0.39066 0.39040
0.895  0.40545 0.40486 0.40391 0.40262 0.40105 0.39922 0.39723 0.39508 0.39292 0.39075 0.38867 0.38674 0.38499 0.38348 0.38227 0.38138 0.38083 0.38057
0.900  0.39500 0.39443 0.39349 0.39222 0.39068 0.38888 0.38691 0.38481 0.38268 0.38055 0.37850 0.37658 0.37487 0.37339 0.37220 0.37132 0.37078 0.37059
0.905  0.38429 0.38372 0.38280 0.38155 0.38004 0.37827 0.37632 0.37428 0.37218 0.37009 0.36808 0.36619 0.36451 0.36306 0.36189 0.36102 0.36050 0.36029
0.910  0.37329 0.37273 0.37183 0.37061 0.36910 0.36739 0.36547 0.36347 0.36142 0.35937 0.35739 0.35554 0.35388 0.35247 0.35131 0.35047 0.34995 0.34975
0.915  0.36198 0.36143 0.36055 0.35935 0.35788 0.35620 0.35433 0.35237 0.35036 0.34835 0.34642 0.34461 0.34298 0.34160 0.34046 0.33964 0.33913 0.33893
0.920  0.35033 0.34980 0.34894 0.34777 0.34633 0.34469 0.34287 0.34095 0.33898 0.33700 0.33513 0.33337 0.33178 0.33041 0.32932 0.32851 0.32802 0.32781
0.925  0.33833 0.33781 0.33697 0.33584 0.33443 0.33283 0.33106 0.32919 0.32725 0.32534 0.32350 0.32180 0.32025 0.31892 0.31785 0.31706 0.31658 0.31638
0.930  0.32594 0.32543 0.32462 0.32351 0.32215 0.32058 0.31887 0.31703 0.31517 0.31331 0.31153 0.30985 0.30837 0.30707 0.30603 0.30526 0.30479 0.30460
0.935  0.31311 0.31263 0.31184 0.31077 0.30945 0.30792 0.30627 0.30449 0.30268 0.30089 0.29915 0.29753 0.29608 0.29483 0.29382 0.29308 0.29262 0.29243
0.940  0.29982 0.29935 0.29858 0.29755 0.29628 0.29481 0.29321 0.29149 0.28975 0.28801 0.28634 0.28477 0.28336 0.28216 0.28118 0.28047 0.28003 0.27985
0.945  0.28599 0.28554 0.28481 0.28381 0.28259 0.28117 0.27963 0.27798 0.27631 0.27464 0.27303 0.27152 0.27017 0.26902 0.26807 0.26738 0.26696 0.26679
0.950  0.27157 0.27114 0.27044 0.26949 0.26832 0.26696 0.26547 0.26391 0.26231 0.26070 0.25916 0.25773 0.25643 0.25531 0.25442 0.25376 0.25336 0.25320
0.955  0.25648 0.25607 0.25540 0.25449 0.25338 0.25209 0.25067 0.24919 0.24764 0.24612 0.24466 0.24330 0.24207 0.24101 0.24016 0.23952 0.23914 0.23893
0.960  0.24060 0.24021 0.23957 0.23871 0.23767 0.23646 0.23512 0.23371 0.23225 0.23082 0.22943 0.22814 0.22698 0.22598 0.22518 0.22458 0.22422 0.22403
0.965  0.22379 0.22343 0.22283 0.22203 0.22104 0.21992 0.21866 0.21734 0.21598 0.21464 0.21334 0.21213 0.21103 0.21011 0.20935 0.20880 0.20846 0.20829
0.970  0.20588 0.20554 0.20499 0.20424 0.20333 0.20229 0.20113 0.19989 0.19865 0.19740 0.19620 0.19508 0.19407 0.19321 0.19250 0.19199 0.19168 0.19154
0.975  0.18657 0.18626 0.18576 0.18508 0.18425 0.18328 0.18224 0.18112 0.17998 0.17885 0.17775 0.17673 0.17581 0.17501 0.17438 0.17391 0.17363 0.17347
0.980  0.16545 0.16517 0.16472 0.16412 0.16338 0.16252 0.16159 0.16059 0.15958 0.15856 0.15758 0.15668 0.15586 0.15515 0.15459 0.15417 0.15391 0.15376
0.985  0.14181 0.14157 0.14119 0.14067 0.14003 0.13929 0.13848 0.13763 0.13676 0.13588 0.13504 0.13426 0.13357 0.13296 0.13247 0.13211 0.13189 0.13177
0.990  0.11428 0.11409 0.11378 0.11336 0.11285 0.11225 0.11160 0.11091 0.11020 0.10950 0.10882 0.10819 0.10762 0.10714 0.10674 0.10645 0.10627 0.10613
0.995  0.07933 0.07920 0.07899 0.07870 0.07834 0.07793 0.07747 0.07700 0.07651 0.07602 0.07555 0.07511 0.07472 0.07438 0.07411 0.07391 0.07378 0.07365
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e050.dat <==
# alpha = -0.05 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985
0.020  0.99977 0.99977 0.99977 0.99976 0.99976 0.99976 0.99976 0.99975 0.99975 0.99975 0.99975 0.99974 0.99974 0.99974 0.99974 0.99974 0.99974 0.99974
0.025  0.99964 0.99964 0.99964 0.99963 0.99963 0.99963 0.99962 0.99962 0.99961 0.99961 0.99960 0.99960 0.99960 0.99959 0.99959 0.99959 0.99959 0.99959
0.030  0.99948 0.99948 0.99947 0.99947 0.99947 0.99946 0.99945 0.99945 0.99944 0.99944 0.99943 0.99942 0.99942 0.99941 0.99941 0.99941 0.99941 0.99940
0.035  0.99929 0.99929 0.99928 0.99928 0.99927 0.99927 0.99926 0.99925 0.99924 0.99923 0.99922 0.99922 0.99921 0.99920 0.99920 0.99919 0.99919 0.99919
0.040  0.99907 0.99907 0.99907 0.99906 0.99905 0.99904 0.99903 0.99902 0.99901 0.99900 0.99899 0.99897 0.99897 0.99896 0.99895 0.99895 0.99894 0.99894
0.045  0.99883 0.99882 0.99882 0.99881 0.99880 0.99879 0.99877 0.99876 0.99874 0.99873 0.99872 0.99870 0.99869 0.99868 0.99867 0.99867 0.99866 0.99866
0.050  0.99855 0.99855 0.99854 0.99853 0.99852 0.99850 0.99848 0.99847 0.99845 0.99843 0.99841 0.99840 0.99838 0.99837 0.99836 0.99835 0.99835 0.99835
0.055  0.99825 0.99824 0.99823 0.99822 0.99820 0.99819 0.99817 0.99815 0.99812 0.99810 0.99808 0.99806 0.99804 0.99803 0.99802 0.99801 0.99800 0.99800
0.060  0.99792 0.99791 0.99790 0.99788 0.99786 0.99784 0.99782 0.99779 0.99777 0.99774 0.99772 0.99769 0.99767 0.99765 0.99764 0.99763 0.99762 0.99762
0.065  0.99755 0.99754 0.99753 0.99751 0.99749 0.99747 0.99744 0.99741 0.99738 0.99735 0.99732 0.99729 0.99727 0.99725 0.99723 0.99722 0.99721 0.99720
0.070  0.99716 0.99715 0.99714 0.99712 0.99709 0.99706 0.99703 0.99699 0.99696 0.99692 0.99689 0.99686 0.99683 0.99681 0.99679 0.99677 0.99676 0.99676
0.075  0.99674 0.99673 0.99671 0.99669 0.99666 0.99663 0.99659 0.99655 0.99651 0.99647 0.99643 0.99639 0.99636 0.99633 0.99631 0.99629 0.99628 0.99628
0.080  0.99629 0.99628 0.99626 0.99623 0.99620 0.99616 0.99612 0.99607 0.99603 0.99598 0.99594 0.99590 0.99586 0.99583 0.99580 0.99578 0.99577 0.99576
0.085  0.99581 0.99580 0.99578 0.99574 0.99571 0.99566 0.99562 0.99557 0.99551 0.99546 0.99541 0.99537 0.99532 0.99529 0.99526 0.99524 0.99523 0.99522
0.090  0.99530 0.99529 0.99526 0.99523 0.99519 0.99514 0.99508 0.99503 0.99497 0.99491 0.99486 0.99480 0.99476 0.99472 0.99469 0.99466 0.99465 0.99464
0.095  0.99477 0.99475 0.99472 0.99468 0.99464 0.99458 0.99452 0.99446 0.99439 0.99433 0.99427 0.99421 0.99416 0.99411 0.99408 0.99405 0.99403 0.99402
0.100  0.99420 0.99418 0.99415 0.99411 0.99405 0.99399 0.99393 0.99386 0.99379 0.99372 0.99365 0.99358 0.99353 0.99348 0.99344 0.99341 0.99339 0.99338
0.105  0.99360 0.99358 0.99355 0.99350 0.99344 0.99338 0.99331 0.99323 0.99315 0.99307 0.99299 0.99292 0.99286 0.99281 0.99276 0.99273 0.99271 0.99270
0.110  0.99298 0.99295 0.99292 0.99287 0.99280 0.99273 0.99265 0.99257 0.99248 0.99239 0.99231 0.99223 0.99216 0.99210 0.99206 0.99202 0.99200 0.99198
0.115  0.99232 0.99230 0.99226 0.99220 0.99213 0.99205 0.99197 0.99187 0.99178 0.99168 0.99159 0.99151 0.99143 0.99137 0.99132 0.99128 0.99125 0.99123
0.120  0.99164 0.99161 0.99156 0.99150 0.99143 0.99134 0.99125 0.99115 0.99105 0.99094 0.99084 0.99075 0.99067 0.99060 0.99054 0.99050 0.99047 0.99045
0.125  0.99092 0.99089 0.99084 0.99078 0.99070 0.99060 0.99050 0.99039 0.99028 0.99017 0.99006 0.98996 0.98987 0.98980 0.98974 0.98969 0.98966 0.98964
0.130  0.99018 0.99015 0.99009 0.99002 0.98994 0.98983 0.98972 0.98961 0.98949 0.98937 0.98925 0.98914 0.98905 0.98896 0.98890 0.98885 0.98881 0.98879
0.135  0.98941 0.98937 0.98931 0.98924 0.98914 0.98903 0.98892 0.98879 0.98866 0.98853 0.98840 0.98829 0.98818 0.98809 0.98802 0.98797 0.98793 0.98791
0.140  0.98860 0.98856 0.98850 0.98842 0.98832 0.98820 0.98808 0.98794 0.98780 0.98766 0.98753 0.98740 0.98729 0.98719 0.98712 0.98706 0.98702 0.98700
0.145  0.98777 0.98773 0.98766 0.98757 0.98747 0.98734 0.98720 0.98706 0.98691 0.98676 0.98662 0.98648 0.98636 0.98626 0.98618 0.98611 0.98607 0.98605
0.150  0.98691 0.98686 0.98679 0.98670 0.98658 0.98645 0.98630 0.98615 0.98598 0.98583 0.98567 0.98553 0.98540 0.98529 0.98520 0.98514 0.98509 0.98507
0.155  0.98601 0.98597 0.98589 0.98579 0.98567 0.98552 0.98537 0.98520 0.98503 0.98486 0.98470 0.98455 0.98441 0.98429 0.98419 0.98412 0.98408 0.98405
0.160  0.98509 0.98504 0.98496 0.98485 0.98472 0.98457 0.98440 0.98423 0.98404 0.98386 0.98369 0.98353 0.98338 0.98325 0.98315 0.98308 0.98303 0.98300
0.165  0.98414 0.98408 0.98400 0.98389 0.98375 0.98358 0.98341 0.98322 0.98302 0.98283 0.98265 0.98248 0.98232 0.98219 0.98208 0.98200 0.98195 0.98191
0.170  0.98315 0.98310 0.98301 0.98289 0.98274 0.98257 0.98238 0.98218 0.98197 0.98177 0.98157 0.98139 0.98123 0.98108 0.98097 0.98089 0.98083 0.98080
0.175  0.98214 0.98208 0.98199 0.98186 0.98170 0.98152 0.98132 0.98111 0.98089 0.98068 0.98047 0.98028 0.98010 0.97995 0.97983 0.97974 0.97968 0.97964
0.180  0.98109 0.98103 0.98093 0.98080 0.98063 0.98044 0.98023 0.98001 0.97978 0.97955 0.97933 0.97913 0.97894 0.97878 0.97865 0.97856 0.97850 0.97846
0.185  0.98002 0.97996 0.97985 0.97971 0.97953 0.97933 0.97911 0.97887 0.97863 0.97839 0.97816 0.97794 0.97775 0.97758 0.97745 0.97734 0.97728 0.97724
0.190  0.97892 0.97885 0.97874 0.97859 0.97840 0.97819 0.97795 0.97771 0.97745 0.97720 0.97695 0.97673 0.97652 0.97634 0.97620 0.97610 0.97603 0.97598
0.195  0.97778 0.97771 0.97759 0.97743 0.97724 0.97701 0.97677 0.97651 0.97624 0.97597 0.97571 0.97548 0.97526 0.97507 0.97493 0.97481 0.97475 0.97470
0.200  0.97661 0.97654 0.97642 0.97625 0.97605 0.97581 0.97555 0.97528 0.97499 0.97471 0.97444 0.97419 0.97396 0.97377 0.97361 0.97350 0.97342 0.97337
0.205  0.97542 0.97534 0.97521 0.97503 0.97482 0.97457 0.97430 0.97401 0.97372 0.97342 0.97314 0.97288 0.97264 0.97243 0.97227 0.97215 0.97207 0.97202
0.210  0.97419 0.97411 0.97397 0.97379 0.97356 0.97330 0.97302 0.97272 0.97241 0.97210 0.97180 0.97153 0.97127 0.97106 0.97089 0.97076 0.97068 0.97062
0.215  0.97293 0.97284 0.97270 0.97251 0.97227 0.97200 0.97171 0.97139 0.97106 0.97074 0.97043 0.97014 0.96988 0.96966 0.96948 0.96934 0.96926 0.96920
0.220  0.97164 0.97155 0.97140 0.97120 0.97095 0.97067 0.97036 0.97003 0.96969 0.96935 0.96902 0.96872 0.96845 0.96822 0.96803 0.96789 0.96780 0.96774
0.225  0.97032 0.97022 0.97007 0.96986 0.96960 0.96931 0.96898 0.96863 0.96828 0.96793 0.96759 0.96727 0.96699 0.96674 0.96654 0.96640 0.96631 0.96624
0.230  0.96897 0.96887 0.96871 0.96849 0.96822 0.96791 0.96757 0.96721 0.96684 0.96647 0.96611 0.96579 0.96549 0.96523 0.96503 0.96487 0.96478 0.96471
0.235  0.96758 0.96748 0.96731 0.96708 0.96680 0.96648 0.96613 0.96575 0.96537 0.96498 0.96461 0.96427 0.96396 0.96369 0.96348 0.96332 0.96322 0.96315
0.240  0.96617 0.96606 0.96588 0.96565 0.96536 0.96502 0.96465 0.96426 0.96386 0.96346 0.96307 0.96272 0.96239 0.96211 0.96189 0.96172 0.96162 0.96155
0.245  0.96472 0.96461 0.96442 0.96418 0.96388 0.96352 0.96314 0.96273 0.96232 0.96190 0.96150 0.96113 0.96079 0.96050 0.96027 0.96010 0.95999 0.95991
0.250  0.96324 0.96312 0.96293 0.96268 0.96236 0.96200 0.96160 0.96118 0.96074 0.96031 0.95989 0.95951 0.95915 0.95886 0.95861 0.95843 0.95832 0.95829
0.255  0.96173 0.96161 0.96141 0.96114 0.96082 0.96044 0.96003 0.95958 0.95913 0.95868 0.95825 0.95785 0.95748 0.95717 0.95692 0.95674 0.95662 0.95659
0.260  0.96018 0.96006 0.95986 0.95958 0.95924 0.95885 0.95842 0.95796 0.95749 0.95703 0.95658 0.95616 0.95578 0.95546 0.95520 0.95500 0.95489 0.95485
0.265  0.95861 0.95848 0.95827 0.95798 0.95763 0.95722 0.95678 0.95630 0.95582 0.95533 0.95487 0.95443 0.95404 0.95371 0.95343 0.95324 0.95311 0.95307
0.270  0.95700 0.95687 0.95665 0.95635 0.95599 0.95556 0.95510 0.95461 0.95411 0.95361 0.95312 0.95267 0.95226 0.95192 0.95164 0.95143 0.95131 0.95126
0.275  0.95536 0.95522 0.95499 0.95469 0.95431 0.95387 0.95339 0.95288 0.95236 0.95184 0.95135 0.95088 0.95045 0.95010 0.94981 0.94959 0.94946 0.94942
0.280  0.95369 0.95354 0.95331 0.95299 0.95260 0.95215 0.95165 0.95112 0.95059 0.95005 0.94953 0.94905 0.94862 0.94824 0.94794 0.94772 0.94758 0.94753
0.285  0.95198 0.95183 0.95159 0.95126 0.95086 0.95039 0.94988 0.94933 0.94878 0.94822 0.94768 0.94719 0.94674 0.94635 0.94604 0.94581 0.94567 0.94562
0.290  0.95024 0.95009 0.94984 0.94950 0.94908 0.94860 0.94807 0.94750 0.94693 0.94635 0.94580 0.94529 0.94482 0.94442 0.94410 0.94386 0.94372 0.94366
0.295  0.94847 0.94831 0.94805 0.94770 0.94727 0.94677 0.94623 0.94564 0.94505 0.94445 0.94388 0.94335 0.94287 0.94246 0.94213 0.94188 0.94173 0.94167
0.300  0.94667 0.94650 0.94624 0.94587 0.94543 0.94491 0.94435 0.94374 0.94313 0.94252 0.94193 0.94138 0.94089 0.94046 0.94012 0.93987 0.93971 0.93965
0.305  0.94483 0.94466 0.94438 0.94401 0.94355 0.94302 0.94244 0.94181 0.94118 0.94055 0.93994 0.93938 0.93887 0.93843 0.93807 0.93781 0.93765 0.93758
0.310  0.94296 0.94278 0.94250 0.94211 0.94164 0.94109 0.94049 0.93985 0.93920 0.93854 0.93792 0.93733 0.93681 0.93636 0.93599 0.93572 0.93556 0.93548
0.315  0.94105 0.94087 0.94058 0.94018 0.93969 0.93913 0.93851 0.93785 0.93718 0.93650 0.93586 0.93526 0.93472 0.93425 0.93387 0.93360 0.93343 0.93335
0.320  0.93912 0.93893 0.93863 0.93821 0.93771 0.93713 0.93650 0.93581 0.93512 0.93443 0.93377 0.93314 0.93259 0.93211 0.93172 0.93143 0.93126 0.93118
0.325  0.93714 0.93695 0.93664 0.93621 0.93570 0.93510 0.93445 0.93374 0.93303 0.93232 0.93164 0.93099 0.93042 0.92993 0.92953 0.92923 0.92905 0.92897
0.330  0.93513 0.93494 0.93462 0.93418 0.93365 0.93303 0.93236 0.93164 0.93091 0.93017 0.92947 0.92881 0.92822 0.92771 0.92730 0.92700 0.92681 0.92672
0.335  0.93309 0.93289 0.93256 0.93211 0.93157 0.93093 0.93024 0.92950 0.92875 0.92799 0.92727 0.92659 0.92598 0.92546 0.92504 0.92473 0.92454 0.92444
0.340  0.93102 0.93081 0.93047 0.93001 0.92945 0.92879 0.92808 0.92732 0.92655 0.92577 0.92503 0.92433 0.92371 0.92317 0.92274 0.92242 0.92222 0.92212
0.345  0.92891 0.92869 0.92834 0.92787 0.92729 0.92662 0.92589 0.92511 0.92431 0.92352 0.92275 0.92204 0.92140 0.92084 0.92040 0.92007 0.91987 0.91977
0.350  0.92676 0.92654 0.92618 0.92569 0.92510 0.92442 0.92366 0.92286 0.92204 0.92123 0.92044 0.91971 0.91905 0.91848 0.91803 0.91769 0.91748 0.91737
0.355  0.92458 0.92435 0.92399 0.92349 0.92288 0.92217 0.92140 0.92058 0.91974 0.91890 0.91809 0.91734 0.91666 0.91608 0.91561 0.91526 0.91505 0.91494
0.360  0.92236 0.92213 0.92175 0.92124 0.92062 0.91989 0.91910 0.91826 0.91739 0.91653 0.91571 0.91493 0.91424 0.91364 0.91316 0.91281 0.91259 0.91247
0.365  0.92011 0.91987 0.91949 0.91896 0.91832 0.91758 0.91676 0.91590 0.91501 0.91413 0.91328 0.91249 0.91178 0.91117 0.91068 0.91031 0.91009 0.90997
0.370  0.91782 0.91758 0.91718 0.91664 0.91599 0.91523 0.91439 0.91351 0.91260 0.91170 0.91082 0.91001 0.90928 0.90865 0.90815 0.90777 0.90755 0.90748
0.375  0.91550 0.91525 0.91484 0.91429 0.91362 0.91284 0.91198 0.91108 0.91014 0.90922 0.90833 0.90750 0.90675 0.90610 0.90559 0.90520 0.90497 0.90489
0.380  0.91314 0.91288 0.91247 0.91190 0.91121 0.91041 0.90954 0.90861 0.90765 0.90671 0.90579 0.90494 0.90417 0.90352 0.90299 0.90259 0.90236 0.90227
0.385  0.91074 0.91048 0.91005 0.90947 0.90877 0.90795 0.90705 0.90610 0.90513 0.90416 0.90322 0.90235 0.90156 0.90089 0.90035 0.89995 0.89970 0.89961
0.390  0.90830 0.90804 0.90760 0.90701 0.90629 0.90545 0.90453 0.90356 0.90256 0.90157 0.90061 0.89972 0.89891 0.89823 0.89767 0.89726 0.89701 0.89692
0.395  0.90583 0.90556 0.90512 0.90451 0.90377 0.90292 0.90198 0.90098 0.89996 0.89894 0.89796 0.89705 0.89623 0.89552 0.89495 0.89453 0.89428 0.89418
0.400  0.90333 0.90304 0.90259 0.90197 0.90121 0.90034 0.89938 0.89836 0.89732 0.89628 0.89528 0.89435 0.89350 0.89278 0.89220 0.89177 0.89151 0.89140
0.405  0.90078 0.90049 0.90003 0.89940 0.89862 0.89773 0.89675 0.89570 0.89464 0.89357 0.89255 0.89160 0.89074 0.89000 0.88940 0.88897 0.88870 0.88859
0.410  0.89820 0.89790 0.89743 0.89678 0.89599 0.89508 0.89408 0.89301 0.89192 0.89083 0.88979 0.88881 0.88793 0.88718 0.88657 0.88612 0.88585 0.88574
0.415  0.89558 0.89527 0.89479 0.89413 0.89332 0.89239 0.89137 0.89027 0.88916 0.88805 0.88699 0.88599 0.88509 0.88432 0.88370 0.88324 0.88296 0.88284
0.420  0.89292 0.89261 0.89212 0.89144 0.89062 0.88966 0.88862 0.88750 0.88637 0.88523 0.88414 0.88312 0.88221 0.88142 0.88078 0.88032 0.88003 0.87991
0.425  0.89022 0.88990 0.88940 0.88871 0.88787 0.88690 0.88583 0.88469 0.88353 0.88237 0.88126 0.88022 0.87929 0.87848 0.87783 0.87736 0.87706 0.87694
0.430  0.88748 0.88716 0.88665 0.88595 0.88508 0.88409 0.88300 0.88184 0.88066 0.87947 0.87834 0.87728 0.87632 0.87550 0.87484 0.87436 0.87406 0.87392
0.435  0.88471 0.88438 0.88385 0.88314 0.88226 0.88125 0.88014 0.87895 0.87775 0.87654 0.87538 0.87430 0.87332 0.87248 0.87181 0.87131 0.87101 0.87087
0.440  0.88189 0.88156 0.88102 0.88029 0.87940 0.87836 0.87723 0.87602 0.87479 0.87356 0.87238 0.87127 0.87028 0.86943 0.86874 0.86823 0.86792 0.86778
0.445  0.87904 0.87870 0.87815 0.87741 0.87649 0.87543 0.87429 0.87305 0.87180 0.87054 0.86934 0.86821 0.86720 0.86633 0.86563 0.86511 0.86479 0.86464
0.450  0.87614 0.87580 0.87524 0.87448 0.87355 0.87247 0.87130 0.87004 0.86876 0.86749 0.86625 0.86511 0.86407 0.86319 0.86247 0.86194 0.86162 0.86147
0.455  0.87321 0.87285 0.87229 0.87151 0.87057 0.86947 0.86827 0.86699 0.86568 0.86439 0.86313 0.86196 0.86091 0.86001 0.85928 0.85874 0.85841 0.85825
0.460  0.87023 0.86987 0.86929 0.86851 0.86754 0.86642 0.86520 0.86390 0.86256 0.86125 0.85996 0.85878 0.85770 0.85678 0.85604 0.85549 0.85516 0.85505
0.465  0.86721 0.86685 0.86626 0.86546 0.86447 0.86333 0.86209 0.86077 0.85941 0.85807 0.85676 0.85555 0.85446 0.85352 0.85277 0.85220 0.85187 0.85175
0.470  0.86416 0.86378 0.86318 0.86237 0.86137 0.86021 0.85894 0.85759 0.85621 0.85484 0.85351 0.85228 0.85117 0.85022 0.84945 0.84887 0.84853 0.84841
0.475  0.86106 0.86068 0.86006 0.85924 0.85822 0.85704 0.85575 0.85438 0.85297 0.85158 0.85022 0.84897 0.84784 0.84687 0.84608 0.84550 0.84515 0.84502
0.480  0.85791 0.85753 0.85690 0.85606 0.85503 0.85383 0.85251 0.85112 0.84969 0.84827 0.84689 0.84562 0.84447 0.84348 0.84268 0.84209 0.84173 0.84160
0.485  0.85473 0.85434 0.85370 0.85285 0.85179 0.85057 0.84923 0.84782 0.84636 0.84492 0.84352 0.84222 0.84105 0.84005 0.83923 0.83864 0.83827 0.83813
0.490  0.85150 0.85111 0.85046 0.84959 0.84852 0.84728 0.84591 0.84447 0.84299 0.84152 0.84010 0.83878 0.83759 0.83657 0.83574 0.83514 0.83477 0.83462
0.495  0.84823 0.84783 0.84717 0.84628 0.84520 0.84394 0.84255 0.84109 0.83958 0.83808 0.83665 0.83530 0.83409 0.83305 0.83221 0.83160 0.83122 0.83106
0.500  0.84492 0.84451 0.84384 0.84294 0.84184 0.84055 0.83915 0.83766 0.83613 0.83460 0.83314 0.83177 0.83055 0.82949 0.82864 0.82801 0.82762 0.82747
0.505  0.84156 0.84115 0.84047 0.83955 0.83843 0.83713 0.83570 0.83418 0.83263 0.83108 0.82960 0.82820 0.82696 0.82588 0.82502 0.82438 0.82399 0.82383
0.510  0.83816 0.83774 0.83705 0.83611 0.83498 0.83366 0.83220 0.83066 0.82909 0.82752 0.82601 0.82459 0.82333 0.82223 0.82135 0.82071 0.82031 0.82014
0.515  0.83472 0.83429 0.83359 0.83264 0.83148 0.83014 0.82867 0.82710 0.82550 0.82391 0.82237 0.82094 0.81965 0.81854 0.81765 0.81699 0.81658 0.81641
0.520  0.83123 0.83079 0.83008 0.82911 0.82794 0.82658 0.82508 0.82349 0.82187 0.82025 0.81869 0.81724 0.81593 0.81480 0.81389 0.81323 0.81282 0.81264
0.525  0.82769 0.82725 0.82653 0.82555 0.82435 0.82297 0.82145 0.81984 0.81819 0.81655 0.81497 0.81349 0.81216 0.81102 0.81010 0.80942 0.80900 0.80882
0.530  0.82411 0.82366 0.82293 0.82193 0.82072 0.81932 0.81778 0.81614 0.81447 0.81280 0.81119 0.80970 0.80834 0.80719 0.80625 0.80556 0.80515 0.80501
0.535  0.82048 0.82002 0.81928 0.81827 0.81704 0.81562 0.81406 0.81240 0.81070 0.80901 0.80738 0.80586 0.80449 0.80332 0.80237 0.80167 0.80124 0.80110
0.540  0.81680 0.81634 0.81559 0.81457 0.81331 0.81188 0.81029 0.80861 0.80688 0.80517 0.80351 0.80198 0.80058 0.79940 0.79843 0.79772 0.79729 0.79714
0.545  0.81308 0.81261 0.81185 0.81081 0.80954 0.80808 0.80648 0.80477 0.80302 0.80129 0.79961 0.79805 0.79664 0.79543 0.79445 0.79373 0.79330 0.79314
0.550  0.80931 0.80883 0.80806 0.80701 0.80572 0.80424 0.80262 0.80089 0.79911 0.79735 0.79565 0.79407 0.79264 0.79142 0.79042 0.78970 0.78925 0.78909
0.555  0.80549 0.80501 0.80422 0.80316 0.80186 0.80035 0.79871 0.79696 0.79515 0.79337 0.79165 0.79004 0.78860 0.78736 0.78635 0.78561 0.78516 0.78499
0.560  0.80162 0.80113 0.80034 0.79926 0.79794 0.79641 0.79475 0.79297 0.79115 0.78934 0.78760 0.78596 0.78451 0.78325 0.78223 0.78149 0.78103 0.78085
0.565  0.79770 0.79721 0.79641 0.79531 0.79398 0.79243 0.79073 0.78895 0.78710 0.78526 0.78350 0.78184 0.78037 0.77909 0.77806 0.77731 0.77684 0.77666
0.570  0.79374 0.79324 0.79242 0.79132 0.78996 0.78840 0.78668 0.78487 0.78300 0.78113 0.77935 0.77768 0.77618 0.77488 0.77385 0.77308 0.77261 0.77242
0.575  0.78972 0.78921 0.78839 0.78727 0.78590 0.78431 0.78257 0.78074 0.77884 0.77696 0.77516 0.77346 0.77194 0.77063 0.76958 0.76880 0.76833 0.76813
0.580  0.78565 0.78514 0.78430 0.78317 0.78178 0.78018 0.77842 0.77656 0.77464 0.77274 0.77091 0.76919 0.76766 0.76633 0.76526 0.76448 0.76399 0.76379
0.585  0.78153 0.78101 0.78017 0.77902 0.77762 0.77599 0.77421 0.77232 0.77039 0.76846 0.76661 0.76488 0.76332 0.76198 0.76090 0.76010 0.75962 0.75941
0.590  0.77736 0.77683 0.77598 0.77482 0.77340 0.77176 0.76995 0.76804 0.76609 0.76414 0.76225 0.76051 0.75892 0.75758 0.75649 0.75568 0.75519 0.75497
0.595  0.77313 0.77260 0.77174 0.77056 0.76913 0.76747 0.76564 0.76371 0.76173 0.75976 0.75786 0.75609 0.75449 0.75312 0.75202 0.75120 0.75071 0.75054
0.600  0.76885 0.76832 0.76744 0.76626 0.76481 0.76313 0.76128 0.75932 0.75732 0.75533 0.75341 0.75162 0.75000 0.74862 0.74750 0.74668 0.74618 0.74600
0.605  0.76452 0.76398 0.76309 0.76190 0.76043 0.75873 0.75687 0.75489 0.75285 0.75085 0.74891 0.74710 0.74547 0.74407 0.74293 0.74210 0.74160 0.74141
0.610  0.76013 0.75958 0.75869 0.75748 0.75600 0.75428 0.75240 0.75040 0.74834 0.74632 0.74435 0.74253 0.74087 0.73946 0.73831 0.73747 0.73696 0.73677
0.615  0.75569 0.75513 0.75423 0.75301 0.75151 0.74978 0.74788 0.74585 0.74378 0.74173 0.73974 0.73789 0.73623 0.73480 0.73364 0.73279 0.73227 0.73208
0.620  0.75119 0.75063 0.74972 0.74848 0.74697 0.74522 0.74330 0.74126 0.73916 0.73709 0.73508 0.73321 0.73153 0.73008 0.72892 0.72806 0.72753 0.72733
0.625  0.74663 0.74607 0.74515 0.74390 0.74237 0.74061 0.73866 0.73660 0.73449 0.73238 0.73037 0.72847 0.72678 0.72532 0.72414 0.72327 0.72274 0.72253
0.630  0.74202 0.74145 0.74052 0.73925 0.73771 0.73592 0.73397 0.73189 0.72976 0.72763 0.72560 0.72368 0.72198 0.72050 0.71931 0.71843 0.71789 0.71768
0.635  0.73735 0.73677 0.73583 0.73455 0.73299 0.73119 0.72922 0.72712 0.72497 0.72282 0.72077 0.71884 0.71711 0.71562 0.71442 0.71354 0.71299 0.71277
0.640  0.73262 0.73203 0.73108 0.72980 0.72822 0.72641 0.72440 0.72230 0.72013 0.71796 0.71588 0.71394 0.71219 0.71069 0.70948 0.70858 0.70804 0.70781
0.645  0.72783 0.72724 0.72628 0.72498 0.72339 0.72156 0.71954 0.71741 0.71522 0.71304 0.71093 0.70898 0.70721 0.70570 0.70448 0.70358 0.70303 0.70279
0.650  0.72298 0.72238 0.72141 0.72011 0.71850 0.71666 0.71462 0.71246 0.71026 0.70806 0.70593 0.70397 0.70218 0.70066 0.69942 0.69851 0.69796 0.69777
0.655  0.71806 0.71746 0.71649 0.71517 0.71355 0.71169 0.70963 0.70746 0.70524 0.70302 0.70088 0.69889 0.69709 0.69556 0.69430 0.69339 0.69283 0.69264
0.660  0.71309 0.71248 0.71150 0.71017 0.70854 0.70666 0.70459 0.70240 0.70016 0.69792 0.69576 0.69376 0.69195 0.69040 0.68913 0.68821 0.68765 0.68745
0.665  0.70805 0.70743 0.70645 0.70511 0.70347 0.70157 0.69949 0.69727 0.69500 0.69276 0.69059 0.68856 0.68674 0.68517 0.68391 0.68298 0.68241 0.68220
0.670  0.70294 0.70233 0.70133 0.69998 0.69833 0.69642 0.69432 0.69209 0.68980 0.68755 0.68535 0.68330 0.68147 0.67989 0.67862 0.67768 0.67711 0.67689
0.675  0.69777 0.69715 0.69615 0.69479 0.69313 0.69120 0.68909 0.68684 0.68454 0.68226 0.68005 0.67799 0.67615 0.67455 0.67327 0.67232 0.67175 0.67152
0.680  0.69254 0.69191 0.69090 0.68953 0.68786 0.68592 0.68379 0.68153 0.67921 0.67690 0.67469 0.67261 0.67076 0.66915 0.66786 0.66691 0.66632 0.66609
0.685  0.68723 0.68660 0.68559 0.68421 0.68252 0.68058 0.67843 0.67615 0.67382 0.67149 0.66927 0.66717 0.66530 0.66369 0.66239 0.66142 0.66084 0.66060
0.690  0.68186 0.68123 0.68021 0.67882 0.67712 0.67516 0.67300 0.67071 0.66836 0.66602 0.66378 0.66167 0.65978 0.65816 0.65685 0.65589 0.65529 0.65505
0.695  0.67642 0.67578 0.67476 0.67336 0.67165 0.66968 0.66750 0.66520 0.66283 0.66048 0.65821 0.65611 0.65420 0.65257 0.65125 0.65028 0.64969 0.64943
0.700  0.67091 0.67027 0.66923 0.66783 0.66611 0.66412 0.66193 0.65962 0.65724 0.65487 0.65259 0.65048 0.64856 0.64692 0.64558 0.64461 0.64402 0.64381
0.705  0.66533 0.66468 0.66364 0.66223 0.66050 0.65849 0.65628 0.65396 0.65158 0.64920 0.64690 0.64478 0.64285 0.64120 0.63986 0.63888 0.63828 0.63807
0.710  0.65967 0.65902 0.65798 0.65656 0.65481 0.65279 0.65058 0.64823 0.64585 0.64346 0.64115 0.63900 0.63707 0.63541 0.63406 0.63308 0.63247 0.63225
0.715  0.65394 0.65329 0.65224 0.65081 0.64905 0.64703 0.64480 0.64245 0.64003 0.63764 0.63532 0.63316 0.63122 0.62954 0.62820 0.62721 0.62660 0.62638
0.720  0.64813 0.64748 0.64642 0.64499 0.64322 0.64119 0.63895 0.63659 0.63416 0.63176 0.62943 0.62725 0.62531 0.62362 0.62227 0.62127 0.62066 0.62043
0.725  0.64224 0.64159 0.64053 0.63908 0.63731 0.63527 0.63303 0.63065 0.62821 0.62578 0.62346 0.62127 0.61932 0.61763 0.61627 0.61526 0.61465 0.61441
0.730  0.63628 0.63562 0.63456 0.63310 0.63133 0.62928 0.62703 0.62464 0.62219 0.61975 0.61742 0.61522 0.61326 0.61156 0.61020 0.60918 0.60857 0.60833
0.735  0.63024 0.62958 0.62851 0.62704 0.62527 0.62321 0.62095 0.61855 0.61609 0.61365 0.61130 0.60910 0.60711 0.60542 0.60405 0.60304 0.60242 0.60217
0.740  0.62411 0.62345 0.62238 0.62091 0.61912 0.61707 0.61479 0.61239 0.60992 0.60746 0.60509 0.60290 0.60091 0.59921 0.59782 0.59682 0.59620 0.59594
0.745  0.61790 0.61724 0.61616 0.61469 0.61290 0.61083 0.60856 0.60614 0.60367 0.60120 0.59883 0.59663 0.59463 0.59292 0.59153 0.59052 0.58990 0.58963
0.750  0.61161 0.61094 0.60986 0.60839 0.60659 0.60452 0.60224 0.59982 0.59734 0.59486 0.59248 0.59027 0.58827 0.58656 0.58517 0.58415 0.58353 0.58331
0.755  0.60522 0.60456 0.60348 0.60200 0.60020 0.59812 0.59583 0.59341 0.59092 0.58844 0.58605 0.58382 0.58183 0.58010 0.57872 0.57770 0.57707 0.57685
0.760  0.59876 0.59809 0.59700 0.59552 0.59372 0.59164 0.58932 0.58689 0.58442 0.58194 0.57955 0.57731 0.57531 0.57358 0.57220 0.57117 0.57054 0.57031
0.765  0.59219 0.59153 0.59043 0.58896 0.58715 0.58506 0.58275 0.58031 0.57782 0.57535 0.57295 0.57071 0.56871 0.56698 0.56559 0.56456 0.56393 0.56370
0.770  0.58554 0.58487 0.58377 0.58230 0.58049 0.57839 0.57609 0.57365 0.57115 0.56866 0.56628 0.56403 0.56202 0.56029 0.55890 0.55787 0.55724 0.55700
0.775  0.57879 0.57812 0.57703 0.57555 0.57374 0.57163 0.56933 0.56689 0.56439 0.56189 0.55951 0.55727 0.55524 0.55352 0.55212 0.55109 0.55047 0.55022
0.780  0.57195 0.57128 0.57018 0.56870 0.56689 0.56479 0.56248 0.56004 0.55754 0.55504 0.55264 0.55041 0.54839 0.54667 0.54526 0.54423 0.54360 0.54335
0.785  0.56500 0.56433 0.56324 0.56176 0.55993 0.55784 0.55554 0.55310 0.55059 0.54810 0.54569 0.54347 0.54144 0.53972 0.53831 0.53729 0.53666 0.53639
0.790  0.55796 0.55729 0.55619 0.55472 0.55289 0.55080 0.54850 0.54606 0.54355 0.54106 0.53865 0.53643 0.53441 0.53268 0.53127 0.53025 0.52962 0.52935
0.795  0.55081 0.55014 0.54904 0.54757 0.54574 0.54366 0.54136 0.53892 0.53642 0.53392 0.53152 0.52927 0.52728 0.52554 0.52415 0.52312 0.52249 0.52221
0.800  0.54355 0.54288 0.54179 0.54031 0.53849 0.53641 0.53411 0.53167 0.52918 0.52669 0.52429 0.52205 0.52005 0.51831 0.51692 0.51589 0.51526 0.51504
0.805  0.53618 0.53551 0.53442 0.53295 0.53113 0.52905 0.52676 0.52432 0.52183 0.51935 0.51696 0.51472 0.51272 0.51099 0.50960 0.50857 0.50795 0.50772
0.810  0.52870 0.52803 0.52694 0.52547 0.52366 0.52159 0.51930 0.51685 0.51436 0.51190 0.50952 0.50729 0.50528 0.50357 0.50218 0.50115 0.50053 0.50029
0.815  0.52110 0.52044 0.51935 0.51787 0.51608 0.51401 0.51171 0.50929 0.50681 0.50434 0.50198 0.49975 0.49775 0.49604 0.49465 0.49363 0.49301 0.49276
0.820  0.51338 0.51272 0.51164 0.51017 0.50838 0.50632 0.50403 0.50161 0.49914 0.49668 0.49430 0.49211 0.49011 0.48840 0.48702 0.48600 0.48538 0.48513
0.825  0.50554 0.50488 0.50381 0.50234 0.50056 0.49849 0.49622 0.49382 0.49136 0.48890 0.48654 0.48435 0.48236 0.48066 0.47928 0.47827 0.47765 0.47739
0.830  0.49757 0.49691 0.49584 0.49439 0.49262 0.49055 0.48830 0.48591 0.48346 0.48101 0.47866 0.47646 0.47450 0.47279 0.47143 0.47042 0.46981 0.46955
0.835  0.48947 0.48881 0.48775 0.48630 0.48454 0.48249 0.48025 0.47787 0.47543 0.47300 0.47066 0.46847 0.46652 0.46482 0.46346 0.46246 0.46185 0.46158
0.840  0.48123 0.48058 0.47953 0.47808 0.47633 0.47429 0.47207 0.46970 0.46728 0.46486 0.46253 0.46036 0.45841 0.45673 0.45538 0.45438 0.45377 0.45350
0.845  0.47286 0.47221 0.47116 0.46973 0.46799 0.46596 0.46375 0.46140 0.45899 0.45659 0.45428 0.45212 0.45017 0.44852 0.44717 0.44618 0.44557 0.44535
0.850  0.46433 0.46369 0.46265 0.46123 0.45948 0.45749 0.45530 0.45295 0.45055 0.44817 0.44589 0.44375 0.44181 0.44017 0.43882 0.43785 0.43725 0.43702
0.855  0.45566 0.45502 0.45399 0.45258 0.45085 0.44887 0.44669 0.44436 0.44199 0.43963 0.43735 0.43524 0.43333 0.43169 0.43036 0.42939 0.42879 0.42856
0.860  0.44683 0.44619 0.44517 0.44378 0.44206 0.44010 0.43792 0.43563 0.43328 0.43094 0.42868 0.42659 0.42469 0.42306 0.42175 0.42079 0.42020 0.41996
0.865  0.43783 0.43720 0.43619 0.43481 0.43311 0.43117 0.42901 0.42675 0.42442 0.42210 0.41986 0.41777 0.41592 0.41430 0.41300 0.41204 0.41146 0.41122
0.870  0.42866 0.42804 0.42703 0.42568 0.42400 0.42208 0.41994 0.41770 0.41540 0.41311 0.41089 0.40882 0.40698 0.40538 0.40410 0.40315 0.40257 0.40233
0.875  0.41932 0.41870 0.41770 0.41637 0.41471 0.41281 0.41070 0.40849 0.40621 0.40394 0.40176 0.39971 0.39789 0.39631 0.39504 0.39410 0.39353 0.39329
0.880  0.40978 0.40918 0.40819 0.40687 0.40524 0.40334 0.40128 0.39909 0.39685 0.39461 0.39245 0.39044 0.38862 0.38707 0.38581 0.38489 0.38433 0.38408
0.885  0.40005 0.39946 0.39849 0.39718 0.39557 0.39371 0.39167 0.38952 0.38729 0.38507 0.38297 0.38098 0.37919 0.37767 0.37642 0.37551 0.37495 0.37471
0.890  0.39012 0.38953 0.38858 0.38728 0.38571 0.38387 0.38187 0.37974 0.37754 0.37537 0.37327 0.37134 0.36957 0.36807 0.36684 0.36595 0.36540 0.36515
0.895  0.37997 0.37939 0.37845 0.37718 0.37563 0.37382 0.37186 0.36974 0.36760 0.36546 0.36340 0.36150 0.35976 0.35827 0.35708 0.35620 0.35566 0.35541
0.900  0.36959 0.36902 0.36810 0.36685 0.36533 0.36355 0.36162 0.35955 0.35744 0.35535 0.35332 0.35143 0.34975 0.34829 0.34711 0.34624 0.34571 0.34552
0.905  0.35896 0.35840 0.35750 0.35628 0.35478 0.35305 0.35113 0.34912 0.34706 0.34500 0.34302 0.34117 0.33951 0.33808 0.33693 0.33607 0.33556 0.33536
0.910  0.34808 0.34753 0.34665 0.34545 0.34397 0.34229 0.34042 0.33845 0.33643 0.33442 0.33248 0.33067 0.32903 0.32764 0.32651 0.32568 0.32517 0.32498
0.915  0.33691 0.33638 0.33552 0.33435 0.33291 0.33127 0.32944 0.32752 0.32554 0.32358 0.32168 0.31991 0.31832 0.31696 0.31585 0.31504 0.31455 0.31435
0.920  0.32545 0.32494 0.32409 0.32295 0.32155 0.31995 0.31817 0.31630 0.31437 0.31244 0.31061 0.30889 0.30734 0.30600 0.30493 0.30414 0.30365 0.30346
0.925  0.31367 0.31317 0.31235 0.31124 0.30988 0.30832 0.30659 0.30477 0.30288 0.30103 0.29923 0.29757 0.29606 0.29476 0.29372 0.29295 0.29248 0.29229
0.930  0.30154 0.30105 0.30026 0.29919 0.29787 0.29634 0.29468 0.29290 0.29109 0.28929 0.28755 0.28592 0.28447 0.28321 0.28220 0.28145 0.28100 0.28082
0.935  0.28903 0.28856 0.28779 0.28676 0.28548 0.28401 0.28240 0.28068 0.27893 0.27719 0.27551 0.27394 0.27254 0.27132 0.27034 0.26962 0.26918 0.26900
0.940  0.27610 0.27565 0.27491 0.27391 0.27268 0.27127 0.26972 0.26806 0.26638 0.26471 0.26309 0.26158 0.26021 0.25906 0.25811 0.25742 0.25700 0.25682
0.945  0.26270 0.26227 0.26156 0.26061 0.25943 0.25807 0.25658 0.25500 0.25339 0.25178 0.25024 0.24879 0.24748 0.24637 0.24546 0.24480 0.24439 0.24423
0.950  0.24879 0.24837 0.24770 0.24679 0.24567 0.24437 0.24294 0.24145 0.23991 0.23837 0.23689 0.23551 0.23427 0.23320 0.23234 0.23171 0.23132 0.23117
0.955  0.23428 0.23388 0.23324 0.23238 0.23132 0.23009 0.22874 0.22732 0.22584 0.22439 0.22299 0.22169 0.22052 0.21950 0.21869 0.21808 0.21772 0.21752
0.960  0.21908 0.21871 0.21810 0.21729 0.21630 0.21515 0.21387 0.21254 0.21115 0.20978 0.20847 0.20723 0.20614 0.20518 0.20442 0.20385 0.20350 0.20333
0.965  0.20308 0.20274 0.20217 0.20141 0.20048 0.19941 0.19823 0.19698 0.19569 0.19442 0.19319 0.19204 0.19101 0.19013 0.18941 0.18888 0.18856 0.18841
0.970  0.18611 0.18579 0.18528 0.18458 0.18372 0.18274 0.18165 0.18049 0.17931 0.17814 0.17701 0.17595 0.17500 0.17419 0.17352 0.17304 0.17275 0.17262
0.975  0.16794 0.16765 0.16719 0.16655 0.16577 0.16487 0.16390 0.16285 0.16178 0.16072 0.15970 0.15874 0.15788 0.15713 0.15654 0.15610 0.15583 0.15569
0.980  0.14821 0.14795 0.14754 0.14698 0.14629 0.14550 0.14463 0.14370 0.14276 0.14182 0.14090 0.14007 0.13930 0.13865 0.13812 0.13773 0.13749 0.13736
0.985  0.12631 0.12609 0.12574 0.12526 0.12468 0.12400 0.12325 0.12247 0.12166 0.12085 0.12008 0.11936 0.11872 0.11816 0.11771 0.11737 0.11717 0.11707
0.990  0.10108 0.10090 0.10062 0.10024 0.09977 0.09923 0.09863 0.09801 0.09736 0.09672 0.09610 0.09552 0.09500 0.09456 0.09420 0.09394 0.09377 0.09365
0.995  0.06949 0.06937 0.06918 0.06892 0.06860 0.06823 0.06782 0.06740 0.06695 0.06652 0.06610 0.06570 0.06535 0.06505 0.06480 0.06462 0.06450 0.06439
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e060.dat <==
# alpha = -0.05 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99986 0.99986 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984
0.020  0.99975 0.99975 0.99975 0.99975 0.99974 0.99974 0.99974 0.99974 0.99973 0.99973 0.99973 0.99972 0.99972 0.99972 0.99972 0.99972 0.99972 0.99972
0.025  0.99961 0.99961 0.99961 0.99960 0.99960 0.99960 0.99959 0.99959 0.99958 0.99958 0.99957 0.99957 0.99956 0.99956 0.99956 0.99956 0.99956 0.99955
0.030  0.99944 0.99944 0.99943 0.99943 0.99942 0.99942 0.99941 0.99941 0.99940 0.99939 0.99939 0.99938 0.99937 0.99937 0.99936 0.99936 0.99936 0.99936
0.035  0.99924 0.99923 0.99923 0.99922 0.99922 0.99921 0.99920 0.99919 0.99918 0.99917 0.99916 0.99915 0.99915 0.99914 0.99914 0.99913 0.99913 0.99913
0.040  0.99900 0.99900 0.99899 0.99899 0.99898 0.99897 0.99895 0.99894 0.99893 0.99892 0.99891 0.99890 0.99889 0.99888 0.99887 0.99887 0.99886 0.99886
0.045  0.99874 0.99873 0.99872 0.99872 0.99870 0.99869 0.99868 0.99866 0.99865 0.99863 0.99862 0.99860 0.99859 0.99858 0.99857 0.99856 0.99856 0.99856
0.050  0.99844 0.99843 0.99843 0.99841 0.99840 0.99838 0.99837 0.99835 0.99833 0.99831 0.99829 0.99827 0.99826 0.99825 0.99824 0.99823 0.99822 0.99822
0.055  0.99811 0.99810 0.99809 0.99808 0.99806 0.99804 0.99802 0.99800 0.99798 0.99795 0.99793 0.99791 0.99789 0.99788 0.99786 0.99785 0.99785 0.99785
0.060  0.99775 0.99774 0.99773 0.99772 0.99770 0.99767 0.99765 0.99762 0.99759 0.99757 0.99754 0.99751 0.99749 0.99747 0.99746 0.99745 0.99744 0.99744
0.065  0.99736 0.99735 0.99734 0.99732 0.99730 0.99727 0.99724 0.99721 0.99718 0.99714 0.99711 0.99708 0.99706 0.99703 0.99702 0.99700 0.99700 0.99699
0.070  0.99694 0.99693 0.99691 0.99689 0.99686 0.99683 0.99680 0.99676 0.99672 0.99669 0.99665 0.99662 0.99659 0.99656 0.99654 0.99652 0.99651 0.99651
0.075  0.99648 0.99647 0.99645 0.99643 0.99640 0.99636 0.99632 0.99628 0.99624 0.99620 0.99615 0.99612 0.99608 0.99605 0.99603 0.99601 0.99600 0.99599
0.080  0.99600 0.99599 0.99597 0.99594 0.99590 0.99586 0.99582 0.99577 0.99572 0.99567 0.99562 0.99558 0.99554 0.99551 0.99548 0.99546 0.99545 0.99544
0.085  0.99548 0.99547 0.99544 0.99541 0.99537 0.99533 0.99528 0.99522 0.99517 0.99511 0.99506 0.99501 0.99497 0.99493 0.99490 0.99487 0.99486 0.99485
0.090  0.99494 0.99492 0.99489 0.99486 0.99481 0.99476 0.99470 0.99464 0.99458 0.99452 0.99446 0.99440 0.99435 0.99431 0.99428 0.99425 0.99424 0.99423
0.095  0.99436 0.99434 0.99431 0.99427 0.99422 0.99416 0.99410 0.99403 0.99396 0.99389 0.99383 0.99376 0.99371 0.99366 0.99362 0.99359 0.99358 0.99357
0.100  0.99374 0.99372 0.99369 0.99365 0.99359 0.99353 0.99346 0.99338 0.99331 0.99323 0.99316 0.99309 0.99303 0.99298 0.99293 0.99290 0.99288 0.99287
0.105  0.99310 0.99308 0.99304 0.99299 0.99293 0.99286 0.99279 0.99270 0.99262 0.99254 0.99246 0.99238 0.99231 0.99225 0.99221 0.99217 0.99215 0.99214
0.110  0.99243 0.99240 0.99236 0.99231 0.99224 0.99216 0.99208 0.99199 0.99190 0.99181 0.99172 0.99164 0.99156 0.99150 0.99145 0.99141 0.99139 0.99137
0.115  0.99172 0.99169 0.99165 0.99159 0.99152 0.99143 0.99134 0.99124 0.99114 0.99104 0.99095 0.99086 0.99078 0.99071 0.99065 0.99061 0.99058 0.99057
0.120  0.99098 0.99095 0.99091 0.99084 0.99076 0.99067 0.99057 0.99046 0.99035 0.99025 0.99014 0.99004 0.98995 0.98988 0.98982 0.98977 0.98974 0.98973
0.125  0.99021 0.99018 0.99013 0.99006 0.98997 0.98987 0.98977 0.98965 0.98953 0.98941 0.98930 0.98919 0.98910 0.98901 0.98895 0.98890 0.98887 0.98885
0.130  0.98941 0.98938 0.98932 0.98925 0.98915 0.98905 0.98893 0.98880 0.98867 0.98855 0.98842 0.98831 0.98821 0.98812 0.98805 0.98799 0.98796 0.98794
0.135  0.98858 0.98854 0.98848 0.98840 0.98830 0.98818 0.98806 0.98792 0.98778 0.98765 0.98751 0.98739 0.98728 0.98718 0.98711 0.98705 0.98701 0.98699
0.140  0.98771 0.98767 0.98761 0.98752 0.98741 0.98729 0.98715 0.98701 0.98686 0.98671 0.98657 0.98644 0.98632 0.98621 0.98613 0.98607 0.98603 0.98601
0.145  0.98681 0.98677 0.98670 0.98661 0.98649 0.98636 0.98621 0.98606 0.98590 0.98574 0.98559 0.98545 0.98532 0.98521 0.98512 0.98505 0.98501 0.98499
0.150  0.98588 0.98584 0.98576 0.98566 0.98554 0.98540 0.98524 0.98508 0.98491 0.98474 0.98457 0.98442 0.98428 0.98417 0.98407 0.98400 0.98396 0.98393
0.155  0.98492 0.98487 0.98479 0.98469 0.98456 0.98440 0.98424 0.98406 0.98388 0.98370 0.98352 0.98336 0.98322 0.98309 0.98299 0.98291 0.98287 0.98284
0.160  0.98393 0.98388 0.98379 0.98368 0.98354 0.98338 0.98320 0.98301 0.98282 0.98262 0.98244 0.98227 0.98211 0.98198 0.98187 0.98179 0.98174 0.98171
0.165  0.98290 0.98284 0.98276 0.98263 0.98249 0.98231 0.98213 0.98193 0.98172 0.98152 0.98132 0.98114 0.98097 0.98083 0.98071 0.98063 0.98058 0.98054
0.170  0.98184 0.98178 0.98169 0.98156 0.98140 0.98122 0.98102 0.98081 0.98059 0.98037 0.98016 0.97997 0.97979 0.97964 0.97952 0.97943 0.97938 0.97934
0.175  0.98075 0.98069 0.98059 0.98045 0.98028 0.98009 0.97988 0.97966 0.97942 0.97920 0.97897 0.97877 0.97858 0.97842 0.97830 0.97820 0.97814 0.97810
0.180  0.97962 0.97956 0.97945 0.97931 0.97913 0.97893 0.97871 0.97847 0.97822 0.97798 0.97775 0.97753 0.97734 0.97717 0.97703 0.97693 0.97687 0.97683
0.185  0.97847 0.97840 0.97829 0.97814 0.97795 0.97773 0.97750 0.97725 0.97699 0.97674 0.97649 0.97626 0.97605 0.97587 0.97573 0.97562 0.97556 0.97552
0.190  0.97728 0.97720 0.97709 0.97693 0.97673 0.97651 0.97626 0.97599 0.97572 0.97545 0.97519 0.97495 0.97473 0.97455 0.97439 0.97428 0.97421 0.97417
0.195  0.97605 0.97598 0.97585 0.97569 0.97548 0.97524 0.97498 0.97470 0.97442 0.97414 0.97386 0.97361 0.97338 0.97318 0.97302 0.97290 0.97283 0.97278
0.200  0.97480 0.97472 0.97459 0.97441 0.97420 0.97395 0.97367 0.97338 0.97308 0.97278 0.97249 0.97223 0.97199 0.97178 0.97161 0.97149 0.97141 0.97136
0.205  0.97351 0.97343 0.97329 0.97310 0.97288 0.97262 0.97233 0.97202 0.97171 0.97139 0.97109 0.97081 0.97056 0.97034 0.97017 0.97004 0.96996 0.96991
0.210  0.97219 0.97210 0.97196 0.97176 0.97153 0.97125 0.97095 0.97063 0.97030 0.96997 0.96965 0.96936 0.96910 0.96887 0.96868 0.96855 0.96846 0.96841
0.215  0.97083 0.97074 0.97059 0.97039 0.97014 0.96985 0.96954 0.96920 0.96886 0.96851 0.96818 0.96787 0.96760 0.96736 0.96717 0.96702 0.96694 0.96688
0.220  0.96944 0.96935 0.96919 0.96898 0.96872 0.96842 0.96809 0.96774 0.96738 0.96702 0.96667 0.96635 0.96606 0.96581 0.96561 0.96546 0.96537 0.96531
0.225  0.96802 0.96792 0.96776 0.96754 0.96727 0.96695 0.96661 0.96624 0.96586 0.96549 0.96513 0.96479 0.96449 0.96423 0.96402 0.96386 0.96377 0.96370
0.230  0.96657 0.96646 0.96629 0.96606 0.96578 0.96545 0.96509 0.96471 0.96431 0.96392 0.96354 0.96320 0.96288 0.96261 0.96239 0.96222 0.96213 0.96206
0.235  0.96508 0.96497 0.96479 0.96455 0.96425 0.96391 0.96354 0.96314 0.96273 0.96232 0.96193 0.96156 0.96123 0.96095 0.96072 0.96055 0.96045 0.96038
0.240  0.96356 0.96344 0.96326 0.96301 0.96270 0.96234 0.96195 0.96153 0.96111 0.96068 0.96027 0.95990 0.95955 0.95926 0.95902 0.95884 0.95873 0.95866
0.245  0.96200 0.96188 0.96169 0.96143 0.96111 0.96074 0.96033 0.95990 0.95945 0.95901 0.95858 0.95819 0.95783 0.95753 0.95728 0.95709 0.95698 0.95691
0.250  0.96041 0.96028 0.96008 0.95981 0.95948 0.95909 0.95867 0.95822 0.95776 0.95730 0.95686 0.95645 0.95607 0.95576 0.95550 0.95531 0.95519 0.95516
0.255  0.95878 0.95865 0.95845 0.95816 0.95782 0.95742 0.95698 0.95651 0.95603 0.95556 0.95510 0.95467 0.95428 0.95395 0.95368 0.95349 0.95337 0.95333
0.260  0.95712 0.95699 0.95678 0.95648 0.95612 0.95571 0.95525 0.95477 0.95427 0.95378 0.95330 0.95286 0.95245 0.95211 0.95183 0.95163 0.95150 0.95146
0.265  0.95543 0.95529 0.95507 0.95476 0.95439 0.95396 0.95349 0.95299 0.95247 0.95196 0.95146 0.95100 0.95059 0.95023 0.94994 0.94973 0.94960 0.94956
0.270  0.95370 0.95356 0.95333 0.95301 0.95263 0.95218 0.95169 0.95117 0.95064 0.95010 0.94959 0.94912 0.94868 0.94832 0.94802 0.94780 0.94766 0.94762
0.275  0.95194 0.95179 0.95155 0.95123 0.95083 0.95036 0.94986 0.94932 0.94877 0.94821 0.94768 0.94719 0.94674 0.94636 0.94605 0.94582 0.94568 0.94564
0.280  0.95014 0.94999 0.94974 0.94940 0.94899 0.94851 0.94799 0.94743 0.94686 0.94629 0.94574 0.94523 0.94476 0.94437 0.94405 0.94381 0.94367 0.94362
0.285  0.94831 0.94815 0.94790 0.94755 0.94712 0.94662 0.94608 0.94550 0.94491 0.94432 0.94376 0.94323 0.94275 0.94234 0.94201 0.94177 0.94162 0.94156
0.290  0.94644 0.94628 0.94601 0.94565 0.94521 0.94470 0.94414 0.94354 0.94293 0.94232 0.94174 0.94119 0.94070 0.94027 0.93993 0.93968 0.93953 0.93947
0.295  0.94454 0.94437 0.94410 0.94372 0.94327 0.94274 0.94216 0.94154 0.94091 0.94028 0.93968 0.93911 0.93861 0.93817 0.93781 0.93755 0.93740 0.93733
0.300  0.94260 0.94243 0.94214 0.94176 0.94129 0.94074 0.94015 0.93951 0.93886 0.93821 0.93759 0.93700 0.93648 0.93603 0.93566 0.93539 0.93523 0.93516
0.305  0.94063 0.94045 0.94016 0.93976 0.93927 0.93871 0.93810 0.93744 0.93677 0.93610 0.93545 0.93485 0.93431 0.93385 0.93347 0.93319 0.93302 0.93295
0.310  0.93862 0.93843 0.93813 0.93772 0.93722 0.93664 0.93601 0.93533 0.93464 0.93395 0.93329 0.93266 0.93211 0.93163 0.93124 0.93095 0.93078 0.93070
0.315  0.93657 0.93638 0.93607 0.93565 0.93514 0.93454 0.93388 0.93318 0.93247 0.93176 0.93108 0.93044 0.92986 0.92937 0.92897 0.92868 0.92849 0.92842
0.320  0.93449 0.93430 0.93398 0.93354 0.93301 0.93239 0.93172 0.93100 0.93027 0.92954 0.92883 0.92817 0.92758 0.92707 0.92666 0.92636 0.92617 0.92609
0.325  0.93238 0.93217 0.93185 0.93140 0.93085 0.93022 0.92953 0.92878 0.92803 0.92727 0.92655 0.92587 0.92526 0.92474 0.92432 0.92400 0.92381 0.92373
0.330  0.93022 0.93001 0.92968 0.92921 0.92865 0.92800 0.92729 0.92653 0.92575 0.92497 0.92423 0.92353 0.92291 0.92237 0.92193 0.92161 0.92141 0.92132
0.335  0.92803 0.92782 0.92747 0.92700 0.92642 0.92575 0.92502 0.92423 0.92344 0.92264 0.92187 0.92115 0.92051 0.91995 0.91951 0.91918 0.91897 0.91888
0.340  0.92581 0.92559 0.92523 0.92474 0.92415 0.92346 0.92271 0.92190 0.92108 0.92026 0.91947 0.91873 0.91807 0.91750 0.91704 0.91670 0.91650 0.91640
0.345  0.92354 0.92332 0.92295 0.92245 0.92184 0.92113 0.92036 0.91953 0.91869 0.91785 0.91704 0.91628 0.91560 0.91501 0.91454 0.91419 0.91398 0.91388
0.350  0.92124 0.92101 0.92063 0.92012 0.91949 0.91877 0.91797 0.91712 0.91626 0.91539 0.91456 0.91378 0.91309 0.91248 0.91200 0.91164 0.91142 0.91132
0.355  0.91890 0.91866 0.91828 0.91775 0.91711 0.91636 0.91555 0.91468 0.91379 0.91290 0.91205 0.91125 0.91054 0.90992 0.90942 0.90905 0.90883 0.90872
0.360  0.91653 0.91628 0.91589 0.91535 0.91469 0.91392 0.91309 0.91219 0.91128 0.91037 0.90950 0.90868 0.90794 0.90731 0.90680 0.90642 0.90619 0.90608
0.365  0.91411 0.91386 0.91346 0.91290 0.91223 0.91144 0.91058 0.90967 0.90873 0.90780 0.90690 0.90607 0.90531 0.90466 0.90414 0.90375 0.90352 0.90340
0.370  0.91166 0.91141 0.91099 0.91042 0.90973 0.90893 0.90804 0.90711 0.90615 0.90519 0.90427 0.90341 0.90264 0.90198 0.90144 0.90104 0.90080 0.90073
0.375  0.90917 0.90891 0.90848 0.90790 0.90719 0.90637 0.90546 0.90451 0.90352 0.90255 0.90160 0.90072 0.89993 0.89925 0.89870 0.89829 0.89805 0.89797
0.380  0.90665 0.90638 0.90594 0.90534 0.90462 0.90377 0.90285 0.90187 0.90086 0.89986 0.89889 0.89799 0.89718 0.89649 0.89592 0.89551 0.89525 0.89517
0.385  0.90408 0.90380 0.90336 0.90275 0.90200 0.90114 0.90019 0.89919 0.89816 0.89713 0.89614 0.89522 0.89439 0.89368 0.89310 0.89268 0.89242 0.89233
0.390  0.90148 0.90119 0.90073 0.90011 0.89935 0.89847 0.89750 0.89647 0.89542 0.89437 0.89335 0.89241 0.89156 0.89083 0.89024 0.88981 0.88954 0.88945
0.395  0.89883 0.89854 0.89807 0.89744 0.89665 0.89575 0.89476 0.89371 0.89263 0.89156 0.89053 0.88956 0.88869 0.88795 0.88734 0.88690 0.88662 0.88652
0.400  0.89615 0.89585 0.89537 0.89472 0.89392 0.89300 0.89199 0.89091 0.88981 0.88871 0.88766 0.88667 0.88578 0.88502 0.88440 0.88395 0.88367 0.88356
0.405  0.89343 0.89312 0.89263 0.89197 0.89115 0.89021 0.88917 0.88807 0.88695 0.88582 0.88475 0.88374 0.88283 0.88205 0.88141 0.88095 0.88067 0.88056
0.410  0.89066 0.89035 0.88985 0.88917 0.88834 0.88738 0.88632 0.88520 0.88405 0.88289 0.88179 0.88076 0.87983 0.87904 0.87839 0.87792 0.87763 0.87752
0.415  0.88786 0.88754 0.88704 0.88634 0.88549 0.88451 0.88343 0.88227 0.88110 0.87993 0.87880 0.87775 0.87680 0.87599 0.87533 0.87484 0.87455 0.87443
0.420  0.88502 0.88470 0.88418 0.88347 0.88260 0.88159 0.88049 0.87931 0.87812 0.87692 0.87577 0.87469 0.87373 0.87290 0.87222 0.87173 0.87143 0.87130
0.425  0.88214 0.88181 0.88127 0.88055 0.87966 0.87864 0.87751 0.87631 0.87509 0.87387 0.87270 0.87160 0.87061 0.86976 0.86907 0.86857 0.86826 0.86813
0.430  0.87921 0.87888 0.87833 0.87759 0.87669 0.87564 0.87450 0.87327 0.87203 0.87078 0.86958 0.86846 0.86745 0.86659 0.86588 0.86537 0.86505 0.86492
0.435  0.87625 0.87590 0.87535 0.87460 0.87367 0.87261 0.87144 0.87019 0.86892 0.86765 0.86642 0.86528 0.86425 0.86337 0.86266 0.86213 0.86181 0.86167
0.440  0.87324 0.87289 0.87233 0.87156 0.87062 0.86953 0.86834 0.86706 0.86577 0.86447 0.86322 0.86206 0.86101 0.86011 0.85938 0.85885 0.85852 0.85837
0.445  0.87019 0.86984 0.86926 0.86848 0.86752 0.86641 0.86519 0.86390 0.86258 0.86125 0.85998 0.85879 0.85773 0.85681 0.85607 0.85552 0.85518 0.85504
0.450  0.86711 0.86674 0.86616 0.86536 0.86438 0.86325 0.86201 0.86069 0.85934 0.85800 0.85670 0.85549 0.85440 0.85346 0.85271 0.85215 0.85181 0.85166
0.455  0.86397 0.86360 0.86301 0.86219 0.86120 0.86004 0.85878 0.85744 0.85606 0.85469 0.85337 0.85214 0.85103 0.85008 0.84931 0.84874 0.84839 0.84823
0.460  0.86080 0.86042 0.85981 0.85899 0.85797 0.85680 0.85551 0.85414 0.85274 0.85135 0.85000 0.84875 0.84761 0.84665 0.84586 0.84528 0.84493 0.84481
0.465  0.85758 0.85720 0.85658 0.85574 0.85470 0.85351 0.85220 0.85080 0.84938 0.84796 0.84659 0.84531 0.84416 0.84317 0.84238 0.84178 0.84143 0.84130
0.470  0.85432 0.85393 0.85330 0.85244 0.85139 0.85018 0.84884 0.84742 0.84597 0.84453 0.84313 0.84184 0.84066 0.83966 0.83884 0.83824 0.83788 0.83775
0.475  0.85102 0.85062 0.84998 0.84911 0.84804 0.84680 0.84544 0.84400 0.84252 0.84106 0.83963 0.83831 0.83712 0.83610 0.83527 0.83466 0.83429 0.83415
0.480  0.84767 0.84727 0.84661 0.84573 0.84464 0.84338 0.84200 0.84053 0.83903 0.83754 0.83609 0.83475 0.83353 0.83249 0.83165 0.83103 0.83065 0.83051
0.485  0.84428 0.84387 0.84320 0.84230 0.84120 0.83992 0.83851 0.83702 0.83549 0.83397 0.83250 0.83114 0.82990 0.82885 0.82799 0.82736 0.82698 0.82683
0.490  0.84085 0.84043 0.83975 0.83884 0.83771 0.83641 0.83498 0.83347 0.83191 0.83037 0.82887 0.82748 0.82623 0.82515 0.82428 0.82364 0.82325 0.82310
0.495  0.83737 0.83694 0.83625 0.83532 0.83418 0.83286 0.83140 0.82987 0.82829 0.82671 0.82520 0.82378 0.82251 0.82142 0.82053 0.81988 0.81948 0.81933
0.500  0.83384 0.83341 0.83271 0.83176 0.83060 0.82926 0.82778 0.82622 0.82462 0.82301 0.82148 0.82004 0.81875 0.81763 0.81674 0.81608 0.81567 0.81551
0.505  0.83027 0.82983 0.82912 0.82816 0.82698 0.82562 0.82412 0.82253 0.82090 0.81927 0.81771 0.81625 0.81494 0.81380 0.81289 0.81223 0.81181 0.81165
0.510  0.82665 0.82621 0.82549 0.82451 0.82331 0.82193 0.82041 0.81879 0.81714 0.81549 0.81390 0.81242 0.81108 0.80993 0.80901 0.80833 0.80791 0.80774
0.515  0.82299 0.82254 0.82181 0.82081 0.81960 0.81819 0.81665 0.81501 0.81333 0.81165 0.81004 0.80854 0.80718 0.80602 0.80508 0.80439 0.80396 0.80379
0.520  0.81928 0.81882 0.81808 0.81707 0.81584 0.81441 0.81284 0.81118 0.80948 0.80778 0.80614 0.80461 0.80324 0.80205 0.80110 0.80040 0.79997 0.79979
0.525  0.81552 0.81506 0.81431 0.81328 0.81203 0.81059 0.80899 0.80730 0.80558 0.80385 0.80219 0.80064 0.79925 0.79805 0.79708 0.79636 0.79593 0.79574
0.530  0.81172 0.81125 0.81048 0.80944 0.80817 0.80671 0.80510 0.80338 0.80163 0.79988 0.79819 0.79662 0.79520 0.79399 0.79301 0.79228 0.79184 0.79169
0.535  0.80787 0.80739 0.80661 0.80556 0.80427 0.80279 0.80115 0.79941 0.79763 0.79586 0.79415 0.79256 0.79112 0.78989 0.78889 0.78815 0.78771 0.78755
0.540  0.80397 0.80348 0.80270 0.80163 0.80032 0.79881 0.79716 0.79539 0.79358 0.79179 0.79006 0.78844 0.78698 0.78574 0.78473 0.78398 0.78353 0.78337
0.545  0.80002 0.79953 0.79873 0.79765 0.79632 0.79479 0.79312 0.79133 0.78949 0.78768 0.78592 0.78428 0.78280 0.78154 0.78051 0.77976 0.77930 0.77913
0.550  0.79602 0.79552 0.79471 0.79362 0.79228 0.79072 0.78903 0.78721 0.78535 0.78352 0.78173 0.78007 0.77858 0.77729 0.77625 0.77549 0.77502 0.77485
0.555  0.79197 0.79147 0.79065 0.78954 0.78818 0.78660 0.78489 0.78305 0.78117 0.77930 0.77750 0.77581 0.77430 0.77300 0.77195 0.77117 0.77070 0.77052
0.560  0.78787 0.78736 0.78654 0.78541 0.78403 0.78244 0.78069 0.77884 0.77693 0.77504 0.77322 0.77150 0.76997 0.76866 0.76759 0.76681 0.76633 0.76615
0.565  0.78372 0.78321 0.78237 0.78123 0.77984 0.77822 0.77645 0.77458 0.77265 0.77072 0.76888 0.76715 0.76560 0.76426 0.76319 0.76240 0.76191 0.76172
0.570  0.77952 0.77900 0.77815 0.77700 0.77559 0.77395 0.77216 0.77027 0.76831 0.76636 0.76450 0.76275 0.76118 0.75982 0.75873 0.75793 0.75744 0.75725
0.575  0.77527 0.77474 0.77389 0.77272 0.77129 0.76964 0.76782 0.76590 0.76392 0.76195 0.76007 0.75830 0.75671 0.75533 0.75423 0.75342 0.75292 0.75272
0.580  0.77097 0.77043 0.76957 0.76839 0.76694 0.76527 0.76343 0.76148 0.75949 0.75749 0.75558 0.75379 0.75218 0.75080 0.74968 0.74886 0.74835 0.74815
0.585  0.76661 0.76607 0.76519 0.76400 0.76254 0.76084 0.75899 0.75701 0.75500 0.75298 0.75105 0.74924 0.74761 0.74621 0.74508 0.74424 0.74374 0.74352
0.590  0.76220 0.76166 0.76077 0.75956 0.75808 0.75637 0.75449 0.75249 0.75046 0.74842 0.74645 0.74463 0.74298 0.74157 0.74042 0.73958 0.73907 0.73885
0.595  0.75774 0.75719 0.75629 0.75507 0.75357 0.75184 0.74994 0.74792 0.74586 0.74381 0.74182 0.73997 0.73830 0.73688 0.73572 0.73487 0.73435 0.73417
0.600  0.75322 0.75266 0.75175 0.75052 0.74901 0.74726 0.74534 0.74330 0.74121 0.73914 0.73713 0.73527 0.73358 0.73213 0.73096 0.73010 0.72958 0.72939
0.605  0.74865 0.74808 0.74717 0.74592 0.74439 0.74263 0.74069 0.73862 0.73651 0.73442 0.73239 0.73050 0.72880 0.72734 0.72615 0.72529 0.72476 0.72457
0.610  0.74402 0.74345 0.74252 0.74126 0.73972 0.73794 0.73598 0.73389 0.73175 0.72964 0.72759 0.72569 0.72397 0.72249 0.72129 0.72042 0.71988 0.71969
0.615  0.73934 0.73876 0.73782 0.73655 0.73499 0.73319 0.73121 0.72911 0.72695 0.72481 0.72275 0.72081 0.71908 0.71759 0.71638 0.71550 0.71495 0.71475
0.620  0.73459 0.73401 0.73307 0.73178 0.73021 0.72839 0.72639 0.72427 0.72209 0.71993 0.71784 0.71589 0.71414 0.71263 0.71142 0.71052 0.70997 0.70977
0.625  0.72980 0.72921 0.72825 0.72695 0.72536 0.72353 0.72152 0.71937 0.71717 0.71498 0.71289 0.71091 0.70915 0.70762 0.70640 0.70549 0.70494 0.70473
0.630  0.72494 0.72435 0.72338 0.72207 0.72046 0.71861 0.71658 0.71442 0.71220 0.70999 0.70787 0.70588 0.70410 0.70256 0.70133 0.70041 0.69985 0.69963
0.635  0.72002 0.71942 0.71845 0.71712 0.71551 0.71364 0.71159 0.70941 0.70717 0.70494 0.70280 0.70080 0.69900 0.69745 0.69620 0.69528 0.69471 0.69449
0.640  0.71505 0.71444 0.71346 0.71212 0.71049 0.70861 0.70653 0.70434 0.70208 0.69983 0.69768 0.69565 0.69384 0.69227 0.69101 0.69008 0.68952 0.68928
0.645  0.71001 0.70940 0.70841 0.70706 0.70542 0.70352 0.70142 0.69921 0.69694 0.69467 0.69248 0.69046 0.68862 0.68705 0.68577 0.68484 0.68426 0.68403
0.650  0.70491 0.70430 0.70330 0.70194 0.70028 0.69837 0.69626 0.69402 0.69174 0.68945 0.68724 0.68520 0.68335 0.68176 0.68048 0.67953 0.67896 0.67876
0.655  0.69975 0.69913 0.69813 0.69676 0.69509 0.69316 0.69103 0.68877 0.68647 0.68417 0.68195 0.67988 0.67802 0.67642 0.67512 0.67417 0.67359 0.67339
0.660  0.69453 0.69391 0.69289 0.69152 0.68983 0.68789 0.68574 0.68347 0.68115 0.67883 0.67659 0.67451 0.67263 0.67102 0.66971 0.66876 0.66817 0.66796
0.665  0.68925 0.68862 0.68760 0.68621 0.68451 0.68255 0.68039 0.67810 0.67575 0.67343 0.67117 0.66907 0.66718 0.66556 0.66424 0.66328 0.66269 0.66247
0.670  0.68390 0.68326 0.68223 0.68084 0.67913 0.67716 0.67498 0.67268 0.67031 0.66797 0.66570 0.66358 0.66168 0.66004 0.65872 0.65775 0.65715 0.65693
0.675  0.67848 0.67784 0.67681 0.67541 0.67368 0.67170 0.66951 0.66719 0.66480 0.66244 0.66016 0.65802 0.65611 0.65446 0.65313 0.65215 0.65155 0.65133
0.680  0.67300 0.67236 0.67132 0.66990 0.66817 0.66617 0.66397 0.66163 0.65924 0.65685 0.65456 0.65241 0.65049 0.64882 0.64749 0.64650 0.64590 0.64566
0.685  0.66746 0.66681 0.66576 0.66434 0.66260 0.66058 0.65837 0.65602 0.65360 0.65120 0.64890 0.64674 0.64480 0.64312 0.64178 0.64078 0.64018 0.63994
0.690  0.66184 0.66119 0.66013 0.65870 0.65695 0.65493 0.65270 0.65033 0.64791 0.64549 0.64317 0.64100 0.63904 0.63737 0.63601 0.63501 0.63440 0.63416
0.695  0.65615 0.65550 0.65444 0.65300 0.65124 0.64920 0.64696 0.64458 0.64214 0.63971 0.63737 0.63520 0.63323 0.63154 0.63018 0.62917 0.62856 0.62831
0.700  0.65040 0.64974 0.64867 0.64723 0.64546 0.64341 0.64115 0.63877 0.63631 0.63387 0.63152 0.62933 0.62735 0.62566 0.62428 0.62327 0.62266 0.62245
0.705  0.64457 0.64391 0.64284 0.64139 0.63960 0.63754 0.63527 0.63288 0.63042 0.62796 0.62560 0.62340 0.62141 0.61971 0.61832 0.61731 0.61669 0.61647
0.710  0.63867 0.63801 0.63693 0.63547 0.63368 0.63161 0.62933 0.62691 0.62445 0.62199 0.61961 0.61740 0.61540 0.61369 0.61230 0.61128 0.61066 0.61044
0.715  0.63270 0.63203 0.63095 0.62949 0.62768 0.62560 0.62332 0.62089 0.61840 0.61594 0.61355 0.61132 0.60933 0.60760 0.60621 0.60519 0.60456 0.60434
0.720  0.62666 0.62599 0.62490 0.62343 0.62161 0.61953 0.61723 0.61480 0.61230 0.60983 0.60743 0.60519 0.60319 0.60145 0.60006 0.59903 0.59840 0.59817
0.725  0.62053 0.61986 0.61877 0.61729 0.61547 0.61338 0.61108 0.60863 0.60612 0.60363 0.60124 0.59899 0.59698 0.59523 0.59384 0.59280 0.59217 0.59193
0.730  0.61433 0.61366 0.61257 0.61107 0.60926 0.60716 0.60485 0.60239 0.59988 0.59737 0.59497 0.59272 0.59069 0.58895 0.58754 0.58650 0.58587 0.58563
0.735  0.60806 0.60738 0.60628 0.60479 0.60296 0.60086 0.59854 0.59608 0.59356 0.59104 0.58863 0.58637 0.58433 0.58259 0.58118 0.58014 0.57951 0.57926
0.740  0.60170 0.60102 0.59992 0.59842 0.59659 0.59448 0.59216 0.58969 0.58716 0.58464 0.58221 0.57996 0.57791 0.57617 0.57474 0.57371 0.57307 0.57282
0.745  0.59526 0.59458 0.59348 0.59197 0.59014 0.58803 0.58570 0.58322 0.58069 0.57816 0.57573 0.57347 0.57142 0.56967 0.56824 0.56720 0.56657 0.56630
0.750  0.58874 0.58806 0.58695 0.58545 0.58361 0.58149 0.57916 0.57668 0.57414 0.57161 0.56917 0.56690 0.56485 0.56309 0.56167 0.56063 0.55999 0.55976
0.755  0.58213 0.58145 0.58034 0.57884 0.57700 0.57488 0.57253 0.57005 0.56751 0.56498 0.56253 0.56025 0.55821 0.55644 0.55502 0.55397 0.55333 0.55310
0.760  0.57544 0.57476 0.57365 0.57214 0.57030 0.56817 0.56581 0.56333 0.56080 0.55826 0.55582 0.55353 0.55148 0.54971 0.54829 0.54724 0.54660 0.54637
0.765  0.56866 0.56798 0.56686 0.56536 0.56352 0.56139 0.55903 0.55654 0.55399 0.55147 0.54902 0.54673 0.54468 0.54291 0.54149 0.54044 0.53980 0.53956
0.770  0.56179 0.56111 0.55999 0.55849 0.55665 0.55450 0.55216 0.54967 0.54712 0.54458 0.54214 0.53985 0.53780 0.53604 0.53461 0.53356 0.53291 0.53267
0.775  0.55483 0.55415 0.55303 0.55153 0.54969 0.54754 0.54520 0.54271 0.54016 0.53762 0.53518 0.53290 0.53083 0.52908 0.52765 0.52659 0.52595 0.52571
0.780  0.54778 0.54710 0.54598 0.54448 0.54263 0.54050 0.53815 0.53567 0.53311 0.53057 0.52813 0.52585 0.52379 0.52203 0.52060 0.51955 0.51891 0.51866
0.785  0.54063 0.53995 0.53883 0.53733 0.53548 0.53335 0.53101 0.52853 0.52598 0.52344 0.52099 0.51872 0.51667 0.51491 0.51348 0.51243 0.51179 0.51153
0.790  0.53338 0.53270 0.53159 0.53009 0.52824 0.52612 0.52378 0.52130 0.51876 0.51622 0.51378 0.51151 0.50946 0.50769 0.50627 0.50522 0.50458 0.50432
0.795  0.52604 0.52536 0.52425 0.52275 0.52091 0.51879 0.51645 0.51398 0.51144 0.50891 0.50647 0.50419 0.50215 0.50039 0.49897 0.49793 0.49729 0.49702
0.800  0.51859 0.51791 0.51681 0.51531 0.51347 0.51136 0.50903 0.50656 0.50403 0.50150 0.49907 0.49680 0.49476 0.49300 0.49159 0.49054 0.48990 0.48968
0.805  0.51104 0.51036 0.50926 0.50777 0.50593 0.50383 0.50151 0.49904 0.49651 0.49400 0.49157 0.48931 0.48728 0.48552 0.48411 0.48307 0.48243 0.48220
0.810  0.50338 0.50271 0.50161 0.50012 0.49829 0.49620 0.49388 0.49141 0.48889 0.48639 0.48398 0.48172 0.47969 0.47795 0.47654 0.47550 0.47487 0.47464
0.815  0.49561 0.49494 0.49385 0.49236 0.49055 0.48846 0.48613 0.48369 0.48118 0.47868 0.47629 0.47404 0.47201 0.47028 0.46887 0.46785 0.46721 0.46697
0.820  0.48773 0.48706 0.48597 0.48449 0.48269 0.48061 0.47830 0.47586 0.47337 0.47088 0.46848 0.46626 0.46424 0.46252 0.46112 0.46009 0.45946 0.45922
0.825  0.47973 0.47907 0.47798 0.47651 0.47472 0.47263 0.47035 0.46793 0.46544 0.46297 0.46059 0.45837 0.45637 0.45465 0.45326 0.45223 0.45161 0.45136
0.830  0.47162 0.47095 0.46988 0.46841 0.46663 0.46456 0.46229 0.45988 0.45741 0.45495 0.45258 0.45037 0.44839 0.44667 0.44529 0.44428 0.44365 0.44340
0.835  0.46338 0.46272 0.46165 0.46020 0.45843 0.45636 0.45411 0.45172 0.44927 0.44682 0.44447 0.44227 0.44030 0.43859 0.43722 0.43621 0.43559 0.43534
0.840  0.45501 0.45435 0.45330 0.45185 0.45010 0.44805 0.44581 0.44344 0.44100 0.43858 0.43624 0.43405 0.43210 0.43041 0.42905 0.42804 0.42743 0.42717
0.845  0.44651 0.44586 0.44481 0.44338 0.44164 0.43961 0.43739 0.43503 0.43262 0.43021 0.42789 0.42573 0.42377 0.42211 0.42075 0.41976 0.41915 0.41893
0.850  0.43788 0.43724 0.43620 0.43478 0.43303 0.43104 0.42884 0.42649 0.42409 0.42171 0.41943 0.41728 0.41534 0.41369 0.41234 0.41136 0.41076 0.41054
0.855  0.42911 0.42847 0.42744 0.42604 0.42431 0.42234 0.42016 0.41783 0.41546 0.41309 0.41081 0.40870 0.40679 0.40515 0.40382 0.40284 0.40224 0.40202
0.860  0.42019 0.41956 0.41854 0.41715 0.41545 0.41349 0.41132 0.40903 0.40668 0.40435 0.40209 0.40000 0.39811 0.39647 0.39517 0.39420 0.39361 0.39338
0.865  0.41113 0.41050 0.40949 0.40812 0.40644 0.40450 0.40235 0.40009 0.39778 0.39547 0.39324 0.39115 0.38929 0.38768 0.38639 0.38543 0.38484 0.38462
0.870  0.40191 0.40129 0.40029 0.39894 0.39727 0.39536 0.39324 0.39101 0.38872 0.38644 0.38424 0.38218 0.38034 0.37875 0.37747 0.37652 0.37595 0.37572
0.875  0.39252 0.39191 0.39092 0.38960 0.38795 0.38607 0.38398 0.38178 0.37952 0.37727 0.37509 0.37306 0.37125 0.36968 0.36842 0.36748 0.36691 0.36668
0.880  0.38297 0.38237 0.38140 0.38009 0.37847 0.37659 0.37455 0.37238 0.37015 0.36794 0.36580 0.36380 0.36200 0.36046 0.35921 0.35830 0.35773 0.35750
0.885  0.37324 0.37265 0.37169 0.37040 0.36881 0.36697 0.36496 0.36282 0.36062 0.35843 0.35634 0.35437 0.35260 0.35109 0.34986 0.34896 0.34840 0.34817
0.890  0.36332 0.36274 0.36180 0.36052 0.35897 0.35716 0.35518 0.35308 0.35091 0.34877 0.34670 0.34478 0.34304 0.34155 0.34034 0.33946 0.33891 0.33868
0.895  0.35321 0.35264 0.35172 0.35047 0.34894 0.34717 0.34523 0.34315 0.34104 0.33893 0.33690 0.33502 0.33331 0.33184 0.33066 0.32979 0.32926 0.32902
0.900  0.34290 0.34234 0.34143 0.34021 0.33871 0.33697 0.33507 0.33304 0.33097 0.32891 0.32692 0.32506 0.32340 0.32196 0.32080 0.31995 0.31943 0.31924
0.905  0.33236 0.33182 0.33093 0.32973 0.32827 0.32657 0.32470 0.32272 0.32070 0.31868 0.31674 0.31492 0.31329 0.31189 0.31076 0.30992 0.30941 0.30922
0.910  0.32160 0.32107 0.32021 0.31904 0.31759 0.31595 0.31412 0.31219 0.31022 0.30825 0.30635 0.30458 0.30298 0.30161 0.30050 0.29969 0.29919 0.29901
0.915  0.31059 0.31008 0.30924 0.30810 0.30669 0.30509 0.30331 0.30143 0.29951 0.29759 0.29574 0.29401 0.29245 0.29113 0.29004 0.28925 0.28877 0.28858
0.920  0.29933 0.29882 0.29801 0.29690 0.29553 0.29398 0.29225 0.29042 0.28855 0.28667 0.28489 0.28321 0.28170 0.28040 0.27936 0.27859 0.27811 0.27793
0.925  0.28778 0.28729 0.28650 0.28542 0.28410 0.28259 0.28092 0.27915 0.27732 0.27552 0.27377 0.27216 0.27070 0.26943 0.26842 0.26768 0.26722 0.26704
0.930  0.27592 0.27545 0.27469 0.27365 0.27237 0.27090 0.26930 0.26757 0.26582 0.26408 0.26239 0.26082 0.25942 0.25820 0.25722 0.25650 0.25606 0.25588
0.935  0.26374 0.26329 0.26255 0.26155 0.26032 0.25890 0.25736 0.25570 0.25401 0.25233 0.25071 0.24920 0.24784 0.24667 0.24573 0.24503 0.24461 0.24444
0.940  0.25119 0.25076 0.25005 0.24910 0.24792 0.24656 0.24507 0.24348 0.24187 0.24026 0.23870 0.23725 0.23594 0.23483 0.23391 0.23325 0.23284 0.23268
0.945  0.23825 0.23783 0.23716 0.23625 0.23512 0.23382 0.23240 0.23089 0.22935 0.22781 0.22632 0.22494 0.22369 0.22262 0.22175 0.22112 0.22073 0.22057
0.950  0.22486 0.22446 0.22382 0.22296 0.22189 0.22066 0.21930 0.21787 0.21640 0.21494 0.21353 0.21222 0.21103 0.21001 0.20919 0.20859 0.20822 0.20807
0.955  0.21096 0.21059 0.20998 0.20916 0.20816 0.20700 0.20571 0.20437 0.20297 0.20159 0.20026 0.19903 0.19791 0.19695 0.19618 0.19561 0.19526 0.19508
0.960  0.19648 0.19614 0.19556 0.19480 0.19386 0.19277 0.19157 0.19031 0.18901 0.18772 0.18647 0.18531 0.18427 0.18337 0.18265 0.18211 0.18179 0.18163
0.965  0.18133 0.18101 0.18048 0.17977 0.17889 0.17789 0.17678 0.17560 0.17440 0.17320 0.17205 0.17097 0.17000 0.16918 0.16850 0.16801 0.16771 0.16757
0.970  0.16536 0.16506 0.16458 0.16393 0.16313 0.16221 0.16120 0.16012 0.15902 0.15793 0.15687 0.15589 0.15500 0.15424 0.15362 0.15317 0.15290 0.15278
0.975  0.14839 0.14812 0.14769 0.14710 0.14638 0.14555 0.14465 0.14367 0.14269 0.14171 0.14076 0.13987 0.13907 0.13838 0.13783 0.13743 0.13718 0.13705
0.980  0.13011 0.12988 0.12950 0.12898 0.12835 0.12762 0.12683 0.12598 0.12511 0.12425 0.12341 0.12264 0.12194 0.12134 0.12085 0.12049 0.12028 0.12016
0.985  0.11004 0.10984 0.10952 0.10909 0.10856 0.10794 0.10726 0.10655 0.10582 0.10509 0.10438 0.10373 0.10314 0.10263 0.10223 0.10192 0.10174 0.10165
0.990  0.08722 0.08706 0.08681 0.08646 0.08604 0.08556 0.08502 0.08446 0.08388 0.08331 0.08276 0.08224 0.08177 0.08138 0.08105 0.08082 0.08067 0.08056
0.995  0.05916 0.05906 0.05889 0.05866 0.05838 0.05805 0.05769 0.05732 0.05693 0.05655 0.05617 0.05583 0.05552 0.05525 0.05503 0.05487 0.05478 0.05468
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e070.dat <==
# alpha = -0.05 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99985 0.99985 0.99985 0.99985 0.99985 0.99984 0.99984 0.99984 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983
0.020  0.99973 0.99973 0.99973 0.99973 0.99972 0.99972 0.99972 0.99972 0.99971 0.99971 0.99971 0.99970 0.99970 0.99970 0.99970 0.99970 0.99969 0.99969
0.025  0.99958 0.99958 0.99958 0.99957 0.99957 0.99957 0.99956 0.99956 0.99955 0.99955 0.99954 0.99954 0.99953 0.99953 0.99953 0.99952 0.99952 0.99952
0.030  0.99940 0.99939 0.99939 0.99939 0.99938 0.99937 0.99937 0.99936 0.99935 0.99935 0.99934 0.99933 0.99933 0.99932 0.99932 0.99931 0.99931 0.99931
0.035  0.99918 0.99917 0.99917 0.99916 0.99916 0.99915 0.99914 0.99913 0.99912 0.99911 0.99910 0.99909 0.99908 0.99908 0.99907 0.99907 0.99906 0.99906
0.040  0.99892 0.99892 0.99892 0.99891 0.99890 0.99889 0.99888 0.99886 0.99885 0.99884 0.99882 0.99881 0.99880 0.99879 0.99879 0.99878 0.99878 0.99878
0.045  0.99864 0.99863 0.99863 0.99862 0.99861 0.99859 0.99858 0.99856 0.99854 0.99853 0.99851 0.99850 0.99848 0.99847 0.99846 0.99846 0.99845 0.99845
0.050  0.99832 0.99831 0.99831 0.99829 0.99828 0.99826 0.99824 0.99822 0.99820 0.99818 0.99816 0.99814 0.99813 0.99811 0.99810 0.99809 0.99809 0.99809
0.055  0.99797 0.99796 0.99795 0.99793 0.99792 0.99790 0.99787 0.99785 0.99783 0.99780 0.99778 0.99776 0.99774 0.99772 0.99770 0.99769 0.99769 0.99768
0.060  0.99758 0.99757 0.99756 0.99754 0.99752 0.99750 0.99747 0.99744 0.99741 0.99738 0.99735 0.99733 0.99730 0.99728 0.99727 0.99726 0.99725 0.99724
0.065  0.99716 0.99715 0.99713 0.99711 0.99709 0.99706 0.99703 0.99700 0.99696 0.99693 0.99689 0.99686 0.99684 0.99681 0.99679 0.99678 0.99677 0.99677
0.070  0.99670 0.99669 0.99668 0.99665 0.99662 0.99659 0.99655 0.99652 0.99648 0.99644 0.99640 0.99636 0.99633 0.99630 0.99628 0.99626 0.99625 0.99625
0.075  0.99622 0.99620 0.99618 0.99616 0.99612 0.99609 0.99604 0.99600 0.99595 0.99591 0.99586 0.99582 0.99579 0.99576 0.99573 0.99571 0.99570 0.99569
0.080  0.99569 0.99568 0.99566 0.99563 0.99559 0.99555 0.99550 0.99545 0.99540 0.99534 0.99529 0.99525 0.99521 0.99517 0.99514 0.99512 0.99511 0.99510
0.085  0.99514 0.99512 0.99510 0.99506 0.99502 0.99497 0.99492 0.99486 0.99480 0.99474 0.99469 0.99464 0.99459 0.99455 0.99451 0.99449 0.99448 0.99447
0.090  0.99455 0.99453 0.99450 0.99446 0.99442 0.99436 0.99430 0.99424 0.99417 0.99411 0.99404 0.99398 0.99393 0.99389 0.99385 0.99382 0.99381 0.99380
0.095  0.99392 0.99390 0.99387 0.99383 0.99378 0.99372 0.99365 0.99358 0.99350 0.99343 0.99336 0.99330 0.99324 0.99319 0.99315 0.99312 0.99310 0.99309
0.100  0.99327 0.99325 0.99321 0.99316 0.99310 0.99304 0.99296 0.99288 0.99280 0.99272 0.99264 0.99257 0.99251 0.99245 0.99241 0.99237 0.99235 0.99234
0.105  0.99257 0.99255 0.99251 0.99246 0.99240 0.99232 0.99224 0.99215 0.99206 0.99197 0.99189 0.99181 0.99174 0.99167 0.99163 0.99159 0.99157 0.99155
0.110  0.99185 0.99182 0.99178 0.99172 0.99165 0.99157 0.99148 0.99139 0.99129 0.99119 0.99110 0.99101 0.99093 0.99086 0.99081 0.99077 0.99074 0.99073
0.115  0.99109 0.99106 0.99101 0.99095 0.99087 0.99078 0.99069 0.99058 0.99048 0.99037 0.99027 0.99017 0.99009 0.99001 0.98995 0.98991 0.98988 0.98987
0.120  0.99029 0.99026 0.99021 0.99014 0.99006 0.98996 0.98986 0.98974 0.98963 0.98951 0.98940 0.98930 0.98920 0.98912 0.98906 0.98901 0.98898 0.98896
0.125  0.98947 0.98943 0.98938 0.98930 0.98921 0.98911 0.98899 0.98887 0.98874 0.98862 0.98850 0.98838 0.98828 0.98819 0.98813 0.98807 0.98804 0.98802
0.130  0.98860 0.98857 0.98851 0.98843 0.98833 0.98822 0.98809 0.98796 0.98782 0.98769 0.98756 0.98743 0.98732 0.98723 0.98715 0.98710 0.98706 0.98704
0.135  0.98771 0.98767 0.98760 0.98752 0.98741 0.98729 0.98715 0.98701 0.98686 0.98672 0.98658 0.98645 0.98633 0.98623 0.98614 0.98608 0.98605 0.98603
0.140  0.98678 0.98673 0.98666 0.98657 0.98646 0.98633 0.98618 0.98603 0.98587 0.98571 0.98556 0.98542 0.98529 0.98518 0.98510 0.98503 0.98499 0.98497
0.145  0.98581 0.98576 0.98569 0.98559 0.98547 0.98533 0.98517 0.98501 0.98484 0.98467 0.98451 0.98436 0.98422 0.98410 0.98401 0.98394 0.98390 0.98387
0.150  0.98481 0.98476 0.98468 0.98458 0.98445 0.98429 0.98413 0.98395 0.98377 0.98359 0.98342 0.98326 0.98311 0.98299 0.98289 0.98281 0.98277 0.98274
0.155  0.98377 0.98372 0.98364 0.98353 0.98339 0.98323 0.98305 0.98286 0.98267 0.98248 0.98229 0.98212 0.98196 0.98183 0.98172 0.98164 0.98159 0.98157
0.160  0.98270 0.98265 0.98256 0.98244 0.98229 0.98212 0.98193 0.98173 0.98153 0.98132 0.98113 0.98094 0.98078 0.98064 0.98052 0.98044 0.98038 0.98035
0.165  0.98160 0.98154 0.98145 0.98132 0.98116 0.98098 0.98078 0.98057 0.98035 0.98013 0.97992 0.97973 0.97955 0.97940 0.97928 0.97919 0.97913 0.97910
0.170  0.98046 0.98040 0.98030 0.98016 0.98000 0.97980 0.97959 0.97937 0.97913 0.97891 0.97868 0.97848 0.97829 0.97813 0.97800 0.97791 0.97785 0.97781
0.175  0.97929 0.97922 0.97912 0.97897 0.97880 0.97859 0.97837 0.97813 0.97788 0.97764 0.97741 0.97719 0.97699 0.97682 0.97668 0.97658 0.97652 0.97649
0.180  0.97808 0.97801 0.97790 0.97774 0.97756 0.97734 0.97711 0.97685 0.97659 0.97634 0.97609 0.97586 0.97565 0.97547 0.97533 0.97522 0.97515 0.97512
0.185  0.97683 0.97676 0.97664 0.97648 0.97629 0.97606 0.97581 0.97554 0.97527 0.97500 0.97474 0.97449 0.97427 0.97408 0.97393 0.97382 0.97375 0.97371
0.190  0.97555 0.97548 0.97535 0.97518 0.97498 0.97474 0.97447 0.97419 0.97391 0.97362 0.97335 0.97309 0.97286 0.97266 0.97250 0.97238 0.97230 0.97226
0.195  0.97424 0.97416 0.97403 0.97385 0.97363 0.97338 0.97310 0.97281 0.97251 0.97221 0.97192 0.97165 0.97140 0.97119 0.97102 0.97090 0.97082 0.97078
0.200  0.97289 0.97281 0.97267 0.97248 0.97225 0.97199 0.97170 0.97139 0.97107 0.97075 0.97045 0.97017 0.96991 0.96969 0.96951 0.96938 0.96930 0.96925
0.205  0.97151 0.97142 0.97127 0.97108 0.97084 0.97056 0.97025 0.96993 0.96960 0.96926 0.96894 0.96865 0.96838 0.96815 0.96796 0.96782 0.96774 0.96769
0.210  0.97009 0.96999 0.96984 0.96964 0.96938 0.96909 0.96877 0.96843 0.96808 0.96774 0.96740 0.96709 0.96681 0.96657 0.96637 0.96623 0.96614 0.96609
0.215  0.96863 0.96853 0.96837 0.96816 0.96789 0.96759 0.96726 0.96690 0.96653 0.96617 0.96582 0.96549 0.96520 0.96495 0.96474 0.96459 0.96450 0.96444
0.220  0.96714 0.96704 0.96687 0.96665 0.96637 0.96605 0.96570 0.96533 0.96495 0.96457 0.96420 0.96386 0.96355 0.96329 0.96307 0.96291 0.96282 0.96276
0.225  0.96561 0.96550 0.96533 0.96510 0.96481 0.96448 0.96411 0.96372 0.96332 0.96293 0.96254 0.96219 0.96186 0.96159 0.96136 0.96120 0.96110 0.96104
0.230  0.96405 0.96394 0.96376 0.96351 0.96321 0.96286 0.96248 0.96208 0.96166 0.96125 0.96084 0.96047 0.96014 0.95985 0.95962 0.95944 0.95934 0.95928
0.235  0.96245 0.96233 0.96214 0.96189 0.96158 0.96121 0.96082 0.96039 0.95996 0.95953 0.95911 0.95872 0.95837 0.95807 0.95783 0.95765 0.95754 0.95748
0.240  0.96081 0.96069 0.96050 0.96023 0.95990 0.95953 0.95911 0.95867 0.95822 0.95777 0.95734 0.95693 0.95657 0.95626 0.95600 0.95582 0.95570 0.95564
0.245  0.95914 0.95901 0.95881 0.95853 0.95820 0.95780 0.95737 0.95691 0.95645 0.95598 0.95552 0.95511 0.95473 0.95440 0.95414 0.95394 0.95383 0.95376
0.250  0.95743 0.95730 0.95709 0.95680 0.95645 0.95604 0.95559 0.95512 0.95463 0.95414 0.95367 0.95324 0.95284 0.95251 0.95223 0.95203 0.95191 0.95187
0.255  0.95569 0.95555 0.95533 0.95503 0.95467 0.95424 0.95378 0.95328 0.95278 0.95227 0.95179 0.95133 0.95092 0.95057 0.95029 0.95008 0.94995 0.94991
0.260  0.95391 0.95377 0.95354 0.95323 0.95285 0.95241 0.95193 0.95141 0.95089 0.95036 0.94986 0.94939 0.94896 0.94860 0.94830 0.94808 0.94795 0.94791
0.265  0.95209 0.95194 0.95171 0.95138 0.95099 0.95054 0.95004 0.94950 0.94896 0.94841 0.94789 0.94740 0.94696 0.94658 0.94628 0.94605 0.94591 0.94587
0.270  0.95023 0.95008 0.94984 0.94950 0.94910 0.94862 0.94811 0.94755 0.94699 0.94643 0.94588 0.94538 0.94492 0.94453 0.94421 0.94398 0.94384 0.94379
0.275  0.94834 0.94819 0.94793 0.94759 0.94717 0.94668 0.94614 0.94557 0.94498 0.94440 0.94384 0.94332 0.94284 0.94244 0.94211 0.94187 0.94172 0.94167
0.280  0.94641 0.94625 0.94599 0.94563 0.94520 0.94469 0.94414 0.94354 0.94294 0.94234 0.94175 0.94121 0.94072 0.94030 0.93996 0.93971 0.93956 0.93951
0.285  0.94445 0.94428 0.94401 0.94364 0.94319 0.94267 0.94209 0.94148 0.94086 0.94023 0.93963 0.93907 0.93856 0.93813 0.93778 0.93752 0.93736 0.93730
0.290  0.94245 0.94227 0.94199 0.94161 0.94114 0.94060 0.94001 0.93938 0.93873 0.93809 0.93747 0.93689 0.93636 0.93592 0.93555 0.93529 0.93512 0.93506
0.295  0.94041 0.94023 0.93994 0.93954 0.93906 0.93850 0.93789 0.93724 0.93657 0.93590 0.93526 0.93467 0.93413 0.93366 0.93329 0.93301 0.93284 0.93278
0.300  0.93833 0.93814 0.93784 0.93744 0.93694 0.93636 0.93573 0.93506 0.93437 0.93368 0.93302 0.93240 0.93185 0.93137 0.93098 0.93070 0.93052 0.93046
0.305  0.93621 0.93602 0.93571 0.93529 0.93478 0.93418 0.93353 0.93284 0.93213 0.93142 0.93074 0.93010 0.92953 0.92903 0.92864 0.92834 0.92816 0.92809
0.310  0.93406 0.93386 0.93354 0.93311 0.93258 0.93197 0.93130 0.93058 0.92985 0.92912 0.92842 0.92776 0.92717 0.92666 0.92625 0.92595 0.92576 0.92569
0.315  0.93187 0.93166 0.93134 0.93089 0.93035 0.92971 0.92902 0.92828 0.92753 0.92678 0.92606 0.92538 0.92477 0.92424 0.92382 0.92351 0.92332 0.92324
0.320  0.92963 0.92943 0.92909 0.92863 0.92807 0.92742 0.92671 0.92595 0.92517 0.92440 0.92365 0.92295 0.92233 0.92179 0.92135 0.92103 0.92083 0.92075
0.325  0.92737 0.92715 0.92681 0.92633 0.92576 0.92509 0.92435 0.92357 0.92277 0.92198 0.92121 0.92049 0.91985 0.91929 0.91884 0.91851 0.91831 0.91823
0.330  0.92506 0.92484 0.92448 0.92400 0.92340 0.92271 0.92196 0.92116 0.92034 0.91951 0.91873 0.91799 0.91733 0.91675 0.91629 0.91595 0.91574 0.91566
0.335  0.92271 0.92249 0.92212 0.92162 0.92101 0.92030 0.91953 0.91870 0.91786 0.91701 0.91620 0.91544 0.91476 0.91417 0.91370 0.91335 0.91314 0.91305
0.340  0.92033 0.92010 0.91972 0.91920 0.91858 0.91785 0.91706 0.91621 0.91534 0.91447 0.91364 0.91286 0.91216 0.91155 0.91107 0.91071 0.91049 0.91039
0.345  0.91790 0.91766 0.91728 0.91675 0.91611 0.91536 0.91454 0.91367 0.91278 0.91189 0.91103 0.91023 0.90951 0.90889 0.90839 0.90802 0.90780 0.90770
0.350  0.91544 0.91520 0.91480 0.91426 0.91360 0.91283 0.91199 0.91109 0.91018 0.90927 0.90839 0.90757 0.90683 0.90619 0.90568 0.90530 0.90507 0.90497
0.355  0.91294 0.91269 0.91228 0.91172 0.91105 0.91026 0.90940 0.90848 0.90754 0.90660 0.90570 0.90486 0.90410 0.90345 0.90292 0.90253 0.90229 0.90219
0.360  0.91039 0.91014 0.90972 0.90915 0.90845 0.90765 0.90676 0.90582 0.90486 0.90390 0.90297 0.90211 0.90133 0.90066 0.90012 0.89972 0.89948 0.89937
0.365  0.90781 0.90755 0.90712 0.90654 0.90582 0.90500 0.90409 0.90312 0.90214 0.90115 0.90020 0.89932 0.89852 0.89783 0.89728 0.89687 0.89662 0.89651
0.370  0.90519 0.90492 0.90448 0.90388 0.90315 0.90230 0.90137 0.90039 0.89937 0.89837 0.89739 0.89648 0.89567 0.89496 0.89440 0.89398 0.89372 0.89364
0.375  0.90253 0.90225 0.90180 0.90119 0.90044 0.89957 0.89862 0.89761 0.89657 0.89554 0.89454 0.89361 0.89277 0.89205 0.89147 0.89104 0.89078 0.89070
0.380  0.89982 0.89954 0.89908 0.89845 0.89769 0.89680 0.89582 0.89479 0.89372 0.89267 0.89165 0.89069 0.88984 0.88910 0.88851 0.88807 0.88780 0.88771
0.385  0.89708 0.89679 0.89632 0.89568 0.89489 0.89398 0.89298 0.89192 0.89084 0.88975 0.88871 0.88774 0.88686 0.88611 0.88550 0.88505 0.88477 0.88468
0.390  0.89429 0.89400 0.89351 0.89286 0.89206 0.89113 0.89010 0.88902 0.88791 0.88680 0.88573 0.88474 0.88384 0.88307 0.88244 0.88199 0.88170 0.88161
0.395  0.89147 0.89116 0.89067 0.89000 0.88918 0.88823 0.88718 0.88608 0.88494 0.88381 0.88271 0.88170 0.88077 0.87999 0.87935 0.87888 0.87859 0.87849
0.400  0.88860 0.88829 0.88779 0.88710 0.88626 0.88529 0.88422 0.88309 0.88193 0.88077 0.87965 0.87861 0.87767 0.87687 0.87621 0.87573 0.87544 0.87533
0.405  0.88569 0.88537 0.88486 0.88416 0.88330 0.88231 0.88122 0.88006 0.87887 0.87769 0.87655 0.87548 0.87452 0.87370 0.87303 0.87254 0.87224 0.87213
0.410  0.88274 0.88242 0.88189 0.88118 0.88030 0.87929 0.87817 0.87699 0.87577 0.87456 0.87340 0.87231 0.87133 0.87049 0.86981 0.86931 0.86900 0.86889
0.415  0.87975 0.87942 0.87888 0.87815 0.87725 0.87622 0.87508 0.87387 0.87263 0.87139 0.87021 0.86910 0.86810 0.86724 0.86654 0.86603 0.86572 0.86560
0.420  0.87671 0.87638 0.87583 0.87508 0.87417 0.87311 0.87195 0.87071 0.86945 0.86819 0.86698 0.86584 0.86482 0.86394 0.86323 0.86271 0.86239 0.86227
0.425  0.87364 0.87329 0.87273 0.87197 0.87104 0.86996 0.86877 0.86751 0.86622 0.86493 0.86370 0.86254 0.86150 0.86060 0.85988 0.85935 0.85902 0.85889
0.430  0.87052 0.87016 0.86959 0.86882 0.86786 0.86677 0.86556 0.86427 0.86296 0.86164 0.86038 0.85920 0.85813 0.85722 0.85648 0.85594 0.85561 0.85547
0.435  0.86735 0.86699 0.86641 0.86562 0.86465 0.86353 0.86230 0.86098 0.85964 0.85830 0.85702 0.85581 0.85473 0.85379 0.85304 0.85249 0.85215 0.85201
0.440  0.86415 0.86378 0.86319 0.86238 0.86139 0.86025 0.85899 0.85765 0.85629 0.85492 0.85361 0.85238 0.85128 0.85032 0.84956 0.84899 0.84865 0.84851
0.445  0.86090 0.86052 0.85992 0.85910 0.85809 0.85692 0.85564 0.85428 0.85289 0.85150 0.85016 0.84891 0.84778 0.84681 0.84603 0.84545 0.84510 0.84495
0.450  0.85760 0.85722 0.85661 0.85577 0.85474 0.85355 0.85225 0.85086 0.84944 0.84803 0.84666 0.84539 0.84424 0.84325 0.84246 0.84187 0.84151 0.84136
0.455  0.85427 0.85388 0.85325 0.85240 0.85135 0.85014 0.84881 0.84740 0.84595 0.84451 0.84312 0.84182 0.84065 0.83965 0.83884 0.83824 0.83788 0.83772
0.460  0.85088 0.85049 0.84985 0.84898 0.84791 0.84668 0.84533 0.84389 0.84241 0.84095 0.83953 0.83822 0.83702 0.83600 0.83518 0.83457 0.83420 0.83407
0.465  0.84746 0.84705 0.84640 0.84552 0.84444 0.84318 0.84181 0.84034 0.83884 0.83735 0.83590 0.83456 0.83335 0.83231 0.83147 0.83085 0.83047 0.83034
0.470  0.84398 0.84358 0.84291 0.84201 0.84091 0.83963 0.83823 0.83674 0.83521 0.83370 0.83223 0.83086 0.82963 0.82857 0.82772 0.82708 0.82670 0.82657
0.475  0.84047 0.84005 0.83937 0.83846 0.83734 0.83604 0.83462 0.83310 0.83155 0.83001 0.82851 0.82712 0.82587 0.82479 0.82392 0.82328 0.82289 0.82275
0.480  0.83690 0.83648 0.83579 0.83487 0.83372 0.83240 0.83095 0.82941 0.82783 0.82627 0.82475 0.82333 0.82206 0.82096 0.82007 0.81942 0.81903 0.81888
0.485  0.83330 0.83287 0.83217 0.83122 0.83006 0.82872 0.82724 0.82568 0.82407 0.82248 0.82093 0.81950 0.81820 0.81709 0.81619 0.81552 0.81512 0.81497
0.490  0.82964 0.82920 0.82849 0.82753 0.82636 0.82499 0.82349 0.82190 0.82027 0.81865 0.81708 0.81562 0.81430 0.81317 0.81225 0.81158 0.81117 0.81101
0.495  0.82594 0.82549 0.82477 0.82380 0.82260 0.82121 0.81969 0.81808 0.81642 0.81476 0.81318 0.81169 0.81035 0.80920 0.80827 0.80759 0.80717 0.80701
0.500  0.82219 0.82174 0.82101 0.82001 0.81880 0.81739 0.81584 0.81420 0.81252 0.81084 0.80923 0.80771 0.80636 0.80519 0.80424 0.80355 0.80312 0.80296
0.505  0.81839 0.81794 0.81719 0.81618 0.81495 0.81352 0.81195 0.81028 0.80857 0.80687 0.80523 0.80369 0.80232 0.80113 0.80017 0.79947 0.79903 0.79887
0.510  0.81455 0.81409 0.81333 0.81231 0.81106 0.80961 0.80801 0.80631 0.80458 0.80285 0.80119 0.79963 0.79823 0.79702 0.79605 0.79534 0.79490 0.79473
0.515  0.81066 0.81019 0.80942 0.80838 0.80711 0.80564 0.80402 0.80230 0.80054 0.79879 0.79710 0.79552 0.79410 0.79287 0.79188 0.79116 0.79071 0.79054
0.520  0.80672 0.80624 0.80547 0.80441 0.80312 0.80163 0.79999 0.79824 0.79646 0.79467 0.79296 0.79135 0.78991 0.78867 0.78767 0.78693 0.78648 0.78630
0.525  0.80273 0.80225 0.80146 0.80039 0.79908 0.79757 0.79590 0.79413 0.79232 0.79051 0.78877 0.78715 0.78568 0.78442 0.78341 0.78266 0.78220 0.78202
0.530  0.79870 0.79820 0.79740 0.79632 0.79499 0.79346 0.79177 0.78997 0.78813 0.78630 0.78453 0.78289 0.78140 0.78013 0.77910 0.77834 0.77788 0.77772
0.535  0.79461 0.79411 0.79330 0.79220 0.79085 0.78930 0.78759 0.78577 0.78390 0.78205 0.78025 0.77858 0.77708 0.77579 0.77474 0.77397 0.77350 0.77334
0.540  0.79047 0.78997 0.78915 0.78803 0.78666 0.78509 0.78335 0.78151 0.77961 0.77774 0.77592 0.77423 0.77270 0.77140 0.77034 0.76955 0.76908 0.76891
0.545  0.78629 0.78577 0.78494 0.78381 0.78243 0.78083 0.77907 0.77720 0.77528 0.77338 0.77154 0.76983 0.76828 0.76696 0.76588 0.76509 0.76461 0.76444
0.550  0.78205 0.78153 0.78069 0.77954 0.77814 0.77652 0.77474 0.77285 0.77090 0.76898 0.76711 0.76538 0.76381 0.76247 0.76138 0.76058 0.76009 0.75991
0.555  0.77776 0.77723 0.77638 0.77522 0.77380 0.77216 0.77036 0.76844 0.76647 0.76452 0.76264 0.76087 0.75929 0.75793 0.75682 0.75601 0.75552 0.75534
0.560  0.77342 0.77289 0.77202 0.77085 0.76941 0.76775 0.76593 0.76399 0.76199 0.76002 0.75811 0.75632 0.75472 0.75334 0.75222 0.75140 0.75090 0.75072
0.565  0.76903 0.76849 0.76761 0.76643 0.76497 0.76329 0.76144 0.75948 0.75746 0.75546 0.75353 0.75172 0.75010 0.74870 0.74757 0.74674 0.74624 0.74604
0.570  0.76458 0.76404 0.76315 0.76195 0.76048 0.75878 0.75690 0.75492 0.75288 0.75085 0.74890 0.74707 0.74543 0.74401 0.74287 0.74203 0.74152 0.74132
0.575  0.76009 0.75953 0.75864 0.75742 0.75593 0.75421 0.75232 0.75031 0.74825 0.74619 0.74422 0.74237 0.74071 0.73928 0.73812 0.73727 0.73675 0.73655
0.580  0.75553 0.75498 0.75407 0.75284 0.75134 0.74959 0.74768 0.74565 0.74356 0.74149 0.73949 0.73762 0.73594 0.73449 0.73332 0.73246 0.73193 0.73173
0.585  0.75093 0.75037 0.74945 0.74821 0.74669 0.74492 0.74299 0.74093 0.73883 0.73672 0.73470 0.73281 0.73111 0.72965 0.72847 0.72760 0.72707 0.72686
0.590  0.74627 0.74570 0.74478 0.74352 0.74198 0.74020 0.73824 0.73616 0.73403 0.73191 0.72986 0.72796 0.72623 0.72476 0.72356 0.72268 0.72215 0.72193
0.595  0.74156 0.74098 0.74005 0.73878 0.73722 0.73542 0.73344 0.73134 0.72919 0.72705 0.72497 0.72305 0.72131 0.71982 0.71861 0.71772 0.71718 0.71699
0.600  0.73679 0.73621 0.73526 0.73398 0.73241 0.73059 0.72859 0.72646 0.72429 0.72213 0.72003 0.71809 0.71633 0.71482 0.71360 0.71270 0.71216 0.71196
0.605  0.73196 0.73138 0.73042 0.72913 0.72754 0.72570 0.72368 0.72154 0.71933 0.71715 0.71504 0.71308 0.71130 0.70977 0.70854 0.70763 0.70708 0.70689
0.610  0.72708 0.72649 0.72552 0.72422 0.72261 0.72076 0.71872 0.71655 0.71433 0.71213 0.70999 0.70801 0.70621 0.70468 0.70343 0.70251 0.70196 0.70175
0.615  0.72214 0.72154 0.72057 0.71925 0.71763 0.71576 0.71370 0.71151 0.70927 0.70705 0.70489 0.70288 0.70108 0.69952 0.69826 0.69734 0.69678 0.69657
0.620  0.71715 0.71654 0.71556 0.71423 0.71259 0.71070 0.70863 0.70642 0.70415 0.70191 0.69974 0.69770 0.69588 0.69431 0.69305 0.69211 0.69154 0.69133
0.625  0.71209 0.71148 0.71049 0.70914 0.70749 0.70559 0.70350 0.70127 0.69898 0.69671 0.69453 0.69248 0.69064 0.68905 0.68777 0.68683 0.68626 0.68604
0.630  0.70698 0.70636 0.70536 0.70400 0.70234 0.70042 0.69831 0.69606 0.69376 0.69146 0.68926 0.68719 0.68534 0.68374 0.68245 0.68150 0.68092 0.68070
0.635  0.70181 0.70119 0.70017 0.69880 0.69713 0.69519 0.69306 0.69080 0.68847 0.68616 0.68394 0.68185 0.67998 0.67837 0.67707 0.67611 0.67552 0.67530
0.640  0.69657 0.69595 0.69493 0.69355 0.69185 0.68990 0.68775 0.68547 0.68313 0.68080 0.67855 0.67646 0.67457 0.67294 0.67163 0.67066 0.67007 0.66984
0.645  0.69128 0.69065 0.68962 0.68823 0.68652 0.68455 0.68238 0.68009 0.67773 0.67538 0.67311 0.67100 0.66909 0.66746 0.66614 0.66516 0.66457 0.66434
0.650  0.68592 0.68529 0.68425 0.68285 0.68113 0.67915 0.67696 0.67464 0.67227 0.66990 0.66762 0.66549 0.66357 0.66192 0.66059 0.65961 0.65901 0.65881
0.655  0.68051 0.67987 0.67882 0.67741 0.67568 0.67368 0.67148 0.66914 0.66676 0.66437 0.66207 0.65992 0.65799 0.65633 0.65498 0.65400 0.65340 0.65319
0.660  0.67503 0.67438 0.67333 0.67191 0.67017 0.66815 0.66594 0.66358 0.66117 0.65877 0.65646 0.65430 0.65235 0.65068 0.64932 0.64833 0.64772 0.64751
0.665  0.66948 0.66883 0.66778 0.66635 0.66459 0.66257 0.66033 0.65796 0.65553 0.65312 0.65079 0.64861 0.64665 0.64497 0.64360 0.64260 0.64199 0.64177
0.670  0.66388 0.66322 0.66216 0.66072 0.65895 0.65691 0.65466 0.65228 0.64983 0.64741 0.64506 0.64286 0.64090 0.63920 0.63783 0.63682 0.63621 0.63598
0.675  0.65820 0.65754 0.65648 0.65503 0.65325 0.65120 0.64894 0.64654 0.64407 0.64163 0.63927 0.63706 0.63508 0.63337 0.63199 0.63098 0.63036 0.63013
0.680  0.65247 0.65180 0.65073 0.64927 0.64748 0.64542 0.64314 0.64073 0.63825 0.63579 0.63342 0.63120 0.62920 0.62748 0.62610 0.62508 0.62445 0.62422
0.685  0.64666 0.64599 0.64491 0.64345 0.64165 0.63957 0.63729 0.63486 0.63237 0.62989 0.62751 0.62527 0.62327 0.62154 0.62015 0.61912 0.61849 0.61825
0.690  0.64079 0.64012 0.63903 0.63756 0.63575 0.63366 0.63136 0.62892 0.62642 0.62393 0.62153 0.61929 0.61726 0.61553 0.61413 0.61310 0.61247 0.61222
0.695  0.63485 0.63417 0.63308 0.63160 0.62978 0.62769 0.62537 0.62292 0.62041 0.61790 0.61548 0.61324 0.61121 0.60947 0.60806 0.60702 0.60639 0.60614
0.700  0.62883 0.62816 0.62706 0.62557 0.62375 0.62164 0.61932 0.61686 0.61433 0.61181 0.60938 0.60713 0.60509 0.60334 0.60192 0.60088 0.60024 0.60002
0.705  0.62275 0.62207 0.62097 0.61948 0.61764 0.61552 0.61318 0.61072 0.60819 0.60566 0.60322 0.60095 0.59890 0.59714 0.59572 0.59467 0.59403 0.59381
0.710  0.61660 0.61592 0.61481 0.61331 0.61147 0.60934 0.60700 0.60451 0.60197 0.59944 0.59699 0.59471 0.59265 0.59089 0.58946 0.58841 0.58777 0.58754
0.715  0.61038 0.60969 0.60858 0.60708 0.60522 0.60309 0.60074 0.59824 0.59568 0.59315 0.59069 0.58840 0.58634 0.58456 0.58313 0.58208 0.58143 0.58120
0.720  0.60408 0.60339 0.60228 0.60077 0.59891 0.59677 0.59441 0.59191 0.58934 0.58679 0.58433 0.58203 0.57996 0.57818 0.57674 0.57568 0.57504 0.57480
0.725  0.59771 0.59702 0.59590 0.59438 0.59252 0.59037 0.58801 0.58550 0.58292 0.58036 0.57790 0.57559 0.57352 0.57173 0.57029 0.56922 0.56858 0.56834
0.730  0.59126 0.59057 0.58945 0.58792 0.58606 0.58391 0.58153 0.57902 0.57644 0.57387 0.57140 0.56908 0.56700 0.56521 0.56377 0.56270 0.56205 0.56181
0.735  0.58474 0.58404 0.58292 0.58139 0.57952 0.57737 0.57499 0.57247 0.56988 0.56730 0.56483 0.56251 0.56042 0.55863 0.55718 0.55611 0.55546 0.55521
0.740  0.57813 0.57744 0.57632 0.57478 0.57291 0.57075 0.56837 0.56584 0.56325 0.56067 0.55818 0.55586 0.55377 0.55197 0.55052 0.54945 0.54880 0.54855
0.745  0.57145 0.57076 0.56963 0.56810 0.56622 0.56406 0.56167 0.55914 0.55655 0.55396 0.55147 0.54915 0.54705 0.54525 0.54379 0.54273 0.54207 0.54181
0.750  0.56469 0.56400 0.56287 0.56133 0.55946 0.55729 0.55490 0.55237 0.54977 0.54718 0.54468 0.54236 0.54026 0.53846 0.53700 0.53593 0.53528 0.53505
0.755  0.55785 0.55716 0.55603 0.55449 0.55261 0.55044 0.54805 0.54552 0.54292 0.54033 0.53783 0.53549 0.53340 0.53159 0.53014 0.52907 0.52841 0.52818
0.760  0.55092 0.55023 0.54910 0.54756 0.54568 0.54351 0.54111 0.53857 0.53598 0.53340 0.53089 0.52856 0.52647 0.52466 0.52320 0.52213 0.52147 0.52124
0.765  0.54391 0.54322 0.54208 0.54055 0.53868 0.53650 0.53410 0.53157 0.52896 0.52639 0.52389 0.52155 0.51946 0.51765 0.51619 0.51512 0.51446 0.51423
0.770  0.53682 0.53613 0.53499 0.53346 0.53158 0.52940 0.52701 0.52448 0.52188 0.51929 0.51680 0.51447 0.51237 0.51057 0.50911 0.50804 0.50738 0.50714
0.775  0.52964 0.52894 0.52781 0.52628 0.52440 0.52223 0.51984 0.51731 0.51471 0.51212 0.50964 0.50731 0.50520 0.50341 0.50195 0.50088 0.50023 0.49998
0.780  0.52236 0.52167 0.52054 0.51901 0.51714 0.51497 0.51258 0.51005 0.50746 0.50487 0.50238 0.50007 0.49797 0.49617 0.49471 0.49365 0.49299 0.49274
0.785  0.51500 0.51431 0.51318 0.51166 0.50978 0.50762 0.50524 0.50272 0.50013 0.49755 0.49506 0.49275 0.49065 0.48886 0.48740 0.48634 0.48569 0.48543
0.790  0.50755 0.50686 0.50573 0.50421 0.50233 0.50018 0.49781 0.49529 0.49271 0.49013 0.48765 0.48534 0.48326 0.48146 0.48001 0.47895 0.47830 0.47804
0.795  0.50000 0.49931 0.49819 0.49667 0.49480 0.49265 0.49029 0.48778 0.48520 0.48264 0.48016 0.47785 0.47578 0.47399 0.47254 0.47148 0.47083 0.47057
0.800  0.49235 0.49167 0.49055 0.48904 0.48717 0.48503 0.48267 0.48017 0.47761 0.47505 0.47258 0.47028 0.46821 0.46643 0.46499 0.46393 0.46329 0.46306
0.805  0.48460 0.48392 0.48281 0.48130 0.47945 0.47732 0.47497 0.47247 0.46992 0.46737 0.46492 0.46262 0.46057 0.45879 0.45736 0.45630 0.45566 0.45543
0.810  0.47676 0.47608 0.47497 0.47347 0.47163 0.46951 0.46717 0.46467 0.46213 0.45960 0.45716 0.45488 0.45282 0.45106 0.44964 0.44858 0.44794 0.44771
0.815  0.46881 0.46814 0.46703 0.46553 0.46371 0.46160 0.45926 0.45679 0.45426 0.45174 0.44932 0.44704 0.44500 0.44325 0.44182 0.44078 0.44014 0.43991
0.820  0.46076 0.46009 0.45899 0.45750 0.45568 0.45359 0.45126 0.44881 0.44629 0.44378 0.44136 0.43912 0.43708 0.43534 0.43393 0.43289 0.43225 0.43201
0.825  0.45260 0.45193 0.45084 0.44936 0.44756 0.44546 0.44316 0.44072 0.43822 0.43573 0.43333 0.43110 0.42907 0.42734 0.42594 0.42491 0.42428 0.42403
0.830  0.44433 0.44366 0.44258 0.44111 0.43932 0.43724 0.43496 0.43254 0.43005 0.42758 0.42520 0.42297 0.42097 0.41924 0.41786 0.41683 0.41621 0.41596
0.835  0.43594 0.43528 0.43421 0.43275 0.43098 0.42891 0.42665 0.42425 0.42178 0.41933 0.41696 0.41475 0.41277 0.41106 0.40968 0.40866 0.40804 0.40779
0.840  0.42744 0.42678 0.42572 0.42428 0.42252 0.42047 0.41823 0.41585 0.41340 0.41097 0.40863 0.40643 0.40447 0.40277 0.40140 0.40039 0.39978 0.39953
0.845  0.41882 0.41817 0.41712 0.41569 0.41394 0.41191 0.40969 0.40733 0.40491 0.40251 0.40018 0.39801 0.39605 0.39438 0.39302 0.39203 0.39142 0.39120
0.850  0.41007 0.40943 0.40839 0.40697 0.40523 0.40324 0.40104 0.39870 0.39630 0.39392 0.39163 0.38948 0.38754 0.38589 0.38454 0.38356 0.38295 0.38274
0.855  0.40120 0.40056 0.39954 0.39814 0.39642 0.39445 0.39227 0.38995 0.38758 0.38523 0.38295 0.38084 0.37892 0.37729 0.37596 0.37498 0.37438 0.37416
0.860  0.39219 0.39157 0.39055 0.38917 0.38747 0.38552 0.38336 0.38108 0.37875 0.37642 0.37417 0.37208 0.37019 0.36856 0.36726 0.36629 0.36571 0.36548
0.865  0.38306 0.38244 0.38143 0.38007 0.37840 0.37647 0.37434 0.37209 0.36979 0.36749 0.36527 0.36320 0.36134 0.35974 0.35845 0.35750 0.35691 0.35669
0.870  0.37378 0.37317 0.37217 0.37084 0.36918 0.36729 0.36519 0.36297 0.36070 0.35843 0.35624 0.35420 0.35237 0.35079 0.34952 0.34858 0.34800 0.34778
0.875  0.36435 0.36375 0.36277 0.36146 0.35983 0.35796 0.35590 0.35371 0.35147 0.34924 0.34709 0.34508 0.34328 0.34172 0.34047 0.33954 0.33898 0.33875
0.880  0.35478 0.35419 0.35322 0.35193 0.35033 0.34848 0.34646 0.34432 0.34211 0.33992 0.33780 0.33582 0.33404 0.33252 0.33128 0.33038 0.32982 0.32960
0.885  0.34504 0.34446 0.34352 0.34225 0.34068 0.33886 0.33688 0.33477 0.33260 0.33044 0.32838 0.32644 0.32468 0.32319 0.32197 0.32108 0.32054 0.32031
0.890  0.33515 0.33458 0.33365 0.33240 0.33087 0.32909 0.32714 0.32507 0.32294 0.32083 0.31879 0.31690 0.31518 0.31371 0.31252 0.31165 0.31111 0.31089
0.895  0.32508 0.32453 0.32362 0.32239 0.32089 0.31915 0.31725 0.31521 0.31313 0.31106 0.30907 0.30721 0.30554 0.30409 0.30293 0.30208 0.30155 0.30133
0.900  0.31484 0.31429 0.31341 0.31221 0.31074 0.30904 0.30718 0.30519 0.30316 0.30114 0.29919 0.29736 0.29573 0.29432 0.29319 0.29235 0.29184 0.29165
0.905  0.30440 0.30387 0.30301 0.30184 0.30041 0.29875 0.29692 0.29499 0.29301 0.29104 0.28914 0.28736 0.28577 0.28439 0.28328 0.28246 0.28197 0.28178
0.910  0.29377 0.29325 0.29241 0.29127 0.28987 0.28827 0.28648 0.28461 0.28268 0.28076 0.27891 0.27718 0.27562 0.27429 0.27320 0.27241 0.27193 0.27175
0.915  0.28292 0.28242 0.28161 0.28050 0.27914 0.27758 0.27585 0.27403 0.27216 0.27029 0.26849 0.26681 0.26530 0.26401 0.26295 0.26218 0.26171 0.26153
0.920  0.27186 0.27137 0.27058 0.26951 0.26819 0.26668 0.26501 0.26324 0.26142 0.25961 0.25787 0.25625 0.25478 0.25352 0.25251 0.25176 0.25131 0.25113
0.925  0.26055 0.26008 0.25932 0.25828 0.25701 0.25555 0.25393 0.25223 0.25046 0.24872 0.24704 0.24548 0.24406 0.24284 0.24186 0.24114 0.24070 0.24053
0.930  0.24899 0.24854 0.24780 0.24681 0.24558 0.24416 0.24262 0.24096 0.23928 0.23760 0.23598 0.23447 0.23311 0.23194 0.23100 0.23030 0.22987 0.22971
0.935  0.23715 0.23672 0.23601 0.23506 0.23388 0.23252 0.23104 0.22945 0.22784 0.22623 0.22467 0.22322 0.22192 0.22080 0.21989 0.21922 0.21881 0.21865
0.940  0.22501 0.22460 0.22392 0.22301 0.22189 0.22059 0.21917 0.21766 0.21611 0.21458 0.21309 0.21170 0.21045 0.20939 0.20852 0.20788 0.20749 0.20734
0.945  0.21254 0.21215 0.21151 0.21064 0.20957 0.20834 0.20699 0.20555 0.20408 0.20262 0.20121 0.19989 0.19870 0.19769 0.19686 0.19626 0.19589 0.19575
0.950  0.19970 0.19933 0.19872 0.19790 0.19690 0.19573 0.19445 0.19310 0.19171 0.19032 0.18899 0.18775 0.18663 0.18566 0.18489 0.18432 0.18397 0.18383
0.955  0.18645 0.18610 0.18553 0.18476 0.18382 0.18273 0.18152 0.18025 0.17894 0.17765 0.17640 0.17523 0.17418 0.17328 0.17255 0.17201 0.17168 0.17153
0.960  0.17273 0.17240 0.17187 0.17115 0.17028 0.16926 0.16814 0.16697 0.16574 0.16454 0.16338 0.16229 0.16132 0.16047 0.15980 0.15929 0.15899 0.15885
0.965  0.15846 0.15816 0.15767 0.15701 0.15620 0.15527 0.15424 0.15315 0.15203 0.15092 0.14985 0.14885 0.14795 0.14718 0.14655 0.14610 0.14582 0.14569
0.970  0.14354 0.14327 0.14283 0.14223 0.14149 0.14065 0.13971 0.13872 0.13771 0.13670 0.13573 0.13482 0.13400 0.13330 0.13273 0.13232 0.13206 0.13196
0.975  0.12783 0.12758 0.12719 0.12665 0.12600 0.12524 0.12441 0.12353 0.12263 0.12173 0.12086 0.12006 0.11932 0.11870 0.11820 0.11782 0.11760 0.11749
0.980  0.11108 0.11087 0.11053 0.11007 0.10950 0.10884 0.10812 0.10736 0.10657 0.10579 0.10504 0.10434 0.10371 0.10316 0.10273 0.10240 0.10221 0.10210
0.985  0.09294 0.09276 0.09247 0.09209 0.09161 0.09107 0.09046 0.08983 0.08918 0.08852 0.08790 0.08731 0.08679 0.08634 0.08598 0.08571 0.08554 0.08546
0.990  0.07264 0.07250 0.07228 0.07198 0.07162 0.07119 0.07073 0.07024 0.06973 0.06923 0.06874 0.06829 0.06788 0.06753 0.06725 0.06704 0.06691 0.06683
0.995  0.04830 0.04821 0.04807 0.04787 0.04763 0.04736 0.04705 0.04673 0.04640 0.04607 0.04576 0.04546 0.04520 0.04497 0.04478 0.04465 0.04457 0.04449
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e080.dat <==
# alpha = -0.05 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99984 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99982 0.99982 0.99982 0.99982 0.99982 0.99982 0.99982 0.99982 0.99982
0.020  0.99971 0.99971 0.99971 0.99971 0.99970 0.99970 0.99970 0.99969 0.99969 0.99969 0.99968 0.99968 0.99968 0.99968 0.99967 0.99967 0.99967 0.99967
0.025  0.99955 0.99955 0.99954 0.99954 0.99954 0.99953 0.99953 0.99952 0.99952 0.99951 0.99951 0.99950 0.99950 0.99949 0.99949 0.99949 0.99949 0.99949
0.030  0.99935 0.99935 0.99934 0.99934 0.99933 0.99933 0.99932 0.99931 0.99931 0.99930 0.99929 0.99928 0.99928 0.99927 0.99927 0.99926 0.99926 0.99926
0.035  0.99912 0.99911 0.99911 0.99910 0.99909 0.99908 0.99908 0.99906 0.99905 0.99904 0.99903 0.99902 0.99902 0.99901 0.99900 0.99900 0.99900 0.99899
0.040  0.99884 0.99884 0.99883 0.99883 0.99882 0.99880 0.99879 0.99878 0.99876 0.99875 0.99874 0.99873 0.99871 0.99870 0.99870 0.99869 0.99869 0.99869
0.045  0.99854 0.99853 0.99852 0.99851 0.99850 0.99849 0.99847 0.99845 0.99844 0.99842 0.99840 0.99839 0.99837 0.99836 0.99835 0.99834 0.99834 0.99834
0.050  0.99819 0.99819 0.99818 0.99817 0.99815 0.99813 0.99811 0.99809 0.99807 0.99805 0.99803 0.99801 0.99799 0.99798 0.99796 0.99796 0.99795 0.99795
0.055  0.99781 0.99781 0.99780 0.99778 0.99776 0.99774 0.99772 0.99769 0.99766 0.99764 0.99761 0.99759 0.99757 0.99755 0.99754 0.99753 0.99752 0.99752
0.060  0.99740 0.99739 0.99738 0.99736 0.99734 0.99731 0.99728 0.99725 0.99722 0.99719 0.99716 0.99713 0.99711 0.99709 0.99707 0.99705 0.99705 0.99704
0.065  0.99695 0.99694 0.99692 0.99690 0.99687 0.99684 0.99681 0.99677 0.99674 0.99670 0.99667 0.99663 0.99660 0.99658 0.99656 0.99654 0.99653 0.99653
0.070  0.99646 0.99645 0.99643 0.99640 0.99637 0.99634 0.99630 0.99626 0.99622 0.99617 0.99613 0.99610 0.99606 0.99603 0.99601 0.99599 0.99598 0.99598
0.075  0.99593 0.99592 0.99590 0.99587 0.99584 0.99580 0.99575 0.99570 0.99566 0.99561 0.99556 0.99552 0.99548 0.99544 0.99542 0.99540 0.99539 0.99538
0.080  0.99537 0.99536 0.99533 0.99530 0.99526 0.99522 0.99516 0.99511 0.99506 0.99500 0.99495 0.99490 0.99485 0.99482 0.99479 0.99476 0.99475 0.99474
0.085  0.99477 0.99476 0.99473 0.99469 0.99465 0.99460 0.99454 0.99448 0.99442 0.99436 0.99430 0.99424 0.99419 0.99415 0.99411 0.99409 0.99407 0.99406
0.090  0.99414 0.99412 0.99409 0.99405 0.99400 0.99394 0.99388 0.99381 0.99374 0.99367 0.99361 0.99354 0.99349 0.99344 0.99340 0.99337 0.99335 0.99334
0.095  0.99347 0.99345 0.99342 0.99337 0.99331 0.99325 0.99318 0.99310 0.99303 0.99295 0.99287 0.99281 0.99274 0.99269 0.99265 0.99261 0.99259 0.99258
0.100  0.99276 0.99274 0.99270 0.99265 0.99259 0.99252 0.99244 0.99236 0.99227 0.99219 0.99210 0.99203 0.99196 0.99190 0.99185 0.99181 0.99179 0.99178
0.105  0.99202 0.99199 0.99195 0.99190 0.99183 0.99175 0.99166 0.99157 0.99148 0.99138 0.99129 0.99121 0.99113 0.99107 0.99101 0.99097 0.99095 0.99094
0.110  0.99124 0.99121 0.99117 0.99111 0.99103 0.99095 0.99085 0.99075 0.99065 0.99054 0.99044 0.99035 0.99027 0.99019 0.99014 0.99009 0.99007 0.99005
0.115  0.99042 0.99039 0.99034 0.99028 0.99020 0.99010 0.99000 0.98989 0.98977 0.98966 0.98955 0.98945 0.98936 0.98928 0.98922 0.98917 0.98914 0.98913
0.120  0.98957 0.98954 0.98948 0.98941 0.98932 0.98922 0.98911 0.98899 0.98886 0.98874 0.98862 0.98851 0.98841 0.98833 0.98826 0.98821 0.98818 0.98816
0.125  0.98868 0.98864 0.98859 0.98851 0.98841 0.98830 0.98818 0.98805 0.98791 0.98778 0.98765 0.98753 0.98743 0.98733 0.98726 0.98720 0.98717 0.98715
0.130  0.98775 0.98772 0.98765 0.98757 0.98746 0.98734 0.98721 0.98707 0.98693 0.98678 0.98664 0.98651 0.98640 0.98630 0.98622 0.98616 0.98612 0.98610
0.135  0.98679 0.98675 0.98668 0.98659 0.98648 0.98635 0.98621 0.98605 0.98590 0.98574 0.98559 0.98546 0.98533 0.98522 0.98513 0.98507 0.98503 0.98501
0.140  0.98579 0.98575 0.98567 0.98557 0.98545 0.98531 0.98516 0.98500 0.98483 0.98467 0.98450 0.98436 0.98422 0.98410 0.98401 0.98394 0.98390 0.98388
0.145  0.98475 0.98470 0.98463 0.98452 0.98439 0.98424 0.98408 0.98390 0.98373 0.98355 0.98338 0.98322 0.98307 0.98295 0.98285 0.98277 0.98273 0.98270
0.150  0.98368 0.98363 0.98354 0.98343 0.98329 0.98313 0.98296 0.98277 0.98258 0.98239 0.98221 0.98203 0.98188 0.98175 0.98164 0.98156 0.98151 0.98149
0.155  0.98257 0.98251 0.98242 0.98230 0.98216 0.98199 0.98180 0.98160 0.98140 0.98119 0.98100 0.98081 0.98065 0.98051 0.98039 0.98031 0.98026 0.98023
0.160  0.98142 0.98136 0.98127 0.98114 0.98098 0.98080 0.98060 0.98039 0.98017 0.97996 0.97975 0.97955 0.97938 0.97923 0.97910 0.97901 0.97896 0.97893
0.165  0.98023 0.98017 0.98007 0.97993 0.97977 0.97958 0.97936 0.97914 0.97891 0.97868 0.97846 0.97825 0.97806 0.97790 0.97777 0.97768 0.97762 0.97759
0.170  0.97901 0.97894 0.97884 0.97869 0.97852 0.97831 0.97809 0.97785 0.97760 0.97736 0.97713 0.97691 0.97671 0.97654 0.97640 0.97630 0.97624 0.97621
0.175  0.97775 0.97768 0.97757 0.97741 0.97723 0.97701 0.97677 0.97652 0.97626 0.97601 0.97576 0.97552 0.97531 0.97513 0.97499 0.97488 0.97482 0.97478
0.180  0.97645 0.97638 0.97626 0.97610 0.97590 0.97567 0.97542 0.97515 0.97488 0.97461 0.97435 0.97410 0.97388 0.97369 0.97354 0.97342 0.97335 0.97332
0.185  0.97511 0.97504 0.97491 0.97474 0.97453 0.97429 0.97403 0.97375 0.97346 0.97317 0.97289 0.97264 0.97240 0.97220 0.97204 0.97192 0.97185 0.97181
0.190  0.97374 0.97366 0.97353 0.97335 0.97313 0.97288 0.97260 0.97230 0.97200 0.97170 0.97140 0.97113 0.97088 0.97067 0.97050 0.97038 0.97030 0.97026
0.195  0.97233 0.97225 0.97211 0.97192 0.97169 0.97142 0.97113 0.97082 0.97050 0.97018 0.96987 0.96958 0.96933 0.96910 0.96892 0.96879 0.96871 0.96867
0.200  0.97088 0.97079 0.97065 0.97045 0.97021 0.96993 0.96962 0.96929 0.96896 0.96862 0.96830 0.96800 0.96773 0.96749 0.96730 0.96716 0.96708 0.96704
0.205  0.96940 0.96930 0.96915 0.96894 0.96869 0.96839 0.96807 0.96773 0.96737 0.96702 0.96668 0.96637 0.96608 0.96584 0.96564 0.96550 0.96541 0.96536
0.210  0.96787 0.96777 0.96761 0.96740 0.96713 0.96682 0.96648 0.96612 0.96575 0.96539 0.96503 0.96470 0.96440 0.96414 0.96394 0.96378 0.96369 0.96364
0.215  0.96631 0.96621 0.96604 0.96581 0.96553 0.96521 0.96486 0.96448 0.96409 0.96371 0.96334 0.96299 0.96268 0.96241 0.96219 0.96203 0.96193 0.96189
0.220  0.96471 0.96460 0.96443 0.96419 0.96390 0.96356 0.96319 0.96280 0.96239 0.96199 0.96160 0.96124 0.96091 0.96063 0.96040 0.96024 0.96013 0.96008
0.225  0.96307 0.96296 0.96277 0.96253 0.96222 0.96187 0.96148 0.96107 0.96065 0.96023 0.95982 0.95945 0.95910 0.95881 0.95858 0.95840 0.95829 0.95824
0.230  0.96139 0.96128 0.96109 0.96083 0.96051 0.96014 0.95974 0.95931 0.95887 0.95843 0.95801 0.95761 0.95726 0.95695 0.95670 0.95652 0.95641 0.95635
0.235  0.95968 0.95956 0.95936 0.95909 0.95876 0.95837 0.95795 0.95751 0.95705 0.95659 0.95615 0.95574 0.95537 0.95505 0.95479 0.95460 0.95448 0.95443
0.240  0.95792 0.95780 0.95759 0.95731 0.95696 0.95657 0.95613 0.95566 0.95518 0.95471 0.95425 0.95382 0.95343 0.95310 0.95284 0.95264 0.95252 0.95246
0.245  0.95613 0.95600 0.95578 0.95549 0.95513 0.95472 0.95426 0.95378 0.95328 0.95279 0.95231 0.95186 0.95146 0.95112 0.95084 0.95063 0.95051 0.95044
0.250  0.95430 0.95416 0.95394 0.95363 0.95326 0.95283 0.95236 0.95185 0.95134 0.95082 0.95032 0.94986 0.94945 0.94909 0.94880 0.94858 0.94845 0.94841
0.255  0.95243 0.95229 0.95205 0.95174 0.95135 0.95090 0.95041 0.94989 0.94935 0.94882 0.94830 0.94782 0.94739 0.94702 0.94672 0.94649 0.94636 0.94631
0.260  0.95052 0.95037 0.95013 0.94980 0.94940 0.94894 0.94843 0.94788 0.94733 0.94677 0.94624 0.94574 0.94529 0.94490 0.94459 0.94436 0.94422 0.94417
0.265  0.94857 0.94842 0.94817 0.94783 0.94741 0.94693 0.94640 0.94584 0.94526 0.94469 0.94413 0.94362 0.94315 0.94275 0.94242 0.94219 0.94204 0.94199
0.270  0.94658 0.94642 0.94616 0.94581 0.94538 0.94488 0.94434 0.94375 0.94316 0.94256 0.94199 0.94145 0.94096 0.94055 0.94021 0.93997 0.93982 0.93977
0.275  0.94456 0.94439 0.94412 0.94376 0.94331 0.94280 0.94223 0.94163 0.94101 0.94039 0.93980 0.93924 0.93874 0.93831 0.93796 0.93771 0.93755 0.93750
0.280  0.94249 0.94232 0.94204 0.94166 0.94120 0.94067 0.94008 0.93946 0.93882 0.93818 0.93757 0.93699 0.93647 0.93603 0.93567 0.93540 0.93524 0.93519
0.285  0.94038 0.94021 0.93992 0.93953 0.93905 0.93850 0.93789 0.93725 0.93659 0.93593 0.93529 0.93470 0.93416 0.93370 0.93333 0.93306 0.93289 0.93283
0.290  0.93824 0.93806 0.93776 0.93736 0.93686 0.93629 0.93567 0.93500 0.93432 0.93363 0.93298 0.93236 0.93181 0.93134 0.93095 0.93067 0.93050 0.93043
0.295  0.93605 0.93586 0.93556 0.93514 0.93463 0.93404 0.93340 0.93271 0.93200 0.93130 0.93062 0.92999 0.92942 0.92893 0.92853 0.92824 0.92806 0.92799
0.300  0.93383 0.93363 0.93332 0.93289 0.93236 0.93175 0.93109 0.93037 0.92965 0.92892 0.92822 0.92757 0.92698 0.92647 0.92606 0.92576 0.92558 0.92551
0.305  0.93156 0.93136 0.93103 0.93059 0.93005 0.92942 0.92873 0.92800 0.92725 0.92650 0.92578 0.92511 0.92450 0.92398 0.92356 0.92325 0.92306 0.92298
0.310  0.92925 0.92905 0.92871 0.92826 0.92770 0.92705 0.92634 0.92559 0.92481 0.92404 0.92330 0.92260 0.92198 0.92144 0.92100 0.92068 0.92049 0.92041
0.315  0.92691 0.92669 0.92635 0.92588 0.92530 0.92464 0.92391 0.92313 0.92233 0.92154 0.92077 0.92006 0.91941 0.91886 0.91841 0.91808 0.91788 0.91780
0.320  0.92452 0.92430 0.92394 0.92346 0.92287 0.92218 0.92143 0.92063 0.91981 0.91899 0.91820 0.91747 0.91680 0.91623 0.91577 0.91543 0.91523 0.91515
0.325  0.92209 0.92187 0.92150 0.92100 0.92039 0.91969 0.91891 0.91809 0.91725 0.91640 0.91559 0.91483 0.91415 0.91357 0.91309 0.91274 0.91253 0.91245
0.330  0.91962 0.91939 0.91901 0.91850 0.91788 0.91715 0.91636 0.91551 0.91464 0.91377 0.91294 0.91216 0.91146 0.91085 0.91037 0.91001 0.90979 0.90970
0.335  0.91711 0.91687 0.91649 0.91596 0.91532 0.91457 0.91375 0.91288 0.91199 0.91110 0.91024 0.90944 0.90872 0.90810 0.90760 0.90723 0.90700 0.90691
0.340  0.91456 0.91432 0.91392 0.91338 0.91272 0.91195 0.91111 0.91021 0.90930 0.90838 0.90750 0.90668 0.90594 0.90530 0.90479 0.90441 0.90417 0.90408
0.345  0.91197 0.91172 0.91131 0.91075 0.91007 0.90929 0.90842 0.90750 0.90656 0.90563 0.90472 0.90387 0.90312 0.90246 0.90193 0.90154 0.90130 0.90121
0.350  0.90933 0.90908 0.90866 0.90809 0.90739 0.90658 0.90570 0.90475 0.90379 0.90282 0.90190 0.90103 0.90025 0.89957 0.89903 0.89863 0.89839 0.89829
0.355  0.90666 0.90639 0.90596 0.90538 0.90466 0.90383 0.90293 0.90196 0.90097 0.89998 0.89903 0.89814 0.89734 0.89664 0.89609 0.89568 0.89543 0.89532
0.360  0.90394 0.90367 0.90323 0.90263 0.90189 0.90104 0.90011 0.89912 0.89810 0.89709 0.89611 0.89520 0.89438 0.89367 0.89310 0.89268 0.89242 0.89232
0.365  0.90118 0.90090 0.90045 0.89983 0.89908 0.89821 0.89726 0.89624 0.89520 0.89416 0.89316 0.89222 0.89138 0.89066 0.89007 0.88964 0.88938 0.88927
0.370  0.89837 0.89809 0.89763 0.89700 0.89623 0.89534 0.89435 0.89331 0.89225 0.89118 0.89016 0.88920 0.88834 0.88759 0.88700 0.88655 0.88628 0.88619
0.375  0.89553 0.89524 0.89476 0.89412 0.89333 0.89242 0.89141 0.89035 0.88925 0.88816 0.88711 0.88613 0.88525 0.88449 0.88388 0.88342 0.88315 0.88305
0.380  0.89264 0.89234 0.89186 0.89120 0.89039 0.88946 0.88843 0.88734 0.88622 0.88510 0.88403 0.88302 0.88212 0.88134 0.88071 0.88025 0.87997 0.87987
0.385  0.88971 0.88940 0.88891 0.88823 0.88741 0.88645 0.88540 0.88428 0.88314 0.88200 0.88089 0.87987 0.87894 0.87815 0.87750 0.87703 0.87674 0.87664
0.390  0.88674 0.88642 0.88592 0.88522 0.88438 0.88340 0.88233 0.88118 0.88001 0.87885 0.87772 0.87667 0.87572 0.87491 0.87425 0.87376 0.87347 0.87337
0.395  0.88372 0.88340 0.88288 0.88217 0.88131 0.88031 0.87921 0.87804 0.87684 0.87565 0.87450 0.87343 0.87246 0.87162 0.87095 0.87046 0.87015 0.87005
0.400  0.88066 0.88033 0.87980 0.87908 0.87819 0.87717 0.87605 0.87486 0.87363 0.87241 0.87123 0.87014 0.86915 0.86830 0.86761 0.86710 0.86679 0.86668
0.405  0.87755 0.87722 0.87668 0.87594 0.87504 0.87399 0.87284 0.87162 0.87037 0.86913 0.86793 0.86680 0.86579 0.86492 0.86422 0.86370 0.86339 0.86327
0.410  0.87440 0.87406 0.87351 0.87276 0.87183 0.87077 0.86960 0.86835 0.86707 0.86580 0.86457 0.86343 0.86239 0.86151 0.86079 0.86026 0.85994 0.85982
0.415  0.87121 0.87086 0.87030 0.86953 0.86859 0.86750 0.86630 0.86503 0.86373 0.86242 0.86117 0.86000 0.85895 0.85804 0.85731 0.85677 0.85644 0.85632
0.420  0.86797 0.86762 0.86704 0.86626 0.86529 0.86419 0.86296 0.86166 0.86033 0.85900 0.85773 0.85653 0.85546 0.85453 0.85378 0.85323 0.85290 0.85277
0.425  0.86469 0.86433 0.86374 0.86294 0.86196 0.86083 0.85958 0.85825 0.85690 0.85554 0.85424 0.85302 0.85192 0.85098 0.85021 0.84965 0.84931 0.84918
0.430  0.86136 0.86099 0.86039 0.85958 0.85858 0.85742 0.85615 0.85480 0.85342 0.85203 0.85070 0.84946 0.84834 0.84738 0.84660 0.84603 0.84568 0.84555
0.435  0.85799 0.85761 0.85700 0.85617 0.85515 0.85397 0.85268 0.85130 0.84989 0.84848 0.84712 0.84586 0.84471 0.84373 0.84294 0.84236 0.84200 0.84186
0.440  0.85457 0.85419 0.85357 0.85272 0.85168 0.85048 0.84916 0.84775 0.84631 0.84488 0.84350 0.84221 0.84104 0.84004 0.83923 0.83864 0.83827 0.83813
0.445  0.85111 0.85072 0.85008 0.84922 0.84816 0.84694 0.84559 0.84416 0.84270 0.84123 0.83983 0.83851 0.83732 0.83630 0.83548 0.83487 0.83450 0.83436
0.450  0.84760 0.84720 0.84655 0.84568 0.84460 0.84335 0.84198 0.84052 0.83903 0.83754 0.83611 0.83477 0.83356 0.83252 0.83168 0.83106 0.83069 0.83054
0.455  0.84405 0.84364 0.84298 0.84209 0.84099 0.83972 0.83832 0.83684 0.83532 0.83380 0.83234 0.83098 0.82975 0.82869 0.82784 0.82721 0.82682 0.82667
0.460  0.84044 0.84003 0.83936 0.83845 0.83733 0.83604 0.83462 0.83311 0.83156 0.83002 0.82853 0.82714 0.82589 0.82481 0.82394 0.82330 0.82291 0.82278
0.465  0.83680 0.83637 0.83569 0.83477 0.83363 0.83231 0.83087 0.82933 0.82775 0.82619 0.82467 0.82326 0.82198 0.82089 0.82001 0.81935 0.81896 0.81882
0.470  0.83310 0.83267 0.83198 0.83103 0.82988 0.82854 0.82707 0.82551 0.82390 0.82231 0.82077 0.81933 0.81803 0.81692 0.81602 0.81536 0.81495 0.81481
0.475  0.82936 0.82892 0.82821 0.82726 0.82608 0.82472 0.82322 0.82163 0.82000 0.81838 0.81681 0.81535 0.81404 0.81290 0.81199 0.81131 0.81090 0.81076
0.480  0.82557 0.82512 0.82441 0.82343 0.82224 0.82085 0.81933 0.81772 0.81606 0.81441 0.81282 0.81133 0.80999 0.80884 0.80791 0.80722 0.80681 0.80666
0.485  0.82173 0.82128 0.82055 0.81956 0.81834 0.81694 0.81539 0.81375 0.81206 0.81039 0.80877 0.80726 0.80590 0.80473 0.80378 0.80309 0.80266 0.80251
0.490  0.81784 0.81739 0.81664 0.81564 0.81440 0.81297 0.81140 0.80974 0.80802 0.80632 0.80468 0.80314 0.80176 0.80057 0.79961 0.79890 0.79847 0.79831
0.495  0.81391 0.81344 0.81269 0.81167 0.81041 0.80896 0.80737 0.80567 0.80393 0.80220 0.80053 0.79897 0.79757 0.79636 0.79538 0.79467 0.79423 0.79407
0.500  0.80993 0.80945 0.80869 0.80765 0.80638 0.80490 0.80328 0.80156 0.79980 0.79804 0.79634 0.79476 0.79333 0.79211 0.79111 0.79039 0.78994 0.78978
0.505  0.80589 0.80542 0.80464 0.80358 0.80229 0.80080 0.79915 0.79740 0.79561 0.79382 0.79210 0.79050 0.78905 0.78780 0.78680 0.78606 0.78560 0.78544
0.510  0.80181 0.80133 0.80054 0.79947 0.79816 0.79664 0.79497 0.79319 0.79138 0.78956 0.78782 0.78618 0.78472 0.78345 0.78243 0.78168 0.78122 0.78105
0.515  0.79768 0.79719 0.79639 0.79530 0.79397 0.79243 0.79074 0.78894 0.78709 0.78525 0.78348 0.78183 0.78034 0.77905 0.77802 0.77725 0.77679 0.77661
0.520  0.79350 0.79300 0.79219 0.79108 0.78973 0.78817 0.78646 0.78463 0.78276 0.78089 0.77910 0.77742 0.77591 0.77460 0.77355 0.77278 0.77231 0.77213
0.525  0.78927 0.78876 0.78794 0.78682 0.78545 0.78387 0.78212 0.78027 0.77838 0.77649 0.77466 0.77296 0.77143 0.77011 0.76904 0.76826 0.76778 0.76759
0.530  0.78498 0.78447 0.78364 0.78250 0.78111 0.77951 0.77774 0.77587 0.77394 0.77203 0.77018 0.76845 0.76690 0.76556 0.76448 0.76368 0.76320 0.76304
0.535  0.78065 0.78013 0.77928 0.77814 0.77673 0.77510 0.77331 0.77141 0.76946 0.76752 0.76564 0.76390 0.76232 0.76097 0.75987 0.75906 0.75857 0.75840
0.540  0.77627 0.77574 0.77488 0.77372 0.77229 0.77064 0.76883 0.76690 0.76492 0.76296 0.76106 0.75929 0.75769 0.75632 0.75521 0.75439 0.75389 0.75372
0.545  0.77183 0.77129 0.77043 0.76925 0.76780 0.76613 0.76430 0.76235 0.76034 0.75835 0.75643 0.75463 0.75301 0.75163 0.75050 0.74967 0.74917 0.74899
0.550  0.76734 0.76680 0.76592 0.76473 0.76326 0.76157 0.75971 0.75774 0.75571 0.75369 0.75174 0.74993 0.74829 0.74688 0.74574 0.74490 0.74439 0.74421
0.555  0.76280 0.76225 0.76136 0.76015 0.75867 0.75696 0.75508 0.75308 0.75102 0.74898 0.74701 0.74517 0.74351 0.74209 0.74093 0.74008 0.73957 0.73938
0.560  0.75820 0.75765 0.75675 0.75553 0.75403 0.75229 0.75039 0.74836 0.74628 0.74422 0.74222 0.74036 0.73868 0.73724 0.73607 0.73522 0.73469 0.73450
0.565  0.75355 0.75299 0.75208 0.75085 0.74933 0.74757 0.74564 0.74360 0.74150 0.73940 0.73739 0.73550 0.73380 0.73234 0.73116 0.73029 0.72976 0.72957
0.570  0.74885 0.74829 0.74736 0.74611 0.74458 0.74280 0.74085 0.73878 0.73665 0.73454 0.73250 0.73059 0.72887 0.72739 0.72620 0.72532 0.72479 0.72459
0.575  0.74410 0.74352 0.74259 0.74133 0.73977 0.73798 0.73600 0.73391 0.73176 0.72962 0.72756 0.72563 0.72389 0.72240 0.72119 0.72030 0.71976 0.71956
0.580  0.73929 0.73871 0.73776 0.73648 0.73492 0.73310 0.73110 0.72899 0.72681 0.72465 0.72256 0.72061 0.71886 0.71735 0.71613 0.71523 0.71468 0.71447
0.585  0.73442 0.73383 0.73288 0.73159 0.73000 0.72817 0.72615 0.72401 0.72181 0.71963 0.71752 0.71555 0.71377 0.71224 0.71101 0.71010 0.70955 0.70934
0.590  0.72950 0.72891 0.72794 0.72664 0.72504 0.72318 0.72114 0.71898 0.71676 0.71455 0.71241 0.71043 0.70863 0.70709 0.70584 0.70493 0.70437 0.70415
0.595  0.72452 0.72392 0.72295 0.72163 0.72001 0.71814 0.71608 0.71389 0.71165 0.70942 0.70726 0.70525 0.70344 0.70188 0.70062 0.69970 0.69913 0.69894
0.600  0.71949 0.71888 0.71790 0.71657 0.71493 0.71304 0.71096 0.70875 0.70649 0.70424 0.70206 0.70003 0.69820 0.69663 0.69535 0.69442 0.69385 0.69365
0.605  0.71440 0.71379 0.71279 0.71145 0.70980 0.70789 0.70579 0.70356 0.70127 0.69900 0.69680 0.69475 0.69290 0.69131 0.69003 0.68908 0.68851 0.68831
0.610  0.70925 0.70863 0.70763 0.70627 0.70461 0.70268 0.70056 0.69831 0.69600 0.69371 0.69149 0.68942 0.68755 0.68595 0.68465 0.68370 0.68312 0.68291
0.615  0.70404 0.70342 0.70241 0.70104 0.69936 0.69742 0.69528 0.69301 0.69067 0.68836 0.68612 0.68403 0.68215 0.68053 0.67922 0.67826 0.67767 0.67746
0.620  0.69878 0.69815 0.69713 0.69575 0.69405 0.69209 0.68994 0.68764 0.68529 0.68295 0.68070 0.67859 0.67669 0.67506 0.67374 0.67277 0.67217 0.67196
0.625  0.69345 0.69282 0.69179 0.69040 0.68869 0.68671 0.68454 0.68223 0.67985 0.67749 0.67522 0.67309 0.67118 0.66953 0.66820 0.66722 0.66662 0.66640
0.630  0.68807 0.68743 0.68640 0.68499 0.68326 0.68127 0.67908 0.67675 0.67436 0.67198 0.66969 0.66754 0.66561 0.66395 0.66261 0.66162 0.66102 0.66080
0.635  0.68263 0.68199 0.68094 0.67952 0.67778 0.67577 0.67356 0.67122 0.66881 0.66640 0.66410 0.66193 0.65999 0.65831 0.65696 0.65597 0.65536 0.65513
0.640  0.67713 0.67648 0.67542 0.67399 0.67224 0.67022 0.66798 0.66563 0.66320 0.66078 0.65845 0.65627 0.65431 0.65262 0.65126 0.65026 0.64964 0.64941
0.645  0.67156 0.67091 0.66984 0.66841 0.66664 0.66460 0.66235 0.65997 0.65753 0.65509 0.65274 0.65055 0.64857 0.64688 0.64550 0.64449 0.64387 0.64364
0.650  0.66593 0.66528 0.66421 0.66276 0.66098 0.65892 0.65666 0.65426 0.65180 0.64935 0.64698 0.64477 0.64278 0.64107 0.63969 0.63867 0.63805 0.63784
0.655  0.66025 0.65958 0.65851 0.65705 0.65526 0.65319 0.65091 0.64849 0.64602 0.64355 0.64116 0.63894 0.63693 0.63521 0.63382 0.63280 0.63217 0.63195
0.660  0.65449 0.65383 0.65274 0.65127 0.64947 0.64739 0.64510 0.64266 0.64017 0.63769 0.63528 0.63305 0.63103 0.62930 0.62789 0.62686 0.62623 0.62601
0.665  0.64868 0.64801 0.64692 0.64544 0.64363 0.64153 0.63922 0.63677 0.63426 0.63176 0.62935 0.62710 0.62507 0.62332 0.62191 0.62088 0.62024 0.62002
0.670  0.64280 0.64212 0.64103 0.63954 0.63772 0.63561 0.63329 0.63082 0.62830 0.62579 0.62336 0.62109 0.61905 0.61729 0.61587 0.61483 0.61419 0.61397
0.675  0.63685 0.63617 0.63507 0.63358 0.63174 0.62963 0.62729 0.62481 0.62227 0.61974 0.61730 0.61502 0.61297 0.61120 0.60978 0.60873 0.60809 0.60786
0.680  0.63084 0.63016 0.62905 0.62755 0.62571 0.62358 0.62123 0.61874 0.61618 0.61364 0.61119 0.60889 0.60683 0.60506 0.60362 0.60257 0.60192 0.60169
0.685  0.62477 0.62408 0.62297 0.62146 0.61960 0.61746 0.61511 0.61260 0.61003 0.60747 0.60501 0.60271 0.60064 0.59885 0.59741 0.59635 0.59570 0.59546
0.690  0.61862 0.61793 0.61682 0.61530 0.61344 0.61129 0.60892 0.60640 0.60382 0.60125 0.59878 0.59646 0.59437 0.59259 0.59114 0.59007 0.58942 0.58918
0.695  0.61241 0.61172 0.61060 0.60907 0.60720 0.60504 0.60266 0.60014 0.59755 0.59496 0.59247 0.59015 0.58806 0.58626 0.58481 0.58373 0.58308 0.58284
0.700  0.60613 0.60544 0.60431 0.60278 0.60090 0.59873 0.59634 0.59381 0.59121 0.58861 0.58611 0.58378 0.58168 0.57988 0.57841 0.57734 0.57668 0.57646
0.705  0.59978 0.59909 0.59795 0.59642 0.59453 0.59235 0.58995 0.58741 0.58480 0.58220 0.57969 0.57735 0.57524 0.57343 0.57196 0.57088 0.57022 0.57000
0.710  0.59336 0.59266 0.59153 0.58999 0.58809 0.58591 0.58350 0.58094 0.57833 0.57572 0.57320 0.57086 0.56874 0.56692 0.56545 0.56437 0.56370 0.56347
0.715  0.58687 0.58617 0.58503 0.58349 0.58158 0.57939 0.57698 0.57442 0.57179 0.56918 0.56665 0.56429 0.56217 0.56035 0.55887 0.55779 0.55712 0.55689
0.720  0.58031 0.57961 0.57847 0.57692 0.57501 0.57281 0.57039 0.56782 0.56519 0.56257 0.56004 0.55767 0.55555 0.55371 0.55224 0.55115 0.55048 0.55025
0.725  0.57368 0.57297 0.57183 0.57027 0.56836 0.56616 0.56373 0.56116 0.55852 0.55589 0.55336 0.55099 0.54886 0.54702 0.54554 0.54444 0.54378 0.54354
0.730  0.56697 0.56626 0.56512 0.56355 0.56164 0.55944 0.55701 0.55443 0.55178 0.54915 0.54661 0.54423 0.54210 0.54026 0.53877 0.53768 0.53701 0.53677
0.735  0.56019 0.55948 0.55833 0.55677 0.55485 0.55264 0.55021 0.54763 0.54498 0.54234 0.53980 0.53742 0.53527 0.53344 0.53195 0.53085 0.53018 0.52994
0.740  0.55333 0.55262 0.55147 0.54990 0.54799 0.54578 0.54334 0.54075 0.53810 0.53546 0.53291 0.53053 0.52839 0.52655 0.52505 0.52396 0.52329 0.52304
0.745  0.54639 0.54568 0.54453 0.54297 0.54105 0.53884 0.53640 0.53381 0.53115 0.52851 0.52596 0.52358 0.52143 0.51959 0.51810 0.51700 0.51633 0.51608
0.750  0.53938 0.53867 0.53752 0.53595 0.53404 0.53182 0.52938 0.52679 0.52414 0.52149 0.51894 0.51656 0.51441 0.51257 0.51108 0.50998 0.50931 0.50908
0.755  0.53229 0.53158 0.53043 0.52886 0.52695 0.52473 0.52229 0.51970 0.51705 0.51440 0.51185 0.50946 0.50732 0.50547 0.50399 0.50289 0.50222 0.50199
0.760  0.52512 0.52441 0.52326 0.52169 0.51978 0.51757 0.51512 0.51253 0.50988 0.50724 0.50469 0.50230 0.50017 0.49832 0.49683 0.49573 0.49506 0.49483
0.765  0.51786 0.51716 0.51600 0.51444 0.51253 0.51032 0.50788 0.50529 0.50264 0.50001 0.49746 0.49508 0.49294 0.49109 0.48961 0.48851 0.48784 0.48760
0.770  0.51053 0.50982 0.50867 0.50712 0.50520 0.50299 0.50056 0.49798 0.49533 0.49269 0.49015 0.48777 0.48564 0.48380 0.48231 0.48122 0.48055 0.48031
0.775  0.50311 0.50241 0.50126 0.49970 0.49780 0.49559 0.49316 0.49058 0.48794 0.48531 0.48277 0.48040 0.47826 0.47643 0.47495 0.47385 0.47319 0.47294
0.780  0.49561 0.49491 0.49376 0.49221 0.49031 0.48810 0.48568 0.48311 0.48047 0.47785 0.47531 0.47295 0.47082 0.46899 0.46751 0.46642 0.46576 0.46551
0.785  0.48802 0.48732 0.48618 0.48463 0.48273 0.48054 0.47812 0.47556 0.47293 0.47031 0.46778 0.46543 0.46331 0.46148 0.46000 0.45892 0.45826 0.45801
0.790  0.48035 0.47965 0.47851 0.47697 0.47507 0.47289 0.47048 0.46793 0.46531 0.46270 0.46018 0.45783 0.45572 0.45390 0.45242 0.45134 0.45068 0.45043
0.795  0.47258 0.47189 0.47075 0.46922 0.46733 0.46515 0.46276 0.46021 0.45760 0.45500 0.45249 0.45015 0.44805 0.44623 0.44477 0.44369 0.44303 0.44278
0.800  0.46473 0.46403 0.46290 0.46138 0.45949 0.45733 0.45495 0.45241 0.44982 0.44723 0.44473 0.44240 0.44031 0.43850 0.43704 0.43597 0.43531 0.43508
0.805  0.45678 0.45609 0.45497 0.45345 0.45157 0.44942 0.44705 0.44453 0.44194 0.43937 0.43689 0.43457 0.43248 0.43069 0.42924 0.42817 0.42752 0.42729
0.810  0.44874 0.44805 0.44693 0.44542 0.44356 0.44142 0.43906 0.43655 0.43398 0.43143 0.42896 0.42665 0.42458 0.42280 0.42135 0.42029 0.41964 0.41941
0.815  0.44060 0.43992 0.43881 0.43730 0.43546 0.43333 0.43098 0.42849 0.42594 0.42340 0.42095 0.41866 0.41659 0.41483 0.41339 0.41234 0.41169 0.41146
0.820  0.43236 0.43169 0.43059 0.42909 0.42726 0.42515 0.42281 0.42034 0.41781 0.41528 0.41285 0.41058 0.40853 0.40677 0.40535 0.40430 0.40366 0.40343
0.825  0.42403 0.42336 0.42227 0.42078 0.41897 0.41687 0.41456 0.41211 0.40959 0.40709 0.40467 0.40242 0.40038 0.39864 0.39723 0.39619 0.39555 0.39532
0.830  0.41560 0.41493 0.41385 0.41238 0.41058 0.40849 0.40620 0.40377 0.40128 0.39880 0.39640 0.39416 0.39215 0.39042 0.38902 0.38799 0.38736 0.38712
0.835  0.40706 0.40640 0.40533 0.40387 0.40209 0.40002 0.39775 0.39534 0.39287 0.39041 0.38804 0.38582 0.38383 0.38211 0.38073 0.37971 0.37908 0.37885
0.840  0.39841 0.39776 0.39670 0.39526 0.39349 0.39145 0.38920 0.38682 0.38437 0.38194 0.37959 0.37739 0.37542 0.37372 0.37235 0.37134 0.37072 0.37048
0.845  0.38966 0.38901 0.38796 0.38654 0.38479 0.38277 0.38055 0.37819 0.37577 0.37337 0.37104 0.36887 0.36691 0.36524 0.36388 0.36288 0.36227 0.36206
0.850  0.38079 0.38015 0.37912 0.37771 0.37598 0.37399 0.37179 0.36946 0.36706 0.36469 0.36240 0.36025 0.35832 0.35667 0.35532 0.35434 0.35373 0.35352
0.855  0.37181 0.37118 0.37016 0.36877 0.36706 0.36510 0.36293 0.36062 0.35827 0.35592 0.35365 0.35154 0.34963 0.34800 0.34667 0.34570 0.34510 0.34489
0.860  0.36272 0.36210 0.36109 0.35972 0.35803 0.35610 0.35395 0.35168 0.34936 0.34704 0.34481 0.34273 0.34085 0.33923 0.33793 0.33697 0.33638 0.33617
0.865  0.35350 0.35289 0.35190 0.35055 0.34889 0.34698 0.34487 0.34264 0.34035 0.33806 0.33586 0.33380 0.33196 0.33037 0.32908 0.32814 0.32756 0.32735
0.870  0.34416 0.34356 0.34258 0.34126 0.33962 0.33775 0.33567 0.33347 0.33122 0.32898 0.32681 0.32478 0.32297 0.32140 0.32014 0.31921 0.31864 0.31843
0.875  0.33470 0.33410 0.33314 0.33184 0.33024 0.32839 0.32635 0.32419 0.32198 0.31977 0.31765 0.31566 0.31387 0.31233 0.31109 0.31017 0.30962 0.30940
0.880  0.32510 0.32452 0.32357 0.32229 0.32072 0.31890 0.31691 0.31479 0.31262 0.31046 0.30837 0.30642 0.30466 0.30315 0.30193 0.30104 0.30049 0.30028
0.885  0.31536 0.31479 0.31387 0.31262 0.31108 0.30929 0.30734 0.30527 0.30313 0.30101 0.29897 0.29706 0.29534 0.29386 0.29267 0.29179 0.29125 0.29104
0.890  0.30549 0.30493 0.30403 0.30280 0.30129 0.29955 0.29764 0.29561 0.29352 0.29145 0.28945 0.28759 0.28590 0.28446 0.28329 0.28243 0.28190 0.28169
0.895  0.29547 0.29492 0.29404 0.29284 0.29137 0.28967 0.28781 0.28581 0.28378 0.28176 0.27980 0.27798 0.27634 0.27492 0.27379 0.27295 0.27243 0.27223
0.900  0.28529 0.28476 0.28390 0.28273 0.28130 0.27964 0.27783 0.27589 0.27390 0.27193 0.27003 0.26825 0.26665 0.26527 0.26416 0.26334 0.26284 0.26266
0.905  0.27496 0.27445 0.27361 0.27247 0.27108 0.26947 0.26769 0.26581 0.26388 0.26197 0.26011 0.25838 0.25683 0.25549 0.25441 0.25361 0.25312 0.25295
0.910  0.26447 0.26397 0.26315 0.26205 0.26069 0.25913 0.25741 0.25559 0.25372 0.25185 0.25005 0.24837 0.24686 0.24557 0.24451 0.24374 0.24327 0.24310
0.915  0.25379 0.25331 0.25252 0.25145 0.25014 0.24863 0.24696 0.24520 0.24339 0.24158 0.23984 0.23822 0.23675 0.23550 0.23448 0.23373 0.23328 0.23311
0.920  0.24294 0.24247 0.24171 0.24068 0.23941 0.23796 0.23634 0.23464 0.23289 0.23114 0.22947 0.22790 0.22649 0.22528 0.22430 0.22358 0.22313 0.22297
0.925  0.23189 0.23144 0.23071 0.22972 0.22850 0.22709 0.22555 0.22391 0.22222 0.22054 0.21893 0.21742 0.21606 0.21489 0.21395 0.21326 0.21283 0.21267
0.930  0.22063 0.22020 0.21950 0.21855 0.21738 0.21603 0.21455 0.21297 0.21136 0.20975 0.20820 0.20676 0.20546 0.20434 0.20343 0.20276 0.20236 0.20221
0.935  0.20916 0.20875 0.20808 0.20717 0.20605 0.20476 0.20335 0.20184 0.20030 0.19877 0.19729 0.19590 0.19466 0.19359 0.19273 0.19209 0.19170 0.19156
0.940  0.19744 0.19705 0.19642 0.19555 0.19449 0.19327 0.19192 0.19049 0.18903 0.18757 0.18616 0.18485 0.18366 0.18265 0.18183 0.18122 0.18085 0.18071
0.945  0.18547 0.18510 0.18450 0.18368 0.18268 0.18152 0.18025 0.17890 0.17751 0.17614 0.17481 0.17356 0.17244 0.17149 0.17071 0.17014 0.16979 0.16965
0.950  0.17322 0.17287 0.17230 0.17154 0.17059 0.16950 0.16830 0.16704 0.16574 0.16444 0.16319 0.16203 0.16098 0.16007 0.15935 0.15881 0.15848 0.15836
0.955  0.16064 0.16032 0.15979 0.15908 0.15820 0.15719 0.15607 0.15489 0.15367 0.15246 0.15130 0.15021 0.14924 0.14839 0.14772 0.14721 0.14691 0.14677
0.960  0.14772 0.14742 0.14693 0.14627 0.14546 0.14452 0.14349 0.14240 0.14128 0.14016 0.13909 0.13808 0.13718 0.13641 0.13578 0.13532 0.13503 0.13491
0.965  0.13439 0.13411 0.13366 0.13306 0.13232 0.13147 0.13053 0.12953 0.12851 0.12749 0.12651 0.12559 0.12477 0.12406 0.12349 0.12307 0.12281 0.12270
0.970  0.12057 0.12033 0.11993 0.11938 0.11872 0.11795 0.11711 0.11621 0.11529 0.11438 0.11350 0.11267 0.11193 0.11129 0.11078 0.11040 0.11017 0.11008
0.975  0.10618 0.10596 0.10561 0.10513 0.10455 0.10387 0.10313 0.10234 0.10153 0.10073 0.09995 0.09922 0.09857 0.09801 0.09756 0.09722 0.09702 0.09693
0.980  0.09105 0.09087 0.09057 0.09016 0.08965 0.08908 0.08844 0.08776 0.08707 0.08638 0.08572 0.08510 0.08454 0.08406 0.08368 0.08339 0.08322 0.08313
0.985  0.07493 0.07477 0.07453 0.07419 0.07378 0.07331 0.07279 0.07224 0.07167 0.07111 0.07056 0.07006 0.06960 0.06921 0.06890 0.06866 0.06852 0.06845
0.990  0.05730 0.05718 0.05700 0.05674 0.05643 0.05608 0.05568 0.05527 0.05484 0.05441 0.05400 0.05362 0.05328 0.05298 0.05274 0.05257 0.05246 0.05239
0.995  0.03686 0.03679 0.03667 0.03652 0.03632 0.03610 0.03585 0.03559 0.03532 0.03506 0.03480 0.03456 0.03435 0.03416 0.03401 0.03390 0.03384 0.03378
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e090.dat <==
# alpha = -0.05 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991
0.015  0.99983 0.99982 0.99982 0.99982 0.99982 0.99982 0.99982 0.99982 0.99981 0.99981 0.99981 0.99981 0.99981 0.99980 0.99980 0.99980 0.99980 0.99980
0.020  0.99969 0.99969 0.99969 0.99969 0.99968 0.99968 0.99968 0.99967 0.99967 0.99967 0.99966 0.99966 0.99966 0.99965 0.99965 0.99965 0.99965 0.99965
0.025  0.99952 0.99951 0.99951 0.99951 0.99950 0.99950 0.99949 0.99949 0.99948 0.99948 0.99947 0.99947 0.99946 0.99946 0.99945 0.99945 0.99945 0.99945
0.030  0.99930 0.99930 0.99930 0.99929 0.99929 0.99928 0.99927 0.99926 0.99925 0.99925 0.99924 0.99923 0.99922 0.99922 0.99921 0.99921 0.99921 0.99921
0.035  0.99905 0.99905 0.99904 0.99904 0.99903 0.99902 0.99901 0.99900 0.99899 0.99897 0.99896 0.99895 0.99894 0.99894 0.99893 0.99893 0.99892 0.99892
0.040  0.99876 0.99876 0.99875 0.99874 0.99873 0.99872 0.99870 0.99869 0.99868 0.99866 0.99865 0.99863 0.99862 0.99861 0.99860 0.99860 0.99859 0.99859
0.045  0.99843 0.99842 0.99842 0.99841 0.99839 0.99838 0.99836 0.99834 0.99832 0.99830 0.99829 0.99827 0.99826 0.99824 0.99823 0.99822 0.99822 0.99822
0.050  0.99806 0.99805 0.99804 0.99803 0.99802 0.99800 0.99798 0.99795 0.99793 0.99791 0.99789 0.99786 0.99785 0.99783 0.99782 0.99781 0.99780 0.99780
0.055  0.99765 0.99765 0.99763 0.99762 0.99760 0.99757 0.99755 0.99752 0.99750 0.99747 0.99744 0.99742 0.99739 0.99737 0.99736 0.99735 0.99734 0.99734
0.060  0.99721 0.99720 0.99718 0.99716 0.99714 0.99711 0.99708 0.99705 0.99702 0.99699 0.99695 0.99693 0.99690 0.99688 0.99686 0.99684 0.99684 0.99683
0.065  0.99672 0.99671 0.99669 0.99667 0.99664 0.99661 0.99658 0.99654 0.99650 0.99646 0.99643 0.99639 0.99636 0.99633 0.99631 0.99630 0.99629 0.99628
0.070  0.99620 0.99619 0.99617 0.99614 0.99611 0.99607 0.99603 0.99599 0.99594 0.99590 0.99585 0.99581 0.99578 0.99575 0.99572 0.99570 0.99569 0.99569
0.075  0.99563 0.99562 0.99560 0.99557 0.99553 0.99549 0.99544 0.99539 0.99534 0.99529 0.99524 0.99519 0.99515 0.99512 0.99509 0.99507 0.99505 0.99505
0.080  0.99503 0.99502 0.99499 0.99496 0.99492 0.99487 0.99481 0.99476 0.99470 0.99464 0.99458 0.99453 0.99448 0.99444 0.99441 0.99439 0.99437 0.99437
0.085  0.99439 0.99437 0.99435 0.99431 0.99426 0.99420 0.99414 0.99408 0.99401 0.99395 0.99389 0.99383 0.99377 0.99373 0.99369 0.99366 0.99365 0.99364
0.090  0.99371 0.99369 0.99366 0.99362 0.99356 0.99350 0.99343 0.99336 0.99329 0.99322 0.99314 0.99308 0.99302 0.99297 0.99293 0.99290 0.99288 0.99287
0.095  0.99299 0.99297 0.99293 0.99289 0.99283 0.99276 0.99268 0.99260 0.99252 0.99244 0.99236 0.99229 0.99222 0.99216 0.99212 0.99208 0.99206 0.99205
0.100  0.99223 0.99221 0.99217 0.99212 0.99205 0.99198 0.99189 0.99180 0.99171 0.99162 0.99153 0.99145 0.99138 0.99132 0.99127 0.99123 0.99120 0.99120
0.105  0.99144 0.99141 0.99137 0.99131 0.99123 0.99115 0.99106 0.99096 0.99086 0.99076 0.99067 0.99058 0.99050 0.99043 0.99037 0.99033 0.99030 0.99029
0.110  0.99060 0.99057 0.99052 0.99046 0.99038 0.99029 0.99019 0.99008 0.98997 0.98986 0.98975 0.98966 0.98957 0.98949 0.98943 0.98938 0.98936 0.98934
0.115  0.98972 0.98969 0.98964 0.98957 0.98948 0.98938 0.98927 0.98916 0.98904 0.98892 0.98880 0.98869 0.98860 0.98851 0.98845 0.98840 0.98837 0.98835
0.120  0.98881 0.98877 0.98872 0.98864 0.98855 0.98844 0.98832 0.98819 0.98806 0.98793 0.98780 0.98769 0.98758 0.98749 0.98742 0.98736 0.98733 0.98732
0.125  0.98785 0.98781 0.98775 0.98767 0.98757 0.98745 0.98732 0.98718 0.98704 0.98690 0.98677 0.98664 0.98652 0.98643 0.98635 0.98629 0.98625 0.98624
0.130  0.98686 0.98682 0.98675 0.98666 0.98655 0.98642 0.98628 0.98613 0.98598 0.98583 0.98568 0.98555 0.98542 0.98532 0.98523 0.98517 0.98513 0.98511
0.135  0.98582 0.98578 0.98571 0.98561 0.98549 0.98536 0.98521 0.98505 0.98488 0.98472 0.98456 0.98441 0.98428 0.98416 0.98407 0.98400 0.98396 0.98394
0.140  0.98475 0.98470 0.98463 0.98452 0.98440 0.98425 0.98409 0.98391 0.98374 0.98356 0.98339 0.98323 0.98309 0.98297 0.98287 0.98279 0.98275 0.98273
0.145  0.98364 0.98359 0.98351 0.98339 0.98326 0.98310 0.98293 0.98274 0.98255 0.98236 0.98218 0.98201 0.98186 0.98173 0.98162 0.98154 0.98149 0.98147
0.150  0.98249 0.98243 0.98234 0.98222 0.98208 0.98191 0.98172 0.98153 0.98132 0.98112 0.98093 0.98075 0.98058 0.98044 0.98033 0.98024 0.98019 0.98017
0.155  0.98129 0.98124 0.98114 0.98102 0.98086 0.98068 0.98048 0.98027 0.98005 0.97984 0.97963 0.97944 0.97926 0.97911 0.97899 0.97890 0.97885 0.97883
0.160  0.98006 0.98000 0.97990 0.97977 0.97960 0.97941 0.97920 0.97897 0.97874 0.97851 0.97829 0.97809 0.97790 0.97774 0.97761 0.97752 0.97746 0.97743
0.165  0.97879 0.97872 0.97862 0.97848 0.97830 0.97810 0.97787 0.97763 0.97739 0.97715 0.97691 0.97669 0.97650 0.97633 0.97619 0.97609 0.97603 0.97600
0.170  0.97748 0.97741 0.97730 0.97714 0.97696 0.97674 0.97650 0.97625 0.97599 0.97574 0.97549 0.97526 0.97505 0.97487 0.97472 0.97461 0.97455 0.97452
0.175  0.97613 0.97605 0.97593 0.97577 0.97558 0.97535 0.97510 0.97483 0.97456 0.97428 0.97402 0.97377 0.97355 0.97336 0.97321 0.97309 0.97302 0.97300
0.180  0.97473 0.97466 0.97453 0.97436 0.97415 0.97391 0.97365 0.97336 0.97307 0.97279 0.97251 0.97225 0.97201 0.97181 0.97165 0.97153 0.97146 0.97143
0.185  0.97330 0.97322 0.97309 0.97291 0.97269 0.97243 0.97215 0.97186 0.97155 0.97125 0.97095 0.97068 0.97043 0.97022 0.97005 0.96992 0.96985 0.96981
0.190  0.97183 0.97174 0.97161 0.97142 0.97118 0.97092 0.97062 0.97031 0.96999 0.96967 0.96936 0.96907 0.96881 0.96858 0.96840 0.96827 0.96819 0.96816
0.195  0.97032 0.97023 0.97008 0.96988 0.96964 0.96936 0.96905 0.96872 0.96838 0.96804 0.96772 0.96741 0.96714 0.96690 0.96671 0.96657 0.96649 0.96645
0.200  0.96876 0.96867 0.96852 0.96831 0.96805 0.96776 0.96743 0.96708 0.96673 0.96637 0.96603 0.96571 0.96543 0.96518 0.96498 0.96483 0.96474 0.96470
0.205  0.96717 0.96707 0.96691 0.96669 0.96642 0.96611 0.96577 0.96541 0.96504 0.96466 0.96431 0.96397 0.96367 0.96341 0.96320 0.96305 0.96295 0.96291
0.210  0.96554 0.96543 0.96526 0.96504 0.96475 0.96443 0.96407 0.96369 0.96330 0.96291 0.96254 0.96219 0.96187 0.96160 0.96138 0.96122 0.96112 0.96108
0.215  0.96386 0.96375 0.96358 0.96334 0.96304 0.96270 0.96233 0.96193 0.96152 0.96111 0.96072 0.96035 0.96002 0.95974 0.95951 0.95934 0.95924 0.95919
0.220  0.96215 0.96203 0.96185 0.96160 0.96129 0.96094 0.96054 0.96013 0.95970 0.95927 0.95886 0.95848 0.95813 0.95784 0.95760 0.95742 0.95731 0.95727
0.225  0.96039 0.96027 0.96008 0.95982 0.95950 0.95913 0.95872 0.95828 0.95784 0.95739 0.95696 0.95656 0.95620 0.95589 0.95564 0.95546 0.95534 0.95529
0.230  0.95860 0.95847 0.95827 0.95800 0.95766 0.95727 0.95685 0.95639 0.95593 0.95547 0.95502 0.95460 0.95422 0.95390 0.95364 0.95345 0.95333 0.95328
0.235  0.95676 0.95663 0.95642 0.95613 0.95578 0.95538 0.95494 0.95446 0.95398 0.95350 0.95303 0.95259 0.95220 0.95186 0.95159 0.95139 0.95127 0.95122
0.240  0.95488 0.95474 0.95453 0.95423 0.95387 0.95344 0.95298 0.95249 0.95199 0.95148 0.95100 0.95054 0.95014 0.94978 0.94950 0.94929 0.94916 0.94911
0.245  0.95296 0.95282 0.95259 0.95228 0.95190 0.95147 0.95099 0.95047 0.94995 0.94943 0.94892 0.94845 0.94802 0.94766 0.94736 0.94715 0.94701 0.94696
0.250  0.95100 0.95085 0.95061 0.95029 0.94990 0.94945 0.94895 0.94841 0.94787 0.94733 0.94680 0.94631 0.94587 0.94549 0.94518 0.94496 0.94482 0.94477
0.255  0.94899 0.94884 0.94860 0.94826 0.94786 0.94738 0.94686 0.94631 0.94575 0.94518 0.94464 0.94413 0.94367 0.94328 0.94296 0.94272 0.94258 0.94253
0.260  0.94695 0.94679 0.94654 0.94619 0.94577 0.94528 0.94474 0.94417 0.94358 0.94299 0.94243 0.94190 0.94142 0.94102 0.94069 0.94044 0.94029 0.94024
0.265  0.94486 0.94470 0.94444 0.94408 0.94364 0.94313 0.94257 0.94198 0.94137 0.94076 0.94018 0.93963 0.93914 0.93871 0.93837 0.93812 0.93796 0.93791
0.270  0.94273 0.94257 0.94229 0.94192 0.94147 0.94094 0.94036 0.93975 0.93912 0.93849 0.93788 0.93731 0.93680 0.93636 0.93601 0.93575 0.93559 0.93553
0.275  0.94056 0.94039 0.94011 0.93972 0.93925 0.93871 0.93811 0.93747 0.93682 0.93617 0.93554 0.93495 0.93442 0.93397 0.93360 0.93333 0.93317 0.93311
0.280  0.93835 0.93817 0.93788 0.93748 0.93700 0.93643 0.93581 0.93515 0.93448 0.93380 0.93315 0.93255 0.93200 0.93153 0.93115 0.93087 0.93070 0.93064
0.285  0.93610 0.93591 0.93561 0.93520 0.93470 0.93411 0.93347 0.93279 0.93209 0.93140 0.93073 0.93010 0.92953 0.92905 0.92865 0.92836 0.92819 0.92813
0.290  0.93380 0.93361 0.93330 0.93287 0.93235 0.93175 0.93109 0.93039 0.92966 0.92894 0.92825 0.92760 0.92702 0.92652 0.92611 0.92581 0.92563 0.92557
0.295  0.93146 0.93126 0.93094 0.93050 0.92997 0.92935 0.92866 0.92794 0.92719 0.92645 0.92573 0.92506 0.92446 0.92394 0.92352 0.92321 0.92303 0.92296
0.300  0.92908 0.92888 0.92854 0.92809 0.92754 0.92690 0.92619 0.92544 0.92467 0.92391 0.92317 0.92248 0.92186 0.92132 0.92089 0.92057 0.92038 0.92031
0.305  0.92666 0.92645 0.92610 0.92564 0.92507 0.92440 0.92368 0.92290 0.92211 0.92132 0.92056 0.91985 0.91921 0.91866 0.91821 0.91788 0.91768 0.91761
0.310  0.92419 0.92397 0.92362 0.92314 0.92255 0.92187 0.92112 0.92032 0.91951 0.91869 0.91791 0.91717 0.91651 0.91595 0.91549 0.91515 0.91494 0.91487
0.315  0.92168 0.92146 0.92109 0.92060 0.91999 0.91929 0.91852 0.91770 0.91686 0.91602 0.91521 0.91445 0.91377 0.91319 0.91272 0.91237 0.91215 0.91208
0.320  0.91913 0.91890 0.91852 0.91801 0.91739 0.91667 0.91587 0.91503 0.91416 0.91330 0.91247 0.91169 0.91099 0.91039 0.90990 0.90954 0.90932 0.90924
0.325  0.91653 0.91629 0.91591 0.91538 0.91474 0.91400 0.91318 0.91231 0.91142 0.91054 0.90968 0.90888 0.90816 0.90754 0.90704 0.90667 0.90644 0.90636
0.330  0.91389 0.91365 0.91325 0.91271 0.91205 0.91129 0.91045 0.90956 0.90864 0.90773 0.90685 0.90602 0.90528 0.90465 0.90413 0.90375 0.90352 0.90343
0.335  0.91121 0.91096 0.91055 0.91000 0.90932 0.90853 0.90767 0.90675 0.90581 0.90487 0.90397 0.90312 0.90236 0.90171 0.90118 0.90079 0.90055 0.90046
0.340  0.90848 0.90822 0.90780 0.90724 0.90654 0.90573 0.90485 0.90390 0.90294 0.90197 0.90104 0.90018 0.89939 0.89872 0.89818 0.89778 0.89753 0.89744
0.345  0.90571 0.90545 0.90502 0.90443 0.90372 0.90289 0.90198 0.90101 0.90002 0.89903 0.89808 0.89718 0.89638 0.89569 0.89513 0.89472 0.89447 0.89437
0.350  0.90289 0.90262 0.90218 0.90158 0.90085 0.90000 0.89907 0.89807 0.89705 0.89604 0.89506 0.89414 0.89332 0.89261 0.89204 0.89162 0.89136 0.89126
0.355  0.90004 0.89976 0.89930 0.89869 0.89794 0.89707 0.89611 0.89509 0.89404 0.89300 0.89200 0.89106 0.89022 0.88949 0.88890 0.88847 0.88820 0.88810
0.360  0.89713 0.89685 0.89638 0.89575 0.89498 0.89409 0.89310 0.89206 0.89099 0.88992 0.88889 0.88793 0.88706 0.88632 0.88572 0.88527 0.88500 0.88490
0.365  0.89418 0.89389 0.89342 0.89277 0.89198 0.89106 0.89006 0.88899 0.88789 0.88679 0.88574 0.88475 0.88387 0.88310 0.88248 0.88203 0.88175 0.88165
0.370  0.89119 0.89089 0.89040 0.88974 0.88893 0.88799 0.88696 0.88587 0.88474 0.88362 0.88254 0.88153 0.88062 0.87984 0.87920 0.87874 0.87845 0.87836
0.375  0.88815 0.88785 0.88735 0.88667 0.88584 0.88488 0.88382 0.88270 0.88155 0.88040 0.87929 0.87826 0.87733 0.87653 0.87588 0.87540 0.87511 0.87501
0.380  0.88507 0.88476 0.88424 0.88355 0.88270 0.88172 0.88064 0.87949 0.87831 0.87714 0.87600 0.87494 0.87399 0.87317 0.87251 0.87202 0.87172 0.87162
0.385  0.88194 0.88162 0.88110 0.88039 0.87952 0.87851 0.87741 0.87623 0.87503 0.87383 0.87267 0.87158 0.87061 0.86977 0.86909 0.86859 0.86829 0.86818
0.390  0.87877 0.87844 0.87790 0.87718 0.87629 0.87526 0.87413 0.87293 0.87170 0.87047 0.86928 0.86817 0.86718 0.86632 0.86562 0.86511 0.86480 0.86470
0.395  0.87555 0.87521 0.87467 0.87392 0.87302 0.87197 0.87081 0.86958 0.86832 0.86706 0.86585 0.86472 0.86370 0.86282 0.86211 0.86159 0.86127 0.86116
0.400  0.87228 0.87194 0.87138 0.87062 0.86969 0.86862 0.86744 0.86618 0.86490 0.86361 0.86237 0.86122 0.86017 0.85928 0.85855 0.85802 0.85769 0.85758
0.405  0.86897 0.86862 0.86805 0.86728 0.86633 0.86523 0.86402 0.86274 0.86142 0.86011 0.85885 0.85767 0.85660 0.85569 0.85495 0.85440 0.85407 0.85395
0.410  0.86561 0.86525 0.86467 0.86388 0.86291 0.86179 0.86056 0.85925 0.85791 0.85657 0.85528 0.85407 0.85298 0.85205 0.85129 0.85074 0.85040 0.85028
0.415  0.86221 0.86184 0.86125 0.86044 0.85945 0.85831 0.85705 0.85571 0.85434 0.85298 0.85166 0.85043 0.84932 0.84836 0.84759 0.84702 0.84668 0.84655
0.420  0.85876 0.85838 0.85778 0.85696 0.85595 0.85478 0.85350 0.85213 0.85073 0.84934 0.84799 0.84673 0.84560 0.84463 0.84384 0.84326 0.84291 0.84278
0.425  0.85526 0.85488 0.85426 0.85342 0.85239 0.85120 0.84989 0.84850 0.84707 0.84565 0.84428 0.84300 0.84184 0.84085 0.84004 0.83945 0.83909 0.83896
0.430  0.85171 0.85133 0.85070 0.84984 0.84879 0.84758 0.84624 0.84482 0.84337 0.84192 0.84052 0.83921 0.83803 0.83702 0.83620 0.83560 0.83523 0.83510
0.435  0.84812 0.84773 0.84708 0.84621 0.84514 0.84390 0.84254 0.84110 0.83961 0.83814 0.83671 0.83538 0.83418 0.83314 0.83231 0.83169 0.83132 0.83118
0.440  0.84448 0.84408 0.84342 0.84254 0.84144 0.84018 0.83880 0.83732 0.83581 0.83431 0.83285 0.83149 0.83027 0.82922 0.82837 0.82774 0.82736 0.82722
0.445  0.84079 0.84038 0.83972 0.83881 0.83770 0.83642 0.83500 0.83350 0.83196 0.83043 0.82895 0.82756 0.82632 0.82525 0.82438 0.82374 0.82335 0.82321
0.450  0.83706 0.83664 0.83596 0.83504 0.83391 0.83260 0.83116 0.82963 0.82806 0.82650 0.82499 0.82359 0.82232 0.82123 0.82034 0.81969 0.81930 0.81915
0.455  0.83327 0.83285 0.83216 0.83122 0.83007 0.82874 0.82727 0.82571 0.82412 0.82253 0.82099 0.81956 0.81827 0.81716 0.81626 0.81560 0.81519 0.81505
0.460  0.82944 0.82901 0.82830 0.82735 0.82618 0.82482 0.82333 0.82175 0.82012 0.81851 0.81694 0.81548 0.81417 0.81304 0.81213 0.81145 0.81104 0.81090
0.465  0.82556 0.82512 0.82440 0.82343 0.82224 0.82086 0.81934 0.81773 0.81608 0.81443 0.81284 0.81136 0.81002 0.80887 0.80794 0.80726 0.80684 0.80670
0.470  0.82163 0.82118 0.82045 0.81946 0.81825 0.81685 0.81531 0.81367 0.81199 0.81031 0.80870 0.80719 0.80583 0.80466 0.80371 0.80302 0.80259 0.80245
0.475  0.81765 0.81719 0.81645 0.81545 0.81421 0.81279 0.81122 0.80956 0.80785 0.80614 0.80450 0.80297 0.80158 0.80039 0.79943 0.79872 0.79829 0.79814
0.480  0.81362 0.81315 0.81240 0.81138 0.81013 0.80868 0.80708 0.80539 0.80366 0.80193 0.80026 0.79870 0.79729 0.79608 0.79510 0.79439 0.79395 0.79379
0.485  0.80954 0.80907 0.80830 0.80727 0.80599 0.80452 0.80290 0.80118 0.79942 0.79766 0.79596 0.79438 0.79295 0.79172 0.79073 0.79000 0.78955 0.78939
0.490  0.80541 0.80493 0.80415 0.80310 0.80181 0.80031 0.79867 0.79692 0.79513 0.79334 0.79162 0.79001 0.78856 0.78731 0.78630 0.78556 0.78510 0.78495
0.495  0.80123 0.80074 0.79995 0.79888 0.79757 0.79605 0.79438 0.79261 0.79079 0.78897 0.78722 0.78559 0.78412 0.78285 0.78182 0.78107 0.78061 0.78045
0.500  0.79700 0.79650 0.79570 0.79462 0.79329 0.79174 0.79005 0.78825 0.78640 0.78456 0.78278 0.78112 0.77962 0.77834 0.77730 0.77653 0.77607 0.77590
0.505  0.79271 0.79222 0.79140 0.79030 0.78895 0.78738 0.78566 0.78383 0.78196 0.78009 0.77829 0.77660 0.77508 0.77378 0.77272 0.77195 0.77147 0.77130
0.510  0.78838 0.78788 0.78705 0.78593 0.78456 0.78297 0.78123 0.77937 0.77747 0.77557 0.77374 0.77203 0.77049 0.76917 0.76810 0.76731 0.76683 0.76666
0.515  0.78400 0.78348 0.78265 0.78151 0.78012 0.77851 0.77674 0.77486 0.77293 0.77100 0.76915 0.76741 0.76585 0.76451 0.76342 0.76262 0.76214 0.76196
0.520  0.77956 0.77904 0.77819 0.77704 0.77563 0.77400 0.77220 0.77029 0.76834 0.76639 0.76450 0.76274 0.76116 0.75980 0.75870 0.75789 0.75739 0.75721
0.525  0.77507 0.77454 0.77368 0.77252 0.77109 0.76943 0.76761 0.76568 0.76369 0.76172 0.75981 0.75803 0.75642 0.75504 0.75392 0.75310 0.75260 0.75242
0.530  0.77053 0.76999 0.76912 0.76794 0.76649 0.76482 0.76297 0.76101 0.75900 0.75699 0.75506 0.75325 0.75163 0.75023 0.74910 0.74826 0.74776 0.74758
0.535  0.76594 0.76539 0.76451 0.76331 0.76184 0.76015 0.75828 0.75629 0.75425 0.75222 0.75026 0.74843 0.74678 0.74537 0.74422 0.74338 0.74286 0.74269
0.540  0.76129 0.76074 0.75984 0.75863 0.75714 0.75542 0.75353 0.75152 0.74945 0.74740 0.74541 0.74356 0.74189 0.74046 0.73929 0.73844 0.73792 0.73774
0.545  0.75659 0.75603 0.75513 0.75390 0.75239 0.75065 0.74873 0.74669 0.74460 0.74252 0.74051 0.73864 0.73695 0.73549 0.73432 0.73345 0.73292 0.73274
0.550  0.75183 0.75127 0.75035 0.74911 0.74758 0.74582 0.74388 0.74182 0.73970 0.73760 0.73556 0.73366 0.73195 0.73048 0.72929 0.72841 0.72788 0.72769
0.555  0.74703 0.74646 0.74553 0.74427 0.74272 0.74094 0.73898 0.73689 0.73475 0.73262 0.73056 0.72863 0.72690 0.72541 0.72421 0.72332 0.72278 0.72259
0.560  0.74216 0.74159 0.74065 0.73937 0.73781 0.73600 0.73402 0.73191 0.72974 0.72758 0.72550 0.72355 0.72180 0.72029 0.71908 0.71818 0.71763 0.71744
0.565  0.73724 0.73666 0.73571 0.73442 0.73284 0.73102 0.72900 0.72687 0.72468 0.72249 0.72039 0.71842 0.71665 0.71512 0.71389 0.71299 0.71243 0.71224
0.570  0.73227 0.73168 0.73072 0.72942 0.72782 0.72597 0.72394 0.72178 0.71956 0.71736 0.71523 0.71324 0.71145 0.70990 0.70866 0.70774 0.70718 0.70698
0.575  0.72724 0.72665 0.72567 0.72436 0.72274 0.72088 0.71882 0.71664 0.71440 0.71216 0.71001 0.70800 0.70619 0.70463 0.70337 0.70244 0.70188 0.70168
0.580  0.72216 0.72155 0.72057 0.71924 0.71761 0.71572 0.71364 0.71144 0.70918 0.70692 0.70475 0.70271 0.70088 0.69930 0.69803 0.69709 0.69652 0.69632
0.585  0.71702 0.71641 0.71542 0.71407 0.71242 0.71052 0.70842 0.70619 0.70390 0.70162 0.69942 0.69737 0.69552 0.69393 0.69264 0.69169 0.69112 0.69091
0.590  0.71182 0.71120 0.71020 0.70884 0.70718 0.70525 0.70313 0.70088 0.69857 0.69627 0.69405 0.69197 0.69010 0.68850 0.68720 0.68624 0.68566 0.68545
0.595  0.70656 0.70594 0.70493 0.70356 0.70188 0.69993 0.69779 0.69552 0.69318 0.69086 0.68862 0.68652 0.68463 0.68301 0.68170 0.68073 0.68014 0.67994
0.600  0.70125 0.70062 0.69960 0.69822 0.69652 0.69456 0.69239 0.69010 0.68774 0.68540 0.68313 0.68102 0.67911 0.67747 0.67615 0.67517 0.67458 0.67438
0.605  0.69588 0.69525 0.69422 0.69282 0.69111 0.68912 0.68694 0.68462 0.68224 0.67988 0.67759 0.67546 0.67354 0.67188 0.67055 0.66956 0.66896 0.66876
0.610  0.69045 0.68981 0.68877 0.68736 0.68563 0.68363 0.68143 0.67910 0.67669 0.67431 0.67200 0.66985 0.66791 0.66624 0.66489 0.66390 0.66329 0.66308
0.615  0.68496 0.68432 0.68327 0.68185 0.68010 0.67809 0.67587 0.67351 0.67109 0.66868 0.66635 0.66418 0.66223 0.66054 0.65918 0.65818 0.65757 0.65736
0.620  0.67941 0.67877 0.67771 0.67628 0.67452 0.67248 0.67024 0.66787 0.66542 0.66300 0.66065 0.65846 0.65649 0.65479 0.65342 0.65241 0.65179 0.65158
0.625  0.67381 0.67315 0.67209 0.67064 0.66887 0.66682 0.66456 0.66217 0.65970 0.65725 0.65489 0.65268 0.65070 0.64898 0.64760 0.64658 0.64596 0.64574
0.630  0.66814 0.66748 0.66641 0.66495 0.66316 0.66110 0.65882 0.65641 0.65393 0.65146 0.64908 0.64685 0.64485 0.64312 0.64173 0.64070 0.64008 0.63986
0.635  0.66241 0.66175 0.66067 0.65920 0.65740 0.65531 0.65302 0.65059 0.64809 0.64560 0.64321 0.64096 0.63895 0.63721 0.63580 0.63477 0.63414 0.63391
0.640  0.65662 0.65595 0.65486 0.65339 0.65157 0.64948 0.64716 0.64472 0.64220 0.63969 0.63728 0.63502 0.63299 0.63124 0.62982 0.62878 0.62814 0.62792
0.645  0.65077 0.65010 0.64900 0.64751 0.64569 0.64358 0.64125 0.63878 0.63625 0.63373 0.63129 0.62902 0.62697 0.62521 0.62379 0.62274 0.62210 0.62187
0.650  0.64486 0.64418 0.64308 0.64158 0.63974 0.63761 0.63527 0.63279 0.63024 0.62770 0.62525 0.62296 0.62090 0.61913 0.61769 0.61664 0.61599 0.61578
0.655  0.63889 0.63820 0.63709 0.63558 0.63373 0.63159 0.62924 0.62674 0.62417 0.62162 0.61915 0.61685 0.61477 0.61299 0.61155 0.61048 0.60984 0.60961
0.660  0.63285 0.63216 0.63104 0.62952 0.62766 0.62551 0.62314 0.62063 0.61805 0.61548 0.61299 0.61068 0.60859 0.60680 0.60534 0.60428 0.60362 0.60340
0.665  0.62675 0.62605 0.62493 0.62340 0.62153 0.61937 0.61698 0.61446 0.61186 0.60928 0.60678 0.60445 0.60235 0.60055 0.59908 0.59801 0.59735 0.59713
0.670  0.62058 0.61988 0.61875 0.61722 0.61534 0.61316 0.61077 0.60822 0.60561 0.60302 0.60051 0.59816 0.59605 0.59424 0.59277 0.59169 0.59103 0.59080
0.675  0.61435 0.61365 0.61251 0.61097 0.60908 0.60689 0.60449 0.60193 0.59931 0.59670 0.59417 0.59182 0.58970 0.58787 0.58640 0.58531 0.58465 0.58442
0.680  0.60805 0.60735 0.60621 0.60466 0.60276 0.60056 0.59814 0.59558 0.59294 0.59031 0.58778 0.58541 0.58328 0.58145 0.57997 0.57888 0.57821 0.57798
0.685  0.60169 0.60098 0.59984 0.59828 0.59637 0.59417 0.59174 0.58916 0.58651 0.58387 0.58133 0.57895 0.57681 0.57497 0.57348 0.57239 0.57172 0.57148
0.690  0.59526 0.59455 0.59340 0.59184 0.58992 0.58771 0.58527 0.58268 0.58002 0.57737 0.57482 0.57243 0.57028 0.56843 0.56694 0.56584 0.56517 0.56493
0.695  0.58877 0.58805 0.58690 0.58533 0.58341 0.58119 0.57874 0.57614 0.57347 0.57081 0.56824 0.56585 0.56369 0.56184 0.56034 0.55923 0.55856 0.55832
0.700  0.58220 0.58149 0.58033 0.57876 0.57683 0.57459 0.57214 0.56953 0.56685 0.56419 0.56161 0.55921 0.55704 0.55518 0.55368 0.55257 0.55189 0.55166
0.705  0.57557 0.57485 0.57369 0.57211 0.57018 0.56794 0.56547 0.56286 0.56017 0.55750 0.55492 0.55251 0.55034 0.54847 0.54696 0.54585 0.54517 0.54494
0.710  0.56887 0.56815 0.56699 0.56540 0.56346 0.56122 0.55874 0.55612 0.55343 0.55075 0.54816 0.54575 0.54357 0.54170 0.54018 0.53907 0.53839 0.53815
0.715  0.56210 0.56138 0.56021 0.55863 0.55668 0.55443 0.55195 0.54932 0.54662 0.54394 0.54134 0.53892 0.53674 0.53486 0.53334 0.53223 0.53155 0.53131
0.720  0.55526 0.55454 0.55337 0.55178 0.54982 0.54757 0.54509 0.54246 0.53975 0.53706 0.53446 0.53203 0.52985 0.52797 0.52645 0.52533 0.52465 0.52441
0.725  0.54835 0.54762 0.54645 0.54486 0.54290 0.54065 0.53816 0.53552 0.53282 0.53012 0.52752 0.52509 0.52290 0.52101 0.51949 0.51837 0.51769 0.51745
0.730  0.54136 0.54064 0.53947 0.53787 0.53592 0.53366 0.53117 0.52853 0.52581 0.52311 0.52051 0.51808 0.51589 0.51400 0.51247 0.51135 0.51067 0.51043
0.735  0.53431 0.53358 0.53241 0.53081 0.52886 0.52660 0.52410 0.52146 0.51875 0.51604 0.51344 0.51100 0.50881 0.50692 0.50540 0.50427 0.50359 0.50335
0.740  0.52718 0.52645 0.52528 0.52368 0.52172 0.51946 0.51697 0.51433 0.51161 0.50891 0.50630 0.50387 0.50167 0.49978 0.49826 0.49714 0.49645 0.49620
0.745  0.51997 0.51925 0.51808 0.51648 0.51452 0.51226 0.50977 0.50713 0.50441 0.50171 0.49910 0.49667 0.49447 0.49258 0.49106 0.48993 0.48925 0.48900
0.750  0.51269 0.51197 0.51080 0.50920 0.50725 0.50499 0.50250 0.49985 0.49714 0.49444 0.49183 0.48940 0.48720 0.48532 0.48379 0.48267 0.48199 0.48175
0.755  0.50534 0.50462 0.50345 0.50185 0.49990 0.49764 0.49515 0.49251 0.48980 0.48710 0.48450 0.48206 0.47988 0.47799 0.47647 0.47535 0.47466 0.47443
0.760  0.49791 0.49719 0.49602 0.49443 0.49248 0.49022 0.48773 0.48510 0.48239 0.47970 0.47710 0.47467 0.47248 0.47060 0.46908 0.46796 0.46727 0.46704
0.765  0.49040 0.48968 0.48851 0.48693 0.48498 0.48273 0.48024 0.47761 0.47491 0.47223 0.46963 0.46720 0.46502 0.46314 0.46163 0.46051 0.45983 0.45959
0.770  0.48282 0.48210 0.48093 0.47935 0.47741 0.47516 0.47268 0.47006 0.46736 0.46468 0.46210 0.45967 0.45750 0.45562 0.45411 0.45299 0.45231 0.45208
0.775  0.47515 0.47444 0.47327 0.47169 0.46976 0.46752 0.46505 0.46243 0.45974 0.45707 0.45449 0.45208 0.44990 0.44804 0.44653 0.44542 0.44474 0.44450
0.780  0.46741 0.46670 0.46553 0.46396 0.46203 0.45980 0.45734 0.45473 0.45205 0.44939 0.44681 0.44441 0.44225 0.44039 0.43888 0.43777 0.43710 0.43686
0.785  0.45958 0.45887 0.45771 0.45615 0.45422 0.45200 0.44955 0.44696 0.44429 0.44163 0.43907 0.43668 0.43452 0.43267 0.43117 0.43006 0.42939 0.42915
0.790  0.45167 0.45097 0.44981 0.44826 0.44634 0.44413 0.44169 0.43910 0.43645 0.43381 0.43125 0.42887 0.42673 0.42488 0.42339 0.42229 0.42162 0.42138
0.795  0.44368 0.44298 0.44183 0.44028 0.43837 0.43617 0.43375 0.43118 0.42854 0.42591 0.42337 0.42099 0.41886 0.41703 0.41554 0.41445 0.41378 0.41354
0.800  0.43560 0.43491 0.43377 0.43223 0.43033 0.42814 0.42573 0.42317 0.42055 0.41793 0.41541 0.41305 0.41093 0.40910 0.40763 0.40654 0.40588 0.40565
0.805  0.42744 0.42675 0.42562 0.42409 0.42220 0.42003 0.41763 0.41509 0.41248 0.40988 0.40738 0.40503 0.40293 0.40111 0.39964 0.39856 0.39791 0.39768
0.810  0.41919 0.41851 0.41738 0.41586 0.41399 0.41183 0.40945 0.40693 0.40433 0.40176 0.39927 0.39694 0.39485 0.39305 0.39159 0.39052 0.38987 0.38964
0.815  0.41086 0.41018 0.40906 0.40755 0.40569 0.40355 0.40119 0.39868 0.39611 0.39355 0.39109 0.38878 0.38670 0.38492 0.38347 0.38241 0.38176 0.38153
0.820  0.40243 0.40176 0.40065 0.39915 0.39731 0.39519 0.39285 0.39036 0.38781 0.38528 0.38283 0.38054 0.37848 0.37671 0.37528 0.37422 0.37358 0.37335
0.825  0.39392 0.39325 0.39215 0.39067 0.38884 0.38674 0.38442 0.38196 0.37943 0.37692 0.37449 0.37223 0.37019 0.36843 0.36701 0.36597 0.36533 0.36510
0.830  0.38531 0.38464 0.38356 0.38209 0.38029 0.37820 0.37591 0.37347 0.37097 0.36848 0.36608 0.36383 0.36182 0.36008 0.35867 0.35764 0.35701 0.35678
0.835  0.37661 0.37595 0.37488 0.37342 0.37164 0.36958 0.36731 0.36490 0.36243 0.35997 0.35759 0.35537 0.35337 0.35165 0.35026 0.34924 0.34861 0.34839
0.840  0.36781 0.36716 0.36610 0.36467 0.36290 0.36087 0.35862 0.35624 0.35380 0.35137 0.34902 0.34682 0.34485 0.34315 0.34178 0.34076 0.34015 0.33992
0.845  0.35892 0.35828 0.35723 0.35581 0.35407 0.35206 0.34985 0.34750 0.34508 0.34268 0.34036 0.33820 0.33624 0.33457 0.33321 0.33222 0.33161 0.33140
0.850  0.34993 0.34930 0.34826 0.34687 0.34514 0.34316 0.34098 0.33866 0.33628 0.33391 0.33163 0.32949 0.32756 0.32591 0.32457 0.32359 0.32299 0.32278
0.855  0.34084 0.34021 0.33920 0.33782 0.33612 0.33417 0.33202 0.32973 0.32739 0.32505 0.32280 0.32070 0.31880 0.31718 0.31586 0.31489 0.31429 0.31409
0.860  0.33165 0.33103 0.33003 0.32867 0.32701 0.32509 0.32296 0.32072 0.31841 0.31611 0.31389 0.31183 0.30996 0.30835 0.30706 0.30611 0.30552 0.30532
0.865  0.32235 0.32174 0.32076 0.31943 0.31779 0.31590 0.31381 0.31161 0.30934 0.30708 0.30490 0.30286 0.30103 0.29946 0.29818 0.29724 0.29667 0.29647
0.870  0.31295 0.31235 0.31139 0.31008 0.30847 0.30662 0.30457 0.30240 0.30017 0.29796 0.29582 0.29382 0.29202 0.29047 0.28922 0.28830 0.28774 0.28754
0.875  0.30343 0.30285 0.30190 0.30062 0.29905 0.29723 0.29522 0.29310 0.29091 0.28874 0.28664 0.28468 0.28292 0.28140 0.28018 0.27927 0.27872 0.27852
0.880  0.29381 0.29324 0.29231 0.29106 0.28952 0.28773 0.28577 0.28369 0.28156 0.27943 0.27738 0.27546 0.27373 0.27225 0.27104 0.27016 0.26962 0.26943
0.885  0.28407 0.28352 0.28261 0.28139 0.27988 0.27814 0.27622 0.27419 0.27210 0.27001 0.26801 0.26614 0.26445 0.26300 0.26183 0.26096 0.26044 0.26024
0.890  0.27422 0.27368 0.27279 0.27160 0.27013 0.26843 0.26656 0.26457 0.26253 0.26051 0.25855 0.25672 0.25508 0.25366 0.25252 0.25167 0.25116 0.25097
0.895  0.26425 0.26372 0.26286 0.26169 0.26026 0.25861 0.25679 0.25485 0.25287 0.25089 0.24899 0.24721 0.24561 0.24423 0.24311 0.24229 0.24179 0.24161
0.900  0.25415 0.25364 0.25280 0.25167 0.25028 0.24867 0.24690 0.24502 0.24310 0.24118 0.23932 0.23759 0.23604 0.23470 0.23362 0.23282 0.23233 0.23216
0.905  0.24393 0.24343 0.24262 0.24152 0.24017 0.23862 0.23690 0.23508 0.23321 0.23135 0.22955 0.22788 0.22637 0.22507 0.22402 0.22325 0.22278 0.22261
0.910  0.23358 0.23309 0.23231 0.23125 0.22994 0.22844 0.22677 0.22502 0.22321 0.22141 0.21967 0.21805 0.21659 0.21534 0.21432 0.21357 0.21312 0.21296
0.915  0.22309 0.22262 0.22187 0.22084 0.21958 0.21813 0.21653 0.21483 0.21309 0.21135 0.20968 0.20812 0.20671 0.20550 0.20452 0.20380 0.20336 0.20320
0.920  0.21245 0.21201 0.21128 0.21030 0.20908 0.20769 0.20615 0.20452 0.20284 0.20117 0.19957 0.19806 0.19671 0.19554 0.19460 0.19391 0.19349 0.19334
0.925  0.20168 0.20125 0.20055 0.19961 0.19845 0.19711 0.19564 0.19407 0.19247 0.19087 0.18933 0.18789 0.18659 0.18548 0.18458 0.18391 0.18351 0.18336
0.930  0.19074 0.19034 0.18967 0.18877 0.18766 0.18639 0.18498 0.18349 0.18196 0.18043 0.17896 0.17759 0.17635 0.17529 0.17443 0.17379 0.17341 0.17327
0.935  0.17965 0.17926 0.17863 0.17778 0.17672 0.17551 0.17418 0.17276 0.17130 0.16985 0.16846 0.16715 0.16598 0.16497 0.16415 0.16355 0.16318 0.16305
0.940  0.16839 0.16802 0.16742 0.16662 0.16562 0.16447 0.16321 0.16187 0.16050 0.15913 0.15781 0.15657 0.15546 0.15451 0.15374 0.15317 0.15282 0.15270
0.945  0.15694 0.15660 0.15603 0.15528 0.15434 0.15326 0.15208 0.15082 0.14953 0.14824 0.14700 0.14584 0.14480 0.14391 0.14318 0.14265 0.14232 0.14220
0.950  0.14530 0.14498 0.14445 0.14375 0.14287 0.14187 0.14076 0.13959 0.13839 0.13719 0.13603 0.13495 0.13398 0.13314 0.13247 0.13197 0.13166 0.13156
0.955  0.13344 0.13315 0.13266 0.13201 0.13120 0.13027 0.12925 0.12817 0.12705 0.12594 0.12487 0.12388 0.12298 0.12220 0.12158 0.12112 0.12084 0.12073
0.960  0.12135 0.12108 0.12064 0.12004 0.11931 0.11846 0.11752 0.11653 0.11551 0.11449 0.11352 0.11260 0.11178 0.11108 0.11050 0.11008 0.10983 0.10972
0.965  0.10901 0.10876 0.10836 0.10782 0.10716 0.10639 0.10555 0.10465 0.10373 0.10282 0.10193 0.10111 0.10037 0.09973 0.09921 0.09883 0.09860 0.09851
0.970  0.09636 0.09614 0.09579 0.09531 0.09472 0.09404 0.09329 0.09249 0.09168 0.09087 0.09009 0.08935 0.08870 0.08813 0.08767 0.08734 0.08713 0.08706
0.975  0.08336 0.08317 0.08287 0.08245 0.08194 0.08135 0.08070 0.08001 0.07931 0.07861 0.07793 0.07729 0.07672 0.07623 0.07584 0.07554 0.07537 0.07529
0.980  0.06994 0.06978 0.06952 0.06917 0.06874 0.06825 0.06771 0.06713 0.06654 0.06595 0.06538 0.06485 0.06437 0.06396 0.06363 0.06338 0.06323 0.06317
0.985  0.05594 0.05582 0.05561 0.05533 0.05499 0.05460 0.05417 0.05371 0.05324 0.05277 0.05231 0.05189 0.05151 0.05119 0.05092 0.05073 0.05061 0.05056
0.990  0.04112 0.04103 0.04088 0.04068 0.04043 0.04015 0.03983 0.03950 0.03916 0.03882 0.03849 0.03818 0.03791 0.03767 0.03748 0.03734 0.03725 0.03721
0.995  0.02481 0.02475 0.02467 0.02455 0.02440 0.02424 0.02405 0.02386 0.02366 0.02346 0.02327 0.02309 0.02293 0.02279 0.02268 0.02259 0.02254 0.02251
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am005e100.dat <==
# alpha = -0.05 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991
0.015  0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99980 0.99980 0.99980 0.99980 0.99980 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979
0.020  0.99967 0.99967 0.99966 0.99966 0.99966 0.99966 0.99965 0.99965 0.99965 0.99964 0.99964 0.99963 0.99963 0.99963 0.99963 0.99962 0.99962 0.99962
0.025  0.99948 0.99948 0.99948 0.99947 0.99947 0.99946 0.99946 0.99945 0.99945 0.99944 0.99943 0.99943 0.99942 0.99942 0.99942 0.99941 0.99941 0.99941
0.030  0.99925 0.99925 0.99925 0.99924 0.99923 0.99923 0.99922 0.99921 0.99920 0.99919 0.99918 0.99918 0.99917 0.99916 0.99916 0.99916 0.99915 0.99915
0.035  0.99898 0.99898 0.99897 0.99897 0.99896 0.99895 0.99894 0.99893 0.99891 0.99890 0.99889 0.99888 0.99887 0.99886 0.99886 0.99885 0.99885 0.99885
0.040  0.99867 0.99867 0.99866 0.99865 0.99864 0.99863 0.99861 0.99860 0.99858 0.99857 0.99855 0.99854 0.99852 0.99851 0.99850 0.99850 0.99849 0.99849
0.045  0.99832 0.99831 0.99830 0.99829 0.99828 0.99826 0.99824 0.99822 0.99820 0.99818 0.99817 0.99815 0.99813 0.99812 0.99811 0.99810 0.99809 0.99809
0.050  0.99792 0.99791 0.99790 0.99789 0.99787 0.99785 0.99783 0.99781 0.99778 0.99776 0.99774 0.99771 0.99769 0.99768 0.99766 0.99765 0.99765 0.99765
0.055  0.99748 0.99748 0.99746 0.99745 0.99743 0.99740 0.99737 0.99735 0.99732 0.99729 0.99726 0.99723 0.99721 0.99719 0.99717 0.99716 0.99715 0.99715
0.060  0.99701 0.99700 0.99698 0.99696 0.99694 0.99691 0.99687 0.99684 0.99681 0.99677 0.99674 0.99671 0.99668 0.99665 0.99664 0.99662 0.99661 0.99661
0.065  0.99649 0.99647 0.99646 0.99643 0.99640 0.99637 0.99633 0.99629 0.99625 0.99621 0.99617 0.99614 0.99610 0.99607 0.99605 0.99603 0.99602 0.99602
0.070  0.99592 0.99591 0.99589 0.99586 0.99583 0.99579 0.99575 0.99570 0.99565 0.99561 0.99556 0.99552 0.99548 0.99545 0.99542 0.99540 0.99539 0.99538
0.075  0.99532 0.99530 0.99528 0.99525 0.99521 0.99517 0.99512 0.99506 0.99501 0.99495 0.99490 0.99485 0.99481 0.99477 0.99474 0.99472 0.99471 0.99470
0.080  0.99467 0.99466 0.99463 0.99459 0.99455 0.99450 0.99444 0.99438 0.99432 0.99426 0.99420 0.99414 0.99409 0.99405 0.99402 0.99399 0.99398 0.99397
0.085  0.99399 0.99397 0.99394 0.99390 0.99385 0.99379 0.99373 0.99366 0.99359 0.99352 0.99345 0.99339 0.99333 0.99328 0.99325 0.99322 0.99320 0.99319
0.090  0.99326 0.99324 0.99320 0.99316 0.99310 0.99304 0.99296 0.99289 0.99281 0.99273 0.99266 0.99259 0.99253 0.99247 0.99243 0.99239 0.99238 0.99237
0.095  0.99249 0.99246 0.99243 0.99237 0.99231 0.99224 0.99216 0.99208 0.99199 0.99190 0.99182 0.99174 0.99167 0.99161 0.99156 0.99153 0.99150 0.99150
0.100  0.99167 0.99165 0.99161 0.99155 0.99148 0.99140 0.99131 0.99122 0.99112 0.99103 0.99093 0.99085 0.99077 0.99070 0.99065 0.99061 0.99059 0.99058
0.105  0.99082 0.99079 0.99074 0.99068 0.99061 0.99052 0.99042 0.99032 0.99021 0.99011 0.99000 0.98991 0.98982 0.98975 0.98969 0.98965 0.98962 0.98961
0.110  0.98992 0.98989 0.98984 0.98977 0.98969 0.98959 0.98949 0.98937 0.98926 0.98914 0.98903 0.98892 0.98883 0.98875 0.98868 0.98864 0.98861 0.98860
0.115  0.98898 0.98895 0.98889 0.98882 0.98873 0.98862 0.98851 0.98838 0.98826 0.98813 0.98801 0.98789 0.98779 0.98770 0.98763 0.98758 0.98755 0.98754
0.120  0.98800 0.98796 0.98790 0.98782 0.98772 0.98761 0.98748 0.98735 0.98721 0.98707 0.98694 0.98682 0.98671 0.98661 0.98653 0.98648 0.98644 0.98643
0.125  0.98698 0.98694 0.98687 0.98679 0.98668 0.98655 0.98642 0.98627 0.98612 0.98597 0.98583 0.98569 0.98557 0.98547 0.98539 0.98532 0.98529 0.98527
0.130  0.98591 0.98587 0.98580 0.98570 0.98559 0.98545 0.98531 0.98515 0.98499 0.98483 0.98467 0.98453 0.98440 0.98428 0.98419 0.98412 0.98408 0.98407
0.135  0.98480 0.98476 0.98468 0.98458 0.98446 0.98431 0.98415 0.98398 0.98381 0.98363 0.98347 0.98331 0.98317 0.98305 0.98295 0.98288 0.98283 0.98282
0.140  0.98365 0.98360 0.98352 0.98341 0.98328 0.98312 0.98295 0.98277 0.98258 0.98240 0.98222 0.98205 0.98190 0.98177 0.98166 0.98159 0.98154 0.98152
0.145  0.98246 0.98241 0.98232 0.98220 0.98206 0.98189 0.98171 0.98151 0.98131 0.98111 0.98092 0.98074 0.98058 0.98044 0.98033 0.98025 0.98019 0.98018
0.150  0.98123 0.98117 0.98108 0.98095 0.98080 0.98062 0.98042 0.98021 0.98000 0.97979 0.97958 0.97939 0.97922 0.97907 0.97895 0.97886 0.97880 0.97878
0.155  0.97995 0.97989 0.97979 0.97966 0.97949 0.97930 0.97909 0.97887 0.97864 0.97841 0.97819 0.97799 0.97780 0.97765 0.97752 0.97742 0.97736 0.97734
0.160  0.97863 0.97856 0.97846 0.97832 0.97814 0.97794 0.97772 0.97748 0.97724 0.97700 0.97676 0.97654 0.97635 0.97618 0.97604 0.97594 0.97588 0.97586
0.165  0.97727 0.97720 0.97709 0.97694 0.97675 0.97653 0.97630 0.97605 0.97579 0.97553 0.97528 0.97505 0.97484 0.97466 0.97452 0.97441 0.97435 0.97432
0.170  0.97586 0.97579 0.97567 0.97551 0.97531 0.97509 0.97483 0.97457 0.97429 0.97402 0.97376 0.97351 0.97329 0.97310 0.97295 0.97283 0.97276 0.97274
0.175  0.97441 0.97434 0.97421 0.97404 0.97383 0.97359 0.97333 0.97304 0.97276 0.97247 0.97219 0.97193 0.97169 0.97149 0.97133 0.97121 0.97114 0.97111
0.180  0.97292 0.97284 0.97271 0.97253 0.97231 0.97205 0.97177 0.97148 0.97117 0.97087 0.97057 0.97030 0.97005 0.96984 0.96966 0.96954 0.96946 0.96943
0.185  0.97139 0.97130 0.97116 0.97097 0.97074 0.97047 0.97018 0.96986 0.96954 0.96922 0.96891 0.96862 0.96836 0.96813 0.96795 0.96782 0.96774 0.96771
0.190  0.96981 0.96972 0.96957 0.96938 0.96913 0.96885 0.96854 0.96821 0.96787 0.96753 0.96720 0.96690 0.96662 0.96638 0.96619 0.96605 0.96597 0.96594
0.195  0.96819 0.96810 0.96794 0.96773 0.96748 0.96718 0.96685 0.96650 0.96615 0.96579 0.96545 0.96512 0.96484 0.96459 0.96439 0.96424 0.96415 0.96412
0.200  0.96653 0.96643 0.96627 0.96605 0.96578 0.96546 0.96512 0.96476 0.96438 0.96401 0.96365 0.96331 0.96300 0.96274 0.96253 0.96238 0.96228 0.96225
0.205  0.96482 0.96472 0.96455 0.96432 0.96403 0.96371 0.96335 0.96296 0.96257 0.96218 0.96180 0.96144 0.96113 0.96085 0.96063 0.96047 0.96037 0.96033
0.210  0.96307 0.96296 0.96279 0.96254 0.96225 0.96190 0.96153 0.96112 0.96071 0.96030 0.95990 0.95953 0.95920 0.95891 0.95868 0.95851 0.95841 0.95837
0.215  0.96128 0.96117 0.96098 0.96073 0.96042 0.96006 0.95966 0.95924 0.95881 0.95838 0.95796 0.95758 0.95723 0.95693 0.95668 0.95651 0.95640 0.95636
0.220  0.95945 0.95933 0.95913 0.95887 0.95854 0.95817 0.95775 0.95731 0.95686 0.95641 0.95598 0.95557 0.95521 0.95489 0.95464 0.95445 0.95434 0.95430
0.225  0.95757 0.95744 0.95724 0.95696 0.95662 0.95623 0.95580 0.95534 0.95487 0.95440 0.95395 0.95352 0.95314 0.95281 0.95255 0.95235 0.95223 0.95219
0.230  0.95564 0.95551 0.95530 0.95501 0.95466 0.95425 0.95380 0.95332 0.95283 0.95234 0.95187 0.95143 0.95103 0.95069 0.95041 0.95021 0.95008 0.95004
0.235  0.95368 0.95354 0.95332 0.95302 0.95265 0.95222 0.95175 0.95125 0.95074 0.95023 0.94974 0.94928 0.94887 0.94851 0.94822 0.94801 0.94788 0.94783
0.240  0.95166 0.95152 0.95129 0.95098 0.95060 0.95015 0.94966 0.94914 0.94861 0.94808 0.94757 0.94709 0.94666 0.94629 0.94599 0.94577 0.94563 0.94558
0.245  0.94961 0.94946 0.94922 0.94890 0.94850 0.94804 0.94753 0.94699 0.94643 0.94588 0.94535 0.94485 0.94440 0.94402 0.94370 0.94348 0.94334 0.94329
0.250  0.94751 0.94736 0.94711 0.94677 0.94635 0.94588 0.94535 0.94479 0.94421 0.94364 0.94308 0.94257 0.94210 0.94170 0.94137 0.94114 0.94099 0.94094
0.255  0.94537 0.94521 0.94495 0.94460 0.94417 0.94367 0.94312 0.94254 0.94194 0.94135 0.94077 0.94023 0.93975 0.93933 0.93900 0.93875 0.93860 0.93855
0.260  0.94318 0.94301 0.94275 0.94238 0.94194 0.94142 0.94085 0.94025 0.93963 0.93901 0.93841 0.93785 0.93735 0.93692 0.93657 0.93631 0.93616 0.93610
0.265  0.94095 0.94078 0.94050 0.94012 0.93966 0.93912 0.93853 0.93791 0.93726 0.93662 0.93601 0.93543 0.93491 0.93446 0.93410 0.93383 0.93367 0.93361
0.270  0.93867 0.93849 0.93821 0.93782 0.93734 0.93678 0.93617 0.93552 0.93486 0.93419 0.93355 0.93295 0.93241 0.93195 0.93158 0.93130 0.93113 0.93107
0.275  0.93635 0.93617 0.93587 0.93546 0.93497 0.93439 0.93376 0.93309 0.93240 0.93171 0.93105 0.93043 0.92987 0.92939 0.92901 0.92872 0.92855 0.92849
0.280  0.93398 0.93380 0.93349 0.93307 0.93255 0.93196 0.93131 0.93061 0.92990 0.92919 0.92850 0.92786 0.92729 0.92679 0.92639 0.92609 0.92591 0.92585
0.285  0.93157 0.93138 0.93106 0.93063 0.93010 0.92948 0.92881 0.92809 0.92735 0.92662 0.92591 0.92525 0.92465 0.92414 0.92372 0.92342 0.92323 0.92317
0.290  0.92912 0.92892 0.92859 0.92814 0.92759 0.92696 0.92626 0.92552 0.92476 0.92400 0.92327 0.92258 0.92197 0.92144 0.92101 0.92069 0.92050 0.92044
0.295  0.92662 0.92641 0.92607 0.92561 0.92504 0.92439 0.92367 0.92290 0.92212 0.92133 0.92058 0.91987 0.91924 0.91869 0.91825 0.91792 0.91772 0.91765
0.300  0.92407 0.92386 0.92351 0.92303 0.92245 0.92177 0.92103 0.92024 0.91943 0.91862 0.91784 0.91711 0.91646 0.91589 0.91544 0.91510 0.91490 0.91483
0.305  0.92148 0.92126 0.92090 0.92041 0.91981 0.91911 0.91834 0.91753 0.91669 0.91586 0.91506 0.91431 0.91363 0.91305 0.91258 0.91223 0.91202 0.91195
0.310  0.91885 0.91862 0.91824 0.91774 0.91712 0.91640 0.91561 0.91477 0.91391 0.91305 0.91223 0.91145 0.91076 0.91016 0.90967 0.90931 0.90910 0.90902
0.315  0.91616 0.91593 0.91554 0.91502 0.91438 0.91365 0.91283 0.91197 0.91108 0.91020 0.90935 0.90855 0.90783 0.90722 0.90672 0.90635 0.90612 0.90605
0.320  0.91344 0.91319 0.91280 0.91226 0.91160 0.91085 0.91001 0.90912 0.90821 0.90730 0.90642 0.90560 0.90486 0.90423 0.90371 0.90333 0.90310 0.90302
0.325  0.91066 0.91041 0.91001 0.90946 0.90878 0.90800 0.90714 0.90622 0.90528 0.90435 0.90345 0.90260 0.90184 0.90119 0.90066 0.90027 0.90003 0.89995
0.330  0.90784 0.90759 0.90717 0.90660 0.90591 0.90510 0.90422 0.90328 0.90231 0.90135 0.90042 0.89956 0.89877 0.89810 0.89756 0.89716 0.89691 0.89683
0.335  0.90498 0.90471 0.90428 0.90370 0.90299 0.90216 0.90125 0.90029 0.89929 0.89831 0.89735 0.89646 0.89566 0.89497 0.89441 0.89400 0.89375 0.89366
0.340  0.90206 0.90179 0.90135 0.90075 0.90002 0.89917 0.89824 0.89725 0.89623 0.89521 0.89423 0.89332 0.89249 0.89179 0.89121 0.89079 0.89053 0.89044
0.345  0.89910 0.89883 0.89837 0.89776 0.89701 0.89614 0.89518 0.89416 0.89311 0.89207 0.89107 0.89013 0.88928 0.88855 0.88796 0.88753 0.88727 0.88718
0.350  0.89610 0.89581 0.89535 0.89472 0.89395 0.89305 0.89207 0.89103 0.88995 0.88888 0.88785 0.88689 0.88602 0.88527 0.88467 0.88422 0.88395 0.88386
0.355  0.89305 0.89275 0.89228 0.89163 0.89084 0.88992 0.88891 0.88784 0.88674 0.88565 0.88459 0.88360 0.88271 0.88194 0.88132 0.88087 0.88059 0.88049
0.360  0.88995 0.88965 0.88916 0.88850 0.88769 0.88675 0.88571 0.88461 0.88349 0.88236 0.88128 0.88026 0.87935 0.87857 0.87793 0.87746 0.87718 0.87708
0.365  0.88680 0.88649 0.88599 0.88532 0.88448 0.88352 0.88246 0.88134 0.88018 0.87903 0.87792 0.87688 0.87594 0.87514 0.87449 0.87401 0.87372 0.87362
0.370  0.88361 0.88329 0.88278 0.88209 0.88123 0.88025 0.87916 0.87801 0.87683 0.87565 0.87451 0.87344 0.87249 0.87166 0.87100 0.87051 0.87021 0.87011
0.375  0.88036 0.88004 0.87952 0.87881 0.87793 0.87693 0.87581 0.87463 0.87342 0.87222 0.87105 0.86996 0.86898 0.86814 0.86746 0.86695 0.86665 0.86654
0.380  0.87708 0.87675 0.87621 0.87548 0.87459 0.87356 0.87242 0.87121 0.86997 0.86874 0.86755 0.86643 0.86543 0.86456 0.86387 0.86335 0.86304 0.86293
0.385  0.87374 0.87340 0.87285 0.87211 0.87120 0.87014 0.86898 0.86774 0.86647 0.86521 0.86399 0.86285 0.86182 0.86094 0.86023 0.85970 0.85938 0.85927
0.390  0.87035 0.87001 0.86945 0.86869 0.86775 0.86667 0.86548 0.86422 0.86292 0.86163 0.86039 0.85922 0.85817 0.85727 0.85654 0.85600 0.85567 0.85556
0.395  0.86692 0.86657 0.86600 0.86522 0.86426 0.86316 0.86194 0.86065 0.85933 0.85801 0.85673 0.85554 0.85447 0.85355 0.85280 0.85225 0.85191 0.85180
0.400  0.86344 0.86308 0.86249 0.86170 0.86072 0.85960 0.85836 0.85704 0.85568 0.85433 0.85303 0.85181 0.85072 0.84977 0.84901 0.84845 0.84811 0.84799
0.405  0.85991 0.85954 0.85894 0.85813 0.85714 0.85599 0.85472 0.85337 0.85199 0.85061 0.84928 0.84804 0.84692 0.84595 0.84517 0.84460 0.84425 0.84413
0.410  0.85633 0.85596 0.85535 0.85452 0.85350 0.85233 0.85103 0.84965 0.84824 0.84684 0.84548 0.84421 0.84307 0.84208 0.84129 0.84070 0.84035 0.84022
0.415  0.85270 0.85232 0.85170 0.85085 0.84981 0.84862 0.84729 0.84589 0.84445 0.84301 0.84163 0.84033 0.83917 0.83816 0.83735 0.83675 0.83639 0.83627
0.420  0.84903 0.84864 0.84800 0.84714 0.84608 0.84486 0.84351 0.84208 0.84061 0.83914 0.83773 0.83641 0.83522 0.83419 0.83336 0.83276 0.83238 0.83226
0.425  0.84530 0.84490 0.84426 0.84338 0.84230 0.84105 0.83967 0.83821 0.83671 0.83522 0.83378 0.83243 0.83122 0.83017 0.82933 0.82871 0.82833 0.82820
0.430  0.84153 0.84112 0.84046 0.83956 0.83846 0.83719 0.83579 0.83430 0.83277 0.83125 0.82978 0.82840 0.82717 0.82610 0.82524 0.82461 0.82422 0.82409
0.435  0.83770 0.83729 0.83661 0.83570 0.83458 0.83328 0.83185 0.83034 0.82878 0.82723 0.82573 0.82433 0.82307 0.82198 0.82111 0.82046 0.82007 0.81993
0.440  0.83383 0.83341 0.83272 0.83179 0.83064 0.82932 0.82787 0.82632 0.82474 0.82316 0.82163 0.82020 0.81892 0.81781 0.81692 0.81626 0.81586 0.81572
0.445  0.82990 0.82947 0.82877 0.82783 0.82666 0.82532 0.82383 0.82226 0.82064 0.81903 0.81748 0.81603 0.81472 0.81359 0.81268 0.81201 0.81160 0.81146
0.450  0.82593 0.82549 0.82478 0.82381 0.82263 0.82126 0.81975 0.81815 0.81650 0.81486 0.81328 0.81180 0.81047 0.80932 0.80840 0.80771 0.80730 0.80716
0.455  0.82190 0.82146 0.82073 0.81975 0.81854 0.81715 0.81561 0.81398 0.81231 0.81064 0.80903 0.80752 0.80617 0.80500 0.80406 0.80337 0.80294 0.80280
0.460  0.81782 0.81737 0.81663 0.81563 0.81441 0.81299 0.81142 0.80977 0.80806 0.80636 0.80473 0.80320 0.80182 0.80063 0.79967 0.79896 0.79853 0.79839
0.465  0.81369 0.81323 0.81248 0.81147 0.81022 0.80878 0.80719 0.80550 0.80377 0.80204 0.80037 0.79882 0.79741 0.79621 0.79523 0.79451 0.79408 0.79393
0.470  0.80951 0.80905 0.80828 0.80725 0.80598 0.80451 0.80290 0.80118 0.79942 0.79767 0.79597 0.79439 0.79296 0.79174 0.79074 0.79001 0.78957 0.78942
0.475  0.80528 0.80481 0.80403 0.80298 0.80169 0.80020 0.79856 0.79681 0.79502 0.79324 0.79152 0.78991 0.78846 0.78721 0.78620 0.78546 0.78501 0.78485
0.480  0.80100 0.80052 0.79973 0.79866 0.79735 0.79584 0.79417 0.79240 0.79058 0.78876 0.78701 0.78538 0.78390 0.78264 0.78161 0.78086 0.78040 0.78024
0.485  0.79667 0.79618 0.79538 0.79429 0.79296 0.79142 0.78972 0.78792 0.78608 0.78423 0.78246 0.78080 0.77930 0.77801 0.77697 0.77620 0.77574 0.77558
0.490  0.79228 0.79178 0.79097 0.78987 0.78851 0.78695 0.78523 0.78340 0.78152 0.77965 0.77785 0.77616 0.77464 0.77334 0.77228 0.77150 0.77102 0.77086
0.495  0.78784 0.78733 0.78651 0.78539 0.78402 0.78243 0.78068 0.77883 0.77692 0.77502 0.77319 0.77148 0.76994 0.76861 0.76753 0.76674 0.76626 0.76610
0.500  0.78335 0.78283 0.78200 0.78086 0.77947 0.77786 0.77608 0.77420 0.77227 0.77034 0.76848 0.76674 0.76518 0.76383 0.76274 0.76194 0.76145 0.76128
0.505  0.77880 0.77828 0.77743 0.77628 0.77487 0.77323 0.77143 0.76952 0.76756 0.76560 0.76372 0.76195 0.76037 0.75900 0.75789 0.75708 0.75658 0.75641
0.510  0.77420 0.77368 0.77281 0.77165 0.77021 0.76856 0.76673 0.76479 0.76280 0.76082 0.75890 0.75711 0.75550 0.75412 0.75300 0.75217 0.75167 0.75150
0.515  0.76955 0.76902 0.76814 0.76696 0.76550 0.76382 0.76197 0.76001 0.75799 0.75598 0.75404 0.75222 0.75059 0.74918 0.74805 0.74721 0.74670 0.74652
0.520  0.76485 0.76430 0.76342 0.76222 0.76074 0.75904 0.75716 0.75517 0.75312 0.75109 0.74912 0.74728 0.74562 0.74420 0.74304 0.74220 0.74168 0.74150
0.525  0.76009 0.75954 0.75864 0.75742 0.75593 0.75420 0.75230 0.75028 0.74821 0.74614 0.74415 0.74228 0.74060 0.73916 0.73799 0.73713 0.73661 0.73643
0.530  0.75527 0.75471 0.75380 0.75257 0.75106 0.74931 0.74738 0.74534 0.74323 0.74114 0.73912 0.73723 0.73553 0.73407 0.73289 0.73202 0.73148 0.73131
0.535  0.75040 0.74984 0.74892 0.74767 0.74613 0.74436 0.74241 0.74034 0.73821 0.73609 0.73405 0.73213 0.73041 0.72893 0.72773 0.72685 0.72631 0.72613
0.540  0.74548 0.74491 0.74397 0.74271 0.74116 0.73936 0.73739 0.73529 0.73313 0.73099 0.72892 0.72698 0.72524 0.72374 0.72252 0.72163 0.72108 0.72090
0.545  0.74050 0.73992 0.73898 0.73770 0.73613 0.73431 0.73231 0.73019 0.72800 0.72583 0.72373 0.72177 0.72001 0.71849 0.71726 0.71636 0.71580 0.71562
0.550  0.73547 0.73488 0.73392 0.73263 0.73104 0.72920 0.72718 0.72503 0.72282 0.72062 0.71850 0.71651 0.71473 0.71319 0.71195 0.71103 0.71047 0.71029
0.555  0.73037 0.72978 0.72882 0.72751 0.72590 0.72404 0.72199 0.71981 0.71758 0.71536 0.71321 0.71120 0.70940 0.70784 0.70658 0.70566 0.70509 0.70490
0.560  0.72523 0.72463 0.72365 0.72233 0.72070 0.71882 0.71675 0.71455 0.71229 0.71004 0.70787 0.70584 0.70401 0.70244 0.70116 0.70023 0.69966 0.69946
0.565  0.72003 0.71942 0.71843 0.71709 0.71545 0.71354 0.71145 0.70923 0.70694 0.70467 0.70247 0.70042 0.69857 0.69698 0.69569 0.69475 0.69417 0.69397
0.570  0.71477 0.71415 0.71315 0.71180 0.71014 0.70821 0.70610 0.70385 0.70154 0.69924 0.69702 0.69495 0.69308 0.69147 0.69017 0.68921 0.68863 0.68843
0.575  0.70945 0.70883 0.70782 0.70645 0.70477 0.70283 0.70069 0.69842 0.69608 0.69376 0.69152 0.68942 0.68753 0.68591 0.68459 0.68363 0.68304 0.68284
0.580  0.70407 0.70345 0.70243 0.70105 0.69935 0.69739 0.69522 0.69293 0.69057 0.68822 0.68596 0.68384 0.68193 0.68029 0.67896 0.67799 0.67739 0.67719
0.585  0.69864 0.69801 0.69698 0.69558 0.69387 0.69189 0.68970 0.68739 0.68501 0.68263 0.68035 0.67821 0.67628 0.67462 0.67328 0.67230 0.67169 0.67149
0.590  0.69315 0.69251 0.69147 0.69006 0.68833 0.68633 0.68413 0.68179 0.67938 0.67699 0.67468 0.67252 0.67057 0.66890 0.66755 0.66655 0.66594 0.66574
0.595  0.68760 0.68696 0.68591 0.68449 0.68274 0.68072 0.67849 0.67613 0.67370 0.67129 0.66896 0.66678 0.66481 0.66312 0.66176 0.66075 0.66014 0.65993
0.600  0.68200 0.68135 0.68029 0.67885 0.67709 0.67505 0.67280 0.67042 0.66797 0.66553 0.66318 0.66098 0.65900 0.65729 0.65591 0.65490 0.65428 0.65407
0.605  0.67633 0.67567 0.67461 0.67316 0.67138 0.66932 0.66706 0.66465 0.66218 0.65972 0.65735 0.65513 0.65313 0.65141 0.65002 0.64899 0.64837 0.64816
0.610  0.67060 0.66994 0.66886 0.66740 0.66561 0.66354 0.66125 0.65883 0.65633 0.65385 0.65146 0.64922 0.64721 0.64547 0.64407 0.64304 0.64241 0.64219
0.615  0.66482 0.66415 0.66307 0.66159 0.65978 0.65769 0.65539 0.65294 0.65043 0.64793 0.64552 0.64326 0.64123 0.63948 0.63806 0.63702 0.63639 0.63617
0.620  0.65897 0.65830 0.65721 0.65572 0.65390 0.65179 0.64947 0.64700 0.64447 0.64195 0.63952 0.63724 0.63519 0.63343 0.63201 0.63096 0.63032 0.63010
0.625  0.65307 0.65239 0.65129 0.64979 0.64795 0.64583 0.64349 0.64101 0.63845 0.63591 0.63346 0.63117 0.62911 0.62733 0.62589 0.62484 0.62419 0.62397
0.630  0.64710 0.64642 0.64531 0.64380 0.64195 0.63981 0.63745 0.63495 0.63238 0.62982 0.62735 0.62504 0.62296 0.62117 0.61973 0.61866 0.61801 0.61779
0.635  0.64107 0.64038 0.63926 0.63775 0.63588 0.63373 0.63136 0.62884 0.62625 0.62367 0.62118 0.61886 0.61677 0.61496 0.61351 0.61244 0.61178 0.61156
0.640  0.63498 0.63429 0.63316 0.63164 0.62976 0.62759 0.62520 0.62266 0.62006 0.61746 0.61496 0.61262 0.61051 0.60870 0.60723 0.60615 0.60549 0.60527
0.645  0.62883 0.62813 0.62700 0.62546 0.62357 0.62139 0.61899 0.61643 0.61381 0.61120 0.60868 0.60632 0.60420 0.60238 0.60090 0.59982 0.59915 0.59893
0.650  0.62261 0.62191 0.62077 0.61923 0.61732 0.61513 0.61271 0.61014 0.60750 0.60488 0.60234 0.59997 0.59784 0.59600 0.59452 0.59342 0.59275 0.59253
0.655  0.61634 0.61563 0.61448 0.61293 0.61102 0.60881 0.60637 0.60379 0.60114 0.59850 0.59595 0.59356 0.59142 0.58957 0.58807 0.58698 0.58630 0.58608
0.660  0.61000 0.60929 0.60813 0.60657 0.60465 0.60243 0.59998 0.59738 0.59471 0.59206 0.58949 0.58710 0.58494 0.58308 0.58158 0.58047 0.57980 0.57957
0.665  0.60359 0.60288 0.60172 0.60015 0.59821 0.59598 0.59352 0.59091 0.58823 0.58556 0.58298 0.58057 0.57841 0.57654 0.57503 0.57392 0.57324 0.57301
0.670  0.59712 0.59641 0.59524 0.59366 0.59172 0.58948 0.58701 0.58438 0.58169 0.57901 0.57642 0.57400 0.57182 0.56994 0.56842 0.56731 0.56662 0.56639
0.675  0.59059 0.58987 0.58870 0.58711 0.58516 0.58291 0.58043 0.57779 0.57509 0.57239 0.56979 0.56736 0.56517 0.56329 0.56176 0.56064 0.55995 0.55972
0.680  0.58399 0.58327 0.58209 0.58050 0.57854 0.57628 0.57379 0.57114 0.56842 0.56572 0.56311 0.56066 0.55847 0.55657 0.55504 0.55392 0.55323 0.55300
0.685  0.57733 0.57660 0.57542 0.57382 0.57186 0.56959 0.56708 0.56443 0.56170 0.55898 0.55636 0.55391 0.55171 0.54981 0.54827 0.54714 0.54645 0.54622
0.690  0.57060 0.56987 0.56869 0.56708 0.56511 0.56283 0.56032 0.55765 0.55492 0.55219 0.54956 0.54710 0.54489 0.54298 0.54144 0.54031 0.53961 0.53938
0.695  0.56380 0.56307 0.56188 0.56027 0.55830 0.55601 0.55349 0.55082 0.54807 0.54534 0.54270 0.54023 0.53801 0.53610 0.53455 0.53342 0.53272 0.53249
0.700  0.55694 0.55621 0.55502 0.55340 0.55142 0.54913 0.54660 0.54392 0.54117 0.53843 0.53578 0.53331 0.53108 0.52916 0.52761 0.52647 0.52577 0.52554
0.705  0.55001 0.54927 0.54808 0.54646 0.54447 0.54218 0.53965 0.53696 0.53420 0.53145 0.52880 0.52632 0.52409 0.52217 0.52061 0.51947 0.51877 0.51854
0.710  0.54301 0.54228 0.54108 0.53946 0.53746 0.53516 0.53263 0.52993 0.52717 0.52442 0.52176 0.51928 0.51704 0.51511 0.51356 0.51241 0.51171 0.51148
0.715  0.53594 0.53521 0.53401 0.53239 0.53039 0.52808 0.52554 0.52285 0.52008 0.51732 0.51466 0.51217 0.50993 0.50800 0.50644 0.50530 0.50460 0.50436
0.720  0.52881 0.52807 0.52687 0.52525 0.52325 0.52094 0.51840 0.51570 0.51292 0.51016 0.50750 0.50501 0.50277 0.50083 0.49927 0.49813 0.49742 0.49719
0.725  0.52160 0.52087 0.51967 0.51804 0.51604 0.51373 0.51119 0.50848 0.50571 0.50295 0.50028 0.49779 0.49554 0.49361 0.49205 0.49090 0.49019 0.48996
0.730  0.51433 0.51359 0.51239 0.51076 0.50876 0.50645 0.50391 0.50120 0.49843 0.49566 0.49300 0.49050 0.48826 0.48632 0.48476 0.48361 0.48291 0.48267
0.735  0.50699 0.50625 0.50505 0.50342 0.50142 0.49911 0.49656 0.49386 0.49109 0.48832 0.48565 0.48316 0.48091 0.47898 0.47742 0.47627 0.47557 0.47533
0.740  0.49957 0.49883 0.49763 0.49601 0.49401 0.49170 0.48915 0.48645 0.48368 0.48092 0.47825 0.47576 0.47351 0.47158 0.47002 0.46887 0.46817 0.46793
0.745  0.49208 0.49135 0.49015 0.48852 0.48653 0.48422 0.48168 0.47898 0.47621 0.47345 0.47078 0.46829 0.46605 0.46412 0.46256 0.46141 0.46071 0.46047
0.750  0.48453 0.48379 0.48259 0.48097 0.47898 0.47667 0.47413 0.47144 0.46867 0.46591 0.46325 0.46077 0.45853 0.45660 0.45504 0.45390 0.45320 0.45296
0.755  0.47689 0.47616 0.47497 0.47335 0.47135 0.46906 0.46652 0.46383 0.46107 0.45832 0.45566 0.45318 0.45095 0.44902 0.44747 0.44632 0.44562 0.44539
0.760  0.46919 0.46846 0.46727 0.46565 0.46366 0.46137 0.45884 0.45616 0.45340 0.45066 0.44801 0.44553 0.44331 0.44139 0.43983 0.43869 0.43800 0.43776
0.765  0.46141 0.46068 0.45949 0.45788 0.45590 0.45362 0.45109 0.44842 0.44567 0.44294 0.44029 0.43783 0.43560 0.43369 0.43214 0.43100 0.43031 0.43007
0.770  0.45356 0.45283 0.45165 0.45004 0.44807 0.44579 0.44328 0.44061 0.43787 0.43515 0.43252 0.43005 0.42784 0.42593 0.42439 0.42326 0.42256 0.42233
0.775  0.44564 0.44491 0.44373 0.44213 0.44017 0.43790 0.43539 0.43274 0.43001 0.42729 0.42467 0.42222 0.42001 0.41812 0.41658 0.41545 0.41476 0.41453
0.780  0.43763 0.43691 0.43574 0.43415 0.43219 0.42993 0.42744 0.42479 0.42208 0.41938 0.41676 0.41433 0.41213 0.41024 0.40871 0.40759 0.40690 0.40667
0.785  0.42956 0.42884 0.42767 0.42609 0.42414 0.42189 0.41941 0.41678 0.41408 0.41139 0.40879 0.40637 0.40418 0.40230 0.40078 0.39966 0.39898 0.39875
0.790  0.42140 0.42069 0.41953 0.41795 0.41602 0.41378 0.41132 0.40870 0.40602 0.40334 0.40076 0.39835 0.39617 0.39430 0.39279 0.39168 0.39100 0.39077
0.795  0.41317 0.41246 0.41131 0.40974 0.40782 0.40560 0.40315 0.40055 0.39788 0.39522 0.39266 0.39026 0.38810 0.38624 0.38474 0.38364 0.38296 0.38273
0.800  0.40486 0.40416 0.40301 0.40146 0.39955 0.39734 0.39491 0.39233 0.38968 0.38704 0.38449 0.38211 0.37997 0.37812 0.37663 0.37553 0.37486 0.37464
0.805  0.39647 0.39578 0.39464 0.39310 0.39120 0.38901 0.38660 0.38404 0.38141 0.37879 0.37626 0.37390 0.37177 0.36994 0.36846 0.36737 0.36671 0.36648
0.810  0.38801 0.38732 0.38619 0.38466 0.38278 0.38061 0.37822 0.37568 0.37307 0.37047 0.36797 0.36562 0.36351 0.36170 0.36023 0.35915 0.35849 0.35827
0.815  0.37946 0.37878 0.37766 0.37614 0.37428 0.37213 0.36976 0.36724 0.36466 0.36209 0.35960 0.35728 0.35519 0.35339 0.35194 0.35087 0.35021 0.34999
0.820  0.37084 0.37016 0.36905 0.36755 0.36571 0.36358 0.36123 0.35874 0.35618 0.35363 0.35117 0.34888 0.34681 0.34503 0.34359 0.34253 0.34188 0.34166
0.825  0.36213 0.36146 0.36036 0.35888 0.35705 0.35495 0.35262 0.35016 0.34763 0.34511 0.34268 0.34041 0.33836 0.33660 0.33517 0.33412 0.33348 0.33327
0.830  0.35334 0.35267 0.35159 0.35013 0.34832 0.34624 0.34395 0.34151 0.33901 0.33652 0.33411 0.33187 0.32984 0.32810 0.32670 0.32566 0.32503 0.32481
0.835  0.34447 0.34381 0.34274 0.34129 0.33951 0.33746 0.33519 0.33279 0.33032 0.32786 0.32548 0.32327 0.32127 0.31955 0.31816 0.31714 0.31651 0.31630
0.840  0.33551 0.33486 0.33381 0.33238 0.33063 0.32860 0.32636 0.32399 0.32155 0.31913 0.31679 0.31460 0.31263 0.31093 0.30956 0.30855 0.30793 0.30772
0.845  0.32647 0.32583 0.32479 0.32339 0.32166 0.31966 0.31746 0.31512 0.31272 0.31033 0.30802 0.30586 0.30392 0.30225 0.30090 0.29990 0.29929 0.29909
0.850  0.31735 0.31672 0.31570 0.31431 0.31261 0.31064 0.30847 0.30617 0.30381 0.30145 0.29918 0.29706 0.29515 0.29350 0.29217 0.29119 0.29059 0.29039
0.855  0.30814 0.30752 0.30652 0.30515 0.30348 0.30154 0.29941 0.29715 0.29482 0.29251 0.29028 0.28819 0.28631 0.28469 0.28338 0.28242 0.28183 0.28163
0.860  0.29884 0.29824 0.29725 0.29591 0.29427 0.29237 0.29027 0.28805 0.28577 0.28350 0.28130 0.27925 0.27741 0.27582 0.27453 0.27359 0.27301 0.27282
0.865  0.28946 0.28887 0.28790 0.28659 0.28497 0.28311 0.28106 0.27888 0.27664 0.27441 0.27226 0.27025 0.26844 0.26688 0.26562 0.26469 0.26413 0.26393
0.870  0.27999 0.27941 0.27846 0.27717 0.27559 0.27377 0.27176 0.26962 0.26743 0.26525 0.26314 0.26117 0.25940 0.25788 0.25664 0.25573 0.25518 0.25499
0.875  0.27043 0.26986 0.26893 0.26768 0.26613 0.26435 0.26238 0.26030 0.25815 0.25602 0.25396 0.25203 0.25030 0.24881 0.24760 0.24671 0.24617 0.24599
0.880  0.26078 0.26023 0.25932 0.25809 0.25659 0.25484 0.25293 0.25089 0.24880 0.24671 0.24470 0.24282 0.24113 0.23967 0.23850 0.23763 0.23710 0.23692
0.885  0.25104 0.25050 0.24962 0.24842 0.24696 0.24526 0.24339 0.24140 0.23936 0.23733 0.23537 0.23354 0.23189 0.23047 0.22933 0.22848 0.22797 0.22779
0.890  0.24121 0.24069 0.23983 0.23867 0.23724 0.23559 0.23377 0.23184 0.22985 0.22788 0.22597 0.22419 0.22259 0.22121 0.22009 0.21927 0.21877 0.21860
0.895  0.23129 0.23078 0.22995 0.22882 0.22743 0.22583 0.22407 0.22219 0.22027 0.21835 0.21650 0.21477 0.21322 0.21188 0.21079 0.21000 0.20951 0.20934
0.900  0.22128 0.22078 0.21998 0.21888 0.21754 0.21599 0.21428 0.21247 0.21060 0.20875 0.20696 0.20528 0.20378 0.20248 0.20143 0.20066 0.20019 0.20003
0.905  0.21117 0.21069 0.20991 0.20886 0.20756 0.20606 0.20441 0.20266 0.20086 0.19907 0.19734 0.19572 0.19427 0.19301 0.19200 0.19125 0.19080 0.19065
0.910  0.20097 0.20051 0.19976 0.19874 0.19749 0.19605 0.19446 0.19277 0.19104 0.18931 0.18765 0.18609 0.18469 0.18348 0.18250 0.18179 0.18135 0.18120
0.915  0.19067 0.19023 0.18951 0.18853 0.18733 0.18595 0.18442 0.18280 0.18113 0.17948 0.17788 0.17638 0.17504 0.17388 0.17294 0.17225 0.17183 0.17169
0.920  0.18027 0.17985 0.17916 0.17823 0.17708 0.17576 0.17429 0.17274 0.17115 0.16957 0.16804 0.16661 0.16532 0.16421 0.16332 0.16266 0.16225 0.16212
0.925  0.16978 0.16938 0.16872 0.16783 0.16674 0.16548 0.16408 0.16261 0.16109 0.15958 0.15812 0.15676 0.15553 0.15448 0.15362 0.15299 0.15261 0.15248
0.930  0.15919 0.15881 0.15819 0.15734 0.15630 0.15511 0.15379 0.15238 0.15094 0.14951 0.14813 0.14684 0.14567 0.14467 0.14386 0.14326 0.14290 0.14278
0.935  0.14850 0.14814 0.14755 0.14676 0.14578 0.14464 0.14340 0.14208 0.14072 0.13937 0.13806 0.13684 0.13574 0.13480 0.13403 0.13347 0.13313 0.13301
0.940  0.13771 0.13737 0.13682 0.13607 0.13515 0.13409 0.13292 0.13168 0.13041 0.12914 0.12792 0.12677 0.12574 0.12485 0.12414 0.12361 0.12329 0.12318
0.945  0.12682 0.12650 0.12599 0.12529 0.12444 0.12345 0.12236 0.12120 0.12002 0.11883 0.11769 0.11663 0.11567 0.11484 0.11417 0.11368 0.11338 0.11328
0.950  0.11582 0.11553 0.11506 0.11441 0.11362 0.11271 0.11170 0.11064 0.10954 0.10845 0.10739 0.10641 0.10552 0.10476 0.10414 0.10369 0.10341 0.10331
0.955  0.10473 0.10446 0.10402 0.10344 0.10271 0.10188 0.10096 0.09998 0.09898 0.09798 0.09701 0.09611 0.09530 0.09460 0.09404 0.09363 0.09337 0.09328
0.960  0.09352 0.09328 0.09289 0.09236 0.09171 0.09095 0.09012 0.08924 0.08833 0.08743 0.08656 0.08574 0.08501 0.08438 0.08387 0.08350 0.08327 0.08319
0.965  0.08221 0.08200 0.08165 0.08118 0.08060 0.07993 0.07919 0.07840 0.07760 0.07680 0.07602 0.07530 0.07465 0.07409 0.07363 0.07330 0.07310 0.07303
0.970  0.07080 0.07061 0.07031 0.06990 0.06939 0.06881 0.06816 0.06748 0.06678 0.06608 0.06541 0.06478 0.06421 0.06372 0.06332 0.06303 0.06286 0.06280
0.975  0.05928 0.05912 0.05886 0.05851 0.05808 0.05759 0.05704 0.05647 0.05587 0.05528 0.05471 0.05418 0.05370 0.05328 0.05295 0.05270 0.05255 0.05250
0.980  0.04764 0.04752 0.04731 0.04702 0.04668 0.04627 0.04583 0.04536 0.04488 0.04440 0.04393 0.04350 0.04311 0.04277 0.04250 0.04230 0.04218 0.04214
0.985  0.03590 0.03580 0.03564 0.03543 0.03516 0.03486 0.03452 0.03416 0.03379 0.03343 0.03307 0.03274 0.03244 0.03219 0.03198 0.03183 0.03174 0.03170
0.990  0.02405 0.02398 0.02387 0.02373 0.02355 0.02334 0.02311 0.02287 0.02262 0.02237 0.02213 0.02191 0.02171 0.02153 0.02139 0.02129 0.02123 0.02120
0.995  0.01208 0.01205 0.01199 0.01192 0.01183 0.01172 0.01161 0.01148 0.01136 0.01123 0.01111 0.01099 0.01089 0.01080 0.01073 0.01068 0.01065 0.01064
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e000.dat <==
# alpha = -0.10 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991
0.020  0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99984
0.025  0.99982 0.99982 0.99982 0.99981 0.99981 0.99980 0.99980 0.99979 0.99979 0.99978 0.99978 0.99977 0.99977 0.99976 0.99976 0.99976 0.99976 0.99976
0.030  0.99974 0.99974 0.99974 0.99973 0.99973 0.99972 0.99971 0.99970 0.99970 0.99969 0.99968 0.99967 0.99967 0.99966 0.99966 0.99965 0.99965 0.99965
0.035  0.99965 0.99965 0.99964 0.99964 0.99963 0.99962 0.99961 0.99960 0.99958 0.99957 0.99956 0.99955 0.99955 0.99954 0.99953 0.99953 0.99953 0.99952
0.040  0.99954 0.99954 0.99953 0.99952 0.99951 0.99950 0.99949 0.99947 0.99946 0.99944 0.99943 0.99942 0.99941 0.99940 0.99939 0.99938 0.99938 0.99938
0.045  0.99942 0.99942 0.99941 0.99940 0.99938 0.99937 0.99935 0.99933 0.99931 0.99930 0.99928 0.99926 0.99925 0.99924 0.99923 0.99922 0.99922 0.99921
0.050  0.99929 0.99928 0.99927 0.99926 0.99924 0.99922 0.99920 0.99918 0.99915 0.99913 0.99911 0.99909 0.99907 0.99906 0.99905 0.99904 0.99903 0.99902
0.055  0.99914 0.99913 0.99912 0.99910 0.99908 0.99905 0.99903 0.99900 0.99897 0.99895 0.99892 0.99890 0.99888 0.99886 0.99884 0.99883 0.99883 0.99882
0.060  0.99897 0.99896 0.99895 0.99893 0.99890 0.99887 0.99884 0.99881 0.99878 0.99875 0.99872 0.99869 0.99866 0.99864 0.99863 0.99861 0.99860 0.99859
0.065  0.99879 0.99878 0.99877 0.99874 0.99871 0.99868 0.99864 0.99861 0.99857 0.99853 0.99849 0.99846 0.99843 0.99840 0.99839 0.99837 0.99836 0.99835
0.070  0.99860 0.99859 0.99857 0.99854 0.99851 0.99847 0.99843 0.99838 0.99834 0.99829 0.99825 0.99821 0.99818 0.99815 0.99813 0.99811 0.99810 0.99809
0.075  0.99839 0.99838 0.99835 0.99832 0.99828 0.99824 0.99819 0.99814 0.99809 0.99804 0.99799 0.99795 0.99791 0.99788 0.99785 0.99783 0.99782 0.99780
0.080  0.99817 0.99815 0.99813 0.99809 0.99805 0.99800 0.99794 0.99789 0.99783 0.99777 0.99771 0.99767 0.99762 0.99758 0.99755 0.99753 0.99752 0.99750
0.085  0.99793 0.99792 0.99789 0.99784 0.99779 0.99774 0.99768 0.99761 0.99755 0.99748 0.99742 0.99736 0.99731 0.99727 0.99724 0.99721 0.99719 0.99717
0.090  0.99768 0.99766 0.99763 0.99758 0.99753 0.99746 0.99739 0.99732 0.99725 0.99718 0.99711 0.99704 0.99699 0.99694 0.99690 0.99687 0.99685 0.99683
0.095  0.99742 0.99739 0.99736 0.99730 0.99724 0.99717 0.99710 0.99701 0.99693 0.99685 0.99677 0.99671 0.99664 0.99659 0.99655 0.99651 0.99649 0.99647
0.100  0.99714 0.99711 0.99707 0.99701 0.99694 0.99686 0.99678 0.99669 0.99660 0.99651 0.99642 0.99635 0.99628 0.99622 0.99617 0.99613 0.99611 0.99608
0.105  0.99684 0.99681 0.99677 0.99670 0.99663 0.99654 0.99645 0.99635 0.99625 0.99615 0.99606 0.99597 0.99589 0.99583 0.99578 0.99574 0.99571 0.99568
0.110  0.99653 0.99650 0.99645 0.99638 0.99630 0.99620 0.99610 0.99599 0.99588 0.99577 0.99567 0.99558 0.99549 0.99542 0.99536 0.99532 0.99529 0.99526
0.115  0.99621 0.99617 0.99612 0.99604 0.99595 0.99585 0.99573 0.99562 0.99549 0.99538 0.99526 0.99516 0.99507 0.99499 0.99493 0.99488 0.99485 0.99481
0.120  0.99587 0.99583 0.99577 0.99569 0.99559 0.99547 0.99535 0.99522 0.99509 0.99496 0.99484 0.99473 0.99463 0.99454 0.99448 0.99442 0.99439 0.99435
0.125  0.99551 0.99547 0.99540 0.99532 0.99521 0.99509 0.99495 0.99481 0.99467 0.99453 0.99440 0.99428 0.99417 0.99407 0.99400 0.99395 0.99391 0.99387
0.130  0.99514 0.99510 0.99503 0.99493 0.99482 0.99468 0.99454 0.99439 0.99423 0.99408 0.99394 0.99381 0.99369 0.99359 0.99351 0.99345 0.99341 0.99336
0.135  0.99476 0.99471 0.99463 0.99453 0.99440 0.99426 0.99411 0.99394 0.99378 0.99362 0.99346 0.99332 0.99319 0.99308 0.99300 0.99293 0.99289 0.99284
0.140  0.99436 0.99430 0.99422 0.99411 0.99398 0.99382 0.99366 0.99348 0.99330 0.99313 0.99296 0.99281 0.99267 0.99256 0.99246 0.99239 0.99235 0.99229
0.145  0.99394 0.99389 0.99380 0.99368 0.99354 0.99337 0.99319 0.99300 0.99281 0.99263 0.99244 0.99228 0.99213 0.99201 0.99191 0.99184 0.99179 0.99173
0.150  0.99351 0.99345 0.99336 0.99323 0.99308 0.99290 0.99271 0.99251 0.99230 0.99210 0.99191 0.99174 0.99158 0.99144 0.99134 0.99126 0.99121 0.99114
0.155  0.99306 0.99300 0.99290 0.99276 0.99260 0.99241 0.99221 0.99199 0.99178 0.99156 0.99135 0.99117 0.99100 0.99086 0.99075 0.99066 0.99061 0.99054
0.160  0.99260 0.99254 0.99243 0.99228 0.99211 0.99191 0.99169 0.99146 0.99123 0.99100 0.99078 0.99059 0.99040 0.99025 0.99013 0.99004 0.98999 0.98991
0.165  0.99212 0.99205 0.99194 0.99179 0.99160 0.99139 0.99116 0.99091 0.99067 0.99042 0.99019 0.98998 0.98979 0.98963 0.98950 0.98940 0.98934 0.98926
0.170  0.99163 0.99156 0.99144 0.99127 0.99108 0.99085 0.99061 0.99034 0.99008 0.98983 0.98958 0.98936 0.98915 0.98898 0.98884 0.98874 0.98868 0.98859
0.175  0.99112 0.99104 0.99092 0.99074 0.99054 0.99029 0.99004 0.98976 0.98948 0.98921 0.98894 0.98871 0.98849 0.98832 0.98817 0.98806 0.98800 0.98790
0.180  0.99060 0.99052 0.99038 0.99020 0.98998 0.98972 0.98945 0.98916 0.98887 0.98858 0.98829 0.98805 0.98782 0.98763 0.98748 0.98736 0.98729 0.98729
0.185  0.99006 0.98997 0.98983 0.98963 0.98940 0.98913 0.98884 0.98854 0.98823 0.98792 0.98763 0.98737 0.98712 0.98692 0.98676 0.98664 0.98657 0.98655
0.190  0.98950 0.98941 0.98926 0.98906 0.98881 0.98853 0.98822 0.98790 0.98757 0.98725 0.98694 0.98666 0.98640 0.98620 0.98602 0.98590 0.98582 0.98580
0.195  0.98893 0.98883 0.98868 0.98846 0.98820 0.98790 0.98758 0.98724 0.98690 0.98656 0.98624 0.98594 0.98567 0.98545 0.98527 0.98513 0.98505 0.98503
0.200  0.98834 0.98824 0.98807 0.98785 0.98758 0.98726 0.98692 0.98656 0.98620 0.98585 0.98551 0.98520 0.98491 0.98468 0.98449 0.98435 0.98426 0.98423
0.205  0.98774 0.98763 0.98746 0.98722 0.98693 0.98660 0.98625 0.98587 0.98549 0.98512 0.98476 0.98443 0.98414 0.98389 0.98369 0.98354 0.98345 0.98342
0.210  0.98712 0.98700 0.98682 0.98657 0.98627 0.98592 0.98555 0.98515 0.98476 0.98436 0.98399 0.98365 0.98334 0.98308 0.98287 0.98272 0.98262 0.98258
0.215  0.98648 0.98636 0.98617 0.98590 0.98559 0.98522 0.98484 0.98442 0.98401 0.98359 0.98321 0.98285 0.98252 0.98225 0.98203 0.98187 0.98177 0.98172
0.220  0.98583 0.98570 0.98550 0.98522 0.98490 0.98451 0.98411 0.98367 0.98324 0.98280 0.98240 0.98202 0.98168 0.98140 0.98116 0.98100 0.98089 0.98084
0.225  0.98515 0.98502 0.98481 0.98452 0.98418 0.98378 0.98336 0.98290 0.98245 0.98199 0.98157 0.98117 0.98082 0.98052 0.98028 0.98010 0.98000 0.97994
0.230  0.98447 0.98433 0.98411 0.98381 0.98345 0.98303 0.98259 0.98211 0.98164 0.98116 0.98072 0.98031 0.97994 0.97963 0.97938 0.97919 0.97908 0.97901
0.235  0.98376 0.98362 0.98339 0.98307 0.98270 0.98226 0.98181 0.98130 0.98081 0.98031 0.97986 0.97942 0.97904 0.97871 0.97845 0.97826 0.97814 0.97806
0.240  0.98304 0.98289 0.98265 0.98232 0.98194 0.98148 0.98100 0.98048 0.97997 0.97945 0.97897 0.97851 0.97811 0.97777 0.97750 0.97730 0.97717 0.97709
0.245  0.98230 0.98214 0.98190 0.98155 0.98115 0.98067 0.98017 0.97963 0.97910 0.97856 0.97806 0.97758 0.97717 0.97681 0.97653 0.97632 0.97619 0.97610
0.250  0.98154 0.98138 0.98112 0.98077 0.98035 0.97985 0.97933 0.97876 0.97821 0.97765 0.97713 0.97663 0.97620 0.97583 0.97554 0.97532 0.97518 0.97509
0.255  0.98077 0.98060 0.98033 0.97996 0.97952 0.97901 0.97847 0.97788 0.97730 0.97672 0.97617 0.97566 0.97521 0.97482 0.97452 0.97429 0.97415 0.97405
0.260  0.97998 0.97980 0.97952 0.97914 0.97868 0.97815 0.97758 0.97697 0.97637 0.97577 0.97520 0.97467 0.97420 0.97380 0.97348 0.97324 0.97310 0.97299
0.265  0.97917 0.97898 0.97869 0.97829 0.97782 0.97727 0.97667 0.97605 0.97541 0.97479 0.97420 0.97365 0.97317 0.97275 0.97242 0.97217 0.97203 0.97190
0.270  0.97834 0.97815 0.97785 0.97743 0.97694 0.97637 0.97575 0.97510 0.97445 0.97380 0.97318 0.97262 0.97212 0.97168 0.97134 0.97108 0.97093 0.97089
0.275  0.97749 0.97729 0.97698 0.97655 0.97604 0.97545 0.97481 0.97414 0.97346 0.97279 0.97215 0.97156 0.97104 0.97059 0.97023 0.96997 0.96981 0.96976
0.280  0.97663 0.97642 0.97610 0.97566 0.97512 0.97451 0.97385 0.97315 0.97245 0.97175 0.97109 0.97048 0.96994 0.96948 0.96910 0.96883 0.96867 0.96861
0.285  0.97574 0.97553 0.97520 0.97474 0.97418 0.97355 0.97287 0.97214 0.97141 0.97069 0.97001 0.96938 0.96881 0.96834 0.96795 0.96767 0.96750 0.96743
0.290  0.97484 0.97462 0.97428 0.97380 0.97323 0.97258 0.97186 0.97112 0.97036 0.96962 0.96891 0.96826 0.96767 0.96718 0.96678 0.96648 0.96631 0.96623
0.295  0.97392 0.97369 0.97334 0.97285 0.97225 0.97158 0.97084 0.97007 0.96929 0.96851 0.96778 0.96711 0.96650 0.96599 0.96558 0.96528 0.96509 0.96501
0.300  0.97298 0.97274 0.97238 0.97187 0.97126 0.97056 0.96980 0.96899 0.96819 0.96739 0.96664 0.96594 0.96531 0.96479 0.96435 0.96404 0.96385 0.96376
0.305  0.97202 0.97178 0.97140 0.97087 0.97024 0.96952 0.96873 0.96789 0.96707 0.96624 0.96547 0.96475 0.96410 0.96355 0.96310 0.96279 0.96259 0.96249
0.310  0.97104 0.97079 0.97040 0.96986 0.96920 0.96846 0.96765 0.96678 0.96593 0.96507 0.96427 0.96352 0.96286 0.96230 0.96184 0.96151 0.96130 0.96120
0.315  0.97004 0.96978 0.96938 0.96882 0.96815 0.96737 0.96654 0.96565 0.96477 0.96389 0.96306 0.96228 0.96160 0.96102 0.96054 0.96020 0.95999 0.95987
0.320  0.96903 0.96876 0.96834 0.96776 0.96707 0.96626 0.96541 0.96449 0.96359 0.96268 0.96182 0.96102 0.96031 0.95971 0.95922 0.95887 0.95865 0.95853
0.325  0.96799 0.96771 0.96728 0.96669 0.96597 0.96514 0.96426 0.96331 0.96238 0.96144 0.96056 0.95974 0.95900 0.95838 0.95789 0.95752 0.95729 0.95716
0.330  0.96693 0.96664 0.96619 0.96559 0.96485 0.96399 0.96309 0.96211 0.96115 0.96019 0.95927 0.95843 0.95767 0.95703 0.95652 0.95614 0.95591 0.95576
0.335  0.96585 0.96556 0.96509 0.96447 0.96371 0.96283 0.96190 0.96089 0.95988 0.95891 0.95795 0.95709 0.95631 0.95565 0.95513 0.95474 0.95450 0.95443
0.340  0.96475 0.96445 0.96397 0.96333 0.96255 0.96164 0.96068 0.95965 0.95861 0.95760 0.95662 0.95573 0.95493 0.95425 0.95371 0.95330 0.95306 0.95298
0.345  0.96363 0.96332 0.96282 0.96217 0.96136 0.96043 0.95943 0.95838 0.95731 0.95627 0.95526 0.95435 0.95352 0.95282 0.95227 0.95185 0.95160 0.95151
0.350  0.96248 0.96217 0.96166 0.96098 0.96016 0.95920 0.95816 0.95709 0.95599 0.95492 0.95388 0.95294 0.95209 0.95137 0.95080 0.95037 0.95012 0.95001
0.355  0.96132 0.96100 0.96047 0.95977 0.95893 0.95794 0.95688 0.95577 0.95464 0.95354 0.95247 0.95151 0.95063 0.94989 0.94930 0.94887 0.94860 0.94849
0.360  0.96014 0.95980 0.95926 0.95853 0.95767 0.95666 0.95557 0.95443 0.95327 0.95213 0.95104 0.95005 0.94915 0.94839 0.94778 0.94733 0.94706 0.94694
0.365  0.95893 0.95858 0.95803 0.95728 0.95640 0.95536 0.95424 0.95307 0.95188 0.95070 0.94959 0.94855 0.94764 0.94686 0.94623 0.94578 0.94549 0.94536
0.370  0.95770 0.95735 0.95678 0.95601 0.95510 0.95404 0.95288 0.95167 0.95046 0.94925 0.94811 0.94704 0.94611 0.94530 0.94466 0.94419 0.94390 0.94376
0.375  0.95645 0.95608 0.95550 0.95471 0.95377 0.95269 0.95151 0.95026 0.94902 0.94777 0.94660 0.94551 0.94455 0.94372 0.94306 0.94258 0.94228 0.94212
0.380  0.95517 0.95480 0.95420 0.95340 0.95242 0.95131 0.95010 0.94882 0.94755 0.94627 0.94507 0.94395 0.94296 0.94211 0.94143 0.94094 0.94063 0.94046
0.385  0.95387 0.95349 0.95288 0.95205 0.95105 0.94991 0.94867 0.94736 0.94605 0.94474 0.94351 0.94236 0.94135 0.94047 0.93978 0.93927 0.93896 0.93878
0.390  0.95255 0.95216 0.95153 0.95068 0.94966 0.94849 0.94722 0.94588 0.94452 0.94319 0.94191 0.94075 0.93970 0.93881 0.93810 0.93757 0.93726 0.93715
0.395  0.95120 0.95080 0.95016 0.94929 0.94824 0.94703 0.94574 0.94437 0.94296 0.94161 0.94030 0.93911 0.93802 0.93712 0.93639 0.93585 0.93553 0.93541
0.400  0.94983 0.94943 0.94877 0.94788 0.94680 0.94556 0.94424 0.94283 0.94139 0.94001 0.93866 0.93744 0.93633 0.93540 0.93465 0.93410 0.93377 0.93364
0.405  0.94844 0.94802 0.94735 0.94644 0.94533 0.94406 0.94270 0.94126 0.93979 0.93837 0.93700 0.93574 0.93461 0.93366 0.93288 0.93232 0.93198 0.93184
0.410  0.94702 0.94659 0.94590 0.94497 0.94384 0.94254 0.94113 0.93967 0.93817 0.93671 0.93531 0.93401 0.93286 0.93188 0.93109 0.93051 0.93016 0.93001
0.415  0.94558 0.94514 0.94443 0.94348 0.94232 0.94099 0.93955 0.93806 0.93652 0.93500 0.93359 0.93225 0.93108 0.93008 0.92926 0.92868 0.92832 0.92815
0.420  0.94411 0.94366 0.94294 0.94196 0.94078 0.93941 0.93794 0.93641 0.93484 0.93329 0.93184 0.93047 0.92927 0.92823 0.92741 0.92681 0.92644 0.92626
0.425  0.94261 0.94216 0.94142 0.94042 0.93921 0.93781 0.93630 0.93471 0.93313 0.93154 0.93006 0.92866 0.92743 0.92637 0.92553 0.92491 0.92453 0.92434
0.430  0.94109 0.94062 0.93987 0.93885 0.93761 0.93618 0.93464 0.93301 0.93139 0.92977 0.92825 0.92682 0.92556 0.92448 0.92362 0.92299 0.92259 0.92239
0.435  0.93955 0.93907 0.93829 0.93725 0.93599 0.93453 0.93295 0.93129 0.92963 0.92797 0.92639 0.92496 0.92366 0.92255 0.92168 0.92103 0.92063 0.92050
0.440  0.93797 0.93748 0.93669 0.93562 0.93433 0.93284 0.93123 0.92953 0.92782 0.92614 0.92452 0.92306 0.92172 0.92060 0.91970 0.91903 0.91864 0.91849
0.445  0.93637 0.93587 0.93506 0.93396 0.93265 0.93113 0.92949 0.92775 0.92598 0.92428 0.92263 0.92113 0.91977 0.91862 0.91769 0.91702 0.91661 0.91645
0.450  0.93474 0.93423 0.93340 0.93227 0.93092 0.92939 0.92771 0.92594 0.92413 0.92239 0.92071 0.91917 0.91778 0.91661 0.91565 0.91497 0.91455 0.91438
0.455  0.93308 0.93256 0.93170 0.93056 0.92918 0.92760 0.92590 0.92409 0.92226 0.92047 0.91875 0.91716 0.91576 0.91456 0.91358 0.91288 0.91246 0.91227
0.460  0.93140 0.93086 0.92999 0.92882 0.92741 0.92580 0.92406 0.92222 0.92035 0.91849 0.91677 0.91514 0.91371 0.91248 0.91149 0.91077 0.91033 0.91013
0.465  0.92968 0.92913 0.92825 0.92706 0.92562 0.92397 0.92217 0.92031 0.91841 0.91651 0.91475 0.91308 0.91163 0.91036 0.90936 0.90863 0.90817 0.90796
0.470  0.92794 0.92737 0.92647 0.92526 0.92379 0.92211 0.92027 0.91837 0.91643 0.91450 0.91269 0.91100 0.90951 0.90822 0.90720 0.90645 0.90598 0.90575
0.475  0.92617 0.92559 0.92467 0.92344 0.92194 0.92022 0.91835 0.91638 0.91443 0.91246 0.91058 0.90888 0.90735 0.90604 0.90500 0.90423 0.90376 0.90361
0.480  0.92436 0.92377 0.92284 0.92158 0.92005 0.91830 0.91639 0.91438 0.91238 0.91038 0.90847 0.90673 0.90515 0.90384 0.90277 0.90198 0.90151 0.90134
0.485  0.92253 0.92193 0.92098 0.91969 0.91813 0.91635 0.91440 0.91235 0.91028 0.90827 0.90632 0.90455 0.90294 0.90159 0.90049 0.89970 0.89922 0.89903
0.490  0.92066 0.92005 0.91908 0.91777 0.91618 0.91436 0.91238 0.91029 0.90818 0.90613 0.90414 0.90233 0.90069 0.89931 0.89819 0.89738 0.89689 0.89669
0.495  0.91876 0.91814 0.91715 0.91582 0.91420 0.91235 0.91032 0.90820 0.90604 0.90395 0.90192 0.90005 0.89841 0.89700 0.89586 0.89503 0.89453 0.89431
0.500  0.91683 0.91620 0.91519 0.91383 0.91218 0.91029 0.90823 0.90607 0.90387 0.90171 0.89967 0.89776 0.89609 0.89463 0.89349 0.89264 0.89213 0.89189
0.505  0.91487 0.91422 0.91320 0.91181 0.91013 0.90820 0.90610 0.90390 0.90167 0.89946 0.89739 0.89544 0.89373 0.89225 0.89108 0.89022 0.88969 0.88944
0.510  0.91287 0.91221 0.91117 0.90976 0.90801 0.90605 0.90391 0.90170 0.89943 0.89718 0.89506 0.89309 0.89134 0.88984 0.88865 0.88776 0.88722 0.88705
0.515  0.91084 0.91017 0.90911 0.90767 0.90590 0.90390 0.90172 0.89943 0.89715 0.89487 0.89268 0.89070 0.88889 0.88739 0.88616 0.88526 0.88472 0.88453
0.520  0.90877 0.90809 0.90701 0.90552 0.90374 0.90171 0.89949 0.89716 0.89483 0.89251 0.89029 0.88827 0.88643 0.88489 0.88363 0.88273 0.88217 0.88196
0.525  0.90667 0.90598 0.90488 0.90336 0.90156 0.89949 0.89723 0.89485 0.89245 0.89012 0.88786 0.88579 0.88393 0.88236 0.88108 0.88016 0.87959 0.87936
0.530  0.90453 0.90383 0.90271 0.90117 0.89933 0.89723 0.89493 0.89251 0.89006 0.88769 0.88539 0.88326 0.88139 0.87977 0.87849 0.87754 0.87697 0.87672
0.535  0.90235 0.90165 0.90051 0.89894 0.89707 0.89493 0.89259 0.89013 0.88764 0.88518 0.88289 0.88071 0.87881 0.87716 0.87585 0.87489 0.87430 0.87404
0.540  0.90014 0.89943 0.89826 0.89667 0.89477 0.89259 0.89021 0.88771 0.88518 0.88268 0.88034 0.87813 0.87619 0.87451 0.87318 0.87220 0.87160 0.87132
0.545  0.89790 0.89717 0.89596 0.89437 0.89243 0.89022 0.88779 0.88526 0.88268 0.88014 0.87772 0.87551 0.87350 0.87182 0.87047 0.86946 0.86886 0.86866
0.550  0.89561 0.89487 0.89364 0.89202 0.89006 0.88780 0.88531 0.88275 0.88014 0.87756 0.87509 0.87285 0.87080 0.86910 0.86769 0.86669 0.86608 0.86585
0.555  0.89328 0.89253 0.89128 0.88964 0.88764 0.88530 0.88280 0.88017 0.87755 0.87493 0.87242 0.87014 0.86806 0.86632 0.86491 0.86388 0.86326 0.86301
0.560  0.89091 0.89015 0.88889 0.88721 0.88517 0.88281 0.88026 0.87759 0.87488 0.87227 0.86971 0.86735 0.86528 0.86349 0.86207 0.86103 0.86039 0.86012
0.565  0.88851 0.88773 0.88645 0.88475 0.88264 0.88027 0.87769 0.87498 0.87222 0.86954 0.86697 0.86456 0.86246 0.86063 0.85919 0.85813 0.85747 0.85719
0.570  0.88606 0.88527 0.88396 0.88224 0.88010 0.87770 0.87507 0.87231 0.86952 0.86676 0.86417 0.86173 0.85959 0.85774 0.85627 0.85517 0.85452 0.85422
0.575  0.88357 0.88276 0.88144 0.87968 0.87752 0.87508 0.87241 0.86961 0.86677 0.86396 0.86132 0.85886 0.85665 0.85480 0.85330 0.85218 0.85152 0.85130
0.580  0.88103 0.88021 0.87887 0.87708 0.87489 0.87241 0.86971 0.86686 0.86398 0.86113 0.85841 0.85594 0.85369 0.85181 0.85026 0.84915 0.84847 0.84823
0.585  0.87845 0.87762 0.87626 0.87441 0.87222 0.86970 0.86696 0.86406 0.86114 0.85825 0.85548 0.85297 0.85069 0.84877 0.84721 0.84608 0.84539 0.84512
0.590  0.87582 0.87497 0.87361 0.87173 0.86950 0.86695 0.86410 0.86117 0.85822 0.85532 0.85251 0.84992 0.84764 0.84566 0.84410 0.84296 0.84225 0.84196
0.595  0.87315 0.87228 0.87090 0.86900 0.86674 0.86410 0.86126 0.85828 0.85526 0.85233 0.84950 0.84686 0.84455 0.84254 0.84095 0.83978 0.83906 0.83876
0.600  0.87044 0.86955 0.86815 0.86622 0.86393 0.86124 0.85838 0.85535 0.85228 0.84926 0.84643 0.84376 0.84139 0.83936 0.83775 0.83655 0.83583 0.83550
0.605  0.86767 0.86677 0.86535 0.86340 0.86107 0.85835 0.85544 0.85237 0.84926 0.84619 0.84326 0.84060 0.83817 0.83614 0.83448 0.83328 0.83255 0.83230
0.610  0.86485 0.86394 0.86250 0.86053 0.85811 0.85541 0.85245 0.84934 0.84618 0.84308 0.84010 0.83739 0.83493 0.83287 0.83118 0.82996 0.82921 0.82894
0.615  0.86199 0.86106 0.85959 0.85760 0.85515 0.85241 0.84942 0.84626 0.84305 0.83990 0.83688 0.83409 0.83164 0.82951 0.82783 0.82659 0.82583 0.82553
0.620  0.85907 0.85813 0.85662 0.85462 0.85214 0.84936 0.84632 0.84306 0.83986 0.83668 0.83362 0.83078 0.82829 0.82613 0.82442 0.82317 0.82239 0.82208
0.625  0.85610 0.85515 0.85362 0.85159 0.84908 0.84626 0.84312 0.83988 0.83659 0.83334 0.83030 0.82742 0.82489 0.82271 0.82097 0.81968 0.81890 0.81856
0.630  0.85307 0.85212 0.85056 0.84851 0.84597 0.84310 0.83993 0.83664 0.83331 0.83001 0.82692 0.82401 0.82141 0.81922 0.81744 0.81615 0.81536 0.81510
0.635  0.85000 0.84902 0.84745 0.84535 0.84280 0.83984 0.83668 0.83335 0.82997 0.82663 0.82344 0.82054 0.81790 0.81568 0.81387 0.81257 0.81176 0.81148
0.640  0.84686 0.84588 0.84428 0.84214 0.83957 0.83658 0.83337 0.83000 0.82657 0.82319 0.81996 0.81699 0.81434 0.81205 0.81025 0.80892 0.80811 0.80780
0.645  0.84367 0.84267 0.84106 0.83889 0.83629 0.83325 0.83001 0.82659 0.82312 0.81969 0.81642 0.81338 0.81072 0.80840 0.80658 0.80522 0.80439 0.80406
0.650  0.84041 0.83941 0.83778 0.83558 0.83293 0.82988 0.82659 0.82305 0.81954 0.81613 0.81282 0.80975 0.80703 0.80469 0.80284 0.80146 0.80063 0.80027
0.655  0.83710 0.83608 0.83443 0.83221 0.82948 0.82644 0.82308 0.81953 0.81597 0.81246 0.80915 0.80605 0.80326 0.80093 0.79901 0.79764 0.79680 0.79651
0.660  0.83373 0.83270 0.83103 0.82878 0.82602 0.82293 0.81949 0.81595 0.81234 0.80878 0.80537 0.80229 0.79946 0.79710 0.79516 0.79377 0.79291 0.79260
0.665  0.83029 0.82925 0.82756 0.82528 0.82249 0.81937 0.81589 0.81230 0.80865 0.80504 0.80159 0.79841 0.79560 0.79317 0.79124 0.78983 0.78896 0.78862
0.670  0.82679 0.82573 0.82402 0.82172 0.81890 0.81567 0.81222 0.80859 0.80489 0.80124 0.79775 0.79452 0.79168 0.78921 0.78726 0.78580 0.78494 0.78458
0.675  0.82322 0.82215 0.82042 0.81810 0.81524 0.81198 0.80849 0.80480 0.80101 0.79736 0.79385 0.79057 0.78765 0.78519 0.78321 0.78174 0.78086 0.78047
0.680  0.81958 0.81850 0.81674 0.81439 0.81152 0.80822 0.80468 0.80089 0.79710 0.79337 0.78985 0.78655 0.78359 0.78111 0.77907 0.77761 0.77671 0.77640
0.685  0.81587 0.81477 0.81297 0.81058 0.80772 0.80439 0.80079 0.79697 0.79315 0.78937 0.78576 0.78246 0.77947 0.77692 0.77489 0.77341 0.77249 0.77216
0.690  0.81209 0.81096 0.80916 0.80675 0.80382 0.80048 0.79679 0.79299 0.78912 0.78530 0.78164 0.77825 0.77528 0.77269 0.77064 0.76913 0.76820 0.76785
0.695  0.80823 0.80709 0.80528 0.80284 0.79985 0.79651 0.79278 0.78893 0.78502 0.78115 0.77746 0.77403 0.77100 0.76840 0.76632 0.76477 0.76385 0.76346
0.700  0.80430 0.80315 0.80132 0.79885 0.79584 0.79244 0.78869 0.78480 0.78076 0.77685 0.77319 0.76973 0.76663 0.76403 0.76190 0.76036 0.75942 0.75911
0.705  0.80029 0.79913 0.79728 0.79479 0.79174 0.78825 0.78452 0.78051 0.77651 0.77257 0.76879 0.76536 0.76222 0.75958 0.75743 0.75588 0.75492 0.75458
0.710  0.79620 0.79503 0.79316 0.79065 0.78757 0.78405 0.78028 0.77623 0.77219 0.76820 0.76438 0.76084 0.75773 0.75502 0.75289 0.75131 0.75033 0.74997
0.715  0.79203 0.79085 0.78896 0.78643 0.78332 0.77976 0.77587 0.77186 0.76778 0.76375 0.75989 0.75631 0.75316 0.75043 0.74826 0.74665 0.74568 0.74529
0.720  0.78777 0.78658 0.78468 0.78211 0.77898 0.77539 0.77146 0.76741 0.76329 0.75921 0.75531 0.75170 0.74847 0.74575 0.74352 0.74192 0.74094 0.74052
0.725  0.78342 0.78223 0.78031 0.77771 0.77454 0.77093 0.76697 0.76288 0.75863 0.75452 0.75058 0.74701 0.74374 0.74098 0.73874 0.73712 0.73612 0.73577
0.730  0.77898 0.77778 0.77584 0.77317 0.76997 0.76637 0.76239 0.75817 0.75397 0.74982 0.74584 0.74216 0.73892 0.73610 0.73387 0.73223 0.73121 0.73084
0.735  0.77445 0.77324 0.77128 0.76860 0.76537 0.76167 0.75772 0.75346 0.74922 0.74503 0.74101 0.73729 0.73401 0.73117 0.72891 0.72723 0.72622 0.72582
0.740  0.76983 0.76861 0.76659 0.76393 0.76067 0.75694 0.75292 0.74866 0.74438 0.74015 0.73610 0.73233 0.72897 0.72615 0.72383 0.72217 0.72114 0.72071
0.745  0.76510 0.76387 0.76184 0.75916 0.75587 0.75211 0.74800 0.74376 0.73942 0.73509 0.73100 0.72728 0.72389 0.72099 0.71870 0.71701 0.71597 0.71560
0.750  0.76028 0.75904 0.75699 0.75429 0.75098 0.74719 0.74304 0.73876 0.73432 0.73001 0.72589 0.72206 0.71871 0.71578 0.71346 0.71173 0.71070 0.71031
0.755  0.75535 0.75410 0.75204 0.74931 0.74597 0.74216 0.73798 0.73357 0.72919 0.72484 0.72068 0.71683 0.71337 0.71047 0.70811 0.70639 0.70534 0.70492
0.760  0.75031 0.74905 0.74697 0.74423 0.74079 0.73694 0.73281 0.72837 0.72395 0.71957 0.71537 0.71148 0.70800 0.70507 0.70267 0.70094 0.69988 0.69942
0.765  0.74516 0.74388 0.74180 0.73902 0.73557 0.73169 0.72751 0.72306 0.71860 0.71410 0.70987 0.70603 0.70251 0.69951 0.69714 0.69538 0.69430 0.69393
0.770  0.73989 0.73858 0.73651 0.73366 0.73024 0.72633 0.72205 0.71764 0.71305 0.70861 0.70435 0.70040 0.69692 0.69389 0.69149 0.68970 0.68863 0.68822
0.775  0.73450 0.73318 0.73110 0.72823 0.72479 0.72086 0.71655 0.71201 0.70748 0.70300 0.69871 0.69473 0.69116 0.68817 0.68570 0.68393 0.68285 0.68241
0.780  0.72898 0.72766 0.72556 0.72268 0.71922 0.71526 0.71092 0.70636 0.70179 0.69728 0.69295 0.68894 0.68535 0.68230 0.67984 0.67806 0.67696 0.67649
0.785  0.72334 0.72201 0.71989 0.71700 0.71352 0.70953 0.70517 0.70058 0.69598 0.69135 0.68700 0.68296 0.67941 0.67631 0.67387 0.67203 0.67094 0.67054
0.790  0.71756 0.71622 0.71405 0.71119 0.70766 0.70359 0.69920 0.69467 0.68995 0.68538 0.68100 0.67693 0.67329 0.67024 0.66772 0.66592 0.66481 0.66438
0.795  0.71164 0.71030 0.70812 0.70524 0.70164 0.69760 0.69319 0.68862 0.68388 0.67929 0.67487 0.67078 0.66711 0.66403 0.66150 0.65967 0.65855 0.65809
0.800  0.70558 0.70423 0.70204 0.69914 0.69553 0.69148 0.68703 0.68235 0.67768 0.67304 0.66853 0.66449 0.66080 0.65764 0.65514 0.65329 0.65216 0.65177
0.805  0.69937 0.69801 0.69581 0.69284 0.68928 0.68520 0.68074 0.67603 0.67132 0.66659 0.66213 0.65799 0.65434 0.65117 0.64863 0.64677 0.64564 0.64522
0.810  0.69300 0.69164 0.68943 0.68644 0.68287 0.67877 0.67428 0.66956 0.66474 0.66007 0.65559 0.65142 0.64769 0.64455 0.64198 0.64012 0.63899 0.63853
0.815  0.68647 0.68510 0.68288 0.67989 0.67630 0.67210 0.66759 0.66293 0.65810 0.65340 0.64889 0.64471 0.64095 0.63774 0.63521 0.63333 0.63217 0.63170
0.820  0.67976 0.67839 0.67617 0.67317 0.66948 0.66535 0.66083 0.65606 0.65129 0.64648 0.64196 0.63776 0.63406 0.63084 0.62827 0.62637 0.62522 0.62481
0.825  0.67288 0.67151 0.66928 0.66627 0.66258 0.65843 0.65390 0.64911 0.64422 0.63949 0.63495 0.63073 0.62694 0.62377 0.62115 0.61927 0.61811 0.61767
0.830  0.66582 0.66444 0.66220 0.65919 0.65549 0.65133 0.64678 0.64198 0.63708 0.63233 0.62777 0.62353 0.61973 0.61648 0.61391 0.61200 0.61084 0.61036
0.835  0.65856 0.65717 0.65489 0.65192 0.64821 0.64403 0.63939 0.63465 0.62976 0.62497 0.62032 0.61608 0.61234 0.60908 0.60648 0.60456 0.60340 0.60299
0.840  0.65110 0.64968 0.64743 0.64438 0.64074 0.63647 0.63190 0.62707 0.62224 0.61737 0.61279 0.60852 0.60471 0.60149 0.59886 0.59695 0.59578 0.59534
0.845  0.64342 0.64201 0.63975 0.63671 0.63305 0.62879 0.62421 0.61937 0.61444 0.60965 0.60505 0.60078 0.59695 0.59367 0.59107 0.58914 0.58797 0.58750
0.850  0.63553 0.63411 0.63185 0.62881 0.62508 0.62089 0.61630 0.61146 0.60652 0.60172 0.59703 0.59276 0.58899 0.58571 0.58305 0.58115 0.57998 0.57958
0.855  0.62739 0.62598 0.62373 0.62068 0.61696 0.61276 0.60808 0.60323 0.59839 0.59349 0.58889 0.58460 0.58076 0.57753 0.57488 0.57296 0.57178 0.57134
0.860  0.61901 0.61761 0.61535 0.61231 0.60859 0.60431 0.59972 0.59487 0.58992 0.58513 0.58052 0.57623 0.57238 0.56909 0.56648 0.56453 0.56336 0.56290
0.865  0.61036 0.60897 0.60672 0.60368 0.59997 0.59570 0.59111 0.58626 0.58132 0.57652 0.57182 0.56754 0.56376 0.56047 0.55782 0.55591 0.55473 0.55423
0.870  0.60145 0.60006 0.59782 0.59472 0.59108 0.58682 0.58223 0.57739 0.57246 0.56757 0.56297 0.55869 0.55485 0.55160 0.54896 0.54704 0.54586 0.54543
0.875  0.59225 0.59087 0.58860 0.58554 0.58183 0.57766 0.57299 0.56816 0.56324 0.55846 0.55386 0.54958 0.54575 0.54246 0.53985 0.53790 0.53674 0.53628
0.880  0.58274 0.58136 0.57908 0.57606 0.57236 0.56816 0.56356 0.55874 0.55383 0.54906 0.54438 0.54012 0.53630 0.53308 0.53043 0.52853 0.52735 0.52686
0.885  0.57290 0.57153 0.56926 0.56625 0.56258 0.55835 0.55381 0.54901 0.54412 0.53927 0.53470 0.53045 0.52663 0.52337 0.52078 0.51885 0.51768 0.51727
0.890  0.56271 0.56135 0.55909 0.55611 0.55245 0.54824 0.54372 0.53886 0.53407 0.52925 0.52470 0.52046 0.51667 0.51341 0.51078 0.50889 0.50773 0.50728
0.895  0.55216 0.55079 0.54856 0.54559 0.54196 0.53778 0.53320 0.52845 0.52361 0.51890 0.51428 0.51008 0.50630 0.50312 0.50051 0.49861 0.49745 0.49697
0.900  0.54120 0.53982 0.53763 0.53462 0.53101 0.52693 0.52239 0.51768 0.51287 0.50809 0.50360 0.49942 0.49566 0.49244 0.48989 0.48798 0.48683 0.48642
0.905  0.52981 0.52845 0.52628 0.52330 0.51972 0.51560 0.51117 0.50640 0.50171 0.49699 0.49249 0.48830 0.48458 0.48144 0.47886 0.47700 0.47586 0.47542
0.910  0.51797 0.51662 0.51447 0.51152 0.50798 0.50390 0.49943 0.49480 0.49007 0.48545 0.48097 0.47685 0.47316 0.46999 0.46748 0.46560 0.46448 0.46402
0.915  0.50562 0.50429 0.50212 0.49926 0.49575 0.49173 0.48731 0.48273 0.47805 0.47341 0.46904 0.46496 0.46130 0.45817 0.45564 0.45381 0.45269 0.45220
0.920  0.49273 0.49142 0.48928 0.48646 0.48295 0.47901 0.47467 0.47011 0.46544 0.46095 0.45655 0.45253 0.44892 0.44585 0.44337 0.44156 0.44044 0.44003
0.925  0.47925 0.47795 0.47585 0.47307 0.46960 0.46568 0.46146 0.45693 0.45238 0.44786 0.44361 0.43964 0.43608 0.43302 0.43058 0.42878 0.42769 0.42725
0.930  0.46511 0.46385 0.46178 0.45899 0.45564 0.45179 0.44757 0.44319 0.43871 0.43427 0.43007 0.42611 0.42261 0.41966 0.41723 0.41548 0.41439 0.41393
0.935  0.45026 0.44902 0.44700 0.44427 0.44098 0.43721 0.43307 0.42874 0.42430 0.42003 0.41585 0.41202 0.40858 0.40563 0.40329 0.40154 0.40049 0.40011
0.940  0.43461 0.43340 0.43142 0.42876 0.42555 0.42179 0.41782 0.41354 0.40925 0.40499 0.40097 0.39715 0.39380 0.39097 0.38863 0.38695 0.38591 0.38551
0.945  0.41806 0.41688 0.41496 0.41236 0.40918 0.40558 0.40163 0.39755 0.39336 0.38921 0.38522 0.38157 0.37830 0.37548 0.37325 0.37158 0.37057 0.37017
0.950  0.40049 0.39933 0.39744 0.39497 0.39188 0.38840 0.38457 0.38052 0.37646 0.37244 0.36864 0.36509 0.36190 0.35917 0.35696 0.35537 0.35438 0.35396
0.955  0.38175 0.38062 0.37881 0.37638 0.37345 0.37009 0.36639 0.36249 0.35857 0.35468 0.35094 0.34752 0.34444 0.34180 0.33971 0.33814 0.33720 0.33678
0.960  0.36165 0.36057 0.35884 0.35650 0.35370 0.35041 0.34686 0.34319 0.33935 0.33569 0.33210 0.32881 0.32585 0.32332 0.32126 0.31978 0.31887 0.31846
0.965  0.33993 0.33891 0.33726 0.33504 0.33232 0.32925 0.32587 0.32230 0.31872 0.31517 0.31180 0.30862 0.30581 0.30339 0.30148 0.30004 0.29918 0.29878
0.970  0.31625 0.31529 0.31375 0.31166 0.30909 0.30620 0.30302 0.29966 0.29629 0.29294 0.28971 0.28676 0.28411 0.28183 0.27998 0.27865 0.27783 0.27746
0.975  0.29012 0.28923 0.28780 0.28586 0.28348 0.28074 0.27779 0.27473 0.27153 0.26842 0.26548 0.26268 0.26022 0.25810 0.25642 0.25516 0.25440 0.25408
0.980  0.26079 0.25998 0.25867 0.25688 0.25475 0.25226 0.24957 0.24673 0.24388 0.24104 0.23831 0.23581 0.23356 0.23163 0.23007 0.22894 0.22824 0.22790
0.985  0.22699 0.22628 0.22510 0.22355 0.22164 0.21948 0.21711 0.21461 0.21204 0.20954 0.20718 0.20494 0.20296 0.20125 0.19990 0.19889 0.19827 0.19798
0.990  0.18628 0.18569 0.18471 0.18342 0.18184 0.18004 0.17804 0.17596 0.17387 0.17179 0.16979 0.16796 0.16630 0.16489 0.16374 0.16291 0.16239 0.16216
0.995  0.13239 0.13197 0.13127 0.13034 0.12920 0.12789 0.12647 0.12498 0.12347 0.12194 0.12053 0.11919 0.11800 0.11698 0.11617 0.11556 0.11519 0.11498
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e010.dat <==
# alpha = -0.10 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990
0.020  0.99987 0.99987 0.99987 0.99987 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99984 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983 0.99983
0.025  0.99980 0.99980 0.99980 0.99979 0.99979 0.99978 0.99978 0.99977 0.99977 0.99976 0.99975 0.99975 0.99974 0.99974 0.99974 0.99973 0.99973 0.99973
0.030  0.99971 0.99971 0.99971 0.99970 0.99970 0.99969 0.99968 0.99967 0.99966 0.99965 0.99965 0.99964 0.99963 0.99962 0.99962 0.99962 0.99961 0.99961
0.035  0.99961 0.99961 0.99960 0.99959 0.99959 0.99958 0.99956 0.99955 0.99954 0.99953 0.99952 0.99951 0.99950 0.99949 0.99948 0.99948 0.99948 0.99947
0.040  0.99949 0.99949 0.99948 0.99947 0.99946 0.99945 0.99943 0.99942 0.99940 0.99938 0.99937 0.99936 0.99934 0.99933 0.99933 0.99932 0.99932 0.99931
0.045  0.99936 0.99935 0.99934 0.99933 0.99931 0.99930 0.99928 0.99926 0.99924 0.99922 0.99920 0.99918 0.99917 0.99916 0.99915 0.99914 0.99913 0.99913
0.050  0.99921 0.99920 0.99919 0.99917 0.99915 0.99913 0.99911 0.99909 0.99906 0.99904 0.99901 0.99899 0.99897 0.99896 0.99895 0.99894 0.99893 0.99892
0.055  0.99904 0.99903 0.99902 0.99900 0.99898 0.99895 0.99892 0.99889 0.99886 0.99883 0.99881 0.99878 0.99876 0.99874 0.99872 0.99871 0.99870 0.99870
0.060  0.99886 0.99885 0.99883 0.99881 0.99878 0.99875 0.99872 0.99868 0.99865 0.99861 0.99858 0.99855 0.99852 0.99850 0.99848 0.99847 0.99846 0.99845
0.065  0.99866 0.99864 0.99863 0.99860 0.99857 0.99853 0.99849 0.99845 0.99841 0.99837 0.99833 0.99830 0.99827 0.99824 0.99822 0.99820 0.99819 0.99818
0.070  0.99844 0.99843 0.99841 0.99838 0.99834 0.99830 0.99825 0.99821 0.99816 0.99811 0.99807 0.99803 0.99799 0.99796 0.99793 0.99791 0.99790 0.99789
0.075  0.99821 0.99819 0.99817 0.99813 0.99809 0.99805 0.99799 0.99794 0.99788 0.99783 0.99778 0.99773 0.99769 0.99765 0.99762 0.99760 0.99759 0.99757
0.080  0.99796 0.99794 0.99792 0.99788 0.99783 0.99778 0.99772 0.99766 0.99759 0.99753 0.99747 0.99742 0.99737 0.99733 0.99730 0.99727 0.99726 0.99724
0.085  0.99770 0.99768 0.99765 0.99760 0.99755 0.99749 0.99742 0.99735 0.99728 0.99721 0.99715 0.99709 0.99703 0.99698 0.99695 0.99692 0.99690 0.99688
0.090  0.99742 0.99740 0.99736 0.99731 0.99725 0.99718 0.99711 0.99703 0.99695 0.99687 0.99680 0.99673 0.99667 0.99662 0.99658 0.99654 0.99653 0.99650
0.095  0.99712 0.99710 0.99706 0.99700 0.99694 0.99686 0.99678 0.99669 0.99660 0.99652 0.99643 0.99636 0.99629 0.99623 0.99618 0.99615 0.99613 0.99610
0.100  0.99681 0.99678 0.99674 0.99668 0.99660 0.99652 0.99643 0.99633 0.99623 0.99614 0.99604 0.99596 0.99588 0.99582 0.99577 0.99573 0.99571 0.99568
0.105  0.99648 0.99645 0.99640 0.99633 0.99625 0.99616 0.99606 0.99595 0.99584 0.99574 0.99564 0.99555 0.99546 0.99539 0.99533 0.99529 0.99527 0.99523
0.110  0.99614 0.99610 0.99605 0.99598 0.99589 0.99578 0.99567 0.99556 0.99544 0.99532 0.99521 0.99511 0.99502 0.99494 0.99488 0.99483 0.99480 0.99477
0.115  0.99577 0.99574 0.99568 0.99560 0.99550 0.99539 0.99527 0.99514 0.99501 0.99489 0.99476 0.99465 0.99455 0.99447 0.99440 0.99435 0.99432 0.99428
0.120  0.99540 0.99536 0.99529 0.99520 0.99510 0.99498 0.99485 0.99471 0.99456 0.99443 0.99429 0.99418 0.99406 0.99397 0.99390 0.99384 0.99381 0.99377
0.125  0.99500 0.99496 0.99489 0.99479 0.99468 0.99455 0.99441 0.99425 0.99410 0.99395 0.99381 0.99368 0.99356 0.99346 0.99338 0.99332 0.99328 0.99324
0.130  0.99459 0.99454 0.99447 0.99437 0.99424 0.99410 0.99395 0.99378 0.99361 0.99345 0.99330 0.99316 0.99303 0.99292 0.99283 0.99277 0.99273 0.99268
0.135  0.99416 0.99411 0.99403 0.99392 0.99379 0.99363 0.99347 0.99329 0.99311 0.99294 0.99277 0.99262 0.99248 0.99236 0.99227 0.99220 0.99215 0.99210
0.140  0.99372 0.99366 0.99357 0.99346 0.99331 0.99315 0.99297 0.99278 0.99259 0.99240 0.99222 0.99206 0.99191 0.99178 0.99168 0.99160 0.99156 0.99150
0.145  0.99325 0.99320 0.99310 0.99298 0.99282 0.99264 0.99245 0.99225 0.99205 0.99184 0.99165 0.99147 0.99131 0.99118 0.99107 0.99099 0.99094 0.99088
0.150  0.99278 0.99271 0.99261 0.99248 0.99231 0.99212 0.99192 0.99170 0.99148 0.99127 0.99106 0.99087 0.99070 0.99055 0.99044 0.99035 0.99030 0.99023
0.155  0.99228 0.99221 0.99211 0.99196 0.99179 0.99158 0.99137 0.99113 0.99090 0.99067 0.99044 0.99025 0.99006 0.98991 0.98978 0.98969 0.98963 0.98957
0.160  0.99177 0.99170 0.99158 0.99143 0.99124 0.99102 0.99079 0.99054 0.99030 0.99005 0.98981 0.98960 0.98940 0.98924 0.98911 0.98901 0.98895 0.98888
0.165  0.99124 0.99116 0.99104 0.99088 0.99068 0.99045 0.99020 0.98994 0.98967 0.98941 0.98916 0.98893 0.98872 0.98855 0.98841 0.98830 0.98824 0.98816
0.170  0.99069 0.99061 0.99048 0.99031 0.99010 0.98985 0.98959 0.98931 0.98903 0.98875 0.98848 0.98824 0.98802 0.98784 0.98769 0.98758 0.98751 0.98743
0.175  0.99012 0.99004 0.98990 0.98972 0.98950 0.98924 0.98896 0.98866 0.98837 0.98807 0.98779 0.98753 0.98730 0.98711 0.98695 0.98683 0.98676 0.98667
0.180  0.98954 0.98945 0.98931 0.98911 0.98888 0.98860 0.98831 0.98800 0.98768 0.98737 0.98707 0.98680 0.98655 0.98635 0.98618 0.98606 0.98598 0.98597
0.185  0.98894 0.98885 0.98870 0.98849 0.98824 0.98795 0.98764 0.98731 0.98698 0.98665 0.98634 0.98605 0.98579 0.98557 0.98539 0.98526 0.98518 0.98517
0.190  0.98833 0.98823 0.98807 0.98785 0.98758 0.98728 0.98695 0.98660 0.98626 0.98591 0.98558 0.98527 0.98500 0.98477 0.98458 0.98444 0.98436 0.98434
0.195  0.98769 0.98758 0.98742 0.98719 0.98691 0.98659 0.98625 0.98588 0.98551 0.98514 0.98480 0.98448 0.98418 0.98395 0.98375 0.98360 0.98352 0.98349
0.200  0.98704 0.98693 0.98675 0.98651 0.98622 0.98588 0.98552 0.98513 0.98475 0.98436 0.98400 0.98366 0.98335 0.98310 0.98289 0.98274 0.98265 0.98262
0.205  0.98637 0.98625 0.98606 0.98581 0.98551 0.98515 0.98477 0.98436 0.98396 0.98355 0.98317 0.98282 0.98250 0.98223 0.98201 0.98185 0.98176 0.98172
0.210  0.98568 0.98555 0.98536 0.98509 0.98477 0.98440 0.98400 0.98357 0.98315 0.98273 0.98233 0.98195 0.98162 0.98134 0.98111 0.98094 0.98084 0.98080
0.215  0.98497 0.98484 0.98464 0.98436 0.98402 0.98363 0.98322 0.98277 0.98232 0.98188 0.98146 0.98107 0.98072 0.98042 0.98018 0.98001 0.97990 0.97985
0.220  0.98424 0.98411 0.98390 0.98360 0.98325 0.98284 0.98241 0.98194 0.98148 0.98101 0.98057 0.98016 0.97980 0.97949 0.97923 0.97905 0.97894 0.97889
0.225  0.98350 0.98336 0.98314 0.98283 0.98246 0.98203 0.98158 0.98109 0.98061 0.98011 0.97966 0.97923 0.97885 0.97853 0.97826 0.97807 0.97796 0.97789
0.230  0.98274 0.98259 0.98236 0.98204 0.98166 0.98121 0.98073 0.98022 0.97971 0.97920 0.97873 0.97828 0.97788 0.97754 0.97727 0.97707 0.97695 0.97688
0.235  0.98196 0.98180 0.98156 0.98122 0.98083 0.98036 0.97987 0.97933 0.97880 0.97827 0.97777 0.97730 0.97689 0.97653 0.97625 0.97604 0.97591 0.97584
0.240  0.98116 0.98100 0.98074 0.98039 0.97998 0.97949 0.97898 0.97842 0.97787 0.97731 0.97679 0.97630 0.97587 0.97550 0.97521 0.97499 0.97486 0.97477
0.245  0.98034 0.98017 0.97991 0.97954 0.97911 0.97860 0.97807 0.97748 0.97691 0.97633 0.97579 0.97528 0.97483 0.97445 0.97414 0.97391 0.97377 0.97368
0.250  0.97950 0.97933 0.97905 0.97867 0.97822 0.97769 0.97713 0.97653 0.97593 0.97533 0.97477 0.97424 0.97377 0.97337 0.97305 0.97281 0.97267 0.97257
0.255  0.97864 0.97846 0.97818 0.97778 0.97731 0.97677 0.97618 0.97556 0.97493 0.97431 0.97372 0.97317 0.97268 0.97226 0.97193 0.97169 0.97154 0.97143
0.260  0.97777 0.97758 0.97728 0.97687 0.97639 0.97582 0.97521 0.97456 0.97391 0.97326 0.97265 0.97208 0.97157 0.97114 0.97080 0.97054 0.97038 0.97027
0.265  0.97687 0.97667 0.97637 0.97594 0.97544 0.97485 0.97421 0.97354 0.97286 0.97219 0.97156 0.97096 0.97044 0.96999 0.96963 0.96936 0.96920 0.96908
0.270  0.97595 0.97575 0.97543 0.97499 0.97447 0.97385 0.97319 0.97250 0.97179 0.97110 0.97044 0.96983 0.96928 0.96881 0.96844 0.96817 0.96800 0.96796
0.275  0.97502 0.97481 0.97448 0.97402 0.97347 0.97284 0.97215 0.97144 0.97070 0.96999 0.96930 0.96866 0.96810 0.96761 0.96723 0.96694 0.96677 0.96672
0.280  0.97406 0.97384 0.97350 0.97303 0.97246 0.97181 0.97110 0.97035 0.96959 0.96885 0.96813 0.96748 0.96689 0.96640 0.96599 0.96569 0.96552 0.96546
0.285  0.97308 0.97286 0.97250 0.97201 0.97142 0.97075 0.97002 0.96924 0.96846 0.96769 0.96695 0.96627 0.96566 0.96515 0.96473 0.96442 0.96424 0.96417
0.290  0.97209 0.97185 0.97149 0.97098 0.97037 0.96967 0.96891 0.96811 0.96730 0.96650 0.96574 0.96504 0.96440 0.96387 0.96344 0.96313 0.96293 0.96286
0.295  0.97107 0.97083 0.97045 0.96993 0.96929 0.96857 0.96779 0.96696 0.96612 0.96529 0.96451 0.96378 0.96312 0.96258 0.96213 0.96180 0.96160 0.96152
0.300  0.97003 0.96978 0.96939 0.96885 0.96820 0.96745 0.96664 0.96578 0.96492 0.96406 0.96325 0.96250 0.96182 0.96125 0.96079 0.96045 0.96025 0.96015
0.305  0.96897 0.96871 0.96831 0.96775 0.96708 0.96631 0.96547 0.96457 0.96369 0.96280 0.96197 0.96119 0.96049 0.95990 0.95942 0.95908 0.95887 0.95876
0.310  0.96789 0.96763 0.96721 0.96663 0.96594 0.96514 0.96428 0.96335 0.96244 0.96152 0.96066 0.95985 0.95914 0.95853 0.95803 0.95768 0.95746 0.95735
0.315  0.96679 0.96652 0.96608 0.96549 0.96477 0.96395 0.96306 0.96211 0.96117 0.96022 0.95933 0.95850 0.95776 0.95713 0.95662 0.95625 0.95602 0.95590
0.320  0.96567 0.96539 0.96494 0.96433 0.96359 0.96273 0.96182 0.96084 0.95987 0.95889 0.95797 0.95711 0.95635 0.95570 0.95517 0.95480 0.95456 0.95443
0.325  0.96452 0.96423 0.96377 0.96314 0.96238 0.96149 0.96056 0.95955 0.95854 0.95754 0.95659 0.95571 0.95492 0.95425 0.95371 0.95332 0.95307 0.95293
0.330  0.96336 0.96306 0.96258 0.96193 0.96115 0.96024 0.95927 0.95823 0.95719 0.95616 0.95518 0.95427 0.95346 0.95277 0.95222 0.95181 0.95156 0.95141
0.335  0.96217 0.96186 0.96136 0.96070 0.95989 0.95896 0.95796 0.95689 0.95581 0.95476 0.95374 0.95281 0.95197 0.95126 0.95070 0.95027 0.95002 0.94994
0.340  0.96096 0.96064 0.96013 0.95945 0.95862 0.95765 0.95662 0.95552 0.95441 0.95333 0.95228 0.95133 0.95046 0.94973 0.94915 0.94871 0.94845 0.94837
0.345  0.95972 0.95939 0.95887 0.95817 0.95732 0.95632 0.95526 0.95413 0.95299 0.95188 0.95080 0.94982 0.94892 0.94817 0.94757 0.94712 0.94686 0.94676
0.350  0.95846 0.95813 0.95759 0.95687 0.95599 0.95497 0.95387 0.95272 0.95154 0.95040 0.94929 0.94828 0.94736 0.94659 0.94597 0.94551 0.94523 0.94513
0.355  0.95718 0.95684 0.95629 0.95554 0.95464 0.95359 0.95246 0.95128 0.95007 0.94889 0.94775 0.94671 0.94577 0.94498 0.94434 0.94387 0.94358 0.94347
0.360  0.95588 0.95553 0.95496 0.95418 0.95327 0.95219 0.95103 0.94981 0.94857 0.94736 0.94619 0.94512 0.94415 0.94334 0.94267 0.94220 0.94190 0.94178
0.365  0.95455 0.95419 0.95361 0.95281 0.95187 0.95077 0.94957 0.94832 0.94705 0.94579 0.94460 0.94349 0.94251 0.94167 0.94099 0.94050 0.94020 0.94006
0.370  0.95320 0.95283 0.95223 0.95141 0.95044 0.94931 0.94809 0.94679 0.94550 0.94420 0.94298 0.94184 0.94084 0.93997 0.93928 0.93877 0.93846 0.93831
0.375  0.95183 0.95144 0.95083 0.94999 0.94899 0.94784 0.94658 0.94525 0.94392 0.94259 0.94134 0.94017 0.93914 0.93824 0.93753 0.93701 0.93669 0.93653
0.380  0.95043 0.95003 0.94940 0.94855 0.94751 0.94633 0.94504 0.94368 0.94232 0.94095 0.93966 0.93847 0.93741 0.93649 0.93576 0.93523 0.93490 0.93473
0.385  0.94900 0.94860 0.94795 0.94707 0.94601 0.94480 0.94348 0.94208 0.94068 0.93929 0.93797 0.93674 0.93565 0.93471 0.93396 0.93341 0.93308 0.93289
0.390  0.94755 0.94714 0.94648 0.94558 0.94449 0.94324 0.94189 0.94046 0.93902 0.93760 0.93623 0.93498 0.93386 0.93290 0.93213 0.93157 0.93123 0.93112
0.395  0.94608 0.94565 0.94497 0.94405 0.94294 0.94165 0.94028 0.93881 0.93732 0.93587 0.93447 0.93319 0.93203 0.93106 0.93027 0.92969 0.92935 0.92922
0.400  0.94457 0.94414 0.94345 0.94250 0.94136 0.94004 0.93864 0.93713 0.93560 0.93412 0.93269 0.93137 0.93019 0.92919 0.92839 0.92779 0.92743 0.92730
0.405  0.94305 0.94260 0.94189 0.94093 0.93976 0.93840 0.93696 0.93543 0.93386 0.93234 0.93088 0.92953 0.92831 0.92729 0.92646 0.92586 0.92549 0.92534
0.410  0.94149 0.94104 0.94031 0.93932 0.93812 0.93674 0.93524 0.93370 0.93209 0.93053 0.92903 0.92765 0.92641 0.92537 0.92451 0.92389 0.92352 0.92336
0.415  0.93991 0.93945 0.93870 0.93769 0.93647 0.93505 0.93352 0.93193 0.93029 0.92868 0.92716 0.92574 0.92448 0.92340 0.92253 0.92190 0.92151 0.92134
0.420  0.93831 0.93783 0.93707 0.93603 0.93478 0.93334 0.93177 0.93014 0.92846 0.92681 0.92526 0.92380 0.92251 0.92141 0.92052 0.91988 0.91948 0.91930
0.425  0.93667 0.93619 0.93541 0.93435 0.93307 0.93159 0.92999 0.92829 0.92661 0.92492 0.92333 0.92184 0.92052 0.91938 0.91848 0.91782 0.91741 0.91722
0.430  0.93501 0.93451 0.93371 0.93263 0.93132 0.92981 0.92818 0.92645 0.92472 0.92299 0.92136 0.91984 0.91849 0.91733 0.91641 0.91573 0.91531 0.91510
0.435  0.93332 0.93281 0.93199 0.93089 0.92955 0.92801 0.92633 0.92457 0.92280 0.92104 0.91935 0.91782 0.91643 0.91525 0.91430 0.91361 0.91319 0.91305
0.440  0.93160 0.93108 0.93025 0.92912 0.92775 0.92617 0.92446 0.92266 0.92084 0.91905 0.91733 0.91576 0.91433 0.91313 0.91217 0.91145 0.91102 0.91087
0.445  0.92985 0.92932 0.92847 0.92731 0.92591 0.92431 0.92256 0.92072 0.91884 0.91703 0.91527 0.91367 0.91221 0.91098 0.90999 0.90927 0.90883 0.90866
0.450  0.92807 0.92753 0.92666 0.92547 0.92403 0.92242 0.92063 0.91875 0.91684 0.91498 0.91319 0.91154 0.91006 0.90881 0.90778 0.90705 0.90660 0.90642
0.455  0.92627 0.92571 0.92481 0.92361 0.92214 0.92047 0.91867 0.91675 0.91480 0.91290 0.91107 0.90937 0.90787 0.90659 0.90555 0.90480 0.90434 0.90415
0.460  0.92443 0.92386 0.92294 0.92172 0.92022 0.91851 0.91667 0.91472 0.91273 0.91076 0.90892 0.90718 0.90566 0.90434 0.90329 0.90251 0.90204 0.90184
0.465  0.92256 0.92198 0.92105 0.91979 0.91827 0.91653 0.91462 0.91265 0.91062 0.90861 0.90673 0.90496 0.90340 0.90205 0.90098 0.90020 0.89971 0.89949
0.470  0.92066 0.92007 0.91912 0.91784 0.91629 0.91451 0.91256 0.91055 0.90849 0.90644 0.90451 0.90271 0.90111 0.89974 0.89865 0.89784 0.89735 0.89711
0.475  0.91873 0.91812 0.91716 0.91585 0.91427 0.91246 0.91047 0.90839 0.90631 0.90422 0.90223 0.90042 0.89878 0.89739 0.89628 0.89545 0.89495 0.89479
0.480  0.91677 0.91615 0.91517 0.91384 0.91222 0.91038 0.90835 0.90623 0.90411 0.90198 0.89995 0.89810 0.89642 0.89501 0.89387 0.89302 0.89252 0.89234
0.485  0.91477 0.91414 0.91314 0.91179 0.91014 0.90826 0.90620 0.90403 0.90183 0.89970 0.89763 0.89574 0.89403 0.89259 0.89141 0.89057 0.89005 0.88985
0.490  0.91274 0.91210 0.91108 0.90970 0.90803 0.90611 0.90401 0.90180 0.89956 0.89739 0.89527 0.89334 0.89160 0.89013 0.88893 0.88807 0.88754 0.88733
0.495  0.91068 0.91003 0.90899 0.90759 0.90588 0.90392 0.90178 0.89954 0.89725 0.89503 0.89288 0.89089 0.88914 0.88764 0.88642 0.88554 0.88500 0.88477
0.500  0.90859 0.90792 0.90687 0.90543 0.90369 0.90170 0.89952 0.89724 0.89491 0.89262 0.89045 0.88843 0.88664 0.88509 0.88387 0.88297 0.88242 0.88218
0.505  0.90646 0.90578 0.90470 0.90325 0.90147 0.89943 0.89722 0.89490 0.89253 0.89019 0.88800 0.88593 0.88410 0.88253 0.88128 0.88036 0.87980 0.87954
0.510  0.90429 0.90361 0.90251 0.90102 0.89919 0.89712 0.89486 0.89252 0.89012 0.88774 0.88549 0.88339 0.88153 0.87993 0.87866 0.87771 0.87714 0.87696
0.515  0.90209 0.90139 0.90028 0.89876 0.89690 0.89479 0.89249 0.89007 0.88766 0.88524 0.88292 0.88082 0.87890 0.87730 0.87599 0.87503 0.87446 0.87425
0.520  0.89985 0.89914 0.89801 0.89645 0.89457 0.89243 0.89009 0.88763 0.88517 0.88271 0.88035 0.87820 0.87625 0.87462 0.87328 0.87231 0.87172 0.87150
0.525  0.89758 0.89686 0.89570 0.89411 0.89221 0.89003 0.88765 0.88514 0.88260 0.88014 0.87774 0.87555 0.87357 0.87190 0.87054 0.86955 0.86895 0.86871
0.530  0.89527 0.89454 0.89336 0.89174 0.88981 0.88759 0.88517 0.88262 0.88003 0.87752 0.87509 0.87283 0.87084 0.86912 0.86775 0.86675 0.86614 0.86588
0.535  0.89292 0.89218 0.89098 0.88933 0.88737 0.88511 0.88265 0.88006 0.87743 0.87483 0.87239 0.87010 0.86807 0.86632 0.86493 0.86391 0.86328 0.86302
0.540  0.89053 0.88977 0.88855 0.88689 0.88489 0.88260 0.88009 0.87746 0.87478 0.87214 0.86966 0.86733 0.86526 0.86348 0.86207 0.86102 0.86039 0.86010
0.545  0.88810 0.88734 0.88607 0.88440 0.88237 0.88004 0.87749 0.87482 0.87210 0.86941 0.86686 0.86451 0.86239 0.86061 0.85916 0.85809 0.85745 0.85724
0.550  0.88563 0.88486 0.88357 0.88188 0.87981 0.87744 0.87483 0.87213 0.86937 0.86664 0.86403 0.86166 0.85950 0.85768 0.85620 0.85514 0.85448 0.85425
0.555  0.88312 0.88233 0.88103 0.87931 0.87721 0.87476 0.87213 0.86936 0.86660 0.86383 0.86118 0.85876 0.85657 0.85472 0.85322 0.85213 0.85146 0.85121
0.560  0.88057 0.87977 0.87845 0.87670 0.87456 0.87208 0.86940 0.86660 0.86374 0.86097 0.85828 0.85578 0.85359 0.85170 0.85019 0.84908 0.84840 0.84813
0.565  0.87798 0.87717 0.87583 0.87405 0.87184 0.86936 0.86664 0.86379 0.86089 0.85806 0.85534 0.85280 0.85057 0.84864 0.84711 0.84598 0.84529 0.84500
0.570  0.87535 0.87452 0.87316 0.87135 0.86911 0.86659 0.86383 0.86094 0.85799 0.85508 0.85235 0.84978 0.84751 0.84555 0.84399 0.84283 0.84214 0.84183
0.575  0.87267 0.87182 0.87045 0.86861 0.86634 0.86378 0.86098 0.85804 0.85505 0.85210 0.84931 0.84671 0.84437 0.84241 0.84082 0.83965 0.83894 0.83870
0.580  0.86994 0.86909 0.86769 0.86581 0.86352 0.86093 0.85809 0.85510 0.85206 0.84907 0.84620 0.84359 0.84122 0.83922 0.83759 0.83642 0.83570 0.83544
0.585  0.86717 0.86630 0.86489 0.86296 0.86066 0.85802 0.85514 0.85210 0.84903 0.84599 0.84308 0.84043 0.83802 0.83599 0.83433 0.83314 0.83241 0.83213
0.590  0.86435 0.86347 0.86204 0.86008 0.85775 0.85507 0.85210 0.84902 0.84592 0.84286 0.83991 0.83718 0.83477 0.83268 0.83103 0.82982 0.82907 0.82877
0.595  0.86149 0.86058 0.85914 0.85716 0.85479 0.85203 0.84906 0.84594 0.84276 0.83968 0.83670 0.83392 0.83148 0.82936 0.82768 0.82644 0.82568 0.82537
0.600  0.85858 0.85765 0.85619 0.85419 0.85179 0.84898 0.84598 0.84281 0.83959 0.83641 0.83343 0.83062 0.82812 0.82598 0.82428 0.82301 0.82225 0.82192
0.605  0.85562 0.85468 0.85320 0.85117 0.84873 0.84589 0.84284 0.83963 0.83636 0.83314 0.83006 0.82726 0.82470 0.82256 0.82081 0.81954 0.81877 0.81850
0.610  0.85260 0.85165 0.85015 0.84809 0.84558 0.84275 0.83966 0.83640 0.83309 0.82983 0.82670 0.82385 0.82126 0.81908 0.81730 0.81602 0.81523 0.81494
0.615  0.84954 0.84858 0.84705 0.84497 0.84242 0.83955 0.83642 0.83312 0.82976 0.82645 0.82328 0.82035 0.81777 0.81553 0.81375 0.81244 0.81165 0.81134
0.620  0.84642 0.84545 0.84387 0.84179 0.83921 0.83631 0.83313 0.82972 0.82636 0.82303 0.81982 0.81684 0.81422 0.81195 0.81014 0.80882 0.80800 0.80768
0.625  0.84325 0.84227 0.84067 0.83856 0.83595 0.83300 0.82973 0.82634 0.82289 0.81949 0.81629 0.81328 0.81061 0.80832 0.80648 0.80513 0.80431 0.80396
0.630  0.84002 0.83903 0.83741 0.83528 0.83263 0.82964 0.82633 0.82290 0.81941 0.81596 0.81271 0.80966 0.80693 0.80463 0.80276 0.80140 0.80057 0.80029
0.635  0.83674 0.83573 0.83410 0.83191 0.82926 0.82618 0.82288 0.81940 0.81587 0.81237 0.80903 0.80598 0.80322 0.80089 0.79898 0.79761 0.79676 0.79646
0.640  0.83340 0.83238 0.83073 0.82850 0.82583 0.82271 0.81937 0.81585 0.81227 0.80873 0.80534 0.80223 0.79945 0.79705 0.79516 0.79376 0.79291 0.79258
0.645  0.83000 0.82897 0.82730 0.82505 0.82234 0.81919 0.81580 0.81223 0.80861 0.80503 0.80160 0.79842 0.79563 0.79320 0.79128 0.78986 0.78899 0.78864
0.650  0.82655 0.82550 0.82381 0.82153 0.81878 0.81560 0.81217 0.80850 0.80483 0.80126 0.79779 0.79458 0.79174 0.78928 0.78734 0.78589 0.78501 0.78465
0.655  0.82303 0.82197 0.82026 0.81795 0.81513 0.81195 0.80846 0.80477 0.80105 0.79738 0.79392 0.79068 0.78776 0.78532 0.78331 0.78187 0.78098 0.78068
0.660  0.81945 0.81838 0.81665 0.81431 0.81146 0.80825 0.80467 0.80098 0.79722 0.79350 0.78995 0.78671 0.78376 0.78128 0.77925 0.77779 0.77689 0.77657
0.665  0.81580 0.81472 0.81297 0.81061 0.80772 0.80447 0.80086 0.79712 0.79332 0.78956 0.78596 0.78263 0.77970 0.77715 0.77513 0.77364 0.77273 0.77239
0.670  0.81209 0.81099 0.80923 0.80684 0.80392 0.80057 0.79698 0.79320 0.78935 0.78555 0.78191 0.77854 0.77557 0.77299 0.77095 0.76942 0.76851 0.76814
0.675  0.80831 0.80720 0.80541 0.80301 0.80005 0.79667 0.79304 0.78921 0.78527 0.78147 0.77780 0.77438 0.77133 0.76877 0.76669 0.76515 0.76423 0.76384
0.680  0.80446 0.80334 0.80152 0.79910 0.79612 0.79270 0.78903 0.78509 0.78116 0.77727 0.77359 0.77016 0.76708 0.76448 0.76235 0.76082 0.75988 0.75955
0.685  0.80054 0.79940 0.79755 0.79508 0.79211 0.78866 0.78493 0.78097 0.77699 0.77306 0.76930 0.76587 0.76275 0.76009 0.75797 0.75642 0.75546 0.75511
0.690  0.79655 0.79538 0.79353 0.79103 0.78801 0.78455 0.78073 0.77678 0.77276 0.76879 0.76499 0.76146 0.75836 0.75566 0.75352 0.75194 0.75097 0.75060
0.695  0.79248 0.79130 0.78943 0.78691 0.78383 0.78036 0.77651 0.77252 0.76845 0.76443 0.76059 0.75703 0.75388 0.75116 0.74899 0.74738 0.74642 0.74602
0.700  0.78833 0.78715 0.78526 0.78272 0.77960 0.77608 0.77221 0.76817 0.76399 0.75994 0.75613 0.75252 0.74930 0.74659 0.74437 0.74277 0.74179 0.74146
0.705  0.78411 0.78292 0.78101 0.77844 0.77530 0.77170 0.76783 0.76368 0.75954 0.75545 0.75152 0.74795 0.74469 0.74194 0.73971 0.73809 0.73709 0.73673
0.710  0.77981 0.77860 0.77668 0.77409 0.77092 0.76728 0.76338 0.75919 0.75501 0.75088 0.74691 0.74324 0.74000 0.73719 0.73496 0.73332 0.73230 0.73193
0.715  0.77542 0.77421 0.77227 0.76965 0.76645 0.76278 0.75877 0.75462 0.75040 0.74622 0.74222 0.73851 0.73523 0.73240 0.73014 0.72846 0.72746 0.72705
0.720  0.77095 0.76973 0.76777 0.76513 0.76190 0.75820 0.75415 0.74997 0.74570 0.74148 0.73744 0.73370 0.73035 0.72752 0.72521 0.72355 0.72253 0.72210
0.725  0.76639 0.76516 0.76319 0.76052 0.75725 0.75354 0.74945 0.74523 0.74084 0.73659 0.73252 0.72881 0.72542 0.72256 0.72023 0.71855 0.71752 0.71715
0.730  0.76174 0.76050 0.75851 0.75577 0.75248 0.74877 0.74467 0.74032 0.73598 0.73169 0.72758 0.72377 0.72041 0.71749 0.71517 0.71346 0.71241 0.71203
0.735  0.75699 0.75575 0.75374 0.75099 0.74767 0.74387 0.73979 0.73541 0.73103 0.72670 0.72255 0.71870 0.71531 0.71237 0.71002 0.70828 0.70724 0.70682
0.740  0.75216 0.75091 0.74884 0.74611 0.74276 0.73893 0.73479 0.73040 0.72599 0.72162 0.71744 0.71355 0.71008 0.70715 0.70476 0.70303 0.70197 0.70153
0.745  0.74722 0.74596 0.74388 0.74113 0.73776 0.73390 0.72967 0.72530 0.72084 0.71637 0.71216 0.70831 0.70480 0.70180 0.69943 0.69769 0.69661 0.69623
0.750  0.74219 0.74092 0.73882 0.73605 0.73266 0.72877 0.72451 0.72010 0.71554 0.71110 0.70686 0.70291 0.69944 0.69641 0.69402 0.69223 0.69116 0.69076
0.755  0.73705 0.73577 0.73366 0.73087 0.72745 0.72353 0.71925 0.71473 0.71021 0.70574 0.70146 0.69748 0.69391 0.69092 0.68848 0.68670 0.68562 0.68519
0.760  0.73180 0.73051 0.72839 0.72558 0.72207 0.71812 0.71388 0.70933 0.70478 0.70027 0.69596 0.69195 0.68836 0.68534 0.68286 0.68108 0.67998 0.67952
0.765  0.72644 0.72514 0.72301 0.72017 0.71665 0.71267 0.70838 0.70382 0.69924 0.69462 0.69028 0.68631 0.68270 0.67960 0.67715 0.67535 0.67423 0.67385
0.770  0.72097 0.71963 0.71752 0.71461 0.71112 0.70712 0.70274 0.69821 0.69351 0.68894 0.68457 0.68051 0.67693 0.67381 0.67134 0.66950 0.66839 0.66798
0.775  0.71537 0.71403 0.71190 0.70898 0.70547 0.70145 0.69704 0.69239 0.68775 0.68316 0.67875 0.67466 0.67100 0.66791 0.66538 0.66356 0.66245 0.66200
0.780  0.70965 0.70831 0.70617 0.70323 0.69970 0.69565 0.69123 0.68656 0.68188 0.67725 0.67282 0.66870 0.66501 0.66188 0.65935 0.65752 0.65639 0.65591
0.785  0.70381 0.70246 0.70030 0.69736 0.69381 0.68973 0.68529 0.68059 0.67589 0.67115 0.66669 0.66255 0.65891 0.65573 0.65322 0.65134 0.65021 0.64981
0.790  0.69784 0.69648 0.69427 0.69135 0.68776 0.68362 0.67914 0.67450 0.66969 0.66501 0.66053 0.65636 0.65263 0.64950 0.64692 0.64506 0.64392 0.64349
0.795  0.69172 0.69036 0.68814 0.68521 0.68156 0.67744 0.67294 0.66827 0.66345 0.65875 0.65423 0.65004 0.64629 0.64313 0.64054 0.63867 0.63752 0.63705
0.800  0.68547 0.68410 0.68187 0.67893 0.67526 0.67113 0.66661 0.66184 0.65707 0.65234 0.64773 0.64360 0.63983 0.63659 0.63403 0.63214 0.63098 0.63059
0.805  0.67907 0.67769 0.67546 0.67245 0.66883 0.66468 0.66014 0.65535 0.65055 0.64573 0.64118 0.63695 0.63322 0.62998 0.62738 0.62548 0.62432 0.62390
0.810  0.67251 0.67113 0.66890 0.66587 0.66224 0.65807 0.65352 0.64872 0.64381 0.63905 0.63448 0.63023 0.62643 0.62322 0.62060 0.61870 0.61753 0.61707
0.815  0.66580 0.66442 0.66217 0.65914 0.65550 0.65124 0.64667 0.64193 0.63701 0.63223 0.62764 0.62337 0.61955 0.61628 0.61369 0.61177 0.61059 0.61011
0.820  0.65892 0.65754 0.65529 0.65225 0.64852 0.64433 0.63974 0.63490 0.63006 0.62517 0.62057 0.61629 0.61252 0.60924 0.60663 0.60469 0.60352 0.60310
0.825  0.65187 0.65048 0.64823 0.64519 0.64145 0.63725 0.63266 0.62780 0.62285 0.61804 0.61343 0.60913 0.60529 0.60205 0.59939 0.59748 0.59630 0.59584
0.830  0.64464 0.64325 0.64099 0.63795 0.63421 0.63000 0.62539 0.62053 0.61557 0.61075 0.60612 0.60181 0.59796 0.59465 0.59204 0.59010 0.58891 0.58843
0.835  0.63722 0.63582 0.63352 0.63052 0.62678 0.62256 0.61787 0.61306 0.60811 0.60326 0.59856 0.59425 0.59045 0.58714 0.58451 0.58255 0.58137 0.58096
0.840  0.62960 0.62818 0.62591 0.62284 0.61916 0.61486 0.61024 0.60536 0.60048 0.59555 0.59091 0.58659 0.58272 0.57946 0.57678 0.57485 0.57366 0.57322
0.845  0.62178 0.62036 0.61809 0.61502 0.61134 0.60705 0.60243 0.59754 0.59256 0.58772 0.58307 0.57875 0.57487 0.57155 0.56891 0.56695 0.56577 0.56530
0.850  0.61374 0.61233 0.61006 0.60700 0.60324 0.59902 0.59440 0.58952 0.58454 0.57969 0.57495 0.57064 0.56682 0.56350 0.56082 0.55889 0.55771 0.55730
0.855  0.60548 0.60407 0.60180 0.59874 0.59500 0.59078 0.58607 0.58119 0.57630 0.57137 0.56673 0.56240 0.55852 0.55526 0.55258 0.55064 0.54945 0.54901
0.860  0.59698 0.59557 0.59331 0.59026 0.58652 0.58223 0.57761 0.57273 0.56776 0.56293 0.55828 0.55396 0.55008 0.54676 0.54412 0.54216 0.54098 0.54051
0.865  0.58822 0.58683 0.58457 0.58153 0.57780 0.57352 0.56891 0.56405 0.55908 0.55425 0.54953 0.54522 0.54141 0.53809 0.53542 0.53349 0.53230 0.53181
0.870  0.57921 0.57782 0.57557 0.57248 0.56882 0.56456 0.55996 0.55511 0.55016 0.54525 0.54062 0.53632 0.53246 0.52919 0.52653 0.52460 0.52340 0.52297
0.875  0.56992 0.56853 0.56627 0.56322 0.55951 0.55533 0.55066 0.54582 0.54089 0.53609 0.53147 0.52717 0.52332 0.52002 0.51740 0.51545 0.51427 0.51381
0.880  0.56033 0.55896 0.55668 0.55367 0.54998 0.54578 0.54117 0.53636 0.53144 0.52665 0.52197 0.51770 0.51387 0.51064 0.50798 0.50607 0.50489 0.50440
0.885  0.55043 0.54907 0.54681 0.54381 0.54014 0.53592 0.53139 0.52659 0.52170 0.51686 0.51228 0.50803 0.50421 0.50094 0.49834 0.49641 0.49524 0.49482
0.890  0.54020 0.53884 0.53660 0.53363 0.52998 0.52580 0.52128 0.51643 0.51165 0.50684 0.50229 0.49805 0.49426 0.49100 0.48837 0.48648 0.48532 0.48487
0.895  0.52962 0.52826 0.52605 0.52309 0.51948 0.51533 0.51077 0.50604 0.50121 0.49651 0.49191 0.48771 0.48394 0.48076 0.47815 0.47626 0.47510 0.47462
0.900  0.51865 0.51729 0.51512 0.51213 0.50854 0.50448 0.49998 0.49529 0.49050 0.48575 0.48128 0.47711 0.47336 0.47015 0.46760 0.46570 0.46456 0.46415
0.905  0.50728 0.50593 0.50378 0.50083 0.49728 0.49319 0.48880 0.48407 0.47940 0.47471 0.47023 0.46607 0.46236 0.45924 0.45667 0.45482 0.45368 0.45325
0.910  0.49547 0.49414 0.49201 0.48910 0.48559 0.48156 0.47713 0.47254 0.46785 0.46326 0.45881 0.45472 0.45106 0.44791 0.44541 0.44355 0.44243 0.44198
0.915  0.48319 0.48188 0.47974 0.47691 0.47345 0.46946 0.46510 0.46056 0.45593 0.45134 0.44700 0.44296 0.43934 0.43623 0.43372 0.43191 0.43079 0.43031
0.920  0.47040 0.46911 0.46700 0.46421 0.46076 0.45686 0.45258 0.44808 0.44346 0.43902 0.43467 0.43069 0.42712 0.42408 0.42163 0.41983 0.41872 0.41832
0.925  0.45705 0.45578 0.45371 0.45097 0.44755 0.44369 0.43953 0.43506 0.43057 0.42612 0.42191 0.41800 0.41448 0.41146 0.40905 0.40727 0.40619 0.40576
0.930  0.44308 0.44184 0.43981 0.43707 0.43378 0.42999 0.42583 0.42152 0.41712 0.41275 0.40861 0.40470 0.40125 0.39834 0.39595 0.39421 0.39315 0.39270
0.935  0.42844 0.42722 0.42524 0.42256 0.41934 0.41564 0.41158 0.40732 0.40296 0.39876 0.39465 0.39089 0.38750 0.38460 0.38230 0.38057 0.37954 0.37917
0.940  0.41305 0.41186 0.40993 0.40732 0.40418 0.40050 0.39661 0.39242 0.38821 0.38403 0.38009 0.37635 0.37305 0.37027 0.36798 0.36633 0.36530 0.36492
0.945  0.39682 0.39566 0.39379 0.39126 0.38814 0.38463 0.38077 0.37677 0.37268 0.36862 0.36471 0.36114 0.35793 0.35517 0.35298 0.35135 0.35036 0.34997
0.950  0.37963 0.37850 0.37666 0.37425 0.37124 0.36785 0.36411 0.36017 0.35620 0.35227 0.34856 0.34510 0.34198 0.33931 0.33715 0.33559 0.33463 0.33423
0.955  0.36135 0.36026 0.35850 0.35613 0.35329 0.35001 0.34642 0.34262 0.33881 0.33502 0.33137 0.32804 0.32504 0.32247 0.32043 0.31890 0.31798 0.31758
0.960  0.34181 0.34076 0.33908 0.33682 0.33410 0.33091 0.32747 0.32390 0.32017 0.31661 0.31313 0.30993 0.30706 0.30459 0.30260 0.30116 0.30027 0.29987
0.965  0.32076 0.31977 0.31818 0.31603 0.31340 0.31042 0.30716 0.30371 0.30024 0.29680 0.29353 0.29045 0.28773 0.28539 0.28353 0.28214 0.28130 0.28092
0.970  0.29789 0.29696 0.29547 0.29346 0.29099 0.28819 0.28513 0.28189 0.27863 0.27539 0.27228 0.26943 0.26686 0.26466 0.26288 0.26159 0.26080 0.26044
0.975  0.27274 0.27189 0.27051 0.26865 0.26636 0.26373 0.26089 0.25794 0.25487 0.25187 0.24904 0.24635 0.24398 0.24194 0.24032 0.23911 0.23837 0.23807
0.980  0.24463 0.24386 0.24261 0.24089 0.23886 0.23647 0.23389 0.23117 0.22843 0.22572 0.22310 0.22070 0.21854 0.21669 0.21519 0.21411 0.21344 0.21312
0.985  0.21240 0.21172 0.21060 0.20912 0.20730 0.20524 0.20298 0.20059 0.19814 0.19576 0.19350 0.19136 0.18946 0.18784 0.18655 0.18558 0.18499 0.18471
0.990  0.17378 0.17323 0.17230 0.17107 0.16957 0.16787 0.16597 0.16399 0.16200 0.16003 0.15813 0.15639 0.15482 0.15347 0.15239 0.15160 0.15110 0.15088
0.995  0.12303 0.12263 0.12197 0.12109 0.12002 0.11878 0.11745 0.11603 0.11461 0.11317 0.11184 0.11057 0.10945 0.10849 0.10772 0.10715 0.10680 0.10661
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e020.dat <==
# alpha = -0.10 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99992 0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99989 0.99989 0.99989
0.020  0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99984 0.99984 0.99983 0.99983 0.99983 0.99982 0.99982 0.99982 0.99981 0.99981 0.99981 0.99981
0.025  0.99978 0.99978 0.99978 0.99977 0.99977 0.99976 0.99975 0.99975 0.99974 0.99974 0.99973 0.99972 0.99972 0.99971 0.99971 0.99971 0.99971 0.99970
0.030  0.99968 0.99968 0.99968 0.99967 0.99966 0.99966 0.99965 0.99964 0.99963 0.99962 0.99961 0.99960 0.99959 0.99959 0.99958 0.99958 0.99958 0.99957
0.035  0.99957 0.99957 0.99956 0.99955 0.99954 0.99953 0.99952 0.99951 0.99949 0.99948 0.99947 0.99946 0.99945 0.99944 0.99943 0.99943 0.99942 0.99942
0.040  0.99944 0.99943 0.99942 0.99941 0.99940 0.99939 0.99937 0.99936 0.99934 0.99932 0.99931 0.99929 0.99928 0.99927 0.99926 0.99925 0.99925 0.99924
0.045  0.99929 0.99928 0.99927 0.99926 0.99924 0.99922 0.99920 0.99918 0.99916 0.99914 0.99912 0.99910 0.99909 0.99907 0.99906 0.99905 0.99905 0.99904
0.050  0.99912 0.99911 0.99910 0.99908 0.99907 0.99904 0.99902 0.99899 0.99897 0.99894 0.99892 0.99889 0.99887 0.99885 0.99884 0.99883 0.99882 0.99882
0.055  0.99894 0.99893 0.99891 0.99889 0.99887 0.99884 0.99881 0.99878 0.99875 0.99872 0.99869 0.99866 0.99863 0.99861 0.99860 0.99858 0.99858 0.99857
0.060  0.99873 0.99872 0.99871 0.99868 0.99865 0.99862 0.99859 0.99855 0.99851 0.99847 0.99844 0.99840 0.99837 0.99835 0.99833 0.99831 0.99831 0.99830
0.065  0.99851 0.99850 0.99848 0.99845 0.99842 0.99838 0.99834 0.99830 0.99825 0.99821 0.99817 0.99813 0.99809 0.99806 0.99804 0.99802 0.99801 0.99800
0.070  0.99827 0.99826 0.99824 0.99820 0.99817 0.99812 0.99807 0.99802 0.99797 0.99792 0.99787 0.99783 0.99779 0.99775 0.99773 0.99771 0.99769 0.99768
0.075  0.99802 0.99800 0.99797 0.99794 0.99789 0.99784 0.99779 0.99773 0.99767 0.99761 0.99756 0.99751 0.99746 0.99742 0.99739 0.99737 0.99735 0.99734
0.080  0.99774 0.99773 0.99769 0.99765 0.99760 0.99755 0.99748 0.99742 0.99735 0.99728 0.99722 0.99716 0.99711 0.99706 0.99703 0.99700 0.99699 0.99697
0.085  0.99745 0.99743 0.99740 0.99735 0.99729 0.99723 0.99716 0.99708 0.99701 0.99693 0.99686 0.99679 0.99673 0.99668 0.99664 0.99661 0.99660 0.99658
0.090  0.99714 0.99712 0.99708 0.99703 0.99696 0.99689 0.99681 0.99673 0.99664 0.99656 0.99648 0.99641 0.99634 0.99628 0.99624 0.99620 0.99618 0.99616
0.095  0.99682 0.99679 0.99675 0.99669 0.99662 0.99653 0.99645 0.99635 0.99626 0.99616 0.99607 0.99599 0.99592 0.99585 0.99581 0.99577 0.99575 0.99572
0.100  0.99647 0.99644 0.99639 0.99633 0.99625 0.99616 0.99606 0.99596 0.99585 0.99575 0.99565 0.99556 0.99548 0.99541 0.99535 0.99531 0.99528 0.99526
0.105  0.99611 0.99607 0.99602 0.99595 0.99586 0.99576 0.99566 0.99554 0.99542 0.99531 0.99520 0.99510 0.99501 0.99493 0.99487 0.99483 0.99480 0.99477
0.110  0.99572 0.99569 0.99563 0.99555 0.99546 0.99535 0.99523 0.99510 0.99498 0.99485 0.99473 0.99462 0.99452 0.99444 0.99437 0.99432 0.99429 0.99426
0.115  0.99532 0.99528 0.99522 0.99514 0.99503 0.99491 0.99478 0.99465 0.99451 0.99437 0.99424 0.99412 0.99401 0.99392 0.99385 0.99379 0.99376 0.99372
0.120  0.99491 0.99486 0.99479 0.99470 0.99459 0.99446 0.99432 0.99417 0.99402 0.99387 0.99373 0.99360 0.99348 0.99338 0.99330 0.99324 0.99320 0.99316
0.125  0.99447 0.99442 0.99435 0.99425 0.99412 0.99398 0.99383 0.99367 0.99350 0.99334 0.99319 0.99305 0.99292 0.99281 0.99272 0.99266 0.99262 0.99258
0.130  0.99401 0.99396 0.99388 0.99377 0.99364 0.99349 0.99332 0.99315 0.99297 0.99280 0.99263 0.99248 0.99234 0.99222 0.99213 0.99206 0.99201 0.99197
0.135  0.99354 0.99349 0.99340 0.99328 0.99314 0.99297 0.99280 0.99261 0.99242 0.99223 0.99205 0.99188 0.99173 0.99161 0.99151 0.99143 0.99138 0.99133
0.140  0.99305 0.99299 0.99290 0.99277 0.99262 0.99244 0.99225 0.99205 0.99184 0.99164 0.99144 0.99127 0.99111 0.99097 0.99086 0.99078 0.99073 0.99068
0.145  0.99254 0.99248 0.99238 0.99224 0.99208 0.99189 0.99168 0.99146 0.99124 0.99103 0.99082 0.99063 0.99045 0.99031 0.99019 0.99010 0.99005 0.98999
0.150  0.99201 0.99194 0.99183 0.99169 0.99151 0.99131 0.99109 0.99086 0.99062 0.99039 0.99017 0.98997 0.98978 0.98962 0.98950 0.98940 0.98935 0.98929
0.155  0.99146 0.99139 0.99128 0.99112 0.99093 0.99072 0.99048 0.99023 0.98998 0.98973 0.98949 0.98928 0.98908 0.98892 0.98878 0.98868 0.98862 0.98855
0.160  0.99089 0.99082 0.99070 0.99053 0.99033 0.99010 0.98985 0.98959 0.98932 0.98906 0.98880 0.98857 0.98836 0.98818 0.98804 0.98793 0.98787 0.98780
0.165  0.99031 0.99023 0.99010 0.98992 0.98971 0.98947 0.98920 0.98892 0.98864 0.98835 0.98808 0.98784 0.98761 0.98743 0.98727 0.98716 0.98709 0.98702
0.170  0.98970 0.98962 0.98948 0.98929 0.98907 0.98881 0.98853 0.98823 0.98793 0.98763 0.98734 0.98708 0.98684 0.98665 0.98648 0.98636 0.98629 0.98621
0.175  0.98908 0.98899 0.98884 0.98865 0.98841 0.98813 0.98784 0.98752 0.98720 0.98688 0.98658 0.98630 0.98605 0.98584 0.98567 0.98554 0.98547 0.98538
0.180  0.98844 0.98834 0.98819 0.98798 0.98773 0.98743 0.98712 0.98678 0.98645 0.98611 0.98579 0.98550 0.98523 0.98501 0.98483 0.98470 0.98462 0.98460
0.185  0.98777 0.98767 0.98751 0.98729 0.98703 0.98672 0.98638 0.98603 0.98568 0.98532 0.98498 0.98467 0.98439 0.98416 0.98397 0.98382 0.98374 0.98372
0.190  0.98709 0.98699 0.98682 0.98658 0.98630 0.98598 0.98563 0.98525 0.98488 0.98451 0.98415 0.98382 0.98353 0.98328 0.98308 0.98293 0.98284 0.98282
0.195  0.98639 0.98628 0.98610 0.98585 0.98556 0.98522 0.98485 0.98446 0.98406 0.98367 0.98330 0.98295 0.98264 0.98238 0.98216 0.98201 0.98191 0.98189
0.200  0.98567 0.98555 0.98536 0.98511 0.98480 0.98444 0.98405 0.98363 0.98322 0.98281 0.98242 0.98205 0.98172 0.98145 0.98123 0.98106 0.98096 0.98093
0.205  0.98493 0.98481 0.98461 0.98434 0.98401 0.98363 0.98323 0.98279 0.98236 0.98192 0.98151 0.98113 0.98079 0.98050 0.98026 0.98009 0.97999 0.97995
0.210  0.98417 0.98404 0.98383 0.98355 0.98321 0.98281 0.98238 0.98193 0.98147 0.98102 0.98059 0.98019 0.97983 0.97952 0.97927 0.97909 0.97899 0.97894
0.215  0.98339 0.98325 0.98304 0.98274 0.98238 0.98196 0.98152 0.98104 0.98056 0.98008 0.97963 0.97921 0.97884 0.97852 0.97826 0.97807 0.97796 0.97791
0.220  0.98259 0.98245 0.98222 0.98191 0.98153 0.98109 0.98063 0.98013 0.97963 0.97913 0.97866 0.97822 0.97783 0.97749 0.97722 0.97703 0.97690 0.97685
0.225  0.98177 0.98162 0.98138 0.98106 0.98067 0.98021 0.97972 0.97920 0.97868 0.97815 0.97766 0.97720 0.97679 0.97644 0.97616 0.97595 0.97583 0.97576
0.230  0.98093 0.98077 0.98053 0.98018 0.97978 0.97930 0.97879 0.97824 0.97770 0.97715 0.97664 0.97616 0.97573 0.97536 0.97507 0.97485 0.97472 0.97465
0.235  0.98007 0.97991 0.97965 0.97929 0.97887 0.97837 0.97784 0.97726 0.97670 0.97613 0.97559 0.97509 0.97464 0.97426 0.97395 0.97373 0.97359 0.97352
0.240  0.97919 0.97902 0.97875 0.97837 0.97793 0.97741 0.97686 0.97626 0.97567 0.97508 0.97452 0.97399 0.97353 0.97313 0.97281 0.97258 0.97243 0.97235
0.245  0.97828 0.97811 0.97783 0.97744 0.97698 0.97644 0.97586 0.97524 0.97463 0.97400 0.97342 0.97287 0.97239 0.97198 0.97165 0.97140 0.97125 0.97116
0.250  0.97736 0.97718 0.97688 0.97648 0.97600 0.97544 0.97484 0.97420 0.97355 0.97291 0.97230 0.97173 0.97123 0.97080 0.97045 0.97020 0.97004 0.96995
0.255  0.97642 0.97623 0.97592 0.97550 0.97500 0.97442 0.97380 0.97313 0.97246 0.97179 0.97116 0.97057 0.97004 0.96959 0.96924 0.96897 0.96881 0.96870
0.260  0.97545 0.97525 0.97494 0.97450 0.97398 0.97338 0.97273 0.97203 0.97134 0.97064 0.96999 0.96937 0.96883 0.96836 0.96799 0.96771 0.96755 0.96744
0.265  0.97447 0.97426 0.97393 0.97348 0.97294 0.97231 0.97163 0.97092 0.97019 0.96947 0.96879 0.96815 0.96759 0.96710 0.96672 0.96643 0.96626 0.96614
0.270  0.97346 0.97324 0.97290 0.97243 0.97187 0.97122 0.97052 0.96978 0.96902 0.96828 0.96757 0.96691 0.96633 0.96582 0.96542 0.96512 0.96494 0.96490
0.275  0.97243 0.97220 0.97185 0.97137 0.97079 0.97011 0.96938 0.96861 0.96783 0.96706 0.96632 0.96564 0.96503 0.96451 0.96410 0.96379 0.96360 0.96354
0.280  0.97138 0.97114 0.97078 0.97028 0.96967 0.96898 0.96822 0.96742 0.96661 0.96581 0.96505 0.96435 0.96371 0.96318 0.96275 0.96242 0.96223 0.96217
0.285  0.97030 0.97006 0.96969 0.96917 0.96854 0.96782 0.96704 0.96621 0.96537 0.96454 0.96375 0.96302 0.96237 0.96182 0.96137 0.96104 0.96084 0.96076
0.290  0.96921 0.96896 0.96857 0.96803 0.96738 0.96664 0.96583 0.96497 0.96411 0.96325 0.96243 0.96168 0.96100 0.96043 0.95996 0.95962 0.95941 0.95933
0.295  0.96809 0.96783 0.96743 0.96687 0.96620 0.96543 0.96459 0.96371 0.96282 0.96193 0.96108 0.96031 0.95960 0.95901 0.95853 0.95818 0.95796 0.95787
0.300  0.96695 0.96668 0.96627 0.96569 0.96500 0.96420 0.96334 0.96242 0.96150 0.96058 0.95971 0.95891 0.95818 0.95757 0.95707 0.95671 0.95648 0.95639
0.305  0.96578 0.96551 0.96508 0.96449 0.96377 0.96295 0.96206 0.96110 0.96016 0.95920 0.95831 0.95748 0.95673 0.95610 0.95558 0.95521 0.95498 0.95487
0.310  0.96460 0.96432 0.96387 0.96326 0.96252 0.96167 0.96075 0.95977 0.95879 0.95780 0.95688 0.95602 0.95525 0.95460 0.95406 0.95368 0.95344 0.95333
0.315  0.96339 0.96310 0.96264 0.96201 0.96125 0.96037 0.95942 0.95841 0.95740 0.95639 0.95543 0.95454 0.95374 0.95307 0.95252 0.95213 0.95188 0.95176
0.320  0.96216 0.96186 0.96138 0.96073 0.95995 0.95903 0.95807 0.95702 0.95598 0.95494 0.95395 0.95303 0.95221 0.95151 0.95095 0.95054 0.95029 0.95016
0.325  0.96090 0.96059 0.96010 0.95944 0.95862 0.95768 0.95668 0.95561 0.95453 0.95346 0.95244 0.95150 0.95065 0.94993 0.94936 0.94893 0.94867 0.94853
0.330  0.95962 0.95930 0.95880 0.95811 0.95728 0.95631 0.95528 0.95417 0.95306 0.95196 0.95091 0.94993 0.94906 0.94832 0.94773 0.94729 0.94702 0.94687
0.335  0.95832 0.95799 0.95746 0.95676 0.95590 0.95491 0.95384 0.95270 0.95155 0.95043 0.94934 0.94834 0.94745 0.94668 0.94607 0.94562 0.94534 0.94526
0.340  0.95699 0.95665 0.95611 0.95539 0.95451 0.95348 0.95238 0.95121 0.95003 0.94887 0.94775 0.94673 0.94580 0.94502 0.94439 0.94392 0.94364 0.94355
0.345  0.95564 0.95529 0.95473 0.95399 0.95308 0.95203 0.95089 0.94970 0.94848 0.94729 0.94613 0.94508 0.94413 0.94332 0.94267 0.94219 0.94190 0.94180
0.350  0.95426 0.95390 0.95333 0.95257 0.95163 0.95055 0.94938 0.94815 0.94690 0.94568 0.94449 0.94341 0.94243 0.94160 0.94093 0.94043 0.94014 0.94003
0.355  0.95286 0.95249 0.95190 0.95111 0.95016 0.94905 0.94784 0.94658 0.94530 0.94404 0.94282 0.94170 0.94070 0.93984 0.93916 0.93865 0.93835 0.93822
0.360  0.95143 0.95105 0.95045 0.94963 0.94866 0.94752 0.94628 0.94498 0.94366 0.94236 0.94111 0.93997 0.93894 0.93806 0.93735 0.93684 0.93652 0.93639
0.365  0.94998 0.94959 0.94897 0.94813 0.94713 0.94596 0.94469 0.94336 0.94200 0.94066 0.93939 0.93820 0.93715 0.93625 0.93552 0.93499 0.93467 0.93452
0.370  0.94850 0.94810 0.94747 0.94661 0.94557 0.94438 0.94307 0.94169 0.94031 0.93893 0.93763 0.93641 0.93533 0.93440 0.93366 0.93312 0.93278 0.93263
0.375  0.94699 0.94659 0.94594 0.94505 0.94399 0.94277 0.94143 0.94001 0.93860 0.93718 0.93584 0.93459 0.93348 0.93253 0.93177 0.93121 0.93087 0.93070
0.380  0.94546 0.94505 0.94438 0.94347 0.94237 0.94113 0.93976 0.93831 0.93685 0.93540 0.93402 0.93274 0.93161 0.93063 0.92984 0.92927 0.92892 0.92875
0.385  0.94390 0.94348 0.94280 0.94187 0.94074 0.93946 0.93805 0.93657 0.93507 0.93359 0.93218 0.93086 0.92970 0.92869 0.92789 0.92730 0.92694 0.92676
0.390  0.94232 0.94189 0.94118 0.94023 0.93908 0.93776 0.93633 0.93480 0.93326 0.93175 0.93029 0.92895 0.92775 0.92673 0.92591 0.92530 0.92494 0.92482
0.395  0.94071 0.94026 0.93955 0.93857 0.93739 0.93602 0.93457 0.93301 0.93142 0.92988 0.92838 0.92701 0.92578 0.92474 0.92389 0.92327 0.92290 0.92276
0.400  0.93907 0.93861 0.93788 0.93688 0.93567 0.93427 0.93278 0.93118 0.92956 0.92798 0.92645 0.92504 0.92378 0.92271 0.92185 0.92121 0.92083 0.92068
0.405  0.93740 0.93694 0.93618 0.93516 0.93392 0.93249 0.93096 0.92933 0.92767 0.92605 0.92448 0.92304 0.92175 0.92065 0.91976 0.91911 0.91872 0.91857
0.410  0.93571 0.93523 0.93446 0.93342 0.93215 0.93068 0.92910 0.92745 0.92574 0.92408 0.92248 0.92101 0.91968 0.91856 0.91765 0.91699 0.91659 0.91642
0.415  0.93399 0.93350 0.93271 0.93164 0.93034 0.92885 0.92722 0.92553 0.92379 0.92207 0.92046 0.91893 0.91759 0.91644 0.91551 0.91483 0.91442 0.91424
0.420  0.93223 0.93173 0.93093 0.92984 0.92851 0.92698 0.92532 0.92359 0.92181 0.92005 0.91840 0.91684 0.91546 0.91428 0.91334 0.91264 0.91222 0.91203
0.425  0.93045 0.92994 0.92912 0.92800 0.92664 0.92508 0.92338 0.92159 0.91979 0.91800 0.91630 0.91471 0.91330 0.91209 0.91113 0.91042 0.90998 0.90978
0.430  0.92864 0.92812 0.92728 0.92614 0.92475 0.92315 0.92142 0.91958 0.91775 0.91591 0.91418 0.91255 0.91111 0.90987 0.90889 0.90816 0.90771 0.90750
0.435  0.92680 0.92627 0.92541 0.92424 0.92282 0.92119 0.91942 0.91755 0.91567 0.91379 0.91200 0.91036 0.90889 0.90762 0.90661 0.90587 0.90542 0.90527
0.440  0.92493 0.92438 0.92350 0.92231 0.92087 0.91920 0.91739 0.91548 0.91354 0.91164 0.90981 0.90814 0.90662 0.90533 0.90430 0.90354 0.90308 0.90292
0.445  0.92303 0.92247 0.92157 0.92035 0.91887 0.91718 0.91533 0.91338 0.91139 0.90946 0.90759 0.90588 0.90433 0.90301 0.90196 0.90118 0.90071 0.90054
0.450  0.92110 0.92053 0.91960 0.91835 0.91684 0.91513 0.91324 0.91125 0.90921 0.90724 0.90533 0.90358 0.90200 0.90067 0.89957 0.89879 0.89831 0.89812
0.455  0.91913 0.91855 0.91760 0.91633 0.91479 0.91302 0.91111 0.90908 0.90701 0.90499 0.90304 0.90124 0.89964 0.89828 0.89716 0.89636 0.89587 0.89567
0.460  0.91714 0.91654 0.91557 0.91428 0.91270 0.91090 0.90894 0.90688 0.90477 0.90268 0.90072 0.89887 0.89725 0.89584 0.89472 0.89390 0.89339 0.89318
0.465  0.91511 0.91450 0.91352 0.91219 0.91059 0.90875 0.90673 0.90464 0.90250 0.90036 0.89836 0.89648 0.89482 0.89338 0.89224 0.89140 0.89088 0.89066
0.470  0.91305 0.91242 0.91142 0.91008 0.90844 0.90656 0.90451 0.90237 0.90019 0.89801 0.89597 0.89405 0.89235 0.89089 0.88972 0.88886 0.88833 0.88810
0.475  0.91095 0.91031 0.90930 0.90793 0.90626 0.90434 0.90225 0.90004 0.89784 0.89562 0.89351 0.89158 0.88984 0.88836 0.88717 0.88629 0.88575 0.88558
0.480  0.90882 0.90817 0.90714 0.90574 0.90404 0.90209 0.89995 0.89771 0.89546 0.89320 0.89105 0.88908 0.88729 0.88579 0.88458 0.88368 0.88314 0.88295
0.485  0.90666 0.90600 0.90495 0.90352 0.90179 0.89980 0.89762 0.89534 0.89301 0.89074 0.88855 0.88654 0.88472 0.88319 0.88194 0.88103 0.88048 0.88028
0.490  0.90446 0.90379 0.90272 0.90127 0.89950 0.89748 0.89526 0.89293 0.89056 0.88825 0.88601 0.88396 0.88211 0.88055 0.87927 0.87835 0.87779 0.87757
0.495  0.90223 0.90155 0.90045 0.89898 0.89718 0.89512 0.89286 0.89049 0.88807 0.88571 0.88344 0.88133 0.87946 0.87786 0.87657 0.87563 0.87506 0.87482
0.500  0.89997 0.89927 0.89816 0.89665 0.89482 0.89272 0.89042 0.88800 0.88555 0.88312 0.88083 0.87868 0.87678 0.87513 0.87383 0.87287 0.87229 0.87204
0.505  0.89766 0.89695 0.89582 0.89429 0.89242 0.89027 0.88794 0.88549 0.88299 0.88051 0.87818 0.87599 0.87405 0.87238 0.87105 0.87007 0.86948 0.86921
0.510  0.89532 0.89460 0.89345 0.89189 0.88996 0.88778 0.88540 0.88293 0.88039 0.87787 0.87549 0.87327 0.87129 0.86959 0.86824 0.86723 0.86663 0.86643
0.515  0.89294 0.89221 0.89104 0.88944 0.88749 0.88527 0.88285 0.88030 0.87775 0.87519 0.87274 0.87050 0.86847 0.86676 0.86538 0.86436 0.86374 0.86353
0.520  0.89053 0.88978 0.88859 0.88695 0.88498 0.88273 0.88026 0.87767 0.87506 0.87247 0.86997 0.86770 0.86563 0.86389 0.86247 0.86144 0.86082 0.86058
0.525  0.88807 0.88732 0.88610 0.88443 0.88243 0.88014 0.87763 0.87499 0.87231 0.86970 0.86717 0.86485 0.86275 0.86098 0.85953 0.85849 0.85785 0.85760
0.530  0.88558 0.88481 0.88357 0.88188 0.87985 0.87752 0.87497 0.87228 0.86956 0.86690 0.86432 0.86193 0.85983 0.85800 0.85656 0.85549 0.85484 0.85458
0.535  0.88304 0.88226 0.88101 0.87929 0.87722 0.87485 0.87226 0.86953 0.86676 0.86402 0.86144 0.85901 0.85687 0.85501 0.85354 0.85245 0.85179 0.85151
0.540  0.88047 0.87968 0.87839 0.87665 0.87456 0.87215 0.86951 0.86674 0.86392 0.86114 0.85851 0.85604 0.85386 0.85197 0.85047 0.84936 0.84869 0.84840
0.545  0.87785 0.87705 0.87573 0.87398 0.87185 0.86940 0.86672 0.86390 0.86104 0.85821 0.85551 0.85303 0.85078 0.84889 0.84737 0.84623 0.84556 0.84533
0.550  0.87520 0.87438 0.87304 0.87126 0.86910 0.86660 0.86387 0.86102 0.85812 0.85524 0.85249 0.84998 0.84770 0.84577 0.84420 0.84307 0.84238 0.84213
0.555  0.87250 0.87167 0.87031 0.86850 0.86630 0.86374 0.86097 0.85806 0.85515 0.85223 0.84944 0.84688 0.84456 0.84261 0.84102 0.83986 0.83916 0.83889
0.560  0.86976 0.86892 0.86754 0.86570 0.86346 0.86086 0.85805 0.85510 0.85210 0.84918 0.84634 0.84371 0.84139 0.83938 0.83778 0.83661 0.83589 0.83561
0.565  0.86697 0.86612 0.86472 0.86285 0.86055 0.85794 0.85509 0.85209 0.84905 0.84606 0.84320 0.84052 0.83816 0.83612 0.83450 0.83331 0.83258 0.83228
0.570  0.86414 0.86327 0.86185 0.85996 0.85762 0.85498 0.85209 0.84904 0.84595 0.84289 0.84001 0.83729 0.83489 0.83283 0.83118 0.82996 0.82922 0.82890
0.575  0.86126 0.86038 0.85895 0.85702 0.85465 0.85197 0.84903 0.84595 0.84280 0.83970 0.83676 0.83402 0.83156 0.82948 0.82780 0.82656 0.82581 0.82556
0.580  0.85834 0.85745 0.85599 0.85403 0.85164 0.84891 0.84594 0.84280 0.83961 0.83646 0.83345 0.83069 0.82820 0.82609 0.82437 0.82312 0.82236 0.82209
0.585  0.85537 0.85446 0.85299 0.85098 0.84857 0.84581 0.84279 0.83960 0.83638 0.83318 0.83012 0.82733 0.82479 0.82265 0.82090 0.81964 0.81887 0.81858
0.590  0.85236 0.85143 0.84994 0.84790 0.84546 0.84266 0.83955 0.83632 0.83307 0.82985 0.82675 0.82387 0.82134 0.81914 0.81739 0.81611 0.81532 0.81501
0.595  0.84929 0.84834 0.84684 0.84477 0.84230 0.83942 0.83631 0.83303 0.82971 0.82646 0.82333 0.82041 0.81783 0.81560 0.81383 0.81252 0.81172 0.81140
0.600  0.84617 0.84521 0.84369 0.84160 0.83909 0.83616 0.83302 0.82970 0.82632 0.82299 0.81985 0.81689 0.81427 0.81202 0.81022 0.80888 0.80808 0.80774
0.605  0.84300 0.84203 0.84049 0.83837 0.83582 0.83286 0.82968 0.82631 0.82289 0.81951 0.81628 0.81333 0.81064 0.80838 0.80654 0.80520 0.80438 0.80410
0.610  0.83979 0.83880 0.83723 0.83509 0.83247 0.82951 0.82628 0.82287 0.81941 0.81599 0.81271 0.80971 0.80699 0.80470 0.80282 0.80147 0.80064 0.80034
0.615  0.83651 0.83552 0.83392 0.83176 0.82910 0.82611 0.82284 0.81938 0.81587 0.81240 0.80908 0.80600 0.80328 0.80093 0.79906 0.79768 0.79684 0.79652
0.620  0.83319 0.83218 0.83054 0.82837 0.82569 0.82265 0.81933 0.81578 0.81226 0.80877 0.80540 0.80228 0.79952 0.79714 0.79524 0.79385 0.79299 0.79265
0.625  0.82981 0.82879 0.82713 0.82493 0.82221 0.81914 0.81573 0.81219 0.80858 0.80502 0.80167 0.79850 0.79570 0.79329 0.79137 0.78994 0.78908 0.78873
0.630  0.82637 0.82534 0.82366 0.82144 0.81868 0.81557 0.81212 0.80853 0.80489 0.80128 0.79787 0.79467 0.79181 0.78939 0.78743 0.78600 0.78513 0.78483
0.635  0.82288 0.82183 0.82014 0.81786 0.81510 0.81190 0.80845 0.80482 0.80113 0.79748 0.79398 0.79079 0.78789 0.78544 0.78344 0.78200 0.78111 0.78080
0.640  0.81932 0.81827 0.81655 0.81424 0.81145 0.80821 0.80473 0.80106 0.79732 0.79362 0.79008 0.78682 0.78391 0.78139 0.77941 0.77794 0.77704 0.77670
0.645  0.81571 0.81464 0.81291 0.81057 0.80775 0.80448 0.80095 0.79723 0.79344 0.78971 0.78612 0.78280 0.77987 0.77733 0.77531 0.77382 0.77291 0.77255
0.650  0.81204 0.81096 0.80920 0.80684 0.80398 0.80068 0.79711 0.79328 0.78946 0.78572 0.78210 0.77875 0.77577 0.77320 0.77116 0.76964 0.76872 0.76835
0.655  0.80830 0.80721 0.80544 0.80304 0.80011 0.79681 0.79318 0.78934 0.78547 0.78164 0.77802 0.77463 0.77158 0.76902 0.76692 0.76541 0.76448 0.76416
0.660  0.80450 0.80340 0.80161 0.79919 0.79622 0.79289 0.78918 0.78533 0.78141 0.77754 0.77383 0.77045 0.76736 0.76477 0.76264 0.76111 0.76017 0.75983
0.665  0.80064 0.79952 0.79771 0.79527 0.79227 0.78890 0.78515 0.78126 0.77730 0.77338 0.76963 0.76616 0.76309 0.76043 0.75831 0.75676 0.75580 0.75544
0.670  0.79671 0.79558 0.79375 0.79128 0.78826 0.78479 0.78106 0.77712 0.77312 0.76916 0.76537 0.76185 0.75874 0.75605 0.75392 0.75232 0.75137 0.75099
0.675  0.79271 0.79157 0.78972 0.78722 0.78417 0.78067 0.77690 0.77292 0.76882 0.76486 0.76104 0.75748 0.75430 0.75162 0.74945 0.74784 0.74687 0.74647
0.680  0.78864 0.78748 0.78561 0.78310 0.78002 0.77648 0.77267 0.76859 0.76450 0.76045 0.75662 0.75305 0.74983 0.74711 0.74490 0.74330 0.74232 0.74198
0.685  0.78450 0.78333 0.78141 0.77886 0.77579 0.77222 0.76835 0.76425 0.76012 0.75603 0.75212 0.74854 0.74529 0.74252 0.74031 0.73868 0.73769 0.73733
0.690  0.78028 0.77909 0.77717 0.77459 0.77147 0.76789 0.76394 0.75984 0.75567 0.75154 0.74759 0.74392 0.74069 0.73788 0.73564 0.73400 0.73299 0.73261
0.695  0.77599 0.77479 0.77285 0.77025 0.76707 0.76348 0.75949 0.75536 0.75114 0.74697 0.74298 0.73928 0.73600 0.73317 0.73091 0.72923 0.72823 0.72782
0.700  0.77163 0.77041 0.76846 0.76584 0.76262 0.75899 0.75498 0.75080 0.74648 0.74227 0.73830 0.73456 0.73121 0.72839 0.72608 0.72441 0.72339 0.72305
0.705  0.76718 0.76596 0.76399 0.76134 0.75810 0.75438 0.75039 0.74610 0.74181 0.73756 0.73349 0.72978 0.72639 0.72353 0.72121 0.71952 0.71849 0.71812
0.710  0.76266 0.76142 0.75944 0.75677 0.75350 0.74975 0.74571 0.74139 0.73706 0.73278 0.72867 0.72486 0.72150 0.71858 0.71626 0.71455 0.71349 0.71311
0.715  0.75805 0.75680 0.75480 0.75211 0.74881 0.74503 0.74089 0.73660 0.73223 0.72791 0.72377 0.71992 0.71652 0.71358 0.71123 0.70949 0.70844 0.70803
0.720  0.75335 0.75210 0.75008 0.74737 0.74404 0.74024 0.73606 0.73173 0.72732 0.72296 0.71878 0.71490 0.71143 0.70850 0.70610 0.70437 0.70331 0.70287
0.725  0.74857 0.74731 0.74528 0.74253 0.73918 0.73535 0.73115 0.72678 0.72226 0.71787 0.71365 0.70980 0.70630 0.70333 0.70092 0.69917 0.69810 0.69772
0.730  0.74369 0.74243 0.74038 0.73757 0.73419 0.73037 0.72614 0.72167 0.71719 0.71276 0.70850 0.70456 0.70108 0.69806 0.69566 0.69389 0.69280 0.69240
0.735  0.73873 0.73746 0.73539 0.73257 0.72916 0.72525 0.72105 0.71654 0.71202 0.70756 0.70327 0.69930 0.69578 0.69274 0.69031 0.68851 0.68742 0.68700
0.740  0.73367 0.73239 0.73027 0.72747 0.72404 0.72010 0.71584 0.71133 0.70678 0.70227 0.69795 0.69394 0.69035 0.68733 0.68485 0.68306 0.68196 0.68151
0.745  0.72852 0.72723 0.72510 0.72227 0.71882 0.71485 0.71051 0.70602 0.70142 0.69682 0.69248 0.68850 0.68488 0.68178 0.67933 0.67752 0.67641 0.67602
0.750  0.72326 0.72196 0.71982 0.71698 0.71350 0.70951 0.70514 0.70061 0.69592 0.69135 0.68697 0.68290 0.67932 0.67620 0.67372 0.67187 0.67077 0.67036
0.755  0.71790 0.71659 0.71444 0.71158 0.70808 0.70406 0.69967 0.69503 0.69039 0.68578 0.68138 0.67728 0.67361 0.67052 0.66800 0.66616 0.66504 0.66461
0.760  0.71244 0.71112 0.70895 0.70607 0.70249 0.69844 0.69409 0.68943 0.68475 0.68012 0.67568 0.67155 0.66786 0.66474 0.66219 0.66035 0.65922 0.65876
0.765  0.70686 0.70553 0.70336 0.70046 0.69686 0.69279 0.68839 0.68372 0.67901 0.67428 0.66981 0.66573 0.66201 0.65883 0.65630 0.65444 0.65329 0.65289
0.770  0.70117 0.69981 0.69765 0.69469 0.69112 0.68703 0.68255 0.67790 0.67309 0.66841 0.66391 0.65974 0.65606 0.65285 0.65030 0.64841 0.64727 0.64685
0.775  0.69536 0.69400 0.69183 0.68885 0.68526 0.68115 0.67665 0.67190 0.66714 0.66243 0.65791 0.65371 0.64995 0.64677 0.64418 0.64230 0.64115 0.64070
0.780  0.68943 0.68806 0.68588 0.68289 0.67929 0.67516 0.67063 0.66586 0.66108 0.65633 0.65179 0.64757 0.64378 0.64057 0.63797 0.63609 0.63492 0.63445
0.785  0.68338 0.68200 0.67981 0.67681 0.67319 0.66904 0.66450 0.65971 0.65489 0.65006 0.64549 0.64125 0.63751 0.63425 0.63167 0.62974 0.62858 0.62817
0.790  0.67720 0.67582 0.67357 0.67061 0.66695 0.66273 0.65816 0.65343 0.64851 0.64373 0.63914 0.63488 0.63106 0.62784 0.62521 0.62330 0.62213 0.62169
0.795  0.67088 0.66950 0.66725 0.66427 0.66055 0.65637 0.65178 0.64701 0.64209 0.63729 0.63268 0.62839 0.62456 0.62132 0.61867 0.61675 0.61557 0.61510
0.800  0.66443 0.66304 0.66078 0.65779 0.65407 0.64987 0.64526 0.64041 0.63554 0.63071 0.62601 0.62178 0.61793 0.61463 0.61201 0.61006 0.60888 0.60848
0.805  0.65783 0.65644 0.65417 0.65112 0.64744 0.64323 0.63861 0.63374 0.62884 0.62394 0.61929 0.61498 0.61117 0.60786 0.60521 0.60326 0.60208 0.60164
0.810  0.65108 0.64969 0.64742 0.64436 0.64067 0.63644 0.63181 0.62693 0.62195 0.61710 0.61244 0.60811 0.60423 0.60095 0.59827 0.59633 0.59515 0.59468
0.815  0.64418 0.64278 0.64051 0.63744 0.63375 0.62944 0.62480 0.61997 0.61498 0.61012 0.60544 0.60110 0.59721 0.59387 0.59123 0.58927 0.58807 0.58759
0.820  0.63712 0.63572 0.63344 0.63037 0.62660 0.62236 0.61770 0.61280 0.60787 0.60291 0.59823 0.59388 0.59004 0.58670 0.58404 0.58206 0.58087 0.58044
0.825  0.62988 0.62848 0.62621 0.62314 0.61936 0.61511 0.61046 0.60554 0.60052 0.59564 0.59095 0.58659 0.58268 0.57938 0.57668 0.57473 0.57353 0.57307
0.830  0.62248 0.62108 0.61880 0.61573 0.61196 0.60770 0.60304 0.59812 0.59309 0.58820 0.58350 0.57914 0.57522 0.57187 0.56921 0.56724 0.56603 0.56555
0.835  0.61489 0.61348 0.61117 0.60814 0.60437 0.60010 0.59537 0.59051 0.58550 0.58059 0.57583 0.57146 0.56760 0.56424 0.56157 0.55958 0.55839 0.55797
0.840  0.60712 0.60569 0.60340 0.60031 0.59660 0.59227 0.58761 0.58268 0.57773 0.57275 0.56805 0.56368 0.55977 0.55646 0.55375 0.55179 0.55058 0.55013
0.845  0.59914 0.59771 0.59543 0.59235 0.58863 0.58431 0.57965 0.57473 0.56970 0.56481 0.56011 0.55574 0.55181 0.54846 0.54579 0.54380 0.54260 0.54214
0.850  0.59096 0.58954 0.58726 0.58418 0.58041 0.57616 0.57150 0.56659 0.56157 0.55667 0.55190 0.54754 0.54368 0.54032 0.53761 0.53566 0.53446 0.53405
0.855  0.58256 0.58114 0.57887 0.57580 0.57204 0.56779 0.56307 0.55816 0.55323 0.54827 0.54358 0.53922 0.53531 0.53200 0.52930 0.52734 0.52614 0.52570
0.860  0.57393 0.57252 0.57025 0.56720 0.56345 0.55914 0.55450 0.54960 0.54460 0.53973 0.53505 0.53070 0.52679 0.52345 0.52079 0.51881 0.51762 0.51715
0.865  0.56505 0.56366 0.56140 0.55835 0.55463 0.55033 0.54571 0.54083 0.53584 0.53098 0.52624 0.52190 0.51807 0.51473 0.51204 0.51009 0.50890 0.50841
0.870  0.55594 0.55455 0.55230 0.54921 0.54555 0.54129 0.53668 0.53181 0.52685 0.52193 0.51728 0.51296 0.50908 0.50579 0.50312 0.50117 0.49997 0.49954
0.875  0.54655 0.54517 0.54292 0.53987 0.53616 0.53198 0.52732 0.52248 0.51753 0.51272 0.50809 0.50378 0.49992 0.49661 0.49397 0.49201 0.49083 0.49037
0.880  0.53689 0.53552 0.53325 0.53025 0.52657 0.52238 0.51778 0.51296 0.50805 0.50325 0.49857 0.49430 0.49045 0.48721 0.48455 0.48263 0.48145 0.48097
0.885  0.52693 0.52557 0.52332 0.52033 0.51668 0.51248 0.50795 0.50317 0.49829 0.49345 0.48887 0.48462 0.48080 0.47752 0.47492 0.47299 0.47182 0.47140
0.890  0.51665 0.51530 0.51307 0.51011 0.50649 0.50232 0.49783 0.49300 0.48823 0.48344 0.47889 0.47466 0.47087 0.46762 0.46499 0.46310 0.46194 0.46149
0.895  0.50604 0.50469 0.50249 0.49956 0.49597 0.49185 0.48732 0.48261 0.47781 0.47312 0.46854 0.46436 0.46060 0.45742 0.45482 0.45293 0.45177 0.45130
0.900  0.49507 0.49371 0.49156 0.48861 0.48505 0.48102 0.47654 0.47189 0.46713 0.46241 0.45796 0.45381 0.45008 0.44689 0.44435 0.44245 0.44131 0.44091
0.905  0.48371 0.48238 0.48025 0.47733 0.47381 0.46977 0.46541 0.46072 0.45609 0.45144 0.44699 0.44286 0.43918 0.43607 0.43352 0.43167 0.43054 0.43011
0.910  0.47194 0.47063 0.46853 0.46565 0.46218 0.45819 0.45381 0.44927 0.44462 0.44007 0.43567 0.43162 0.42798 0.42486 0.42238 0.42053 0.41942 0.41897
0.915  0.45973 0.45844 0.45633 0.45354 0.45012 0.44619 0.44188 0.43740 0.43282 0.42828 0.42399 0.41999 0.41640 0.41332 0.41084 0.40904 0.40794 0.40747
0.920  0.44704 0.44577 0.44369 0.44095 0.43755 0.43371 0.42949 0.42505 0.42050 0.41611 0.41182 0.40789 0.40436 0.40136 0.39893 0.39716 0.39606 0.39566
0.925  0.43382 0.43257 0.43054 0.42785 0.42450 0.42070 0.41660 0.41221 0.40779 0.40340 0.39926 0.39540 0.39193 0.38895 0.38658 0.38482 0.38376 0.38334
0.930  0.42003 0.41881 0.41683 0.41414 0.41091 0.40719 0.40312 0.39888 0.39455 0.39026 0.38618 0.38235 0.37895 0.37609 0.37373 0.37203 0.37098 0.37054
0.935  0.40561 0.40442 0.40249 0.39987 0.39671 0.39309 0.38911 0.38494 0.38067 0.37654 0.37251 0.36882 0.36550 0.36265 0.36038 0.35869 0.35768 0.35731
0.940  0.39049 0.38934 0.38745 0.38491 0.38184 0.37824 0.37444 0.37034 0.36622 0.36214 0.35828 0.35462 0.35139 0.34866 0.34642 0.34480 0.34380 0.34342
0.945  0.37459 0.37347 0.37164 0.36918 0.36615 0.36272 0.35896 0.35506 0.35107 0.34710 0.34329 0.33980 0.33667 0.33397 0.33183 0.33023 0.32927 0.32889
0.950  0.35781 0.35672 0.35493 0.35259 0.34966 0.34636 0.34273 0.33889 0.33504 0.33121 0.32759 0.32422 0.32118 0.31858 0.31648 0.31496 0.31402 0.31363
0.955  0.34001 0.33895 0.33726 0.33496 0.33220 0.32903 0.32554 0.32186 0.31815 0.31448 0.31094 0.30770 0.30479 0.30229 0.30031 0.29882 0.29793 0.29754
0.960  0.32105 0.32004 0.31842 0.31623 0.31360 0.31052 0.30719 0.30374 0.30014 0.29669 0.29331 0.29022 0.28744 0.28505 0.28312 0.28172 0.28086 0.28048
0.965  0.30070 0.29975 0.29822 0.29615 0.29361 0.29075 0.28760 0.28427 0.28092 0.27760 0.27445 0.27148 0.26885 0.26659 0.26480 0.26345 0.26264 0.26228
0.970  0.27868 0.27779 0.27636 0.27442 0.27205 0.26937 0.26642 0.26331 0.26017 0.25706 0.25407 0.25133 0.24886 0.24674 0.24503 0.24379 0.24303 0.24269
0.975  0.25456 0.25375 0.25243 0.25065 0.24846 0.24594 0.24322 0.24040 0.23746 0.23459 0.23187 0.22930 0.22703 0.22507 0.22352 0.22236 0.22166 0.22137
0.980  0.22774 0.22700 0.22581 0.22417 0.22223 0.21996 0.21750 0.21491 0.21230 0.20971 0.20721 0.20492 0.20286 0.20110 0.19967 0.19864 0.19799 0.19769
0.985  0.19714 0.19649 0.19543 0.19403 0.19230 0.19035 0.18820 0.18594 0.18362 0.18135 0.17921 0.17718 0.17538 0.17384 0.17261 0.17169 0.17114 0.17087
0.990  0.16071 0.16019 0.15932 0.15816 0.15674 0.15514 0.15335 0.15148 0.14961 0.14775 0.14595 0.14431 0.14283 0.14156 0.14053 0.13979 0.13932 0.13912
0.995  0.11323 0.11286 0.11224 0.11142 0.11042 0.10926 0.10801 0.10669 0.10536 0.10401 0.10276 0.10158 0.10053 0.09963 0.09891 0.09837 0.09805 0.09787
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e030.dat <==
# alpha = -0.10 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988
0.020  0.99985 0.99984 0.99984 0.99984 0.99984 0.99983 0.99983 0.99982 0.99982 0.99981 0.99981 0.99981 0.99980 0.99980 0.99980 0.99980 0.99979 0.99979
0.025  0.99976 0.99976 0.99975 0.99975 0.99974 0.99974 0.99973 0.99972 0.99972 0.99971 0.99970 0.99970 0.99969 0.99969 0.99968 0.99968 0.99968 0.99968
0.030  0.99965 0.99965 0.99964 0.99964 0.99963 0.99962 0.99961 0.99960 0.99959 0.99958 0.99957 0.99956 0.99956 0.99955 0.99954 0.99954 0.99954 0.99953
0.035  0.99953 0.99952 0.99952 0.99951 0.99950 0.99948 0.99947 0.99946 0.99944 0.99943 0.99942 0.99941 0.99940 0.99939 0.99938 0.99937 0.99937 0.99937
0.040  0.99938 0.99938 0.99937 0.99936 0.99934 0.99933 0.99931 0.99929 0.99927 0.99926 0.99924 0.99922 0.99921 0.99920 0.99919 0.99918 0.99918 0.99917
0.045  0.99922 0.99921 0.99920 0.99918 0.99917 0.99915 0.99913 0.99910 0.99908 0.99906 0.99904 0.99902 0.99900 0.99898 0.99897 0.99896 0.99896 0.99895
0.050  0.99903 0.99902 0.99901 0.99899 0.99897 0.99895 0.99892 0.99889 0.99887 0.99884 0.99881 0.99879 0.99877 0.99875 0.99873 0.99872 0.99871 0.99871
0.055  0.99883 0.99882 0.99880 0.99878 0.99876 0.99873 0.99870 0.99866 0.99863 0.99859 0.99856 0.99853 0.99851 0.99848 0.99846 0.99845 0.99844 0.99844
0.060  0.99860 0.99859 0.99857 0.99855 0.99852 0.99848 0.99845 0.99841 0.99837 0.99833 0.99829 0.99825 0.99822 0.99819 0.99817 0.99816 0.99815 0.99814
0.065  0.99836 0.99835 0.99833 0.99830 0.99826 0.99822 0.99818 0.99813 0.99808 0.99804 0.99799 0.99795 0.99791 0.99788 0.99785 0.99784 0.99782 0.99781
0.070  0.99810 0.99808 0.99806 0.99803 0.99798 0.99794 0.99789 0.99783 0.99778 0.99772 0.99767 0.99762 0.99758 0.99754 0.99751 0.99749 0.99748 0.99746
0.075  0.99782 0.99780 0.99777 0.99773 0.99769 0.99763 0.99757 0.99751 0.99745 0.99738 0.99732 0.99727 0.99722 0.99718 0.99714 0.99712 0.99710 0.99709
0.080  0.99752 0.99750 0.99746 0.99742 0.99737 0.99730 0.99724 0.99717 0.99709 0.99702 0.99695 0.99689 0.99683 0.99679 0.99675 0.99672 0.99670 0.99669
0.085  0.99719 0.99717 0.99714 0.99709 0.99703 0.99696 0.99688 0.99680 0.99672 0.99664 0.99656 0.99649 0.99643 0.99637 0.99633 0.99630 0.99628 0.99626
0.090  0.99685 0.99683 0.99679 0.99673 0.99666 0.99659 0.99650 0.99641 0.99632 0.99623 0.99614 0.99606 0.99599 0.99593 0.99588 0.99585 0.99582 0.99580
0.095  0.99649 0.99646 0.99642 0.99636 0.99628 0.99619 0.99610 0.99600 0.99590 0.99580 0.99570 0.99561 0.99553 0.99546 0.99541 0.99537 0.99535 0.99532
0.100  0.99611 0.99608 0.99603 0.99596 0.99588 0.99578 0.99568 0.99557 0.99545 0.99534 0.99524 0.99514 0.99505 0.99497 0.99491 0.99487 0.99484 0.99482
0.105  0.99571 0.99568 0.99562 0.99555 0.99545 0.99535 0.99523 0.99511 0.99498 0.99486 0.99475 0.99464 0.99454 0.99446 0.99439 0.99434 0.99431 0.99428
0.110  0.99529 0.99525 0.99519 0.99511 0.99501 0.99489 0.99476 0.99463 0.99449 0.99436 0.99423 0.99411 0.99401 0.99391 0.99384 0.99379 0.99376 0.99372
0.115  0.99485 0.99481 0.99474 0.99465 0.99454 0.99441 0.99428 0.99413 0.99398 0.99383 0.99369 0.99356 0.99345 0.99335 0.99327 0.99321 0.99317 0.99314
0.120  0.99439 0.99435 0.99427 0.99417 0.99405 0.99391 0.99376 0.99360 0.99344 0.99328 0.99313 0.99299 0.99286 0.99275 0.99267 0.99260 0.99256 0.99253
0.125  0.99391 0.99386 0.99378 0.99367 0.99354 0.99339 0.99323 0.99306 0.99288 0.99271 0.99254 0.99239 0.99225 0.99213 0.99204 0.99197 0.99193 0.99189
0.130  0.99341 0.99336 0.99327 0.99315 0.99301 0.99285 0.99268 0.99249 0.99230 0.99211 0.99193 0.99177 0.99162 0.99149 0.99139 0.99131 0.99127 0.99122
0.135  0.99289 0.99283 0.99274 0.99261 0.99246 0.99229 0.99210 0.99189 0.99169 0.99149 0.99129 0.99112 0.99096 0.99082 0.99071 0.99063 0.99058 0.99053
0.140  0.99235 0.99229 0.99219 0.99205 0.99189 0.99170 0.99150 0.99128 0.99106 0.99084 0.99063 0.99044 0.99027 0.99012 0.99001 0.98992 0.98986 0.98981
0.145  0.99179 0.99172 0.99161 0.99147 0.99129 0.99109 0.99087 0.99064 0.99040 0.99017 0.98995 0.98974 0.98956 0.98940 0.98928 0.98918 0.98912 0.98907
0.150  0.99120 0.99113 0.99102 0.99087 0.99068 0.99046 0.99023 0.98998 0.98973 0.98948 0.98924 0.98902 0.98882 0.98865 0.98852 0.98842 0.98835 0.98830
0.155  0.99060 0.99053 0.99040 0.99024 0.99004 0.98981 0.98956 0.98929 0.98902 0.98876 0.98850 0.98827 0.98806 0.98788 0.98773 0.98763 0.98756 0.98750
0.160  0.98998 0.98990 0.98977 0.98959 0.98938 0.98913 0.98887 0.98858 0.98830 0.98802 0.98774 0.98750 0.98727 0.98708 0.98692 0.98681 0.98674 0.98667
0.165  0.98933 0.98925 0.98911 0.98892 0.98870 0.98844 0.98815 0.98785 0.98755 0.98725 0.98696 0.98669 0.98645 0.98625 0.98609 0.98597 0.98589 0.98582
0.170  0.98867 0.98858 0.98843 0.98824 0.98800 0.98772 0.98742 0.98710 0.98678 0.98646 0.98615 0.98587 0.98561 0.98540 0.98523 0.98509 0.98502 0.98494
0.175  0.98798 0.98789 0.98773 0.98752 0.98727 0.98698 0.98666 0.98632 0.98598 0.98564 0.98531 0.98502 0.98475 0.98452 0.98434 0.98420 0.98412 0.98403
0.180  0.98728 0.98718 0.98701 0.98679 0.98652 0.98621 0.98588 0.98552 0.98516 0.98480 0.98445 0.98414 0.98385 0.98361 0.98342 0.98327 0.98319 0.98317
0.185  0.98655 0.98644 0.98627 0.98604 0.98575 0.98542 0.98507 0.98469 0.98431 0.98393 0.98357 0.98324 0.98293 0.98268 0.98248 0.98232 0.98223 0.98221
0.190  0.98580 0.98569 0.98551 0.98526 0.98496 0.98461 0.98424 0.98384 0.98344 0.98304 0.98266 0.98231 0.98199 0.98172 0.98151 0.98135 0.98125 0.98122
0.195  0.98503 0.98491 0.98472 0.98446 0.98415 0.98378 0.98339 0.98297 0.98255 0.98213 0.98172 0.98136 0.98102 0.98074 0.98051 0.98034 0.98024 0.98021
0.200  0.98424 0.98411 0.98391 0.98364 0.98331 0.98292 0.98251 0.98207 0.98163 0.98118 0.98076 0.98037 0.98002 0.97973 0.97949 0.97931 0.97920 0.97917
0.205  0.98343 0.98330 0.98308 0.98280 0.98245 0.98205 0.98161 0.98115 0.98068 0.98022 0.97978 0.97937 0.97900 0.97869 0.97843 0.97825 0.97814 0.97810
0.210  0.98259 0.98245 0.98223 0.98193 0.98157 0.98114 0.98069 0.98020 0.97972 0.97923 0.97876 0.97834 0.97795 0.97762 0.97736 0.97716 0.97705 0.97700
0.215  0.98174 0.98159 0.98136 0.98104 0.98066 0.98022 0.97974 0.97923 0.97872 0.97821 0.97773 0.97728 0.97687 0.97653 0.97625 0.97605 0.97593 0.97587
0.220  0.98086 0.98071 0.98046 0.98013 0.97973 0.97927 0.97877 0.97824 0.97770 0.97717 0.97666 0.97619 0.97577 0.97541 0.97512 0.97491 0.97478 0.97472
0.225  0.97996 0.97980 0.97955 0.97920 0.97878 0.97830 0.97778 0.97722 0.97666 0.97610 0.97557 0.97508 0.97464 0.97426 0.97396 0.97374 0.97360 0.97354
0.230  0.97904 0.97887 0.97861 0.97824 0.97781 0.97730 0.97676 0.97617 0.97559 0.97501 0.97446 0.97394 0.97348 0.97309 0.97277 0.97254 0.97240 0.97233
0.235  0.97809 0.97792 0.97764 0.97726 0.97681 0.97628 0.97572 0.97511 0.97450 0.97389 0.97331 0.97277 0.97230 0.97189 0.97156 0.97131 0.97117 0.97109
0.240  0.97712 0.97694 0.97666 0.97626 0.97579 0.97524 0.97465 0.97401 0.97338 0.97274 0.97215 0.97158 0.97108 0.97066 0.97031 0.97006 0.96991 0.96982
0.245  0.97613 0.97595 0.97565 0.97524 0.97475 0.97417 0.97356 0.97290 0.97224 0.97157 0.97095 0.97036 0.96985 0.96940 0.96904 0.96878 0.96862 0.96853
0.250  0.97512 0.97493 0.97462 0.97419 0.97368 0.97308 0.97244 0.97175 0.97107 0.97038 0.96973 0.96912 0.96858 0.96811 0.96774 0.96747 0.96730 0.96721
0.255  0.97409 0.97388 0.97356 0.97312 0.97259 0.97196 0.97130 0.97058 0.96987 0.96915 0.96848 0.96784 0.96729 0.96680 0.96642 0.96613 0.96596 0.96585
0.260  0.97303 0.97282 0.97248 0.97202 0.97147 0.97082 0.97013 0.96939 0.96865 0.96791 0.96720 0.96654 0.96596 0.96546 0.96506 0.96476 0.96458 0.96447
0.265  0.97195 0.97173 0.97138 0.97090 0.97033 0.96966 0.96894 0.96817 0.96739 0.96663 0.96590 0.96522 0.96461 0.96409 0.96368 0.96337 0.96318 0.96306
0.270  0.97084 0.97062 0.97025 0.96976 0.96916 0.96847 0.96772 0.96693 0.96612 0.96533 0.96456 0.96386 0.96324 0.96269 0.96226 0.96194 0.96175 0.96170
0.275  0.96972 0.96948 0.96911 0.96859 0.96797 0.96726 0.96648 0.96566 0.96482 0.96400 0.96321 0.96248 0.96183 0.96127 0.96082 0.96049 0.96029 0.96023
0.280  0.96856 0.96832 0.96793 0.96740 0.96676 0.96602 0.96521 0.96436 0.96350 0.96264 0.96182 0.96107 0.96039 0.95982 0.95935 0.95901 0.95880 0.95873
0.285  0.96739 0.96714 0.96673 0.96618 0.96551 0.96475 0.96392 0.96304 0.96214 0.96126 0.96041 0.95963 0.95893 0.95834 0.95785 0.95750 0.95729 0.95721
0.290  0.96619 0.96593 0.96551 0.96494 0.96425 0.96346 0.96260 0.96169 0.96076 0.95985 0.95897 0.95817 0.95744 0.95683 0.95633 0.95596 0.95574 0.95565
0.295  0.96497 0.96469 0.96427 0.96368 0.96296 0.96215 0.96125 0.96031 0.95936 0.95841 0.95751 0.95667 0.95592 0.95529 0.95477 0.95439 0.95416 0.95407
0.300  0.96372 0.96344 0.96299 0.96239 0.96165 0.96081 0.95988 0.95891 0.95792 0.95694 0.95601 0.95515 0.95437 0.95372 0.95318 0.95279 0.95255 0.95245
0.305  0.96245 0.96216 0.96170 0.96107 0.96031 0.95944 0.95849 0.95747 0.95646 0.95544 0.95449 0.95360 0.95279 0.95212 0.95156 0.95116 0.95092 0.95081
0.310  0.96115 0.96085 0.96038 0.95973 0.95894 0.95804 0.95706 0.95602 0.95497 0.95392 0.95294 0.95201 0.95119 0.95049 0.94992 0.94950 0.94925 0.94913
0.315  0.95983 0.95952 0.95903 0.95836 0.95755 0.95662 0.95561 0.95453 0.95346 0.95238 0.95136 0.95040 0.94955 0.94883 0.94824 0.94782 0.94755 0.94743
0.320  0.95848 0.95816 0.95766 0.95697 0.95614 0.95517 0.95414 0.95302 0.95191 0.95080 0.94975 0.94877 0.94789 0.94714 0.94653 0.94610 0.94583 0.94569
0.325  0.95711 0.95678 0.95626 0.95555 0.95469 0.95370 0.95263 0.95149 0.95034 0.94920 0.94811 0.94710 0.94619 0.94542 0.94480 0.94435 0.94407 0.94393
0.330  0.95571 0.95537 0.95483 0.95411 0.95322 0.95220 0.95110 0.94992 0.94874 0.94756 0.94644 0.94540 0.94447 0.94367 0.94304 0.94257 0.94228 0.94213
0.335  0.95428 0.95394 0.95338 0.95264 0.95173 0.95067 0.94954 0.94833 0.94710 0.94590 0.94474 0.94367 0.94271 0.94190 0.94124 0.94076 0.94046 0.94037
0.340  0.95283 0.95248 0.95191 0.95114 0.95020 0.94912 0.94795 0.94671 0.94544 0.94421 0.94301 0.94192 0.94093 0.94009 0.93941 0.93891 0.93861 0.93851
0.345  0.95136 0.95099 0.95040 0.94961 0.94865 0.94754 0.94633 0.94506 0.94376 0.94249 0.94126 0.94013 0.93911 0.93825 0.93756 0.93704 0.93673 0.93662
0.350  0.94985 0.94948 0.94887 0.94806 0.94707 0.94593 0.94468 0.94338 0.94204 0.94074 0.93947 0.93831 0.93727 0.93638 0.93567 0.93513 0.93482 0.93470
0.355  0.94832 0.94794 0.94732 0.94648 0.94547 0.94429 0.94301 0.94167 0.94030 0.93896 0.93766 0.93647 0.93539 0.93448 0.93374 0.93320 0.93288 0.93275
0.360  0.94677 0.94637 0.94573 0.94487 0.94383 0.94263 0.94131 0.93993 0.93853 0.93714 0.93581 0.93459 0.93349 0.93255 0.93179 0.93124 0.93090 0.93076
0.365  0.94518 0.94478 0.94412 0.94323 0.94217 0.94093 0.93958 0.93817 0.93672 0.93529 0.93394 0.93267 0.93155 0.93058 0.92980 0.92924 0.92889 0.92874
0.370  0.94357 0.94316 0.94248 0.94157 0.94048 0.93921 0.93782 0.93636 0.93489 0.93342 0.93203 0.93073 0.92958 0.92858 0.92779 0.92721 0.92685 0.92669
0.375  0.94193 0.94151 0.94082 0.93988 0.93875 0.93746 0.93604 0.93454 0.93303 0.93152 0.93009 0.92876 0.92758 0.92656 0.92574 0.92515 0.92478 0.92461
0.380  0.94026 0.93983 0.93912 0.93816 0.93700 0.93568 0.93422 0.93268 0.93113 0.92959 0.92812 0.92676 0.92554 0.92450 0.92366 0.92305 0.92267 0.92250
0.385  0.93857 0.93812 0.93740 0.93642 0.93522 0.93386 0.93237 0.93080 0.92921 0.92763 0.92613 0.92472 0.92348 0.92241 0.92155 0.92092 0.92054 0.92035
0.390  0.93684 0.93638 0.93564 0.93464 0.93342 0.93202 0.93050 0.92888 0.92725 0.92564 0.92408 0.92266 0.92138 0.92028 0.91940 0.91876 0.91837 0.91824
0.395  0.93509 0.93462 0.93386 0.93283 0.93158 0.93014 0.92859 0.92694 0.92525 0.92361 0.92202 0.92056 0.91924 0.91813 0.91722 0.91656 0.91616 0.91602
0.400  0.93331 0.93283 0.93205 0.93099 0.92971 0.92824 0.92665 0.92496 0.92323 0.92155 0.91992 0.91843 0.91708 0.91594 0.91502 0.91433 0.91392 0.91377
0.405  0.93149 0.93100 0.93021 0.92913 0.92782 0.92631 0.92468 0.92295 0.92118 0.91946 0.91780 0.91626 0.91488 0.91371 0.91277 0.91207 0.91165 0.91149
0.410  0.92965 0.92915 0.92833 0.92723 0.92589 0.92434 0.92266 0.92091 0.91910 0.91734 0.91564 0.91406 0.91265 0.91146 0.91049 0.90978 0.90935 0.90917
0.415  0.92778 0.92726 0.92643 0.92530 0.92393 0.92235 0.92063 0.91884 0.91699 0.91517 0.91344 0.91183 0.91039 0.90917 0.90817 0.90745 0.90701 0.90682
0.420  0.92587 0.92535 0.92450 0.92334 0.92194 0.92033 0.91857 0.91673 0.91484 0.91298 0.91122 0.90956 0.90809 0.90683 0.90583 0.90509 0.90463 0.90444
0.425  0.92394 0.92340 0.92253 0.92135 0.91992 0.91827 0.91647 0.91457 0.91267 0.91076 0.90896 0.90727 0.90576 0.90447 0.90344 0.90269 0.90222 0.90202
0.430  0.92197 0.92142 0.92053 0.91933 0.91787 0.91618 0.91434 0.91240 0.91045 0.90851 0.90666 0.90494 0.90340 0.90208 0.90103 0.90025 0.89978 0.89956
0.435  0.91998 0.91941 0.91851 0.91728 0.91578 0.91406 0.91218 0.91020 0.90820 0.90622 0.90431 0.90257 0.90100 0.89965 0.89858 0.89778 0.89730 0.89714
0.440  0.91795 0.91737 0.91644 0.91519 0.91366 0.91190 0.90999 0.90797 0.90591 0.90390 0.90195 0.90017 0.89855 0.89719 0.89609 0.89527 0.89479 0.89461
0.445  0.91588 0.91530 0.91435 0.91306 0.91151 0.90971 0.90776 0.90570 0.90359 0.90154 0.89955 0.89773 0.89609 0.89469 0.89356 0.89273 0.89223 0.89205
0.450  0.91379 0.91319 0.91222 0.91090 0.90930 0.90749 0.90550 0.90339 0.90124 0.89915 0.89712 0.89526 0.89358 0.89216 0.89100 0.89016 0.88965 0.88945
0.455  0.91166 0.91105 0.91005 0.90871 0.90709 0.90522 0.90320 0.90105 0.89886 0.89672 0.89465 0.89274 0.89104 0.88959 0.88840 0.88754 0.88702 0.88681
0.460  0.90950 0.90887 0.90786 0.90649 0.90483 0.90293 0.90086 0.89868 0.89645 0.89423 0.89215 0.89019 0.88846 0.88697 0.88577 0.88489 0.88436 0.88414
0.465  0.90730 0.90666 0.90563 0.90424 0.90255 0.90060 0.89848 0.89627 0.89399 0.89174 0.88961 0.88761 0.88585 0.88432 0.88311 0.88221 0.88166 0.88143
0.470  0.90507 0.90442 0.90337 0.90195 0.90022 0.89824 0.89607 0.89381 0.89150 0.88920 0.88703 0.88500 0.88319 0.88164 0.88040 0.87949 0.87892 0.87868
0.475  0.90281 0.90214 0.90107 0.89962 0.89787 0.89585 0.89364 0.89131 0.88898 0.88663 0.88440 0.88235 0.88050 0.87892 0.87766 0.87672 0.87615 0.87597
0.480  0.90050 0.89982 0.89874 0.89726 0.89547 0.89342 0.89116 0.88879 0.88641 0.88403 0.88174 0.87966 0.87776 0.87616 0.87487 0.87392 0.87334 0.87314
0.485  0.89817 0.89747 0.89637 0.89487 0.89304 0.89095 0.88865 0.88624 0.88378 0.88138 0.87906 0.87693 0.87500 0.87337 0.87204 0.87108 0.87049 0.87027
0.490  0.89579 0.89509 0.89396 0.89243 0.89057 0.88844 0.88611 0.88365 0.88114 0.87870 0.87633 0.87416 0.87220 0.87053 0.86918 0.86820 0.86760 0.86737
0.495  0.89338 0.89267 0.89152 0.88996 0.88807 0.88590 0.88352 0.88102 0.87847 0.87597 0.87357 0.87133 0.86935 0.86765 0.86628 0.86528 0.86467 0.86443
0.500  0.89093 0.89020 0.88904 0.88745 0.88553 0.88332 0.88089 0.87835 0.87576 0.87319 0.87076 0.86849 0.86647 0.86473 0.86335 0.86233 0.86170 0.86145
0.505  0.88845 0.88771 0.88652 0.88491 0.88294 0.88069 0.87823 0.87564 0.87300 0.87039 0.86792 0.86560 0.86355 0.86178 0.86037 0.85933 0.85869 0.85843
0.510  0.88592 0.88517 0.88396 0.88232 0.88030 0.87801 0.87550 0.87289 0.87021 0.86755 0.86503 0.86268 0.86059 0.85879 0.85735 0.85629 0.85564 0.85543
0.515  0.88336 0.88259 0.88136 0.87969 0.87764 0.87531 0.87276 0.87007 0.86738 0.86468 0.86209 0.85972 0.85757 0.85576 0.85429 0.85321 0.85256 0.85233
0.520  0.88076 0.87998 0.87872 0.87701 0.87494 0.87257 0.86998 0.86725 0.86450 0.86176 0.85912 0.85671 0.85453 0.85268 0.85118 0.85009 0.84943 0.84918
0.525  0.87811 0.87732 0.87605 0.87430 0.87220 0.86979 0.86715 0.86438 0.86155 0.85879 0.85612 0.85366 0.85145 0.84957 0.84804 0.84693 0.84625 0.84599
0.530  0.87543 0.87462 0.87333 0.87156 0.86942 0.86697 0.86429 0.86147 0.85860 0.85579 0.85307 0.85055 0.84832 0.84639 0.84486 0.84373 0.84304 0.84276
0.535  0.87270 0.87189 0.87057 0.86877 0.86660 0.86411 0.86139 0.85852 0.85560 0.85271 0.84998 0.84742 0.84515 0.84319 0.84163 0.84048 0.83978 0.83949
0.540  0.86993 0.86911 0.86776 0.86594 0.86374 0.86121 0.85844 0.85553 0.85256 0.84963 0.84685 0.84425 0.84194 0.83995 0.83836 0.83718 0.83647 0.83617
0.545  0.86712 0.86628 0.86490 0.86307 0.86083 0.85826 0.85545 0.85249 0.84948 0.84650 0.84365 0.84103 0.83866 0.83666 0.83504 0.83385 0.83313 0.83288
0.550  0.86427 0.86342 0.86202 0.86015 0.85788 0.85527 0.85239 0.84940 0.84635 0.84332 0.84042 0.83777 0.83536 0.83333 0.83167 0.83047 0.82974 0.82948
0.555  0.86137 0.86050 0.85908 0.85719 0.85488 0.85220 0.84930 0.84624 0.84317 0.84011 0.83716 0.83446 0.83202 0.82995 0.82827 0.82705 0.82631 0.82603
0.560  0.85843 0.85755 0.85611 0.85419 0.85184 0.84912 0.84618 0.84308 0.83992 0.83684 0.83385 0.83108 0.82863 0.82652 0.82483 0.82359 0.82283 0.82253
0.565  0.85544 0.85455 0.85309 0.85114 0.84873 0.84600 0.84301 0.83986 0.83666 0.83352 0.83050 0.82769 0.82520 0.82305 0.82133 0.82007 0.81930 0.81899
0.570  0.85240 0.85150 0.85002 0.84804 0.84559 0.84283 0.83979 0.83660 0.83335 0.83014 0.82710 0.82424 0.82171 0.81953 0.81779 0.81650 0.81572 0.81540
0.575  0.84932 0.84840 0.84690 0.84489 0.84242 0.83961 0.83653 0.83329 0.83000 0.82674 0.82364 0.82076 0.81816 0.81597 0.81420 0.81289 0.81210 0.81184
0.580  0.84619 0.84526 0.84374 0.84169 0.83919 0.83634 0.83323 0.82994 0.82660 0.82329 0.82012 0.81722 0.81459 0.81237 0.81055 0.80924 0.80844 0.80815
0.585  0.84302 0.84207 0.84053 0.83843 0.83592 0.83303 0.82987 0.82653 0.82314 0.81979 0.81658 0.81363 0.81097 0.80871 0.80687 0.80554 0.80473 0.80442
0.590  0.83979 0.83882 0.83727 0.83514 0.83259 0.82966 0.82642 0.82304 0.81962 0.81624 0.81299 0.80997 0.80730 0.80498 0.80314 0.80179 0.80096 0.80064
0.595  0.83651 0.83552 0.83396 0.83181 0.82922 0.82622 0.82296 0.81953 0.81605 0.81264 0.80935 0.80629 0.80357 0.80123 0.79936 0.79799 0.79714 0.79681
0.600  0.83318 0.83218 0.83059 0.82842 0.82580 0.82275 0.81946 0.81598 0.81245 0.80896 0.80566 0.80255 0.79979 0.79742 0.79553 0.79413 0.79328 0.79293
0.605  0.82980 0.82879 0.82718 0.82497 0.82231 0.81923 0.81590 0.81238 0.80880 0.80526 0.80187 0.79877 0.79595 0.79357 0.79164 0.79022 0.78936 0.78907
0.610  0.82636 0.82534 0.82371 0.82148 0.81875 0.81566 0.81229 0.80872 0.80510 0.80151 0.79808 0.79493 0.79207 0.78966 0.78770 0.78627 0.78540 0.78509
0.615  0.82287 0.82184 0.82018 0.81793 0.81517 0.81204 0.80862 0.80501 0.80134 0.79771 0.79423 0.79100 0.78815 0.78568 0.78371 0.78226 0.78138 0.78105
0.620  0.81933 0.81828 0.81658 0.81432 0.81153 0.80836 0.80490 0.80120 0.79751 0.79385 0.79033 0.78706 0.78417 0.78167 0.77967 0.77821 0.77730 0.77696
0.625  0.81573 0.81467 0.81295 0.81066 0.80783 0.80463 0.80108 0.79738 0.79362 0.78989 0.78638 0.78306 0.78013 0.77760 0.77558 0.77408 0.77318 0.77281
0.630  0.81207 0.81100 0.80926 0.80695 0.80408 0.80084 0.79725 0.79351 0.78970 0.78593 0.78236 0.77901 0.77601 0.77348 0.77142 0.76991 0.76900 0.76869
0.635  0.80836 0.80727 0.80551 0.80315 0.80028 0.79695 0.79336 0.78957 0.78572 0.78191 0.77825 0.77490 0.77187 0.76930 0.76721 0.76569 0.76476 0.76443
0.640  0.80458 0.80348 0.80170 0.79930 0.79641 0.79304 0.78941 0.78558 0.78168 0.77783 0.77413 0.77072 0.76767 0.76504 0.76295 0.76141 0.76047 0.76012
0.645  0.80074 0.79963 0.79784 0.79541 0.79248 0.78908 0.78541 0.78153 0.77759 0.77369 0.76995 0.76647 0.76341 0.76074 0.75863 0.75707 0.75611 0.75575
0.650  0.79684 0.79572 0.79391 0.79145 0.78848 0.78505 0.78134 0.77737 0.77338 0.76948 0.76570 0.76219 0.75908 0.75639 0.75425 0.75267 0.75171 0.75132
0.655  0.79288 0.79175 0.78991 0.78743 0.78440 0.78097 0.77719 0.77320 0.76916 0.76517 0.76139 0.75785 0.75467 0.75199 0.74979 0.74821 0.74724 0.74691
0.660  0.78885 0.78771 0.78585 0.78335 0.78028 0.77681 0.77297 0.76896 0.76489 0.76085 0.75699 0.75345 0.75023 0.74752 0.74530 0.74370 0.74271 0.74236
0.665  0.78476 0.78361 0.78173 0.77920 0.77610 0.77260 0.76871 0.76467 0.76055 0.75647 0.75256 0.74894 0.74573 0.74295 0.74074 0.73912 0.73812 0.73775
0.670  0.78060 0.77943 0.77754 0.77499 0.77186 0.76826 0.76439 0.76030 0.75614 0.75202 0.74807 0.74441 0.74117 0.73836 0.73613 0.73446 0.73347 0.73308
0.675  0.77637 0.77519 0.77328 0.77070 0.76754 0.76391 0.76000 0.75587 0.75162 0.74750 0.74352 0.73982 0.73650 0.73370 0.73144 0.72976 0.72875 0.72834
0.680  0.77207 0.77088 0.76894 0.76634 0.76316 0.75950 0.75555 0.75132 0.74707 0.74287 0.73888 0.73516 0.73181 0.72898 0.72667 0.72500 0.72397 0.72362
0.685  0.76770 0.76649 0.76452 0.76188 0.75870 0.75501 0.75100 0.74675 0.74247 0.73822 0.73416 0.73043 0.72705 0.72416 0.72185 0.72016 0.71912 0.71875
0.690  0.76325 0.76202 0.76005 0.75738 0.75415 0.75045 0.74636 0.74212 0.73779 0.73350 0.72940 0.72559 0.72222 0.71930 0.71697 0.71526 0.71421 0.71382
0.695  0.75873 0.75749 0.75550 0.75281 0.74953 0.74581 0.74169 0.73741 0.73304 0.72871 0.72457 0.72072 0.71731 0.71437 0.71202 0.71028 0.70923 0.70881
0.700  0.75413 0.75288 0.75087 0.74817 0.74485 0.74109 0.73695 0.73262 0.72815 0.72379 0.71967 0.71579 0.71231 0.70937 0.70698 0.70524 0.70418 0.70381
0.705  0.74945 0.74819 0.74617 0.74344 0.74010 0.73626 0.73213 0.72770 0.72326 0.71886 0.71464 0.71078 0.70727 0.70430 0.70188 0.70013 0.69905 0.69867
0.710  0.74469 0.74342 0.74138 0.73863 0.73526 0.73140 0.72723 0.72277 0.71829 0.71385 0.70960 0.70565 0.70216 0.69913 0.69672 0.69494 0.69385 0.69345
0.715  0.73985 0.73857 0.73652 0.73374 0.73035 0.72646 0.72219 0.71776 0.71323 0.70876 0.70447 0.70049 0.69696 0.69391 0.69148 0.68967 0.68858 0.68816
0.720  0.73492 0.73364 0.73156 0.72877 0.72535 0.72143 0.71713 0.71266 0.70810 0.70359 0.69927 0.69526 0.69166 0.68862 0.68613 0.68434 0.68324 0.68280
0.725  0.72990 0.72861 0.72653 0.72370 0.72026 0.71632 0.71199 0.70748 0.70282 0.69829 0.69393 0.68994 0.68631 0.68324 0.68074 0.67893 0.67782 0.67743
0.730  0.72480 0.72350 0.72140 0.71852 0.71504 0.71111 0.70676 0.70215 0.69753 0.69296 0.68856 0.68449 0.68089 0.67776 0.67527 0.67344 0.67231 0.67190
0.735  0.71960 0.71830 0.71617 0.71328 0.70978 0.70577 0.70144 0.69681 0.69215 0.68754 0.68312 0.67901 0.67537 0.67223 0.66971 0.66785 0.66673 0.66630
0.740  0.71431 0.71300 0.71083 0.70796 0.70443 0.70039 0.69601 0.69137 0.68668 0.68204 0.67758 0.67345 0.66974 0.66661 0.66405 0.66220 0.66106 0.66061
0.745  0.70893 0.70760 0.70542 0.70253 0.69899 0.69492 0.69047 0.68584 0.68110 0.67638 0.67190 0.66779 0.66406 0.66087 0.65833 0.65646 0.65531 0.65491
0.750  0.70344 0.70211 0.69992 0.69701 0.69344 0.68935 0.68487 0.68021 0.67540 0.67070 0.66619 0.66200 0.65829 0.65508 0.65252 0.65061 0.64947 0.64905
0.755  0.69785 0.69651 0.69431 0.69138 0.68780 0.68369 0.67918 0.67442 0.66965 0.66492 0.66038 0.65617 0.65238 0.64920 0.64660 0.64470 0.64355 0.64311
0.760  0.69215 0.69081 0.68860 0.68565 0.68199 0.67785 0.67339 0.66861 0.66380 0.65904 0.65448 0.65024 0.64644 0.64322 0.64060 0.63870 0.63753 0.63707
0.765  0.68635 0.68499 0.68278 0.67981 0.67614 0.67198 0.66747 0.66269 0.65785 0.65300 0.64842 0.64421 0.64039 0.63712 0.63452 0.63260 0.63142 0.63101
0.770  0.68044 0.67905 0.67685 0.67383 0.67018 0.66600 0.66142 0.65666 0.65174 0.64693 0.64232 0.63803 0.63424 0.63095 0.62833 0.62638 0.62521 0.62478
0.775  0.67441 0.67302 0.67080 0.66777 0.66411 0.65991 0.65531 0.65046 0.64558 0.64075 0.63612 0.63181 0.62795 0.62469 0.62202 0.62009 0.61891 0.61845
0.780  0.66826 0.66686 0.66464 0.66160 0.65792 0.65371 0.64909 0.64422 0.63932 0.63446 0.62980 0.62548 0.62160 0.61830 0.61564 0.61370 0.61250 0.61202
0.785  0.66198 0.66059 0.65835 0.65530 0.65161 0.64738 0.64275 0.63786 0.63293 0.62800 0.62332 0.61898 0.61514 0.61180 0.60915 0.60718 0.60599 0.60556
0.790  0.65559 0.65418 0.65191 0.64888 0.64516 0.64087 0.63622 0.63138 0.62637 0.62148 0.61679 0.61243 0.60852 0.60522 0.60252 0.60057 0.59937 0.59892
0.795  0.64906 0.64765 0.64537 0.64234 0.63857 0.63431 0.62964 0.62477 0.61976 0.61485 0.61014 0.60576 0.60184 0.59852 0.59582 0.59385 0.59265 0.59217
0.800  0.64239 0.64098 0.63870 0.63565 0.63188 0.62761 0.62293 0.61799 0.61302 0.60809 0.60331 0.59898 0.59505 0.59167 0.58899 0.58701 0.58580 0.58538
0.805  0.63559 0.63418 0.63188 0.62879 0.62506 0.62077 0.61608 0.61113 0.60614 0.60115 0.59642 0.59202 0.58812 0.58474 0.58204 0.58005 0.57884 0.57840
0.810  0.62864 0.62722 0.62493 0.62183 0.61809 0.61380 0.60910 0.60414 0.59908 0.59414 0.58940 0.58499 0.58103 0.57769 0.57496 0.57298 0.57176 0.57130
0.815  0.62154 0.62012 0.61783 0.61472 0.61098 0.60662 0.60191 0.59701 0.59194 0.58699 0.58224 0.57782 0.57386 0.57046 0.56777 0.56577 0.56455 0.56407
0.820  0.61428 0.61286 0.61057 0.60747 0.60366 0.59936 0.59464 0.58967 0.58466 0.57964 0.57488 0.57046 0.56655 0.56315 0.56044 0.55843 0.55722 0.55678
0.825  0.60686 0.60545 0.60315 0.60005 0.59624 0.59194 0.58723 0.58225 0.57716 0.57221 0.56745 0.56302 0.55905 0.55570 0.55295 0.55097 0.54975 0.54929
0.830  0.59927 0.59786 0.59556 0.59246 0.58866 0.58436 0.57965 0.57467 0.56959 0.56463 0.55987 0.55544 0.55147 0.54806 0.54536 0.54336 0.54213 0.54165
0.835  0.59151 0.59009 0.58777 0.58471 0.58091 0.57660 0.57183 0.56691 0.56185 0.55688 0.55206 0.54764 0.54373 0.54032 0.53760 0.53559 0.53438 0.53395
0.840  0.58356 0.58213 0.57983 0.57672 0.57298 0.56862 0.56392 0.55895 0.55395 0.54892 0.54417 0.53974 0.53578 0.53242 0.52968 0.52770 0.52647 0.52602
0.845  0.57543 0.57400 0.57170 0.56861 0.56487 0.56052 0.55583 0.55086 0.54580 0.54085 0.53610 0.53169 0.52772 0.52433 0.52163 0.51962 0.51841 0.51794
0.850  0.56709 0.56567 0.56338 0.56029 0.55651 0.55223 0.54755 0.54260 0.53754 0.53260 0.52780 0.52340 0.51950 0.51611 0.51337 0.51140 0.51019 0.50977
0.855  0.55855 0.55713 0.55485 0.55178 0.54801 0.54374 0.53900 0.53406 0.52910 0.52411 0.51938 0.51499 0.51104 0.50771 0.50498 0.50301 0.50179 0.50135
0.860  0.54979 0.54838 0.54611 0.54305 0.53930 0.53498 0.53032 0.52540 0.52038 0.51548 0.51077 0.50639 0.50246 0.49909 0.49641 0.49442 0.49321 0.49275
0.865  0.54079 0.53940 0.53714 0.53409 0.53036 0.52607 0.52143 0.51654 0.51154 0.50666 0.50190 0.49754 0.49368 0.49032 0.48762 0.48566 0.48446 0.48397
0.870  0.53156 0.53018 0.52793 0.52485 0.52119 0.51693 0.51232 0.50744 0.50247 0.49755 0.49288 0.48854 0.48465 0.48134 0.47866 0.47670 0.47550 0.47507
0.875  0.52208 0.52071 0.51846 0.51542 0.51172 0.50755 0.50289 0.49805 0.49311 0.48828 0.48365 0.47933 0.47546 0.47214 0.46949 0.46753 0.46634 0.46589
0.880  0.51234 0.51097 0.50872 0.50573 0.50206 0.49788 0.49329 0.48849 0.48358 0.47879 0.47411 0.46983 0.46599 0.46274 0.46008 0.45815 0.45697 0.45649
0.885  0.50231 0.50096 0.49873 0.49576 0.49212 0.48794 0.48343 0.47866 0.47379 0.46897 0.46440 0.46015 0.45633 0.45306 0.45046 0.44853 0.44736 0.44694
0.890  0.49198 0.49064 0.48844 0.48550 0.48190 0.47776 0.47328 0.46849 0.46373 0.45896 0.45443 0.45021 0.44643 0.44318 0.44057 0.43868 0.43752 0.43707
0.895  0.48134 0.48001 0.47783 0.47493 0.47136 0.46727 0.46278 0.45810 0.45333 0.44866 0.44412 0.43995 0.43621 0.43304 0.43045 0.42857 0.42741 0.42695
0.900  0.47036 0.46903 0.46690 0.46398 0.46045 0.45646 0.45203 0.44741 0.44269 0.43801 0.43358 0.42946 0.42575 0.42258 0.42005 0.41817 0.41703 0.41663
0.905  0.45902 0.45771 0.45561 0.45273 0.44925 0.44525 0.44094 0.43631 0.43171 0.42710 0.42269 0.41860 0.41495 0.41186 0.40933 0.40749 0.40637 0.40595
0.910  0.44730 0.44600 0.44393 0.44110 0.43768 0.43374 0.42942 0.42493 0.42034 0.41583 0.41148 0.40747 0.40387 0.40078 0.39832 0.39649 0.39538 0.39495
0.915  0.43516 0.43389 0.43182 0.42907 0.42570 0.42183 0.41758 0.41317 0.40865 0.40417 0.39993 0.39598 0.39243 0.38940 0.38694 0.38516 0.38407 0.38362
0.920  0.42257 0.42132 0.41929 0.41660 0.41326 0.40948 0.40533 0.40096 0.39649 0.39216 0.38793 0.38406 0.38058 0.37762 0.37523 0.37347 0.37239 0.37200
0.925  0.40950 0.40828 0.40629 0.40365 0.40036 0.39664 0.39261 0.38830 0.38396 0.37965 0.37558 0.37178 0.36837 0.36544 0.36310 0.36137 0.36032 0.35991
0.930  0.39589 0.39470 0.39276 0.39014 0.38697 0.38334 0.37935 0.37520 0.37095 0.36674 0.36275 0.35899 0.35565 0.35284 0.35053 0.34885 0.34782 0.34740
0.935  0.38170 0.38054 0.37866 0.37610 0.37302 0.36948 0.36559 0.36152 0.35735 0.35331 0.34937 0.34575 0.34250 0.33971 0.33749 0.33584 0.33484 0.33448
0.940  0.36687 0.36574 0.36391 0.36144 0.35844 0.35495 0.35124 0.34725 0.34323 0.33925 0.33547 0.33191 0.32875 0.32609 0.32390 0.32232 0.32134 0.32097
0.945  0.35132 0.35023 0.34846 0.34607 0.34313 0.33980 0.33614 0.33235 0.32846 0.32461 0.32090 0.31750 0.31445 0.31183 0.30974 0.30818 0.30725 0.30688
0.950  0.33496 0.33390 0.33217 0.32990 0.32707 0.32387 0.32036 0.31664 0.31290 0.30918 0.30567 0.30239 0.29945 0.29692 0.29488 0.29341 0.29250 0.29212
0.955  0.31767 0.31665 0.31501 0.31279 0.31013 0.30706 0.30370 0.30014 0.29655 0.29300 0.28958 0.28644 0.28363 0.28121 0.27928 0.27785 0.27698 0.27661
0.960  0.29931 0.29834 0.29678 0.29468 0.29215 0.28918 0.28598 0.28265 0.27918 0.27585 0.27260 0.26962 0.26693 0.26463 0.26277 0.26142 0.26059 0.26023
0.965  0.27969 0.27878 0.27731 0.27533 0.27290 0.27015 0.26713 0.26394 0.26072 0.25753 0.25450 0.25165 0.24912 0.24695 0.24523 0.24393 0.24316 0.24281
0.970  0.25856 0.25771 0.25634 0.25449 0.25223 0.24967 0.24685 0.24387 0.24087 0.23790 0.23504 0.23241 0.23005 0.22802 0.22638 0.22520 0.22447 0.22415
0.975  0.23552 0.23475 0.23350 0.23180 0.22972 0.22733 0.22474 0.22205 0.21925 0.21652 0.21393 0.21148 0.20931 0.20745 0.20597 0.20486 0.20419 0.20392
0.980  0.21004 0.20934 0.20822 0.20667 0.20483 0.20268 0.20035 0.19789 0.19542 0.19296 0.19060 0.18843 0.18648 0.18480 0.18345 0.18247 0.18186 0.18158
0.985  0.18115 0.18055 0.17955 0.17823 0.17660 0.17476 0.17274 0.17061 0.16842 0.16629 0.16427 0.16236 0.16066 0.15921 0.15805 0.15719 0.15666 0.15642
0.990  0.14703 0.14653 0.14572 0.14464 0.14332 0.14181 0.14014 0.13840 0.13664 0.13490 0.13323 0.13169 0.13030 0.12912 0.12815 0.12746 0.12702 0.12683
0.995  0.10297 0.10262 0.10205 0.10130 0.10036 0.09929 0.09813 0.09691 0.09568 0.09443 0.09328 0.09218 0.09121 0.09037 0.08971 0.08921 0.08891 0.08874
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e040.dat <==
# alpha = -0.10 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994
0.015  0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987
0.020  0.99983 0.99983 0.99983 0.99982 0.99982 0.99982 0.99981 0.99981 0.99980 0.99980 0.99979 0.99979 0.99978 0.99978 0.99978 0.99978 0.99978 0.99977
0.025  0.99973 0.99973 0.99973 0.99972 0.99972 0.99971 0.99971 0.99970 0.99969 0.99968 0.99968 0.99967 0.99966 0.99966 0.99965 0.99965 0.99965 0.99965
0.030  0.99962 0.99961 0.99961 0.99960 0.99960 0.99959 0.99958 0.99957 0.99955 0.99954 0.99953 0.99952 0.99952 0.99951 0.99950 0.99950 0.99950 0.99949
0.035  0.99948 0.99948 0.99947 0.99946 0.99945 0.99944 0.99942 0.99941 0.99939 0.99938 0.99936 0.99935 0.99934 0.99933 0.99932 0.99932 0.99931 0.99931
0.040  0.99932 0.99932 0.99931 0.99929 0.99928 0.99926 0.99925 0.99923 0.99921 0.99919 0.99917 0.99915 0.99914 0.99913 0.99912 0.99911 0.99910 0.99910
0.045  0.99914 0.99913 0.99912 0.99911 0.99909 0.99907 0.99905 0.99902 0.99900 0.99897 0.99895 0.99893 0.99891 0.99889 0.99888 0.99887 0.99886 0.99886
0.050  0.99894 0.99893 0.99892 0.99890 0.99888 0.99885 0.99882 0.99879 0.99876 0.99873 0.99870 0.99868 0.99865 0.99863 0.99862 0.99860 0.99860 0.99859
0.055  0.99871 0.99870 0.99869 0.99867 0.99864 0.99861 0.99857 0.99854 0.99850 0.99847 0.99843 0.99840 0.99837 0.99835 0.99833 0.99831 0.99830 0.99830
0.060  0.99847 0.99846 0.99844 0.99841 0.99838 0.99834 0.99830 0.99826 0.99822 0.99817 0.99813 0.99809 0.99806 0.99803 0.99801 0.99799 0.99798 0.99797
0.065  0.99820 0.99819 0.99817 0.99814 0.99810 0.99805 0.99801 0.99796 0.99791 0.99786 0.99781 0.99776 0.99772 0.99769 0.99766 0.99764 0.99763 0.99762
0.070  0.99792 0.99790 0.99787 0.99784 0.99779 0.99774 0.99769 0.99763 0.99757 0.99751 0.99746 0.99741 0.99736 0.99732 0.99729 0.99726 0.99725 0.99724
0.075  0.99761 0.99759 0.99756 0.99752 0.99747 0.99741 0.99735 0.99728 0.99721 0.99714 0.99708 0.99702 0.99697 0.99692 0.99689 0.99686 0.99684 0.99683
0.080  0.99728 0.99726 0.99722 0.99717 0.99712 0.99705 0.99698 0.99690 0.99683 0.99675 0.99668 0.99661 0.99655 0.99650 0.99646 0.99643 0.99641 0.99639
0.085  0.99692 0.99690 0.99686 0.99681 0.99674 0.99667 0.99659 0.99650 0.99642 0.99633 0.99625 0.99617 0.99610 0.99604 0.99600 0.99596 0.99594 0.99592
0.090  0.99655 0.99652 0.99648 0.99642 0.99635 0.99626 0.99617 0.99608 0.99598 0.99588 0.99579 0.99571 0.99563 0.99556 0.99551 0.99547 0.99545 0.99543
0.095  0.99616 0.99613 0.99608 0.99601 0.99593 0.99584 0.99574 0.99563 0.99552 0.99541 0.99531 0.99522 0.99513 0.99506 0.99500 0.99496 0.99493 0.99491
0.100  0.99574 0.99570 0.99565 0.99558 0.99549 0.99539 0.99527 0.99516 0.99503 0.99492 0.99480 0.99470 0.99460 0.99452 0.99446 0.99441 0.99438 0.99436
0.105  0.99530 0.99526 0.99520 0.99512 0.99502 0.99491 0.99479 0.99466 0.99452 0.99439 0.99427 0.99415 0.99405 0.99396 0.99389 0.99383 0.99380 0.99378
0.110  0.99484 0.99480 0.99473 0.99464 0.99454 0.99441 0.99428 0.99413 0.99399 0.99385 0.99371 0.99358 0.99347 0.99337 0.99329 0.99323 0.99320 0.99317
0.115  0.99436 0.99431 0.99424 0.99414 0.99403 0.99389 0.99374 0.99359 0.99343 0.99327 0.99312 0.99298 0.99286 0.99275 0.99266 0.99260 0.99256 0.99253
0.120  0.99385 0.99380 0.99373 0.99362 0.99349 0.99335 0.99318 0.99301 0.99284 0.99267 0.99251 0.99236 0.99222 0.99210 0.99201 0.99194 0.99190 0.99186
0.125  0.99333 0.99327 0.99319 0.99307 0.99294 0.99278 0.99260 0.99242 0.99223 0.99204 0.99187 0.99170 0.99155 0.99143 0.99133 0.99125 0.99121 0.99117
0.130  0.99278 0.99272 0.99263 0.99251 0.99236 0.99218 0.99199 0.99179 0.99159 0.99139 0.99120 0.99102 0.99086 0.99073 0.99062 0.99054 0.99049 0.99045
0.135  0.99221 0.99215 0.99205 0.99191 0.99175 0.99157 0.99136 0.99115 0.99093 0.99071 0.99051 0.99032 0.99014 0.99000 0.98988 0.98979 0.98974 0.98969
0.140  0.99161 0.99155 0.99144 0.99130 0.99113 0.99093 0.99071 0.99048 0.99024 0.99001 0.98978 0.98958 0.98939 0.98924 0.98911 0.98902 0.98896 0.98891
0.145  0.99100 0.99093 0.99082 0.99066 0.99048 0.99026 0.99003 0.98978 0.98953 0.98928 0.98904 0.98882 0.98862 0.98845 0.98832 0.98821 0.98815 0.98810
0.150  0.99036 0.99029 0.99017 0.99000 0.98980 0.98957 0.98932 0.98906 0.98879 0.98852 0.98826 0.98803 0.98782 0.98764 0.98749 0.98738 0.98732 0.98726
0.155  0.98970 0.98962 0.98949 0.98932 0.98910 0.98886 0.98859 0.98831 0.98802 0.98774 0.98746 0.98721 0.98699 0.98679 0.98664 0.98652 0.98645 0.98639
0.160  0.98902 0.98893 0.98880 0.98861 0.98838 0.98812 0.98784 0.98754 0.98723 0.98693 0.98663 0.98637 0.98613 0.98592 0.98576 0.98563 0.98556 0.98550
0.165  0.98831 0.98822 0.98808 0.98788 0.98764 0.98736 0.98706 0.98674 0.98641 0.98609 0.98578 0.98550 0.98524 0.98502 0.98485 0.98472 0.98464 0.98457
0.170  0.98759 0.98749 0.98734 0.98713 0.98687 0.98657 0.98625 0.98591 0.98557 0.98523 0.98490 0.98460 0.98432 0.98409 0.98391 0.98377 0.98369 0.98361
0.175  0.98684 0.98673 0.98657 0.98635 0.98608 0.98576 0.98543 0.98506 0.98470 0.98434 0.98399 0.98367 0.98338 0.98314 0.98294 0.98279 0.98271 0.98263
0.180  0.98606 0.98596 0.98578 0.98555 0.98526 0.98493 0.98457 0.98419 0.98380 0.98342 0.98305 0.98272 0.98241 0.98215 0.98194 0.98179 0.98170 0.98168
0.185  0.98527 0.98515 0.98497 0.98472 0.98442 0.98407 0.98369 0.98329 0.98288 0.98248 0.98209 0.98173 0.98141 0.98114 0.98092 0.98075 0.98066 0.98063
0.190  0.98445 0.98433 0.98413 0.98387 0.98355 0.98319 0.98279 0.98236 0.98193 0.98151 0.98110 0.98072 0.98038 0.98010 0.97986 0.97969 0.97959 0.97956
0.195  0.98361 0.98348 0.98328 0.98300 0.98266 0.98228 0.98186 0.98141 0.98096 0.98051 0.98008 0.97969 0.97932 0.97902 0.97878 0.97860 0.97849 0.97846
0.200  0.98274 0.98261 0.98239 0.98210 0.98175 0.98134 0.98090 0.98043 0.97996 0.97949 0.97904 0.97862 0.97824 0.97792 0.97767 0.97748 0.97736 0.97732
0.205  0.98185 0.98171 0.98149 0.98118 0.98081 0.98038 0.97992 0.97943 0.97893 0.97843 0.97796 0.97752 0.97713 0.97679 0.97652 0.97633 0.97620 0.97616
0.210  0.98094 0.98079 0.98056 0.98024 0.97985 0.97940 0.97891 0.97840 0.97788 0.97735 0.97686 0.97640 0.97599 0.97564 0.97535 0.97514 0.97502 0.97497
0.215  0.98000 0.97985 0.97960 0.97927 0.97886 0.97839 0.97788 0.97734 0.97679 0.97625 0.97573 0.97525 0.97482 0.97445 0.97415 0.97393 0.97380 0.97375
0.220  0.97904 0.97888 0.97862 0.97827 0.97785 0.97735 0.97682 0.97625 0.97569 0.97511 0.97457 0.97407 0.97362 0.97323 0.97292 0.97269 0.97255 0.97249
0.225  0.97806 0.97789 0.97762 0.97725 0.97681 0.97629 0.97574 0.97514 0.97455 0.97395 0.97339 0.97286 0.97239 0.97198 0.97166 0.97142 0.97128 0.97121
0.230  0.97705 0.97687 0.97659 0.97621 0.97575 0.97521 0.97463 0.97401 0.97339 0.97276 0.97217 0.97162 0.97113 0.97071 0.97037 0.97012 0.96997 0.96990
0.235  0.97602 0.97583 0.97554 0.97514 0.97466 0.97410 0.97349 0.97284 0.97220 0.97154 0.97093 0.97035 0.96984 0.96940 0.96905 0.96879 0.96863 0.96855
0.240  0.97496 0.97477 0.97447 0.97405 0.97355 0.97296 0.97233 0.97166 0.97098 0.97030 0.96966 0.96906 0.96853 0.96807 0.96770 0.96743 0.96726 0.96718
0.245  0.97388 0.97368 0.97336 0.97293 0.97241 0.97180 0.97114 0.97044 0.96973 0.96903 0.96836 0.96773 0.96718 0.96670 0.96632 0.96604 0.96586 0.96578
0.250  0.97277 0.97257 0.97224 0.97178 0.97124 0.97061 0.96992 0.96919 0.96846 0.96773 0.96703 0.96638 0.96580 0.96531 0.96491 0.96462 0.96444 0.96434
0.255  0.97164 0.97143 0.97109 0.97062 0.97005 0.96939 0.96868 0.96792 0.96716 0.96640 0.96568 0.96500 0.96440 0.96388 0.96347 0.96316 0.96298 0.96288
0.260  0.97049 0.97027 0.96991 0.96942 0.96883 0.96815 0.96741 0.96662 0.96583 0.96504 0.96429 0.96359 0.96296 0.96242 0.96200 0.96168 0.96149 0.96138
0.265  0.96931 0.96908 0.96871 0.96820 0.96759 0.96688 0.96611 0.96530 0.96447 0.96365 0.96287 0.96215 0.96150 0.96094 0.96050 0.96017 0.95997 0.95985
0.270  0.96810 0.96786 0.96748 0.96695 0.96632 0.96559 0.96479 0.96394 0.96309 0.96224 0.96143 0.96067 0.96000 0.95942 0.95896 0.95862 0.95841 0.95835
0.275  0.96687 0.96662 0.96623 0.96568 0.96502 0.96426 0.96343 0.96256 0.96167 0.96080 0.95995 0.95917 0.95848 0.95788 0.95740 0.95704 0.95683 0.95676
0.280  0.96562 0.96536 0.96495 0.96438 0.96370 0.96292 0.96206 0.96115 0.96023 0.95932 0.95845 0.95764 0.95692 0.95630 0.95581 0.95544 0.95522 0.95514
0.285  0.96433 0.96407 0.96364 0.96306 0.96235 0.96154 0.96065 0.95971 0.95876 0.95782 0.95692 0.95608 0.95533 0.95470 0.95418 0.95380 0.95357 0.95349
0.290  0.96303 0.96275 0.96231 0.96171 0.96097 0.96014 0.95922 0.95825 0.95726 0.95629 0.95536 0.95450 0.95371 0.95306 0.95252 0.95213 0.95189 0.95181
0.295  0.96169 0.96140 0.96095 0.96033 0.95957 0.95870 0.95775 0.95675 0.95574 0.95473 0.95376 0.95287 0.95207 0.95139 0.95083 0.95043 0.95019 0.95009
0.300  0.96033 0.96004 0.95957 0.95892 0.95814 0.95724 0.95626 0.95523 0.95418 0.95313 0.95214 0.95122 0.95039 0.94969 0.94911 0.94870 0.94844 0.94834
0.305  0.95894 0.95864 0.95815 0.95749 0.95668 0.95576 0.95475 0.95367 0.95259 0.95151 0.95049 0.94954 0.94868 0.94796 0.94736 0.94694 0.94667 0.94656
0.310  0.95753 0.95722 0.95671 0.95603 0.95520 0.95424 0.95320 0.95209 0.95098 0.94986 0.94881 0.94782 0.94694 0.94619 0.94558 0.94514 0.94487 0.94475
0.315  0.95609 0.95577 0.95525 0.95454 0.95368 0.95270 0.95162 0.95048 0.94933 0.94819 0.94709 0.94608 0.94517 0.94439 0.94377 0.94331 0.94303 0.94290
0.320  0.95462 0.95429 0.95375 0.95303 0.95214 0.95112 0.95002 0.94884 0.94766 0.94648 0.94535 0.94430 0.94337 0.94257 0.94192 0.94145 0.94116 0.94103
0.325  0.95313 0.95278 0.95223 0.95149 0.95057 0.94952 0.94839 0.94717 0.94595 0.94474 0.94357 0.94250 0.94153 0.94070 0.94004 0.93956 0.93926 0.93912
0.330  0.95161 0.95125 0.95068 0.94991 0.94898 0.94789 0.94672 0.94547 0.94421 0.94296 0.94177 0.94066 0.93966 0.93881 0.93813 0.93763 0.93732 0.93717
0.335  0.95006 0.94969 0.94910 0.94831 0.94735 0.94623 0.94503 0.94374 0.94244 0.94116 0.93992 0.93879 0.93776 0.93689 0.93619 0.93567 0.93536 0.93526
0.340  0.94848 0.94810 0.94750 0.94669 0.94569 0.94455 0.94330 0.94199 0.94064 0.93933 0.93805 0.93689 0.93583 0.93493 0.93421 0.93368 0.93336 0.93325
0.345  0.94687 0.94649 0.94586 0.94503 0.94401 0.94283 0.94155 0.94020 0.93882 0.93747 0.93615 0.93495 0.93387 0.93295 0.93220 0.93165 0.93132 0.93121
0.350  0.94524 0.94484 0.94420 0.94334 0.94229 0.94108 0.93976 0.93838 0.93696 0.93557 0.93422 0.93299 0.93187 0.93092 0.93016 0.92959 0.92926 0.92913
0.355  0.94357 0.94317 0.94251 0.94162 0.94055 0.93931 0.93795 0.93653 0.93507 0.93364 0.93226 0.93099 0.92984 0.92887 0.92808 0.92751 0.92716 0.92702
0.360  0.94188 0.94146 0.94079 0.93988 0.93878 0.93750 0.93611 0.93464 0.93315 0.93168 0.93026 0.92896 0.92778 0.92678 0.92597 0.92538 0.92502 0.92488
0.365  0.94016 0.93973 0.93904 0.93810 0.93697 0.93566 0.93423 0.93273 0.93120 0.92968 0.92823 0.92689 0.92569 0.92466 0.92383 0.92322 0.92285 0.92270
0.370  0.93841 0.93797 0.93726 0.93630 0.93514 0.93379 0.93233 0.93078 0.92922 0.92766 0.92617 0.92479 0.92356 0.92250 0.92165 0.92103 0.92065 0.92049
0.375  0.93663 0.93618 0.93545 0.93446 0.93327 0.93190 0.93039 0.92880 0.92720 0.92560 0.92408 0.92266 0.92140 0.92031 0.91944 0.91880 0.91841 0.91824
0.380  0.93481 0.93435 0.93361 0.93260 0.93137 0.92997 0.92842 0.92680 0.92515 0.92351 0.92195 0.92050 0.91920 0.91809 0.91720 0.91654 0.91614 0.91596
0.385  0.93297 0.93250 0.93174 0.93070 0.92944 0.92800 0.92643 0.92476 0.92307 0.92139 0.91979 0.91830 0.91697 0.91583 0.91492 0.91425 0.91384 0.91365
0.390  0.93110 0.93062 0.92983 0.92877 0.92748 0.92601 0.92439 0.92268 0.92095 0.91924 0.91759 0.91607 0.91471 0.91354 0.91260 0.91191 0.91150 0.91136
0.395  0.92920 0.92870 0.92790 0.92682 0.92549 0.92397 0.92233 0.92058 0.91879 0.91705 0.91536 0.91380 0.91240 0.91122 0.91025 0.90955 0.90912 0.90897
0.400  0.92726 0.92676 0.92594 0.92483 0.92347 0.92191 0.92023 0.91844 0.91661 0.91483 0.91310 0.91151 0.91007 0.90885 0.90787 0.90714 0.90671 0.90655
0.405  0.92530 0.92478 0.92394 0.92280 0.92142 0.91982 0.91810 0.91627 0.91440 0.91257 0.91080 0.90917 0.90770 0.90646 0.90545 0.90471 0.90426 0.90409
0.410  0.92330 0.92277 0.92191 0.92075 0.91933 0.91770 0.91592 0.91407 0.91215 0.91028 0.90847 0.90680 0.90530 0.90403 0.90299 0.90223 0.90178 0.90160
0.415  0.92127 0.92073 0.91985 0.91866 0.91721 0.91555 0.91373 0.91183 0.90987 0.90794 0.90611 0.90439 0.90286 0.90156 0.90050 0.89973 0.89926 0.89907
0.420  0.91921 0.91865 0.91776 0.91654 0.91506 0.91336 0.91150 0.90955 0.90755 0.90558 0.90371 0.90195 0.90039 0.89905 0.89797 0.89719 0.89670 0.89650
0.425  0.91711 0.91655 0.91563 0.91439 0.91288 0.91113 0.90923 0.90723 0.90520 0.90318 0.90127 0.89948 0.89788 0.89650 0.89541 0.89460 0.89411 0.89390
0.430  0.91498 0.91440 0.91347 0.91220 0.91066 0.90888 0.90694 0.90489 0.90282 0.90076 0.89879 0.89697 0.89533 0.89393 0.89281 0.89199 0.89148 0.89126
0.435  0.91282 0.91223 0.91127 0.90998 0.90840 0.90658 0.90460 0.90251 0.90039 0.89829 0.89627 0.89442 0.89275 0.89132 0.89017 0.88933 0.88881 0.88864
0.440  0.91062 0.91002 0.90904 0.90772 0.90611 0.90426 0.90223 0.90010 0.89793 0.89579 0.89373 0.89183 0.89012 0.88867 0.88750 0.88663 0.88611 0.88593
0.445  0.90839 0.90778 0.90678 0.90543 0.90378 0.90189 0.89983 0.89765 0.89542 0.89325 0.89115 0.88921 0.88747 0.88598 0.88478 0.88390 0.88337 0.88318
0.450  0.90613 0.90550 0.90448 0.90309 0.90141 0.89950 0.89739 0.89517 0.89289 0.89068 0.88853 0.88655 0.88477 0.88326 0.88203 0.88113 0.88059 0.88039
0.455  0.90383 0.90319 0.90214 0.90073 0.89902 0.89705 0.89491 0.89265 0.89033 0.88806 0.88588 0.88385 0.88204 0.88050 0.87924 0.87833 0.87777 0.87756
0.460  0.90149 0.90084 0.89977 0.89833 0.89659 0.89458 0.89239 0.89009 0.88773 0.88539 0.88318 0.88111 0.87927 0.87769 0.87642 0.87548 0.87492 0.87469
0.465  0.89912 0.89845 0.89736 0.89590 0.89412 0.89207 0.88983 0.88749 0.88509 0.88271 0.88045 0.87834 0.87646 0.87484 0.87355 0.87260 0.87202 0.87178
0.470  0.89671 0.89603 0.89492 0.89343 0.89161 0.88953 0.88724 0.88485 0.88241 0.87998 0.87768 0.87553 0.87362 0.87197 0.87065 0.86968 0.86908 0.86884
0.475  0.89426 0.89356 0.89244 0.89092 0.88907 0.88695 0.88462 0.88217 0.87970 0.87722 0.87486 0.87268 0.87072 0.86905 0.86771 0.86671 0.86611 0.86591
0.480  0.89178 0.89107 0.88993 0.88838 0.88649 0.88433 0.88196 0.87946 0.87694 0.87442 0.87201 0.86980 0.86779 0.86609 0.86472 0.86371 0.86310 0.86289
0.485  0.88926 0.88854 0.88737 0.88580 0.88388 0.88167 0.87926 0.87671 0.87412 0.87158 0.86912 0.86687 0.86483 0.86310 0.86169 0.86067 0.86005 0.85982
0.490  0.88670 0.88596 0.88478 0.88317 0.88122 0.87898 0.87652 0.87393 0.87129 0.86870 0.86620 0.86390 0.86182 0.86006 0.85863 0.85759 0.85695 0.85671
0.495  0.88410 0.88335 0.88215 0.88051 0.87853 0.87624 0.87374 0.87110 0.86842 0.86578 0.86324 0.86087 0.85878 0.85698 0.85553 0.85447 0.85382 0.85357
0.500  0.88147 0.88070 0.87947 0.87781 0.87579 0.87346 0.87092 0.86824 0.86550 0.86280 0.86023 0.85782 0.85569 0.85385 0.85238 0.85130 0.85064 0.85038
0.505  0.87879 0.87801 0.87676 0.87507 0.87301 0.87064 0.86805 0.86533 0.86255 0.85980 0.85719 0.85474 0.85256 0.85069 0.84919 0.84809 0.84742 0.84715
0.510  0.87607 0.87528 0.87401 0.87229 0.87017 0.86777 0.86513 0.86238 0.85955 0.85676 0.85409 0.85161 0.84939 0.84749 0.84597 0.84484 0.84416 0.84394
0.515  0.87331 0.87251 0.87122 0.86947 0.86732 0.86487 0.86219 0.85936 0.85652 0.85367 0.85094 0.84844 0.84617 0.84425 0.84270 0.84155 0.84086 0.84062
0.520  0.87051 0.86970 0.86838 0.86659 0.86442 0.86193 0.85920 0.85633 0.85343 0.85055 0.84777 0.84522 0.84292 0.84096 0.83938 0.83822 0.83752 0.83726
0.525  0.86767 0.86684 0.86551 0.86368 0.86148 0.85895 0.85618 0.85326 0.85029 0.84738 0.84456 0.84196 0.83962 0.83763 0.83602 0.83485 0.83413 0.83386
0.530  0.86479 0.86395 0.86259 0.86073 0.85850 0.85593 0.85311 0.85015 0.84712 0.84416 0.84130 0.83864 0.83628 0.83425 0.83262 0.83143 0.83070 0.83042
0.535  0.86186 0.86101 0.85963 0.85774 0.85547 0.85286 0.85000 0.84699 0.84392 0.84088 0.83800 0.83530 0.83290 0.83083 0.82918 0.82796 0.82722 0.82693
0.540  0.85889 0.85802 0.85661 0.85471 0.85240 0.84975 0.84684 0.84378 0.84067 0.83758 0.83465 0.83191 0.82947 0.82737 0.82569 0.82445 0.82370 0.82339
0.545  0.85587 0.85499 0.85355 0.85163 0.84929 0.84659 0.84364 0.84054 0.83737 0.83424 0.83124 0.82848 0.82598 0.82386 0.82216 0.82089 0.82013 0.81988
0.550  0.85281 0.85192 0.85046 0.84851 0.84613 0.84339 0.84038 0.83724 0.83403 0.83085 0.82780 0.82500 0.82246 0.82031 0.81856 0.81730 0.81653 0.81625
0.555  0.84970 0.84880 0.84732 0.84534 0.84292 0.84011 0.83707 0.83387 0.83064 0.82741 0.82432 0.82147 0.81890 0.81672 0.81495 0.81366 0.81287 0.81258
0.560  0.84655 0.84563 0.84413 0.84212 0.83966 0.83682 0.83373 0.83048 0.82717 0.82393 0.82079 0.81787 0.81529 0.81306 0.81128 0.80997 0.80917 0.80886
0.565  0.84335 0.84242 0.84089 0.83886 0.83634 0.83348 0.83035 0.82705 0.82369 0.82039 0.81722 0.81426 0.81163 0.80937 0.80756 0.80623 0.80541 0.80510
0.570  0.84010 0.83916 0.83761 0.83554 0.83299 0.83009 0.82692 0.82357 0.82017 0.81679 0.81359 0.81059 0.80793 0.80563 0.80380 0.80244 0.80162 0.80129
0.575  0.83680 0.83584 0.83428 0.83218 0.82960 0.82666 0.82344 0.82005 0.81659 0.81317 0.80991 0.80688 0.80416 0.80185 0.79998 0.79860 0.79777 0.79749
0.580  0.83346 0.83248 0.83090 0.82876 0.82615 0.82317 0.81991 0.81647 0.81297 0.80950 0.80617 0.80312 0.80036 0.79801 0.79611 0.79472 0.79388 0.79358
0.585  0.83006 0.82907 0.82747 0.82529 0.82266 0.81964 0.81633 0.81284 0.80929 0.80578 0.80240 0.79931 0.79651 0.79413 0.79220 0.79080 0.78994 0.78962
0.590  0.82661 0.82561 0.82399 0.82178 0.81911 0.81605 0.81266 0.80913 0.80555 0.80200 0.79859 0.79542 0.79261 0.79018 0.78824 0.78682 0.78595 0.78561
0.595  0.82311 0.82209 0.82045 0.81821 0.81552 0.81238 0.80898 0.80540 0.80175 0.79817 0.79472 0.79151 0.78866 0.78620 0.78423 0.78279 0.78190 0.78156
0.600  0.81956 0.81852 0.81686 0.81460 0.81187 0.80869 0.80525 0.80162 0.79792 0.79427 0.79080 0.78755 0.78465 0.78216 0.78017 0.77870 0.77781 0.77745
0.605  0.81595 0.81490 0.81322 0.81093 0.80816 0.80495 0.80147 0.79779 0.79405 0.79034 0.78679 0.78353 0.78058 0.77808 0.77605 0.77456 0.77366 0.77335
0.610  0.81229 0.81123 0.80953 0.80721 0.80437 0.80115 0.79763 0.79390 0.79011 0.78637 0.78277 0.77947 0.77647 0.77394 0.77188 0.77038 0.76946 0.76914
0.615  0.80857 0.80750 0.80577 0.80343 0.80056 0.79730 0.79373 0.78997 0.78613 0.78233 0.77869 0.77531 0.77232 0.76973 0.76766 0.76614 0.76522 0.76487
0.620  0.80480 0.80371 0.80195 0.79960 0.79669 0.79339 0.78978 0.78593 0.78207 0.77825 0.77456 0.77114 0.76810 0.76548 0.76339 0.76185 0.76091 0.76055
0.625  0.80097 0.79987 0.79809 0.79571 0.79277 0.78943 0.78573 0.78188 0.77795 0.77406 0.77037 0.76691 0.76383 0.76119 0.75906 0.75750 0.75655 0.75618
0.630  0.79708 0.79597 0.79416 0.79176 0.78878 0.78541 0.78167 0.77777 0.77379 0.76986 0.76612 0.76263 0.75949 0.75683 0.75467 0.75310 0.75214 0.75181
0.635  0.79313 0.79201 0.79018 0.78773 0.78474 0.78129 0.77755 0.77361 0.76958 0.76561 0.76179 0.75828 0.75511 0.75242 0.75023 0.74864 0.74767 0.74733
0.640  0.78912 0.78798 0.78614 0.78365 0.78064 0.77715 0.77337 0.76938 0.76531 0.76129 0.75743 0.75387 0.75068 0.74793 0.74574 0.74413 0.74315 0.74278
0.645  0.78505 0.78390 0.78204 0.77952 0.77648 0.77295 0.76913 0.76509 0.76098 0.75692 0.75302 0.74939 0.74618 0.74340 0.74119 0.73956 0.73856 0.73818
0.650  0.78091 0.77975 0.77787 0.77533 0.77225 0.76869 0.76482 0.76070 0.75655 0.75248 0.74854 0.74488 0.74162 0.73882 0.73658 0.73492 0.73392 0.73352
0.655  0.77671 0.77554 0.77364 0.77107 0.76793 0.76436 0.76044 0.75629 0.75210 0.74794 0.74400 0.74030 0.73699 0.73418 0.73189 0.73023 0.72922 0.72887
0.660  0.77245 0.77126 0.76934 0.76675 0.76357 0.75997 0.75598 0.75182 0.74758 0.74339 0.73936 0.73566 0.73231 0.72947 0.72716 0.72549 0.72446 0.72409
0.665  0.76811 0.76692 0.76498 0.76236 0.75916 0.75552 0.75149 0.74729 0.74301 0.73877 0.73470 0.73092 0.72758 0.72468 0.72237 0.72067 0.71964 0.71925
0.670  0.76371 0.76251 0.76055 0.75791 0.75467 0.75095 0.74693 0.74269 0.73836 0.73408 0.72997 0.72616 0.72278 0.71985 0.71752 0.71579 0.71475 0.71435
0.675  0.75924 0.75802 0.75605 0.75338 0.75012 0.74636 0.74231 0.73802 0.73361 0.72932 0.72519 0.72133 0.71789 0.71496 0.71260 0.71086 0.70980 0.70939
0.680  0.75470 0.75347 0.75147 0.74879 0.74549 0.74171 0.73761 0.73324 0.72883 0.72447 0.72031 0.71644 0.71296 0.71001 0.70760 0.70586 0.70479 0.70442
0.685  0.75009 0.74884 0.74681 0.74409 0.74080 0.73698 0.73283 0.72843 0.72398 0.71958 0.71536 0.71148 0.70797 0.70496 0.70256 0.70080 0.69971 0.69933
0.690  0.74540 0.74413 0.74209 0.73935 0.73601 0.73218 0.72796 0.72356 0.71907 0.71463 0.71037 0.70641 0.70291 0.69987 0.69745 0.69566 0.69457 0.69417
0.695  0.74063 0.73935 0.73730 0.73453 0.73114 0.72730 0.72305 0.71861 0.71408 0.70960 0.70531 0.70131 0.69777 0.69471 0.69226 0.69045 0.68936 0.68894
0.700  0.73579 0.73450 0.73243 0.72964 0.72623 0.72234 0.71807 0.71359 0.70897 0.70445 0.70017 0.69615 0.69254 0.68949 0.68700 0.68519 0.68408 0.68371
0.705  0.73086 0.72957 0.72748 0.72467 0.72123 0.71728 0.71301 0.70844 0.70384 0.69929 0.69492 0.69091 0.68727 0.68418 0.68168 0.67985 0.67873 0.67834
0.710  0.72586 0.72456 0.72246 0.71963 0.71616 0.71218 0.70787 0.70327 0.69863 0.69405 0.68964 0.68555 0.68193 0.67879 0.67629 0.67444 0.67331 0.67290
0.715  0.72077 0.71946 0.71735 0.71449 0.71100 0.70699 0.70260 0.69802 0.69335 0.68872 0.68429 0.68017 0.67650 0.67335 0.67082 0.66895 0.66782 0.66739
0.720  0.71560 0.71428 0.71215 0.70928 0.70576 0.70172 0.69730 0.69269 0.68798 0.68332 0.67885 0.67470 0.67098 0.66783 0.66526 0.66339 0.66225 0.66181
0.725  0.71034 0.70901 0.70687 0.70397 0.70043 0.69637 0.69192 0.68727 0.68248 0.67779 0.67329 0.66916 0.66541 0.66223 0.65964 0.65776 0.65661 0.65621
0.730  0.70499 0.70366 0.70150 0.69855 0.69498 0.69093 0.68645 0.68172 0.67695 0.67223 0.66770 0.66349 0.65976 0.65653 0.65395 0.65205 0.65089 0.65047
0.735  0.69955 0.69821 0.69603 0.69307 0.68948 0.68536 0.68090 0.67614 0.67134 0.66659 0.66202 0.65779 0.65403 0.65078 0.64818 0.64626 0.64509 0.64466
0.740  0.69401 0.69267 0.69045 0.68750 0.68389 0.67974 0.67524 0.67047 0.66564 0.66086 0.65627 0.65200 0.64818 0.64494 0.64230 0.64039 0.63922 0.63876
0.745  0.68838 0.68703 0.68480 0.68184 0.67821 0.67404 0.66947 0.66471 0.65984 0.65498 0.65037 0.64613 0.64228 0.63899 0.63637 0.63444 0.63326 0.63284
0.750  0.68266 0.68129 0.67906 0.67608 0.67243 0.66824 0.66364 0.65885 0.65391 0.64908 0.64444 0.64012 0.63630 0.63299 0.63035 0.62839 0.62721 0.62678
0.755  0.67683 0.67546 0.67321 0.67022 0.66655 0.66234 0.65772 0.65285 0.64794 0.64308 0.63841 0.63408 0.63019 0.62690 0.62422 0.62227 0.62108 0.62063
0.760  0.67089 0.66952 0.66726 0.66425 0.66052 0.65628 0.65170 0.64680 0.64187 0.63698 0.63230 0.62794 0.62403 0.62072 0.61802 0.61606 0.61486 0.61439
0.765  0.66485 0.66347 0.66121 0.65818 0.65443 0.65018 0.64556 0.64066 0.63570 0.63074 0.62603 0.62170 0.61778 0.61442 0.61174 0.60976 0.60855 0.60813
0.770  0.65870 0.65729 0.65504 0.65196 0.64824 0.64397 0.63929 0.63441 0.62938 0.62445 0.61972 0.61533 0.61143 0.60805 0.60535 0.60336 0.60215 0.60171
0.775  0.65244 0.65102 0.64876 0.64568 0.64194 0.63766 0.63296 0.62800 0.62301 0.61806 0.61331 0.60890 0.60494 0.60159 0.59885 0.59687 0.59566 0.59519
0.780  0.64605 0.64464 0.64237 0.63928 0.63553 0.63123 0.62652 0.62155 0.61653 0.61156 0.60680 0.60237 0.59839 0.59501 0.59228 0.59029 0.58906 0.58858
0.785  0.63955 0.63813 0.63586 0.63276 0.62900 0.62468 0.61996 0.61498 0.60994 0.60491 0.60012 0.59568 0.59175 0.58833 0.58561 0.58359 0.58237 0.58194
0.790  0.63293 0.63150 0.62919 0.62612 0.62233 0.61797 0.61323 0.60829 0.60319 0.59820 0.59340 0.58894 0.58495 0.58157 0.57880 0.57680 0.57557 0.57512
0.795  0.62617 0.62475 0.62243 0.61935 0.61553 0.61119 0.60644 0.60148 0.59637 0.59137 0.58656 0.58209 0.57809 0.57469 0.57192 0.56991 0.56868 0.56820
0.800  0.61929 0.61786 0.61554 0.61246 0.60863 0.60429 0.59953 0.59450 0.58944 0.58442 0.57955 0.57513 0.57111 0.56767 0.56493 0.56290 0.56167 0.56124
0.805  0.61227 0.61084 0.60852 0.60538 0.60160 0.59725 0.59248 0.58746 0.58238 0.57730 0.57248 0.56800 0.56402 0.56057 0.55781 0.55578 0.55455 0.55410
0.810  0.60510 0.60368 0.60136 0.59822 0.59443 0.59008 0.58531 0.58028 0.57514 0.57011 0.56528 0.56079 0.55677 0.55336 0.55057 0.54855 0.54732 0.54685
0.815  0.59780 0.59637 0.59405 0.59091 0.58712 0.58271 0.57794 0.57296 0.56782 0.56279 0.55796 0.55347 0.54944 0.54598 0.54323 0.54120 0.53996 0.53947
0.820  0.59034 0.58891 0.58659 0.58346 0.57961 0.57526 0.57049 0.56545 0.56037 0.55528 0.55045 0.54596 0.54197 0.53852 0.53576 0.53372 0.53248 0.53205
0.825  0.58272 0.58129 0.57898 0.57585 0.57201 0.56766 0.56289 0.55786 0.55271 0.54769 0.54286 0.53837 0.53434 0.53093 0.52814 0.52612 0.52488 0.52442
0.830  0.57494 0.57352 0.57120 0.56808 0.56425 0.55990 0.55514 0.55011 0.54498 0.53995 0.53513 0.53064 0.52662 0.52317 0.52042 0.51839 0.51714 0.51667
0.835  0.56700 0.56557 0.56323 0.56015 0.55633 0.55198 0.54717 0.54220 0.53709 0.53206 0.52719 0.52272 0.51875 0.51530 0.51255 0.51051 0.50928 0.50885
0.840  0.55887 0.55743 0.55512 0.55200 0.54823 0.54385 0.53911 0.53409 0.52904 0.52397 0.51917 0.51470 0.51069 0.50729 0.50452 0.50251 0.50127 0.50082
0.845  0.55057 0.54914 0.54683 0.54372 0.53996 0.53560 0.53087 0.52587 0.52077 0.51578 0.51098 0.50653 0.50253 0.49910 0.49636 0.49434 0.49311 0.49264
0.850  0.54207 0.54065 0.53835 0.53526 0.53146 0.52716 0.52245 0.51747 0.51239 0.50741 0.50258 0.49814 0.49420 0.49078 0.48802 0.48603 0.48481 0.48438
0.855  0.53338 0.53196 0.52968 0.52660 0.52282 0.51854 0.51379 0.50883 0.50383 0.49882 0.49406 0.48964 0.48567 0.48230 0.47956 0.47756 0.47634 0.47590
0.860  0.52448 0.52307 0.52080 0.51774 0.51398 0.50967 0.50500 0.50006 0.49503 0.49010 0.48537 0.48096 0.47701 0.47362 0.47092 0.46891 0.46770 0.46725
0.865  0.51536 0.51396 0.51171 0.50866 0.50494 0.50064 0.49600 0.49110 0.48609 0.48119 0.47642 0.47205 0.46816 0.46480 0.46208 0.46011 0.45890 0.45842
0.870  0.50601 0.50463 0.50239 0.49932 0.49567 0.49141 0.48680 0.48192 0.47695 0.47202 0.46735 0.46300 0.45910 0.45578 0.45309 0.45112 0.44992 0.44949
0.875  0.49643 0.49506 0.49282 0.48980 0.48612 0.48195 0.47731 0.47247 0.46754 0.46271 0.45807 0.45375 0.44987 0.44655 0.44390 0.44193 0.44074 0.44029
0.880  0.48660 0.48524 0.48301 0.48003 0.47638 0.47222 0.46765 0.46286 0.45796 0.45317 0.44851 0.44423 0.44039 0.43714 0.43448 0.43255 0.43137 0.43090
0.885  0.47650 0.47516 0.47295 0.47000 0.46639 0.46223 0.45774 0.45300 0.44815 0.44335 0.43879 0.43455 0.43074 0.42748 0.42488 0.42295 0.42178 0.42137
0.890  0.46612 0.46479 0.46261 0.45970 0.45613 0.45202 0.44757 0.44282 0.43808 0.43334 0.42883 0.42462 0.42086 0.41763 0.41502 0.41314 0.41198 0.41155
0.895  0.45545 0.45413 0.45198 0.44910 0.44558 0.44153 0.43708 0.43244 0.42770 0.42307 0.41855 0.41441 0.41069 0.40754 0.40496 0.40309 0.40194 0.40149
0.900  0.44446 0.44315 0.44104 0.43816 0.43468 0.43073 0.42635 0.42177 0.41710 0.41246 0.40807 0.40398 0.40031 0.39716 0.39465 0.39278 0.39165 0.39125
0.905  0.43314 0.43185 0.42977 0.42694 0.42351 0.41957 0.41530 0.41073 0.40618 0.40163 0.39727 0.39321 0.38960 0.38654 0.38403 0.38222 0.38110 0.38069
0.910  0.42146 0.42019 0.41815 0.41537 0.41200 0.40812 0.40387 0.39944 0.39491 0.39046 0.38616 0.38220 0.37864 0.37559 0.37316 0.37135 0.37026 0.36983
0.915  0.40940 0.40815 0.40612 0.40342 0.40011 0.39631 0.39214 0.38779 0.38334 0.37893 0.37476 0.37086 0.36737 0.36437 0.36195 0.36020 0.35912 0.35868
0.920  0.39692 0.39570 0.39371 0.39107 0.38780 0.38410 0.38002 0.37574 0.37134 0.36709 0.36294 0.35913 0.35571 0.35279 0.35043 0.34871 0.34765 0.34726
0.925  0.38400 0.38280 0.38086 0.37828 0.37507 0.37143 0.36749 0.36327 0.35901 0.35479 0.35079 0.34707 0.34372 0.34085 0.33855 0.33685 0.33582 0.33543
0.930  0.37058 0.36942 0.36753 0.36498 0.36189 0.35834 0.35445 0.35039 0.34624 0.34213 0.33822 0.33454 0.33128 0.32852 0.32626 0.32462 0.32361 0.32320
0.935  0.35664 0.35551 0.35368 0.35119 0.34820 0.34475 0.34097 0.33700 0.33293 0.32899 0.32515 0.32162 0.31845 0.31573 0.31356 0.31194 0.31097 0.31062
0.940  0.34210 0.34101 0.33924 0.33684 0.33393 0.33055 0.32694 0.32306 0.31916 0.31529 0.31161 0.30815 0.30508 0.30248 0.30035 0.29881 0.29786 0.29750
0.945  0.32692 0.32586 0.32415 0.32184 0.31900 0.31578 0.31224 0.30856 0.30480 0.30106 0.29747 0.29417 0.29121 0.28866 0.28664 0.28513 0.28422 0.28386
0.950  0.31100 0.30998 0.30832 0.30613 0.30340 0.30031 0.29692 0.29333 0.28972 0.28613 0.28273 0.27956 0.27672 0.27427 0.27230 0.27087 0.26999 0.26963
0.955  0.29424 0.29326 0.29169 0.28956 0.28700 0.28405 0.28081 0.27739 0.27394 0.27052 0.26723 0.26420 0.26149 0.25916 0.25730 0.25592 0.25508 0.25473
0.960  0.27652 0.27559 0.27410 0.27209 0.26966 0.26683 0.26376 0.26056 0.25724 0.25405 0.25093 0.24806 0.24548 0.24327 0.24149 0.24019 0.23940 0.23905
0.965  0.25767 0.25680 0.25540 0.25351 0.25120 0.24857 0.24569 0.24264 0.23957 0.23653 0.23363 0.23091 0.22849 0.22641 0.22476 0.22353 0.22278 0.22246
0.970  0.23746 0.23666 0.23536 0.23361 0.23146 0.22902 0.22635 0.22352 0.22067 0.21784 0.21512 0.21262 0.21037 0.20844 0.20688 0.20575 0.20506 0.20476
0.975  0.21556 0.21483 0.21365 0.21205 0.21008 0.20782 0.20538 0.20283 0.20018 0.19760 0.19515 0.19283 0.19078 0.18902 0.18761 0.18657 0.18594 0.18568
0.980  0.19149 0.19083 0.18977 0.18832 0.18659 0.18457 0.18239 0.18008 0.17775 0.17544 0.17322 0.17118 0.16934 0.16776 0.16649 0.16557 0.16500 0.16474
0.985  0.16439 0.16383 0.16290 0.16167 0.16015 0.15843 0.15655 0.15456 0.15252 0.15053 0.14864 0.14685 0.14527 0.14391 0.14283 0.14202 0.14153 0.14131
0.990  0.13268 0.13222 0.13147 0.13047 0.12924 0.12785 0.12631 0.12469 0.12307 0.12146 0.11991 0.11848 0.11720 0.11610 0.11521 0.11457 0.11416 0.11399
0.995  0.09221 0.09190 0.09138 0.09068 0.08983 0.08885 0.08779 0.08667 0.08554 0.08441 0.08335 0.08234 0.08145 0.08069 0.08008 0.07963 0.07935 0.07920
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e050.dat <==
# alpha = -0.10 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99990 0.99989 0.99989 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986
0.020  0.99981 0.99981 0.99981 0.99981 0.99980 0.99980 0.99979 0.99979 0.99978 0.99978 0.99977 0.99977 0.99977 0.99976 0.99976 0.99976 0.99976 0.99976
0.025  0.99971 0.99971 0.99970 0.99970 0.99969 0.99969 0.99968 0.99967 0.99966 0.99966 0.99965 0.99964 0.99963 0.99963 0.99962 0.99962 0.99962 0.99962
0.030  0.99958 0.99958 0.99957 0.99957 0.99956 0.99955 0.99954 0.99953 0.99951 0.99950 0.99949 0.99948 0.99947 0.99947 0.99946 0.99945 0.99945 0.99945
0.035  0.99943 0.99943 0.99942 0.99941 0.99940 0.99939 0.99937 0.99936 0.99934 0.99932 0.99931 0.99930 0.99928 0.99927 0.99926 0.99926 0.99925 0.99925
0.040  0.99926 0.99925 0.99924 0.99923 0.99922 0.99920 0.99918 0.99916 0.99914 0.99912 0.99910 0.99908 0.99906 0.99905 0.99904 0.99903 0.99903 0.99902
0.045  0.99906 0.99905 0.99904 0.99903 0.99901 0.99898 0.99896 0.99893 0.99891 0.99888 0.99886 0.99884 0.99881 0.99880 0.99878 0.99877 0.99877 0.99876
0.050  0.99884 0.99883 0.99882 0.99880 0.99877 0.99875 0.99872 0.99868 0.99865 0.99862 0.99859 0.99856 0.99854 0.99851 0.99850 0.99848 0.99848 0.99847
0.055  0.99860 0.99858 0.99857 0.99854 0.99852 0.99848 0.99845 0.99841 0.99837 0.99833 0.99829 0.99826 0.99823 0.99820 0.99818 0.99817 0.99816 0.99815
0.060  0.99833 0.99832 0.99829 0.99827 0.99823 0.99819 0.99815 0.99810 0.99806 0.99801 0.99797 0.99793 0.99789 0.99786 0.99784 0.99782 0.99781 0.99780
0.065  0.99804 0.99802 0.99800 0.99797 0.99793 0.99788 0.99783 0.99778 0.99772 0.99767 0.99762 0.99757 0.99753 0.99749 0.99746 0.99744 0.99742 0.99741
0.070  0.99772 0.99771 0.99768 0.99764 0.99759 0.99754 0.99748 0.99742 0.99736 0.99729 0.99723 0.99718 0.99713 0.99709 0.99705 0.99703 0.99701 0.99700
0.075  0.99739 0.99737 0.99733 0.99729 0.99724 0.99718 0.99711 0.99704 0.99696 0.99689 0.99682 0.99676 0.99670 0.99666 0.99662 0.99659 0.99657 0.99656
0.080  0.99703 0.99700 0.99697 0.99692 0.99686 0.99679 0.99671 0.99663 0.99655 0.99646 0.99639 0.99631 0.99625 0.99619 0.99615 0.99612 0.99610 0.99608
0.085  0.99664 0.99661 0.99657 0.99652 0.99645 0.99637 0.99628 0.99619 0.99610 0.99601 0.99592 0.99584 0.99577 0.99570 0.99565 0.99562 0.99559 0.99558
0.090  0.99623 0.99620 0.99616 0.99609 0.99602 0.99593 0.99583 0.99573 0.99563 0.99552 0.99542 0.99533 0.99525 0.99518 0.99513 0.99508 0.99506 0.99504
0.095  0.99580 0.99577 0.99572 0.99565 0.99556 0.99546 0.99536 0.99524 0.99512 0.99501 0.99490 0.99480 0.99471 0.99463 0.99457 0.99452 0.99449 0.99447
0.100  0.99535 0.99531 0.99525 0.99517 0.99508 0.99497 0.99485 0.99473 0.99460 0.99447 0.99435 0.99424 0.99414 0.99405 0.99398 0.99393 0.99390 0.99387
0.105  0.99487 0.99483 0.99476 0.99468 0.99457 0.99445 0.99432 0.99418 0.99404 0.99390 0.99377 0.99364 0.99353 0.99344 0.99336 0.99330 0.99327 0.99324
0.110  0.99436 0.99432 0.99425 0.99416 0.99404 0.99391 0.99377 0.99361 0.99346 0.99331 0.99316 0.99302 0.99290 0.99279 0.99271 0.99265 0.99261 0.99258
0.115  0.99384 0.99379 0.99371 0.99361 0.99349 0.99334 0.99319 0.99302 0.99285 0.99268 0.99252 0.99237 0.99224 0.99212 0.99203 0.99196 0.99192 0.99189
0.120  0.99329 0.99324 0.99315 0.99304 0.99290 0.99275 0.99258 0.99240 0.99221 0.99203 0.99185 0.99169 0.99155 0.99142 0.99132 0.99125 0.99120 0.99117
0.125  0.99271 0.99266 0.99257 0.99245 0.99230 0.99213 0.99194 0.99175 0.99154 0.99135 0.99116 0.99098 0.99082 0.99069 0.99058 0.99050 0.99045 0.99042
0.130  0.99211 0.99205 0.99196 0.99183 0.99167 0.99148 0.99128 0.99107 0.99085 0.99064 0.99043 0.99024 0.99007 0.98993 0.98981 0.98972 0.98967 0.98963
0.135  0.99149 0.99143 0.99132 0.99118 0.99101 0.99081 0.99059 0.99036 0.99013 0.98990 0.98968 0.98948 0.98929 0.98913 0.98901 0.98891 0.98886 0.98882
0.140  0.99084 0.99077 0.99066 0.99051 0.99033 0.99011 0.98988 0.98963 0.98938 0.98914 0.98890 0.98868 0.98848 0.98831 0.98818 0.98807 0.98801 0.98797
0.145  0.99017 0.99010 0.98998 0.98981 0.98962 0.98939 0.98914 0.98887 0.98861 0.98834 0.98808 0.98785 0.98764 0.98746 0.98731 0.98720 0.98714 0.98709
0.150  0.98948 0.98940 0.98927 0.98909 0.98888 0.98864 0.98837 0.98809 0.98780 0.98752 0.98724 0.98699 0.98677 0.98657 0.98642 0.98630 0.98623 0.98618
0.155  0.98876 0.98867 0.98854 0.98835 0.98812 0.98786 0.98758 0.98728 0.98697 0.98667 0.98637 0.98611 0.98586 0.98566 0.98549 0.98537 0.98529 0.98524
0.160  0.98801 0.98792 0.98778 0.98758 0.98734 0.98706 0.98676 0.98644 0.98611 0.98579 0.98548 0.98519 0.98493 0.98471 0.98454 0.98440 0.98432 0.98426
0.165  0.98724 0.98715 0.98699 0.98678 0.98653 0.98623 0.98591 0.98557 0.98522 0.98488 0.98455 0.98424 0.98397 0.98374 0.98355 0.98341 0.98332 0.98326
0.170  0.98645 0.98635 0.98618 0.98596 0.98569 0.98538 0.98503 0.98467 0.98431 0.98394 0.98359 0.98327 0.98298 0.98273 0.98253 0.98238 0.98229 0.98222
0.175  0.98563 0.98552 0.98535 0.98511 0.98483 0.98449 0.98413 0.98375 0.98336 0.98297 0.98260 0.98226 0.98195 0.98169 0.98148 0.98132 0.98123 0.98116
0.180  0.98479 0.98467 0.98449 0.98424 0.98394 0.98358 0.98320 0.98280 0.98239 0.98198 0.98158 0.98123 0.98090 0.98062 0.98040 0.98023 0.98013 0.98011
0.185  0.98392 0.98380 0.98361 0.98334 0.98302 0.98265 0.98225 0.98182 0.98139 0.98095 0.98054 0.98016 0.97981 0.97952 0.97929 0.97911 0.97901 0.97898
0.190  0.98303 0.98290 0.98270 0.98242 0.98208 0.98169 0.98126 0.98081 0.98036 0.97990 0.97947 0.97906 0.97870 0.97839 0.97814 0.97796 0.97785 0.97782
0.195  0.98211 0.98198 0.98176 0.98147 0.98111 0.98070 0.98025 0.97978 0.97930 0.97882 0.97836 0.97794 0.97755 0.97723 0.97697 0.97678 0.97666 0.97662
0.200  0.98117 0.98102 0.98080 0.98049 0.98012 0.97968 0.97921 0.97871 0.97821 0.97771 0.97723 0.97678 0.97637 0.97604 0.97576 0.97556 0.97544 0.97539
0.205  0.98020 0.98005 0.97981 0.97949 0.97909 0.97864 0.97815 0.97762 0.97709 0.97656 0.97606 0.97559 0.97517 0.97481 0.97452 0.97431 0.97418 0.97413
0.210  0.97920 0.97905 0.97880 0.97846 0.97805 0.97757 0.97705 0.97650 0.97595 0.97539 0.97486 0.97437 0.97393 0.97356 0.97325 0.97303 0.97289 0.97284
0.215  0.97818 0.97802 0.97776 0.97740 0.97697 0.97647 0.97593 0.97535 0.97477 0.97419 0.97364 0.97312 0.97266 0.97227 0.97195 0.97172 0.97158 0.97152
0.220  0.97713 0.97697 0.97669 0.97632 0.97587 0.97534 0.97478 0.97418 0.97357 0.97296 0.97238 0.97185 0.97136 0.97095 0.97062 0.97037 0.97023 0.97016
0.225  0.97606 0.97589 0.97560 0.97521 0.97474 0.97419 0.97360 0.97297 0.97234 0.97170 0.97110 0.97053 0.97003 0.96960 0.96925 0.96900 0.96884 0.96878
0.230  0.97497 0.97478 0.97448 0.97407 0.97358 0.97301 0.97240 0.97174 0.97108 0.97041 0.96978 0.96919 0.96867 0.96822 0.96785 0.96759 0.96743 0.96735
0.235  0.97384 0.97365 0.97334 0.97291 0.97240 0.97180 0.97116 0.97047 0.96978 0.96909 0.96843 0.96782 0.96727 0.96680 0.96643 0.96615 0.96598 0.96590
0.240  0.97269 0.97249 0.97217 0.97172 0.97119 0.97057 0.96990 0.96918 0.96846 0.96774 0.96706 0.96641 0.96585 0.96536 0.96496 0.96467 0.96450 0.96441
0.245  0.97151 0.97130 0.97097 0.97051 0.96995 0.96931 0.96861 0.96786 0.96711 0.96636 0.96565 0.96498 0.96439 0.96388 0.96347 0.96317 0.96298 0.96289
0.250  0.97031 0.97009 0.96974 0.96926 0.96869 0.96801 0.96729 0.96651 0.96573 0.96495 0.96421 0.96351 0.96290 0.96237 0.96194 0.96163 0.96144 0.96134
0.255  0.96908 0.96885 0.96849 0.96799 0.96739 0.96669 0.96594 0.96513 0.96432 0.96351 0.96274 0.96202 0.96138 0.96082 0.96038 0.96006 0.95986 0.95976
0.260  0.96782 0.96759 0.96721 0.96669 0.96607 0.96534 0.96456 0.96372 0.96288 0.96204 0.96124 0.96049 0.95982 0.95925 0.95879 0.95845 0.95825 0.95814
0.265  0.96654 0.96629 0.96590 0.96537 0.96472 0.96397 0.96315 0.96229 0.96141 0.96054 0.95970 0.95893 0.95824 0.95764 0.95717 0.95681 0.95660 0.95649
0.270  0.96523 0.96497 0.96457 0.96401 0.96334 0.96256 0.96171 0.96082 0.95990 0.95900 0.95814 0.95734 0.95662 0.95600 0.95551 0.95514 0.95492 0.95485
0.275  0.96389 0.96363 0.96320 0.96263 0.96193 0.96113 0.96025 0.95932 0.95837 0.95744 0.95654 0.95571 0.95497 0.95433 0.95382 0.95344 0.95321 0.95314
0.280  0.96252 0.96225 0.96181 0.96122 0.96049 0.95966 0.95875 0.95779 0.95681 0.95584 0.95491 0.95405 0.95328 0.95262 0.95209 0.95170 0.95146 0.95138
0.285  0.96113 0.96085 0.96039 0.95978 0.95903 0.95817 0.95723 0.95623 0.95522 0.95422 0.95326 0.95236 0.95156 0.95089 0.95034 0.94993 0.94968 0.94960
0.290  0.95971 0.95941 0.95895 0.95831 0.95753 0.95664 0.95567 0.95464 0.95360 0.95256 0.95157 0.95065 0.94982 0.94911 0.94854 0.94813 0.94787 0.94778
0.295  0.95826 0.95795 0.95747 0.95681 0.95601 0.95509 0.95409 0.95302 0.95194 0.95087 0.94984 0.94889 0.94804 0.94731 0.94672 0.94629 0.94603 0.94593
0.300  0.95678 0.95646 0.95597 0.95529 0.95446 0.95351 0.95247 0.95137 0.95026 0.94914 0.94809 0.94711 0.94622 0.94547 0.94486 0.94442 0.94414 0.94404
0.305  0.95527 0.95495 0.95443 0.95373 0.95288 0.95190 0.95082 0.94968 0.94854 0.94739 0.94630 0.94529 0.94437 0.94360 0.94297 0.94251 0.94223 0.94212
0.310  0.95373 0.95340 0.95287 0.95215 0.95127 0.95025 0.94915 0.94797 0.94679 0.94560 0.94448 0.94343 0.94249 0.94169 0.94104 0.94057 0.94028 0.94016
0.315  0.95217 0.95183 0.95128 0.95053 0.94962 0.94858 0.94744 0.94623 0.94501 0.94379 0.94263 0.94155 0.94058 0.93975 0.93908 0.93860 0.93830 0.93817
0.320  0.95058 0.95022 0.94966 0.94889 0.94795 0.94687 0.94570 0.94445 0.94320 0.94194 0.94074 0.93963 0.93863 0.93778 0.93709 0.93659 0.93628 0.93614
0.325  0.94895 0.94859 0.94801 0.94722 0.94625 0.94514 0.94393 0.94265 0.94135 0.94006 0.93882 0.93768 0.93665 0.93577 0.93506 0.93454 0.93422 0.93408
0.330  0.94730 0.94693 0.94632 0.94551 0.94452 0.94337 0.94213 0.94081 0.93947 0.93814 0.93687 0.93569 0.93463 0.93373 0.93300 0.93246 0.93214 0.93199
0.335  0.94562 0.94523 0.94461 0.94378 0.94276 0.94158 0.94030 0.93894 0.93755 0.93620 0.93488 0.93367 0.93258 0.93165 0.93090 0.93035 0.93001 0.92991
0.340  0.94390 0.94351 0.94287 0.94201 0.94096 0.93975 0.93843 0.93704 0.93561 0.93422 0.93286 0.93162 0.93049 0.92954 0.92877 0.92820 0.92786 0.92774
0.345  0.94216 0.94176 0.94110 0.94022 0.93914 0.93789 0.93653 0.93510 0.93364 0.93220 0.93081 0.92953 0.92838 0.92739 0.92660 0.92601 0.92566 0.92554
0.350  0.94039 0.93997 0.93930 0.93839 0.93728 0.93600 0.93460 0.93313 0.93163 0.93015 0.92872 0.92741 0.92622 0.92521 0.92440 0.92380 0.92344 0.92330
0.355  0.93858 0.93816 0.93746 0.93653 0.93539 0.93408 0.93264 0.93113 0.92959 0.92807 0.92660 0.92525 0.92403 0.92300 0.92216 0.92155 0.92117 0.92103
0.360  0.93675 0.93631 0.93560 0.93464 0.93347 0.93212 0.93065 0.92910 0.92752 0.92595 0.92445 0.92306 0.92181 0.92074 0.91988 0.91926 0.91887 0.91872
0.365  0.93488 0.93443 0.93370 0.93271 0.93152 0.93014 0.92862 0.92703 0.92541 0.92380 0.92226 0.92083 0.91955 0.91846 0.91757 0.91693 0.91653 0.91638
0.370  0.93299 0.93252 0.93178 0.93076 0.92953 0.92812 0.92656 0.92492 0.92327 0.92161 0.92004 0.91857 0.91726 0.91613 0.91523 0.91457 0.91416 0.91400
0.375  0.93106 0.93058 0.92981 0.92878 0.92751 0.92606 0.92447 0.92279 0.92109 0.91939 0.91778 0.91627 0.91493 0.91377 0.91285 0.91217 0.91175 0.91158
0.380  0.92909 0.92861 0.92782 0.92676 0.92546 0.92398 0.92235 0.92062 0.91888 0.91714 0.91548 0.91394 0.91256 0.91138 0.91043 0.90973 0.90931 0.90912
0.385  0.92710 0.92660 0.92580 0.92471 0.92338 0.92186 0.92019 0.91842 0.91663 0.91485 0.91316 0.91157 0.91016 0.90895 0.90798 0.90726 0.90682 0.90663
0.390  0.92507 0.92456 0.92374 0.92262 0.92126 0.91970 0.91799 0.91619 0.91435 0.91253 0.91078 0.90917 0.90772 0.90648 0.90548 0.90475 0.90431 0.90416
0.395  0.92301 0.92249 0.92165 0.92050 0.91911 0.91750 0.91576 0.91391 0.91202 0.91017 0.90838 0.90673 0.90524 0.90398 0.90296 0.90220 0.90175 0.90159
0.400  0.92092 0.92039 0.91952 0.91835 0.91693 0.91528 0.91350 0.91161 0.90967 0.90778 0.90595 0.90426 0.90273 0.90144 0.90039 0.89962 0.89916 0.89899
0.405  0.91879 0.91825 0.91736 0.91617 0.91471 0.91302 0.91120 0.90927 0.90729 0.90535 0.90347 0.90174 0.90018 0.89886 0.89779 0.89700 0.89652 0.89635
0.410  0.91663 0.91608 0.91517 0.91395 0.91245 0.91073 0.90885 0.90689 0.90487 0.90288 0.90097 0.89919 0.89760 0.89625 0.89515 0.89434 0.89386 0.89367
0.415  0.91444 0.91387 0.91294 0.91169 0.91017 0.90841 0.90649 0.90448 0.90241 0.90036 0.89842 0.89660 0.89498 0.89359 0.89247 0.89165 0.89115 0.89095
0.420  0.91221 0.91163 0.91068 0.90940 0.90784 0.90605 0.90408 0.90203 0.89991 0.89782 0.89584 0.89398 0.89232 0.89090 0.88975 0.88892 0.88840 0.88820
0.425  0.90995 0.90935 0.90838 0.90708 0.90548 0.90365 0.90164 0.89952 0.89738 0.89525 0.89322 0.89132 0.88962 0.88816 0.88700 0.88614 0.88562 0.88540
0.430  0.90765 0.90704 0.90605 0.90472 0.90309 0.90121 0.89917 0.89700 0.89481 0.89263 0.89056 0.88862 0.88688 0.88540 0.88421 0.88333 0.88279 0.88257
0.435  0.90531 0.90469 0.90368 0.90232 0.90066 0.89874 0.89665 0.89444 0.89221 0.88998 0.88785 0.88588 0.88411 0.88259 0.88138 0.88048 0.87993 0.87975
0.440  0.90294 0.90231 0.90128 0.89989 0.89819 0.89624 0.89410 0.89185 0.88955 0.88729 0.88511 0.88311 0.88129 0.87975 0.87850 0.87759 0.87703 0.87684
0.445  0.90053 0.89988 0.89883 0.89741 0.89568 0.89369 0.89152 0.88922 0.88687 0.88457 0.88234 0.88029 0.87844 0.87686 0.87559 0.87466 0.87409 0.87389
0.450  0.89809 0.89743 0.89635 0.89490 0.89313 0.89111 0.88889 0.88654 0.88415 0.88180 0.87953 0.87744 0.87555 0.87394 0.87264 0.87169 0.87111 0.87090
0.455  0.89561 0.89493 0.89383 0.89235 0.89055 0.88848 0.88622 0.88383 0.88139 0.87899 0.87668 0.87453 0.87262 0.87098 0.86965 0.86868 0.86809 0.86787
0.460  0.89309 0.89240 0.89128 0.88977 0.88793 0.88582 0.88352 0.88108 0.87860 0.87613 0.87379 0.87160 0.86965 0.86797 0.86662 0.86563 0.86503 0.86480
0.465  0.89053 0.88983 0.88869 0.88715 0.88528 0.88312 0.88076 0.87830 0.87576 0.87325 0.87086 0.86863 0.86664 0.86493 0.86356 0.86255 0.86193 0.86169
0.470  0.88793 0.88722 0.88606 0.88449 0.88258 0.88039 0.87798 0.87546 0.87289 0.87032 0.86789 0.86561 0.86359 0.86184 0.86045 0.85942 0.85879 0.85853
0.475  0.88530 0.88457 0.88339 0.88179 0.87985 0.87761 0.87516 0.87258 0.86997 0.86736 0.86486 0.86256 0.86049 0.85872 0.85729 0.85624 0.85560 0.85539
0.480  0.88263 0.88188 0.88068 0.87906 0.87708 0.87480 0.87230 0.86967 0.86701 0.86436 0.86181 0.85947 0.85735 0.85555 0.85410 0.85303 0.85238 0.85216
0.485  0.87991 0.87915 0.87793 0.87628 0.87426 0.87194 0.86940 0.86672 0.86399 0.86131 0.85872 0.85633 0.85418 0.85235 0.85086 0.84978 0.84912 0.84888
0.490  0.87716 0.87639 0.87514 0.87346 0.87141 0.86905 0.86646 0.86374 0.86096 0.85823 0.85559 0.85315 0.85096 0.84910 0.84758 0.84648 0.84581 0.84556
0.495  0.87436 0.87358 0.87231 0.87060 0.86851 0.86611 0.86348 0.86071 0.85788 0.85510 0.85241 0.84992 0.84770 0.84580 0.84426 0.84314 0.84246 0.84220
0.500  0.87153 0.87073 0.86944 0.86770 0.86557 0.86313 0.86046 0.85763 0.85476 0.85191 0.84920 0.84666 0.84440 0.84246 0.84090 0.83976 0.83906 0.83879
0.505  0.86865 0.86784 0.86653 0.86476 0.86259 0.86010 0.85739 0.85452 0.85159 0.84870 0.84594 0.84336 0.84106 0.83908 0.83750 0.83633 0.83562 0.83534
0.510  0.86573 0.86491 0.86357 0.86177 0.85955 0.85703 0.85426 0.85136 0.84839 0.84544 0.84263 0.84001 0.83767 0.83567 0.83405 0.83286 0.83214 0.83190
0.515  0.86277 0.86193 0.86058 0.85874 0.85649 0.85392 0.85110 0.84814 0.84514 0.84214 0.83927 0.83662 0.83423 0.83220 0.83056 0.82935 0.82862 0.82837
0.520  0.85976 0.85891 0.85753 0.85566 0.85338 0.85077 0.84791 0.84489 0.84184 0.83880 0.83588 0.83319 0.83076 0.82870 0.82702 0.82580 0.82505 0.82479
0.525  0.85671 0.85585 0.85445 0.85254 0.85023 0.84758 0.84467 0.84161 0.83848 0.83541 0.83245 0.82971 0.82724 0.82514 0.82344 0.82220 0.82144 0.82116
0.530  0.85362 0.85274 0.85132 0.84938 0.84704 0.84434 0.84139 0.83827 0.83510 0.83198 0.82897 0.82617 0.82368 0.82153 0.81982 0.81855 0.81778 0.81749
0.535  0.85048 0.84959 0.84814 0.84618 0.84380 0.84106 0.83806 0.83490 0.83167 0.82848 0.82544 0.82260 0.82007 0.81789 0.81615 0.81486 0.81408 0.81378
0.540  0.84729 0.84639 0.84492 0.84293 0.84051 0.83773 0.83468 0.83147 0.82820 0.82496 0.82187 0.81899 0.81642 0.81420 0.81243 0.81112 0.81033 0.81002
0.545  0.84406 0.84314 0.84164 0.83963 0.83718 0.83435 0.83126 0.82800 0.82468 0.82139 0.81824 0.81533 0.81270 0.81047 0.80867 0.80734 0.80653 0.80626
0.550  0.84078 0.83985 0.83833 0.83629 0.83380 0.83093 0.82778 0.82448 0.82111 0.81777 0.81457 0.81162 0.80895 0.80669 0.80485 0.80351 0.80270 0.80241
0.555  0.83746 0.83651 0.83497 0.83290 0.83037 0.82744 0.82425 0.82089 0.81750 0.81411 0.81086 0.80786 0.80516 0.80286 0.80100 0.79964 0.79881 0.79851
0.560  0.83408 0.83312 0.83156 0.82946 0.82689 0.82392 0.82069 0.81728 0.81381 0.81040 0.80711 0.80404 0.80132 0.79898 0.79709 0.79572 0.79487 0.79456
0.565  0.83066 0.82969 0.82810 0.82597 0.82334 0.82035 0.81708 0.81362 0.81010 0.80663 0.80330 0.80019 0.79743 0.79505 0.79314 0.79174 0.79089 0.79056
0.570  0.82719 0.82620 0.82459 0.82243 0.81977 0.81674 0.81342 0.80992 0.80634 0.80281 0.79945 0.79630 0.79349 0.79108 0.78915 0.78772 0.78685 0.78651
0.575  0.82366 0.82266 0.82103 0.81884 0.81615 0.81308 0.80971 0.80616 0.80254 0.79895 0.79553 0.79235 0.78949 0.78706 0.78510 0.78365 0.78277 0.78247
0.580  0.82009 0.81907 0.81742 0.81519 0.81247 0.80936 0.80595 0.80235 0.79868 0.79505 0.79156 0.78835 0.78545 0.78299 0.78099 0.77953 0.77864 0.77833
0.585  0.81646 0.81543 0.81376 0.81149 0.80875 0.80559 0.80214 0.79848 0.79477 0.79109 0.78756 0.78431 0.78137 0.77887 0.77684 0.77537 0.77446 0.77413
0.590  0.81278 0.81174 0.81005 0.80775 0.80497 0.80177 0.79824 0.79454 0.79079 0.78708 0.78350 0.78018 0.77723 0.77468 0.77264 0.77115 0.77023 0.76989
0.595  0.80905 0.80798 0.80628 0.80395 0.80114 0.79787 0.79432 0.79058 0.78676 0.78301 0.77940 0.77603 0.77304 0.77046 0.76840 0.76688 0.76594 0.76559
0.600  0.80526 0.80418 0.80246 0.80010 0.79725 0.79394 0.79036 0.78656 0.78270 0.77888 0.77524 0.77183 0.76879 0.76619 0.76409 0.76255 0.76161 0.76125
0.605  0.80142 0.80033 0.79858 0.79620 0.79331 0.78996 0.78633 0.78249 0.77858 0.77471 0.77100 0.76758 0.76449 0.76186 0.75973 0.75818 0.75723 0.75690
0.610  0.79752 0.79642 0.79465 0.79224 0.78929 0.78593 0.78225 0.77837 0.77441 0.77050 0.76673 0.76327 0.76014 0.75748 0.75532 0.75375 0.75279 0.75245
0.615  0.79356 0.79245 0.79065 0.78822 0.78523 0.78184 0.77812 0.77419 0.77018 0.76622 0.76242 0.75888 0.75574 0.75303 0.75086 0.74927 0.74830 0.74794
0.620  0.78955 0.78842 0.78659 0.78415 0.78113 0.77769 0.77393 0.76992 0.76589 0.76189 0.75804 0.75446 0.75129 0.74854 0.74635 0.74474 0.74375 0.74338
0.625  0.78548 0.78434 0.78249 0.78001 0.77696 0.77349 0.76964 0.76562 0.76153 0.75747 0.75361 0.74999 0.74677 0.74400 0.74178 0.74014 0.73915 0.73877
0.630  0.78134 0.78019 0.77832 0.77582 0.77273 0.76922 0.76533 0.76127 0.75713 0.75303 0.74912 0.74546 0.74219 0.73941 0.73715 0.73550 0.73449 0.73415
0.635  0.77715 0.77599 0.77410 0.77155 0.76845 0.76486 0.76097 0.75686 0.75267 0.74853 0.74454 0.74088 0.73757 0.73475 0.73246 0.73080 0.72978 0.72942
0.640  0.77289 0.77172 0.76981 0.76723 0.76410 0.76048 0.75654 0.75239 0.74816 0.74397 0.73994 0.73622 0.73289 0.73002 0.72773 0.72604 0.72501 0.72464
0.645  0.76858 0.76739 0.76546 0.76285 0.75969 0.75603 0.75206 0.74786 0.74358 0.73935 0.73528 0.73150 0.72815 0.72525 0.72293 0.72123 0.72018 0.71980
0.650  0.76419 0.76299 0.76104 0.75841 0.75521 0.75152 0.74751 0.74323 0.73891 0.73466 0.73056 0.72674 0.72334 0.72042 0.71808 0.71635 0.71530 0.71490
0.655  0.75974 0.75853 0.75656 0.75391 0.75065 0.74695 0.74288 0.73857 0.73421 0.72989 0.72577 0.72192 0.71847 0.71554 0.71315 0.71142 0.71036 0.70999
0.660  0.75523 0.75400 0.75202 0.74933 0.74605 0.74231 0.73818 0.73386 0.72945 0.72508 0.72089 0.71704 0.71355 0.71059 0.70818 0.70643 0.70535 0.70498
0.665  0.75064 0.74941 0.74740 0.74470 0.74138 0.73760 0.73343 0.72907 0.72462 0.72022 0.71599 0.71206 0.70857 0.70555 0.70314 0.70137 0.70029 0.69990
0.670  0.74599 0.74474 0.74272 0.73999 0.73664 0.73280 0.72863 0.72422 0.71973 0.71528 0.71101 0.70705 0.70352 0.70048 0.69805 0.69625 0.69516 0.69475
0.675  0.74126 0.74001 0.73797 0.73521 0.73184 0.72796 0.72375 0.71931 0.71474 0.71028 0.70598 0.70198 0.69839 0.69535 0.69289 0.69107 0.68997 0.68955
0.680  0.73647 0.73520 0.73313 0.73036 0.72696 0.72305 0.71880 0.71428 0.70971 0.70518 0.70087 0.69684 0.69322 0.69015 0.68765 0.68583 0.68472 0.68434
0.685  0.73160 0.73032 0.72822 0.72541 0.72201 0.71807 0.71378 0.70923 0.70462 0.70005 0.69567 0.69163 0.68799 0.68486 0.68236 0.68053 0.67940 0.67901
0.690  0.72665 0.72535 0.72325 0.72042 0.71697 0.71302 0.70866 0.70410 0.69945 0.69485 0.69043 0.68633 0.68268 0.67953 0.67701 0.67515 0.67402 0.67361
0.695  0.72163 0.72032 0.71821 0.71535 0.71186 0.70789 0.70350 0.69891 0.69422 0.68958 0.68513 0.68099 0.67730 0.67413 0.67159 0.66971 0.66857 0.66814
0.700  0.71653 0.71521 0.71308 0.71021 0.70669 0.70268 0.69826 0.69363 0.68887 0.68419 0.67975 0.67558 0.67184 0.66867 0.66608 0.66420 0.66306 0.66267
0.705  0.71135 0.71002 0.70788 0.70498 0.70144 0.69737 0.69295 0.68824 0.68349 0.67878 0.67426 0.67010 0.66633 0.66312 0.66053 0.65863 0.65747 0.65707
0.710  0.70609 0.70475 0.70259 0.69968 0.69611 0.69201 0.68756 0.68282 0.67803 0.67329 0.66874 0.66450 0.66074 0.65749 0.65490 0.65299 0.65181 0.65140
0.715  0.70075 0.69940 0.69723 0.69430 0.69070 0.68658 0.68205 0.67732 0.67250 0.66773 0.66314 0.65888 0.65508 0.65182 0.64920 0.64726 0.64609 0.64565
0.720  0.69532 0.69396 0.69178 0.68883 0.68521 0.68106 0.67650 0.67175 0.66689 0.66208 0.65746 0.65318 0.64933 0.64606 0.64340 0.64147 0.64029 0.63984
0.725  0.68980 0.68844 0.68624 0.68327 0.67962 0.67546 0.67088 0.66609 0.66115 0.65631 0.65167 0.64739 0.64352 0.64023 0.63756 0.63561 0.63442 0.63401
0.730  0.68419 0.68283 0.68061 0.67759 0.67393 0.66976 0.66516 0.66029 0.65538 0.65051 0.64584 0.64150 0.63764 0.63430 0.63164 0.62967 0.62847 0.62804
0.735  0.67850 0.67713 0.67489 0.67186 0.66818 0.66395 0.65936 0.65447 0.64952 0.64463 0.63993 0.63556 0.63167 0.62832 0.62564 0.62365 0.62245 0.62201
0.740  0.67271 0.67133 0.66907 0.66604 0.66234 0.65809 0.65346 0.64856 0.64359 0.63866 0.63394 0.62954 0.62560 0.62226 0.61954 0.61756 0.61635 0.61589
0.745  0.66682 0.66544 0.66316 0.66013 0.65641 0.65213 0.64745 0.64255 0.63755 0.63256 0.62781 0.62344 0.61948 0.61609 0.61338 0.61139 0.61017 0.60975
0.750  0.66084 0.65945 0.65717 0.65412 0.65038 0.64609 0.64138 0.63646 0.63139 0.62642 0.62165 0.61721 0.61327 0.60987 0.60714 0.60512 0.60390 0.60347
0.755  0.65476 0.65336 0.65107 0.64801 0.64425 0.63994 0.63522 0.63022 0.62519 0.62019 0.61540 0.61094 0.60694 0.60356 0.60080 0.59879 0.59756 0.59711
0.760  0.64857 0.64717 0.64487 0.64179 0.63798 0.63365 0.62896 0.62395 0.61889 0.61387 0.60906 0.60458 0.60057 0.59716 0.59439 0.59237 0.59113 0.59066
0.765  0.64228 0.64087 0.63857 0.63548 0.63166 0.62731 0.62258 0.61757 0.61249 0.60741 0.60258 0.59813 0.59410 0.59065 0.58789 0.58586 0.58461 0.58419
0.770  0.63588 0.63445 0.63216 0.62902 0.62523 0.62087 0.61609 0.61109 0.60594 0.60090 0.59605 0.59154 0.58754 0.58407 0.58130 0.57925 0.57801 0.57757
0.775  0.62937 0.62794 0.62564 0.62250 0.61869 0.61432 0.60952 0.60446 0.59935 0.59429 0.58942 0.58490 0.58085 0.57741 0.57460 0.57257 0.57132 0.57085
0.780  0.62275 0.62131 0.61900 0.61586 0.61204 0.60766 0.60285 0.59778 0.59266 0.58757 0.58270 0.57816 0.57410 0.57063 0.56783 0.56579 0.56453 0.56405
0.785  0.61601 0.61457 0.61225 0.60910 0.60528 0.60088 0.59607 0.59099 0.58585 0.58071 0.57582 0.57128 0.56725 0.56376 0.56097 0.55890 0.55765 0.55721
0.790  0.60914 0.60770 0.60536 0.60223 0.59838 0.59395 0.58913 0.58409 0.57889 0.57379 0.56889 0.56434 0.56026 0.55680 0.55398 0.55193 0.55067 0.55021
0.795  0.60215 0.60071 0.59836 0.59523 0.59136 0.58695 0.58212 0.57707 0.57187 0.56676 0.56186 0.55730 0.55321 0.54974 0.54691 0.54485 0.54359 0.54312
0.800  0.59504 0.59359 0.59125 0.58811 0.58423 0.57983 0.57499 0.56989 0.56473 0.55961 0.55466 0.55014 0.54605 0.54254 0.53974 0.53767 0.53641 0.53598
0.805  0.58779 0.58634 0.58400 0.58083 0.57699 0.57258 0.56774 0.56263 0.55747 0.55231 0.54740 0.54284 0.53878 0.53527 0.53245 0.53038 0.52912 0.52867
0.810  0.58040 0.57896 0.57661 0.57345 0.56961 0.56519 0.56036 0.55526 0.55004 0.54493 0.54002 0.53546 0.53136 0.52788 0.52505 0.52299 0.52173 0.52126
0.815  0.57288 0.57144 0.56909 0.56593 0.56209 0.55763 0.55280 0.54775 0.54254 0.53743 0.53252 0.52796 0.52386 0.52035 0.51755 0.51548 0.51422 0.51374
0.820  0.56520 0.56377 0.56143 0.55827 0.55439 0.54998 0.54516 0.54006 0.53491 0.52975 0.52485 0.52029 0.51624 0.51274 0.50993 0.50786 0.50660 0.50616
0.825  0.55738 0.55595 0.55361 0.55046 0.54659 0.54219 0.53738 0.53229 0.52708 0.52199 0.51710 0.51255 0.50846 0.50500 0.50217 0.50012 0.49886 0.49840
0.830  0.54940 0.54797 0.54564 0.54250 0.53864 0.53425 0.52945 0.52437 0.51918 0.51410 0.50922 0.50467 0.50060 0.49710 0.49431 0.49226 0.49100 0.49052
0.835  0.54126 0.53983 0.53749 0.53438 0.53053 0.52615 0.52132 0.51630 0.51114 0.50606 0.50114 0.49661 0.49259 0.48911 0.48632 0.48426 0.48301 0.48258
0.840  0.53296 0.53151 0.52919 0.52606 0.52227 0.51786 0.51309 0.50804 0.50294 0.49783 0.49298 0.48847 0.48442 0.48098 0.47818 0.47614 0.47489 0.47444
0.845  0.52447 0.52304 0.52073 0.51761 0.51383 0.50945 0.50470 0.49967 0.49454 0.48951 0.48467 0.48018 0.47614 0.47268 0.46992 0.46787 0.46663 0.46617
0.850  0.51581 0.51439 0.51209 0.50899 0.50518 0.50087 0.49614 0.49114 0.48603 0.48102 0.47616 0.47169 0.46771 0.46427 0.46149 0.45948 0.45824 0.45782
0.855  0.50696 0.50555 0.50326 0.50018 0.49640 0.49211 0.48735 0.48237 0.47735 0.47232 0.46754 0.46309 0.45909 0.45571 0.45294 0.45094 0.44970 0.44926
0.860  0.49791 0.49651 0.49424 0.49118 0.48743 0.48311 0.47844 0.47350 0.46845 0.46350 0.45875 0.45433 0.45036 0.44696 0.44424 0.44222 0.44101 0.44055
0.865  0.48866 0.48727 0.48502 0.48198 0.47826 0.47398 0.46934 0.46443 0.45942 0.45451 0.44974 0.44535 0.44145 0.43807 0.43535 0.43337 0.43216 0.43169
0.870  0.47919 0.47782 0.47559 0.47254 0.46888 0.46464 0.46004 0.45517 0.45020 0.44528 0.44060 0.43625 0.43234 0.42901 0.42632 0.42435 0.42314 0.42271
0.875  0.46950 0.46814 0.46592 0.46291 0.45925 0.45509 0.45048 0.44566 0.44073 0.43591 0.43127 0.42695 0.42308 0.41976 0.41711 0.41514 0.41395 0.41351
0.880  0.45958 0.45823 0.45602 0.45306 0.44944 0.44530 0.44076 0.43599 0.43111 0.42634 0.42170 0.41743 0.41359 0.41034 0.40769 0.40576 0.40458 0.40412
0.885  0.44941 0.44808 0.44589 0.44297 0.43939 0.43527 0.43081 0.42609 0.42127 0.41650 0.41196 0.40774 0.40395 0.40070 0.39811 0.39618 0.39502 0.39461
0.890  0.43898 0.43766 0.43551 0.43262 0.42909 0.42503 0.42062 0.41591 0.41120 0.40649 0.40201 0.39783 0.39409 0.39088 0.38829 0.38641 0.38526 0.38483
0.895  0.42827 0.42697 0.42485 0.42201 0.41852 0.41452 0.41012 0.40553 0.40084 0.39624 0.39178 0.38767 0.38398 0.38084 0.37829 0.37643 0.37529 0.37485
0.900  0.41728 0.41598 0.41391 0.41107 0.40764 0.40374 0.39942 0.39489 0.39028 0.38570 0.38135 0.37730 0.37366 0.37054 0.36805 0.36621 0.36509 0.36470
0.905  0.40597 0.40470 0.40267 0.39988 0.39651 0.39263 0.38842 0.38392 0.37943 0.37494 0.37063 0.36663 0.36306 0.36003 0.35756 0.35576 0.35466 0.35425
0.910  0.39434 0.39310 0.39110 0.38836 0.38506 0.38125 0.37707 0.37271 0.36826 0.36388 0.35965 0.35574 0.35223 0.34922 0.34682 0.34504 0.34396 0.34355
0.915  0.38236 0.38114 0.37915 0.37651 0.37327 0.36954 0.36545 0.36118 0.35682 0.35249 0.34838 0.34455 0.34112 0.33817 0.33579 0.33406 0.33300 0.33258
0.920  0.37000 0.36880 0.36687 0.36428 0.36109 0.35747 0.35348 0.34929 0.34499 0.34082 0.33675 0.33302 0.32966 0.32680 0.32449 0.32279 0.32175 0.32138
0.925  0.35723 0.35607 0.35418 0.35166 0.34854 0.34499 0.34114 0.33702 0.33287 0.32874 0.32483 0.32118 0.31791 0.31510 0.31285 0.31119 0.31018 0.30980
0.930  0.34402 0.34289 0.34106 0.33858 0.33558 0.33213 0.32834 0.32439 0.32035 0.31634 0.31252 0.30894 0.30576 0.30306 0.30086 0.29926 0.29827 0.29788
0.935  0.33033 0.32924 0.32746 0.32506 0.32215 0.31881 0.31514 0.31129 0.30735 0.30351 0.29978 0.29634 0.29326 0.29061 0.28850 0.28693 0.28598 0.28564
0.940  0.31611 0.31506 0.31334 0.31102 0.30822 0.30495 0.30145 0.29771 0.29393 0.29018 0.28662 0.28326 0.28029 0.27777 0.27570 0.27420 0.27328 0.27294
0.945  0.30131 0.30029 0.29865 0.29642 0.29369 0.29058 0.28718 0.28363 0.27999 0.27639 0.27292 0.26973 0.26687 0.26442 0.26245 0.26100 0.26012 0.25978
0.950  0.28585 0.28487 0.28328 0.28118 0.27857 0.27560 0.27234 0.26890 0.26542 0.26198 0.25870 0.25565 0.25291 0.25056 0.24866 0.24728 0.24644 0.24610
0.955  0.26965 0.26871 0.26721 0.26518 0.26273 0.25991 0.25682 0.25354 0.25024 0.24696 0.24381 0.24091 0.23831 0.23607 0.23429 0.23297 0.23216 0.23184
0.960  0.25260 0.25172 0.25030 0.24839 0.24608 0.24338 0.24045 0.23741 0.23425 0.23120 0.22822 0.22549 0.22303 0.22092 0.21921 0.21798 0.21722 0.21690
0.965  0.23455 0.23373 0.23241 0.23062 0.22843 0.22594 0.22321 0.22032 0.21741 0.21452 0.21177 0.20918 0.20688 0.20491 0.20334 0.20217 0.20146 0.20116
0.970  0.21532 0.21456 0.21334 0.21169 0.20967 0.20737 0.20485 0.20218 0.19949 0.19682 0.19425 0.19189 0.18977 0.18794 0.18647 0.18541 0.18475 0.18447
0.975  0.19461 0.19393 0.19282 0.19132 0.18948 0.18736 0.18507 0.18268 0.18020 0.17778 0.17548 0.17330 0.17138 0.16972 0.16840 0.16742 0.16683 0.16659
0.980  0.17201 0.17140 0.17042 0.16907 0.16746 0.16558 0.16355 0.16140 0.15923 0.15708 0.15501 0.15311 0.15139 0.14993 0.14874 0.14788 0.14735 0.14711
0.985  0.14680 0.14628 0.14543 0.14429 0.14289 0.14131 0.13957 0.13773 0.13585 0.13401 0.13226 0.13061 0.12915 0.12789 0.12689 0.12615 0.12569 0.12549
0.990  0.11761 0.11720 0.11651 0.11560 0.11448 0.11321 0.11180 0.11033 0.10884 0.10737 0.10595 0.10465 0.10348 0.10247 0.10166 0.10107 0.10070 0.10054
0.995  0.08092 0.08064 0.08017 0.07954 0.07878 0.07790 0.07694 0.07594 0.07492 0.07390 0.07294 0.07204 0.07124 0.07055 0.07000 0.06960 0.06935 0.06922
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e060.dat <==
# alpha = -0.10 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993
0.015  0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985
0.020  0.99980 0.99980 0.99979 0.99979 0.99979 0.99978 0.99978 0.99977 0.99977 0.99976 0.99976 0.99975 0.99975 0.99974 0.99974 0.99974 0.99974 0.99974
0.025  0.99968 0.99968 0.99968 0.99967 0.99967 0.99966 0.99965 0.99964 0.99963 0.99963 0.99962 0.99961 0.99960 0.99960 0.99959 0.99959 0.99959 0.99959
0.030  0.99955 0.99954 0.99954 0.99953 0.99952 0.99951 0.99950 0.99949 0.99947 0.99946 0.99945 0.99944 0.99943 0.99942 0.99941 0.99941 0.99941 0.99940
0.035  0.99938 0.99938 0.99937 0.99936 0.99935 0.99933 0.99932 0.99930 0.99928 0.99927 0.99925 0.99924 0.99922 0.99921 0.99920 0.99920 0.99919 0.99919
0.040  0.99919 0.99919 0.99918 0.99916 0.99915 0.99913 0.99911 0.99909 0.99906 0.99904 0.99902 0.99900 0.99898 0.99897 0.99896 0.99895 0.99894 0.99894
0.045  0.99898 0.99897 0.99896 0.99894 0.99892 0.99890 0.99887 0.99884 0.99882 0.99879 0.99876 0.99874 0.99872 0.99870 0.99868 0.99867 0.99866 0.99866
0.050  0.99874 0.99873 0.99871 0.99869 0.99867 0.99864 0.99861 0.99857 0.99854 0.99850 0.99847 0.99844 0.99841 0.99839 0.99837 0.99836 0.99835 0.99834
0.055  0.99847 0.99846 0.99844 0.99842 0.99839 0.99835 0.99831 0.99827 0.99823 0.99819 0.99815 0.99811 0.99808 0.99805 0.99803 0.99801 0.99800 0.99800
0.060  0.99818 0.99817 0.99814 0.99811 0.99808 0.99804 0.99799 0.99794 0.99789 0.99784 0.99780 0.99775 0.99772 0.99768 0.99766 0.99764 0.99762 0.99762
0.065  0.99786 0.99785 0.99782 0.99779 0.99774 0.99770 0.99764 0.99758 0.99753 0.99747 0.99741 0.99736 0.99732 0.99728 0.99725 0.99722 0.99721 0.99720
0.070  0.99752 0.99750 0.99747 0.99743 0.99738 0.99733 0.99726 0.99720 0.99713 0.99707 0.99700 0.99694 0.99689 0.99684 0.99681 0.99678 0.99676 0.99675
0.075  0.99715 0.99713 0.99710 0.99705 0.99700 0.99693 0.99686 0.99678 0.99671 0.99663 0.99656 0.99649 0.99643 0.99638 0.99633 0.99630 0.99628 0.99627
0.080  0.99676 0.99674 0.99670 0.99665 0.99658 0.99651 0.99643 0.99634 0.99625 0.99617 0.99608 0.99601 0.99594 0.99588 0.99583 0.99579 0.99577 0.99576
0.085  0.99634 0.99632 0.99627 0.99621 0.99614 0.99605 0.99596 0.99587 0.99577 0.99567 0.99558 0.99549 0.99541 0.99534 0.99529 0.99525 0.99523 0.99521
0.090  0.99590 0.99587 0.99582 0.99575 0.99567 0.99558 0.99547 0.99536 0.99525 0.99514 0.99504 0.99494 0.99485 0.99478 0.99472 0.99467 0.99465 0.99463
0.095  0.99543 0.99539 0.99534 0.99526 0.99517 0.99507 0.99496 0.99483 0.99471 0.99459 0.99447 0.99436 0.99427 0.99418 0.99412 0.99407 0.99404 0.99402
0.100  0.99493 0.99490 0.99483 0.99475 0.99465 0.99454 0.99441 0.99427 0.99414 0.99400 0.99387 0.99375 0.99364 0.99355 0.99348 0.99342 0.99339 0.99337
0.105  0.99441 0.99437 0.99430 0.99421 0.99410 0.99397 0.99383 0.99369 0.99353 0.99339 0.99324 0.99311 0.99299 0.99289 0.99281 0.99275 0.99271 0.99269
0.110  0.99386 0.99382 0.99374 0.99365 0.99352 0.99338 0.99323 0.99307 0.99290 0.99274 0.99258 0.99244 0.99231 0.99219 0.99211 0.99204 0.99200 0.99197
0.115  0.99329 0.99324 0.99316 0.99305 0.99292 0.99277 0.99260 0.99242 0.99224 0.99206 0.99189 0.99173 0.99159 0.99147 0.99137 0.99130 0.99125 0.99122
0.120  0.99269 0.99264 0.99255 0.99243 0.99229 0.99212 0.99194 0.99175 0.99155 0.99136 0.99117 0.99100 0.99084 0.99071 0.99060 0.99052 0.99047 0.99044
0.125  0.99207 0.99201 0.99191 0.99178 0.99163 0.99145 0.99125 0.99104 0.99083 0.99062 0.99041 0.99023 0.99006 0.98991 0.98980 0.98971 0.98966 0.98963
0.130  0.99142 0.99135 0.99125 0.99111 0.99094 0.99075 0.99053 0.99031 0.99007 0.98985 0.98963 0.98943 0.98924 0.98909 0.98896 0.98887 0.98881 0.98878
0.135  0.99074 0.99067 0.99056 0.99041 0.99023 0.99002 0.98979 0.98954 0.98929 0.98905 0.98881 0.98860 0.98840 0.98823 0.98810 0.98800 0.98793 0.98790
0.140  0.99003 0.98996 0.98984 0.98968 0.98948 0.98926 0.98901 0.98875 0.98848 0.98822 0.98796 0.98773 0.98752 0.98734 0.98719 0.98709 0.98702 0.98698
0.145  0.98930 0.98923 0.98910 0.98893 0.98871 0.98847 0.98821 0.98793 0.98764 0.98736 0.98709 0.98684 0.98661 0.98642 0.98626 0.98614 0.98607 0.98603
0.150  0.98855 0.98846 0.98833 0.98814 0.98792 0.98766 0.98737 0.98707 0.98677 0.98647 0.98617 0.98591 0.98566 0.98546 0.98529 0.98517 0.98509 0.98504
0.155  0.98776 0.98767 0.98753 0.98733 0.98709 0.98682 0.98651 0.98619 0.98587 0.98554 0.98523 0.98495 0.98469 0.98447 0.98429 0.98416 0.98408 0.98403
0.160  0.98695 0.98686 0.98670 0.98649 0.98624 0.98594 0.98562 0.98528 0.98493 0.98459 0.98426 0.98396 0.98368 0.98344 0.98326 0.98312 0.98303 0.98297
0.165  0.98612 0.98602 0.98585 0.98563 0.98536 0.98504 0.98470 0.98434 0.98397 0.98361 0.98325 0.98293 0.98264 0.98239 0.98219 0.98204 0.98195 0.98189
0.170  0.98526 0.98515 0.98497 0.98474 0.98445 0.98412 0.98375 0.98337 0.98298 0.98259 0.98222 0.98187 0.98156 0.98130 0.98109 0.98093 0.98083 0.98077
0.175  0.98437 0.98425 0.98407 0.98382 0.98351 0.98316 0.98278 0.98237 0.98195 0.98154 0.98115 0.98079 0.98046 0.98018 0.97995 0.97978 0.97968 0.97961
0.180  0.98345 0.98333 0.98313 0.98287 0.98255 0.98217 0.98177 0.98134 0.98090 0.98047 0.98005 0.97966 0.97931 0.97902 0.97878 0.97860 0.97850 0.97847
0.185  0.98251 0.98238 0.98217 0.98189 0.98155 0.98116 0.98073 0.98028 0.97981 0.97936 0.97892 0.97851 0.97814 0.97783 0.97758 0.97739 0.97728 0.97725
0.190  0.98153 0.98140 0.98118 0.98089 0.98053 0.98011 0.97966 0.97918 0.97870 0.97821 0.97775 0.97732 0.97693 0.97661 0.97634 0.97614 0.97603 0.97599
0.195  0.98054 0.98039 0.98017 0.97986 0.97948 0.97904 0.97857 0.97806 0.97755 0.97704 0.97656 0.97610 0.97569 0.97535 0.97507 0.97486 0.97474 0.97470
0.200  0.97951 0.97936 0.97912 0.97880 0.97840 0.97794 0.97744 0.97691 0.97637 0.97584 0.97533 0.97485 0.97442 0.97406 0.97376 0.97355 0.97342 0.97337
0.205  0.97846 0.97830 0.97805 0.97771 0.97729 0.97681 0.97629 0.97573 0.97516 0.97460 0.97407 0.97357 0.97312 0.97274 0.97243 0.97220 0.97206 0.97201
0.210  0.97738 0.97721 0.97695 0.97659 0.97615 0.97565 0.97510 0.97451 0.97392 0.97333 0.97277 0.97225 0.97178 0.97138 0.97105 0.97082 0.97067 0.97062
0.215  0.97627 0.97610 0.97582 0.97544 0.97499 0.97446 0.97388 0.97327 0.97265 0.97204 0.97145 0.97090 0.97041 0.96999 0.96965 0.96940 0.96925 0.96919
0.220  0.97513 0.97495 0.97466 0.97427 0.97379 0.97324 0.97264 0.97200 0.97135 0.97070 0.97009 0.96951 0.96900 0.96856 0.96820 0.96795 0.96779 0.96772
0.225  0.97397 0.97378 0.97348 0.97307 0.97257 0.97199 0.97136 0.97069 0.97002 0.96934 0.96870 0.96810 0.96756 0.96710 0.96673 0.96646 0.96629 0.96622
0.230  0.97277 0.97258 0.97226 0.97183 0.97131 0.97071 0.97005 0.96935 0.96865 0.96794 0.96727 0.96665 0.96609 0.96561 0.96522 0.96494 0.96476 0.96469
0.235  0.97155 0.97135 0.97102 0.97057 0.97003 0.96940 0.96872 0.96799 0.96725 0.96652 0.96582 0.96516 0.96458 0.96408 0.96368 0.96338 0.96320 0.96312
0.240  0.97030 0.97009 0.96975 0.96928 0.96872 0.96806 0.96735 0.96659 0.96582 0.96506 0.96433 0.96364 0.96304 0.96252 0.96210 0.96179 0.96160 0.96152
0.245  0.96903 0.96881 0.96845 0.96796 0.96737 0.96669 0.96595 0.96516 0.96436 0.96356 0.96280 0.96209 0.96146 0.96092 0.96048 0.96016 0.95996 0.95988
0.250  0.96772 0.96749 0.96712 0.96661 0.96600 0.96529 0.96452 0.96370 0.96287 0.96204 0.96125 0.96051 0.95985 0.95929 0.95883 0.95850 0.95829 0.95820
0.255  0.96639 0.96615 0.96576 0.96523 0.96460 0.96386 0.96306 0.96220 0.96134 0.96048 0.95966 0.95889 0.95821 0.95762 0.95715 0.95680 0.95659 0.95649
0.260  0.96502 0.96477 0.96437 0.96383 0.96317 0.96240 0.96156 0.96068 0.95978 0.95889 0.95804 0.95724 0.95653 0.95592 0.95543 0.95507 0.95485 0.95474
0.265  0.96363 0.96337 0.96295 0.96239 0.96170 0.96091 0.96004 0.95912 0.95819 0.95727 0.95638 0.95555 0.95482 0.95418 0.95368 0.95330 0.95307 0.95296
0.270  0.96220 0.96194 0.96151 0.96092 0.96021 0.95938 0.95848 0.95754 0.95657 0.95561 0.95469 0.95383 0.95307 0.95241 0.95189 0.95150 0.95126 0.95119
0.275  0.96075 0.96047 0.96003 0.95942 0.95868 0.95783 0.95690 0.95591 0.95491 0.95392 0.95296 0.95208 0.95129 0.95061 0.95006 0.94966 0.94941 0.94933
0.280  0.95927 0.95898 0.95852 0.95789 0.95713 0.95624 0.95528 0.95426 0.95322 0.95219 0.95121 0.95029 0.94947 0.94877 0.94820 0.94778 0.94753 0.94745
0.285  0.95776 0.95746 0.95698 0.95633 0.95554 0.95463 0.95363 0.95258 0.95150 0.95044 0.94942 0.94847 0.94762 0.94689 0.94631 0.94587 0.94561 0.94552
0.290  0.95622 0.95591 0.95541 0.95474 0.95392 0.95298 0.95195 0.95086 0.94975 0.94865 0.94759 0.94661 0.94573 0.94498 0.94437 0.94393 0.94366 0.94356
0.295  0.95464 0.95433 0.95382 0.95312 0.95227 0.95130 0.95023 0.94911 0.94796 0.94682 0.94573 0.94472 0.94381 0.94303 0.94241 0.94195 0.94167 0.94156
0.300  0.95304 0.95271 0.95219 0.95147 0.95059 0.94959 0.94849 0.94732 0.94614 0.94496 0.94384 0.94279 0.94185 0.94105 0.94040 0.93993 0.93964 0.93953
0.305  0.95141 0.95107 0.95052 0.94978 0.94888 0.94784 0.94671 0.94550 0.94428 0.94306 0.94191 0.94083 0.93986 0.93903 0.93836 0.93787 0.93757 0.93746
0.310  0.94974 0.94939 0.94883 0.94807 0.94714 0.94607 0.94489 0.94365 0.94239 0.94114 0.93994 0.93883 0.93783 0.93698 0.93629 0.93578 0.93547 0.93535
0.315  0.94805 0.94769 0.94711 0.94632 0.94536 0.94425 0.94305 0.94177 0.94047 0.93918 0.93795 0.93679 0.93577 0.93489 0.93417 0.93366 0.93334 0.93321
0.320  0.94632 0.94595 0.94535 0.94454 0.94355 0.94241 0.94117 0.93985 0.93851 0.93718 0.93591 0.93473 0.93367 0.93276 0.93202 0.93149 0.93116 0.93102
0.325  0.94456 0.94418 0.94357 0.94273 0.94171 0.94054 0.93926 0.93790 0.93652 0.93515 0.93384 0.93262 0.93153 0.93059 0.92984 0.92929 0.92895 0.92881
0.330  0.94277 0.94238 0.94175 0.94089 0.93984 0.93863 0.93731 0.93591 0.93450 0.93309 0.93174 0.93048 0.92936 0.92839 0.92762 0.92705 0.92670 0.92655
0.335  0.94095 0.94055 0.93989 0.93901 0.93793 0.93669 0.93533 0.93389 0.93243 0.93099 0.92959 0.92831 0.92715 0.92616 0.92536 0.92477 0.92442 0.92430
0.340  0.93910 0.93868 0.93801 0.93710 0.93599 0.93471 0.93332 0.93184 0.93033 0.92885 0.92742 0.92609 0.92490 0.92388 0.92307 0.92246 0.92209 0.92197
0.345  0.93721 0.93679 0.93609 0.93516 0.93402 0.93271 0.93127 0.92975 0.92820 0.92668 0.92520 0.92385 0.92262 0.92157 0.92073 0.92011 0.91973 0.91960
0.350  0.93529 0.93486 0.93414 0.93319 0.93202 0.93066 0.92919 0.92763 0.92604 0.92447 0.92296 0.92156 0.92030 0.91923 0.91836 0.91772 0.91734 0.91720
0.355  0.93334 0.93289 0.93216 0.93118 0.92998 0.92859 0.92707 0.92547 0.92384 0.92223 0.92067 0.91924 0.91794 0.91684 0.91595 0.91530 0.91490 0.91475
0.360  0.93136 0.93090 0.93015 0.92913 0.92790 0.92648 0.92492 0.92328 0.92160 0.91995 0.91835 0.91688 0.91555 0.91442 0.91350 0.91284 0.91243 0.91227
0.365  0.92934 0.92887 0.92810 0.92706 0.92579 0.92433 0.92273 0.92105 0.91933 0.91762 0.91600 0.91448 0.91312 0.91196 0.91102 0.91033 0.90991 0.90975
0.370  0.92729 0.92680 0.92601 0.92495 0.92365 0.92215 0.92051 0.91878 0.91702 0.91527 0.91360 0.91204 0.91065 0.90946 0.90850 0.90779 0.90736 0.90719
0.375  0.92520 0.92470 0.92390 0.92280 0.92147 0.91994 0.91826 0.91648 0.91468 0.91289 0.91117 0.90957 0.90815 0.90692 0.90594 0.90522 0.90477 0.90460
0.380  0.92308 0.92257 0.92174 0.92062 0.91925 0.91769 0.91597 0.91414 0.91230 0.91046 0.90870 0.90707 0.90561 0.90435 0.90334 0.90260 0.90214 0.90196
0.385  0.92093 0.92041 0.91956 0.91841 0.91701 0.91540 0.91364 0.91177 0.90988 0.90800 0.90620 0.90452 0.90302 0.90174 0.90070 0.89994 0.89948 0.89929
0.390  0.91874 0.91820 0.91733 0.91616 0.91472 0.91307 0.91127 0.90936 0.90742 0.90550 0.90365 0.90194 0.90040 0.89909 0.89802 0.89725 0.89677 0.89662
0.395  0.91651 0.91597 0.91508 0.91387 0.91240 0.91071 0.90887 0.90692 0.90492 0.90296 0.90107 0.89931 0.89774 0.89640 0.89531 0.89451 0.89403 0.89386
0.400  0.91426 0.91369 0.91278 0.91155 0.91005 0.90832 0.90643 0.90444 0.90239 0.90039 0.89845 0.89665 0.89504 0.89367 0.89256 0.89174 0.89124 0.89107
0.405  0.91196 0.91139 0.91046 0.90920 0.90766 0.90588 0.90396 0.90192 0.89983 0.89777 0.89579 0.89395 0.89230 0.89090 0.88976 0.88893 0.88842 0.88824
0.410  0.90963 0.90904 0.90809 0.90680 0.90523 0.90342 0.90144 0.89936 0.89722 0.89512 0.89309 0.89121 0.88953 0.88809 0.88693 0.88607 0.88556 0.88536
0.415  0.90726 0.90666 0.90569 0.90437 0.90276 0.90091 0.89889 0.89676 0.89458 0.89242 0.89036 0.88843 0.88671 0.88524 0.88405 0.88318 0.88265 0.88245
0.420  0.90486 0.90424 0.90325 0.90190 0.90026 0.89837 0.89630 0.89413 0.89190 0.88969 0.88758 0.88562 0.88386 0.88235 0.88114 0.88025 0.87971 0.87950
0.425  0.90241 0.90179 0.90077 0.89940 0.89772 0.89579 0.89367 0.89144 0.88918 0.88692 0.88477 0.88276 0.88097 0.87942 0.87819 0.87728 0.87672 0.87650
0.430  0.89994 0.89930 0.89826 0.89686 0.89514 0.89317 0.89101 0.88873 0.88642 0.88411 0.88192 0.87987 0.87803 0.87646 0.87519 0.87426 0.87369 0.87347
0.435  0.89742 0.89677 0.89571 0.89427 0.89253 0.89051 0.88831 0.88598 0.88362 0.88127 0.87901 0.87693 0.87506 0.87345 0.87216 0.87121 0.87063 0.87044
0.440  0.89486 0.89420 0.89312 0.89165 0.88987 0.88781 0.88557 0.88319 0.88077 0.87838 0.87608 0.87395 0.87203 0.87040 0.86908 0.86811 0.86752 0.86732
0.445  0.89227 0.89159 0.89049 0.88899 0.88717 0.88508 0.88279 0.88036 0.87789 0.87545 0.87311 0.87094 0.86898 0.86731 0.86596 0.86498 0.86437 0.86416
0.450  0.88964 0.88894 0.88782 0.88629 0.88443 0.88230 0.87996 0.87749 0.87497 0.87249 0.87009 0.86788 0.86588 0.86418 0.86280 0.86180 0.86118 0.86096
0.455  0.88697 0.88626 0.88511 0.88355 0.88166 0.87948 0.87710 0.87458 0.87201 0.86947 0.86704 0.86477 0.86274 0.86101 0.85960 0.85858 0.85795 0.85772
0.460  0.88426 0.88353 0.88236 0.88078 0.87884 0.87662 0.87420 0.87163 0.86901 0.86641 0.86394 0.86162 0.85956 0.85779 0.85636 0.85531 0.85468 0.85444
0.465  0.88150 0.88077 0.87957 0.87796 0.87599 0.87373 0.87124 0.86864 0.86597 0.86332 0.86080 0.85844 0.85634 0.85453 0.85308 0.85201 0.85136 0.85111
0.470  0.87871 0.87796 0.87674 0.87510 0.87310 0.87079 0.86826 0.86560 0.86289 0.86019 0.85762 0.85522 0.85307 0.85123 0.84975 0.84866 0.84800 0.84774
0.475  0.87588 0.87511 0.87387 0.87220 0.87016 0.86781 0.86523 0.86252 0.85976 0.85702 0.85438 0.85195 0.84976 0.84789 0.84638 0.84527 0.84459 0.84437
0.480  0.87301 0.87222 0.87096 0.86926 0.86718 0.86479 0.86217 0.85940 0.85659 0.85380 0.85112 0.84864 0.84641 0.84450 0.84297 0.84184 0.84115 0.84091
0.485  0.87009 0.86929 0.86801 0.86628 0.86416 0.86173 0.85906 0.85624 0.85337 0.85054 0.84781 0.84529 0.84301 0.84108 0.83951 0.83836 0.83766 0.83741
0.490  0.86713 0.86632 0.86502 0.86325 0.86110 0.85862 0.85591 0.85304 0.85012 0.84724 0.84446 0.84189 0.83958 0.83760 0.83601 0.83484 0.83413 0.83387
0.495  0.86413 0.86331 0.86198 0.86019 0.85799 0.85548 0.85271 0.84980 0.84682 0.84389 0.84106 0.83844 0.83610 0.83409 0.83246 0.83128 0.83055 0.83028
0.500  0.86108 0.86025 0.85890 0.85708 0.85485 0.85228 0.84947 0.84651 0.84348 0.84048 0.83762 0.83495 0.83257 0.83052 0.82888 0.82767 0.82693 0.82665
0.505  0.85800 0.85715 0.85578 0.85392 0.85165 0.84904 0.84619 0.84317 0.84010 0.83705 0.83414 0.83142 0.82900 0.82692 0.82524 0.82401 0.82326 0.82298
0.510  0.85486 0.85400 0.85261 0.85072 0.84840 0.84575 0.84284 0.83980 0.83667 0.83357 0.83061 0.82785 0.82539 0.82327 0.82157 0.82031 0.81955 0.81930
0.515  0.85169 0.85081 0.84939 0.84747 0.84512 0.84242 0.83947 0.83635 0.83320 0.83005 0.82703 0.82424 0.82172 0.81958 0.81785 0.81657 0.81580 0.81553
0.520  0.84846 0.84757 0.84613 0.84417 0.84179 0.83905 0.83605 0.83289 0.82967 0.82648 0.82341 0.82057 0.81801 0.81584 0.81407 0.81278 0.81200 0.81172
0.525  0.84519 0.84429 0.84283 0.84083 0.83842 0.83564 0.83259 0.82937 0.82609 0.82286 0.81974 0.81686 0.81426 0.81205 0.81026 0.80895 0.80815 0.80786
0.530  0.84188 0.84096 0.83948 0.83745 0.83500 0.83217 0.82908 0.82581 0.82248 0.81920 0.81603 0.81309 0.81047 0.80821 0.80640 0.80507 0.80425 0.80395
0.535  0.83852 0.83759 0.83608 0.83402 0.83153 0.82867 0.82552 0.82221 0.81882 0.81547 0.81228 0.80929 0.80662 0.80433 0.80249 0.80114 0.80031 0.80000
0.540  0.83511 0.83416 0.83263 0.83055 0.82802 0.82511 0.82192 0.81855 0.81512 0.81172 0.80847 0.80544 0.80273 0.80040 0.79854 0.79716 0.79632 0.79600
0.545  0.83165 0.83069 0.82912 0.82702 0.82445 0.82150 0.81826 0.81485 0.81136 0.80791 0.80460 0.80154 0.79878 0.79643 0.79453 0.79313 0.79229 0.79200
0.550  0.82814 0.82717 0.82558 0.82345 0.82084 0.81785 0.81455 0.81110 0.80756 0.80406 0.80070 0.79759 0.79479 0.79241 0.79047 0.78907 0.78821 0.78791
0.555  0.82459 0.82360 0.82199 0.81983 0.81718 0.81412 0.81079 0.80727 0.80371 0.80016 0.79675 0.79360 0.79076 0.78834 0.78638 0.78495 0.78407 0.78376
0.560  0.82098 0.81998 0.81835 0.81615 0.81347 0.81037 0.80699 0.80343 0.79979 0.79621 0.79275 0.78954 0.78668 0.78421 0.78223 0.78078 0.77989 0.77957
0.565  0.81732 0.81631 0.81465 0.81243 0.80969 0.80657 0.80314 0.79953 0.79584 0.79220 0.78871 0.78545 0.78254 0.78004 0.77804 0.77657 0.77566 0.77533
0.570  0.81361 0.81259 0.81091 0.80866 0.80588 0.80272 0.79924 0.79558 0.79184 0.78814 0.78461 0.78131 0.77836 0.77583 0.77379 0.77229 0.77138 0.77104
0.575  0.80985 0.80881 0.80711 0.80483 0.80202 0.79881 0.79529 0.79158 0.78779 0.78404 0.78045 0.77711 0.77411 0.77156 0.76950 0.76798 0.76705 0.76674
0.580  0.80604 0.80498 0.80326 0.80094 0.79810 0.79485 0.79129 0.78753 0.78369 0.77989 0.77624 0.77287 0.76983 0.76724 0.76514 0.76361 0.76268 0.76235
0.585  0.80217 0.80110 0.79936 0.79700 0.79413 0.79084 0.78723 0.78342 0.77953 0.77568 0.77199 0.76858 0.76550 0.76287 0.76075 0.75920 0.75825 0.75791
0.590  0.79825 0.79716 0.79540 0.79301 0.79011 0.78678 0.78310 0.77924 0.77531 0.77143 0.76769 0.76421 0.76111 0.75844 0.75630 0.75473 0.75377 0.75342
0.595  0.79427 0.79317 0.79139 0.78897 0.78604 0.78264 0.77893 0.77503 0.77104 0.76711 0.76333 0.75981 0.75667 0.75397 0.75180 0.75021 0.74923 0.74887
0.600  0.79024 0.78912 0.78732 0.78487 0.78190 0.77846 0.77472 0.77076 0.76673 0.76273 0.75892 0.75536 0.75217 0.74944 0.74725 0.74563 0.74465 0.74427
0.605  0.78615 0.78502 0.78320 0.78072 0.77771 0.77423 0.77044 0.76644 0.76236 0.75831 0.75443 0.75085 0.74762 0.74486 0.74264 0.74100 0.74001 0.73967
0.610  0.78200 0.78085 0.77901 0.77651 0.77344 0.76995 0.76611 0.76206 0.75793 0.75385 0.74992 0.74629 0.74302 0.74023 0.73797 0.73632 0.73532 0.73496
0.615  0.77779 0.77663 0.77477 0.77224 0.76914 0.76560 0.76173 0.75763 0.75345 0.74932 0.74535 0.74165 0.73837 0.73553 0.73326 0.73159 0.73057 0.73021
0.620  0.77352 0.77236 0.77046 0.76791 0.76478 0.76120 0.75728 0.75311 0.74891 0.74473 0.74072 0.73698 0.73366 0.73079 0.72849 0.72681 0.72577 0.72539
0.625  0.76920 0.76802 0.76610 0.76352 0.76036 0.75674 0.75275 0.74856 0.74429 0.74006 0.73603 0.73226 0.72889 0.72599 0.72367 0.72196 0.72092 0.72053
0.630  0.76481 0.76361 0.76168 0.75908 0.75588 0.75222 0.74819 0.74396 0.73964 0.73536 0.73128 0.72747 0.72405 0.72114 0.71878 0.71706 0.71601 0.71565
0.635  0.76036 0.75915 0.75719 0.75455 0.75133 0.74761 0.74356 0.73929 0.73493 0.73061 0.72646 0.72263 0.71918 0.71623 0.71384 0.71210 0.71104 0.71067
0.640  0.75584 0.75463 0.75265 0.74997 0.74673 0.74297 0.73888 0.73456 0.73016 0.72579 0.72160 0.71772 0.71424 0.71125 0.70885 0.70709 0.70602 0.70563
0.645  0.75126 0.75003 0.74804 0.74534 0.74206 0.73826 0.73414 0.72977 0.72532 0.72091 0.71668 0.71275 0.70925 0.70622 0.70380 0.70202 0.70093 0.70054
0.650  0.74662 0.74538 0.74336 0.74064 0.73732 0.73350 0.72933 0.72489 0.72039 0.71597 0.71170 0.70773 0.70419 0.70114 0.69869 0.69689 0.69579 0.69538
0.655  0.74191 0.74066 0.73862 0.73587 0.73250 0.72866 0.72444 0.71997 0.71544 0.71094 0.70666 0.70265 0.69905 0.69600 0.69351 0.69170 0.69059 0.69022
0.660  0.73713 0.73586 0.73381 0.73104 0.72764 0.72376 0.71948 0.71500 0.71042 0.70588 0.70153 0.69751 0.69388 0.69079 0.68828 0.68646 0.68534 0.68495
0.665  0.73228 0.73100 0.72893 0.72614 0.72270 0.71879 0.71448 0.70995 0.70533 0.70076 0.69636 0.69228 0.68864 0.68551 0.68299 0.68115 0.68002 0.67961
0.670  0.72736 0.72608 0.72399 0.72116 0.71771 0.71373 0.70941 0.70484 0.70018 0.69557 0.69113 0.68701 0.68334 0.68018 0.67764 0.67577 0.67464 0.67422
0.675  0.72237 0.72107 0.71897 0.71612 0.71264 0.70863 0.70427 0.69966 0.69494 0.69030 0.68584 0.68168 0.67796 0.67479 0.67223 0.67034 0.66920 0.66877
0.680  0.71731 0.71600 0.71387 0.71101 0.70749 0.70345 0.69906 0.69438 0.68964 0.68495 0.68047 0.67629 0.67253 0.66933 0.66674 0.66485 0.66369 0.66329
0.685  0.71217 0.71085 0.70869 0.70580 0.70228 0.69821 0.69377 0.68907 0.68429 0.67956 0.67502 0.67082 0.66704 0.66380 0.66120 0.65929 0.65812 0.65771
0.690  0.70696 0.70562 0.70346 0.70054 0.69698 0.69289 0.68839 0.68368 0.67887 0.67410 0.66953 0.66527 0.66148 0.65821 0.65559 0.65367 0.65249 0.65207
0.695  0.70167 0.70032 0.69814 0.69520 0.69160 0.68750 0.68297 0.67822 0.67337 0.66857 0.66396 0.65967 0.65585 0.65256 0.64992 0.64797 0.64679 0.64635
0.700  0.69630 0.69494 0.69275 0.68979 0.68617 0.68203 0.67747 0.67269 0.66777 0.66293 0.65833 0.65401 0.65014 0.64684 0.64417 0.64222 0.64103 0.64062
0.705  0.69085 0.68948 0.68728 0.68430 0.68065 0.67646 0.67190 0.66705 0.66213 0.65726 0.65259 0.64827 0.64437 0.64105 0.63836 0.63640 0.63520 0.63478
0.710  0.68532 0.68394 0.68172 0.67873 0.67506 0.67084 0.66625 0.66136 0.65642 0.65152 0.64681 0.64244 0.63854 0.63518 0.63249 0.63051 0.62929 0.62886
0.715  0.67970 0.67832 0.67609 0.67308 0.66938 0.66514 0.66048 0.65561 0.65063 0.64570 0.64096 0.63656 0.63263 0.62925 0.62654 0.62454 0.62332 0.62288
0.720  0.67400 0.67262 0.67037 0.66734 0.66362 0.65936 0.65467 0.64977 0.64476 0.63980 0.63503 0.63061 0.62663 0.62325 0.62051 0.61851 0.61728 0.61683
0.725  0.66822 0.66682 0.66457 0.66151 0.65777 0.65349 0.64878 0.64385 0.63877 0.63379 0.62900 0.62458 0.62058 0.61718 0.61442 0.61240 0.61117 0.61075
0.730  0.66234 0.66094 0.65867 0.65558 0.65182 0.64753 0.64281 0.63781 0.63275 0.62773 0.62292 0.61844 0.61445 0.61101 0.60826 0.60623 0.60498 0.60455
0.735  0.65638 0.65497 0.65269 0.64958 0.64581 0.64147 0.63675 0.63173 0.62664 0.62160 0.61676 0.61226 0.60825 0.60479 0.60202 0.59997 0.59873 0.59828
0.740  0.65032 0.64891 0.64659 0.64350 0.63970 0.63534 0.63059 0.62556 0.62045 0.61538 0.61052 0.60600 0.60194 0.59849 0.59569 0.59364 0.59240 0.59193
0.745  0.64417 0.64275 0.64043 0.63732 0.63351 0.62913 0.62433 0.61930 0.61416 0.60904 0.60416 0.59965 0.59558 0.59209 0.58930 0.58724 0.58598 0.58555
0.750  0.63792 0.63650 0.63416 0.63104 0.62722 0.62283 0.61801 0.61296 0.60776 0.60266 0.59776 0.59319 0.58914 0.58563 0.58282 0.58075 0.57949 0.57905
0.755  0.63157 0.63014 0.62780 0.62467 0.62083 0.61643 0.61159 0.60648 0.60131 0.59619 0.59127 0.58669 0.58258 0.57909 0.57626 0.57419 0.57293 0.57247
0.760  0.62512 0.62369 0.62134 0.61820 0.61432 0.60989 0.60508 0.59996 0.59477 0.58963 0.58469 0.58009 0.57598 0.57247 0.56962 0.56755 0.56628 0.56580
0.765  0.61857 0.61713 0.61478 0.61163 0.60774 0.60330 0.59846 0.59333 0.58813 0.58293 0.57798 0.57341 0.56928 0.56574 0.56291 0.56082 0.55954 0.55910
0.770  0.61191 0.61045 0.60811 0.60492 0.60105 0.59660 0.59172 0.58662 0.58136 0.57619 0.57122 0.56661 0.56250 0.55895 0.55610 0.55400 0.55273 0.55227
0.775  0.60514 0.60368 0.60134 0.59814 0.59426 0.58981 0.58492 0.57975 0.57453 0.56935 0.56437 0.55974 0.55559 0.55206 0.54919 0.54710 0.54583 0.54536
0.780  0.59826 0.59680 0.59445 0.59125 0.58737 0.58290 0.57801 0.57284 0.56760 0.56241 0.55742 0.55279 0.54863 0.54508 0.54221 0.54012 0.53883 0.53835
0.785  0.59126 0.58980 0.58745 0.58425 0.58036 0.57589 0.57099 0.56581 0.56057 0.55533 0.55034 0.54570 0.54157 0.53800 0.53514 0.53303 0.53175 0.53130
0.790  0.58415 0.58269 0.58031 0.57713 0.57323 0.56873 0.56382 0.55869 0.55339 0.54819 0.54320 0.53855 0.53438 0.53084 0.52796 0.52586 0.52458 0.52412
0.795  0.57691 0.57545 0.57308 0.56990 0.56597 0.56149 0.55658 0.55144 0.54615 0.54095 0.53595 0.53130 0.52713 0.52359 0.52070 0.51860 0.51731 0.51684
0.800  0.56955 0.56809 0.56572 0.56254 0.55861 0.55414 0.54923 0.54405 0.53880 0.53359 0.52856 0.52395 0.51978 0.51621 0.51334 0.51124 0.50995 0.50951
0.805  0.56206 0.56061 0.55823 0.55503 0.55114 0.54666 0.54176 0.53658 0.53133 0.52609 0.52110 0.51646 0.51232 0.50875 0.50588 0.50377 0.50249 0.50203
0.810  0.55445 0.55299 0.55062 0.54742 0.54353 0.53906 0.53417 0.52900 0.52371 0.51852 0.51353 0.50889 0.50473 0.50119 0.49831 0.49621 0.49493 0.49446
0.815  0.54669 0.54524 0.54287 0.53968 0.53580 0.53130 0.52641 0.52128 0.51601 0.51083 0.50585 0.50121 0.49706 0.49349 0.49064 0.48854 0.48725 0.48678
0.820  0.53879 0.53734 0.53499 0.53180 0.52789 0.52344 0.51856 0.51341 0.50819 0.50297 0.49801 0.49338 0.48927 0.48572 0.48286 0.48076 0.47948 0.47904
0.825  0.53075 0.52931 0.52696 0.52378 0.51989 0.51545 0.51059 0.50545 0.50019 0.49504 0.49009 0.48547 0.48134 0.47782 0.47496 0.47288 0.47160 0.47114
0.830  0.52257 0.52112 0.51878 0.51562 0.51174 0.50732 0.50247 0.49735 0.49212 0.48698 0.48204 0.47744 0.47332 0.46979 0.46696 0.46488 0.46360 0.46313
0.835  0.51422 0.51278 0.51043 0.50731 0.50344 0.49904 0.49417 0.48911 0.48390 0.47878 0.47382 0.46925 0.46518 0.46166 0.45884 0.45675 0.45549 0.45505
0.840  0.50572 0.50428 0.50195 0.49881 0.49500 0.49057 0.48577 0.48069 0.47555 0.47041 0.46552 0.46096 0.45688 0.45340 0.45058 0.44852 0.44726 0.44681
0.845  0.49705 0.49562 0.49331 0.49018 0.48639 0.48200 0.47722 0.47217 0.46701 0.46195 0.45708 0.45255 0.44848 0.44500 0.44221 0.44015 0.43890 0.43844
0.850  0.48821 0.48679 0.48449 0.48139 0.47759 0.47326 0.46851 0.46349 0.45837 0.45333 0.44845 0.44395 0.43995 0.43648 0.43369 0.43166 0.43041 0.42998
0.855  0.47920 0.47778 0.47550 0.47243 0.46865 0.46435 0.45959 0.45461 0.44957 0.44452 0.43972 0.43525 0.43124 0.42783 0.42506 0.42303 0.42179 0.42135
0.860  0.46999 0.46860 0.46633 0.46328 0.45954 0.45523 0.45055 0.44561 0.44056 0.43561 0.43084 0.42640 0.42242 0.41901 0.41628 0.41426 0.41304 0.41259
0.865  0.46060 0.45922 0.45698 0.45395 0.45024 0.44598 0.44134 0.43644 0.43144 0.42652 0.42175 0.41736 0.41345 0.41007 0.40734 0.40535 0.40414 0.40368
0.870  0.45101 0.44964 0.44742 0.44439 0.44075 0.43653 0.43194 0.42709 0.42214 0.41723 0.41255 0.40820 0.40429 0.40096 0.39827 0.39630 0.39509 0.39466
0.875  0.44121 0.43985 0.43765 0.43467 0.43103 0.42690 0.42231 0.41751 0.41261 0.40780 0.40317 0.39886 0.39500 0.39169 0.38903 0.38707 0.38588 0.38545
0.880  0.43119 0.42985 0.42766 0.42473 0.42114 0.41703 0.41252 0.40778 0.40294 0.39819 0.39357 0.38932 0.38550 0.38226 0.37962 0.37769 0.37652 0.37607
0.885  0.42094 0.41962 0.41746 0.41457 0.41103 0.40696 0.40253 0.39785 0.39307 0.38834 0.38383 0.37963 0.37586 0.37263 0.37005 0.36814 0.36698 0.36657
0.890  0.41045 0.40916 0.40703 0.40418 0.40069 0.39668 0.39231 0.38766 0.38299 0.37833 0.37388 0.36974 0.36603 0.36285 0.36028 0.35841 0.35726 0.35685
0.895  0.39971 0.39844 0.39635 0.39354 0.39011 0.38616 0.38183 0.37729 0.37266 0.36811 0.36369 0.35962 0.35597 0.35286 0.35033 0.34849 0.34736 0.34693
0.900  0.38871 0.38744 0.38540 0.38262 0.37924 0.37540 0.37114 0.36669 0.36213 0.35762 0.35333 0.34932 0.34573 0.34265 0.34019 0.33836 0.33726 0.33687
0.905  0.37743 0.37618 0.37418 0.37145 0.36814 0.36434 0.36020 0.35578 0.35136 0.34694 0.34270 0.33876 0.33524 0.33225 0.32981 0.32804 0.32695 0.32655
0.910  0.36584 0.36462 0.36267 0.36000 0.35676 0.35303 0.34894 0.34467 0.34029 0.33599 0.33184 0.32799 0.32455 0.32159 0.31923 0.31747 0.31641 0.31601
0.915  0.35394 0.35275 0.35082 0.34824 0.34507 0.34143 0.33744 0.33326 0.32899 0.32475 0.32073 0.31697 0.31360 0.31071 0.30838 0.30668 0.30564 0.30524
0.920  0.34170 0.34054 0.33866 0.33614 0.33304 0.32951 0.32562 0.32154 0.31734 0.31326 0.30930 0.30564 0.30236 0.29955 0.29729 0.29564 0.29462 0.29425
0.925  0.32910 0.32797 0.32614 0.32370 0.32067 0.31722 0.31347 0.30948 0.30543 0.30142 0.29760 0.29405 0.29086 0.28812 0.28592 0.28430 0.28332 0.28295
0.930  0.31610 0.31501 0.31324 0.31084 0.30794 0.30459 0.30093 0.29709 0.29317 0.28928 0.28558 0.28210 0.27901 0.27639 0.27424 0.27268 0.27172 0.27135
0.935  0.30268 0.30163 0.29992 0.29760 0.29480 0.29157 0.28803 0.28431 0.28050 0.27678 0.27317 0.26985 0.26686 0.26430 0.26225 0.26073 0.25981 0.25948
0.940  0.28879 0.28778 0.28613 0.28391 0.28121 0.27807 0.27470 0.27110 0.26746 0.26384 0.26041 0.25717 0.25430 0.25186 0.24987 0.24842 0.24753 0.24721
0.945  0.27439 0.27342 0.27185 0.26972 0.26710 0.26413 0.26086 0.25745 0.25397 0.25051 0.24718 0.24411 0.24136 0.23900 0.23711 0.23571 0.23487 0.23455
0.950  0.25942 0.25849 0.25698 0.25497 0.25248 0.24965 0.24654 0.24325 0.23993 0.23664 0.23350 0.23058 0.22796 0.22571 0.22389 0.22257 0.22176 0.22144
0.955  0.24381 0.24292 0.24150 0.23957 0.23724 0.23456 0.23162 0.22851 0.22537 0.22225 0.21925 0.21649 0.21401 0.21188 0.21018 0.20892 0.20815 0.20785
0.960  0.22746 0.22663 0.22529 0.22349 0.22130 0.21876 0.21599 0.21311 0.21012 0.20723 0.20441 0.20182 0.19949 0.19749 0.19587 0.19470 0.19398 0.19368
0.965  0.21026 0.20949 0.20825 0.20657 0.20451 0.20217 0.19961 0.19689 0.19415 0.19143 0.18883 0.18640 0.18424 0.18238 0.18090 0.17979 0.17913 0.17885
0.970  0.19205 0.19134 0.19020 0.18867 0.18678 0.18463 0.18228 0.17978 0.17727 0.17477 0.17237 0.17016 0.16817 0.16646 0.16509 0.16409 0.16347 0.16322
0.975  0.17259 0.17196 0.17093 0.16954 0.16784 0.16588 0.16375 0.16154 0.15924 0.15699 0.15485 0.15283 0.15104 0.14950 0.14828 0.14736 0.14681 0.14659
0.980  0.15154 0.15099 0.15008 0.14885 0.14737 0.14564 0.14377 0.14179 0.13980 0.13782 0.13591 0.13416 0.13258 0.13123 0.13014 0.12934 0.12885 0.12864
0.985  0.12832 0.12785 0.12707 0.12603 0.12476 0.12332 0.12174 0.12007 0.11835 0.11668 0.11509 0.11359 0.11225 0.11111 0.11020 0.10952 0.10910 0.10892
0.990  0.10179 0.10141 0.10080 0.09998 0.09898 0.09784 0.09657 0.09525 0.09392 0.09259 0.09132 0.09015 0.08909 0.08819 0.08746 0.08693 0.08660 0.08646
0.995  0.06906 0.06881 0.06839 0.06785 0.06717 0.06640 0.06556 0.06467 0.06378 0.06288 0.06204 0.06124 0.06053 0.05993 0.05945 0.05909 0.05887 0.05876
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e070.dat <==
# alpha = -0.10 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99988 0.99988 0.99987 0.99987 0.99987 0.99987 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985 0.99984 0.99984 0.99984 0.99984 0.99984
0.020  0.99978 0.99978 0.99978 0.99977 0.99977 0.99976 0.99976 0.99975 0.99975 0.99974 0.99974 0.99973 0.99973 0.99972 0.99972 0.99972 0.99971 0.99971
0.025  0.99966 0.99965 0.99965 0.99965 0.99964 0.99963 0.99962 0.99961 0.99960 0.99960 0.99959 0.99958 0.99957 0.99957 0.99956 0.99956 0.99955 0.99955
0.030  0.99951 0.99950 0.99950 0.99949 0.99948 0.99947 0.99946 0.99944 0.99943 0.99942 0.99940 0.99939 0.99938 0.99937 0.99937 0.99936 0.99936 0.99936
0.035  0.99933 0.99932 0.99932 0.99930 0.99929 0.99928 0.99926 0.99924 0.99922 0.99921 0.99919 0.99917 0.99916 0.99915 0.99914 0.99913 0.99913 0.99912
0.040  0.99912 0.99912 0.99911 0.99909 0.99907 0.99905 0.99903 0.99901 0.99899 0.99896 0.99894 0.99892 0.99890 0.99889 0.99887 0.99886 0.99886 0.99886
0.045  0.99889 0.99888 0.99887 0.99885 0.99883 0.99880 0.99878 0.99875 0.99872 0.99869 0.99866 0.99863 0.99861 0.99859 0.99857 0.99856 0.99856 0.99855
0.050  0.99863 0.99862 0.99860 0.99858 0.99855 0.99852 0.99849 0.99845 0.99842 0.99838 0.99835 0.99831 0.99828 0.99826 0.99824 0.99823 0.99822 0.99821
0.055  0.99834 0.99833 0.99831 0.99828 0.99825 0.99821 0.99817 0.99813 0.99808 0.99804 0.99800 0.99796 0.99792 0.99789 0.99787 0.99785 0.99784 0.99784
0.060  0.99802 0.99801 0.99799 0.99795 0.99792 0.99787 0.99782 0.99777 0.99772 0.99767 0.99762 0.99757 0.99753 0.99749 0.99747 0.99744 0.99743 0.99742
0.065  0.99768 0.99766 0.99764 0.99760 0.99755 0.99750 0.99744 0.99738 0.99732 0.99726 0.99720 0.99715 0.99710 0.99706 0.99703 0.99700 0.99699 0.99698
0.070  0.99731 0.99729 0.99726 0.99721 0.99716 0.99710 0.99704 0.99697 0.99689 0.99682 0.99676 0.99669 0.99664 0.99659 0.99655 0.99652 0.99650 0.99649
0.075  0.99691 0.99689 0.99685 0.99680 0.99674 0.99667 0.99660 0.99652 0.99643 0.99635 0.99628 0.99620 0.99614 0.99608 0.99604 0.99601 0.99599 0.99597
0.080  0.99648 0.99646 0.99642 0.99636 0.99629 0.99621 0.99613 0.99604 0.99594 0.99585 0.99576 0.99568 0.99561 0.99554 0.99549 0.99545 0.99543 0.99542
0.085  0.99603 0.99600 0.99595 0.99589 0.99581 0.99572 0.99563 0.99552 0.99542 0.99532 0.99521 0.99512 0.99504 0.99497 0.99491 0.99487 0.99484 0.99483
0.090  0.99555 0.99551 0.99546 0.99539 0.99530 0.99521 0.99510 0.99498 0.99486 0.99475 0.99463 0.99453 0.99444 0.99436 0.99429 0.99425 0.99422 0.99420
0.095  0.99504 0.99500 0.99494 0.99486 0.99477 0.99466 0.99453 0.99441 0.99427 0.99415 0.99402 0.99391 0.99380 0.99371 0.99364 0.99359 0.99356 0.99354
0.100  0.99450 0.99446 0.99439 0.99431 0.99420 0.99408 0.99394 0.99380 0.99366 0.99351 0.99337 0.99325 0.99313 0.99303 0.99295 0.99289 0.99286 0.99284
0.105  0.99393 0.99389 0.99382 0.99372 0.99360 0.99347 0.99332 0.99316 0.99300 0.99285 0.99269 0.99255 0.99242 0.99232 0.99223 0.99216 0.99213 0.99210
0.110  0.99334 0.99329 0.99321 0.99311 0.99298 0.99283 0.99267 0.99249 0.99232 0.99215 0.99198 0.99182 0.99168 0.99156 0.99147 0.99140 0.99136 0.99133
0.115  0.99272 0.99266 0.99258 0.99246 0.99232 0.99216 0.99198 0.99179 0.99160 0.99141 0.99123 0.99106 0.99091 0.99078 0.99068 0.99060 0.99055 0.99052
0.120  0.99207 0.99201 0.99192 0.99179 0.99164 0.99146 0.99127 0.99106 0.99085 0.99065 0.99045 0.99027 0.99010 0.98996 0.98984 0.98976 0.98971 0.98968
0.125  0.99139 0.99133 0.99122 0.99109 0.99092 0.99073 0.99052 0.99030 0.99007 0.98985 0.98963 0.98944 0.98926 0.98910 0.98898 0.98889 0.98883 0.98880
0.130  0.99068 0.99061 0.99050 0.99036 0.99018 0.98997 0.98974 0.98951 0.98926 0.98902 0.98879 0.98857 0.98838 0.98821 0.98808 0.98798 0.98792 0.98788
0.135  0.98995 0.98987 0.98976 0.98960 0.98940 0.98918 0.98894 0.98868 0.98842 0.98815 0.98790 0.98767 0.98746 0.98728 0.98714 0.98703 0.98697 0.98693
0.140  0.98918 0.98910 0.98898 0.98881 0.98860 0.98836 0.98810 0.98782 0.98754 0.98726 0.98699 0.98674 0.98651 0.98632 0.98617 0.98605 0.98598 0.98594
0.145  0.98839 0.98831 0.98817 0.98799 0.98777 0.98751 0.98723 0.98693 0.98663 0.98633 0.98604 0.98577 0.98553 0.98532 0.98516 0.98503 0.98496 0.98492
0.150  0.98757 0.98748 0.98734 0.98714 0.98690 0.98663 0.98633 0.98601 0.98568 0.98536 0.98505 0.98477 0.98451 0.98429 0.98411 0.98398 0.98390 0.98385
0.155  0.98672 0.98662 0.98647 0.98626 0.98601 0.98571 0.98539 0.98505 0.98471 0.98437 0.98403 0.98373 0.98345 0.98322 0.98303 0.98289 0.98280 0.98276
0.160  0.98584 0.98574 0.98558 0.98535 0.98508 0.98477 0.98443 0.98407 0.98370 0.98333 0.98298 0.98266 0.98236 0.98211 0.98191 0.98176 0.98167 0.98162
0.165  0.98493 0.98483 0.98465 0.98442 0.98413 0.98380 0.98343 0.98305 0.98266 0.98227 0.98190 0.98155 0.98124 0.98097 0.98076 0.98060 0.98051 0.98045
0.170  0.98400 0.98388 0.98370 0.98345 0.98314 0.98279 0.98241 0.98200 0.98158 0.98117 0.98078 0.98041 0.98008 0.97980 0.97957 0.97940 0.97930 0.97924
0.175  0.98303 0.98291 0.98272 0.98245 0.98213 0.98176 0.98135 0.98092 0.98048 0.98004 0.97962 0.97923 0.97888 0.97859 0.97834 0.97817 0.97806 0.97800
0.180  0.98204 0.98191 0.98170 0.98142 0.98108 0.98069 0.98026 0.97980 0.97934 0.97888 0.97843 0.97802 0.97765 0.97734 0.97708 0.97689 0.97678 0.97675
0.185  0.98102 0.98088 0.98066 0.98037 0.98001 0.97959 0.97914 0.97865 0.97816 0.97768 0.97721 0.97678 0.97639 0.97605 0.97578 0.97559 0.97547 0.97543
0.190  0.97996 0.97982 0.97959 0.97928 0.97890 0.97846 0.97798 0.97747 0.97696 0.97644 0.97595 0.97550 0.97508 0.97473 0.97445 0.97424 0.97411 0.97407
0.195  0.97888 0.97873 0.97849 0.97816 0.97776 0.97730 0.97680 0.97626 0.97572 0.97518 0.97466 0.97418 0.97374 0.97338 0.97308 0.97286 0.97273 0.97268
0.200  0.97777 0.97761 0.97736 0.97701 0.97659 0.97611 0.97558 0.97502 0.97445 0.97388 0.97333 0.97283 0.97237 0.97199 0.97167 0.97144 0.97130 0.97125
0.205  0.97663 0.97646 0.97620 0.97583 0.97539 0.97488 0.97433 0.97374 0.97314 0.97254 0.97197 0.97144 0.97096 0.97056 0.97023 0.96999 0.96984 0.96979
0.210  0.97546 0.97528 0.97500 0.97462 0.97416 0.97363 0.97305 0.97243 0.97180 0.97117 0.97058 0.97002 0.96952 0.96909 0.96875 0.96849 0.96834 0.96828
0.215  0.97425 0.97407 0.97378 0.97338 0.97290 0.97234 0.97173 0.97108 0.97043 0.96977 0.96914 0.96856 0.96804 0.96759 0.96723 0.96696 0.96680 0.96674
0.220  0.97302 0.97283 0.97253 0.97211 0.97161 0.97102 0.97038 0.96970 0.96902 0.96833 0.96768 0.96707 0.96652 0.96605 0.96567 0.96540 0.96523 0.96516
0.225  0.97176 0.97156 0.97124 0.97081 0.97028 0.96967 0.96900 0.96829 0.96758 0.96686 0.96618 0.96554 0.96497 0.96448 0.96408 0.96379 0.96362 0.96355
0.230  0.97047 0.97026 0.96993 0.96947 0.96892 0.96828 0.96759 0.96685 0.96610 0.96535 0.96464 0.96397 0.96338 0.96287 0.96246 0.96215 0.96197 0.96190
0.235  0.96915 0.96893 0.96858 0.96811 0.96754 0.96687 0.96614 0.96537 0.96459 0.96381 0.96307 0.96237 0.96175 0.96122 0.96079 0.96048 0.96028 0.96020
0.240  0.96779 0.96757 0.96721 0.96671 0.96612 0.96542 0.96467 0.96386 0.96305 0.96224 0.96146 0.96074 0.96009 0.95954 0.95909 0.95876 0.95856 0.95848
0.245  0.96641 0.96618 0.96580 0.96529 0.96466 0.96394 0.96315 0.96232 0.96147 0.96062 0.95982 0.95906 0.95839 0.95781 0.95735 0.95701 0.95680 0.95671
0.250  0.96500 0.96475 0.96436 0.96383 0.96318 0.96243 0.96161 0.96074 0.95986 0.95898 0.95814 0.95736 0.95666 0.95605 0.95557 0.95522 0.95500 0.95491
0.255  0.96355 0.96330 0.96289 0.96233 0.96166 0.96088 0.96003 0.95913 0.95821 0.95730 0.95643 0.95561 0.95488 0.95426 0.95376 0.95339 0.95316 0.95306
0.260  0.96207 0.96181 0.96139 0.96081 0.96011 0.95930 0.95842 0.95748 0.95653 0.95558 0.95468 0.95383 0.95308 0.95243 0.95191 0.95152 0.95129 0.95118
0.265  0.96056 0.96029 0.95985 0.95926 0.95853 0.95769 0.95677 0.95580 0.95481 0.95383 0.95289 0.95201 0.95123 0.95056 0.95002 0.94962 0.94937 0.94927
0.270  0.95902 0.95874 0.95829 0.95767 0.95691 0.95604 0.95509 0.95409 0.95306 0.95204 0.95107 0.95016 0.94935 0.94865 0.94809 0.94767 0.94742 0.94734
0.275  0.95745 0.95716 0.95669 0.95605 0.95527 0.95436 0.95338 0.95234 0.95127 0.95022 0.94921 0.94827 0.94743 0.94670 0.94612 0.94569 0.94543 0.94535
0.280  0.95585 0.95555 0.95506 0.95439 0.95358 0.95265 0.95163 0.95055 0.94945 0.94836 0.94731 0.94634 0.94547 0.94472 0.94412 0.94368 0.94341 0.94332
0.285  0.95421 0.95390 0.95339 0.95271 0.95187 0.95091 0.94985 0.94873 0.94760 0.94647 0.94538 0.94438 0.94347 0.94270 0.94208 0.94162 0.94134 0.94125
0.290  0.95254 0.95222 0.95170 0.95099 0.95012 0.94913 0.94803 0.94688 0.94570 0.94454 0.94342 0.94238 0.94144 0.94064 0.94000 0.93953 0.93924 0.93914
0.295  0.95084 0.95051 0.94997 0.94924 0.94834 0.94731 0.94618 0.94499 0.94378 0.94257 0.94141 0.94034 0.93937 0.93855 0.93788 0.93739 0.93709 0.93699
0.300  0.94911 0.94876 0.94821 0.94745 0.94653 0.94546 0.94430 0.94307 0.94181 0.94056 0.93937 0.93826 0.93726 0.93641 0.93572 0.93522 0.93491 0.93480
0.305  0.94734 0.94699 0.94641 0.94563 0.94468 0.94358 0.94238 0.94110 0.93981 0.93852 0.93729 0.93615 0.93512 0.93424 0.93353 0.93301 0.93269 0.93257
0.310  0.94555 0.94518 0.94458 0.94378 0.94279 0.94166 0.94042 0.93911 0.93778 0.93645 0.93518 0.93400 0.93294 0.93203 0.93130 0.93076 0.93043 0.93031
0.315  0.94371 0.94333 0.94272 0.94189 0.94088 0.93971 0.93843 0.93708 0.93570 0.93434 0.93303 0.93181 0.93072 0.92978 0.92902 0.92847 0.92813 0.92800
0.320  0.94185 0.94146 0.94083 0.93997 0.93893 0.93772 0.93641 0.93501 0.93360 0.93219 0.93084 0.92958 0.92846 0.92749 0.92671 0.92615 0.92580 0.92566
0.325  0.93995 0.93954 0.93889 0.93802 0.93694 0.93570 0.93435 0.93291 0.93145 0.93000 0.92861 0.92732 0.92616 0.92516 0.92437 0.92378 0.92342 0.92327
0.330  0.93801 0.93760 0.93693 0.93603 0.93492 0.93364 0.93225 0.93077 0.92927 0.92778 0.92635 0.92502 0.92382 0.92280 0.92198 0.92137 0.92100 0.92085
0.335  0.93605 0.93562 0.93493 0.93400 0.93286 0.93155 0.93012 0.92859 0.92704 0.92552 0.92404 0.92267 0.92145 0.92039 0.91955 0.91893 0.91855 0.91842
0.340  0.93404 0.93361 0.93290 0.93194 0.93077 0.92942 0.92794 0.92638 0.92479 0.92322 0.92170 0.92030 0.91903 0.91795 0.91708 0.91644 0.91605 0.91592
0.345  0.93201 0.93156 0.93083 0.92984 0.92864 0.92725 0.92574 0.92413 0.92250 0.92088 0.91932 0.91788 0.91658 0.91547 0.91457 0.91391 0.91352 0.91338
0.350  0.92993 0.92947 0.92872 0.92771 0.92648 0.92505 0.92349 0.92185 0.92017 0.91851 0.91690 0.91542 0.91409 0.91295 0.91203 0.91135 0.91094 0.91079
0.355  0.92783 0.92735 0.92658 0.92555 0.92428 0.92282 0.92121 0.91952 0.91780 0.91609 0.91445 0.91292 0.91155 0.91038 0.90944 0.90875 0.90832 0.90817
0.360  0.92569 0.92520 0.92441 0.92334 0.92204 0.92054 0.91890 0.91716 0.91539 0.91364 0.91195 0.91039 0.90898 0.90778 0.90681 0.90610 0.90567 0.90551
0.365  0.92351 0.92301 0.92220 0.92110 0.91977 0.91823 0.91654 0.91477 0.91295 0.91114 0.90942 0.90781 0.90637 0.90514 0.90414 0.90342 0.90297 0.90281
0.370  0.92129 0.92078 0.91995 0.91883 0.91746 0.91588 0.91415 0.91232 0.91047 0.90862 0.90685 0.90520 0.90372 0.90246 0.90144 0.90069 0.90023 0.90006
0.375  0.91904 0.91852 0.91767 0.91652 0.91511 0.91350 0.91172 0.90985 0.90794 0.90605 0.90423 0.90254 0.90103 0.89973 0.89869 0.89792 0.89745 0.89727
0.380  0.91676 0.91622 0.91535 0.91417 0.91273 0.91107 0.90926 0.90734 0.90538 0.90344 0.90158 0.89985 0.89830 0.89697 0.89590 0.89512 0.89463 0.89445
0.385  0.91443 0.91388 0.91299 0.91178 0.91031 0.90861 0.90675 0.90479 0.90278 0.90080 0.89889 0.89712 0.89553 0.89417 0.89307 0.89227 0.89177 0.89158
0.390  0.91207 0.91151 0.91060 0.90936 0.90785 0.90611 0.90421 0.90220 0.90014 0.89811 0.89616 0.89434 0.89272 0.89132 0.89020 0.88938 0.88887 0.88871
0.395  0.90968 0.90910 0.90816 0.90690 0.90535 0.90357 0.90163 0.89957 0.89746 0.89539 0.89338 0.89153 0.88986 0.88844 0.88729 0.88644 0.88593 0.88575
0.400  0.90724 0.90665 0.90569 0.90440 0.90282 0.90099 0.89901 0.89690 0.89474 0.89262 0.89057 0.88868 0.88697 0.88551 0.88434 0.88347 0.88295 0.88276
0.405  0.90477 0.90417 0.90319 0.90186 0.90024 0.89838 0.89634 0.89419 0.89199 0.88982 0.88772 0.88578 0.88403 0.88255 0.88134 0.88046 0.87992 0.87973
0.410  0.90226 0.90164 0.90064 0.89929 0.89763 0.89572 0.89364 0.89144 0.88919 0.88697 0.88483 0.88284 0.88106 0.87954 0.87830 0.87740 0.87685 0.87665
0.415  0.89971 0.89908 0.89805 0.89667 0.89498 0.89303 0.89090 0.88865 0.88635 0.88407 0.88190 0.87986 0.87804 0.87648 0.87523 0.87430 0.87374 0.87353
0.420  0.89712 0.89647 0.89543 0.89402 0.89229 0.89030 0.88812 0.88583 0.88347 0.88115 0.87892 0.87684 0.87498 0.87339 0.87211 0.87116 0.87059 0.87037
0.425  0.89449 0.89383 0.89277 0.89132 0.88956 0.88752 0.88530 0.88295 0.88056 0.87818 0.87590 0.87378 0.87188 0.87025 0.86894 0.86798 0.86739 0.86717
0.430  0.89182 0.89115 0.89006 0.88859 0.88679 0.88471 0.88244 0.88004 0.87760 0.87517 0.87284 0.87068 0.86874 0.86707 0.86574 0.86475 0.86415 0.86392
0.435  0.88911 0.88843 0.88732 0.88581 0.88397 0.88186 0.87954 0.87709 0.87459 0.87212 0.86973 0.86753 0.86555 0.86385 0.86249 0.86148 0.86087 0.86067
0.440  0.88637 0.88567 0.88453 0.88300 0.88112 0.87896 0.87659 0.87409 0.87154 0.86902 0.86659 0.86435 0.86232 0.86059 0.85920 0.85817 0.85755 0.85733
0.445  0.88358 0.88286 0.88171 0.88014 0.87822 0.87602 0.87361 0.87106 0.86845 0.86589 0.86341 0.86112 0.85905 0.85729 0.85586 0.85482 0.85418 0.85396
0.450  0.88075 0.88002 0.87884 0.87723 0.87528 0.87305 0.87058 0.86798 0.86532 0.86271 0.86018 0.85784 0.85574 0.85394 0.85248 0.85142 0.85077 0.85054
0.455  0.87788 0.87713 0.87592 0.87430 0.87230 0.87001 0.86751 0.86486 0.86216 0.85948 0.85691 0.85452 0.85238 0.85054 0.84906 0.84798 0.84732 0.84708
0.460  0.87496 0.87421 0.87297 0.87131 0.86929 0.86695 0.86440 0.86170 0.85894 0.85621 0.85360 0.85116 0.84898 0.84710 0.84560 0.84449 0.84382 0.84357
0.465  0.87201 0.87124 0.86998 0.86829 0.86622 0.86385 0.86124 0.85850 0.85569 0.85290 0.85024 0.84775 0.84553 0.84362 0.84209 0.84096 0.84027 0.84002
0.470  0.86901 0.86822 0.86695 0.86522 0.86312 0.86070 0.85804 0.85525 0.85239 0.84955 0.84684 0.84430 0.84204 0.84010 0.83853 0.83739 0.83668 0.83642
0.475  0.86597 0.86516 0.86387 0.86211 0.85997 0.85750 0.85480 0.85194 0.84904 0.84615 0.84338 0.84081 0.83850 0.83653 0.83494 0.83376 0.83305 0.83281
0.480  0.86288 0.86206 0.86074 0.85896 0.85678 0.85427 0.85151 0.84861 0.84565 0.84271 0.83989 0.83728 0.83492 0.83291 0.83129 0.83010 0.82937 0.82912
0.485  0.85975 0.85892 0.85758 0.85576 0.85354 0.85099 0.84819 0.84523 0.84221 0.83923 0.83635 0.83369 0.83130 0.82925 0.82760 0.82639 0.82565 0.82539
0.490  0.85658 0.85573 0.85437 0.85252 0.85026 0.84766 0.84481 0.84180 0.83873 0.83570 0.83277 0.83006 0.82763 0.82555 0.82386 0.82263 0.82188 0.82162
0.495  0.85336 0.85250 0.85111 0.84923 0.84693 0.84429 0.84139 0.83833 0.83521 0.83212 0.82915 0.82638 0.82391 0.82180 0.82009 0.81883 0.81807 0.81779
0.500  0.85010 0.84922 0.84781 0.84590 0.84356 0.84087 0.83793 0.83482 0.83164 0.82849 0.82548 0.82266 0.82015 0.81799 0.81626 0.81499 0.81421 0.81392
0.505  0.84679 0.84590 0.84446 0.84252 0.84014 0.83741 0.83441 0.83125 0.82802 0.82482 0.82176 0.81890 0.81635 0.81415 0.81239 0.81109 0.81030 0.81001
0.510  0.84343 0.84253 0.84107 0.83909 0.83667 0.83389 0.83084 0.82764 0.82436 0.82111 0.81799 0.81509 0.81249 0.81026 0.80847 0.80715 0.80635 0.80608
0.515  0.84003 0.83911 0.83763 0.83562 0.83316 0.83033 0.82724 0.82397 0.82065 0.81735 0.81417 0.81123 0.80859 0.80633 0.80451 0.80316 0.80235 0.80207
0.520  0.83657 0.83565 0.83414 0.83209 0.82960 0.82673 0.82359 0.82027 0.81689 0.81354 0.81031 0.80733 0.80464 0.80235 0.80049 0.79913 0.79830 0.79801
0.525  0.83308 0.83213 0.83060 0.82852 0.82599 0.82308 0.81989 0.81652 0.81307 0.80968 0.80641 0.80337 0.80064 0.79831 0.79643 0.79505 0.79421 0.79391
0.530  0.82953 0.82857 0.82702 0.82491 0.82234 0.81938 0.81614 0.81272 0.80922 0.80578 0.80245 0.79936 0.79660 0.79423 0.79232 0.79092 0.79006 0.78976
0.535  0.82593 0.82496 0.82338 0.82124 0.81863 0.81564 0.81234 0.80887 0.80532 0.80181 0.79845 0.79531 0.79251 0.79010 0.78816 0.78674 0.78587 0.78556
0.540  0.82229 0.82130 0.81970 0.81753 0.81488 0.81184 0.80850 0.80497 0.80138 0.79781 0.79440 0.79122 0.78837 0.78593 0.78396 0.78251 0.78163 0.78131
0.545  0.81859 0.81759 0.81596 0.81376 0.81108 0.80799 0.80460 0.80103 0.79738 0.79376 0.79029 0.78707 0.78417 0.78170 0.77971 0.77824 0.77734 0.77704
0.550  0.81484 0.81383 0.81217 0.80995 0.80722 0.80409 0.80065 0.79703 0.79333 0.78966 0.78613 0.78287 0.77993 0.77743 0.77540 0.77392 0.77301 0.77270
0.555  0.81104 0.81002 0.80834 0.80608 0.80332 0.80013 0.79664 0.79296 0.78923 0.78551 0.78193 0.77863 0.77565 0.77310 0.77105 0.76954 0.76862 0.76830
0.560  0.80719 0.80615 0.80445 0.80216 0.79936 0.79613 0.79260 0.78887 0.78506 0.78131 0.77768 0.77431 0.77131 0.76872 0.76664 0.76512 0.76419 0.76385
0.565  0.80329 0.80223 0.80051 0.79819 0.79534 0.79208 0.78850 0.78472 0.78086 0.77705 0.77338 0.76997 0.76692 0.76430 0.76219 0.76064 0.75970 0.75936
0.570  0.79933 0.79826 0.79652 0.79417 0.79128 0.78797 0.78434 0.78052 0.77661 0.77273 0.76903 0.76557 0.76248 0.75982 0.75769 0.75612 0.75516 0.75481
0.575  0.79532 0.79424 0.79247 0.79009 0.78716 0.78381 0.78014 0.77626 0.77230 0.76838 0.76462 0.76112 0.75798 0.75530 0.75313 0.75154 0.75057 0.75025
0.580  0.79125 0.79016 0.78837 0.78595 0.78299 0.77960 0.77588 0.77195 0.76794 0.76397 0.76015 0.75662 0.75344 0.75072 0.74852 0.74691 0.74593 0.74560
0.585  0.78713 0.78602 0.78421 0.78175 0.77877 0.77534 0.77157 0.76759 0.76353 0.75951 0.75564 0.75206 0.74884 0.74609 0.74386 0.74224 0.74124 0.74089
0.590  0.78295 0.78183 0.78000 0.77751 0.77449 0.77101 0.76718 0.76315 0.75905 0.75499 0.75108 0.74744 0.74419 0.74140 0.73915 0.73751 0.73650 0.73614
0.595  0.77872 0.77757 0.77572 0.77321 0.77015 0.76662 0.76276 0.75868 0.75452 0.75042 0.74646 0.74278 0.73949 0.73666 0.73439 0.73272 0.73170 0.73133
0.600  0.77443 0.77327 0.77140 0.76885 0.76576 0.76218 0.75828 0.75416 0.74995 0.74577 0.74179 0.73807 0.73473 0.73187 0.72958 0.72788 0.72685 0.72647
0.605  0.77008 0.76890 0.76701 0.76444 0.76131 0.75769 0.75374 0.74957 0.74531 0.74109 0.73704 0.73329 0.72991 0.72703 0.72470 0.72299 0.72195 0.72159
0.610  0.76566 0.76448 0.76256 0.75997 0.75678 0.75314 0.74915 0.74493 0.74062 0.73636 0.73226 0.72847 0.72505 0.72214 0.71977 0.71805 0.71699 0.71663
0.615  0.76119 0.75999 0.75806 0.75543 0.75221 0.74853 0.74450 0.74023 0.73588 0.73157 0.72742 0.72357 0.72013 0.71717 0.71479 0.71305 0.71198 0.71161
0.620  0.75666 0.75545 0.75348 0.75084 0.74759 0.74387 0.73979 0.73545 0.73107 0.72672 0.72253 0.71863 0.71516 0.71216 0.70976 0.70800 0.70691 0.70653
0.625  0.75207 0.75084 0.74885 0.74618 0.74290 0.73914 0.73499 0.73064 0.72619 0.72178 0.71758 0.71364 0.71012 0.70710 0.70467 0.70288 0.70179 0.70140
0.630  0.74741 0.74617 0.74416 0.74147 0.73815 0.73435 0.73016 0.72576 0.72127 0.71682 0.71256 0.70859 0.70502 0.70198 0.69952 0.69772 0.69662 0.69624
0.635  0.74269 0.74144 0.73941 0.73668 0.73333 0.72947 0.72527 0.72083 0.71629 0.71179 0.70747 0.70348 0.69988 0.69680 0.69431 0.69249 0.69138 0.69100
0.640  0.73790 0.73664 0.73459 0.73183 0.72846 0.72456 0.72031 0.71583 0.71125 0.70671 0.70234 0.69830 0.69467 0.69155 0.68905 0.68721 0.68609 0.68570
0.645  0.73305 0.73178 0.72971 0.72692 0.72352 0.71958 0.71530 0.71077 0.70614 0.70156 0.69715 0.69306 0.68941 0.68626 0.68373 0.68188 0.68074 0.68034
0.650  0.72813 0.72685 0.72476 0.72194 0.71850 0.71454 0.71022 0.70562 0.70095 0.69634 0.69190 0.68777 0.68408 0.68091 0.67836 0.67648 0.67533 0.67492
0.655  0.72314 0.72185 0.71974 0.71690 0.71341 0.70944 0.70506 0.70043 0.69572 0.69105 0.68659 0.68242 0.67868 0.67550 0.67291 0.67102 0.66987 0.66948
0.660  0.71809 0.71678 0.71466 0.71179 0.70828 0.70426 0.69983 0.69518 0.69043 0.68572 0.68119 0.67701 0.67324 0.67002 0.66741 0.66551 0.66434 0.66394
0.665  0.71296 0.71164 0.70950 0.70661 0.70307 0.69902 0.69455 0.68986 0.68507 0.68032 0.67576 0.67152 0.66773 0.66447 0.66186 0.65993 0.65876 0.65835
0.670  0.70776 0.70643 0.70428 0.70136 0.69779 0.69368 0.68921 0.68448 0.67964 0.67486 0.67026 0.66598 0.66216 0.65888 0.65624 0.65429 0.65311 0.65269
0.675  0.70249 0.70115 0.69898 0.69604 0.69244 0.68830 0.68379 0.67902 0.67413 0.66932 0.66469 0.66038 0.65652 0.65322 0.65056 0.64860 0.64741 0.64697
0.680  0.69715 0.69580 0.69360 0.69065 0.68702 0.68285 0.67831 0.67347 0.66857 0.66370 0.65905 0.65472 0.65082 0.64750 0.64480 0.64284 0.64164 0.64123
0.685  0.69173 0.69037 0.68815 0.68516 0.68153 0.67733 0.67274 0.66788 0.66294 0.65804 0.65334 0.64898 0.64506 0.64170 0.63900 0.63702 0.63580 0.63538
0.690  0.68623 0.68486 0.68263 0.67962 0.67595 0.67174 0.66709 0.66222 0.65724 0.65231 0.64757 0.64317 0.63924 0.63585 0.63313 0.63113 0.62991 0.62948
0.695  0.68066 0.67927 0.67703 0.67401 0.67030 0.66607 0.66140 0.65649 0.65148 0.64651 0.64174 0.63730 0.63334 0.62993 0.62719 0.62517 0.62395 0.62350
0.700  0.67501 0.67361 0.67136 0.66831 0.66458 0.66032 0.65562 0.65068 0.64561 0.64061 0.63584 0.63137 0.62736 0.62395 0.62118 0.61916 0.61792 0.61750
0.705  0.66927 0.66787 0.66560 0.66254 0.65879 0.65447 0.64977 0.64477 0.63970 0.63467 0.62984 0.62537 0.62134 0.61790 0.61511 0.61308 0.61183 0.61140
0.710  0.66346 0.66205 0.65977 0.65669 0.65291 0.64857 0.64384 0.63882 0.63371 0.62865 0.62379 0.61927 0.61524 0.61176 0.60898 0.60693 0.60567 0.60523
0.715  0.65756 0.65615 0.65385 0.65076 0.64696 0.64260 0.63781 0.63278 0.62765 0.62256 0.61768 0.61313 0.60907 0.60558 0.60277 0.60070 0.59945 0.59900
0.720  0.65158 0.65016 0.64785 0.64474 0.64092 0.63654 0.63172 0.62667 0.62151 0.61640 0.61148 0.60691 0.60282 0.59932 0.59649 0.59442 0.59315 0.59269
0.725  0.64551 0.64408 0.64176 0.63863 0.63480 0.63040 0.62556 0.62048 0.61526 0.61013 0.60519 0.60063 0.59651 0.59299 0.59014 0.58806 0.58679 0.58635
0.730  0.63935 0.63792 0.63559 0.63242 0.62857 0.62417 0.61931 0.61418 0.60897 0.60381 0.59885 0.59424 0.59012 0.58657 0.58373 0.58163 0.58035 0.57991
0.735  0.63310 0.63166 0.62932 0.62615 0.62228 0.61783 0.61298 0.60783 0.60260 0.59741 0.59243 0.58780 0.58366 0.58010 0.57724 0.57513 0.57385 0.57339
0.740  0.62676 0.62532 0.62295 0.61978 0.61590 0.61143 0.60656 0.60139 0.59614 0.59093 0.58593 0.58128 0.57711 0.57355 0.57066 0.56856 0.56727 0.56680
0.745  0.62033 0.61888 0.61651 0.61333 0.60943 0.60495 0.60003 0.59487 0.58959 0.58434 0.57933 0.57468 0.57050 0.56691 0.56403 0.56191 0.56062 0.56017
0.750  0.61380 0.61234 0.60997 0.60678 0.60287 0.59837 0.59344 0.58826 0.58294 0.57770 0.57267 0.56798 0.56381 0.56020 0.55731 0.55518 0.55389 0.55343
0.755  0.60717 0.60571 0.60333 0.60013 0.59621 0.59170 0.58676 0.58153 0.57623 0.57098 0.56593 0.56123 0.55701 0.55342 0.55052 0.54839 0.54709 0.54662
0.760  0.60044 0.59898 0.59659 0.59339 0.58943 0.58491 0.57998 0.57475 0.56943 0.56416 0.55910 0.55439 0.55017 0.54656 0.54364 0.54151 0.54021 0.53973
0.765  0.59361 0.59215 0.58976 0.58654 0.58258 0.57805 0.57310 0.56787 0.56254 0.55723 0.55216 0.54747 0.54323 0.53960 0.53669 0.53455 0.53324 0.53279
0.770  0.58668 0.58520 0.58282 0.57958 0.57563 0.57109 0.56612 0.56089 0.55553 0.55024 0.54516 0.54043 0.53622 0.53258 0.52966 0.52751 0.52620 0.52574
0.775  0.57964 0.57816 0.57577 0.57253 0.56858 0.56404 0.55905 0.55379 0.54845 0.54316 0.53807 0.53334 0.52909 0.52547 0.52254 0.52039 0.51908 0.51861
0.780  0.57249 0.57101 0.56862 0.56537 0.56142 0.55688 0.55189 0.54663 0.54128 0.53598 0.53089 0.52615 0.52190 0.51827 0.51534 0.51319 0.51188 0.51140
0.785  0.56522 0.56374 0.56135 0.55811 0.55416 0.54961 0.54463 0.53936 0.53401 0.52868 0.52358 0.51885 0.51462 0.51098 0.50806 0.50590 0.50459 0.50413
0.790  0.55785 0.55637 0.55396 0.55074 0.54677 0.54221 0.53722 0.53199 0.52661 0.52131 0.51622 0.51148 0.50723 0.50361 0.50067 0.49853 0.49721 0.49675
0.795  0.55035 0.54887 0.54647 0.54325 0.53927 0.53473 0.52974 0.52451 0.51914 0.51384 0.50875 0.50402 0.49977 0.49615 0.49321 0.49106 0.48975 0.48928
0.800  0.54274 0.54126 0.53886 0.53564 0.53167 0.52713 0.52215 0.51690 0.51156 0.50627 0.50115 0.49646 0.49221 0.48857 0.48566 0.48351 0.48220 0.48175
0.805  0.53500 0.53353 0.53113 0.52789 0.52395 0.51942 0.51445 0.50921 0.50387 0.49856 0.49349 0.48877 0.48456 0.48092 0.47800 0.47586 0.47455 0.47409
0.810  0.52713 0.52566 0.52327 0.52004 0.51611 0.51159 0.50664 0.50140 0.49605 0.49078 0.48572 0.48101 0.47678 0.47318 0.47025 0.46812 0.46681 0.46634
0.815  0.51914 0.51767 0.51529 0.51207 0.50815 0.50361 0.49867 0.49348 0.48814 0.48289 0.47784 0.47314 0.46893 0.46531 0.46241 0.46028 0.45897 0.45850
0.820  0.51100 0.50955 0.50717 0.50396 0.50003 0.49554 0.49061 0.48540 0.48012 0.47485 0.46982 0.46514 0.46096 0.45736 0.45447 0.45234 0.45104 0.45059
0.825  0.50274 0.50128 0.49892 0.49573 0.49181 0.48733 0.48243 0.47724 0.47194 0.46673 0.46172 0.45706 0.45287 0.44931 0.44641 0.44430 0.44301 0.44255
0.830  0.49433 0.49288 0.49053 0.48735 0.48345 0.47900 0.47412 0.46896 0.46368 0.45850 0.45351 0.44886 0.44470 0.44113 0.43827 0.43616 0.43487 0.43440
0.835  0.48577 0.48433 0.48197 0.47883 0.47496 0.47052 0.46564 0.46053 0.45530 0.45013 0.44514 0.44052 0.43641 0.43286 0.43001 0.42790 0.42663 0.42619
0.840  0.47706 0.47562 0.47329 0.47014 0.46632 0.46188 0.45706 0.45196 0.44678 0.44161 0.43669 0.43210 0.42798 0.42447 0.42162 0.41955 0.41827 0.41782
0.845  0.46820 0.46677 0.46445 0.46133 0.45753 0.45313 0.44834 0.44327 0.43809 0.43300 0.42810 0.42355 0.41946 0.41595 0.41314 0.41107 0.40980 0.40935
0.850  0.45917 0.45775 0.45546 0.45236 0.44856 0.44423 0.43947 0.43444 0.42931 0.42425 0.41936 0.41484 0.41081 0.40733 0.40452 0.40248 0.40123 0.40080
0.855  0.44998 0.44858 0.44630 0.44323 0.43947 0.43517 0.43042 0.42543 0.42038 0.41533 0.41052 0.40603 0.40201 0.39858 0.39580 0.39377 0.39252 0.39209
0.860  0.44062 0.43923 0.43698 0.43394 0.43021 0.42592 0.42125 0.41631 0.41127 0.40630 0.40153 0.39709 0.39311 0.38969 0.38695 0.38493 0.38370 0.38326
0.865  0.43107 0.42970 0.42748 0.42447 0.42078 0.41653 0.41191 0.40703 0.40204 0.39713 0.39237 0.38798 0.38406 0.38068 0.37795 0.37597 0.37475 0.37430
0.870  0.42135 0.41999 0.41779 0.41479 0.41117 0.40698 0.40241 0.39758 0.39265 0.38776 0.38310 0.37876 0.37486 0.37153 0.36884 0.36687 0.36566 0.36524
0.875  0.41143 0.41009 0.40791 0.40496 0.40136 0.39725 0.39270 0.38794 0.38307 0.37828 0.37367 0.36938 0.36553 0.36223 0.35959 0.35763 0.35644 0.35602
0.880  0.40131 0.39999 0.39783 0.39493 0.39138 0.38732 0.38285 0.37815 0.37335 0.36862 0.36404 0.35982 0.35603 0.35280 0.35017 0.34825 0.34708 0.34665
0.885  0.39098 0.38968 0.38756 0.38470 0.38121 0.37719 0.37281 0.36818 0.36345 0.35876 0.35429 0.35013 0.34639 0.34318 0.34062 0.33872 0.33757 0.33717
0.890  0.38044 0.37916 0.37707 0.37427 0.37083 0.36687 0.36257 0.35798 0.35336 0.34875 0.34435 0.34026 0.33658 0.33343 0.33089 0.32904 0.32790 0.32749
0.895  0.36966 0.36841 0.36636 0.36360 0.36023 0.35635 0.35209 0.34762 0.34305 0.33856 0.33421 0.33019 0.32658 0.32351 0.32101 0.31919 0.31807 0.31766
0.900  0.35865 0.35741 0.35541 0.35269 0.34938 0.34560 0.34143 0.33705 0.33257 0.32813 0.32390 0.31996 0.31642 0.31339 0.31096 0.30916 0.30807 0.30769
0.905  0.34738 0.34617 0.34422 0.34155 0.33832 0.33459 0.33054 0.32622 0.32187 0.31753 0.31337 0.30951 0.30605 0.30310 0.30071 0.29896 0.29789 0.29751
0.910  0.33585 0.33467 0.33276 0.33016 0.32700 0.32337 0.31937 0.31519 0.31092 0.30670 0.30264 0.29887 0.29550 0.29260 0.29028 0.28856 0.28752 0.28713
0.915  0.32404 0.32289 0.32101 0.31850 0.31542 0.31188 0.30799 0.30392 0.29975 0.29562 0.29169 0.28802 0.28473 0.28190 0.27963 0.27796 0.27695 0.27656
0.920  0.31193 0.31081 0.30899 0.30655 0.30354 0.30011 0.29634 0.29237 0.28830 0.28432 0.28046 0.27690 0.27371 0.27097 0.26877 0.26715 0.26616 0.26581
0.925  0.29950 0.29841 0.29665 0.29428 0.29136 0.28803 0.28440 0.28053 0.27661 0.27272 0.26902 0.26557 0.26247 0.25981 0.25767 0.25610 0.25515 0.25480
0.930  0.28673 0.28568 0.28397 0.28167 0.27887 0.27565 0.27211 0.26841 0.26463 0.26087 0.25729 0.25393 0.25094 0.24839 0.24632 0.24481 0.24388 0.24353
0.935  0.27358 0.27258 0.27094 0.26872 0.26603 0.26293 0.25953 0.25595 0.25229 0.24871 0.24524 0.24203 0.23915 0.23668 0.23471 0.23324 0.23235 0.23204
0.940  0.26005 0.25908 0.25751 0.25539 0.25281 0.24981 0.24658 0.24314 0.23965 0.23619 0.23289 0.22979 0.22703 0.22469 0.22278 0.22138 0.22053 0.22022
0.945  0.24607 0.24515 0.24365 0.24163 0.23914 0.23631 0.23321 0.22995 0.22662 0.22332 0.22015 0.21722 0.21460 0.21234 0.21053 0.20919 0.20838 0.20808
0.950  0.23161 0.23073 0.22930 0.22740 0.22505 0.22237 0.21942 0.21631 0.21315 0.21002 0.20705 0.20427 0.20178 0.19964 0.19791 0.19665 0.19588 0.19559
0.955  0.21661 0.21578 0.21444 0.21263 0.21044 0.20791 0.20514 0.20221 0.19924 0.19630 0.19347 0.19086 0.18851 0.18650 0.18489 0.18370 0.18297 0.18269
0.960  0.20101 0.20023 0.19898 0.19730 0.19525 0.19287 0.19028 0.18757 0.18477 0.18205 0.17941 0.17697 0.17478 0.17290 0.17139 0.17028 0.16961 0.16934
0.965  0.18470 0.18399 0.18283 0.18127 0.17936 0.17719 0.17480 0.17227 0.16971 0.16718 0.16476 0.16249 0.16047 0.15874 0.15735 0.15632 0.15570 0.15545
0.970  0.16756 0.16692 0.16587 0.16445 0.16271 0.16073 0.15855 0.15625 0.15392 0.15161 0.14939 0.14734 0.14550 0.14393 0.14265 0.14172 0.14115 0.14092
0.975  0.14942 0.14885 0.14791 0.14664 0.14508 0.14329 0.14135 0.13932 0.13721 0.13515 0.13319 0.13134 0.12970 0.12829 0.12716 0.12632 0.12581 0.12562
0.980  0.13001 0.12951 0.12869 0.12757 0.12623 0.12468 0.12298 0.12119 0.11938 0.11759 0.11586 0.11427 0.11284 0.11162 0.11062 0.10990 0.10946 0.10927
0.985  0.10887 0.10845 0.10776 0.10683 0.10570 0.10441 0.10300 0.10151 0.09998 0.09848 0.09706 0.09571 0.09452 0.09350 0.09268 0.09207 0.09170 0.09154
0.990  0.08513 0.08480 0.08427 0.08355 0.08267 0.08167 0.08056 0.07940 0.07823 0.07707 0.07595 0.07493 0.07400 0.07321 0.07257 0.07210 0.07181 0.07169
0.995  0.05657 0.05636 0.05601 0.05554 0.05497 0.05430 0.05359 0.05283 0.05207 0.05130 0.05058 0.04990 0.04930 0.04878 0.04837 0.04806 0.04788 0.04778
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e080.dat <==
# alpha = -0.10 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99987 0.99987 0.99986 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99984 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983
0.020  0.99976 0.99976 0.99976 0.99975 0.99975 0.99974 0.99974 0.99973 0.99973 0.99972 0.99971 0.99971 0.99970 0.99970 0.99970 0.99969 0.99969 0.99969
0.025  0.99963 0.99963 0.99962 0.99962 0.99961 0.99960 0.99959 0.99958 0.99957 0.99956 0.99955 0.99955 0.99954 0.99953 0.99953 0.99952 0.99952 0.99952
0.030  0.99947 0.99946 0.99946 0.99945 0.99944 0.99942 0.99941 0.99940 0.99938 0.99937 0.99936 0.99935 0.99933 0.99932 0.99932 0.99931 0.99931 0.99931
0.035  0.99927 0.99927 0.99926 0.99925 0.99923 0.99922 0.99920 0.99918 0.99916 0.99914 0.99913 0.99911 0.99909 0.99908 0.99907 0.99906 0.99906 0.99906
0.040  0.99905 0.99904 0.99903 0.99902 0.99900 0.99898 0.99895 0.99893 0.99891 0.99888 0.99886 0.99884 0.99882 0.99880 0.99879 0.99878 0.99877 0.99877
0.045  0.99880 0.99879 0.99877 0.99876 0.99873 0.99871 0.99868 0.99865 0.99861 0.99858 0.99855 0.99853 0.99850 0.99848 0.99846 0.99845 0.99844 0.99844
0.050  0.99851 0.99850 0.99849 0.99846 0.99843 0.99840 0.99837 0.99833 0.99829 0.99825 0.99821 0.99818 0.99815 0.99812 0.99810 0.99809 0.99808 0.99807
0.055  0.99820 0.99819 0.99817 0.99814 0.99811 0.99807 0.99802 0.99798 0.99793 0.99788 0.99784 0.99780 0.99776 0.99773 0.99770 0.99768 0.99767 0.99767
0.060  0.99786 0.99784 0.99782 0.99779 0.99775 0.99770 0.99765 0.99759 0.99754 0.99748 0.99743 0.99738 0.99734 0.99730 0.99727 0.99724 0.99723 0.99722
0.065  0.99749 0.99747 0.99744 0.99740 0.99735 0.99730 0.99724 0.99717 0.99711 0.99704 0.99698 0.99692 0.99687 0.99683 0.99679 0.99677 0.99675 0.99674
0.070  0.99708 0.99706 0.99703 0.99699 0.99693 0.99687 0.99680 0.99672 0.99665 0.99657 0.99650 0.99643 0.99637 0.99632 0.99628 0.99625 0.99623 0.99622
0.075  0.99665 0.99663 0.99659 0.99654 0.99647 0.99640 0.99632 0.99624 0.99615 0.99606 0.99598 0.99590 0.99583 0.99578 0.99573 0.99569 0.99567 0.99566
0.080  0.99619 0.99616 0.99612 0.99606 0.99599 0.99590 0.99581 0.99572 0.99562 0.99552 0.99543 0.99534 0.99526 0.99519 0.99514 0.99510 0.99507 0.99506
0.085  0.99570 0.99567 0.99562 0.99555 0.99547 0.99538 0.99527 0.99516 0.99505 0.99494 0.99484 0.99474 0.99465 0.99457 0.99451 0.99447 0.99444 0.99443
0.090  0.99518 0.99514 0.99509 0.99501 0.99492 0.99481 0.99470 0.99458 0.99445 0.99433 0.99421 0.99410 0.99400 0.99391 0.99385 0.99380 0.99376 0.99375
0.095  0.99462 0.99459 0.99452 0.99444 0.99434 0.99422 0.99409 0.99396 0.99382 0.99368 0.99355 0.99342 0.99331 0.99322 0.99314 0.99309 0.99305 0.99304
0.100  0.99404 0.99400 0.99393 0.99384 0.99373 0.99360 0.99345 0.99330 0.99315 0.99300 0.99285 0.99271 0.99259 0.99248 0.99240 0.99234 0.99230 0.99228
0.105  0.99343 0.99338 0.99331 0.99320 0.99308 0.99294 0.99278 0.99261 0.99244 0.99228 0.99211 0.99196 0.99183 0.99171 0.99162 0.99155 0.99151 0.99149
0.110  0.99278 0.99273 0.99265 0.99254 0.99240 0.99225 0.99207 0.99189 0.99170 0.99152 0.99134 0.99118 0.99103 0.99090 0.99080 0.99073 0.99068 0.99066
0.115  0.99211 0.99206 0.99197 0.99184 0.99169 0.99152 0.99133 0.99114 0.99093 0.99073 0.99054 0.99036 0.99020 0.99006 0.98995 0.98986 0.98981 0.98979
0.120  0.99141 0.99135 0.99125 0.99112 0.99095 0.99077 0.99056 0.99034 0.99012 0.98990 0.98969 0.98950 0.98932 0.98917 0.98905 0.98896 0.98891 0.98888
0.125  0.99067 0.99061 0.99050 0.99036 0.99018 0.98998 0.98976 0.98952 0.98928 0.98904 0.98881 0.98860 0.98841 0.98825 0.98812 0.98802 0.98796 0.98793
0.130  0.98991 0.98984 0.98972 0.98957 0.98938 0.98916 0.98892 0.98866 0.98840 0.98815 0.98790 0.98767 0.98746 0.98729 0.98714 0.98704 0.98698 0.98694
0.135  0.98911 0.98903 0.98891 0.98874 0.98854 0.98830 0.98804 0.98777 0.98749 0.98721 0.98695 0.98670 0.98648 0.98629 0.98613 0.98602 0.98595 0.98592
0.140  0.98828 0.98820 0.98807 0.98789 0.98767 0.98741 0.98714 0.98684 0.98654 0.98625 0.98596 0.98569 0.98545 0.98525 0.98509 0.98496 0.98489 0.98485
0.145  0.98743 0.98734 0.98720 0.98700 0.98677 0.98650 0.98620 0.98588 0.98556 0.98524 0.98493 0.98465 0.98439 0.98417 0.98400 0.98387 0.98379 0.98375
0.150  0.98654 0.98644 0.98629 0.98609 0.98583 0.98554 0.98522 0.98489 0.98454 0.98420 0.98387 0.98357 0.98329 0.98306 0.98287 0.98273 0.98265 0.98261
0.155  0.98562 0.98552 0.98536 0.98514 0.98487 0.98456 0.98422 0.98386 0.98349 0.98313 0.98277 0.98245 0.98216 0.98191 0.98171 0.98156 0.98147 0.98142
0.160  0.98467 0.98456 0.98439 0.98415 0.98387 0.98354 0.98318 0.98279 0.98240 0.98201 0.98164 0.98129 0.98098 0.98072 0.98050 0.98034 0.98025 0.98020
0.165  0.98369 0.98357 0.98339 0.98314 0.98284 0.98248 0.98210 0.98169 0.98128 0.98087 0.98047 0.98010 0.97977 0.97949 0.97926 0.97909 0.97899 0.97894
0.170  0.98267 0.98255 0.98236 0.98209 0.98177 0.98140 0.98099 0.98056 0.98012 0.97968 0.97926 0.97887 0.97852 0.97822 0.97798 0.97780 0.97769 0.97764
0.175  0.98163 0.98150 0.98130 0.98102 0.98067 0.98028 0.97985 0.97939 0.97892 0.97846 0.97802 0.97760 0.97723 0.97692 0.97666 0.97647 0.97636 0.97630
0.180  0.98055 0.98042 0.98020 0.97990 0.97954 0.97913 0.97867 0.97819 0.97769 0.97720 0.97673 0.97630 0.97591 0.97557 0.97530 0.97510 0.97498 0.97494
0.185  0.97945 0.97930 0.97907 0.97876 0.97838 0.97794 0.97746 0.97695 0.97643 0.97591 0.97542 0.97496 0.97454 0.97419 0.97390 0.97369 0.97356 0.97352
0.190  0.97831 0.97816 0.97791 0.97759 0.97718 0.97672 0.97621 0.97567 0.97513 0.97458 0.97406 0.97358 0.97314 0.97277 0.97246 0.97224 0.97211 0.97206
0.195  0.97714 0.97698 0.97672 0.97638 0.97595 0.97547 0.97493 0.97437 0.97379 0.97322 0.97267 0.97216 0.97170 0.97131 0.97099 0.97075 0.97061 0.97057
0.200  0.97593 0.97577 0.97550 0.97514 0.97469 0.97418 0.97362 0.97302 0.97242 0.97182 0.97124 0.97070 0.97022 0.96981 0.96947 0.96923 0.96908 0.96903
0.205  0.97470 0.97453 0.97424 0.97386 0.97340 0.97286 0.97227 0.97164 0.97101 0.97038 0.96977 0.96921 0.96870 0.96827 0.96792 0.96766 0.96750 0.96745
0.210  0.97343 0.97325 0.97295 0.97255 0.97207 0.97150 0.97088 0.97023 0.96956 0.96890 0.96827 0.96767 0.96714 0.96669 0.96632 0.96605 0.96589 0.96583
0.215  0.97213 0.97194 0.97163 0.97121 0.97070 0.97011 0.96946 0.96878 0.96808 0.96739 0.96672 0.96610 0.96555 0.96507 0.96469 0.96441 0.96424 0.96417
0.220  0.97080 0.97060 0.97028 0.96984 0.96930 0.96869 0.96801 0.96729 0.96656 0.96584 0.96514 0.96450 0.96392 0.96342 0.96302 0.96272 0.96254 0.96248
0.225  0.96944 0.96923 0.96889 0.96843 0.96787 0.96723 0.96652 0.96577 0.96501 0.96425 0.96353 0.96285 0.96224 0.96172 0.96130 0.96100 0.96081 0.96074
0.230  0.96804 0.96782 0.96747 0.96699 0.96641 0.96573 0.96500 0.96422 0.96342 0.96263 0.96187 0.96117 0.96053 0.95999 0.95955 0.95923 0.95904 0.95896
0.235  0.96661 0.96638 0.96602 0.96552 0.96491 0.96421 0.96344 0.96262 0.96179 0.96097 0.96018 0.95944 0.95878 0.95822 0.95776 0.95743 0.95722 0.95714
0.240  0.96515 0.96491 0.96453 0.96401 0.96338 0.96264 0.96184 0.96099 0.96013 0.95927 0.95845 0.95768 0.95699 0.95640 0.95593 0.95558 0.95537 0.95528
0.245  0.96365 0.96341 0.96301 0.96247 0.96181 0.96105 0.96021 0.95933 0.95843 0.95754 0.95668 0.95588 0.95517 0.95455 0.95406 0.95369 0.95347 0.95339
0.250  0.96212 0.96187 0.96145 0.96089 0.96021 0.95941 0.95855 0.95763 0.95669 0.95576 0.95487 0.95404 0.95330 0.95266 0.95215 0.95177 0.95154 0.95145
0.255  0.96056 0.96030 0.95987 0.95928 0.95857 0.95774 0.95684 0.95589 0.95492 0.95395 0.95303 0.95216 0.95139 0.95073 0.95020 0.94980 0.94956 0.94947
0.260  0.95897 0.95869 0.95824 0.95764 0.95690 0.95604 0.95511 0.95412 0.95311 0.95210 0.95114 0.95025 0.94945 0.94876 0.94820 0.94780 0.94755 0.94745
0.265  0.95734 0.95705 0.95659 0.95596 0.95519 0.95430 0.95333 0.95231 0.95126 0.95022 0.94922 0.94829 0.94746 0.94675 0.94617 0.94575 0.94549 0.94539
0.270  0.95567 0.95538 0.95489 0.95424 0.95345 0.95253 0.95152 0.95046 0.94937 0.94829 0.94726 0.94630 0.94544 0.94469 0.94410 0.94366 0.94339 0.94331
0.275  0.95398 0.95367 0.95317 0.95249 0.95167 0.95072 0.94967 0.94857 0.94745 0.94633 0.94526 0.94426 0.94337 0.94260 0.94199 0.94153 0.94126 0.94116
0.280  0.95224 0.95192 0.95141 0.95071 0.94985 0.94887 0.94779 0.94665 0.94549 0.94433 0.94322 0.94219 0.94126 0.94047 0.93983 0.93936 0.93908 0.93898
0.285  0.95048 0.95015 0.94961 0.94889 0.94800 0.94699 0.94587 0.94469 0.94349 0.94229 0.94114 0.94008 0.93912 0.93830 0.93764 0.93715 0.93686 0.93676
0.290  0.94868 0.94833 0.94778 0.94704 0.94612 0.94507 0.94392 0.94270 0.94145 0.94022 0.93903 0.93793 0.93694 0.93609 0.93540 0.93490 0.93460 0.93449
0.295  0.94684 0.94649 0.94592 0.94515 0.94420 0.94311 0.94192 0.94066 0.93938 0.93810 0.93687 0.93574 0.93471 0.93384 0.93313 0.93261 0.93229 0.93218
0.300  0.94497 0.94461 0.94402 0.94322 0.94224 0.94112 0.93989 0.93859 0.93726 0.93594 0.93468 0.93350 0.93245 0.93154 0.93081 0.93028 0.92995 0.92983
0.305  0.94306 0.94269 0.94208 0.94126 0.94025 0.93909 0.93782 0.93648 0.93511 0.93375 0.93245 0.93123 0.93014 0.92921 0.92845 0.92790 0.92757 0.92744
0.310  0.94112 0.94073 0.94011 0.93926 0.93822 0.93703 0.93572 0.93433 0.93292 0.93152 0.93017 0.92892 0.92780 0.92683 0.92606 0.92549 0.92514 0.92501
0.315  0.93914 0.93875 0.93810 0.93723 0.93616 0.93492 0.93358 0.93215 0.93069 0.92925 0.92786 0.92657 0.92541 0.92442 0.92362 0.92303 0.92267 0.92254
0.320  0.93713 0.93672 0.93606 0.93515 0.93405 0.93278 0.93139 0.92992 0.92842 0.92693 0.92551 0.92418 0.92298 0.92196 0.92114 0.92053 0.92016 0.92002
0.325  0.93508 0.93466 0.93397 0.93305 0.93191 0.93060 0.92918 0.92766 0.92612 0.92458 0.92311 0.92174 0.92052 0.91946 0.91862 0.91799 0.91761 0.91747
0.330  0.93300 0.93256 0.93186 0.93090 0.92973 0.92839 0.92692 0.92536 0.92377 0.92219 0.92068 0.91927 0.91801 0.91692 0.91605 0.91541 0.91502 0.91487
0.335  0.93087 0.93043 0.92970 0.92872 0.92752 0.92613 0.92462 0.92302 0.92138 0.91976 0.91820 0.91676 0.91546 0.91434 0.91344 0.91278 0.91238 0.91225
0.340  0.92872 0.92826 0.92751 0.92650 0.92527 0.92384 0.92229 0.92064 0.91896 0.91729 0.91569 0.91420 0.91286 0.91172 0.91080 0.91012 0.90970 0.90957
0.345  0.92652 0.92605 0.92528 0.92424 0.92298 0.92151 0.91991 0.91822 0.91649 0.91478 0.91313 0.91161 0.91023 0.90905 0.90811 0.90741 0.90698 0.90684
0.350  0.92429 0.92380 0.92301 0.92195 0.92065 0.91915 0.91750 0.91576 0.91399 0.91223 0.91054 0.90897 0.90756 0.90635 0.90537 0.90466 0.90422 0.90407
0.355  0.92202 0.92152 0.92071 0.91962 0.91828 0.91674 0.91505 0.91327 0.91144 0.90964 0.90790 0.90629 0.90484 0.90360 0.90260 0.90187 0.90142 0.90126
0.360  0.91971 0.91920 0.91837 0.91724 0.91587 0.91429 0.91256 0.91073 0.90886 0.90701 0.90522 0.90357 0.90208 0.90081 0.89978 0.89903 0.89857 0.89841
0.365  0.91736 0.91684 0.91599 0.91483 0.91343 0.91181 0.91003 0.90815 0.90623 0.90433 0.90250 0.90080 0.89928 0.89798 0.89692 0.89615 0.89568 0.89551
0.370  0.91498 0.91444 0.91357 0.91239 0.91094 0.90928 0.90746 0.90553 0.90357 0.90162 0.89974 0.89800 0.89644 0.89510 0.89402 0.89323 0.89275 0.89257
0.375  0.91255 0.91200 0.91111 0.90990 0.90842 0.90672 0.90485 0.90287 0.90086 0.89886 0.89694 0.89516 0.89356 0.89218 0.89108 0.89027 0.88977 0.88959
0.380  0.91009 0.90953 0.90861 0.90737 0.90585 0.90411 0.90220 0.90017 0.89811 0.89606 0.89410 0.89227 0.89063 0.88922 0.88809 0.88726 0.88675 0.88656
0.385  0.90759 0.90701 0.90608 0.90481 0.90325 0.90147 0.89951 0.89744 0.89532 0.89323 0.89121 0.88934 0.88766 0.88622 0.88506 0.88421 0.88369 0.88349
0.390  0.90505 0.90446 0.90350 0.90220 0.90061 0.89878 0.89678 0.89465 0.89249 0.89034 0.88828 0.88636 0.88465 0.88317 0.88198 0.88111 0.88058 0.88040
0.395  0.90247 0.90187 0.90088 0.89955 0.89792 0.89605 0.89400 0.89183 0.88961 0.88742 0.88531 0.88335 0.88159 0.88008 0.87886 0.87797 0.87743 0.87724
0.400  0.89985 0.89923 0.89823 0.89687 0.89520 0.89328 0.89119 0.88897 0.88670 0.88446 0.88230 0.88029 0.87849 0.87695 0.87570 0.87479 0.87423 0.87404
0.405  0.89719 0.89656 0.89553 0.89414 0.89244 0.89048 0.88833 0.88606 0.88374 0.88145 0.87924 0.87719 0.87535 0.87377 0.87250 0.87156 0.87099 0.87080
0.410  0.89449 0.89384 0.89279 0.89137 0.88963 0.88763 0.88543 0.88312 0.88074 0.87840 0.87614 0.87404 0.87216 0.87055 0.86925 0.86829 0.86771 0.86751
0.415  0.89175 0.89109 0.89001 0.88856 0.88678 0.88473 0.88249 0.88013 0.87770 0.87530 0.87300 0.87085 0.86893 0.86728 0.86595 0.86498 0.86438 0.86417
0.420  0.88896 0.88829 0.88719 0.88571 0.88389 0.88180 0.87951 0.87709 0.87462 0.87216 0.86981 0.86762 0.86566 0.86397 0.86262 0.86162 0.86101 0.86079
0.425  0.88614 0.88545 0.88433 0.88281 0.88096 0.87882 0.87648 0.87401 0.87149 0.86898 0.86658 0.86434 0.86234 0.86062 0.85923 0.85822 0.85759 0.85737
0.430  0.88327 0.88257 0.88143 0.87988 0.87799 0.87581 0.87342 0.87089 0.86832 0.86576 0.86331 0.86102 0.85898 0.85722 0.85581 0.85477 0.85413 0.85390
0.435  0.88036 0.87965 0.87848 0.87690 0.87497 0.87274 0.87031 0.86773 0.86510 0.86249 0.85998 0.85766 0.85557 0.85378 0.85233 0.85127 0.85063 0.85041
0.440  0.87741 0.87668 0.87549 0.87388 0.87191 0.86964 0.86715 0.86452 0.86184 0.85918 0.85662 0.85425 0.85211 0.85029 0.84882 0.84773 0.84708 0.84685
0.445  0.87442 0.87367 0.87245 0.87081 0.86880 0.86649 0.86395 0.86127 0.85853 0.85582 0.85321 0.85079 0.84862 0.84676 0.84525 0.84415 0.84348 0.84325
0.450  0.87138 0.87062 0.86938 0.86770 0.86565 0.86330 0.86071 0.85798 0.85518 0.85242 0.84976 0.84729 0.84508 0.84318 0.84164 0.84052 0.83984 0.83960
0.455  0.86830 0.86752 0.86625 0.86455 0.86246 0.86005 0.85742 0.85464 0.85179 0.84897 0.84627 0.84374 0.84149 0.83955 0.83799 0.83684 0.83615 0.83590
0.460  0.86517 0.86438 0.86309 0.86135 0.85922 0.85677 0.85409 0.85125 0.84835 0.84548 0.84272 0.84015 0.83786 0.83588 0.83429 0.83312 0.83241 0.83216
0.465  0.86200 0.86119 0.85988 0.85811 0.85594 0.85345 0.85071 0.84782 0.84487 0.84194 0.83914 0.83652 0.83418 0.83216 0.83055 0.82936 0.82863 0.82837
0.470  0.85878 0.85796 0.85663 0.85482 0.85261 0.85007 0.84728 0.84435 0.84134 0.83836 0.83550 0.83284 0.83045 0.82840 0.82675 0.82554 0.82480 0.82453
0.475  0.85552 0.85468 0.85332 0.85149 0.84924 0.84666 0.84382 0.84082 0.83777 0.83473 0.83181 0.82911 0.82668 0.82459 0.82291 0.82168 0.82093 0.82067
0.480  0.85221 0.85136 0.84998 0.84811 0.84582 0.84319 0.84030 0.83725 0.83414 0.83105 0.82808 0.82533 0.82285 0.82074 0.81903 0.81777 0.81701 0.81675
0.485  0.84886 0.84799 0.84659 0.84469 0.84236 0.83968 0.83674 0.83364 0.83047 0.82733 0.82431 0.82151 0.81899 0.81683 0.81509 0.81382 0.81304 0.81277
0.490  0.84546 0.84458 0.84315 0.84121 0.83885 0.83612 0.83313 0.82998 0.82675 0.82356 0.82049 0.81764 0.81508 0.81288 0.81111 0.80982 0.80902 0.80875
0.495  0.84201 0.84112 0.83966 0.83769 0.83529 0.83252 0.82948 0.82627 0.82299 0.81974 0.81662 0.81371 0.81112 0.80889 0.80708 0.80577 0.80496 0.80467
0.500  0.83852 0.83761 0.83613 0.83413 0.83168 0.82887 0.82578 0.82251 0.81918 0.81587 0.81271 0.80975 0.80711 0.80484 0.80301 0.80167 0.80085 0.80056
0.505  0.83497 0.83405 0.83254 0.83051 0.82802 0.82516 0.82202 0.81871 0.81532 0.81196 0.80874 0.80574 0.80305 0.80074 0.79889 0.79752 0.79669 0.79639
0.510  0.83138 0.83044 0.82891 0.82685 0.82431 0.82141 0.81821 0.81485 0.81141 0.80800 0.80473 0.80168 0.79895 0.79660 0.79472 0.79333 0.79248 0.79220
0.515  0.82774 0.82678 0.82523 0.82314 0.82056 0.81761 0.81437 0.81094 0.80746 0.80399 0.80066 0.79757 0.79479 0.79241 0.79049 0.78908 0.78823 0.78793
0.520  0.82405 0.82308 0.82150 0.81937 0.81676 0.81376 0.81047 0.80699 0.80345 0.79993 0.79655 0.79341 0.79059 0.78817 0.78622 0.78479 0.78392 0.78362
0.525  0.82031 0.81932 0.81772 0.81555 0.81291 0.80986 0.80652 0.80299 0.79938 0.79582 0.79239 0.78920 0.78634 0.78388 0.78190 0.78045 0.77957 0.77926
0.530  0.81651 0.81552 0.81389 0.81169 0.80901 0.80592 0.80252 0.79894 0.79528 0.79166 0.78818 0.78494 0.78204 0.77954 0.77754 0.77606 0.77516 0.77485
0.535  0.81267 0.81166 0.81001 0.80778 0.80505 0.80192 0.79848 0.79484 0.79113 0.78744 0.78392 0.78063 0.77768 0.77515 0.77312 0.77162 0.77071 0.77039
0.540  0.80878 0.80775 0.80608 0.80381 0.80105 0.79787 0.79438 0.79069 0.78692 0.78319 0.77961 0.77627 0.77328 0.77072 0.76865 0.76713 0.76621 0.76587
0.545  0.80483 0.80379 0.80209 0.79980 0.79699 0.79377 0.79022 0.78648 0.78266 0.77888 0.77524 0.77186 0.76882 0.76623 0.76413 0.76259 0.76165 0.76134
0.550  0.80083 0.79977 0.79805 0.79572 0.79288 0.78961 0.78601 0.78223 0.77835 0.77451 0.77082 0.76740 0.76432 0.76169 0.75956 0.75800 0.75705 0.75673
0.555  0.79677 0.79570 0.79396 0.79160 0.78872 0.78539 0.78175 0.77791 0.77399 0.77010 0.76636 0.76289 0.75977 0.75710 0.75494 0.75336 0.75240 0.75206
0.560  0.79267 0.79158 0.78981 0.78742 0.78450 0.78113 0.77744 0.77355 0.76957 0.76564 0.76184 0.75832 0.75516 0.75245 0.75027 0.74867 0.74769 0.74735
0.565  0.78850 0.78740 0.78561 0.78319 0.78022 0.77682 0.77308 0.76913 0.76510 0.76111 0.75728 0.75370 0.75051 0.74776 0.74555 0.74393 0.74293 0.74258
0.570  0.78428 0.78317 0.78135 0.77891 0.77590 0.77245 0.76866 0.76467 0.76058 0.75653 0.75265 0.74903 0.74580 0.74301 0.74078 0.73913 0.73812 0.73777
0.575  0.78001 0.77888 0.77704 0.77456 0.77152 0.76803 0.76419 0.76014 0.75601 0.75191 0.74798 0.74431 0.74103 0.73822 0.73595 0.73428 0.73326 0.73292
0.580  0.77568 0.77454 0.77267 0.77016 0.76708 0.76355 0.75967 0.75557 0.75138 0.74723 0.74324 0.73954 0.73621 0.73337 0.73106 0.72938 0.72835 0.72800
0.585  0.77129 0.77013 0.76825 0.76570 0.76259 0.75901 0.75508 0.75093 0.74669 0.74249 0.73846 0.73471 0.73134 0.72846 0.72613 0.72443 0.72339 0.72303
0.590  0.76684 0.76567 0.76377 0.76118 0.75804 0.75442 0.75043 0.74623 0.74195 0.73770 0.73362 0.72982 0.72642 0.72350 0.72115 0.71942 0.71837 0.71800
0.595  0.76234 0.76115 0.75922 0.75661 0.75343 0.74975 0.74573 0.74149 0.73715 0.73286 0.72873 0.72488 0.72144 0.71849 0.71611 0.71436 0.71329 0.71292
0.600  0.75777 0.75657 0.75462 0.75198 0.74876 0.74504 0.74098 0.73668 0.73229 0.72794 0.72378 0.71989 0.71641 0.71342 0.71102 0.70925 0.70817 0.70778
0.605  0.75314 0.75193 0.74996 0.74729 0.74404 0.74028 0.73617 0.73182 0.72738 0.72299 0.71876 0.71484 0.71131 0.70830 0.70586 0.70408 0.70299 0.70262
0.610  0.74846 0.74723 0.74524 0.74254 0.73924 0.73545 0.73130 0.72690 0.72242 0.71797 0.71370 0.70974 0.70617 0.70313 0.70066 0.69885 0.69775 0.69737
0.615  0.74371 0.74246 0.74045 0.73773 0.73439 0.73056 0.72637 0.72193 0.71739 0.71290 0.70858 0.70457 0.70097 0.69789 0.69540 0.69358 0.69246 0.69207
0.620  0.73889 0.73764 0.73560 0.73286 0.72948 0.72562 0.72137 0.71687 0.71230 0.70777 0.70341 0.69935 0.69572 0.69260 0.69009 0.68824 0.68712 0.68672
0.625  0.73402 0.73275 0.73069 0.72792 0.72451 0.72061 0.71630 0.71178 0.70715 0.70256 0.69817 0.69407 0.69040 0.68725 0.68472 0.68285 0.68171 0.68131
0.630  0.72908 0.72780 0.72572 0.72292 0.71948 0.71553 0.71119 0.70662 0.70195 0.69731 0.69288 0.68874 0.68502 0.68185 0.67928 0.67740 0.67626 0.67587
0.635  0.72407 0.72278 0.72068 0.71785 0.71438 0.71038 0.70601 0.70140 0.69668 0.69201 0.68751 0.68335 0.67960 0.67639 0.67380 0.67190 0.67074 0.67034
0.640  0.71900 0.71769 0.71557 0.71271 0.70922 0.70518 0.70078 0.69612 0.69135 0.68664 0.68210 0.67789 0.67411 0.67086 0.66826 0.66634 0.66517 0.66476
0.645  0.71386 0.71254 0.71040 0.70752 0.70399 0.69992 0.69547 0.69077 0.68596 0.68120 0.67663 0.67237 0.66856 0.66529 0.66266 0.66072 0.65954 0.65913
0.650  0.70865 0.70732 0.70517 0.70225 0.69869 0.69459 0.69010 0.68534 0.68049 0.67571 0.67109 0.66680 0.66296 0.65965 0.65700 0.65504 0.65385 0.65343
0.655  0.70337 0.70203 0.69986 0.69692 0.69332 0.68919 0.68466 0.67987 0.67498 0.67013 0.66549 0.66117 0.65728 0.65396 0.65127 0.64931 0.64811 0.64770
0.660  0.69802 0.69667 0.69448 0.69152 0.68789 0.68373 0.67915 0.67433 0.66940 0.66451 0.65982 0.65547 0.65155 0.64820 0.64549 0.64351 0.64230 0.64189
0.665  0.69260 0.69124 0.68903 0.68605 0.68239 0.67820 0.67358 0.66872 0.66375 0.65883 0.65410 0.64970 0.64576 0.64238 0.63966 0.63766 0.63644 0.63601
0.670  0.68711 0.68574 0.68352 0.68051 0.67682 0.67258 0.66795 0.66305 0.65804 0.65308 0.64831 0.64388 0.63991 0.63650 0.63376 0.63174 0.63051 0.63008
0.675  0.68155 0.68017 0.67792 0.67490 0.67118 0.66691 0.66224 0.65731 0.65225 0.64726 0.64246 0.63799 0.63399 0.63056 0.62780 0.62576 0.62452 0.62408
0.680  0.67590 0.67452 0.67225 0.66921 0.66547 0.66117 0.65646 0.65147 0.64640 0.64136 0.63654 0.63205 0.62801 0.62456 0.62177 0.61973 0.61848 0.61805
0.685  0.67019 0.66879 0.66651 0.66343 0.65968 0.65535 0.65061 0.64560 0.64048 0.63542 0.63055 0.62603 0.62197 0.61849 0.61568 0.61363 0.61237 0.61193
0.690  0.66440 0.66298 0.66069 0.65760 0.65381 0.64946 0.64468 0.63964 0.63450 0.62940 0.62450 0.61994 0.61586 0.61235 0.60953 0.60746 0.60619 0.60575
0.695  0.65853 0.65710 0.65480 0.65169 0.64787 0.64350 0.63869 0.63362 0.62844 0.62331 0.61838 0.61379 0.60969 0.60616 0.60332 0.60123 0.59996 0.59951
0.700  0.65257 0.65114 0.64883 0.64570 0.64186 0.63746 0.63262 0.62753 0.62230 0.61713 0.61219 0.60758 0.60344 0.59990 0.59704 0.59494 0.59366 0.59323
0.705  0.64654 0.64511 0.64278 0.63963 0.63577 0.63133 0.62648 0.62133 0.61610 0.61091 0.60592 0.60130 0.59713 0.59357 0.59069 0.58859 0.58730 0.58686
0.710  0.64043 0.63898 0.63664 0.63348 0.62960 0.62514 0.62026 0.61509 0.60983 0.60461 0.59959 0.59493 0.59076 0.58717 0.58429 0.58217 0.58087 0.58042
0.715  0.63423 0.63278 0.63043 0.62725 0.62335 0.61887 0.61395 0.60877 0.60348 0.59824 0.59320 0.58851 0.58432 0.58071 0.57781 0.57567 0.57437 0.57392
0.720  0.62795 0.62649 0.62413 0.62093 0.61702 0.61252 0.60757 0.60237 0.59706 0.59179 0.58673 0.58202 0.57779 0.57418 0.57126 0.56912 0.56781 0.56735
0.725  0.62158 0.62012 0.61774 0.61453 0.61060 0.60608 0.60112 0.59590 0.59054 0.58525 0.58016 0.57545 0.57121 0.56758 0.56465 0.56250 0.56119 0.56074
0.730  0.61512 0.61366 0.61127 0.60804 0.60409 0.59956 0.59459 0.58932 0.58396 0.57865 0.57355 0.56880 0.56456 0.56090 0.55797 0.55581 0.55449 0.55403
0.735  0.60858 0.60710 0.60471 0.60147 0.59750 0.59295 0.58797 0.58268 0.57731 0.57198 0.56686 0.56209 0.55783 0.55416 0.55121 0.54904 0.54772 0.54726
0.740  0.60194 0.60046 0.59805 0.59481 0.59083 0.58626 0.58126 0.57597 0.57057 0.56523 0.56009 0.55531 0.55102 0.54735 0.54438 0.54221 0.54089 0.54042
0.745  0.59521 0.59373 0.59131 0.58806 0.58407 0.57949 0.57446 0.56917 0.56375 0.55837 0.55322 0.54844 0.54414 0.54045 0.53749 0.53531 0.53398 0.53353
0.750  0.58838 0.58690 0.58448 0.58122 0.57722 0.57263 0.56758 0.56228 0.55683 0.55146 0.54629 0.54149 0.53719 0.53350 0.53052 0.52833 0.52700 0.52654
0.755  0.58146 0.57997 0.57755 0.57428 0.57028 0.56567 0.56062 0.55528 0.54985 0.54447 0.53929 0.53447 0.53015 0.52646 0.52348 0.52129 0.51995 0.51948
0.760  0.57444 0.57295 0.57052 0.56725 0.56322 0.55861 0.55357 0.54822 0.54278 0.53739 0.53220 0.52738 0.52305 0.51935 0.51636 0.51417 0.51283 0.51235
0.765  0.56732 0.56583 0.56340 0.56012 0.55609 0.55147 0.54642 0.54107 0.53562 0.53020 0.52501 0.52020 0.51587 0.51215 0.50917 0.50697 0.50563 0.50517
0.770  0.56010 0.55860 0.55617 0.55288 0.54886 0.54424 0.53917 0.53383 0.52836 0.52295 0.51776 0.51293 0.50861 0.50489 0.50190 0.49969 0.49835 0.49789
0.775  0.55277 0.55127 0.54884 0.54555 0.54153 0.53691 0.53183 0.52647 0.52102 0.51562 0.51042 0.50558 0.50125 0.49754 0.49454 0.49235 0.49101 0.49053
0.780  0.54533 0.54384 0.54141 0.53812 0.53410 0.52948 0.52441 0.51905 0.51360 0.50819 0.50299 0.49816 0.49382 0.49011 0.48711 0.48492 0.48358 0.48310
0.785  0.53779 0.53629 0.53387 0.53058 0.52656 0.52194 0.51688 0.51152 0.50607 0.50065 0.49546 0.49063 0.48631 0.48259 0.47961 0.47741 0.47607 0.47561
0.790  0.53014 0.52864 0.52621 0.52293 0.51892 0.51429 0.50922 0.50390 0.49843 0.49304 0.48785 0.48303 0.47870 0.47500 0.47201 0.46982 0.46848 0.46801
0.795  0.52237 0.52088 0.51845 0.51518 0.51115 0.50655 0.50149 0.49618 0.49072 0.48534 0.48016 0.47534 0.47102 0.46733 0.46433 0.46215 0.46081 0.46034
0.800  0.51448 0.51299 0.51057 0.50731 0.50330 0.49870 0.49366 0.48833 0.48291 0.47753 0.47235 0.46756 0.46325 0.45955 0.45658 0.45439 0.45305 0.45260
0.805  0.50648 0.50499 0.50258 0.49931 0.49533 0.49074 0.48572 0.48040 0.47499 0.46961 0.46446 0.45967 0.45539 0.45170 0.44873 0.44655 0.44522 0.44476
0.810  0.49835 0.49687 0.49447 0.49121 0.48724 0.48267 0.47766 0.47237 0.46695 0.46161 0.45648 0.45170 0.44742 0.44375 0.44079 0.43862 0.43729 0.43683
0.815  0.49010 0.48863 0.48623 0.48299 0.47903 0.47446 0.46947 0.46422 0.45883 0.45351 0.44840 0.44364 0.43937 0.43571 0.43277 0.43060 0.42928 0.42881
0.820  0.48173 0.48026 0.47787 0.47465 0.47069 0.46616 0.46119 0.45594 0.45060 0.44528 0.44019 0.43546 0.43123 0.42758 0.42465 0.42249 0.42118 0.42073
0.825  0.47322 0.47176 0.46938 0.46617 0.46224 0.45774 0.45279 0.44757 0.44223 0.43697 0.43191 0.42719 0.42297 0.41936 0.41643 0.41429 0.41299 0.41253
0.830  0.46457 0.46312 0.46076 0.45757 0.45366 0.44919 0.44428 0.43909 0.43378 0.42854 0.42351 0.41883 0.41463 0.41102 0.40813 0.40600 0.40470 0.40424
0.835  0.45579 0.45435 0.45199 0.44884 0.44496 0.44051 0.43561 0.43047 0.42521 0.42000 0.41499 0.41034 0.40618 0.40260 0.39973 0.39761 0.39632 0.39588
0.840  0.44687 0.44543 0.44310 0.43995 0.43612 0.43168 0.42684 0.42172 0.41652 0.41133 0.40637 0.40176 0.39762 0.39408 0.39122 0.38912 0.38784 0.38739
0.845  0.43780 0.43637 0.43406 0.43094 0.42714 0.42274 0.41794 0.41287 0.40768 0.40257 0.39765 0.39307 0.38896 0.38544 0.38261 0.38053 0.37926 0.37881
0.850  0.42858 0.42716 0.42488 0.42179 0.41800 0.41366 0.40891 0.40388 0.39874 0.39367 0.38878 0.38425 0.38020 0.37671 0.37389 0.37183 0.37058 0.37015
0.855  0.41920 0.41781 0.41554 0.41248 0.40874 0.40444 0.39971 0.39474 0.38968 0.38464 0.37982 0.37533 0.37130 0.36786 0.36508 0.36304 0.36179 0.36136
0.860  0.40967 0.40829 0.40605 0.40303 0.39932 0.39506 0.39040 0.38548 0.38045 0.37549 0.37073 0.36629 0.36231 0.35889 0.35615 0.35412 0.35289 0.35246
0.865  0.39997 0.39861 0.39640 0.39341 0.38975 0.38554 0.38094 0.37608 0.37112 0.36622 0.36149 0.35710 0.35319 0.34982 0.34709 0.34511 0.34389 0.34345
0.870  0.39010 0.38876 0.38658 0.38362 0.38002 0.37587 0.37133 0.36654 0.36164 0.35678 0.35214 0.34781 0.34394 0.34062 0.33794 0.33597 0.33477 0.33435
0.875  0.38006 0.37874 0.37658 0.37367 0.37011 0.36604 0.36154 0.35682 0.35199 0.34723 0.34265 0.33839 0.33457 0.33129 0.32866 0.32671 0.32553 0.32511
0.880  0.36983 0.36853 0.36641 0.36355 0.36005 0.35603 0.35162 0.34697 0.34222 0.33753 0.33301 0.32881 0.32505 0.32184 0.31924 0.31734 0.31617 0.31575
0.885  0.35942 0.35814 0.35605 0.35325 0.34981 0.34585 0.34152 0.33696 0.33229 0.32766 0.32324 0.31912 0.31542 0.31225 0.30970 0.30783 0.30668 0.30629
0.890  0.34881 0.34756 0.34551 0.34276 0.33938 0.33550 0.33126 0.32675 0.32219 0.31766 0.31331 0.30927 0.30565 0.30253 0.30002 0.29819 0.29707 0.29667
0.895  0.33800 0.33677 0.33477 0.33207 0.32876 0.32496 0.32078 0.31640 0.31191 0.30749 0.30321 0.29926 0.29570 0.29267 0.29021 0.28842 0.28731 0.28692
0.900  0.32698 0.32577 0.32382 0.32116 0.31793 0.31423 0.31015 0.30586 0.30147 0.29713 0.29297 0.28910 0.28563 0.28265 0.28026 0.27849 0.27742 0.27705
0.905  0.31573 0.31455 0.31265 0.31006 0.30691 0.30328 0.29932 0.29511 0.29085 0.28661 0.28254 0.27876 0.27537 0.27249 0.27014 0.26843 0.26738 0.26701
0.910  0.30426 0.30311 0.30126 0.29874 0.29567 0.29213 0.28825 0.28418 0.28002 0.27590 0.27194 0.26827 0.26497 0.26214 0.25987 0.25820 0.25718 0.25681
0.915  0.29254 0.29142 0.28961 0.28718 0.28420 0.28077 0.27700 0.27305 0.26900 0.26499 0.26116 0.25759 0.25439 0.25164 0.24943 0.24781 0.24682 0.24645
0.920  0.28056 0.27948 0.27773 0.27537 0.27247 0.26916 0.26552 0.26168 0.25775 0.25389 0.25016 0.24670 0.24361 0.24095 0.23881 0.23724 0.23628 0.23594
0.925  0.26831 0.26727 0.26558 0.26330 0.26050 0.25729 0.25379 0.25007 0.24629 0.24255 0.23897 0.23563 0.23264 0.23007 0.22801 0.22649 0.22556 0.22523
0.930  0.25577 0.25477 0.25315 0.25094 0.24826 0.24518 0.24179 0.23824 0.23460 0.23099 0.22755 0.22432 0.22145 0.21899 0.21700 0.21554 0.21465 0.21432
0.935  0.24293 0.24197 0.24041 0.23830 0.23574 0.23278 0.22954 0.22612 0.22262 0.21919 0.21587 0.21280 0.21004 0.20768 0.20578 0.20438 0.20352 0.20323
0.940  0.22976 0.22884 0.22736 0.22535 0.22290 0.22006 0.21699 0.21372 0.21040 0.20710 0.20396 0.20101 0.19838 0.19614 0.19432 0.19299 0.19217 0.19189
0.945  0.21623 0.21536 0.21395 0.21204 0.20970 0.20703 0.20410 0.20102 0.19787 0.19474 0.19174 0.18896 0.18647 0.18433 0.18261 0.18135 0.18058 0.18030
0.950  0.20231 0.20149 0.20015 0.19837 0.19616 0.19364 0.19088 0.18795 0.18499 0.18204 0.17923 0.17662 0.17426 0.17225 0.17062 0.16943 0.16871 0.16844
0.955  0.18796 0.18719 0.18595 0.18426 0.18222 0.17986 0.17727 0.17454 0.17176 0.16901 0.16636 0.16392 0.16172 0.15984 0.15833 0.15721 0.15653 0.15627
0.960  0.17314 0.17242 0.17127 0.16971 0.16781 0.16561 0.16322 0.16070 0.15811 0.15558 0.15313 0.15086 0.14883 0.14708 0.14567 0.14464 0.14401 0.14377
0.965  0.15777 0.15711 0.15606 0.15463 0.15288 0.15088 0.14869 0.14637 0.14401 0.14168 0.13945 0.13736 0.13550 0.13390 0.13262 0.13167 0.13110 0.13088
0.970  0.14177 0.14118 0.14023 0.13894 0.13736 0.13556 0.13358 0.13149 0.12937 0.12726 0.12524 0.12337 0.12169 0.12025 0.11909 0.11824 0.11772 0.11752
0.975  0.12501 0.12449 0.12365 0.12252 0.12112 0.11952 0.11777 0.11594 0.11405 0.11219 0.11042 0.10875 0.10727 0.10600 0.10498 0.10423 0.10377 0.10360
0.980  0.10732 0.10687 0.10615 0.10517 0.10398 0.10260 0.10110 0.09952 0.09791 0.09632 0.09479 0.09337 0.09210 0.09101 0.09013 0.08949 0.08909 0.08893
0.985  0.08837 0.08801 0.08741 0.08661 0.08563 0.08451 0.08328 0.08198 0.08065 0.07935 0.07810 0.07693 0.07589 0.07500 0.07428 0.07375 0.07343 0.07330
0.990  0.06758 0.06731 0.06685 0.06625 0.06550 0.06466 0.06372 0.06273 0.06174 0.06075 0.05980 0.05893 0.05814 0.05747 0.05692 0.05653 0.05628 0.05618
0.995  0.04341 0.04324 0.04296 0.04258 0.04211 0.04157 0.04099 0.04038 0.03975 0.03913 0.03854 0.03799 0.03750 0.03708 0.03674 0.03649 0.03634 0.03626
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e090.dat <==
# alpha = -0.10 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99986 0.99985 0.99985 0.99985 0.99985 0.99984 0.99984 0.99984 0.99983 0.99983 0.99983 0.99982 0.99982 0.99982 0.99982 0.99981 0.99981 0.99981
0.020  0.99974 0.99974 0.99974 0.99973 0.99973 0.99972 0.99972 0.99971 0.99971 0.99970 0.99969 0.99969 0.99968 0.99968 0.99967 0.99967 0.99967 0.99967
0.025  0.99960 0.99960 0.99959 0.99959 0.99958 0.99957 0.99956 0.99955 0.99954 0.99953 0.99952 0.99951 0.99950 0.99949 0.99949 0.99949 0.99948 0.99948
0.030  0.99942 0.99942 0.99941 0.99940 0.99939 0.99938 0.99937 0.99935 0.99934 0.99932 0.99931 0.99929 0.99928 0.99927 0.99926 0.99926 0.99926 0.99925
0.035  0.99921 0.99921 0.99920 0.99919 0.99917 0.99915 0.99914 0.99912 0.99910 0.99908 0.99906 0.99904 0.99902 0.99901 0.99900 0.99899 0.99899 0.99898
0.040  0.99897 0.99896 0.99895 0.99894 0.99892 0.99890 0.99887 0.99885 0.99882 0.99879 0.99877 0.99875 0.99872 0.99871 0.99869 0.99868 0.99868 0.99867
0.045  0.99870 0.99869 0.99867 0.99866 0.99863 0.99860 0.99857 0.99854 0.99851 0.99847 0.99844 0.99841 0.99839 0.99836 0.99835 0.99833 0.99832 0.99832
0.050  0.99839 0.99838 0.99836 0.99834 0.99831 0.99827 0.99824 0.99820 0.99816 0.99812 0.99808 0.99804 0.99801 0.99798 0.99796 0.99794 0.99793 0.99793
0.055  0.99806 0.99804 0.99802 0.99799 0.99795 0.99791 0.99787 0.99782 0.99777 0.99772 0.99767 0.99763 0.99759 0.99755 0.99753 0.99751 0.99750 0.99749
0.060  0.99769 0.99767 0.99764 0.99761 0.99756 0.99752 0.99746 0.99740 0.99734 0.99729 0.99723 0.99718 0.99713 0.99709 0.99706 0.99703 0.99702 0.99701
0.065  0.99728 0.99726 0.99723 0.99719 0.99714 0.99708 0.99702 0.99695 0.99688 0.99681 0.99675 0.99669 0.99663 0.99658 0.99655 0.99652 0.99650 0.99649
0.070  0.99685 0.99683 0.99679 0.99674 0.99668 0.99662 0.99654 0.99646 0.99638 0.99630 0.99623 0.99616 0.99609 0.99604 0.99599 0.99596 0.99594 0.99593
0.075  0.99638 0.99636 0.99632 0.99626 0.99619 0.99612 0.99603 0.99594 0.99585 0.99576 0.99567 0.99559 0.99551 0.99545 0.99540 0.99536 0.99534 0.99533
0.080  0.99588 0.99585 0.99581 0.99574 0.99567 0.99558 0.99548 0.99538 0.99528 0.99517 0.99507 0.99498 0.99490 0.99482 0.99477 0.99472 0.99470 0.99469
0.085  0.99535 0.99532 0.99527 0.99519 0.99511 0.99501 0.99490 0.99478 0.99467 0.99455 0.99444 0.99433 0.99424 0.99416 0.99409 0.99404 0.99402 0.99400
0.090  0.99478 0.99475 0.99469 0.99461 0.99451 0.99440 0.99428 0.99415 0.99402 0.99389 0.99376 0.99364 0.99354 0.99345 0.99338 0.99332 0.99329 0.99328
0.095  0.99419 0.99415 0.99408 0.99399 0.99389 0.99376 0.99363 0.99348 0.99333 0.99319 0.99305 0.99292 0.99280 0.99270 0.99262 0.99256 0.99252 0.99251
0.100  0.99356 0.99351 0.99344 0.99334 0.99322 0.99309 0.99294 0.99278 0.99261 0.99245 0.99230 0.99215 0.99202 0.99191 0.99182 0.99175 0.99171 0.99170
0.105  0.99290 0.99285 0.99277 0.99266 0.99253 0.99238 0.99221 0.99203 0.99185 0.99168 0.99150 0.99135 0.99120 0.99108 0.99098 0.99091 0.99086 0.99085
0.110  0.99220 0.99215 0.99206 0.99194 0.99180 0.99163 0.99145 0.99126 0.99106 0.99086 0.99067 0.99050 0.99034 0.99021 0.99010 0.99002 0.98997 0.98995
0.115  0.99147 0.99141 0.99132 0.99119 0.99103 0.99085 0.99065 0.99044 0.99022 0.99001 0.98981 0.98962 0.98944 0.98930 0.98918 0.98909 0.98904 0.98902
0.120  0.99071 0.99065 0.99054 0.99040 0.99023 0.99003 0.98982 0.98959 0.98935 0.98912 0.98890 0.98869 0.98850 0.98834 0.98821 0.98812 0.98806 0.98804
0.125  0.98992 0.98985 0.98974 0.98958 0.98940 0.98918 0.98895 0.98870 0.98845 0.98819 0.98795 0.98773 0.98752 0.98735 0.98721 0.98711 0.98704 0.98702
0.130  0.98909 0.98902 0.98889 0.98873 0.98853 0.98830 0.98804 0.98777 0.98750 0.98723 0.98697 0.98672 0.98650 0.98632 0.98616 0.98605 0.98599 0.98596
0.135  0.98823 0.98815 0.98802 0.98784 0.98763 0.98738 0.98710 0.98681 0.98652 0.98622 0.98594 0.98568 0.98544 0.98524 0.98508 0.98496 0.98488 0.98485
0.140  0.98734 0.98725 0.98711 0.98692 0.98669 0.98642 0.98612 0.98581 0.98550 0.98518 0.98488 0.98459 0.98434 0.98412 0.98395 0.98382 0.98374 0.98371
0.145  0.98641 0.98632 0.98617 0.98596 0.98571 0.98543 0.98511 0.98478 0.98444 0.98410 0.98377 0.98347 0.98320 0.98297 0.98278 0.98264 0.98256 0.98252
0.150  0.98545 0.98535 0.98519 0.98497 0.98471 0.98440 0.98406 0.98370 0.98334 0.98298 0.98263 0.98231 0.98202 0.98177 0.98157 0.98142 0.98133 0.98129
0.155  0.98446 0.98435 0.98418 0.98395 0.98366 0.98333 0.98297 0.98259 0.98221 0.98182 0.98145 0.98110 0.98079 0.98053 0.98031 0.98016 0.98006 0.98002
0.160  0.98343 0.98332 0.98314 0.98289 0.98258 0.98224 0.98185 0.98145 0.98103 0.98062 0.98023 0.97986 0.97953 0.97925 0.97902 0.97885 0.97875 0.97871
0.165  0.98237 0.98225 0.98206 0.98179 0.98147 0.98110 0.98069 0.98026 0.97982 0.97939 0.97897 0.97858 0.97823 0.97793 0.97768 0.97751 0.97740 0.97735
0.170  0.98128 0.98115 0.98094 0.98066 0.98032 0.97993 0.97950 0.97904 0.97857 0.97811 0.97767 0.97725 0.97688 0.97656 0.97631 0.97612 0.97600 0.97595
0.175  0.98015 0.98001 0.97980 0.97950 0.97914 0.97872 0.97827 0.97778 0.97729 0.97680 0.97633 0.97589 0.97550 0.97516 0.97489 0.97469 0.97456 0.97451
0.180  0.97899 0.97884 0.97861 0.97830 0.97792 0.97748 0.97700 0.97648 0.97596 0.97544 0.97495 0.97448 0.97407 0.97371 0.97342 0.97321 0.97308 0.97304
0.185  0.97779 0.97764 0.97740 0.97707 0.97666 0.97620 0.97569 0.97515 0.97460 0.97405 0.97353 0.97304 0.97260 0.97222 0.97192 0.97170 0.97156 0.97152
0.190  0.97656 0.97640 0.97615 0.97580 0.97537 0.97488 0.97435 0.97378 0.97320 0.97262 0.97207 0.97155 0.97109 0.97070 0.97038 0.97014 0.97000 0.96995
0.195  0.97530 0.97513 0.97486 0.97450 0.97405 0.97353 0.97297 0.97237 0.97176 0.97115 0.97057 0.97003 0.96954 0.96913 0.96879 0.96854 0.96839 0.96834
0.200  0.97400 0.97382 0.97354 0.97316 0.97269 0.97214 0.97155 0.97092 0.97028 0.96964 0.96903 0.96846 0.96795 0.96751 0.96716 0.96690 0.96674 0.96669
0.205  0.97267 0.97248 0.97218 0.97178 0.97129 0.97072 0.97010 0.96944 0.96876 0.96810 0.96745 0.96686 0.96632 0.96586 0.96549 0.96522 0.96505 0.96499
0.210  0.97130 0.97111 0.97079 0.97037 0.96985 0.96926 0.96861 0.96791 0.96721 0.96651 0.96583 0.96521 0.96465 0.96416 0.96378 0.96349 0.96332 0.96326
0.215  0.96990 0.96969 0.96937 0.96893 0.96838 0.96776 0.96708 0.96635 0.96561 0.96488 0.96418 0.96352 0.96293 0.96243 0.96202 0.96172 0.96154 0.96148
0.220  0.96846 0.96825 0.96791 0.96744 0.96688 0.96622 0.96551 0.96475 0.96398 0.96321 0.96248 0.96179 0.96118 0.96065 0.96022 0.95991 0.95972 0.95965
0.225  0.96699 0.96677 0.96641 0.96593 0.96534 0.96465 0.96391 0.96312 0.96231 0.96151 0.96074 0.96002 0.95938 0.95883 0.95838 0.95806 0.95786 0.95779
0.230  0.96548 0.96525 0.96488 0.96437 0.96376 0.96304 0.96227 0.96144 0.96060 0.95976 0.95896 0.95821 0.95754 0.95696 0.95650 0.95616 0.95595 0.95588
0.235  0.96394 0.96370 0.96331 0.96278 0.96214 0.96140 0.96059 0.95972 0.95885 0.95797 0.95714 0.95636 0.95566 0.95506 0.95457 0.95422 0.95400 0.95392
0.240  0.96236 0.96211 0.96170 0.96116 0.96049 0.95971 0.95887 0.95797 0.95706 0.95615 0.95528 0.95446 0.95374 0.95311 0.95261 0.95224 0.95201 0.95193
0.245  0.96074 0.96049 0.96006 0.95949 0.95880 0.95799 0.95711 0.95618 0.95523 0.95428 0.95338 0.95253 0.95177 0.95112 0.95060 0.95021 0.94998 0.94989
0.250  0.95910 0.95883 0.95839 0.95780 0.95707 0.95623 0.95532 0.95435 0.95336 0.95238 0.95143 0.95055 0.94977 0.94909 0.94854 0.94814 0.94790 0.94781
0.255  0.95741 0.95713 0.95668 0.95606 0.95531 0.95444 0.95349 0.95248 0.95145 0.95043 0.94945 0.94854 0.94772 0.94701 0.94645 0.94603 0.94578 0.94568
0.260  0.95569 0.95540 0.95493 0.95429 0.95351 0.95260 0.95162 0.95057 0.94950 0.94844 0.94743 0.94648 0.94563 0.94490 0.94431 0.94388 0.94362 0.94352
0.265  0.95393 0.95363 0.95314 0.95248 0.95167 0.95073 0.94971 0.94862 0.94751 0.94642 0.94536 0.94438 0.94350 0.94274 0.94213 0.94168 0.94141 0.94131
0.270  0.95214 0.95182 0.95132 0.95063 0.94979 0.94882 0.94776 0.94663 0.94549 0.94435 0.94325 0.94223 0.94132 0.94054 0.93990 0.93944 0.93916 0.93906
0.275  0.95031 0.94998 0.94946 0.94875 0.94787 0.94687 0.94577 0.94461 0.94342 0.94224 0.94110 0.94005 0.93910 0.93829 0.93764 0.93716 0.93686 0.93676
0.280  0.94844 0.94810 0.94756 0.94682 0.94592 0.94488 0.94374 0.94254 0.94131 0.94009 0.93891 0.93782 0.93684 0.93600 0.93533 0.93483 0.93452 0.93442
0.285  0.94654 0.94619 0.94563 0.94486 0.94393 0.94286 0.94168 0.94043 0.93916 0.93790 0.93668 0.93555 0.93454 0.93367 0.93297 0.93246 0.93214 0.93204
0.290  0.94459 0.94424 0.94365 0.94287 0.94190 0.94079 0.93957 0.93829 0.93697 0.93567 0.93441 0.93324 0.93220 0.93130 0.93057 0.93004 0.92972 0.92961
0.295  0.94262 0.94224 0.94164 0.94083 0.93983 0.93869 0.93743 0.93610 0.93474 0.93339 0.93210 0.93089 0.92981 0.92888 0.92813 0.92758 0.92725 0.92713
0.300  0.94060 0.94022 0.93960 0.93876 0.93773 0.93655 0.93525 0.93387 0.93247 0.93108 0.92974 0.92850 0.92738 0.92642 0.92565 0.92508 0.92473 0.92461
0.305  0.93855 0.93815 0.93751 0.93664 0.93558 0.93436 0.93302 0.93160 0.93016 0.92872 0.92734 0.92606 0.92490 0.92392 0.92312 0.92253 0.92218 0.92205
0.310  0.93645 0.93605 0.93539 0.93449 0.93340 0.93214 0.93076 0.92930 0.92781 0.92632 0.92490 0.92358 0.92239 0.92137 0.92055 0.91994 0.91958 0.91945
0.315  0.93432 0.93390 0.93322 0.93230 0.93118 0.92988 0.92846 0.92695 0.92541 0.92388 0.92242 0.92105 0.91983 0.91878 0.91793 0.91731 0.91693 0.91679
0.320  0.93216 0.93172 0.93102 0.93008 0.92891 0.92758 0.92611 0.92456 0.92298 0.92140 0.91989 0.91849 0.91723 0.91614 0.91527 0.91463 0.91424 0.91410
0.325  0.92995 0.92950 0.92878 0.92781 0.92661 0.92523 0.92373 0.92213 0.92050 0.91888 0.91732 0.91588 0.91458 0.91346 0.91257 0.91191 0.91150 0.91136
0.330  0.92770 0.92725 0.92650 0.92550 0.92427 0.92285 0.92130 0.91966 0.91798 0.91631 0.91471 0.91322 0.91189 0.91074 0.90982 0.90914 0.90873 0.90858
0.335  0.92542 0.92495 0.92418 0.92315 0.92189 0.92043 0.91883 0.91714 0.91542 0.91371 0.91206 0.91053 0.90915 0.90798 0.90703 0.90633 0.90590 0.90576
0.340  0.92309 0.92261 0.92183 0.92077 0.91946 0.91797 0.91633 0.91459 0.91281 0.91105 0.90936 0.90779 0.90638 0.90516 0.90419 0.90347 0.90303 0.90289
0.345  0.92073 0.92023 0.91943 0.91834 0.91700 0.91546 0.91378 0.91199 0.91017 0.90836 0.90662 0.90501 0.90355 0.90231 0.90131 0.90057 0.90012 0.89997
0.350  0.91833 0.91782 0.91699 0.91587 0.91450 0.91292 0.91118 0.90935 0.90748 0.90562 0.90384 0.90218 0.90069 0.89941 0.89838 0.89762 0.89716 0.89700
0.355  0.91589 0.91536 0.91451 0.91336 0.91195 0.91033 0.90855 0.90667 0.90475 0.90285 0.90101 0.89931 0.89778 0.89647 0.89541 0.89463 0.89416 0.89399
0.360  0.91340 0.91287 0.91199 0.91081 0.90937 0.90770 0.90588 0.90395 0.90198 0.90002 0.89814 0.89639 0.89482 0.89348 0.89239 0.89159 0.89111 0.89094
0.365  0.91088 0.91033 0.90943 0.90822 0.90674 0.90504 0.90316 0.90118 0.89916 0.89715 0.89523 0.89343 0.89182 0.89044 0.88933 0.88851 0.88801 0.88784
0.370  0.90831 0.90775 0.90683 0.90559 0.90407 0.90232 0.90040 0.89837 0.89630 0.89424 0.89227 0.89043 0.88878 0.88736 0.88622 0.88539 0.88487 0.88469
0.375  0.90571 0.90513 0.90419 0.90292 0.90136 0.89957 0.89760 0.89552 0.89340 0.89129 0.88927 0.88738 0.88569 0.88424 0.88307 0.88221 0.88169 0.88150
0.380  0.90306 0.90247 0.90151 0.90020 0.89861 0.89677 0.89476 0.89263 0.89045 0.88829 0.88622 0.88429 0.88256 0.88107 0.87987 0.87899 0.87846 0.87827
0.385  0.90037 0.89977 0.89878 0.89745 0.89581 0.89393 0.89187 0.88969 0.88746 0.88525 0.88313 0.88115 0.87938 0.87786 0.87663 0.87573 0.87518 0.87498
0.390  0.89764 0.89702 0.89601 0.89465 0.89297 0.89105 0.88894 0.88671 0.88443 0.88217 0.87999 0.87797 0.87615 0.87460 0.87334 0.87242 0.87186 0.87167
0.395  0.89487 0.89423 0.89320 0.89180 0.89009 0.88812 0.88597 0.88368 0.88135 0.87904 0.87681 0.87474 0.87288 0.87129 0.87001 0.86906 0.86849 0.86829
0.400  0.89205 0.89140 0.89035 0.88892 0.88717 0.88516 0.88295 0.88061 0.87822 0.87586 0.87358 0.87147 0.86957 0.86794 0.86663 0.86566 0.86507 0.86487
0.405  0.88920 0.88853 0.88745 0.88599 0.88420 0.88214 0.87989 0.87750 0.87506 0.87264 0.87031 0.86815 0.86621 0.86454 0.86320 0.86221 0.86161 0.86140
0.410  0.88630 0.88562 0.88451 0.88302 0.88119 0.87909 0.87678 0.87434 0.87185 0.86937 0.86700 0.86478 0.86280 0.86110 0.85972 0.85872 0.85810 0.85789
0.415  0.88335 0.88266 0.88153 0.88001 0.87814 0.87599 0.87363 0.87114 0.86859 0.86606 0.86363 0.86137 0.85935 0.85761 0.85620 0.85518 0.85455 0.85433
0.420  0.88036 0.87965 0.87850 0.87695 0.87504 0.87284 0.87043 0.86789 0.86529 0.86270 0.86023 0.85792 0.85585 0.85407 0.85264 0.85159 0.85094 0.85072
0.425  0.87733 0.87661 0.87543 0.87384 0.87190 0.86965 0.86719 0.86459 0.86194 0.85930 0.85677 0.85441 0.85230 0.85049 0.84902 0.84795 0.84729 0.84706
0.430  0.87425 0.87352 0.87232 0.87069 0.86871 0.86642 0.86391 0.86125 0.85854 0.85585 0.85327 0.85086 0.84871 0.84686 0.84536 0.84427 0.84360 0.84336
0.435  0.87113 0.87038 0.86915 0.86750 0.86547 0.86314 0.86058 0.85787 0.85510 0.85236 0.84972 0.84727 0.84507 0.84318 0.84166 0.84054 0.83985 0.83963
0.440  0.86796 0.86720 0.86595 0.86426 0.86219 0.85981 0.85720 0.85444 0.85161 0.84882 0.84613 0.84363 0.84138 0.83945 0.83790 0.83676 0.83606 0.83583
0.445  0.86475 0.86397 0.86270 0.86097 0.85887 0.85644 0.85378 0.85096 0.84808 0.84523 0.84249 0.83994 0.83764 0.83568 0.83410 0.83293 0.83223 0.83198
0.450  0.86149 0.86070 0.85940 0.85764 0.85549 0.85302 0.85031 0.84744 0.84450 0.84159 0.83880 0.83620 0.83386 0.83186 0.83025 0.82906 0.82834 0.82809
0.455  0.85819 0.85738 0.85605 0.85426 0.85207 0.84955 0.84679 0.84386 0.84087 0.83791 0.83506 0.83241 0.83003 0.82799 0.82635 0.82514 0.82440 0.82415
0.460  0.85484 0.85401 0.85266 0.85084 0.84861 0.84604 0.84322 0.84025 0.83720 0.83418 0.83128 0.82858 0.82616 0.82408 0.82240 0.82117 0.82042 0.82016
0.465  0.85144 0.85060 0.84922 0.84737 0.84510 0.84248 0.83961 0.83658 0.83348 0.83040 0.82745 0.82470 0.82223 0.82011 0.81841 0.81716 0.81639 0.81612
0.470  0.84800 0.84714 0.84574 0.84385 0.84154 0.83887 0.83595 0.83286 0.82971 0.82657 0.82357 0.82077 0.81826 0.81610 0.81436 0.81309 0.81231 0.81204
0.475  0.84450 0.84363 0.84220 0.84028 0.83793 0.83522 0.83224 0.82910 0.82589 0.82270 0.81964 0.81679 0.81423 0.81204 0.81027 0.80897 0.80818 0.80792
0.480  0.84096 0.84007 0.83862 0.83667 0.83427 0.83151 0.82849 0.82529 0.82202 0.81878 0.81566 0.81276 0.81016 0.80793 0.80613 0.80481 0.80400 0.80373
0.485  0.83737 0.83646 0.83499 0.83300 0.83057 0.82776 0.82468 0.82143 0.81810 0.81481 0.81163 0.80869 0.80604 0.80377 0.80194 0.80060 0.79978 0.79950
0.490  0.83373 0.83281 0.83131 0.82929 0.82681 0.82396 0.82083 0.81752 0.81413 0.81079 0.80756 0.80456 0.80187 0.79956 0.79770 0.79634 0.79550 0.79522
0.495  0.83004 0.82910 0.82758 0.82553 0.82301 0.82011 0.81692 0.81356 0.81012 0.80671 0.80344 0.80039 0.79765 0.79531 0.79341 0.79203 0.79118 0.79088
0.500  0.82630 0.82535 0.82380 0.82171 0.81915 0.81621 0.81297 0.80955 0.80606 0.80259 0.79926 0.79616 0.79338 0.79100 0.78908 0.78766 0.78680 0.78650
0.505  0.82251 0.82154 0.81997 0.81785 0.81525 0.81225 0.80897 0.80549 0.80194 0.79842 0.79504 0.79189 0.78907 0.78664 0.78469 0.78325 0.78238 0.78207
0.510  0.81867 0.81769 0.81609 0.81393 0.81129 0.80825 0.80491 0.80138 0.79778 0.79420 0.79076 0.78756 0.78470 0.78223 0.78025 0.77879 0.77790 0.77760
0.515  0.81478 0.81378 0.81216 0.80997 0.80728 0.80419 0.80080 0.79722 0.79356 0.78993 0.78643 0.78319 0.78027 0.77778 0.77576 0.77428 0.77338 0.77307
0.520  0.81083 0.80982 0.80818 0.80595 0.80322 0.80009 0.79664 0.79301 0.78929 0.78560 0.78206 0.77876 0.77580 0.77327 0.77122 0.76972 0.76880 0.76849
0.525  0.80684 0.80581 0.80414 0.80188 0.79911 0.79593 0.79244 0.78874 0.78497 0.78123 0.77763 0.77429 0.77128 0.76871 0.76663 0.76511 0.76418 0.76386
0.530  0.80278 0.80174 0.80005 0.79775 0.79495 0.79172 0.78817 0.78443 0.78060 0.77680 0.77315 0.76975 0.76671 0.76410 0.76199 0.76044 0.75950 0.75917
0.535  0.79868 0.79762 0.79591 0.79358 0.79073 0.78746 0.78386 0.78006 0.77617 0.77232 0.76862 0.76518 0.76209 0.75943 0.75730 0.75573 0.75477 0.75444
0.540  0.79452 0.79345 0.79171 0.78935 0.78646 0.78314 0.77949 0.77564 0.77170 0.76779 0.76404 0.76054 0.75741 0.75472 0.75255 0.75096 0.74999 0.74965
0.545  0.79031 0.78922 0.78745 0.78506 0.78214 0.77877 0.77507 0.77116 0.76717 0.76321 0.75940 0.75586 0.75268 0.74996 0.74776 0.74614 0.74516 0.74483
0.550  0.78604 0.78494 0.78315 0.78073 0.77776 0.77434 0.77059 0.76663 0.76259 0.75857 0.75471 0.75112 0.74790 0.74514 0.74291 0.74127 0.74028 0.73994
0.555  0.78172 0.78060 0.77878 0.77633 0.77332 0.76986 0.76606 0.76204 0.75795 0.75388 0.74997 0.74633 0.74306 0.74027 0.73801 0.73635 0.73534 0.73499
0.560  0.77734 0.77621 0.77437 0.77188 0.76883 0.76532 0.76148 0.75741 0.75325 0.74913 0.74517 0.74148 0.73818 0.73534 0.73305 0.73138 0.73035 0.73000
0.565  0.77290 0.77176 0.76989 0.76737 0.76428 0.76073 0.75684 0.75272 0.74850 0.74433 0.74032 0.73659 0.73324 0.73036 0.72805 0.72635 0.72531 0.72495
0.570  0.76841 0.76725 0.76536 0.76281 0.75968 0.75609 0.75214 0.74797 0.74370 0.73948 0.73542 0.73163 0.72824 0.72534 0.72299 0.72127 0.72022 0.71985
0.575  0.76386 0.76268 0.76077 0.75819 0.75502 0.75138 0.74739 0.74316 0.73885 0.73457 0.73046 0.72663 0.72319 0.72025 0.71788 0.71613 0.71507 0.71471
0.580  0.75924 0.75806 0.75612 0.75351 0.75030 0.74662 0.74258 0.73830 0.73393 0.72960 0.72544 0.72157 0.71809 0.71511 0.71271 0.71094 0.70987 0.70950
0.585  0.75457 0.75337 0.75141 0.74876 0.74553 0.74180 0.73771 0.73338 0.72896 0.72458 0.72037 0.71645 0.71294 0.70992 0.70749 0.70570 0.70461 0.70424
0.590  0.74984 0.74862 0.74664 0.74397 0.74069 0.73692 0.73278 0.72840 0.72393 0.71950 0.71524 0.71128 0.70772 0.70467 0.70221 0.70041 0.69931 0.69893
0.595  0.74505 0.74382 0.74182 0.73911 0.73580 0.73198 0.72779 0.72337 0.71885 0.71437 0.71006 0.70605 0.70246 0.69937 0.69688 0.69506 0.69394 0.69356
0.600  0.74019 0.73895 0.73693 0.73419 0.73084 0.72698 0.72275 0.71828 0.71370 0.70917 0.70482 0.70077 0.69713 0.69401 0.69150 0.68965 0.68852 0.68813
0.605  0.73528 0.73402 0.73197 0.72921 0.72582 0.72192 0.71764 0.71312 0.70850 0.70392 0.69952 0.69543 0.69175 0.68860 0.68606 0.68419 0.68305 0.68267
0.610  0.73030 0.72903 0.72696 0.72416 0.72074 0.71680 0.71248 0.70791 0.70324 0.69861 0.69416 0.69003 0.68631 0.68313 0.68056 0.67867 0.67752 0.67713
0.615  0.72525 0.72397 0.72188 0.71906 0.71560 0.71162 0.70726 0.70264 0.69792 0.69325 0.68875 0.68457 0.68082 0.67760 0.67501 0.67310 0.67194 0.67154
0.620  0.72015 0.71885 0.71674 0.71389 0.71039 0.70638 0.70197 0.69730 0.69254 0.68782 0.68328 0.67905 0.67527 0.67202 0.66940 0.66748 0.66630 0.66590
0.625  0.71497 0.71366 0.71153 0.70865 0.70512 0.70107 0.69661 0.69191 0.68710 0.68233 0.67775 0.67348 0.66966 0.66638 0.66373 0.66179 0.66060 0.66019
0.630  0.70973 0.70841 0.70626 0.70336 0.69979 0.69570 0.69120 0.68645 0.68159 0.67678 0.67216 0.66785 0.66399 0.66068 0.65801 0.65605 0.65485 0.65445
0.635  0.70442 0.70309 0.70092 0.69799 0.69439 0.69026 0.68572 0.68093 0.67603 0.67117 0.66650 0.66216 0.65826 0.65493 0.65223 0.65025 0.64904 0.64863
0.640  0.69905 0.69770 0.69551 0.69255 0.68893 0.68476 0.68018 0.67535 0.67040 0.66550 0.66079 0.65641 0.65248 0.64911 0.64639 0.64439 0.64318 0.64276
0.645  0.69361 0.69225 0.69004 0.68705 0.68340 0.67919 0.67458 0.66970 0.66472 0.65977 0.65502 0.65060 0.64664 0.64323 0.64049 0.63848 0.63725 0.63683
0.650  0.68809 0.68672 0.68450 0.68149 0.67780 0.67356 0.66891 0.66398 0.65895 0.65398 0.64919 0.64473 0.64073 0.63730 0.63454 0.63251 0.63127 0.63084
0.655  0.68251 0.68113 0.67888 0.67585 0.67213 0.66786 0.66317 0.65820 0.65313 0.64811 0.64329 0.63880 0.63476 0.63131 0.62852 0.62648 0.62523 0.62480
0.660  0.67685 0.67546 0.67320 0.67014 0.66639 0.66209 0.65735 0.65236 0.64725 0.64219 0.63732 0.63280 0.62874 0.62526 0.62245 0.62039 0.61913 0.61870
0.665  0.67112 0.66972 0.66744 0.66436 0.66059 0.65625 0.65148 0.64645 0.64131 0.63621 0.63130 0.62674 0.62265 0.61914 0.61631 0.61424 0.61297 0.61253
0.670  0.66532 0.66391 0.66162 0.65851 0.65471 0.65033 0.64554 0.64047 0.63529 0.63015 0.62522 0.62062 0.61650 0.61297 0.61012 0.60802 0.60675 0.60631
0.675  0.65944 0.65802 0.65571 0.65259 0.64876 0.64435 0.63953 0.63443 0.62920 0.62404 0.61907 0.61444 0.61029 0.60673 0.60386 0.60175 0.60047 0.60002
0.680  0.65349 0.65206 0.64973 0.64659 0.64274 0.63830 0.63345 0.62830 0.62305 0.61784 0.61285 0.60819 0.60401 0.60043 0.59754 0.59542 0.59413 0.59369
0.685  0.64746 0.64602 0.64368 0.64051 0.63664 0.63218 0.62729 0.62211 0.61683 0.61159 0.60656 0.60188 0.59767 0.59407 0.59116 0.58903 0.58773 0.58728
0.690  0.64136 0.63991 0.63755 0.63437 0.63047 0.62599 0.62106 0.61586 0.61054 0.60527 0.60021 0.59549 0.59127 0.58765 0.58472 0.58258 0.58127 0.58082
0.695  0.63517 0.63371 0.63134 0.62814 0.62422 0.61971 0.61476 0.60953 0.60419 0.59889 0.59379 0.58905 0.58480 0.58116 0.57822 0.57606 0.57474 0.57429
0.700  0.62891 0.62744 0.62506 0.62184 0.61789 0.61336 0.60838 0.60313 0.59774 0.59242 0.58731 0.58254 0.57827 0.57461 0.57165 0.56948 0.56815 0.56771
0.705  0.62256 0.62109 0.61869 0.61546 0.61149 0.60693 0.60194 0.59664 0.59124 0.58589 0.58075 0.57597 0.57167 0.56799 0.56502 0.56284 0.56151 0.56105
0.710  0.61613 0.61465 0.61225 0.60900 0.60501 0.60043 0.59541 0.59010 0.58467 0.57930 0.57413 0.56931 0.56501 0.56130 0.55832 0.55613 0.55479 0.55433
0.715  0.60962 0.60813 0.60572 0.60245 0.59845 0.59385 0.58880 0.58347 0.57803 0.57263 0.56743 0.56260 0.55827 0.55455 0.55156 0.54936 0.54802 0.54755
0.720  0.60302 0.60153 0.59910 0.59583 0.59181 0.58719 0.58212 0.57677 0.57130 0.56588 0.56067 0.55582 0.55147 0.54774 0.54473 0.54252 0.54117 0.54071
0.725  0.59633 0.59484 0.59240 0.58912 0.58509 0.58045 0.57536 0.57000 0.56449 0.55905 0.55382 0.54897 0.54460 0.54086 0.53784 0.53562 0.53427 0.53381
0.730  0.58956 0.58806 0.58562 0.58231 0.57827 0.57363 0.56853 0.56313 0.55762 0.55217 0.54692 0.54203 0.53766 0.53390 0.53088 0.52865 0.52729 0.52683
0.735  0.58270 0.58120 0.57875 0.57543 0.57138 0.56671 0.56161 0.55619 0.55067 0.54520 0.53994 0.53504 0.53065 0.52689 0.52385 0.52162 0.52026 0.51979
0.740  0.57575 0.57424 0.57178 0.56847 0.56440 0.55973 0.55460 0.54918 0.54365 0.53816 0.53288 0.52797 0.52357 0.51980 0.51675 0.51452 0.51315 0.51268
0.745  0.56870 0.56719 0.56473 0.56141 0.55733 0.55265 0.54751 0.54208 0.53653 0.53103 0.52574 0.52083 0.51642 0.51263 0.50958 0.50735 0.50598 0.50551
0.750  0.56157 0.56005 0.55759 0.55426 0.55018 0.54549 0.54034 0.53490 0.52933 0.52383 0.51854 0.51361 0.50920 0.50540 0.50235 0.50010 0.49874 0.49827
0.755  0.55433 0.55282 0.55035 0.54702 0.54293 0.53824 0.53308 0.52762 0.52207 0.51655 0.51125 0.50632 0.50189 0.49810 0.49504 0.49280 0.49143 0.49095
0.760  0.54701 0.54549 0.54302 0.53968 0.53559 0.53088 0.52573 0.52028 0.51471 0.50920 0.50389 0.49895 0.49452 0.49073 0.48767 0.48542 0.48405 0.48357
0.765  0.53958 0.53806 0.53559 0.53225 0.52816 0.52345 0.51830 0.51284 0.50728 0.50174 0.49644 0.49151 0.48708 0.48328 0.48022 0.47797 0.47660 0.47613
0.770  0.53205 0.53053 0.52806 0.52472 0.52063 0.51593 0.51076 0.50532 0.49974 0.49422 0.48892 0.48398 0.47956 0.47576 0.47270 0.47045 0.46908 0.46861
0.775  0.52442 0.52290 0.52043 0.51709 0.51301 0.50831 0.50315 0.49769 0.49213 0.48662 0.48132 0.47638 0.47195 0.46817 0.46510 0.46286 0.46149 0.46101
0.780  0.51669 0.51517 0.51271 0.50937 0.50529 0.50059 0.49544 0.48999 0.48444 0.47893 0.47363 0.46870 0.46428 0.46049 0.45743 0.45519 0.45382 0.45334
0.785  0.50885 0.50733 0.50487 0.50154 0.49747 0.49278 0.48764 0.48220 0.47665 0.47114 0.46585 0.46093 0.45653 0.45274 0.44969 0.44745 0.44608 0.44562
0.790  0.50090 0.49939 0.49693 0.49361 0.48954 0.48486 0.47972 0.47431 0.46876 0.46328 0.45800 0.45309 0.44869 0.44492 0.44187 0.43963 0.43827 0.43780
0.795  0.49284 0.49134 0.48888 0.48558 0.48151 0.47685 0.47172 0.46633 0.46079 0.45532 0.45006 0.44517 0.44077 0.43701 0.43397 0.43174 0.43038 0.42991
0.800  0.48467 0.48317 0.48073 0.47743 0.47338 0.46873 0.46363 0.45823 0.45273 0.44728 0.44202 0.43716 0.43278 0.42902 0.42600 0.42377 0.42242 0.42196
0.805  0.47639 0.47489 0.47246 0.46917 0.46514 0.46051 0.45543 0.45006 0.44458 0.43913 0.43391 0.42905 0.42470 0.42096 0.41794 0.41573 0.41438 0.41391
0.810  0.46799 0.46650 0.46408 0.46080 0.45679 0.45219 0.44712 0.44178 0.43631 0.43090 0.42571 0.42087 0.41653 0.41281 0.40981 0.40760 0.40626 0.40579
0.815  0.45947 0.45799 0.45558 0.45232 0.44834 0.44374 0.43870 0.43340 0.42796 0.42258 0.41741 0.41260 0.40828 0.40457 0.40159 0.39940 0.39806 0.39759
0.820  0.45083 0.44936 0.44696 0.44372 0.43975 0.43519 0.43019 0.42490 0.41951 0.41415 0.40901 0.40422 0.39994 0.39626 0.39329 0.39111 0.38978 0.38933
0.825  0.44207 0.44061 0.43823 0.43501 0.43106 0.42653 0.42156 0.41631 0.41094 0.40563 0.40052 0.39577 0.39151 0.38786 0.38491 0.38274 0.38142 0.38097
0.830  0.43318 0.43173 0.42936 0.42617 0.42225 0.41776 0.41283 0.40761 0.40228 0.39701 0.39194 0.38723 0.38299 0.37936 0.37644 0.37429 0.37298 0.37252
0.835  0.42416 0.42272 0.42037 0.41721 0.41332 0.40887 0.40396 0.39880 0.39352 0.38829 0.38325 0.37857 0.37439 0.37079 0.36788 0.36575 0.36445 0.36401
0.840  0.41501 0.41357 0.41125 0.40811 0.40427 0.39984 0.39499 0.38987 0.38464 0.37945 0.37447 0.36984 0.36568 0.36212 0.35924 0.35713 0.35584 0.35540
0.845  0.40572 0.40430 0.40200 0.39889 0.39509 0.39071 0.38591 0.38083 0.37565 0.37052 0.36559 0.36100 0.35688 0.35335 0.35051 0.34842 0.34714 0.34670
0.850  0.39629 0.39489 0.39262 0.38954 0.38577 0.38145 0.37670 0.37168 0.36655 0.36148 0.35659 0.35205 0.34799 0.34450 0.34168 0.33962 0.33835 0.33793
0.855  0.38672 0.38534 0.38309 0.38006 0.37633 0.37206 0.36735 0.36239 0.35734 0.35232 0.34750 0.34302 0.33899 0.33555 0.33277 0.33073 0.32948 0.32905
0.860  0.37701 0.37565 0.37343 0.37043 0.36675 0.36252 0.35789 0.35300 0.34800 0.34305 0.33830 0.33388 0.32990 0.32650 0.32376 0.32174 0.32051 0.32008
0.865  0.36715 0.36580 0.36362 0.36066 0.35704 0.35287 0.34830 0.34348 0.33855 0.33368 0.32898 0.32461 0.32071 0.31735 0.31464 0.31266 0.31145 0.31102
0.870  0.35713 0.35581 0.35365 0.35073 0.34718 0.34307 0.33858 0.33383 0.32898 0.32416 0.31955 0.31526 0.31140 0.30810 0.30544 0.30348 0.30229 0.30188
0.875  0.34696 0.34566 0.34354 0.34067 0.33716 0.33314 0.32870 0.32404 0.31926 0.31455 0.31001 0.30579 0.30200 0.29875 0.29613 0.29421 0.29303 0.29263
0.880  0.33662 0.33534 0.33326 0.33045 0.32700 0.32305 0.31870 0.31412 0.30943 0.30480 0.30033 0.29619 0.29247 0.28929 0.28671 0.28483 0.28368 0.28327
0.885  0.32612 0.32487 0.32282 0.32007 0.31669 0.31281 0.30856 0.30406 0.29947 0.29492 0.29055 0.28649 0.28284 0.27971 0.27720 0.27535 0.27422 0.27383
0.890  0.31544 0.31422 0.31222 0.30953 0.30622 0.30242 0.29826 0.29385 0.28937 0.28491 0.28064 0.27666 0.27310 0.27004 0.26757 0.26576 0.26465 0.26427
0.895  0.30459 0.30340 0.30145 0.29881 0.29559 0.29187 0.28780 0.28350 0.27911 0.27477 0.27059 0.26671 0.26322 0.26024 0.25783 0.25606 0.25498 0.25460
0.900  0.29356 0.29239 0.29049 0.28792 0.28477 0.28116 0.27719 0.27300 0.26872 0.26448 0.26042 0.25663 0.25323 0.25032 0.24798 0.24625 0.24520 0.24484
0.905  0.28234 0.28120 0.27935 0.27685 0.27379 0.27027 0.26642 0.26233 0.25818 0.25406 0.25010 0.24641 0.24311 0.24028 0.23800 0.23632 0.23530 0.23494
0.910  0.27092 0.26981 0.26802 0.26559 0.26263 0.25921 0.25546 0.25151 0.24747 0.24348 0.23963 0.23606 0.23286 0.23011 0.22790 0.22627 0.22528 0.22493
0.915  0.25930 0.25823 0.25649 0.25415 0.25127 0.24797 0.24434 0.24052 0.23661 0.23274 0.22903 0.22558 0.22247 0.21982 0.21767 0.21610 0.21514 0.21480
0.920  0.24746 0.24643 0.24475 0.24249 0.23972 0.23653 0.23304 0.22935 0.22557 0.22185 0.21826 0.21493 0.21194 0.20938 0.20731 0.20579 0.20487 0.20455
0.925  0.23541 0.23442 0.23280 0.23063 0.22796 0.22489 0.22154 0.21799 0.21437 0.21077 0.20734 0.20414 0.20126 0.19880 0.19681 0.19535 0.19446 0.19415
0.930  0.22312 0.22217 0.22063 0.21854 0.21599 0.21306 0.20983 0.20644 0.20298 0.19954 0.19624 0.19317 0.19042 0.18807 0.18616 0.18477 0.18391 0.18361
0.935  0.21059 0.20968 0.20821 0.20622 0.20379 0.20100 0.19793 0.19469 0.19138 0.18811 0.18496 0.18204 0.17942 0.17717 0.17536 0.17403 0.17322 0.17294
0.940  0.19780 0.19695 0.19555 0.19366 0.19136 0.18870 0.18580 0.18272 0.17959 0.17648 0.17351 0.17072 0.16824 0.16612 0.16439 0.16313 0.16236 0.16210
0.945  0.18474 0.18394 0.18262 0.18084 0.17866 0.17616 0.17342 0.17053 0.16758 0.16465 0.16183 0.15922 0.15688 0.15487 0.15326 0.15207 0.15134 0.15108
0.950  0.17139 0.17064 0.16940 0.16775 0.16570 0.16337 0.16080 0.15808 0.15532 0.15258 0.14996 0.14752 0.14532 0.14344 0.14193 0.14081 0.14013 0.13989
0.955  0.15773 0.15703 0.15588 0.15434 0.15245 0.15028 0.14790 0.14538 0.14282 0.14028 0.13784 0.13557 0.13354 0.13180 0.13039 0.12936 0.12873 0.12850
0.960  0.14373 0.14308 0.14203 0.14062 0.13888 0.13688 0.13470 0.13240 0.13003 0.12771 0.12547 0.12339 0.12152 0.11992 0.11863 0.11769 0.11711 0.11690
0.965  0.12935 0.12876 0.12781 0.12653 0.12495 0.12315 0.12117 0.11907 0.11694 0.11483 0.11281 0.11092 0.10923 0.10778 0.10662 0.10576 0.10524 0.10504
0.970  0.11455 0.11403 0.11318 0.11204 0.11063 0.10903 0.10727 0.10540 0.10351 0.10163 0.09982 0.09814 0.09664 0.09535 0.09431 0.09355 0.09308 0.09291
0.975  0.09926 0.09880 0.09807 0.09707 0.09585 0.09445 0.09292 0.09130 0.08965 0.08801 0.08645 0.08499 0.08368 0.08256 0.08166 0.08099 0.08059 0.08044
0.980  0.08338 0.08300 0.08238 0.08154 0.08052 0.07934 0.07805 0.07668 0.07530 0.07392 0.07260 0.07138 0.07028 0.06934 0.06858 0.06802 0.06768 0.06755
0.985  0.06675 0.06645 0.06595 0.06528 0.06446 0.06352 0.06249 0.06141 0.06029 0.05920 0.05815 0.05717 0.05629 0.05554 0.05494 0.05449 0.05422 0.05412
0.990  0.04906 0.04884 0.04848 0.04799 0.04740 0.04672 0.04596 0.04517 0.04437 0.04357 0.04280 0.04210 0.04146 0.04091 0.04047 0.04015 0.03995 0.03988
0.995  0.02953 0.02940 0.02919 0.02891 0.02856 0.02816 0.02772 0.02725 0.02678 0.02631 0.02587 0.02545 0.02508 0.02476 0.02451 0.02432 0.02420 0.02415
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am010e100.dat <==
# alpha = -0.10 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991
0.015  0.99984 0.99984 0.99984 0.99984 0.99984 0.99983 0.99983 0.99983 0.99982 0.99982 0.99981 0.99981 0.99981 0.99980 0.99980 0.99980 0.99980 0.99980
0.020  0.99972 0.99972 0.99972 0.99971 0.99971 0.99970 0.99970 0.99969 0.99968 0.99968 0.99967 0.99966 0.99966 0.99965 0.99965 0.99965 0.99964 0.99964
0.025  0.99957 0.99956 0.99956 0.99955 0.99954 0.99954 0.99953 0.99951 0.99950 0.99949 0.99948 0.99947 0.99946 0.99946 0.99945 0.99945 0.99944 0.99944
0.030  0.99938 0.99937 0.99936 0.99936 0.99934 0.99933 0.99932 0.99930 0.99929 0.99927 0.99926 0.99924 0.99923 0.99922 0.99921 0.99920 0.99920 0.99920
0.035  0.99915 0.99914 0.99914 0.99912 0.99911 0.99909 0.99907 0.99905 0.99903 0.99901 0.99899 0.99897 0.99895 0.99894 0.99892 0.99892 0.99891 0.99891
0.040  0.99889 0.99888 0.99887 0.99885 0.99883 0.99881 0.99878 0.99876 0.99873 0.99870 0.99868 0.99865 0.99863 0.99861 0.99859 0.99858 0.99858 0.99857
0.045  0.99860 0.99859 0.99857 0.99855 0.99852 0.99849 0.99846 0.99843 0.99839 0.99836 0.99832 0.99829 0.99826 0.99824 0.99822 0.99821 0.99820 0.99820
0.050  0.99827 0.99825 0.99823 0.99821 0.99818 0.99814 0.99810 0.99806 0.99801 0.99797 0.99793 0.99789 0.99786 0.99783 0.99780 0.99779 0.99778 0.99777
0.055  0.99790 0.99789 0.99786 0.99783 0.99779 0.99775 0.99770 0.99765 0.99760 0.99755 0.99750 0.99745 0.99741 0.99737 0.99734 0.99732 0.99731 0.99730
0.060  0.99750 0.99748 0.99746 0.99742 0.99737 0.99732 0.99726 0.99720 0.99714 0.99708 0.99702 0.99696 0.99691 0.99687 0.99684 0.99681 0.99680 0.99679
0.065  0.99707 0.99705 0.99702 0.99697 0.99692 0.99686 0.99679 0.99672 0.99664 0.99657 0.99650 0.99644 0.99638 0.99633 0.99629 0.99626 0.99624 0.99623
0.070  0.99660 0.99658 0.99654 0.99649 0.99643 0.99635 0.99628 0.99619 0.99611 0.99602 0.99594 0.99587 0.99580 0.99574 0.99569 0.99566 0.99564 0.99563
0.075  0.99609 0.99607 0.99602 0.99597 0.99590 0.99581 0.99572 0.99563 0.99553 0.99543 0.99534 0.99526 0.99518 0.99511 0.99506 0.99502 0.99499 0.99499
0.080  0.99555 0.99552 0.99548 0.99541 0.99533 0.99524 0.99513 0.99503 0.99491 0.99480 0.99470 0.99460 0.99451 0.99444 0.99438 0.99433 0.99430 0.99429
0.085  0.99498 0.99495 0.99489 0.99482 0.99473 0.99462 0.99451 0.99438 0.99426 0.99413 0.99402 0.99390 0.99380 0.99372 0.99365 0.99360 0.99357 0.99356
0.090  0.99437 0.99433 0.99427 0.99419 0.99409 0.99397 0.99384 0.99370 0.99356 0.99342 0.99329 0.99317 0.99305 0.99296 0.99288 0.99282 0.99279 0.99278
0.095  0.99373 0.99368 0.99362 0.99352 0.99341 0.99328 0.99313 0.99298 0.99283 0.99267 0.99252 0.99238 0.99226 0.99215 0.99207 0.99200 0.99197 0.99195
0.100  0.99305 0.99300 0.99292 0.99282 0.99270 0.99255 0.99239 0.99222 0.99205 0.99188 0.99171 0.99156 0.99142 0.99130 0.99121 0.99114 0.99110 0.99108
0.105  0.99233 0.99228 0.99220 0.99208 0.99194 0.99178 0.99161 0.99142 0.99123 0.99104 0.99086 0.99069 0.99054 0.99041 0.99031 0.99023 0.99018 0.99017
0.110  0.99158 0.99153 0.99143 0.99131 0.99116 0.99098 0.99079 0.99058 0.99038 0.99017 0.98997 0.98978 0.98962 0.98948 0.98936 0.98928 0.98922 0.98921
0.115  0.99080 0.99074 0.99063 0.99050 0.99033 0.99014 0.98993 0.98971 0.98948 0.98925 0.98904 0.98883 0.98865 0.98850 0.98837 0.98828 0.98822 0.98820
0.120  0.98998 0.98991 0.98980 0.98965 0.98947 0.98926 0.98903 0.98879 0.98854 0.98830 0.98806 0.98784 0.98764 0.98747 0.98734 0.98723 0.98717 0.98715
0.125  0.98912 0.98905 0.98893 0.98877 0.98857 0.98834 0.98810 0.98783 0.98756 0.98730 0.98704 0.98680 0.98659 0.98640 0.98626 0.98615 0.98608 0.98606
0.130  0.98823 0.98815 0.98802 0.98785 0.98763 0.98739 0.98712 0.98684 0.98655 0.98626 0.98598 0.98572 0.98549 0.98529 0.98513 0.98501 0.98494 0.98492
0.135  0.98730 0.98722 0.98708 0.98689 0.98666 0.98640 0.98611 0.98580 0.98549 0.98518 0.98488 0.98460 0.98435 0.98414 0.98396 0.98384 0.98376 0.98373
0.140  0.98634 0.98625 0.98610 0.98590 0.98565 0.98537 0.98506 0.98473 0.98439 0.98406 0.98374 0.98344 0.98317 0.98294 0.98275 0.98262 0.98253 0.98250
0.145  0.98534 0.98524 0.98508 0.98487 0.98460 0.98430 0.98396 0.98361 0.98325 0.98289 0.98255 0.98223 0.98194 0.98169 0.98150 0.98135 0.98126 0.98123
0.150  0.98430 0.98420 0.98403 0.98380 0.98352 0.98319 0.98283 0.98246 0.98207 0.98169 0.98132 0.98098 0.98067 0.98041 0.98019 0.98004 0.97994 0.97991
0.155  0.98323 0.98312 0.98294 0.98269 0.98239 0.98205 0.98166 0.98126 0.98085 0.98044 0.98005 0.97969 0.97936 0.97908 0.97885 0.97868 0.97858 0.97854
0.160  0.98212 0.98200 0.98181 0.98155 0.98123 0.98086 0.98046 0.98003 0.97959 0.97916 0.97874 0.97835 0.97800 0.97770 0.97746 0.97728 0.97717 0.97713
0.165  0.98098 0.98085 0.98065 0.98037 0.98003 0.97964 0.97921 0.97875 0.97829 0.97783 0.97738 0.97697 0.97660 0.97628 0.97602 0.97584 0.97572 0.97568
0.170  0.97980 0.97967 0.97945 0.97915 0.97879 0.97838 0.97792 0.97744 0.97695 0.97646 0.97599 0.97555 0.97515 0.97482 0.97454 0.97434 0.97422 0.97418
0.175  0.97858 0.97844 0.97821 0.97790 0.97752 0.97708 0.97660 0.97608 0.97556 0.97504 0.97455 0.97408 0.97367 0.97331 0.97302 0.97281 0.97268 0.97263
0.180  0.97733 0.97718 0.97694 0.97661 0.97620 0.97574 0.97523 0.97469 0.97414 0.97359 0.97306 0.97257 0.97213 0.97175 0.97145 0.97123 0.97109 0.97104
0.185  0.97604 0.97588 0.97563 0.97528 0.97485 0.97436 0.97382 0.97325 0.97267 0.97209 0.97154 0.97102 0.97056 0.97016 0.96984 0.96960 0.96946 0.96941
0.190  0.97472 0.97455 0.97428 0.97391 0.97346 0.97295 0.97238 0.97178 0.97116 0.97056 0.96997 0.96943 0.96894 0.96852 0.96818 0.96793 0.96778 0.96773
0.195  0.97335 0.97318 0.97289 0.97251 0.97204 0.97149 0.97089 0.97026 0.96962 0.96898 0.96836 0.96779 0.96727 0.96683 0.96647 0.96621 0.96605 0.96600
0.200  0.97195 0.97177 0.97147 0.97107 0.97057 0.97000 0.96937 0.96871 0.96803 0.96735 0.96671 0.96610 0.96556 0.96510 0.96472 0.96445 0.96428 0.96423
0.205  0.97052 0.97032 0.97001 0.96958 0.96906 0.96846 0.96781 0.96711 0.96640 0.96569 0.96501 0.96438 0.96381 0.96332 0.96293 0.96264 0.96247 0.96241
0.210  0.96904 0.96884 0.96851 0.96807 0.96752 0.96689 0.96620 0.96547 0.96473 0.96398 0.96327 0.96261 0.96201 0.96150 0.96109 0.96079 0.96061 0.96054
0.215  0.96753 0.96732 0.96697 0.96651 0.96594 0.96528 0.96456 0.96379 0.96301 0.96224 0.96149 0.96080 0.96017 0.95964 0.95921 0.95889 0.95870 0.95863
0.220  0.96598 0.96576 0.96540 0.96491 0.96432 0.96363 0.96287 0.96207 0.96126 0.96045 0.95967 0.95894 0.95829 0.95773 0.95728 0.95695 0.95675 0.95668
0.225  0.96440 0.96416 0.96379 0.96328 0.96265 0.96194 0.96115 0.96031 0.95946 0.95861 0.95780 0.95704 0.95636 0.95578 0.95531 0.95496 0.95475 0.95468
0.230  0.96277 0.96253 0.96214 0.96161 0.96095 0.96020 0.95938 0.95851 0.95762 0.95674 0.95589 0.95510 0.95439 0.95378 0.95329 0.95292 0.95270 0.95263
0.235  0.96111 0.96086 0.96045 0.95989 0.95922 0.95843 0.95758 0.95667 0.95574 0.95482 0.95393 0.95311 0.95237 0.95173 0.95122 0.95084 0.95061 0.95054
0.240  0.95941 0.95915 0.95872 0.95814 0.95744 0.95662 0.95573 0.95478 0.95382 0.95286 0.95193 0.95108 0.95030 0.94964 0.94911 0.94872 0.94848 0.94840
0.245  0.95767 0.95740 0.95695 0.95635 0.95562 0.95477 0.95384 0.95286 0.95185 0.95085 0.94989 0.94900 0.94820 0.94751 0.94695 0.94655 0.94630 0.94621
0.250  0.95589 0.95561 0.95515 0.95453 0.95376 0.95288 0.95191 0.95089 0.94984 0.94881 0.94781 0.94688 0.94604 0.94533 0.94475 0.94433 0.94407 0.94398
0.255  0.95408 0.95379 0.95331 0.95266 0.95186 0.95095 0.94994 0.94888 0.94779 0.94672 0.94568 0.94471 0.94385 0.94310 0.94250 0.94206 0.94180 0.94170
0.260  0.95223 0.95192 0.95142 0.95075 0.94992 0.94898 0.94793 0.94683 0.94570 0.94458 0.94351 0.94250 0.94161 0.94083 0.94021 0.93975 0.93948 0.93938
0.265  0.95033 0.95002 0.94950 0.94880 0.94795 0.94696 0.94588 0.94474 0.94357 0.94241 0.94129 0.94025 0.93932 0.93852 0.93787 0.93740 0.93711 0.93701
0.270  0.94840 0.94807 0.94754 0.94681 0.94593 0.94491 0.94379 0.94260 0.94139 0.94019 0.93903 0.93795 0.93699 0.93616 0.93549 0.93500 0.93470 0.93460
0.275  0.94643 0.94609 0.94554 0.94479 0.94387 0.94281 0.94165 0.94042 0.93917 0.93792 0.93672 0.93561 0.93461 0.93375 0.93306 0.93255 0.93224 0.93213
0.280  0.94442 0.94407 0.94349 0.94272 0.94177 0.94068 0.93947 0.93820 0.93690 0.93561 0.93437 0.93322 0.93218 0.93130 0.93058 0.93005 0.92973 0.92962
0.285  0.94237 0.94201 0.94141 0.94061 0.93963 0.93850 0.93725 0.93594 0.93460 0.93326 0.93198 0.93079 0.92972 0.92880 0.92806 0.92751 0.92718 0.92707
0.290  0.94028 0.93990 0.93929 0.93846 0.93745 0.93628 0.93499 0.93364 0.93225 0.93087 0.92954 0.92831 0.92720 0.92625 0.92549 0.92492 0.92458 0.92446
0.295  0.93815 0.93776 0.93713 0.93627 0.93522 0.93402 0.93269 0.93129 0.92985 0.92843 0.92706 0.92579 0.92464 0.92366 0.92287 0.92229 0.92194 0.92182
0.300  0.93598 0.93558 0.93493 0.93404 0.93296 0.93171 0.93034 0.92890 0.92742 0.92595 0.92453 0.92322 0.92204 0.92103 0.92021 0.91961 0.91924 0.91912
0.305  0.93377 0.93336 0.93268 0.93177 0.93066 0.92937 0.92796 0.92646 0.92494 0.92342 0.92196 0.92061 0.91939 0.91834 0.91750 0.91688 0.91650 0.91638
0.310  0.93152 0.93109 0.93040 0.92946 0.92831 0.92698 0.92553 0.92399 0.92241 0.92085 0.91935 0.91795 0.91669 0.91561 0.91475 0.91411 0.91372 0.91359
0.315  0.92923 0.92879 0.92807 0.92711 0.92592 0.92455 0.92305 0.92147 0.91984 0.91823 0.91668 0.91524 0.91395 0.91284 0.91194 0.91129 0.91088 0.91075
0.320  0.92690 0.92645 0.92571 0.92471 0.92349 0.92208 0.92054 0.91890 0.91723 0.91557 0.91398 0.91249 0.91116 0.91002 0.90909 0.90842 0.90800 0.90786
0.325  0.92452 0.92406 0.92330 0.92227 0.92101 0.91957 0.91798 0.91629 0.91457 0.91287 0.91122 0.90970 0.90833 0.90715 0.90620 0.90550 0.90508 0.90493
0.330  0.92211 0.92163 0.92085 0.91979 0.91850 0.91701 0.91537 0.91364 0.91187 0.91012 0.90843 0.90685 0.90544 0.90423 0.90326 0.90254 0.90210 0.90195
0.335  0.91965 0.91916 0.91836 0.91727 0.91594 0.91441 0.91272 0.91095 0.90912 0.90732 0.90558 0.90397 0.90252 0.90127 0.90027 0.89953 0.89908 0.89893
0.340  0.91715 0.91665 0.91582 0.91471 0.91334 0.91176 0.91003 0.90820 0.90633 0.90448 0.90269 0.90103 0.89954 0.89826 0.89723 0.89647 0.89601 0.89585
0.345  0.91461 0.91409 0.91325 0.91210 0.91069 0.90908 0.90730 0.90542 0.90350 0.90159 0.89976 0.89805 0.89652 0.89521 0.89415 0.89337 0.89289 0.89273
0.350  0.91203 0.91150 0.91063 0.90945 0.90801 0.90634 0.90452 0.90259 0.90062 0.89866 0.89678 0.89503 0.89345 0.89210 0.89101 0.89022 0.88973 0.88956
0.355  0.90941 0.90886 0.90796 0.90676 0.90527 0.90357 0.90170 0.89972 0.89769 0.89568 0.89375 0.89195 0.89034 0.88895 0.88784 0.88702 0.88651 0.88635
0.360  0.90674 0.90617 0.90526 0.90402 0.90250 0.90075 0.89883 0.89680 0.89472 0.89266 0.89068 0.88883 0.88718 0.88575 0.88461 0.88377 0.88325 0.88308
0.365  0.90403 0.90345 0.90251 0.90124 0.89968 0.89789 0.89592 0.89383 0.89170 0.88959 0.88756 0.88566 0.88397 0.88251 0.88133 0.88047 0.87994 0.87977
0.370  0.90127 0.90068 0.89972 0.89841 0.89682 0.89498 0.89296 0.89082 0.88864 0.88647 0.88439 0.88245 0.88071 0.87922 0.87801 0.87713 0.87659 0.87640
0.375  0.89847 0.89787 0.89688 0.89554 0.89391 0.89203 0.88996 0.88777 0.88553 0.88331 0.88118 0.87919 0.87741 0.87588 0.87464 0.87374 0.87318 0.87300
0.380  0.89563 0.89501 0.89400 0.89263 0.89096 0.88903 0.88691 0.88467 0.88238 0.88010 0.87792 0.87588 0.87406 0.87249 0.87122 0.87030 0.86973 0.86954
0.385  0.89274 0.89211 0.89107 0.88967 0.88796 0.88598 0.88381 0.88152 0.87917 0.87685 0.87461 0.87253 0.87066 0.86905 0.86776 0.86681 0.86623 0.86603
0.390  0.88981 0.88916 0.88810 0.88667 0.88491 0.88289 0.88067 0.87833 0.87593 0.87354 0.87125 0.86912 0.86721 0.86557 0.86424 0.86327 0.86268 0.86248
0.395  0.88684 0.88617 0.88509 0.88362 0.88183 0.87976 0.87749 0.87509 0.87263 0.87019 0.86785 0.86567 0.86371 0.86203 0.86068 0.85968 0.85908 0.85887
0.400  0.88382 0.88313 0.88203 0.88053 0.87869 0.87658 0.87426 0.87180 0.86929 0.86680 0.86440 0.86217 0.86017 0.85845 0.85707 0.85605 0.85543 0.85522
0.405  0.88075 0.88005 0.87892 0.87739 0.87551 0.87335 0.87098 0.86847 0.86590 0.86335 0.86090 0.85862 0.85658 0.85482 0.85341 0.85237 0.85173 0.85152
0.410  0.87764 0.87693 0.87577 0.87420 0.87228 0.87008 0.86765 0.86509 0.86246 0.85986 0.85736 0.85503 0.85294 0.85114 0.84970 0.84863 0.84799 0.84777
0.415  0.87448 0.87375 0.87257 0.87097 0.86901 0.86676 0.86428 0.86166 0.85898 0.85632 0.85376 0.85138 0.84925 0.84742 0.84594 0.84485 0.84419 0.84397
0.420  0.87127 0.87053 0.86932 0.86769 0.86569 0.86339 0.86086 0.85818 0.85545 0.85273 0.85012 0.84769 0.84551 0.84364 0.84213 0.84102 0.84035 0.84012
0.425  0.86802 0.86726 0.86603 0.86437 0.86232 0.85997 0.85739 0.85466 0.85187 0.84910 0.84643 0.84395 0.84172 0.83981 0.83827 0.83714 0.83645 0.83622
0.430  0.86472 0.86395 0.86269 0.86099 0.85891 0.85651 0.85387 0.85109 0.84824 0.84541 0.84269 0.84016 0.83789 0.83594 0.83437 0.83321 0.83251 0.83227
0.435  0.86138 0.86059 0.85931 0.85757 0.85544 0.85300 0.85031 0.84747 0.84456 0.84168 0.83890 0.83632 0.83400 0.83202 0.83041 0.82923 0.82852 0.82827
0.440  0.85798 0.85718 0.85587 0.85410 0.85193 0.84944 0.84670 0.84380 0.84083 0.83789 0.83506 0.83243 0.83007 0.82804 0.82641 0.82521 0.82447 0.82423
0.445  0.85454 0.85372 0.85239 0.85058 0.84837 0.84583 0.84304 0.84008 0.83706 0.83406 0.83118 0.82849 0.82608 0.82402 0.82235 0.82113 0.82038 0.82013
0.450  0.85105 0.85022 0.84886 0.84702 0.84477 0.84217 0.83933 0.83631 0.83323 0.83018 0.82724 0.82451 0.82205 0.81994 0.81824 0.81700 0.81624 0.81598
0.455  0.84751 0.84666 0.84528 0.84340 0.84111 0.83847 0.83557 0.83250 0.82936 0.82625 0.82325 0.82047 0.81797 0.81582 0.81409 0.81282 0.81204 0.81178
0.460  0.84392 0.84306 0.84165 0.83974 0.83740 0.83471 0.83176 0.82863 0.82544 0.82227 0.81922 0.81638 0.81383 0.81165 0.80988 0.80859 0.80780 0.80753
0.465  0.84028 0.83940 0.83797 0.83602 0.83365 0.83091 0.82790 0.82472 0.82146 0.81823 0.81513 0.81224 0.80965 0.80742 0.80563 0.80431 0.80351 0.80323
0.470  0.83660 0.83570 0.83424 0.83226 0.82984 0.82705 0.82399 0.82075 0.81744 0.81415 0.81099 0.80805 0.80541 0.80315 0.80132 0.79998 0.79916 0.79888
0.475  0.83286 0.83194 0.83046 0.82845 0.82598 0.82314 0.82003 0.81673 0.81336 0.81002 0.80680 0.80381 0.80113 0.79882 0.79696 0.79560 0.79476 0.79448
0.480  0.82907 0.82814 0.82662 0.82458 0.82207 0.81919 0.81602 0.81266 0.80924 0.80584 0.80257 0.79952 0.79679 0.79444 0.79255 0.79117 0.79032 0.79003
0.485  0.82523 0.82428 0.82274 0.82066 0.81811 0.81518 0.81195 0.80855 0.80506 0.80160 0.79828 0.79518 0.79240 0.79002 0.78809 0.78668 0.78582 0.78553
0.490  0.82133 0.82037 0.81881 0.81669 0.81410 0.81112 0.80784 0.80437 0.80083 0.79731 0.79393 0.79079 0.78796 0.78554 0.78358 0.78215 0.78127 0.78097
0.495  0.81739 0.81641 0.81482 0.81267 0.81004 0.80701 0.80368 0.80015 0.79655 0.79298 0.78954 0.78634 0.78347 0.78101 0.77902 0.77756 0.77667 0.77637
0.500  0.81339 0.81240 0.81078 0.80860 0.80592 0.80284 0.79946 0.79588 0.79222 0.78859 0.78510 0.78184 0.77893 0.77642 0.77440 0.77292 0.77202 0.77171
0.505  0.80934 0.80833 0.80669 0.80447 0.80175 0.79862 0.79519 0.79155 0.78783 0.78414 0.78060 0.77730 0.77433 0.77179 0.76974 0.76823 0.76731 0.76700
0.510  0.80524 0.80421 0.80255 0.80029 0.79753 0.79435 0.79086 0.78717 0.78339 0.77965 0.77605 0.77269 0.76968 0.76710 0.76502 0.76349 0.76256 0.76224
0.515  0.80108 0.80004 0.79835 0.79606 0.79326 0.79003 0.78648 0.78274 0.77890 0.77510 0.77144 0.76804 0.76498 0.76236 0.76025 0.75870 0.75775 0.75743
0.520  0.79687 0.79581 0.79409 0.79177 0.78893 0.78565 0.78205 0.77825 0.77436 0.77050 0.76679 0.76333 0.76023 0.75757 0.75542 0.75385 0.75289 0.75256
0.525  0.79260 0.79153 0.78979 0.78743 0.78454 0.78122 0.77757 0.77371 0.76976 0.76585 0.76208 0.75857 0.75543 0.75273 0.75055 0.74895 0.74797 0.74765
0.530  0.78828 0.78719 0.78542 0.78303 0.78010 0.77673 0.77303 0.76911 0.76511 0.76114 0.75732 0.75376 0.75057 0.74783 0.74562 0.74400 0.74301 0.74267
0.535  0.78390 0.78280 0.78100 0.77858 0.77561 0.77219 0.76844 0.76446 0.76040 0.75637 0.75250 0.74889 0.74566 0.74288 0.74064 0.73899 0.73799 0.73765
0.540  0.77946 0.77835 0.77653 0.77407 0.77106 0.76759 0.76379 0.75976 0.75564 0.75156 0.74763 0.74397 0.74069 0.73788 0.73560 0.73394 0.73292 0.73257
0.545  0.77497 0.77384 0.77200 0.76951 0.76645 0.76294 0.75908 0.75500 0.75082 0.74668 0.74270 0.73900 0.73567 0.73282 0.73051 0.72882 0.72779 0.72745
0.550  0.77042 0.76927 0.76741 0.76488 0.76179 0.75823 0.75432 0.75018 0.74595 0.74176 0.73772 0.73397 0.73060 0.72771 0.72537 0.72366 0.72261 0.72226
0.555  0.76581 0.76465 0.76276 0.76020 0.75707 0.75346 0.74950 0.74531 0.74103 0.73678 0.73269 0.72888 0.72547 0.72254 0.72018 0.71844 0.71738 0.71703
0.560  0.76114 0.75997 0.75805 0.75546 0.75229 0.74864 0.74462 0.74038 0.73604 0.73174 0.72760 0.72374 0.72029 0.71732 0.71493 0.71317 0.71210 0.71173
0.565  0.75642 0.75523 0.75329 0.75067 0.74745 0.74375 0.73969 0.73539 0.73100 0.72664 0.72245 0.71855 0.71505 0.71205 0.70962 0.70784 0.70676 0.70639
0.570  0.75163 0.75043 0.74846 0.74581 0.74256 0.73881 0.73470 0.73035 0.72590 0.72149 0.71725 0.71330 0.70976 0.70672 0.70426 0.70246 0.70136 0.70099
0.575  0.74679 0.74557 0.74358 0.74089 0.73760 0.73381 0.72965 0.72525 0.72075 0.71628 0.71199 0.70800 0.70441 0.70133 0.69885 0.69703 0.69591 0.69554
0.580  0.74188 0.74064 0.73863 0.73592 0.73259 0.72875 0.72454 0.72009 0.71554 0.71102 0.70668 0.70263 0.69900 0.69589 0.69338 0.69154 0.69041 0.69003
0.585  0.73691 0.73566 0.73363 0.73088 0.72751 0.72363 0.71937 0.71487 0.71026 0.70570 0.70130 0.69721 0.69354 0.69040 0.68785 0.68599 0.68485 0.68447
0.590  0.73188 0.73061 0.72856 0.72578 0.72237 0.71845 0.71414 0.70959 0.70493 0.70032 0.69587 0.69174 0.68803 0.68484 0.68228 0.68039 0.67924 0.67885
0.595  0.72678 0.72550 0.72343 0.72062 0.71717 0.71321 0.70886 0.70425 0.69955 0.69488 0.69039 0.68621 0.68246 0.67924 0.67664 0.67473 0.67357 0.67318
0.600  0.72162 0.72033 0.71823 0.71539 0.71191 0.70791 0.70351 0.69886 0.69410 0.68938 0.68484 0.68062 0.67683 0.67357 0.67095 0.66902 0.66785 0.66745
0.605  0.71640 0.71510 0.71297 0.71011 0.70659 0.70254 0.69810 0.69340 0.68859 0.68382 0.67924 0.67497 0.67114 0.66785 0.66520 0.66325 0.66206 0.66167
0.610  0.71111 0.70979 0.70765 0.70475 0.70120 0.69711 0.69262 0.68788 0.68302 0.67820 0.67357 0.66926 0.66539 0.66207 0.65940 0.65743 0.65623 0.65582
0.615  0.70576 0.70443 0.70226 0.69934 0.69575 0.69162 0.68709 0.68229 0.67739 0.67253 0.66785 0.66350 0.65959 0.65624 0.65353 0.65155 0.65034 0.64993
0.620  0.70034 0.69899 0.69681 0.69386 0.69023 0.68607 0.68149 0.67665 0.67170 0.66679 0.66207 0.65767 0.65373 0.65035 0.64762 0.64561 0.64439 0.64397
0.625  0.69485 0.69349 0.69129 0.68831 0.68465 0.68045 0.67583 0.67094 0.66594 0.66099 0.65623 0.65179 0.64781 0.64440 0.64164 0.63962 0.63838 0.63797
0.630  0.68929 0.68793 0.68570 0.68269 0.67900 0.67476 0.67010 0.66517 0.66013 0.65513 0.65032 0.64585 0.64183 0.63839 0.63561 0.63357 0.63232 0.63190
0.635  0.68367 0.68229 0.68004 0.67701 0.67329 0.66901 0.66431 0.65934 0.65425 0.64921 0.64436 0.63985 0.63579 0.63232 0.62951 0.62746 0.62620 0.62578
0.640  0.67797 0.67658 0.67432 0.67126 0.66751 0.66319 0.65845 0.65344 0.64831 0.64323 0.63834 0.63378 0.62970 0.62619 0.62336 0.62129 0.62002 0.61959
0.645  0.67221 0.67081 0.66852 0.66544 0.66166 0.65731 0.65253 0.64747 0.64230 0.63718 0.63225 0.62766 0.62354 0.62001 0.61716 0.61506 0.61379 0.61336
0.650  0.66637 0.66496 0.66266 0.65955 0.65574 0.65135 0.64654 0.64144 0.63623 0.63107 0.62610 0.62147 0.61732 0.61376 0.61089 0.60878 0.60749 0.60706
0.655  0.66046 0.65904 0.65672 0.65359 0.64975 0.64533 0.64048 0.63535 0.63010 0.62489 0.61989 0.61523 0.61105 0.60746 0.60456 0.60244 0.60114 0.60070
0.660  0.65448 0.65305 0.65071 0.64756 0.64369 0.63924 0.63435 0.62918 0.62390 0.61865 0.61361 0.60892 0.60471 0.60109 0.59818 0.59604 0.59473 0.59429
0.665  0.64843 0.64698 0.64463 0.64146 0.63756 0.63308 0.62816 0.62295 0.61763 0.61235 0.60727 0.60255 0.59831 0.59467 0.59173 0.58958 0.58826 0.58782
0.670  0.64230 0.64084 0.63848 0.63528 0.63136 0.62685 0.62189 0.61665 0.61130 0.60598 0.60087 0.59611 0.59185 0.58818 0.58523 0.58306 0.58173 0.58129
0.675  0.63609 0.63463 0.63225 0.62903 0.62509 0.62054 0.61556 0.61029 0.60489 0.59955 0.59441 0.58962 0.58532 0.58164 0.57866 0.57648 0.57515 0.57470
0.680  0.62981 0.62834 0.62594 0.62271 0.61874 0.61417 0.60915 0.60385 0.59842 0.59304 0.58787 0.58306 0.57873 0.57503 0.57203 0.56984 0.56850 0.56805
0.685  0.62345 0.62197 0.61956 0.61631 0.61232 0.60772 0.60268 0.59734 0.59189 0.58648 0.58127 0.57643 0.57208 0.56836 0.56535 0.56314 0.56179 0.56134
0.690  0.61701 0.61552 0.61310 0.60983 0.60582 0.60120 0.59612 0.59076 0.58528 0.57984 0.57461 0.56974 0.56537 0.56162 0.55860 0.55638 0.55502 0.55457
0.695  0.61049 0.60900 0.60657 0.60328 0.59924 0.59460 0.58950 0.58411 0.57860 0.57314 0.56788 0.56299 0.55860 0.55483 0.55179 0.54956 0.54819 0.54773
0.700  0.60389 0.60239 0.59995 0.59664 0.59259 0.58793 0.58281 0.57739 0.57185 0.56636 0.56108 0.55617 0.55175 0.54797 0.54491 0.54267 0.54130 0.54084
0.705  0.59721 0.59571 0.59325 0.58993 0.58586 0.58118 0.57603 0.57059 0.56503 0.55952 0.55421 0.54928 0.54485 0.54105 0.53798 0.53573 0.53435 0.53389
0.710  0.59045 0.58894 0.58647 0.58314 0.57905 0.57435 0.56919 0.56373 0.55814 0.55261 0.54728 0.54232 0.53788 0.53406 0.53098 0.52872 0.52734 0.52688
0.715  0.58361 0.58209 0.57961 0.57627 0.57217 0.56745 0.56226 0.55678 0.55118 0.54562 0.54028 0.53530 0.53084 0.52701 0.52392 0.52165 0.52027 0.51980
0.720  0.57667 0.57515 0.57267 0.56931 0.56520 0.56046 0.55526 0.54976 0.54414 0.53857 0.53321 0.52822 0.52374 0.51990 0.51680 0.51452 0.51313 0.51266
0.725  0.56966 0.56813 0.56564 0.56227 0.55815 0.55340 0.54818 0.54267 0.53703 0.53144 0.52606 0.52106 0.51657 0.51272 0.50961 0.50732 0.50593 0.50546
0.730  0.56255 0.56102 0.55852 0.55515 0.55101 0.54625 0.54102 0.53549 0.52984 0.52424 0.51885 0.51383 0.50933 0.50547 0.50235 0.50007 0.49867 0.49820
0.735  0.55536 0.55382 0.55132 0.54794 0.54379 0.53902 0.53379 0.52825 0.52258 0.51697 0.51157 0.50654 0.50203 0.49816 0.49503 0.49274 0.49134 0.49087
0.740  0.54807 0.54653 0.54403 0.54064 0.53649 0.53171 0.52647 0.52092 0.51525 0.50962 0.50421 0.49917 0.49466 0.49078 0.48765 0.48536 0.48395 0.48348
0.745  0.54070 0.53916 0.53665 0.53326 0.52910 0.52432 0.51906 0.51351 0.50783 0.50219 0.49678 0.49174 0.48721 0.48333 0.48020 0.47790 0.47650 0.47603
0.750  0.53323 0.53169 0.52918 0.52579 0.52163 0.51684 0.51158 0.50602 0.50033 0.49470 0.48928 0.48423 0.47971 0.47582 0.47269 0.47039 0.46898 0.46851
0.755  0.52567 0.52413 0.52162 0.51822 0.51406 0.50927 0.50401 0.49845 0.49276 0.48712 0.48170 0.47665 0.47212 0.46824 0.46510 0.46280 0.46140 0.46092
0.760  0.51802 0.51647 0.51396 0.51057 0.50640 0.50161 0.49636 0.49080 0.48511 0.47947 0.47405 0.46901 0.46448 0.46059 0.45746 0.45516 0.45375 0.45328
0.765  0.51026 0.50872 0.50621 0.50282 0.49866 0.49387 0.48862 0.48306 0.47738 0.47174 0.46632 0.46128 0.45676 0.45287 0.44974 0.44744 0.44604 0.44556
0.770  0.50241 0.50087 0.49837 0.49498 0.49082 0.48604 0.48079 0.47524 0.46956 0.46393 0.45852 0.45348 0.44896 0.44509 0.44196 0.43966 0.43826 0.43778
0.775  0.49446 0.49293 0.49042 0.48704 0.48289 0.47812 0.47287 0.46733 0.46166 0.45605 0.45064 0.44561 0.44110 0.43723 0.43410 0.43181 0.43041 0.42994
0.780  0.48641 0.48488 0.48238 0.47901 0.47487 0.47010 0.46487 0.45934 0.45369 0.44808 0.44269 0.43767 0.43316 0.42930 0.42618 0.42389 0.42250 0.42202
0.785  0.47826 0.47673 0.47424 0.47087 0.46674 0.46199 0.45678 0.45126 0.44562 0.44003 0.43465 0.42964 0.42515 0.42130 0.41819 0.41591 0.41452 0.41405
0.790  0.47000 0.46848 0.46600 0.46264 0.45853 0.45379 0.44859 0.44309 0.43747 0.43189 0.42654 0.42155 0.41707 0.41323 0.41013 0.40786 0.40647 0.40600
0.795  0.46164 0.46012 0.45765 0.45431 0.45021 0.44549 0.44031 0.43483 0.42923 0.42368 0.41834 0.41337 0.40891 0.40509 0.40200 0.39974 0.39835 0.39788
0.800  0.45317 0.45166 0.44920 0.44587 0.44179 0.43709 0.43193 0.42648 0.42091 0.41538 0.41006 0.40512 0.40068 0.39687 0.39380 0.39154 0.39017 0.38970
0.805  0.44459 0.44309 0.44064 0.43733 0.43327 0.42860 0.42346 0.41804 0.41250 0.40699 0.40171 0.39679 0.39237 0.38858 0.38553 0.38328 0.38191 0.38145
0.810  0.43591 0.43441 0.43197 0.42868 0.42465 0.42000 0.41490 0.40951 0.40399 0.39853 0.39327 0.38838 0.38399 0.38022 0.37718 0.37495 0.37359 0.37313
0.815  0.42710 0.42562 0.42320 0.41993 0.41592 0.41130 0.40623 0.40088 0.39540 0.38997 0.38475 0.37989 0.37553 0.37178 0.36876 0.36655 0.36519 0.36474
0.820  0.41819 0.41671 0.41431 0.41106 0.40708 0.40250 0.39747 0.39215 0.38671 0.38132 0.37614 0.37131 0.36699 0.36327 0.36027 0.35807 0.35673 0.35628
0.825  0.40916 0.40769 0.40531 0.40209 0.39814 0.39359 0.38860 0.38333 0.37793 0.37259 0.36745 0.36266 0.35837 0.35468 0.35171 0.34953 0.34819 0.34775
0.830  0.40000 0.39856 0.39619 0.39300 0.38909 0.38458 0.37964 0.37441 0.36906 0.36376 0.35867 0.35393 0.34967 0.34602 0.34307 0.34091 0.33959 0.33914
0.835  0.39073 0.38930 0.38696 0.38380 0.37992 0.37546 0.37056 0.36539 0.36009 0.35485 0.34980 0.34510 0.34089 0.33728 0.33436 0.33222 0.33091 0.33047
0.840  0.38134 0.37992 0.37761 0.37448 0.37064 0.36623 0.36138 0.35626 0.35103 0.34584 0.34085 0.33620 0.33203 0.32846 0.32557 0.32345 0.32216 0.32172
0.845  0.37182 0.37042 0.36813 0.36504 0.36125 0.35689 0.35210 0.34704 0.34186 0.33673 0.33180 0.32721 0.32309 0.31956 0.31671 0.31461 0.31333 0.31290
0.850  0.36218 0.36079 0.35853 0.35548 0.35174 0.34744 0.34271 0.33771 0.33260 0.32754 0.32267 0.31813 0.31407 0.31058 0.30776 0.30570 0.30444 0.30401
0.855  0.35241 0.35104 0.34881 0.34580 0.34211 0.33787 0.33320 0.32827 0.32324 0.31824 0.31344 0.30897 0.30496 0.30152 0.29875 0.29671 0.29546 0.29504
0.860  0.34250 0.34116 0.33896 0.33600 0.33236 0.32818 0.32359 0.31873 0.31377 0.30885 0.30412 0.29972 0.29577 0.29238 0.28965 0.28764 0.28642 0.28600
0.865  0.33246 0.33114 0.32898 0.32607 0.32249 0.31838 0.31386 0.30908 0.30420 0.29937 0.29471 0.29038 0.28650 0.28316 0.28047 0.27850 0.27729 0.27689
0.870  0.32229 0.32099 0.31887 0.31600 0.31249 0.30845 0.30401 0.29932 0.29453 0.28977 0.28520 0.28095 0.27713 0.27386 0.27122 0.26928 0.26810 0.26770
0.875  0.31198 0.31070 0.30862 0.30581 0.30237 0.29840 0.29405 0.28945 0.28474 0.28008 0.27560 0.27143 0.26769 0.26448 0.26189 0.25998 0.25882 0.25843
0.880  0.30153 0.30028 0.29824 0.29549 0.29211 0.28823 0.28397 0.27946 0.27486 0.27029 0.26590 0.26182 0.25815 0.25501 0.25247 0.25061 0.24947 0.24908
0.885  0.29093 0.28971 0.28772 0.28503 0.28173 0.27793 0.27376 0.26936 0.26486 0.26039 0.25610 0.25211 0.24853 0.24545 0.24297 0.24115 0.24004 0.23966
0.890  0.28019 0.27899 0.27705 0.27443 0.27121 0.26750 0.26344 0.25914 0.25475 0.25039 0.24621 0.24231 0.23881 0.23581 0.23339 0.23162 0.23053 0.23016
0.895  0.26929 0.26813 0.26624 0.26369 0.26055 0.25694 0.25298 0.24880 0.24452 0.24028 0.23620 0.23241 0.22901 0.22609 0.22373 0.22200 0.22094 0.22059
0.900  0.25825 0.25712 0.25528 0.25280 0.24975 0.24625 0.24240 0.23834 0.23418 0.23006 0.22610 0.22242 0.21911 0.21627 0.21398 0.21230 0.21128 0.21093
0.905  0.24705 0.24596 0.24418 0.24177 0.23882 0.23542 0.23169 0.22775 0.22373 0.21973 0.21589 0.21232 0.20912 0.20637 0.20415 0.20252 0.20153 0.20119
0.910  0.23569 0.23463 0.23291 0.23059 0.22774 0.22445 0.22085 0.21704 0.21315 0.20929 0.20558 0.20213 0.19904 0.19638 0.19424 0.19266 0.19170 0.19138
0.915  0.22417 0.22315 0.22150 0.21925 0.21651 0.21335 0.20987 0.20620 0.20245 0.19874 0.19517 0.19184 0.18886 0.18630 0.18423 0.18272 0.18179 0.18148
0.920  0.21249 0.21151 0.20992 0.20777 0.20513 0.20209 0.19876 0.19524 0.19163 0.18807 0.18464 0.18144 0.17858 0.17612 0.17414 0.17269 0.17180 0.17150
0.925  0.20064 0.19970 0.19818 0.19612 0.19360 0.19069 0.18751 0.18413 0.18069 0.17728 0.17400 0.17095 0.16821 0.16586 0.16396 0.16257 0.16172 0.16143
0.930  0.18861 0.18772 0.18627 0.18431 0.18191 0.17914 0.17611 0.17290 0.16962 0.16637 0.16325 0.16034 0.15774 0.15550 0.15369 0.15237 0.15156 0.15129
0.935  0.17641 0.17557 0.17420 0.17234 0.17006 0.16745 0.16457 0.16153 0.15842 0.15535 0.15239 0.14963 0.14716 0.14505 0.14334 0.14208 0.14131 0.14105
0.940  0.16404 0.16324 0.16195 0.16020 0.15806 0.15559 0.15288 0.15002 0.14709 0.14420 0.14141 0.13882 0.13649 0.13450 0.13289 0.13170 0.13098 0.13074
0.945  0.15147 0.15073 0.14952 0.14789 0.14588 0.14358 0.14104 0.13837 0.13563 0.13292 0.13031 0.12789 0.12572 0.12385 0.12235 0.12124 0.12056 0.12034
0.950  0.13873 0.13804 0.13692 0.13540 0.13354 0.13140 0.12905 0.12657 0.12403 0.12152 0.11910 0.11686 0.11484 0.11311 0.11171 0.11069 0.11006 0.10985
0.955  0.12579 0.12516 0.12413 0.12273 0.12103 0.11906 0.11691 0.11462 0.11230 0.10999 0.10777 0.10570 0.10385 0.10226 0.10098 0.10004 0.09947 0.09927
0.960  0.11266 0.11208 0.11115 0.10988 0.10834 0.10655 0.10460 0.10253 0.10042 0.09833 0.09631 0.09444 0.09276 0.09132 0.09016 0.08930 0.08878 0.08861
0.965  0.09932 0.09881 0.09798 0.09685 0.09547 0.09388 0.09213 0.09028 0.08840 0.08653 0.08473 0.08306 0.08156 0.08028 0.07924 0.07848 0.07801 0.07785
0.970  0.08579 0.08534 0.08461 0.08362 0.08241 0.08102 0.07949 0.07788 0.07623 0.07460 0.07302 0.07156 0.07025 0.06913 0.06822 0.06755 0.06715 0.06701
0.975  0.07204 0.07166 0.07104 0.07020 0.06917 0.06799 0.06669 0.06532 0.06391 0.06252 0.06119 0.05995 0.05883 0.05788 0.05710 0.05654 0.05619 0.05607
0.980  0.05808 0.05777 0.05726 0.05658 0.05574 0.05477 0.05371 0.05259 0.05145 0.05031 0.04922 0.04821 0.04730 0.04652 0.04589 0.04543 0.04514 0.04505
0.985  0.04390 0.04366 0.04328 0.04275 0.04211 0.04137 0.04056 0.03970 0.03882 0.03796 0.03712 0.03635 0.03565 0.03505 0.03457 0.03422 0.03400 0.03393
0.990  0.02950 0.02934 0.02907 0.02872 0.02828 0.02778 0.02722 0.02664 0.02605 0.02545 0.02489 0.02436 0.02389 0.02348 0.02315 0.02291 0.02276 0.02271
0.995  0.01487 0.01478 0.01465 0.01447 0.01425 0.01399 0.01371 0.01341 0.01310 0.01280 0.01251 0.01224 0.01200 0.01180 0.01163 0.01151 0.01143 0.01140
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e000.dat <==
# alpha = -0.15 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992
0.020  0.99992 0.99992 0.99991 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987 0.99986 0.99986 0.99986
0.025  0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984 0.99983 0.99982 0.99982 0.99981 0.99980 0.99980 0.99979 0.99979 0.99979 0.99979 0.99978
0.030  0.99981 0.99981 0.99981 0.99980 0.99979 0.99978 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99970 0.99970 0.99969 0.99969 0.99969
0.035  0.99975 0.99974 0.99973 0.99973 0.99971 0.99970 0.99969 0.99967 0.99966 0.99964 0.99963 0.99962 0.99960 0.99959 0.99959 0.99958 0.99958 0.99957
0.040  0.99967 0.99966 0.99965 0.99964 0.99963 0.99961 0.99959 0.99957 0.99955 0.99953 0.99951 0.99950 0.99948 0.99947 0.99946 0.99945 0.99945 0.99944
0.045  0.99958 0.99957 0.99956 0.99955 0.99953 0.99950 0.99948 0.99946 0.99943 0.99941 0.99938 0.99936 0.99935 0.99933 0.99932 0.99931 0.99930 0.99930
0.050  0.99948 0.99947 0.99946 0.99944 0.99942 0.99939 0.99936 0.99933 0.99930 0.99927 0.99924 0.99922 0.99919 0.99917 0.99916 0.99915 0.99914 0.99913
0.055  0.99937 0.99936 0.99934 0.99932 0.99929 0.99926 0.99922 0.99919 0.99915 0.99912 0.99908 0.99905 0.99902 0.99900 0.99898 0.99897 0.99896 0.99895
0.060  0.99925 0.99924 0.99922 0.99919 0.99916 0.99912 0.99908 0.99903 0.99899 0.99895 0.99891 0.99887 0.99884 0.99881 0.99879 0.99877 0.99876 0.99875
0.065  0.99912 0.99911 0.99908 0.99905 0.99901 0.99896 0.99892 0.99886 0.99881 0.99876 0.99872 0.99867 0.99863 0.99860 0.99858 0.99856 0.99855 0.99853
0.070  0.99898 0.99897 0.99894 0.99890 0.99885 0.99880 0.99874 0.99868 0.99862 0.99857 0.99851 0.99846 0.99842 0.99838 0.99835 0.99833 0.99831 0.99829
0.075  0.99883 0.99881 0.99878 0.99873 0.99868 0.99862 0.99856 0.99849 0.99842 0.99835 0.99829 0.99823 0.99818 0.99814 0.99810 0.99808 0.99806 0.99804
0.080  0.99867 0.99865 0.99861 0.99856 0.99850 0.99843 0.99836 0.99828 0.99820 0.99812 0.99805 0.99799 0.99793 0.99788 0.99784 0.99781 0.99779 0.99777
0.085  0.99850 0.99847 0.99843 0.99837 0.99830 0.99823 0.99814 0.99805 0.99797 0.99788 0.99780 0.99773 0.99766 0.99760 0.99756 0.99753 0.99751 0.99748
0.090  0.99832 0.99829 0.99824 0.99817 0.99810 0.99801 0.99792 0.99782 0.99772 0.99762 0.99753 0.99745 0.99738 0.99731 0.99727 0.99723 0.99721 0.99717
0.095  0.99812 0.99809 0.99804 0.99796 0.99788 0.99778 0.99768 0.99757 0.99746 0.99735 0.99725 0.99716 0.99708 0.99700 0.99695 0.99691 0.99689 0.99685
0.100  0.99792 0.99788 0.99782 0.99774 0.99765 0.99754 0.99743 0.99730 0.99718 0.99706 0.99695 0.99685 0.99676 0.99668 0.99662 0.99658 0.99655 0.99651
0.105  0.99770 0.99766 0.99760 0.99751 0.99741 0.99729 0.99716 0.99703 0.99689 0.99676 0.99664 0.99653 0.99642 0.99634 0.99627 0.99622 0.99619 0.99615
0.110  0.99748 0.99743 0.99736 0.99727 0.99715 0.99702 0.99688 0.99673 0.99658 0.99644 0.99631 0.99619 0.99607 0.99598 0.99591 0.99585 0.99582 0.99577
0.115  0.99724 0.99719 0.99711 0.99701 0.99689 0.99674 0.99659 0.99643 0.99627 0.99611 0.99596 0.99583 0.99571 0.99560 0.99553 0.99546 0.99543 0.99538
0.120  0.99699 0.99694 0.99686 0.99674 0.99661 0.99645 0.99628 0.99611 0.99593 0.99576 0.99560 0.99545 0.99532 0.99521 0.99512 0.99506 0.99502 0.99496
0.125  0.99673 0.99668 0.99658 0.99646 0.99631 0.99614 0.99596 0.99577 0.99558 0.99540 0.99522 0.99507 0.99492 0.99480 0.99471 0.99463 0.99459 0.99453
0.130  0.99646 0.99640 0.99630 0.99617 0.99601 0.99583 0.99563 0.99543 0.99522 0.99502 0.99483 0.99466 0.99450 0.99437 0.99427 0.99419 0.99415 0.99408
0.135  0.99618 0.99612 0.99601 0.99587 0.99569 0.99550 0.99529 0.99506 0.99484 0.99463 0.99442 0.99424 0.99407 0.99393 0.99382 0.99373 0.99368 0.99361
0.140  0.99589 0.99582 0.99570 0.99555 0.99537 0.99515 0.99493 0.99469 0.99445 0.99422 0.99399 0.99380 0.99362 0.99347 0.99335 0.99326 0.99320 0.99313
0.145  0.99559 0.99551 0.99539 0.99522 0.99502 0.99479 0.99455 0.99430 0.99404 0.99379 0.99355 0.99334 0.99315 0.99299 0.99286 0.99276 0.99271 0.99262
0.150  0.99527 0.99519 0.99506 0.99488 0.99467 0.99442 0.99417 0.99389 0.99362 0.99335 0.99309 0.99287 0.99266 0.99249 0.99235 0.99225 0.99219 0.99210
0.155  0.99495 0.99486 0.99472 0.99453 0.99430 0.99404 0.99377 0.99347 0.99318 0.99290 0.99263 0.99238 0.99216 0.99198 0.99183 0.99172 0.99165 0.99165
0.160  0.99461 0.99452 0.99437 0.99416 0.99392 0.99364 0.99335 0.99304 0.99273 0.99242 0.99214 0.99188 0.99164 0.99144 0.99129 0.99117 0.99110 0.99109
0.165  0.99426 0.99416 0.99400 0.99379 0.99353 0.99323 0.99292 0.99259 0.99226 0.99194 0.99163 0.99135 0.99110 0.99090 0.99073 0.99060 0.99053 0.99051
0.170  0.99390 0.99379 0.99363 0.99340 0.99313 0.99281 0.99248 0.99212 0.99178 0.99143 0.99111 0.99081 0.99054 0.99033 0.99015 0.99002 0.98994 0.98991
0.175  0.99353 0.99342 0.99324 0.99299 0.99271 0.99237 0.99202 0.99164 0.99128 0.99091 0.99057 0.99026 0.98998 0.98974 0.98955 0.98941 0.98933 0.98930
0.180  0.99314 0.99303 0.99284 0.99258 0.99228 0.99192 0.99155 0.99115 0.99076 0.99037 0.99001 0.98968 0.98939 0.98914 0.98894 0.98879 0.98870 0.98867
0.185  0.99275 0.99262 0.99243 0.99215 0.99183 0.99145 0.99107 0.99064 0.99023 0.98982 0.98944 0.98909 0.98878 0.98852 0.98830 0.98815 0.98806 0.98801
0.190  0.99234 0.99221 0.99200 0.99171 0.99137 0.99098 0.99057 0.99012 0.98969 0.98925 0.98885 0.98848 0.98815 0.98788 0.98765 0.98749 0.98739 0.98734
0.195  0.99192 0.99178 0.99156 0.99126 0.99090 0.99048 0.99005 0.98958 0.98913 0.98867 0.98825 0.98786 0.98751 0.98722 0.98698 0.98681 0.98671 0.98665
0.200  0.99149 0.99134 0.99111 0.99079 0.99042 0.98998 0.98952 0.98903 0.98855 0.98807 0.98763 0.98721 0.98685 0.98654 0.98630 0.98612 0.98601 0.98594
0.205  0.99105 0.99089 0.99065 0.99031 0.98992 0.98946 0.98898 0.98846 0.98796 0.98745 0.98699 0.98655 0.98617 0.98585 0.98559 0.98540 0.98528 0.98521
0.210  0.99059 0.99043 0.99017 0.98982 0.98941 0.98892 0.98842 0.98788 0.98735 0.98682 0.98633 0.98587 0.98547 0.98513 0.98486 0.98466 0.98454 0.98446
0.215  0.99012 0.98995 0.98968 0.98931 0.98888 0.98838 0.98784 0.98728 0.98672 0.98617 0.98565 0.98517 0.98476 0.98440 0.98412 0.98391 0.98378 0.98369
0.220  0.98964 0.98946 0.98918 0.98880 0.98834 0.98781 0.98725 0.98666 0.98608 0.98550 0.98496 0.98446 0.98403 0.98364 0.98336 0.98314 0.98300 0.98290
0.225  0.98915 0.98896 0.98867 0.98826 0.98779 0.98724 0.98665 0.98603 0.98542 0.98482 0.98425 0.98373 0.98327 0.98288 0.98257 0.98234 0.98220 0.98209
0.230  0.98864 0.98845 0.98814 0.98772 0.98722 0.98665 0.98603 0.98539 0.98474 0.98412 0.98352 0.98298 0.98250 0.98209 0.98177 0.98153 0.98139 0.98135
0.235  0.98812 0.98792 0.98760 0.98716 0.98663 0.98604 0.98539 0.98473 0.98405 0.98340 0.98278 0.98221 0.98171 0.98128 0.98095 0.98069 0.98055 0.98050
0.240  0.98759 0.98738 0.98705 0.98659 0.98604 0.98542 0.98475 0.98405 0.98335 0.98266 0.98201 0.98142 0.98090 0.98046 0.98011 0.97985 0.97969 0.97964
0.245  0.98705 0.98682 0.98648 0.98600 0.98543 0.98478 0.98408 0.98335 0.98262 0.98191 0.98124 0.98063 0.98007 0.97962 0.97924 0.97897 0.97881 0.97875
0.250  0.98649 0.98625 0.98589 0.98540 0.98480 0.98413 0.98340 0.98264 0.98188 0.98114 0.98044 0.97980 0.97922 0.97875 0.97836 0.97808 0.97791 0.97784
0.255  0.98592 0.98567 0.98530 0.98478 0.98416 0.98346 0.98271 0.98190 0.98113 0.98034 0.97962 0.97896 0.97836 0.97787 0.97746 0.97717 0.97699 0.97691
0.260  0.98533 0.98508 0.98469 0.98415 0.98351 0.98278 0.98200 0.98116 0.98035 0.97953 0.97879 0.97810 0.97748 0.97696 0.97654 0.97624 0.97605 0.97596
0.265  0.98473 0.98447 0.98406 0.98351 0.98284 0.98207 0.98127 0.98040 0.97956 0.97872 0.97794 0.97721 0.97657 0.97604 0.97560 0.97529 0.97509 0.97499
0.270  0.98412 0.98385 0.98342 0.98285 0.98216 0.98136 0.98052 0.97962 0.97875 0.97788 0.97706 0.97631 0.97565 0.97509 0.97463 0.97431 0.97411 0.97400
0.275  0.98349 0.98321 0.98277 0.98218 0.98146 0.98063 0.97976 0.97883 0.97792 0.97702 0.97617 0.97539 0.97470 0.97412 0.97366 0.97332 0.97311 0.97299
0.280  0.98285 0.98256 0.98210 0.98149 0.98074 0.97988 0.97898 0.97802 0.97707 0.97614 0.97526 0.97446 0.97374 0.97313 0.97266 0.97230 0.97209 0.97195
0.285  0.98220 0.98190 0.98142 0.98078 0.98001 0.97912 0.97819 0.97719 0.97620 0.97525 0.97432 0.97350 0.97276 0.97213 0.97164 0.97127 0.97105 0.97099
0.290  0.98153 0.98122 0.98072 0.98006 0.97927 0.97835 0.97736 0.97635 0.97532 0.97433 0.97338 0.97252 0.97176 0.97110 0.97059 0.97021 0.96998 0.96991
0.295  0.98085 0.98052 0.98001 0.97932 0.97850 0.97755 0.97654 0.97549 0.97442 0.97340 0.97241 0.97153 0.97073 0.97006 0.96953 0.96913 0.96890 0.96881
0.300  0.98015 0.97982 0.97929 0.97857 0.97773 0.97674 0.97569 0.97461 0.97351 0.97245 0.97142 0.97051 0.96968 0.96899 0.96844 0.96803 0.96779 0.96769
0.305  0.97943 0.97909 0.97854 0.97780 0.97693 0.97592 0.97483 0.97371 0.97257 0.97147 0.97042 0.96947 0.96862 0.96790 0.96733 0.96691 0.96666 0.96655
0.310  0.97871 0.97835 0.97779 0.97702 0.97611 0.97507 0.97395 0.97278 0.97162 0.97047 0.96939 0.96841 0.96753 0.96679 0.96620 0.96577 0.96551 0.96538
0.315  0.97796 0.97760 0.97701 0.97622 0.97527 0.97421 0.97306 0.97184 0.97065 0.96946 0.96835 0.96732 0.96643 0.96566 0.96505 0.96460 0.96433 0.96420
0.320  0.97720 0.97683 0.97622 0.97541 0.97443 0.97333 0.97214 0.97089 0.96965 0.96843 0.96729 0.96622 0.96530 0.96451 0.96387 0.96342 0.96313 0.96299
0.325  0.97643 0.97604 0.97542 0.97458 0.97357 0.97243 0.97121 0.96992 0.96864 0.96738 0.96620 0.96510 0.96415 0.96333 0.96268 0.96221 0.96191 0.96175
0.330  0.97564 0.97524 0.97460 0.97373 0.97269 0.97150 0.97026 0.96893 0.96760 0.96631 0.96508 0.96396 0.96298 0.96213 0.96146 0.96097 0.96067 0.96059
0.335  0.97483 0.97442 0.97376 0.97287 0.97180 0.97057 0.96929 0.96792 0.96654 0.96522 0.96395 0.96280 0.96178 0.96091 0.96022 0.95971 0.95941 0.95931
0.340  0.97401 0.97358 0.97291 0.97199 0.97089 0.96962 0.96829 0.96689 0.96547 0.96411 0.96280 0.96162 0.96055 0.95967 0.95896 0.95843 0.95812 0.95801
0.345  0.97317 0.97273 0.97203 0.97109 0.96996 0.96866 0.96726 0.96584 0.96438 0.96298 0.96163 0.96041 0.95932 0.95841 0.95767 0.95713 0.95681 0.95668
0.350  0.97231 0.97186 0.97115 0.97018 0.96901 0.96767 0.96624 0.96477 0.96327 0.96181 0.96044 0.95918 0.95806 0.95712 0.95636 0.95581 0.95548 0.95533
0.355  0.97144 0.97098 0.97024 0.96924 0.96804 0.96667 0.96520 0.96367 0.96214 0.96063 0.95923 0.95792 0.95678 0.95581 0.95503 0.95446 0.95412 0.95396
0.360  0.97055 0.97008 0.96931 0.96829 0.96706 0.96565 0.96413 0.96255 0.96099 0.95943 0.95799 0.95665 0.95547 0.95446 0.95367 0.95309 0.95273 0.95256
0.365  0.96964 0.96915 0.96837 0.96731 0.96605 0.96460 0.96305 0.96142 0.95981 0.95822 0.95673 0.95536 0.95414 0.95310 0.95229 0.95169 0.95132 0.95114
0.370  0.96872 0.96821 0.96740 0.96631 0.96502 0.96355 0.96194 0.96027 0.95861 0.95698 0.95543 0.95404 0.95279 0.95172 0.95089 0.95027 0.94989 0.94978
0.375  0.96777 0.96726 0.96642 0.96530 0.96396 0.96246 0.96082 0.95910 0.95737 0.95572 0.95413 0.95270 0.95140 0.95032 0.94946 0.94882 0.94844 0.94831
0.380  0.96681 0.96628 0.96542 0.96428 0.96290 0.96133 0.95967 0.95791 0.95614 0.95444 0.95281 0.95133 0.95000 0.94890 0.94800 0.94735 0.94696 0.94681
0.385  0.96583 0.96528 0.96441 0.96323 0.96182 0.96021 0.95849 0.95670 0.95489 0.95313 0.95146 0.94994 0.94858 0.94744 0.94651 0.94585 0.94545 0.94529
0.390  0.96483 0.96427 0.96337 0.96217 0.96072 0.95907 0.95728 0.95547 0.95361 0.95177 0.95009 0.94851 0.94713 0.94596 0.94502 0.94433 0.94392 0.94374
0.395  0.96382 0.96323 0.96232 0.96108 0.95960 0.95791 0.95608 0.95420 0.95230 0.95043 0.94869 0.94707 0.94566 0.94444 0.94349 0.94278 0.94236 0.94216
0.400  0.96278 0.96218 0.96124 0.95998 0.95846 0.95673 0.95485 0.95289 0.95098 0.94905 0.94727 0.94561 0.94416 0.94292 0.94194 0.94122 0.94077 0.94056
0.405  0.96172 0.96111 0.96015 0.95885 0.95729 0.95552 0.95360 0.95160 0.94962 0.94766 0.94580 0.94413 0.94264 0.94136 0.94036 0.93962 0.93916 0.93902
0.410  0.96065 0.96002 0.95904 0.95771 0.95611 0.95429 0.95232 0.95027 0.94821 0.94624 0.94433 0.94262 0.94107 0.93978 0.93875 0.93798 0.93753 0.93737
0.415  0.95955 0.95891 0.95790 0.95654 0.95490 0.95304 0.95103 0.94893 0.94682 0.94480 0.94284 0.94108 0.93950 0.93818 0.93711 0.93633 0.93587 0.93568
0.420  0.95843 0.95778 0.95675 0.95535 0.95367 0.95176 0.94971 0.94756 0.94540 0.94332 0.94132 0.93951 0.93790 0.93654 0.93544 0.93465 0.93417 0.93397
0.425  0.95729 0.95663 0.95557 0.95414 0.95239 0.95044 0.94834 0.94617 0.94396 0.94179 0.93979 0.93790 0.93627 0.93487 0.93376 0.93295 0.93245 0.93224
0.430  0.95613 0.95545 0.95437 0.95288 0.95112 0.94912 0.94695 0.94474 0.94249 0.94027 0.93822 0.93630 0.93462 0.93317 0.93204 0.93121 0.93070 0.93047
0.435  0.95495 0.95426 0.95315 0.95162 0.94983 0.94778 0.94556 0.94326 0.94099 0.93873 0.93660 0.93466 0.93294 0.93147 0.93031 0.92945 0.92892 0.92877
0.440  0.95374 0.95304 0.95190 0.95035 0.94851 0.94642 0.94415 0.94180 0.93946 0.93716 0.93497 0.93299 0.93121 0.92973 0.92853 0.92765 0.92712 0.92694
0.445  0.95252 0.95180 0.95062 0.94905 0.94717 0.94503 0.94271 0.94031 0.93788 0.93556 0.93332 0.93130 0.92947 0.92796 0.92672 0.92583 0.92529 0.92509
0.450  0.95127 0.95053 0.94932 0.94773 0.94580 0.94362 0.94125 0.93879 0.93631 0.93393 0.93165 0.92954 0.92771 0.92615 0.92489 0.92398 0.92343 0.92320
0.455  0.95000 0.94925 0.94801 0.94638 0.94442 0.94218 0.93976 0.93725 0.93472 0.93224 0.92994 0.92779 0.92592 0.92430 0.92303 0.92210 0.92154 0.92129
0.460  0.94870 0.94793 0.94667 0.94501 0.94300 0.94069 0.93822 0.93568 0.93309 0.93056 0.92821 0.92602 0.92410 0.92244 0.92115 0.92019 0.91961 0.91935
0.465  0.94738 0.94660 0.94531 0.94361 0.94154 0.93918 0.93665 0.93403 0.93144 0.92886 0.92641 0.92421 0.92221 0.92056 0.91923 0.91824 0.91765 0.91746
0.470  0.94604 0.94524 0.94392 0.94219 0.94005 0.93767 0.93509 0.93240 0.92975 0.92712 0.92462 0.92237 0.92033 0.91864 0.91727 0.91628 0.91567 0.91546
0.475  0.94467 0.94385 0.94251 0.94074 0.93856 0.93613 0.93350 0.93076 0.92800 0.92536 0.92281 0.92050 0.91843 0.91669 0.91529 0.91428 0.91366 0.91342
0.480  0.94328 0.94244 0.94108 0.93922 0.93704 0.93457 0.93188 0.92908 0.92627 0.92353 0.92096 0.91857 0.91649 0.91470 0.91328 0.91224 0.91161 0.91135
0.485  0.94186 0.94099 0.93961 0.93772 0.93550 0.93297 0.93023 0.92737 0.92450 0.92169 0.91908 0.91664 0.91452 0.91268 0.91124 0.91018 0.90953 0.90925
0.490  0.94041 0.93952 0.93812 0.93620 0.93393 0.93135 0.92855 0.92564 0.92271 0.91984 0.91715 0.91469 0.91250 0.91064 0.90916 0.90807 0.90741 0.90720
0.495  0.93894 0.93803 0.93660 0.93465 0.93233 0.92966 0.92679 0.92381 0.92088 0.91796 0.91519 0.91270 0.91044 0.90857 0.90705 0.90594 0.90527 0.90503
0.500  0.93744 0.93651 0.93506 0.93306 0.93070 0.92796 0.92505 0.92202 0.91897 0.91605 0.91322 0.91068 0.90838 0.90646 0.90489 0.90377 0.90310 0.90283
0.505  0.93591 0.93497 0.93347 0.93145 0.92899 0.92625 0.92329 0.92019 0.91708 0.91409 0.91123 0.90858 0.90628 0.90428 0.90272 0.90158 0.90088 0.90059
0.510  0.93436 0.93339 0.93184 0.92981 0.92730 0.92451 0.92150 0.91835 0.91517 0.91207 0.90920 0.90650 0.90414 0.90211 0.90052 0.89935 0.89863 0.89832
0.515  0.93277 0.93179 0.93021 0.92815 0.92559 0.92275 0.91967 0.91646 0.91323 0.91007 0.90707 0.90438 0.90193 0.89990 0.89828 0.89707 0.89634 0.89611
0.520  0.93116 0.93016 0.92855 0.92645 0.92384 0.92095 0.91780 0.91453 0.91125 0.90803 0.90497 0.90222 0.89973 0.89767 0.89597 0.89476 0.89402 0.89376
0.525  0.92951 0.92850 0.92686 0.92467 0.92207 0.91911 0.91585 0.91252 0.90916 0.90595 0.90284 0.90000 0.89750 0.89538 0.89366 0.89242 0.89168 0.89138
0.530  0.92783 0.92680 0.92514 0.92290 0.92026 0.91718 0.91393 0.91054 0.90712 0.90380 0.90067 0.89776 0.89522 0.89304 0.89131 0.89005 0.88928 0.88896
0.535  0.92613 0.92508 0.92338 0.92111 0.91841 0.91529 0.91198 0.90852 0.90504 0.90163 0.89847 0.89550 0.89291 0.89069 0.88893 0.88763 0.88684 0.88651
0.540  0.92439 0.92332 0.92160 0.91929 0.91647 0.91336 0.90999 0.90647 0.90292 0.89946 0.89617 0.89321 0.89053 0.88830 0.88650 0.88517 0.88438 0.88410
0.545  0.92261 0.92153 0.91977 0.91743 0.91456 0.91140 0.90796 0.90437 0.90077 0.89724 0.89389 0.89087 0.88815 0.88587 0.88402 0.88269 0.88187 0.88157
0.550  0.92081 0.91970 0.91792 0.91553 0.91262 0.90940 0.90582 0.90218 0.89851 0.89499 0.89158 0.88845 0.88573 0.88336 0.88152 0.88016 0.87933 0.87900
0.555  0.91896 0.91784 0.91602 0.91360 0.91065 0.90735 0.90373 0.90002 0.89628 0.89263 0.88923 0.88605 0.88326 0.88087 0.87898 0.87759 0.87674 0.87638
0.560  0.91709 0.91594 0.91406 0.91163 0.90863 0.90521 0.90160 0.89783 0.89402 0.89030 0.88677 0.88360 0.88072 0.87833 0.87639 0.87497 0.87411 0.87382
0.565  0.91517 0.91398 0.91209 0.90957 0.90658 0.90311 0.89943 0.89559 0.89172 0.88794 0.88434 0.88111 0.87818 0.87574 0.87374 0.87232 0.87145 0.87113
0.570  0.91322 0.91201 0.91010 0.90753 0.90448 0.90096 0.89722 0.89328 0.88936 0.88553 0.88188 0.87852 0.87560 0.87307 0.87109 0.86963 0.86874 0.86839
0.575  0.91124 0.91001 0.90806 0.90546 0.90229 0.89878 0.89489 0.89092 0.88692 0.88301 0.87938 0.87596 0.87298 0.87041 0.86838 0.86688 0.86598 0.86561
0.580  0.90921 0.90796 0.90599 0.90334 0.90012 0.89656 0.89261 0.88857 0.88450 0.88052 0.87675 0.87335 0.87027 0.86770 0.86562 0.86410 0.86319 0.86287
0.585  0.90714 0.90588 0.90387 0.90119 0.89792 0.89421 0.89028 0.88618 0.88204 0.87799 0.87416 0.87069 0.86756 0.86494 0.86281 0.86128 0.86035 0.86000
0.590  0.90503 0.90376 0.90172 0.89899 0.89567 0.89190 0.88791 0.88374 0.87953 0.87543 0.87153 0.86793 0.86481 0.86210 0.85997 0.85842 0.85746 0.85709
0.595  0.90288 0.90159 0.89952 0.89675 0.89338 0.88956 0.88550 0.88117 0.87690 0.87273 0.86884 0.86520 0.86200 0.85926 0.85709 0.85548 0.85453 0.85412
0.600  0.90069 0.89938 0.89728 0.89440 0.89104 0.88717 0.88295 0.87865 0.87432 0.87007 0.86604 0.86241 0.85911 0.85637 0.85413 0.85253 0.85155 0.85121
0.605  0.89846 0.89713 0.89498 0.89208 0.88859 0.88473 0.88046 0.87609 0.87168 0.86737 0.86327 0.85956 0.85623 0.85342 0.85116 0.84953 0.84852 0.84815
0.610  0.89618 0.89484 0.89262 0.88971 0.88617 0.88216 0.87791 0.87347 0.86899 0.86462 0.86046 0.85663 0.85330 0.85040 0.84814 0.84647 0.84544 0.84504
0.615  0.89386 0.89249 0.89024 0.88730 0.88371 0.87964 0.87532 0.87072 0.86617 0.86173 0.85759 0.85370 0.85025 0.84737 0.84506 0.84334 0.84232 0.84198
0.620  0.89149 0.89010 0.88783 0.88483 0.88120 0.87707 0.87265 0.86801 0.86340 0.85888 0.85459 0.85073 0.84722 0.84429 0.84190 0.84019 0.83915 0.83877
0.625  0.88907 0.88766 0.88536 0.88232 0.87863 0.87445 0.86990 0.86526 0.86058 0.85599 0.85164 0.84762 0.84414 0.84111 0.83873 0.83699 0.83591 0.83551
0.630  0.88661 0.88514 0.88284 0.87976 0.87593 0.87177 0.86716 0.86245 0.85769 0.85303 0.84862 0.84455 0.84098 0.83792 0.83550 0.83371 0.83263 0.83219
0.635  0.88409 0.88261 0.88027 0.87707 0.87327 0.86895 0.86438 0.85949 0.85467 0.84995 0.84546 0.84142 0.83775 0.83469 0.83219 0.83040 0.82930 0.82892
0.640  0.88152 0.88002 0.87765 0.87441 0.87056 0.86618 0.86153 0.85658 0.85169 0.84690 0.84235 0.83816 0.83450 0.83134 0.82885 0.82703 0.82591 0.82549
0.645  0.87890 0.87738 0.87497 0.87170 0.86779 0.86335 0.85854 0.85362 0.84866 0.84379 0.83917 0.83492 0.83121 0.82800 0.82547 0.82358 0.82246 0.82201
0.650  0.87622 0.87468 0.87219 0.86893 0.86497 0.86047 0.85559 0.85060 0.84546 0.84053 0.83593 0.83163 0.82779 0.82459 0.82198 0.82011 0.81896 0.81857
0.655  0.87349 0.87193 0.86940 0.86610 0.86206 0.85751 0.85259 0.84742 0.84232 0.83731 0.83256 0.82826 0.82438 0.82107 0.81847 0.81657 0.81540 0.81497
0.660  0.87070 0.86912 0.86656 0.86321 0.85906 0.85443 0.84951 0.84429 0.83911 0.83404 0.82921 0.82478 0.82090 0.81755 0.81491 0.81294 0.81177 0.81131
0.665  0.86785 0.86625 0.86366 0.86019 0.85606 0.85137 0.84629 0.84110 0.83584 0.83065 0.82581 0.82131 0.81730 0.81396 0.81123 0.80929 0.80809 0.80769
0.670  0.86494 0.86332 0.86070 0.85718 0.85300 0.84826 0.84311 0.83782 0.83241 0.82720 0.82224 0.81776 0.81371 0.81026 0.80755 0.80556 0.80435 0.80390
0.675  0.86196 0.86032 0.85767 0.85412 0.84988 0.84507 0.83986 0.83441 0.82902 0.82374 0.81872 0.81409 0.81005 0.80656 0.80380 0.80175 0.80052 0.80005
0.680  0.85892 0.85726 0.85458 0.85098 0.84659 0.84172 0.83652 0.83103 0.82557 0.82020 0.81512 0.81043 0.80626 0.80278 0.79994 0.79790 0.79666 0.79623
0.685  0.85581 0.85411 0.85137 0.84778 0.84334 0.83841 0.83306 0.82758 0.82193 0.81651 0.81136 0.80669 0.80247 0.79888 0.79605 0.79398 0.79271 0.79225
0.690  0.85263 0.85089 0.84813 0.84451 0.84003 0.83503 0.82962 0.82395 0.81834 0.81285 0.80763 0.80282 0.79861 0.79497 0.79210 0.78996 0.78869 0.78819
0.695  0.84938 0.84763 0.84483 0.84108 0.83664 0.83158 0.82610 0.82036 0.81469 0.80911 0.80383 0.79895 0.79461 0.79099 0.78803 0.78591 0.78461 0.78416
0.700  0.84606 0.84429 0.84146 0.83767 0.83318 0.82794 0.82239 0.81671 0.81083 0.80521 0.79985 0.79492 0.79061 0.78687 0.78393 0.78177 0.78044 0.77996
0.705  0.84265 0.84087 0.83802 0.83419 0.82953 0.82435 0.81873 0.81285 0.80704 0.80133 0.79591 0.79090 0.78646 0.78275 0.77974 0.77754 0.77621 0.77569
0.710  0.83917 0.83738 0.83449 0.83062 0.82592 0.82068 0.81499 0.80904 0.80316 0.79735 0.79187 0.78682 0.78231 0.77854 0.77547 0.77326 0.77191 0.77143
0.715  0.83562 0.83381 0.83089 0.82698 0.82223 0.81692 0.81116 0.80515 0.79907 0.79323 0.78767 0.78256 0.77808 0.77420 0.77114 0.76886 0.76751 0.76700
0.720  0.83198 0.83015 0.82712 0.82315 0.81845 0.81297 0.80714 0.80105 0.79504 0.78913 0.78350 0.77831 0.77369 0.76984 0.76668 0.76443 0.76304 0.76249
0.725  0.82825 0.82640 0.82335 0.81934 0.81447 0.80905 0.80316 0.79700 0.79091 0.78481 0.77912 0.77398 0.76930 0.76533 0.76220 0.75990 0.75848 0.75799
0.730  0.82444 0.82257 0.81949 0.81544 0.81052 0.80504 0.79909 0.79287 0.78657 0.78053 0.77477 0.76946 0.76480 0.76080 0.75761 0.75526 0.75385 0.75330
0.735  0.82053 0.81860 0.81554 0.81145 0.80648 0.80082 0.79480 0.78850 0.78228 0.77616 0.77034 0.76496 0.76018 0.75617 0.75291 0.75057 0.74912 0.74863
0.740  0.81653 0.81457 0.81149 0.80736 0.80235 0.79663 0.79055 0.78418 0.77789 0.77158 0.76569 0.76026 0.75553 0.75141 0.74816 0.74574 0.74430 0.74377
0.745  0.81243 0.81046 0.80734 0.80308 0.79800 0.79234 0.78620 0.77977 0.77327 0.76703 0.76107 0.75558 0.75069 0.74661 0.74326 0.74086 0.73939 0.73881
0.750  0.80823 0.80624 0.80308 0.79879 0.79367 0.78795 0.78161 0.77512 0.76869 0.76235 0.75623 0.75079 0.74585 0.74164 0.73832 0.73587 0.73437 0.73385
0.755  0.80392 0.80191 0.79866 0.79440 0.78923 0.78333 0.77707 0.77050 0.76387 0.75749 0.75142 0.74581 0.74081 0.73664 0.73322 0.73078 0.72928 0.72870
0.760  0.79950 0.79748 0.79420 0.78991 0.78469 0.77874 0.77241 0.76579 0.75908 0.75264 0.74649 0.74082 0.73577 0.73147 0.72808 0.72559 0.72406 0.72354
0.765  0.79496 0.79293 0.78963 0.78528 0.77991 0.77403 0.76750 0.76082 0.75419 0.74754 0.74135 0.73562 0.73060 0.72627 0.72278 0.72028 0.71875 0.71817
0.770  0.79031 0.78826 0.78493 0.78046 0.77514 0.76907 0.76262 0.75588 0.74904 0.74248 0.73621 0.73042 0.72527 0.72088 0.71743 0.71489 0.71333 0.71280
0.775  0.78553 0.78346 0.78011 0.77561 0.77025 0.76413 0.75762 0.75081 0.74392 0.73715 0.73083 0.72500 0.71989 0.71546 0.71194 0.70934 0.70779 0.70721
0.780  0.78062 0.77848 0.77514 0.77063 0.76522 0.75906 0.75236 0.74549 0.73853 0.73184 0.72546 0.71956 0.71431 0.70990 0.70631 0.70373 0.70214 0.70151
0.785  0.77558 0.77343 0.77001 0.76552 0.75995 0.75372 0.74711 0.74018 0.73316 0.72640 0.71983 0.71389 0.70870 0.70417 0.70060 0.69795 0.69635 0.69578
0.790  0.77040 0.76824 0.76479 0.76016 0.75467 0.74840 0.74172 0.73459 0.72766 0.72071 0.71421 0.70821 0.70286 0.69837 0.69471 0.69208 0.69046 0.68983
0.795  0.76505 0.76290 0.75943 0.75478 0.74924 0.74293 0.73605 0.72901 0.72188 0.71501 0.70833 0.70228 0.69699 0.69238 0.68875 0.68605 0.68442 0.68384
0.800  0.75957 0.75741 0.75392 0.74924 0.74356 0.73716 0.73039 0.72329 0.71610 0.70903 0.70243 0.69633 0.69088 0.68632 0.68260 0.67991 0.67826 0.67763
0.805  0.75394 0.75176 0.74825 0.74354 0.73781 0.73140 0.72442 0.71727 0.71003 0.70305 0.69635 0.69012 0.68474 0.68006 0.67635 0.67360 0.67195 0.67137
0.810  0.74814 0.74595 0.74233 0.73757 0.73192 0.72547 0.71845 0.71125 0.70395 0.69677 0.69007 0.68388 0.67834 0.67367 0.66992 0.66718 0.66550 0.66486
0.815  0.74216 0.73996 0.73633 0.73155 0.72586 0.71923 0.71231 0.70491 0.69756 0.69049 0.68370 0.67736 0.67189 0.66714 0.66332 0.66058 0.65890 0.65830
0.820  0.73601 0.73374 0.73015 0.72535 0.71949 0.71296 0.70585 0.69855 0.69116 0.68389 0.67709 0.67080 0.66518 0.66040 0.65663 0.65385 0.65213 0.65149
0.825  0.72966 0.72738 0.72378 0.71895 0.71308 0.70651 0.69936 0.69193 0.68443 0.67726 0.67027 0.66395 0.65840 0.65358 0.64971 0.64692 0.64522 0.64461
0.830  0.72311 0.72083 0.71721 0.71225 0.70646 0.69972 0.69253 0.68515 0.67766 0.67030 0.66342 0.65705 0.65136 0.64650 0.64268 0.63982 0.63811 0.63745
0.835  0.71636 0.71406 0.71034 0.70546 0.69952 0.69288 0.68566 0.67823 0.67070 0.66331 0.65624 0.64984 0.64412 0.63933 0.63540 0.63258 0.63085 0.63022
0.840  0.70938 0.70708 0.70335 0.69845 0.69249 0.68582 0.67857 0.67096 0.66341 0.65596 0.64900 0.64255 0.63679 0.63188 0.62800 0.62511 0.62338 0.62270
0.845  0.70217 0.69986 0.69613 0.69121 0.68524 0.67840 0.67112 0.66363 0.65602 0.64856 0.64142 0.63495 0.62917 0.62431 0.62035 0.61748 0.61572 0.61508
0.850  0.69471 0.69240 0.68866 0.68362 0.67761 0.67090 0.66359 0.65592 0.64829 0.64078 0.63376 0.62724 0.62143 0.61647 0.61248 0.60961 0.60785 0.60716
0.855  0.68699 0.68462 0.68094 0.67590 0.66987 0.66299 0.65566 0.64812 0.64037 0.63293 0.62573 0.61920 0.61337 0.60839 0.60446 0.60152 0.59976 0.59912
0.860  0.67900 0.67663 0.67286 0.66790 0.66187 0.65498 0.64763 0.63991 0.63224 0.62469 0.61760 0.61092 0.60507 0.60017 0.59614 0.59325 0.59147 0.59084
0.865  0.67071 0.66835 0.66458 0.65960 0.65345 0.64669 0.63917 0.63160 0.62375 0.61632 0.60909 0.60251 0.59664 0.59162 0.58764 0.58468 0.58291 0.58223
0.870  0.66211 0.65977 0.65600 0.65092 0.64487 0.63796 0.63059 0.62284 0.61514 0.60755 0.60030 0.59371 0.58783 0.58280 0.57884 0.57588 0.57410 0.57347
0.875  0.65319 0.65086 0.64709 0.64202 0.63597 0.62907 0.62166 0.61394 0.60608 0.59848 0.59136 0.58474 0.57884 0.57381 0.56975 0.56683 0.56504 0.56433
0.880  0.64393 0.64160 0.63775 0.63278 0.62661 0.61970 0.61232 0.60457 0.59686 0.58926 0.58199 0.57539 0.56948 0.56444 0.56043 0.55746 0.55568 0.55502
0.885  0.63429 0.63196 0.62813 0.62306 0.61702 0.61012 0.60275 0.59501 0.58715 0.57956 0.57241 0.56570 0.55980 0.55475 0.55077 0.54779 0.54601 0.54539
0.890  0.62425 0.62188 0.61812 0.61307 0.60703 0.60015 0.59267 0.58494 0.57724 0.56964 0.56239 0.55578 0.54983 0.54483 0.54077 0.53784 0.53604 0.53535
0.895  0.61378 0.61142 0.60768 0.60266 0.59653 0.58967 0.58233 0.57462 0.56680 0.55923 0.55199 0.54540 0.53951 0.53447 0.53042 0.52750 0.52571 0.52506
0.900  0.60286 0.60051 0.59679 0.59169 0.58571 0.57887 0.57143 0.56375 0.55595 0.54840 0.54131 0.53463 0.52876 0.52373 0.51976 0.51679 0.51501 0.51431
0.905  0.59144 0.58911 0.58533 0.58035 0.57428 0.56747 0.56019 0.55241 0.54481 0.53729 0.53010 0.52343 0.51759 0.51266 0.50864 0.50571 0.50392 0.50326
0.910  0.57947 0.57717 0.57342 0.56848 0.56246 0.55571 0.54834 0.54075 0.53304 0.52557 0.51842 0.51192 0.50609 0.50110 0.49709 0.49420 0.49242 0.49178
0.915  0.56692 0.56464 0.56093 0.55593 0.55007 0.54325 0.53594 0.52840 0.52080 0.51334 0.50624 0.49978 0.49400 0.48905 0.48506 0.48220 0.48043 0.47974
0.920  0.55374 0.55143 0.54781 0.54288 0.53696 0.53033 0.52310 0.51563 0.50805 0.50069 0.49366 0.48713 0.48139 0.47649 0.47260 0.46969 0.46795 0.46730
0.925  0.53985 0.53757 0.53393 0.52914 0.52330 0.51662 0.50946 0.50208 0.49458 0.48731 0.48035 0.47389 0.46821 0.46336 0.45952 0.45664 0.45492 0.45431
0.930  0.52517 0.52295 0.51937 0.51454 0.50878 0.50232 0.49526 0.48784 0.48043 0.47326 0.46638 0.46012 0.45441 0.44969 0.44582 0.44299 0.44128 0.44062
0.935  0.50965 0.50748 0.50396 0.49922 0.49356 0.48707 0.48013 0.47297 0.46567 0.45847 0.45170 0.44554 0.44001 0.43527 0.43145 0.42869 0.42698 0.42636
0.940  0.49318 0.49105 0.48754 0.48297 0.47730 0.47107 0.46426 0.45709 0.44993 0.44299 0.43634 0.43016 0.42473 0.42008 0.41632 0.41362 0.41195 0.41137
0.945  0.47563 0.47355 0.47012 0.46557 0.46014 0.45392 0.44726 0.44025 0.43324 0.42646 0.41995 0.41390 0.40858 0.40403 0.40035 0.39770 0.39607 0.39544
0.950  0.45685 0.45479 0.45150 0.44709 0.44179 0.43575 0.42914 0.42244 0.41562 0.40887 0.40253 0.39663 0.39145 0.38700 0.38342 0.38084 0.37925 0.37867
0.955  0.43667 0.43467 0.43149 0.42722 0.42201 0.41614 0.40986 0.40324 0.39662 0.39008 0.38392 0.37820 0.37317 0.36886 0.36538 0.36287 0.36133 0.36071
0.960  0.41484 0.41292 0.40980 0.40568 0.40075 0.39510 0.38894 0.38256 0.37618 0.36987 0.36394 0.35852 0.35358 0.34941 0.34610 0.34364 0.34215 0.34159
0.965  0.39106 0.38923 0.38626 0.38232 0.37752 0.37213 0.36623 0.36024 0.35403 0.34811 0.34232 0.33714 0.33240 0.32842 0.32525 0.32288 0.32145 0.32088
0.970  0.36490 0.36318 0.36037 0.35658 0.35213 0.34693 0.34145 0.33568 0.32988 0.32420 0.31871 0.31380 0.30932 0.30554 0.30253 0.30029 0.29894 0.29846
0.975  0.33578 0.33414 0.33151 0.32804 0.32380 0.31904 0.31384 0.30845 0.30306 0.29773 0.29269 0.28802 0.28383 0.28030 0.27748 0.27539 0.27412 0.27365
0.980  0.30277 0.30128 0.29888 0.29572 0.29185 0.28742 0.28266 0.27773 0.27280 0.26792 0.26332 0.25904 0.25519 0.25196 0.24935 0.24746 0.24628 0.24578
0.985  0.26437 0.26307 0.26095 0.25809 0.25467 0.25082 0.24661 0.24224 0.23780 0.23347 0.22939 0.22560 0.22219 0.21932 0.21700 0.21532 0.21428 0.21388
0.990  0.21768 0.21659 0.21483 0.21245 0.20960 0.20633 0.20281 0.19917 0.19545 0.19184 0.18843 0.18525 0.18240 0.18000 0.17806 0.17665 0.17578 0.17542
0.995  0.15524 0.15446 0.15316 0.15144 0.14937 0.14701 0.14446 0.14183 0.13914 0.13652 0.13405 0.13175 0.12969 0.12794 0.12654 0.12550 0.12488 0.12458
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e010.dat <==
# alpha = -0.15 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991
0.020  0.99991 0.99990 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985 0.99984
0.025  0.99985 0.99985 0.99985 0.99984 0.99983 0.99983 0.99982 0.99981 0.99980 0.99979 0.99979 0.99978 0.99977 0.99977 0.99976 0.99976 0.99976 0.99976
0.030  0.99979 0.99978 0.99978 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99970 0.99969 0.99968 0.99967 0.99967 0.99966 0.99966 0.99965 0.99965
0.035  0.99971 0.99971 0.99970 0.99969 0.99968 0.99966 0.99965 0.99963 0.99961 0.99960 0.99958 0.99957 0.99956 0.99955 0.99954 0.99953 0.99953 0.99952
0.040  0.99962 0.99962 0.99961 0.99959 0.99958 0.99956 0.99954 0.99952 0.99949 0.99947 0.99946 0.99944 0.99942 0.99941 0.99940 0.99939 0.99938 0.99938
0.045  0.99952 0.99951 0.99950 0.99948 0.99946 0.99944 0.99941 0.99939 0.99936 0.99934 0.99931 0.99929 0.99927 0.99925 0.99924 0.99923 0.99922 0.99921
0.050  0.99941 0.99940 0.99938 0.99936 0.99934 0.99931 0.99928 0.99924 0.99921 0.99918 0.99915 0.99912 0.99910 0.99907 0.99906 0.99905 0.99904 0.99903
0.055  0.99928 0.99927 0.99925 0.99923 0.99920 0.99916 0.99912 0.99908 0.99904 0.99901 0.99897 0.99894 0.99891 0.99888 0.99886 0.99885 0.99884 0.99883
0.060  0.99915 0.99913 0.99911 0.99908 0.99904 0.99900 0.99896 0.99891 0.99886 0.99882 0.99877 0.99873 0.99870 0.99867 0.99864 0.99863 0.99861 0.99860
0.065  0.99900 0.99898 0.99896 0.99892 0.99888 0.99883 0.99878 0.99872 0.99866 0.99861 0.99856 0.99851 0.99847 0.99843 0.99841 0.99839 0.99837 0.99836
0.070  0.99884 0.99882 0.99879 0.99875 0.99870 0.99864 0.99858 0.99852 0.99845 0.99839 0.99833 0.99828 0.99823 0.99818 0.99815 0.99813 0.99811 0.99810
0.075  0.99867 0.99864 0.99861 0.99856 0.99850 0.99844 0.99837 0.99830 0.99822 0.99815 0.99808 0.99802 0.99796 0.99791 0.99788 0.99785 0.99783 0.99781
0.080  0.99848 0.99846 0.99842 0.99836 0.99830 0.99822 0.99814 0.99806 0.99797 0.99789 0.99782 0.99775 0.99768 0.99763 0.99759 0.99755 0.99753 0.99751
0.085  0.99828 0.99826 0.99821 0.99815 0.99808 0.99799 0.99790 0.99781 0.99771 0.99762 0.99753 0.99745 0.99738 0.99732 0.99727 0.99724 0.99722 0.99719
0.090  0.99808 0.99804 0.99799 0.99793 0.99784 0.99775 0.99765 0.99754 0.99743 0.99733 0.99723 0.99714 0.99706 0.99699 0.99694 0.99690 0.99688 0.99685
0.095  0.99785 0.99782 0.99776 0.99769 0.99760 0.99749 0.99738 0.99726 0.99714 0.99703 0.99692 0.99682 0.99673 0.99665 0.99659 0.99655 0.99652 0.99649
0.100  0.99762 0.99758 0.99752 0.99744 0.99733 0.99722 0.99709 0.99696 0.99683 0.99670 0.99658 0.99647 0.99637 0.99629 0.99622 0.99617 0.99614 0.99610
0.105  0.99738 0.99733 0.99726 0.99717 0.99706 0.99693 0.99680 0.99665 0.99650 0.99636 0.99623 0.99611 0.99600 0.99591 0.99583 0.99578 0.99574 0.99570
0.110  0.99712 0.99707 0.99700 0.99689 0.99677 0.99663 0.99648 0.99632 0.99616 0.99601 0.99586 0.99573 0.99561 0.99550 0.99543 0.99536 0.99533 0.99528
0.115  0.99685 0.99680 0.99671 0.99660 0.99647 0.99631 0.99615 0.99598 0.99580 0.99564 0.99547 0.99533 0.99519 0.99508 0.99500 0.99493 0.99489 0.99484
0.120  0.99656 0.99651 0.99642 0.99630 0.99615 0.99598 0.99581 0.99562 0.99543 0.99524 0.99507 0.99491 0.99477 0.99465 0.99455 0.99448 0.99443 0.99438
0.125  0.99627 0.99621 0.99611 0.99598 0.99582 0.99564 0.99545 0.99524 0.99504 0.99484 0.99464 0.99447 0.99432 0.99419 0.99408 0.99400 0.99396 0.99390
0.130  0.99596 0.99590 0.99579 0.99565 0.99548 0.99528 0.99507 0.99485 0.99463 0.99441 0.99420 0.99402 0.99385 0.99371 0.99360 0.99351 0.99346 0.99340
0.135  0.99564 0.99557 0.99546 0.99530 0.99512 0.99491 0.99468 0.99444 0.99420 0.99397 0.99375 0.99355 0.99336 0.99321 0.99309 0.99300 0.99295 0.99288
0.140  0.99531 0.99523 0.99511 0.99494 0.99475 0.99452 0.99428 0.99402 0.99376 0.99351 0.99327 0.99306 0.99286 0.99270 0.99257 0.99247 0.99241 0.99233
0.145  0.99496 0.99488 0.99475 0.99457 0.99436 0.99412 0.99386 0.99358 0.99331 0.99304 0.99277 0.99255 0.99234 0.99216 0.99202 0.99191 0.99185 0.99177
0.150  0.99460 0.99452 0.99438 0.99419 0.99396 0.99370 0.99342 0.99312 0.99283 0.99254 0.99226 0.99202 0.99179 0.99161 0.99146 0.99134 0.99128 0.99119
0.155  0.99423 0.99414 0.99399 0.99379 0.99355 0.99327 0.99297 0.99265 0.99234 0.99203 0.99174 0.99147 0.99123 0.99103 0.99087 0.99075 0.99068 0.99067
0.160  0.99385 0.99375 0.99359 0.99337 0.99312 0.99282 0.99250 0.99216 0.99183 0.99150 0.99119 0.99091 0.99065 0.99044 0.99027 0.99014 0.99006 0.99005
0.165  0.99345 0.99335 0.99318 0.99295 0.99267 0.99235 0.99202 0.99166 0.99131 0.99096 0.99063 0.99032 0.99005 0.98983 0.98964 0.98951 0.98943 0.98941
0.170  0.99304 0.99293 0.99275 0.99250 0.99221 0.99188 0.99152 0.99114 0.99076 0.99039 0.99004 0.98972 0.98943 0.98919 0.98900 0.98886 0.98877 0.98874
0.175  0.99262 0.99250 0.99231 0.99205 0.99174 0.99138 0.99101 0.99060 0.99021 0.98981 0.98944 0.98910 0.98879 0.98854 0.98833 0.98818 0.98809 0.98806
0.180  0.99218 0.99205 0.99185 0.99158 0.99125 0.99087 0.99048 0.99005 0.98963 0.98921 0.98882 0.98846 0.98814 0.98787 0.98765 0.98749 0.98739 0.98735
0.185  0.99173 0.99160 0.99139 0.99109 0.99075 0.99035 0.98993 0.98947 0.98904 0.98859 0.98818 0.98780 0.98746 0.98717 0.98694 0.98677 0.98667 0.98662
0.190  0.99127 0.99113 0.99090 0.99059 0.99023 0.98981 0.98937 0.98889 0.98842 0.98795 0.98752 0.98712 0.98676 0.98646 0.98622 0.98604 0.98593 0.98588
0.195  0.99079 0.99064 0.99041 0.99008 0.98970 0.98926 0.98879 0.98828 0.98780 0.98730 0.98685 0.98642 0.98604 0.98573 0.98547 0.98528 0.98517 0.98511
0.200  0.99030 0.99014 0.98990 0.98955 0.98916 0.98869 0.98819 0.98766 0.98715 0.98663 0.98615 0.98570 0.98531 0.98497 0.98470 0.98451 0.98439 0.98432
0.205  0.98979 0.98963 0.98937 0.98901 0.98859 0.98810 0.98758 0.98703 0.98649 0.98594 0.98544 0.98496 0.98455 0.98420 0.98392 0.98371 0.98358 0.98351
0.210  0.98928 0.98910 0.98883 0.98845 0.98801 0.98750 0.98696 0.98637 0.98580 0.98523 0.98470 0.98420 0.98377 0.98340 0.98311 0.98289 0.98276 0.98267
0.215  0.98874 0.98856 0.98828 0.98788 0.98742 0.98688 0.98631 0.98570 0.98510 0.98450 0.98395 0.98343 0.98298 0.98259 0.98228 0.98205 0.98191 0.98182
0.220  0.98820 0.98801 0.98771 0.98730 0.98681 0.98625 0.98565 0.98501 0.98438 0.98376 0.98318 0.98263 0.98216 0.98175 0.98143 0.98119 0.98105 0.98094
0.225  0.98764 0.98744 0.98713 0.98670 0.98619 0.98560 0.98496 0.98431 0.98364 0.98300 0.98238 0.98182 0.98132 0.98089 0.98056 0.98031 0.98016 0.98004
0.230  0.98706 0.98685 0.98653 0.98608 0.98555 0.98493 0.98427 0.98358 0.98289 0.98221 0.98157 0.98098 0.98046 0.98001 0.97967 0.97940 0.97925 0.97921
0.235  0.98647 0.98626 0.98592 0.98545 0.98489 0.98425 0.98356 0.98284 0.98212 0.98141 0.98074 0.98013 0.97958 0.97912 0.97875 0.97848 0.97832 0.97827
0.240  0.98587 0.98564 0.98529 0.98480 0.98421 0.98355 0.98283 0.98208 0.98133 0.98059 0.97989 0.97925 0.97868 0.97820 0.97782 0.97753 0.97736 0.97730
0.245  0.98525 0.98501 0.98465 0.98414 0.98353 0.98284 0.98209 0.98130 0.98052 0.97975 0.97902 0.97836 0.97776 0.97726 0.97686 0.97656 0.97639 0.97632
0.250  0.98462 0.98437 0.98399 0.98346 0.98282 0.98210 0.98133 0.98051 0.97969 0.97889 0.97813 0.97744 0.97682 0.97630 0.97588 0.97557 0.97539 0.97531
0.255  0.98397 0.98371 0.98331 0.98276 0.98210 0.98135 0.98055 0.97969 0.97885 0.97800 0.97723 0.97651 0.97586 0.97532 0.97488 0.97456 0.97437 0.97428
0.260  0.98331 0.98304 0.98262 0.98205 0.98137 0.98058 0.97975 0.97885 0.97798 0.97710 0.97630 0.97555 0.97487 0.97431 0.97385 0.97353 0.97333 0.97323
0.265  0.98263 0.98235 0.98192 0.98133 0.98061 0.97979 0.97893 0.97800 0.97710 0.97619 0.97535 0.97456 0.97387 0.97329 0.97281 0.97247 0.97226 0.97215
0.270  0.98193 0.98165 0.98119 0.98058 0.97985 0.97899 0.97810 0.97714 0.97620 0.97526 0.97438 0.97356 0.97284 0.97224 0.97174 0.97139 0.97117 0.97106
0.275  0.98123 0.98093 0.98045 0.97982 0.97906 0.97818 0.97725 0.97625 0.97527 0.97430 0.97339 0.97254 0.97179 0.97116 0.97066 0.97029 0.97006 0.96993
0.280  0.98050 0.98019 0.97970 0.97905 0.97826 0.97734 0.97638 0.97535 0.97432 0.97332 0.97237 0.97150 0.97072 0.97007 0.96955 0.96916 0.96893 0.96879
0.285  0.97976 0.97944 0.97893 0.97825 0.97743 0.97649 0.97548 0.97442 0.97335 0.97233 0.97133 0.97044 0.96963 0.96895 0.96841 0.96801 0.96777 0.96771
0.290  0.97900 0.97867 0.97815 0.97744 0.97660 0.97562 0.97456 0.97348 0.97237 0.97131 0.97028 0.96935 0.96852 0.96782 0.96726 0.96684 0.96659 0.96651
0.295  0.97823 0.97789 0.97735 0.97661 0.97574 0.97473 0.97364 0.97251 0.97137 0.97027 0.96920 0.96825 0.96738 0.96666 0.96608 0.96564 0.96539 0.96530
0.300  0.97744 0.97709 0.97653 0.97576 0.97487 0.97382 0.97270 0.97154 0.97035 0.96921 0.96811 0.96712 0.96622 0.96547 0.96487 0.96443 0.96416 0.96406
0.305  0.97664 0.97627 0.97569 0.97490 0.97397 0.97290 0.97173 0.97053 0.96931 0.96812 0.96699 0.96597 0.96504 0.96427 0.96364 0.96319 0.96291 0.96280
0.310  0.97581 0.97544 0.97484 0.97403 0.97306 0.97195 0.97075 0.96950 0.96825 0.96701 0.96585 0.96479 0.96384 0.96304 0.96239 0.96193 0.96164 0.96151
0.315  0.97497 0.97459 0.97397 0.97313 0.97212 0.97099 0.96975 0.96845 0.96717 0.96589 0.96469 0.96358 0.96262 0.96178 0.96112 0.96064 0.96034 0.96020
0.320  0.97412 0.97372 0.97308 0.97222 0.97118 0.97000 0.96873 0.96739 0.96606 0.96475 0.96352 0.96237 0.96137 0.96051 0.95982 0.95932 0.95902 0.95887
0.325  0.97324 0.97283 0.97217 0.97128 0.97021 0.96899 0.96769 0.96631 0.96494 0.96358 0.96231 0.96113 0.96009 0.95920 0.95850 0.95799 0.95767 0.95751
0.330  0.97235 0.97193 0.97125 0.97033 0.96923 0.96796 0.96663 0.96521 0.96378 0.96240 0.96107 0.95987 0.95880 0.95788 0.95715 0.95662 0.95630 0.95620
0.335  0.97144 0.97101 0.97031 0.96936 0.96823 0.96692 0.96554 0.96408 0.96260 0.96119 0.95982 0.95858 0.95747 0.95654 0.95578 0.95524 0.95490 0.95479
0.340  0.97052 0.97007 0.96935 0.96838 0.96721 0.96586 0.96443 0.96294 0.96141 0.95995 0.95855 0.95727 0.95612 0.95516 0.95439 0.95382 0.95348 0.95336
0.345  0.96957 0.96911 0.96837 0.96737 0.96616 0.96478 0.96330 0.96177 0.96020 0.95870 0.95725 0.95593 0.95475 0.95377 0.95297 0.95238 0.95204 0.95190
0.350  0.96861 0.96813 0.96737 0.96634 0.96510 0.96368 0.96215 0.96058 0.95897 0.95741 0.95593 0.95458 0.95336 0.95235 0.95152 0.95092 0.95056 0.95041
0.355  0.96763 0.96714 0.96635 0.96530 0.96402 0.96256 0.96099 0.95937 0.95772 0.95610 0.95459 0.95318 0.95195 0.95090 0.95005 0.94944 0.94907 0.94890
0.360  0.96663 0.96612 0.96532 0.96423 0.96292 0.96142 0.95981 0.95812 0.95644 0.95478 0.95323 0.95178 0.95051 0.94942 0.94856 0.94793 0.94754 0.94736
0.365  0.96561 0.96509 0.96426 0.96314 0.96180 0.96026 0.95860 0.95686 0.95514 0.95343 0.95183 0.95035 0.94904 0.94792 0.94704 0.94639 0.94599 0.94580
0.370  0.96457 0.96404 0.96318 0.96202 0.96065 0.95908 0.95737 0.95559 0.95381 0.95206 0.95040 0.94890 0.94755 0.94640 0.94549 0.94482 0.94441 0.94429
0.375  0.96351 0.96296 0.96207 0.96089 0.95947 0.95787 0.95612 0.95429 0.95244 0.95067 0.94896 0.94742 0.94602 0.94485 0.94392 0.94323 0.94281 0.94267
0.380  0.96243 0.96187 0.96096 0.95975 0.95829 0.95662 0.95485 0.95297 0.95108 0.94925 0.94750 0.94591 0.94448 0.94328 0.94231 0.94161 0.94118 0.94102
0.385  0.96133 0.96075 0.95982 0.95858 0.95708 0.95537 0.95354 0.95163 0.94969 0.94781 0.94601 0.94438 0.94291 0.94168 0.94068 0.93996 0.93953 0.93935
0.390  0.96021 0.95961 0.95867 0.95739 0.95585 0.95410 0.95220 0.95026 0.94827 0.94631 0.94450 0.94280 0.94132 0.94005 0.93903 0.93829 0.93784 0.93765
0.395  0.95907 0.95846 0.95749 0.95618 0.95461 0.95281 0.95086 0.94886 0.94683 0.94482 0.94296 0.94122 0.93970 0.93839 0.93735 0.93659 0.93613 0.93592
0.400  0.95791 0.95728 0.95629 0.95495 0.95334 0.95150 0.94950 0.94742 0.94537 0.94331 0.94140 0.93961 0.93805 0.93671 0.93565 0.93487 0.93439 0.93417
0.405  0.95673 0.95608 0.95507 0.95370 0.95204 0.95016 0.94811 0.94598 0.94387 0.94177 0.93978 0.93798 0.93637 0.93500 0.93391 0.93311 0.93262 0.93247
0.410  0.95552 0.95486 0.95382 0.95242 0.95073 0.94880 0.94670 0.94452 0.94232 0.94021 0.93816 0.93632 0.93465 0.93326 0.93215 0.93132 0.93083 0.93065
0.415  0.95429 0.95362 0.95256 0.95112 0.94938 0.94741 0.94527 0.94303 0.94078 0.93862 0.93652 0.93463 0.93292 0.93150 0.93035 0.92951 0.92900 0.92881
0.420  0.95305 0.95236 0.95127 0.94980 0.94801 0.94599 0.94380 0.94152 0.93922 0.93699 0.93485 0.93290 0.93117 0.92971 0.92852 0.92767 0.92715 0.92694
0.425  0.95177 0.95107 0.94996 0.94844 0.94660 0.94453 0.94229 0.93998 0.93762 0.93531 0.93316 0.93114 0.92938 0.92788 0.92667 0.92580 0.92527 0.92504
0.430  0.95048 0.94976 0.94862 0.94705 0.94519 0.94307 0.94077 0.93841 0.93601 0.93364 0.93144 0.92938 0.92757 0.92602 0.92479 0.92390 0.92335 0.92311
0.435  0.94916 0.94843 0.94726 0.94565 0.94375 0.94159 0.93923 0.93678 0.93436 0.93194 0.92967 0.92758 0.92573 0.92415 0.92289 0.92197 0.92140 0.92123
0.440  0.94782 0.94707 0.94587 0.94424 0.94229 0.94008 0.93767 0.93517 0.93268 0.93022 0.92787 0.92575 0.92384 0.92224 0.92095 0.92000 0.91943 0.91924
0.445  0.94645 0.94569 0.94445 0.94279 0.94081 0.93854 0.93609 0.93352 0.93094 0.92846 0.92606 0.92389 0.92194 0.92030 0.91897 0.91801 0.91743 0.91721
0.450  0.94506 0.94429 0.94301 0.94133 0.93930 0.93698 0.93447 0.93185 0.92922 0.92667 0.92423 0.92198 0.92001 0.91833 0.91697 0.91599 0.91540 0.91516
0.455  0.94365 0.94285 0.94155 0.93983 0.93776 0.93539 0.93283 0.93016 0.92746 0.92482 0.92236 0.92006 0.91805 0.91631 0.91494 0.91394 0.91333 0.91307
0.460  0.94221 0.94140 0.94007 0.93831 0.93619 0.93375 0.93113 0.92843 0.92568 0.92298 0.92046 0.91811 0.91605 0.91428 0.91288 0.91186 0.91123 0.91095
0.465  0.94074 0.93991 0.93856 0.93677 0.93458 0.93209 0.92941 0.92662 0.92386 0.92111 0.91850 0.91614 0.91400 0.91222 0.91079 0.90973 0.90910 0.90889
0.470  0.93925 0.93840 0.93702 0.93519 0.93294 0.93042 0.92769 0.92484 0.92201 0.91921 0.91654 0.91413 0.91195 0.91013 0.90866 0.90759 0.90693 0.90670
0.475  0.93773 0.93687 0.93546 0.93359 0.93129 0.92873 0.92594 0.92303 0.92010 0.91728 0.91456 0.91208 0.90986 0.90800 0.90649 0.90541 0.90474 0.90449
0.480  0.93618 0.93530 0.93387 0.93192 0.92962 0.92700 0.92415 0.92119 0.91820 0.91528 0.91254 0.90998 0.90775 0.90583 0.90431 0.90319 0.90251 0.90224
0.485  0.93461 0.93370 0.93225 0.93026 0.92792 0.92524 0.92235 0.91932 0.91626 0.91327 0.91049 0.90788 0.90560 0.90363 0.90208 0.90094 0.90025 0.89995
0.490  0.93301 0.93207 0.93060 0.92858 0.92619 0.92346 0.92050 0.91741 0.91430 0.91125 0.90838 0.90574 0.90340 0.90141 0.89983 0.89865 0.89795 0.89772
0.495  0.93138 0.93042 0.92892 0.92687 0.92442 0.92161 0.91857 0.91542 0.91230 0.90920 0.90624 0.90358 0.90117 0.89915 0.89753 0.89633 0.89562 0.89536
0.500  0.92972 0.92875 0.92721 0.92512 0.92263 0.91974 0.91667 0.91345 0.91022 0.90711 0.90410 0.90137 0.89892 0.89686 0.89519 0.89398 0.89325 0.89297
0.505  0.92803 0.92704 0.92547 0.92335 0.92075 0.91787 0.91474 0.91146 0.90816 0.90497 0.90192 0.89910 0.89664 0.89450 0.89283 0.89160 0.89085 0.89055
0.510  0.92631 0.92530 0.92368 0.92154 0.91890 0.91596 0.91277 0.90944 0.90607 0.90278 0.89971 0.89683 0.89431 0.89214 0.89044 0.88918 0.88841 0.88809
0.515  0.92456 0.92353 0.92188 0.91971 0.91702 0.91402 0.91077 0.90737 0.90395 0.90059 0.89741 0.89453 0.89192 0.88975 0.88800 0.88671 0.88593 0.88567
0.520  0.92278 0.92173 0.92005 0.91783 0.91510 0.91205 0.90873 0.90526 0.90179 0.89837 0.89512 0.89219 0.88953 0.88732 0.88551 0.88421 0.88342 0.88314
0.525  0.92096 0.91990 0.91819 0.91589 0.91315 0.91003 0.90660 0.90308 0.89953 0.89611 0.89280 0.88978 0.88710 0.88484 0.88300 0.88168 0.88087 0.88056
0.530  0.91911 0.91803 0.91629 0.91395 0.91117 0.90794 0.90450 0.90092 0.89730 0.89378 0.89045 0.88735 0.88464 0.88230 0.88046 0.87911 0.87828 0.87795
0.535  0.91723 0.91614 0.91436 0.91198 0.90915 0.90586 0.90237 0.89872 0.89503 0.89142 0.88805 0.88490 0.88214 0.87976 0.87788 0.87649 0.87565 0.87530
0.540  0.91532 0.91420 0.91240 0.90998 0.90703 0.90375 0.90020 0.89648 0.89273 0.88906 0.88557 0.88241 0.87956 0.87718 0.87525 0.87384 0.87299 0.87269
0.545  0.91337 0.91223 0.91040 0.90794 0.90494 0.90161 0.89799 0.89420 0.89039 0.88665 0.88310 0.87988 0.87698 0.87455 0.87258 0.87115 0.87028 0.86996
0.550  0.91138 0.91023 0.90837 0.90587 0.90282 0.89943 0.89567 0.89182 0.88794 0.88421 0.88059 0.87727 0.87437 0.87185 0.86988 0.86842 0.86754 0.86719
0.555  0.90936 0.90819 0.90629 0.90375 0.90066 0.89720 0.89339 0.88948 0.88553 0.88166 0.87805 0.87467 0.87170 0.86915 0.86713 0.86565 0.86474 0.86438
0.560  0.90730 0.90610 0.90414 0.90160 0.89846 0.89488 0.89107 0.88709 0.88308 0.87914 0.87540 0.87202 0.86896 0.86641 0.86435 0.86283 0.86192 0.86161
0.565  0.90521 0.90397 0.90200 0.89936 0.89622 0.89258 0.88871 0.88466 0.88058 0.87658 0.87277 0.86933 0.86622 0.86362 0.86150 0.85998 0.85905 0.85871
0.570  0.90307 0.90181 0.89981 0.89713 0.89394 0.89025 0.88631 0.88217 0.87803 0.87397 0.87011 0.86655 0.86344 0.86075 0.85864 0.85708 0.85613 0.85576
0.575  0.90090 0.89962 0.89759 0.89487 0.89156 0.88787 0.88379 0.87961 0.87539 0.87126 0.86740 0.86378 0.86062 0.85788 0.85573 0.85413 0.85317 0.85278
0.580  0.89868 0.89739 0.89533 0.89256 0.88920 0.88545 0.88131 0.87706 0.87278 0.86857 0.86458 0.86097 0.85770 0.85497 0.85276 0.85114 0.85017 0.84983
0.585  0.89643 0.89511 0.89302 0.89021 0.88680 0.88292 0.87879 0.87447 0.87012 0.86584 0.86179 0.85811 0.85479 0.85200 0.84974 0.84812 0.84712 0.84675
0.590  0.89412 0.89280 0.89067 0.88782 0.88436 0.88042 0.87622 0.87184 0.86740 0.86307 0.85895 0.85515 0.85183 0.84896 0.84670 0.84504 0.84402 0.84363
0.595  0.89178 0.89044 0.88828 0.88539 0.88187 0.87787 0.87361 0.86907 0.86458 0.86018 0.85606 0.85221 0.84882 0.84591 0.84360 0.84190 0.84088 0.84046
0.600  0.88939 0.88803 0.88584 0.88284 0.87933 0.87528 0.87087 0.86635 0.86178 0.85731 0.85306 0.84921 0.84572 0.84281 0.84044 0.83873 0.83769 0.83733
0.605  0.88696 0.88558 0.88334 0.88032 0.87669 0.87264 0.86817 0.86358 0.85894 0.85440 0.85008 0.84616 0.84263 0.83965 0.83725 0.83552 0.83445 0.83406
0.610  0.88449 0.88309 0.88078 0.87775 0.87407 0.86988 0.86542 0.86076 0.85605 0.85144 0.84705 0.84302 0.83948 0.83642 0.83402 0.83224 0.83115 0.83074
0.615  0.88196 0.88054 0.87821 0.87514 0.87140 0.86715 0.86263 0.85780 0.85303 0.84835 0.84398 0.83988 0.83623 0.83318 0.83072 0.82891 0.82782 0.82746
0.620  0.87939 0.87795 0.87558 0.87247 0.86868 0.86437 0.85974 0.85489 0.85005 0.84530 0.84078 0.83669 0.83299 0.82989 0.82736 0.82554 0.82444 0.82404
0.625  0.87677 0.87530 0.87291 0.86975 0.86591 0.86154 0.85679 0.85193 0.84702 0.84219 0.83761 0.83338 0.82969 0.82649 0.82398 0.82213 0.82099 0.82056
0.630  0.87410 0.87258 0.87019 0.86698 0.86301 0.85866 0.85385 0.84891 0.84391 0.83902 0.83438 0.83009 0.82632 0.82309 0.82053 0.81863 0.81749 0.81704
0.635  0.87137 0.86983 0.86741 0.86409 0.86013 0.85563 0.85085 0.84574 0.84069 0.83573 0.83102 0.82674 0.82288 0.81964 0.81700 0.81510 0.81395 0.81354
0.640  0.86859 0.86704 0.86458 0.86122 0.85721 0.85265 0.84779 0.84262 0.83750 0.83247 0.82768 0.82327 0.81942 0.81608 0.81345 0.81152 0.81034 0.80990
0.645  0.86576 0.86418 0.86169 0.85829 0.85423 0.84961 0.84459 0.83945 0.83425 0.82914 0.82429 0.81982 0.81590 0.81252 0.80985 0.80786 0.80667 0.80621
0.650  0.86287 0.86127 0.85869 0.85531 0.85119 0.84651 0.84143 0.83622 0.83084 0.82567 0.82084 0.81631 0.81227 0.80890 0.80614 0.80417 0.80296 0.80254
0.655  0.85992 0.85831 0.85569 0.85227 0.84807 0.84334 0.83821 0.83282 0.82748 0.82224 0.81725 0.81273 0.80865 0.80516 0.80242 0.80041 0.79918 0.79873
0.660  0.85691 0.85528 0.85264 0.84916 0.84485 0.84005 0.83492 0.82947 0.82406 0.81875 0.81369 0.80903 0.80495 0.80143 0.79864 0.79657 0.79533 0.79486
0.665  0.85384 0.85219 0.84952 0.84592 0.84164 0.83677 0.83148 0.82606 0.82057 0.81514 0.81006 0.80534 0.80114 0.79762 0.79475 0.79270 0.79144 0.79101
0.670  0.85071 0.84904 0.84633 0.84270 0.83837 0.83344 0.82808 0.82257 0.81693 0.81148 0.80629 0.80158 0.79733 0.79370 0.79085 0.78876 0.78747 0.78701
0.675  0.84751 0.84582 0.84309 0.83941 0.83502 0.83003 0.82461 0.81895 0.81332 0.80780 0.80254 0.79769 0.79345 0.78978 0.78688 0.78473 0.78344 0.78295
0.680  0.84425 0.84254 0.83977 0.83606 0.83152 0.82646 0.82105 0.81534 0.80964 0.80404 0.79873 0.79382 0.78945 0.78579 0.78280 0.78066 0.77935 0.77890
0.685  0.84092 0.83916 0.83634 0.83263 0.82805 0.82293 0.81738 0.81167 0.80579 0.80014 0.79475 0.78986 0.78544 0.78167 0.77870 0.77653 0.77519 0.77471
0.690  0.83751 0.83572 0.83287 0.82913 0.82450 0.81933 0.81371 0.80782 0.80199 0.79626 0.79080 0.78577 0.78136 0.77755 0.77453 0.77229 0.77095 0.77044
0.695  0.83404 0.83223 0.82935 0.82549 0.82089 0.81565 0.80997 0.80402 0.79810 0.79230 0.78678 0.78168 0.77715 0.77335 0.77025 0.76802 0.76666 0.76619
0.700  0.83049 0.82866 0.82575 0.82185 0.81720 0.81179 0.80604 0.80013 0.79404 0.78818 0.78259 0.77744 0.77293 0.76902 0.76594 0.76367 0.76227 0.76178
0.705  0.82685 0.82502 0.82208 0.81814 0.81334 0.80797 0.80216 0.79606 0.79002 0.78408 0.77842 0.77321 0.76857 0.76468 0.76153 0.75923 0.75783 0.75729
0.710  0.82314 0.82130 0.81833 0.81434 0.80950 0.80408 0.79819 0.79203 0.78592 0.77988 0.77417 0.76890 0.76420 0.76025 0.75705 0.75473 0.75332 0.75282
0.715  0.81935 0.81749 0.81449 0.81047 0.80557 0.80009 0.79413 0.78792 0.78162 0.77554 0.76976 0.76443 0.75975 0.75570 0.75251 0.75012 0.74870 0.74818
0.720  0.81548 0.81360 0.81050 0.80642 0.80156 0.79592 0.78990 0.78360 0.77736 0.77122 0.76536 0.75996 0.75515 0.75113 0.74784 0.74548 0.74403 0.74346
0.725  0.81152 0.80962 0.80650 0.80238 0.79737 0.79177 0.78569 0.77933 0.77301 0.76668 0.76077 0.75541 0.75055 0.74641 0.74314 0.74074 0.73926 0.73874
0.730  0.80747 0.80555 0.80240 0.79824 0.79319 0.78754 0.78139 0.77496 0.76846 0.76219 0.75621 0.75069 0.74583 0.74167 0.73834 0.73589 0.73442 0.73386
0.735  0.80333 0.80135 0.79822 0.79402 0.78892 0.78309 0.77688 0.77038 0.76394 0.75760 0.75155 0.74597 0.74100 0.73683 0.73344 0.73099 0.72949 0.72897
0.740  0.79909 0.79709 0.79393 0.78970 0.78455 0.77867 0.77240 0.76584 0.75932 0.75280 0.74670 0.74107 0.73614 0.73186 0.72847 0.72596 0.72446 0.72390
0.745  0.79476 0.79274 0.78955 0.78519 0.77997 0.77416 0.76783 0.76120 0.75449 0.74803 0.74186 0.73617 0.73110 0.72685 0.72338 0.72087 0.71935 0.71875
0.750  0.79031 0.78828 0.78505 0.78067 0.77541 0.76954 0.76303 0.75633 0.74969 0.74314 0.73682 0.73117 0.72604 0.72168 0.71823 0.71568 0.71413 0.71358
0.755  0.78577 0.78372 0.78040 0.77604 0.77074 0.76470 0.75825 0.75150 0.74466 0.73807 0.73178 0.72598 0.72081 0.71648 0.71293 0.71039 0.70883 0.70824
0.760  0.78111 0.77905 0.77571 0.77131 0.76597 0.75987 0.75337 0.74656 0.73966 0.73300 0.72665 0.72079 0.71556 0.71110 0.70759 0.70501 0.70341 0.70288
0.765  0.77634 0.77426 0.77089 0.76646 0.76097 0.75493 0.74824 0.74137 0.73454 0.72770 0.72130 0.71539 0.71019 0.70571 0.70210 0.69950 0.69792 0.69732
0.770  0.77144 0.76935 0.76596 0.76140 0.75596 0.74976 0.74314 0.73621 0.72919 0.72242 0.71595 0.70998 0.70466 0.70012 0.69655 0.69392 0.69230 0.69175
0.775  0.76643 0.76432 0.76091 0.75632 0.75084 0.74459 0.73792 0.73093 0.72385 0.71689 0.71038 0.70436 0.69908 0.69450 0.69087 0.68819 0.68657 0.68598
0.780  0.76128 0.75911 0.75571 0.75111 0.74559 0.73930 0.73244 0.72540 0.71826 0.71137 0.70480 0.69873 0.69331 0.68876 0.68506 0.68238 0.68074 0.68010
0.785  0.75601 0.75382 0.75034 0.74577 0.74010 0.73374 0.72697 0.71987 0.71268 0.70573 0.69898 0.69287 0.68751 0.68285 0.67916 0.67642 0.67478 0.67418
0.790  0.75059 0.74840 0.74489 0.74019 0.73459 0.72819 0.72136 0.71408 0.70697 0.69984 0.69316 0.68699 0.68149 0.67686 0.67309 0.67038 0.66870 0.66806
0.795  0.74501 0.74282 0.73930 0.73457 0.72893 0.72250 0.71549 0.70829 0.70099 0.69394 0.68709 0.68088 0.67543 0.67070 0.66695 0.66417 0.66250 0.66190
0.800  0.73930 0.73710 0.73356 0.72881 0.72304 0.71653 0.70961 0.70236 0.69501 0.68778 0.68101 0.67474 0.66915 0.66446 0.66063 0.65786 0.65617 0.65552
0.805  0.73343 0.73123 0.72766 0.72289 0.71707 0.71054 0.70344 0.69614 0.68874 0.68160 0.67474 0.66835 0.66283 0.65802 0.65421 0.65139 0.64970 0.64909
0.810  0.72740 0.72518 0.72153 0.71670 0.71096 0.70440 0.69726 0.68992 0.68247 0.67514 0.66828 0.66193 0.65627 0.65147 0.64762 0.64481 0.64309 0.64244
0.815  0.72120 0.71897 0.71530 0.71046 0.70468 0.69796 0.69091 0.68339 0.67590 0.66867 0.66173 0.65525 0.64965 0.64478 0.64087 0.63806 0.63634 0.63572
0.820  0.71481 0.71252 0.70890 0.70404 0.69811 0.69148 0.68426 0.67684 0.66931 0.66190 0.65495 0.64852 0.64278 0.63789 0.63402 0.63118 0.62942 0.62877
0.825  0.70825 0.70595 0.70231 0.69743 0.69149 0.68483 0.67758 0.67003 0.66240 0.65509 0.64797 0.64152 0.63584 0.63092 0.62696 0.62411 0.62237 0.62174
0.830  0.70148 0.69918 0.69553 0.69053 0.68467 0.67785 0.67056 0.66307 0.65546 0.64797 0.64096 0.63446 0.62866 0.62370 0.61979 0.61688 0.61513 0.61446
0.835  0.69451 0.69220 0.68846 0.68353 0.67753 0.67081 0.66350 0.65597 0.64832 0.64081 0.63363 0.62711 0.62128 0.61640 0.61239 0.60951 0.60774 0.60710
0.840  0.68732 0.68501 0.68126 0.67632 0.67031 0.66357 0.65624 0.64853 0.64087 0.63332 0.62624 0.61968 0.61382 0.60883 0.60487 0.60192 0.60015 0.59947
0.845  0.67991 0.67759 0.67384 0.66889 0.66287 0.65598 0.64862 0.64104 0.63333 0.62576 0.61852 0.61195 0.60608 0.60114 0.59710 0.59419 0.59239 0.59175
0.850  0.67225 0.66993 0.66618 0.66112 0.65507 0.64829 0.64092 0.63317 0.62546 0.61786 0.61073 0.60412 0.59822 0.59318 0.58913 0.58622 0.58443 0.58373
0.855  0.66434 0.66197 0.65827 0.65321 0.64715 0.64023 0.63284 0.62522 0.61740 0.60987 0.60259 0.59597 0.59006 0.58501 0.58102 0.57804 0.57625 0.57560
0.860  0.65617 0.65380 0.65001 0.64504 0.63898 0.63206 0.62466 0.61688 0.60914 0.60151 0.59434 0.58759 0.58167 0.57670 0.57262 0.56968 0.56788 0.56725
0.865  0.64770 0.64534 0.64156 0.63657 0.63041 0.62361 0.61606 0.60843 0.60053 0.59303 0.58573 0.57909 0.57315 0.56807 0.56404 0.56106 0.55926 0.55858
0.870  0.63893 0.63659 0.63282 0.62775 0.62168 0.61475 0.60735 0.59956 0.59181 0.58417 0.57686 0.57021 0.56427 0.55920 0.55519 0.55220 0.55040 0.54976
0.875  0.62986 0.62753 0.62376 0.61870 0.61265 0.60573 0.59830 0.59055 0.58266 0.57502 0.56784 0.56118 0.55522 0.55015 0.54606 0.54311 0.54130 0.54060
0.880  0.62044 0.61812 0.61429 0.60933 0.60317 0.59625 0.58886 0.58109 0.57335 0.56571 0.55841 0.55177 0.54583 0.54075 0.53671 0.53372 0.53192 0.53126
0.885  0.61067 0.60836 0.60454 0.59950 0.59347 0.58657 0.57919 0.57145 0.56358 0.55596 0.54879 0.54205 0.53612 0.53105 0.52704 0.52404 0.52225 0.52163
0.890  0.60052 0.59816 0.59442 0.58940 0.58337 0.57651 0.56904 0.56132 0.55361 0.54600 0.53874 0.53211 0.52614 0.52112 0.51704 0.51410 0.51229 0.51161
0.895  0.58995 0.58761 0.58389 0.57890 0.57281 0.56597 0.55864 0.55095 0.54314 0.53557 0.52833 0.52173 0.51583 0.51078 0.50672 0.50380 0.50200 0.50135
0.900  0.57894 0.57662 0.57292 0.56787 0.56192 0.55512 0.54771 0.54006 0.53228 0.52475 0.51766 0.51099 0.50511 0.50009 0.49611 0.49314 0.49136 0.49066
0.905  0.56746 0.56515 0.56141 0.55648 0.55046 0.54370 0.53645 0.52873 0.52114 0.51365 0.50648 0.49984 0.49400 0.48908 0.48506 0.48214 0.48034 0.47969
0.910  0.55546 0.55318 0.54947 0.54458 0.53862 0.53192 0.52462 0.51708 0.50941 0.50198 0.49487 0.48839 0.48258 0.47761 0.47361 0.47072 0.46895 0.46832
0.915  0.54290 0.54064 0.53698 0.53205 0.52625 0.51950 0.51225 0.50478 0.49724 0.48983 0.48278 0.47636 0.47061 0.46568 0.46171 0.45886 0.45710 0.45642
0.920  0.52973 0.52745 0.52389 0.51902 0.51318 0.50663 0.49947 0.49208 0.48457 0.47728 0.47031 0.46383 0.45814 0.45327 0.44940 0.44652 0.44479 0.44414
0.925  0.51589 0.51365 0.51007 0.50535 0.49960 0.49301 0.48594 0.47866 0.47124 0.46404 0.45715 0.45076 0.44514 0.44033 0.43652 0.43367 0.43196 0.43136
0.930  0.50130 0.49912 0.49561 0.49087 0.48520 0.47883 0.47188 0.46457 0.45726 0.45017 0.44339 0.43720 0.43155 0.42689 0.42306 0.42026 0.41856 0.41792
0.935  0.48592 0.48379 0.48034 0.47570 0.47014 0.46377 0.45694 0.44989 0.44271 0.43562 0.42894 0.42286 0.41741 0.41273 0.40897 0.40625 0.40455 0.40395
0.940  0.46964 0.46756 0.46413 0.45965 0.45410 0.44798 0.44130 0.43427 0.42723 0.42041 0.41387 0.40779 0.40245 0.39787 0.39417 0.39151 0.38987 0.38929
0.945  0.45234 0.45031 0.44696 0.44252 0.43721 0.43113 0.42461 0.41774 0.41087 0.40421 0.39783 0.39189 0.38667 0.38220 0.37859 0.37599 0.37439 0.37377
0.950  0.43389 0.43187 0.42867 0.42437 0.41920 0.41331 0.40686 0.40030 0.39363 0.38704 0.38083 0.37506 0.36998 0.36563 0.36212 0.35959 0.35803 0.35746
0.955  0.41411 0.41217 0.40908 0.40493 0.39986 0.39414 0.38802 0.38156 0.37511 0.36873 0.36272 0.35714 0.35223 0.34801 0.34462 0.34216 0.34065 0.34005
0.960  0.39279 0.39093 0.38791 0.38391 0.37912 0.37364 0.36765 0.36145 0.35525 0.34911 0.34334 0.33806 0.33325 0.32919 0.32596 0.32356 0.32211 0.32158
0.965  0.36965 0.36788 0.36501 0.36120 0.35656 0.35133 0.34561 0.33981 0.33379 0.32804 0.32243 0.31740 0.31280 0.30893 0.30585 0.30356 0.30217 0.30162
0.970  0.34429 0.34263 0.33992 0.33627 0.33197 0.32695 0.32166 0.31608 0.31047 0.30498 0.29968 0.29493 0.29059 0.28693 0.28402 0.28185 0.28054 0.28008
0.975  0.31617 0.31459 0.31207 0.30873 0.30466 0.30008 0.29506 0.28988 0.28469 0.27955 0.27469 0.27019 0.26615 0.26275 0.26003 0.25801 0.25679 0.25634
0.980  0.28444 0.28302 0.28072 0.27768 0.27398 0.26974 0.26517 0.26044 0.25571 0.25103 0.24661 0.24250 0.23881 0.23570 0.23319 0.23138 0.23025 0.22977
0.985  0.24772 0.24647 0.24445 0.24173 0.23846 0.23478 0.23076 0.22659 0.22235 0.21822 0.21432 0.21069 0.20743 0.20469 0.20247 0.20087 0.19988 0.19949
0.990  0.20332 0.20229 0.20061 0.19836 0.19565 0.19254 0.18920 0.18574 0.18221 0.17878 0.17554 0.17252 0.16981 0.16753 0.16568 0.16435 0.16351 0.16318
0.995  0.14440 0.14366 0.14244 0.14081 0.13886 0.13663 0.13423 0.13174 0.12921 0.12674 0.12441 0.12224 0.12029 0.11865 0.11732 0.11634 0.11575 0.11547
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e020.dat <==
# alpha = -0.15 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990
0.020  0.99989 0.99989 0.99989 0.99989 0.99988 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983
0.025  0.99983 0.99983 0.99983 0.99982 0.99981 0.99981 0.99980 0.99979 0.99978 0.99977 0.99976 0.99976 0.99975 0.99974 0.99974 0.99974 0.99973 0.99973
0.030  0.99976 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99970 0.99968 0.99967 0.99966 0.99965 0.99964 0.99963 0.99962 0.99962 0.99962 0.99961
0.035  0.99967 0.99967 0.99966 0.99965 0.99963 0.99962 0.99960 0.99959 0.99957 0.99955 0.99954 0.99952 0.99951 0.99950 0.99949 0.99948 0.99948 0.99947
0.040  0.99957 0.99957 0.99955 0.99954 0.99952 0.99950 0.99948 0.99946 0.99944 0.99941 0.99939 0.99937 0.99936 0.99934 0.99933 0.99932 0.99932 0.99931
0.045  0.99946 0.99945 0.99944 0.99942 0.99940 0.99937 0.99934 0.99932 0.99929 0.99926 0.99923 0.99921 0.99919 0.99917 0.99915 0.99914 0.99914 0.99913
0.050  0.99933 0.99932 0.99930 0.99928 0.99925 0.99922 0.99919 0.99915 0.99912 0.99908 0.99905 0.99902 0.99899 0.99897 0.99895 0.99894 0.99893 0.99892
0.055  0.99919 0.99918 0.99916 0.99913 0.99910 0.99906 0.99902 0.99898 0.99893 0.99889 0.99885 0.99882 0.99878 0.99876 0.99873 0.99872 0.99871 0.99870
0.060  0.99904 0.99902 0.99900 0.99896 0.99893 0.99888 0.99883 0.99878 0.99873 0.99868 0.99863 0.99859 0.99855 0.99852 0.99849 0.99847 0.99846 0.99845
0.065  0.99887 0.99885 0.99882 0.99878 0.99874 0.99869 0.99863 0.99857 0.99851 0.99845 0.99840 0.99835 0.99830 0.99826 0.99823 0.99821 0.99819 0.99818
0.070  0.99869 0.99867 0.99863 0.99859 0.99854 0.99848 0.99841 0.99834 0.99827 0.99820 0.99814 0.99808 0.99803 0.99798 0.99795 0.99792 0.99791 0.99789
0.075  0.99849 0.99847 0.99843 0.99838 0.99832 0.99825 0.99817 0.99810 0.99802 0.99794 0.99786 0.99780 0.99774 0.99768 0.99764 0.99761 0.99760 0.99758
0.080  0.99828 0.99826 0.99821 0.99816 0.99809 0.99801 0.99792 0.99783 0.99774 0.99765 0.99757 0.99749 0.99742 0.99736 0.99732 0.99728 0.99726 0.99724
0.085  0.99806 0.99803 0.99798 0.99792 0.99784 0.99775 0.99765 0.99755 0.99745 0.99735 0.99725 0.99717 0.99709 0.99702 0.99697 0.99693 0.99691 0.99688
0.090  0.99782 0.99779 0.99774 0.99766 0.99758 0.99748 0.99737 0.99725 0.99714 0.99703 0.99692 0.99682 0.99674 0.99666 0.99661 0.99656 0.99653 0.99651
0.095  0.99757 0.99754 0.99748 0.99740 0.99730 0.99719 0.99707 0.99694 0.99681 0.99669 0.99657 0.99646 0.99636 0.99628 0.99622 0.99617 0.99614 0.99611
0.100  0.99731 0.99727 0.99720 0.99711 0.99701 0.99688 0.99675 0.99661 0.99646 0.99633 0.99620 0.99608 0.99597 0.99588 0.99581 0.99575 0.99572 0.99568
0.105  0.99703 0.99699 0.99691 0.99682 0.99670 0.99656 0.99641 0.99626 0.99610 0.99595 0.99580 0.99567 0.99555 0.99545 0.99537 0.99531 0.99528 0.99524
0.110  0.99674 0.99669 0.99661 0.99650 0.99637 0.99622 0.99606 0.99589 0.99572 0.99555 0.99539 0.99525 0.99512 0.99501 0.99492 0.99486 0.99482 0.99477
0.115  0.99644 0.99638 0.99629 0.99618 0.99603 0.99587 0.99569 0.99551 0.99532 0.99514 0.99496 0.99481 0.99466 0.99454 0.99445 0.99437 0.99433 0.99428
0.120  0.99612 0.99606 0.99596 0.99583 0.99568 0.99550 0.99531 0.99510 0.99490 0.99470 0.99451 0.99434 0.99419 0.99405 0.99395 0.99387 0.99382 0.99377
0.125  0.99578 0.99572 0.99562 0.99548 0.99531 0.99511 0.99491 0.99469 0.99447 0.99425 0.99404 0.99386 0.99369 0.99355 0.99343 0.99335 0.99330 0.99324
0.130  0.99544 0.99537 0.99525 0.99510 0.99492 0.99471 0.99449 0.99425 0.99401 0.99378 0.99355 0.99335 0.99317 0.99302 0.99289 0.99280 0.99275 0.99269
0.135  0.99508 0.99500 0.99488 0.99472 0.99452 0.99429 0.99405 0.99379 0.99354 0.99329 0.99304 0.99283 0.99263 0.99247 0.99233 0.99223 0.99217 0.99211
0.140  0.99470 0.99462 0.99449 0.99431 0.99410 0.99386 0.99360 0.99332 0.99305 0.99278 0.99251 0.99228 0.99207 0.99189 0.99175 0.99164 0.99158 0.99151
0.145  0.99431 0.99422 0.99408 0.99389 0.99367 0.99341 0.99313 0.99283 0.99254 0.99225 0.99196 0.99172 0.99149 0.99130 0.99115 0.99103 0.99096 0.99089
0.150  0.99390 0.99381 0.99366 0.99346 0.99322 0.99294 0.99264 0.99232 0.99201 0.99170 0.99140 0.99113 0.99089 0.99068 0.99052 0.99040 0.99033 0.99024
0.155  0.99349 0.99339 0.99323 0.99301 0.99275 0.99245 0.99214 0.99180 0.99146 0.99113 0.99081 0.99052 0.99026 0.99005 0.98987 0.98974 0.98967 0.98965
0.160  0.99305 0.99295 0.99278 0.99255 0.99227 0.99195 0.99161 0.99125 0.99089 0.99054 0.99020 0.98990 0.98962 0.98939 0.98920 0.98906 0.98898 0.98896
0.165  0.99260 0.99249 0.99231 0.99207 0.99177 0.99143 0.99107 0.99069 0.99031 0.98993 0.98958 0.98925 0.98895 0.98871 0.98851 0.98836 0.98828 0.98825
0.170  0.99214 0.99202 0.99183 0.99157 0.99126 0.99090 0.99052 0.99011 0.98971 0.98931 0.98893 0.98858 0.98826 0.98801 0.98780 0.98764 0.98755 0.98752
0.175  0.99166 0.99154 0.99133 0.99106 0.99073 0.99035 0.98994 0.98951 0.98908 0.98866 0.98826 0.98789 0.98756 0.98728 0.98706 0.98690 0.98680 0.98676
0.180  0.99117 0.99104 0.99082 0.99053 0.99018 0.98978 0.98935 0.98889 0.98844 0.98799 0.98757 0.98718 0.98683 0.98654 0.98630 0.98613 0.98602 0.98598
0.185  0.99066 0.99052 0.99030 0.98999 0.98962 0.98919 0.98874 0.98826 0.98778 0.98730 0.98686 0.98645 0.98608 0.98577 0.98552 0.98534 0.98523 0.98518
0.190  0.99014 0.98999 0.98975 0.98943 0.98904 0.98859 0.98812 0.98760 0.98710 0.98660 0.98613 0.98569 0.98531 0.98498 0.98472 0.98453 0.98441 0.98435
0.195  0.98960 0.98945 0.98920 0.98885 0.98845 0.98797 0.98747 0.98693 0.98640 0.98587 0.98538 0.98492 0.98451 0.98417 0.98389 0.98369 0.98357 0.98350
0.200  0.98905 0.98889 0.98862 0.98826 0.98783 0.98733 0.98681 0.98624 0.98568 0.98513 0.98461 0.98412 0.98370 0.98333 0.98304 0.98283 0.98270 0.98263
0.205  0.98848 0.98831 0.98803 0.98765 0.98720 0.98668 0.98612 0.98553 0.98495 0.98436 0.98382 0.98330 0.98286 0.98248 0.98217 0.98195 0.98181 0.98173
0.210  0.98790 0.98772 0.98743 0.98703 0.98656 0.98601 0.98542 0.98480 0.98419 0.98357 0.98300 0.98247 0.98200 0.98160 0.98128 0.98104 0.98090 0.98081
0.215  0.98730 0.98711 0.98680 0.98639 0.98589 0.98532 0.98471 0.98406 0.98341 0.98277 0.98217 0.98161 0.98112 0.98069 0.98036 0.98011 0.97996 0.97987
0.220  0.98669 0.98648 0.98617 0.98573 0.98521 0.98461 0.98397 0.98329 0.98261 0.98194 0.98131 0.98073 0.98021 0.97977 0.97942 0.97916 0.97900 0.97890
0.225  0.98605 0.98584 0.98551 0.98505 0.98451 0.98388 0.98321 0.98250 0.98179 0.98109 0.98043 0.97982 0.97929 0.97882 0.97846 0.97819 0.97802 0.97791
0.230  0.98541 0.98519 0.98484 0.98436 0.98379 0.98314 0.98243 0.98170 0.98095 0.98023 0.97953 0.97890 0.97834 0.97785 0.97747 0.97719 0.97702 0.97697
0.235  0.98475 0.98451 0.98415 0.98366 0.98306 0.98238 0.98164 0.98087 0.98010 0.97934 0.97861 0.97795 0.97736 0.97686 0.97646 0.97616 0.97599 0.97594
0.240  0.98407 0.98383 0.98345 0.98293 0.98231 0.98160 0.98083 0.98003 0.97922 0.97843 0.97767 0.97698 0.97637 0.97585 0.97543 0.97512 0.97494 0.97487
0.245  0.98337 0.98312 0.98273 0.98219 0.98154 0.98080 0.98000 0.97916 0.97832 0.97750 0.97671 0.97600 0.97535 0.97481 0.97437 0.97405 0.97386 0.97379
0.250  0.98266 0.98240 0.98199 0.98143 0.98075 0.97999 0.97915 0.97828 0.97741 0.97654 0.97573 0.97498 0.97431 0.97375 0.97329 0.97296 0.97276 0.97268
0.255  0.98193 0.98166 0.98123 0.98065 0.97995 0.97915 0.97829 0.97737 0.97647 0.97556 0.97472 0.97394 0.97324 0.97266 0.97218 0.97184 0.97163 0.97154
0.260  0.98119 0.98091 0.98046 0.97986 0.97913 0.97829 0.97740 0.97644 0.97551 0.97457 0.97369 0.97288 0.97216 0.97155 0.97105 0.97070 0.97048 0.97038
0.265  0.98043 0.98013 0.97967 0.97904 0.97829 0.97741 0.97649 0.97550 0.97453 0.97356 0.97264 0.97180 0.97105 0.97042 0.96990 0.96953 0.96931 0.96920
0.270  0.97965 0.97934 0.97886 0.97821 0.97743 0.97652 0.97556 0.97454 0.97353 0.97252 0.97157 0.97069 0.96992 0.96926 0.96872 0.96834 0.96811 0.96799
0.275  0.97885 0.97854 0.97803 0.97736 0.97655 0.97561 0.97462 0.97355 0.97250 0.97146 0.97047 0.96957 0.96876 0.96807 0.96753 0.96713 0.96688 0.96675
0.280  0.97804 0.97771 0.97719 0.97650 0.97565 0.97468 0.97365 0.97255 0.97145 0.97038 0.96935 0.96842 0.96758 0.96687 0.96630 0.96589 0.96563 0.96549
0.285  0.97721 0.97687 0.97633 0.97561 0.97474 0.97373 0.97266 0.97152 0.97038 0.96928 0.96820 0.96724 0.96637 0.96564 0.96505 0.96462 0.96436 0.96428
0.290  0.97636 0.97601 0.97545 0.97470 0.97380 0.97276 0.97164 0.97048 0.96929 0.96815 0.96704 0.96604 0.96515 0.96438 0.96378 0.96333 0.96306 0.96297
0.295  0.97549 0.97513 0.97455 0.97378 0.97285 0.97177 0.97061 0.96941 0.96819 0.96700 0.96586 0.96482 0.96389 0.96311 0.96248 0.96201 0.96174 0.96164
0.300  0.97461 0.97424 0.97364 0.97283 0.97187 0.97076 0.96956 0.96832 0.96706 0.96583 0.96465 0.96358 0.96261 0.96180 0.96115 0.96067 0.96039 0.96028
0.305  0.97371 0.97332 0.97271 0.97187 0.97088 0.96973 0.96850 0.96721 0.96590 0.96463 0.96341 0.96231 0.96131 0.96047 0.95980 0.95931 0.95901 0.95889
0.310  0.97278 0.97239 0.97175 0.97089 0.96986 0.96868 0.96741 0.96607 0.96473 0.96340 0.96216 0.96101 0.95999 0.95912 0.95842 0.95792 0.95761 0.95748
0.315  0.97185 0.97144 0.97078 0.96989 0.96882 0.96761 0.96629 0.96491 0.96353 0.96216 0.96088 0.95969 0.95864 0.95774 0.95702 0.95650 0.95618 0.95604
0.320  0.97089 0.97047 0.96979 0.96887 0.96777 0.96652 0.96516 0.96373 0.96231 0.96090 0.95958 0.95834 0.95726 0.95634 0.95559 0.95506 0.95472 0.95457
0.325  0.96991 0.96948 0.96878 0.96783 0.96670 0.96540 0.96401 0.96254 0.96107 0.95962 0.95825 0.95698 0.95586 0.95490 0.95414 0.95359 0.95324 0.95308
0.330  0.96891 0.96847 0.96775 0.96678 0.96560 0.96426 0.96283 0.96132 0.95979 0.95831 0.95689 0.95559 0.95443 0.95345 0.95266 0.95209 0.95174 0.95163
0.335  0.96790 0.96744 0.96670 0.96570 0.96449 0.96310 0.96163 0.96007 0.95849 0.95697 0.95551 0.95417 0.95298 0.95197 0.95116 0.95056 0.95020 0.95008
0.340  0.96686 0.96639 0.96562 0.96460 0.96335 0.96193 0.96040 0.95881 0.95718 0.95561 0.95410 0.95273 0.95149 0.95046 0.94963 0.94901 0.94864 0.94851
0.345  0.96581 0.96532 0.96453 0.96347 0.96220 0.96073 0.95915 0.95752 0.95584 0.95423 0.95268 0.95126 0.94999 0.94893 0.94807 0.94743 0.94706 0.94691
0.350  0.96473 0.96423 0.96342 0.96233 0.96102 0.95951 0.95788 0.95620 0.95449 0.95281 0.95123 0.94977 0.94846 0.94737 0.94648 0.94583 0.94544 0.94528
0.355  0.96363 0.96312 0.96229 0.96117 0.95982 0.95827 0.95660 0.95486 0.95310 0.95137 0.94975 0.94824 0.94691 0.94578 0.94486 0.94420 0.94380 0.94363
0.360  0.96252 0.96199 0.96113 0.95998 0.95860 0.95700 0.95529 0.95348 0.95169 0.94991 0.94825 0.94669 0.94532 0.94415 0.94322 0.94254 0.94213 0.94194
0.365  0.96138 0.96083 0.95996 0.95877 0.95735 0.95572 0.95395 0.95210 0.95026 0.94843 0.94672 0.94512 0.94371 0.94251 0.94156 0.94086 0.94043 0.94023
0.370  0.96022 0.95966 0.95875 0.95753 0.95607 0.95441 0.95260 0.95070 0.94879 0.94693 0.94514 0.94353 0.94208 0.94084 0.93986 0.93914 0.93870 0.93856
0.375  0.95904 0.95846 0.95753 0.95628 0.95477 0.95307 0.95121 0.94927 0.94729 0.94539 0.94356 0.94190 0.94040 0.93914 0.93814 0.93739 0.93695 0.93679
0.380  0.95784 0.95725 0.95629 0.95501 0.95346 0.95169 0.94981 0.94781 0.94579 0.94384 0.94196 0.94025 0.93871 0.93742 0.93638 0.93562 0.93516 0.93499
0.385  0.95662 0.95600 0.95503 0.95371 0.95212 0.95031 0.94836 0.94633 0.94426 0.94225 0.94032 0.93857 0.93700 0.93567 0.93459 0.93382 0.93335 0.93316
0.390  0.95537 0.95474 0.95374 0.95239 0.95077 0.94891 0.94689 0.94482 0.94270 0.94061 0.93866 0.93684 0.93525 0.93389 0.93279 0.93199 0.93151 0.93131
0.395  0.95410 0.95346 0.95243 0.95105 0.94938 0.94748 0.94541 0.94328 0.94112 0.93897 0.93698 0.93511 0.93347 0.93206 0.93095 0.93013 0.92963 0.92942
0.400  0.95281 0.95215 0.95110 0.94969 0.94798 0.94603 0.94391 0.94170 0.93950 0.93731 0.93526 0.93335 0.93167 0.93023 0.92908 0.92825 0.92773 0.92750
0.405  0.95150 0.95082 0.94975 0.94830 0.94655 0.94455 0.94238 0.94012 0.93786 0.93562 0.93349 0.93156 0.92983 0.92836 0.92719 0.92632 0.92580 0.92563
0.410  0.95016 0.94947 0.94837 0.94688 0.94509 0.94305 0.94083 0.93851 0.93617 0.93391 0.93172 0.92974 0.92796 0.92646 0.92526 0.92437 0.92384 0.92365
0.415  0.94880 0.94809 0.94696 0.94544 0.94361 0.94152 0.93924 0.93687 0.93447 0.93216 0.92992 0.92789 0.92607 0.92453 0.92329 0.92239 0.92185 0.92164
0.420  0.94741 0.94669 0.94553 0.94398 0.94209 0.93995 0.93763 0.93521 0.93276 0.93038 0.92809 0.92600 0.92415 0.92258 0.92130 0.92038 0.91982 0.91960
0.425  0.94600 0.94526 0.94408 0.94249 0.94054 0.93835 0.93598 0.93352 0.93101 0.92855 0.92624 0.92408 0.92220 0.92058 0.91928 0.91834 0.91777 0.91753
0.430  0.94456 0.94381 0.94260 0.94095 0.93898 0.93674 0.93430 0.93179 0.92923 0.92671 0.92436 0.92215 0.92021 0.91855 0.91723 0.91627 0.91568 0.91543
0.435  0.94310 0.94233 0.94110 0.93941 0.93740 0.93511 0.93261 0.93001 0.92743 0.92485 0.92242 0.92019 0.91821 0.91651 0.91516 0.91417 0.91356 0.91337
0.440  0.94161 0.94083 0.93956 0.93784 0.93579 0.93345 0.93090 0.92824 0.92559 0.92296 0.92046 0.91819 0.91614 0.91443 0.91305 0.91203 0.91141 0.91120
0.445  0.94010 0.93930 0.93800 0.93625 0.93415 0.93176 0.92915 0.92644 0.92369 0.92104 0.91849 0.91616 0.91407 0.91232 0.91089 0.90986 0.90923 0.90900
0.450  0.93856 0.93775 0.93640 0.93463 0.93249 0.93004 0.92738 0.92461 0.92180 0.91909 0.91648 0.91408 0.91197 0.91017 0.90871 0.90766 0.90702 0.90677
0.455  0.93700 0.93616 0.93479 0.93298 0.93079 0.92829 0.92558 0.92274 0.91988 0.91707 0.91444 0.91199 0.90983 0.90797 0.90650 0.90543 0.90477 0.90450
0.460  0.93541 0.93455 0.93316 0.93131 0.92907 0.92649 0.92372 0.92085 0.91793 0.91506 0.91237 0.90987 0.90766 0.90576 0.90426 0.90316 0.90249 0.90220
0.465  0.93379 0.93292 0.93149 0.92960 0.92730 0.92467 0.92184 0.91888 0.91595 0.91302 0.91024 0.90771 0.90543 0.90352 0.90199 0.90085 0.90017 0.89995
0.470  0.93214 0.93125 0.92980 0.92787 0.92550 0.92284 0.91995 0.91693 0.91392 0.91095 0.90810 0.90553 0.90320 0.90125 0.89967 0.89852 0.89782 0.89758
0.475  0.93046 0.92955 0.92807 0.92611 0.92369 0.92098 0.91803 0.91495 0.91184 0.90884 0.90594 0.90330 0.90093 0.89893 0.89732 0.89615 0.89544 0.89517
0.480  0.92876 0.92783 0.92632 0.92428 0.92185 0.91909 0.91608 0.91294 0.90977 0.90666 0.90374 0.90102 0.89863 0.89658 0.89494 0.89375 0.89302 0.89273
0.485  0.92702 0.92606 0.92454 0.92246 0.91998 0.91716 0.91410 0.91089 0.90766 0.90448 0.90151 0.89873 0.89630 0.89419 0.89253 0.89131 0.89057 0.89026
0.490  0.92525 0.92427 0.92273 0.92061 0.91808 0.91521 0.91208 0.90881 0.90552 0.90228 0.89922 0.89641 0.89391 0.89178 0.89008 0.88883 0.88807 0.88783
0.495  0.92346 0.92246 0.92088 0.91872 0.91615 0.91319 0.90998 0.90665 0.90334 0.90004 0.89690 0.89406 0.89149 0.88933 0.88759 0.88632 0.88555 0.88528
0.500  0.92163 0.92062 0.91900 0.91681 0.91419 0.91115 0.90791 0.90450 0.90108 0.89777 0.89457 0.89167 0.88905 0.88685 0.88506 0.88377 0.88299 0.88270
0.505  0.91977 0.91874 0.91709 0.91486 0.91214 0.90910 0.90579 0.90233 0.89883 0.89545 0.89221 0.88920 0.88657 0.88430 0.88250 0.88119 0.88039 0.88008
0.510  0.91788 0.91683 0.91513 0.91288 0.91011 0.90701 0.90365 0.90012 0.89656 0.89307 0.88980 0.88674 0.88406 0.88174 0.87992 0.87857 0.87775 0.87742
0.515  0.91596 0.91489 0.91315 0.91087 0.90805 0.90489 0.90146 0.89788 0.89425 0.89069 0.88731 0.88425 0.88147 0.87915 0.87728 0.87590 0.87507 0.87480
0.520  0.91400 0.91291 0.91115 0.90882 0.90595 0.90274 0.89924 0.89558 0.89190 0.88828 0.88484 0.88171 0.87888 0.87652 0.87459 0.87321 0.87236 0.87206
0.525  0.91201 0.91090 0.90911 0.90670 0.90382 0.90054 0.89693 0.89321 0.88946 0.88583 0.88232 0.87911 0.87626 0.87385 0.87189 0.87047 0.86961 0.86928
0.530  0.90999 0.90886 0.90703 0.90458 0.90166 0.89826 0.89465 0.89086 0.88704 0.88330 0.87977 0.87648 0.87359 0.87111 0.86914 0.86770 0.86682 0.86647
0.535  0.90792 0.90678 0.90492 0.90243 0.89945 0.89600 0.89232 0.88847 0.88458 0.88076 0.87718 0.87383 0.87089 0.86836 0.86635 0.86487 0.86398 0.86361
0.540  0.90583 0.90466 0.90278 0.90024 0.89715 0.89371 0.88996 0.88604 0.88208 0.87819 0.87450 0.87114 0.86811 0.86557 0.86352 0.86202 0.86111 0.86079
0.545  0.90369 0.90251 0.90059 0.89802 0.89488 0.89137 0.88756 0.88357 0.87954 0.87559 0.87183 0.86841 0.86533 0.86274 0.86064 0.85912 0.85819 0.85785
0.550  0.90152 0.90032 0.89837 0.89575 0.89256 0.88900 0.88505 0.88100 0.87690 0.87294 0.86912 0.86560 0.86251 0.85984 0.85773 0.85618 0.85524 0.85488
0.555  0.89931 0.89809 0.89610 0.89345 0.89021 0.88657 0.88258 0.87846 0.87429 0.87020 0.86637 0.86279 0.85964 0.85693 0.85478 0.85320 0.85224 0.85185
0.560  0.89706 0.89581 0.89377 0.89110 0.88782 0.88406 0.88006 0.87587 0.87163 0.86748 0.86352 0.85994 0.85669 0.85398 0.85178 0.85017 0.84920 0.84887
0.565  0.89478 0.89348 0.89143 0.88867 0.88538 0.88157 0.87750 0.87324 0.86894 0.86471 0.86069 0.85704 0.85374 0.85098 0.84872 0.84710 0.84611 0.84575
0.570  0.89245 0.89114 0.88905 0.88625 0.88290 0.87904 0.87490 0.87054 0.86618 0.86190 0.85782 0.85405 0.85075 0.84790 0.84565 0.84399 0.84299 0.84260
0.575  0.89008 0.88875 0.88663 0.88379 0.88033 0.87646 0.87219 0.86779 0.86335 0.85898 0.85490 0.85107 0.84771 0.84481 0.84252 0.84083 0.83980 0.83940
0.580  0.88766 0.88632 0.88417 0.88128 0.87777 0.87384 0.86950 0.86504 0.86052 0.85609 0.85187 0.84805 0.84459 0.84168 0.83934 0.83763 0.83659 0.83623
0.585  0.88521 0.88384 0.88166 0.87873 0.87517 0.87111 0.86677 0.86224 0.85765 0.85315 0.84887 0.84497 0.84146 0.83850 0.83611 0.83438 0.83332 0.83294
0.590  0.88270 0.88132 0.87911 0.87614 0.87252 0.86840 0.86400 0.85939 0.85473 0.85017 0.84582 0.84180 0.83829 0.83525 0.83285 0.83109 0.83000 0.82960
0.595  0.88015 0.87876 0.87651 0.87350 0.86983 0.86565 0.86118 0.85643 0.85170 0.84706 0.84272 0.83865 0.83506 0.83198 0.82953 0.82773 0.82664 0.82621
0.600  0.87756 0.87615 0.87387 0.87075 0.86708 0.86285 0.85823 0.85349 0.84869 0.84399 0.83950 0.83543 0.83175 0.82866 0.82615 0.82434 0.82324 0.82285
0.605  0.87493 0.87349 0.87116 0.86802 0.86423 0.86000 0.85532 0.85051 0.84564 0.84086 0.83631 0.83216 0.82843 0.82528 0.82275 0.82091 0.81978 0.81936
0.610  0.87224 0.87079 0.86839 0.86524 0.86140 0.85703 0.85236 0.84747 0.84253 0.83768 0.83306 0.82881 0.82507 0.82184 0.81929 0.81741 0.81626 0.81583
0.615  0.86951 0.86803 0.86561 0.86241 0.85852 0.85408 0.84935 0.84431 0.83930 0.83438 0.82976 0.82545 0.82160 0.81837 0.81577 0.81386 0.81271 0.81232
0.620  0.86672 0.86523 0.86277 0.85953 0.85558 0.85109 0.84625 0.84118 0.83610 0.83111 0.82635 0.82204 0.81813 0.81486 0.81219 0.81027 0.80909 0.80868
0.625  0.86389 0.86237 0.85988 0.85660 0.85260 0.84804 0.84309 0.83799 0.83284 0.82778 0.82296 0.81851 0.81461 0.81124 0.80858 0.80663 0.80542 0.80498
0.630  0.86100 0.85943 0.85694 0.85361 0.84948 0.84494 0.83993 0.83476 0.82952 0.82439 0.81951 0.81500 0.81103 0.80762 0.80491 0.80291 0.80170 0.80123
0.635  0.85805 0.85646 0.85395 0.85051 0.84639 0.84171 0.83671 0.83138 0.82608 0.82088 0.81593 0.81143 0.80736 0.80394 0.80116 0.79916 0.79793 0.79751
0.640  0.85505 0.85345 0.85090 0.84741 0.84325 0.83850 0.83342 0.82803 0.82267 0.81739 0.81237 0.80774 0.80367 0.80016 0.79738 0.79535 0.79410 0.79365
0.645  0.85200 0.85037 0.84778 0.84427 0.84004 0.83524 0.83001 0.82463 0.81919 0.81384 0.80876 0.80406 0.79993 0.79637 0.79355 0.79146 0.79021 0.78973
0.650  0.84889 0.84724 0.84457 0.84106 0.83678 0.83192 0.82662 0.82118 0.81557 0.81015 0.80508 0.80032 0.79608 0.79253 0.78963 0.78754 0.78627 0.78583
0.655  0.84571 0.84404 0.84134 0.83779 0.83344 0.82852 0.82318 0.81757 0.81198 0.80649 0.80127 0.79652 0.79223 0.78857 0.78568 0.78356 0.78226 0.78179
0.660  0.84248 0.84079 0.83806 0.83446 0.83000 0.82500 0.81966 0.81399 0.80833 0.80278 0.79748 0.79260 0.78831 0.78460 0.78167 0.77949 0.77819 0.77770
0.665  0.83918 0.83747 0.83471 0.83100 0.82656 0.82150 0.81600 0.81035 0.80461 0.79894 0.79362 0.78868 0.78427 0.78058 0.77756 0.77540 0.77407 0.77362
0.670  0.83582 0.83409 0.83130 0.82754 0.82305 0.81793 0.81237 0.80663 0.80075 0.79506 0.78963 0.78469 0.78023 0.77643 0.77343 0.77123 0.76988 0.76940
0.675  0.83239 0.83064 0.82782 0.82402 0.81948 0.81430 0.80867 0.80278 0.79691 0.79115 0.78565 0.78058 0.77613 0.77228 0.76924 0.76697 0.76562 0.76511
0.680  0.82889 0.82713 0.82427 0.82044 0.81575 0.81051 0.80488 0.79895 0.79300 0.78716 0.78161 0.77648 0.77190 0.76806 0.76493 0.76268 0.76131 0.76084
0.685  0.82533 0.82352 0.82062 0.81678 0.81204 0.80674 0.80098 0.79504 0.78893 0.78303 0.77741 0.77229 0.76767 0.76372 0.76061 0.75832 0.75692 0.75642
0.690  0.82169 0.81985 0.81691 0.81304 0.80826 0.80290 0.79708 0.79097 0.78489 0.77892 0.77323 0.76798 0.76336 0.75937 0.75621 0.75386 0.75246 0.75193
0.695  0.81797 0.81612 0.81315 0.80917 0.80441 0.79899 0.79310 0.78693 0.78078 0.77473 0.76898 0.76366 0.75892 0.75494 0.75170 0.74937 0.74794 0.74745
0.700  0.81418 0.81231 0.80931 0.80529 0.80049 0.79491 0.78895 0.78281 0.77649 0.77039 0.76457 0.75919 0.75448 0.75040 0.74716 0.74479 0.74333 0.74282
0.705  0.81030 0.80843 0.80540 0.80134 0.79639 0.79085 0.78483 0.77851 0.77224 0.76606 0.76017 0.75473 0.74989 0.74583 0.74254 0.74013 0.73867 0.73811
0.710  0.80635 0.80446 0.80141 0.79731 0.79231 0.78672 0.78063 0.77425 0.76790 0.76163 0.75568 0.75020 0.74530 0.74117 0.73783 0.73541 0.73393 0.73341
0.715  0.80232 0.80041 0.79733 0.79319 0.78815 0.78249 0.77633 0.76990 0.76338 0.75707 0.75105 0.74550 0.74063 0.73640 0.73306 0.73058 0.72910 0.72855
0.720  0.79821 0.79628 0.79310 0.78891 0.78390 0.77809 0.77187 0.76536 0.75888 0.75251 0.74643 0.74081 0.73581 0.73161 0.72818 0.72571 0.72420 0.72361
0.725  0.79401 0.79206 0.78885 0.78462 0.77947 0.77370 0.76743 0.76085 0.75430 0.74775 0.74162 0.73603 0.73097 0.72667 0.72326 0.72075 0.71921 0.71868
0.730  0.78971 0.78774 0.78452 0.78025 0.77505 0.76923 0.76289 0.75625 0.74952 0.74302 0.73682 0.73109 0.72604 0.72170 0.71824 0.71569 0.71415 0.71357
0.735  0.78532 0.78330 0.78008 0.77578 0.77054 0.76455 0.75815 0.75144 0.74477 0.73820 0.73194 0.72615 0.72099 0.71664 0.71312 0.71057 0.70900 0.70847
0.740  0.78084 0.77879 0.77556 0.77121 0.76593 0.75989 0.75343 0.74666 0.73992 0.73319 0.72687 0.72103 0.71590 0.71146 0.70794 0.70533 0.70376 0.70319
0.745  0.77625 0.77419 0.77093 0.76646 0.76112 0.75513 0.74862 0.74179 0.73487 0.72819 0.72180 0.71591 0.71065 0.70623 0.70263 0.70003 0.69844 0.69783
0.750  0.77156 0.76949 0.76619 0.76170 0.75631 0.75027 0.74359 0.73670 0.72984 0.72307 0.71654 0.71068 0.70538 0.70085 0.69727 0.69462 0.69301 0.69245
0.755  0.76677 0.76468 0.76129 0.75683 0.75140 0.74520 0.73858 0.73163 0.72459 0.71778 0.71129 0.70529 0.69993 0.69544 0.69177 0.68912 0.68751 0.68690
0.760  0.76186 0.75976 0.75635 0.75185 0.74638 0.74014 0.73346 0.72646 0.71935 0.71249 0.70593 0.69987 0.69447 0.68986 0.68622 0.68354 0.68189 0.68133
0.765  0.75684 0.75472 0.75129 0.74675 0.74115 0.73496 0.72811 0.72105 0.71401 0.70697 0.70037 0.69426 0.68888 0.68425 0.68052 0.67783 0.67619 0.67558
0.770  0.75170 0.74957 0.74611 0.74146 0.73591 0.72956 0.72277 0.71566 0.70844 0.70147 0.69481 0.68864 0.68315 0.67847 0.67476 0.67204 0.67037 0.66980
0.775  0.74643 0.74429 0.74081 0.73614 0.73054 0.72415 0.71731 0.71014 0.70288 0.69573 0.68902 0.68282 0.67737 0.67264 0.66889 0.66612 0.66445 0.66384
0.780  0.74104 0.73883 0.73537 0.73069 0.72505 0.71862 0.71161 0.70439 0.69707 0.68999 0.68323 0.67698 0.67140 0.66670 0.66288 0.66012 0.65842 0.65777
0.785  0.73551 0.73330 0.72976 0.72510 0.71933 0.71284 0.70591 0.69864 0.69127 0.68413 0.67721 0.67092 0.66539 0.66059 0.65679 0.65397 0.65227 0.65166
0.790  0.72985 0.72763 0.72407 0.71929 0.71358 0.70706 0.70008 0.69264 0.68534 0.67804 0.67118 0.66484 0.65918 0.65442 0.65054 0.64774 0.64602 0.64536
0.795  0.72402 0.72181 0.71824 0.71343 0.70769 0.70113 0.69399 0.68663 0.67916 0.67193 0.66492 0.65854 0.65293 0.64807 0.64421 0.64135 0.63963 0.63902
0.800  0.71807 0.71585 0.71226 0.70743 0.70157 0.69494 0.68788 0.68048 0.67297 0.66557 0.65863 0.65220 0.64647 0.64164 0.63771 0.63487 0.63312 0.63247
0.805  0.71196 0.70973 0.70612 0.70128 0.69537 0.68873 0.68150 0.67406 0.66650 0.65919 0.65217 0.64564 0.63996 0.63503 0.63112 0.62823 0.62648 0.62587
0.810  0.70569 0.70345 0.69975 0.69487 0.68903 0.68237 0.67510 0.66762 0.66003 0.65255 0.64553 0.63903 0.63323 0.62831 0.62436 0.62148 0.61971 0.61905
0.815  0.69925 0.69699 0.69329 0.68839 0.68253 0.67571 0.66855 0.66089 0.65326 0.64588 0.63879 0.63217 0.62643 0.62145 0.61745 0.61457 0.61280 0.61217
0.820  0.69263 0.69032 0.68666 0.68174 0.67575 0.66902 0.66169 0.65414 0.64647 0.63893 0.63183 0.62527 0.61941 0.61441 0.61044 0.60753 0.60573 0.60507
0.825  0.68583 0.68352 0.67984 0.67491 0.66890 0.66215 0.65480 0.64714 0.63938 0.63194 0.62469 0.61810 0.61230 0.60728 0.60324 0.60032 0.59854 0.59790
0.830  0.67884 0.67652 0.67283 0.66780 0.66187 0.65498 0.64760 0.63998 0.63226 0.62465 0.61750 0.61088 0.60497 0.59992 0.59592 0.59295 0.59116 0.59049
0.835  0.67164 0.66932 0.66555 0.66058 0.65453 0.64774 0.64034 0.63270 0.62494 0.61732 0.61002 0.60338 0.59745 0.59247 0.58839 0.58545 0.58364 0.58300
0.840  0.66423 0.66191 0.65814 0.65317 0.64710 0.64029 0.63288 0.62509 0.61733 0.60967 0.60247 0.59581 0.58985 0.58477 0.58074 0.57774 0.57594 0.57525
0.845  0.65660 0.65428 0.65051 0.64553 0.63946 0.63252 0.62509 0.61742 0.60962 0.60195 0.59462 0.58794 0.58198 0.57695 0.57285 0.56989 0.56806 0.56741
0.850  0.64874 0.64642 0.64265 0.63757 0.63148 0.62465 0.61721 0.60940 0.60160 0.59391 0.58668 0.57998 0.57400 0.56889 0.56478 0.56181 0.56000 0.55930
0.855  0.64063 0.63826 0.63454 0.62947 0.62338 0.61642 0.60898 0.60129 0.59339 0.58578 0.57842 0.57172 0.56573 0.56061 0.55656 0.55354 0.55173 0.55107
0.860  0.63226 0.62989 0.62611 0.62111 0.61503 0.60808 0.60063 0.59281 0.58500 0.57730 0.57005 0.56324 0.55725 0.55221 0.54808 0.54511 0.54328 0.54264
0.865  0.62361 0.62126 0.61748 0.61248 0.60631 0.59948 0.59190 0.58422 0.57627 0.56870 0.56134 0.55463 0.54863 0.54351 0.53943 0.53641 0.53459 0.53391
0.870  0.61466 0.61233 0.60857 0.60350 0.59742 0.59048 0.58305 0.57523 0.56743 0.55974 0.55238 0.54568 0.53969 0.53457 0.53051 0.52751 0.52568 0.52504
0.875  0.60543 0.60310 0.59935 0.59430 0.58824 0.58132 0.57387 0.56611 0.55818 0.55051 0.54328 0.53657 0.53058 0.52547 0.52135 0.51837 0.51655 0.51585
0.880  0.59586 0.59355 0.58974 0.58478 0.57864 0.57173 0.56433 0.55655 0.54878 0.54112 0.53379 0.52712 0.52114 0.51603 0.51197 0.50896 0.50714 0.50648
0.885  0.58596 0.58365 0.57986 0.57484 0.56882 0.56194 0.55456 0.54682 0.53895 0.53132 0.52412 0.51736 0.51141 0.50632 0.50228 0.49928 0.49747 0.49685
0.890  0.57568 0.57334 0.56962 0.56463 0.55863 0.55179 0.54434 0.53663 0.52892 0.52131 0.51404 0.50740 0.50142 0.49638 0.49230 0.48934 0.48753 0.48685
0.895  0.56500 0.56268 0.55899 0.55404 0.54799 0.54118 0.53388 0.52621 0.51842 0.51086 0.50363 0.49703 0.49112 0.48607 0.48200 0.47907 0.47727 0.47663
0.900  0.55391 0.55161 0.54794 0.54294 0.53703 0.53028 0.52291 0.51530 0.50755 0.50004 0.49296 0.48630 0.48044 0.47542 0.47144 0.46847 0.46669 0.46600
0.905  0.54236 0.54008 0.53638 0.53150 0.52554 0.51883 0.51163 0.50397 0.49642 0.48896 0.48183 0.47521 0.46939 0.46448 0.46047 0.45755 0.45576 0.45511
0.910  0.53031 0.52807 0.52441 0.51958 0.51368 0.50705 0.49981 0.49233 0.48473 0.47734 0.47027 0.46382 0.45804 0.45310 0.44912 0.44624 0.44448 0.44385
0.915  0.51774 0.51552 0.51192 0.50705 0.50132 0.49466 0.48749 0.48010 0.47262 0.46527 0.45828 0.45190 0.44619 0.44130 0.43736 0.43452 0.43277 0.43210
0.920  0.50459 0.50236 0.49885 0.49406 0.48831 0.48184 0.47478 0.46747 0.46005 0.45283 0.44592 0.43952 0.43387 0.42905 0.42521 0.42235 0.42063 0.42000
0.925  0.49081 0.48862 0.48510 0.48046 0.47480 0.46832 0.46136 0.45417 0.44685 0.43974 0.43294 0.42662 0.42106 0.41630 0.41253 0.40971 0.40802 0.40742
0.930  0.47632 0.47419 0.47074 0.46610 0.46053 0.45427 0.44743 0.44024 0.43305 0.42606 0.41937 0.41326 0.40770 0.40309 0.39931 0.39655 0.39488 0.39424
0.935  0.46108 0.45900 0.45563 0.45108 0.44563 0.43939 0.43269 0.42576 0.41871 0.41175 0.40518 0.39920 0.39382 0.38922 0.38551 0.38283 0.38117 0.38057
0.940  0.44500 0.44296 0.43962 0.43525 0.42983 0.42384 0.41730 0.41041 0.40352 0.39682 0.39040 0.38444 0.37919 0.37470 0.37107 0.36845 0.36684 0.36627
0.945  0.42796 0.42598 0.42273 0.41840 0.41322 0.40729 0.40092 0.39421 0.38750 0.38098 0.37473 0.36892 0.36381 0.35943 0.35589 0.35334 0.35177 0.35117
0.950  0.40984 0.40789 0.40478 0.40060 0.39557 0.38984 0.38356 0.37717 0.37066 0.36423 0.35817 0.35254 0.34758 0.34332 0.33990 0.33742 0.33590 0.33535
0.955  0.39050 0.38862 0.38562 0.38160 0.37668 0.37114 0.36518 0.35891 0.35264 0.34643 0.34059 0.33515 0.33037 0.32626 0.32295 0.32056 0.31909 0.31851
0.960  0.36971 0.36792 0.36500 0.36113 0.35650 0.35119 0.34540 0.33939 0.33337 0.32743 0.32182 0.31669 0.31203 0.30809 0.30495 0.30263 0.30122 0.30070
0.965  0.34724 0.34554 0.34277 0.33910 0.33462 0.32958 0.32407 0.31846 0.31264 0.30708 0.30166 0.29679 0.29235 0.28860 0.28562 0.28340 0.28206 0.28153
0.970  0.32272 0.32112 0.31852 0.31502 0.31088 0.30606 0.30097 0.29560 0.29020 0.28491 0.27980 0.27522 0.27104 0.26752 0.26471 0.26262 0.26136 0.26091
0.975  0.29564 0.29414 0.29172 0.28853 0.28463 0.28024 0.27544 0.27047 0.26548 0.26056 0.25590 0.25158 0.24770 0.24443 0.24182 0.23989 0.23872 0.23828
0.980  0.26525 0.26390 0.26171 0.25882 0.25529 0.25124 0.24688 0.24237 0.23785 0.23338 0.22916 0.22523 0.22171 0.21874 0.21634 0.21461 0.21353 0.21308
0.985  0.23028 0.22910 0.22719 0.22461 0.22151 0.21801 0.21420 0.21024 0.20621 0.20228 0.19858 0.19513 0.19204 0.18943 0.18732 0.18580 0.18485 0.18449
0.990  0.18829 0.18732 0.18574 0.18362 0.18106 0.17813 0.17498 0.17171 0.16838 0.16514 0.16208 0.15923 0.15667 0.15451 0.15277 0.15151 0.15073 0.15041
0.995  0.13305 0.13235 0.13121 0.12969 0.12787 0.12578 0.12353 0.12121 0.11883 0.11652 0.11434 0.11231 0.11048 0.10894 0.10770 0.10679 0.10624 0.10597
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e030.dat <==
# alpha = -0.15 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990 0.99989 0.99989 0.99989
0.020  0.99988 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983 0.99982 0.99982 0.99982 0.99981 0.99981 0.99981
0.025  0.99981 0.99981 0.99981 0.99980 0.99979 0.99978 0.99978 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99972 0.99971 0.99971 0.99971 0.99970
0.030  0.99973 0.99973 0.99972 0.99971 0.99970 0.99969 0.99968 0.99966 0.99965 0.99964 0.99962 0.99961 0.99960 0.99959 0.99958 0.99958 0.99958 0.99957
0.035  0.99963 0.99963 0.99962 0.99961 0.99959 0.99958 0.99956 0.99954 0.99952 0.99950 0.99949 0.99947 0.99946 0.99944 0.99943 0.99943 0.99942 0.99942
0.040  0.99952 0.99951 0.99950 0.99949 0.99947 0.99945 0.99942 0.99940 0.99938 0.99935 0.99933 0.99931 0.99929 0.99927 0.99926 0.99925 0.99925 0.99924
0.045  0.99939 0.99938 0.99937 0.99935 0.99933 0.99930 0.99927 0.99924 0.99921 0.99918 0.99915 0.99912 0.99910 0.99908 0.99907 0.99905 0.99905 0.99904
0.050  0.99925 0.99924 0.99922 0.99920 0.99917 0.99913 0.99910 0.99906 0.99902 0.99899 0.99895 0.99892 0.99889 0.99886 0.99885 0.99883 0.99882 0.99881
0.055  0.99909 0.99908 0.99906 0.99903 0.99899 0.99895 0.99891 0.99886 0.99882 0.99877 0.99873 0.99869 0.99866 0.99863 0.99860 0.99859 0.99857 0.99856
0.060  0.99892 0.99890 0.99888 0.99884 0.99880 0.99875 0.99870 0.99865 0.99859 0.99854 0.99849 0.99844 0.99840 0.99836 0.99834 0.99832 0.99830 0.99829
0.065  0.99873 0.99871 0.99868 0.99864 0.99859 0.99854 0.99848 0.99841 0.99835 0.99829 0.99823 0.99817 0.99812 0.99808 0.99805 0.99802 0.99801 0.99799
0.070  0.99853 0.99851 0.99847 0.99842 0.99837 0.99830 0.99823 0.99816 0.99808 0.99801 0.99794 0.99788 0.99782 0.99777 0.99774 0.99771 0.99769 0.99767
0.075  0.99831 0.99828 0.99824 0.99819 0.99813 0.99805 0.99797 0.99789 0.99780 0.99772 0.99764 0.99757 0.99750 0.99744 0.99740 0.99737 0.99735 0.99733
0.080  0.99807 0.99805 0.99800 0.99794 0.99787 0.99778 0.99769 0.99759 0.99750 0.99740 0.99731 0.99723 0.99715 0.99709 0.99704 0.99700 0.99698 0.99696
0.085  0.99783 0.99779 0.99774 0.99767 0.99759 0.99749 0.99739 0.99728 0.99717 0.99707 0.99696 0.99687 0.99679 0.99671 0.99666 0.99662 0.99659 0.99657
0.090  0.99756 0.99753 0.99747 0.99739 0.99730 0.99719 0.99707 0.99695 0.99683 0.99671 0.99659 0.99649 0.99640 0.99631 0.99625 0.99621 0.99618 0.99615
0.095  0.99728 0.99724 0.99718 0.99709 0.99699 0.99687 0.99674 0.99660 0.99647 0.99633 0.99620 0.99609 0.99598 0.99589 0.99582 0.99577 0.99574 0.99571
0.100  0.99699 0.99694 0.99687 0.99678 0.99666 0.99653 0.99639 0.99624 0.99608 0.99594 0.99579 0.99566 0.99555 0.99545 0.99537 0.99531 0.99528 0.99524
0.105  0.99667 0.99663 0.99655 0.99644 0.99632 0.99617 0.99601 0.99585 0.99568 0.99552 0.99536 0.99522 0.99509 0.99498 0.99490 0.99483 0.99479 0.99475
0.110  0.99635 0.99630 0.99621 0.99609 0.99596 0.99579 0.99562 0.99544 0.99526 0.99508 0.99491 0.99475 0.99461 0.99449 0.99440 0.99432 0.99428 0.99424
0.115  0.99601 0.99595 0.99586 0.99573 0.99558 0.99540 0.99521 0.99501 0.99481 0.99462 0.99443 0.99426 0.99411 0.99398 0.99387 0.99379 0.99375 0.99370
0.120  0.99565 0.99559 0.99548 0.99535 0.99518 0.99499 0.99479 0.99457 0.99435 0.99414 0.99393 0.99375 0.99358 0.99344 0.99333 0.99324 0.99319 0.99314
0.125  0.99528 0.99521 0.99510 0.99495 0.99477 0.99456 0.99434 0.99410 0.99387 0.99364 0.99341 0.99321 0.99303 0.99288 0.99275 0.99266 0.99261 0.99255
0.130  0.99489 0.99481 0.99469 0.99453 0.99434 0.99411 0.99387 0.99362 0.99336 0.99311 0.99287 0.99266 0.99246 0.99229 0.99216 0.99206 0.99200 0.99194
0.135  0.99448 0.99440 0.99427 0.99410 0.99389 0.99365 0.99339 0.99312 0.99284 0.99257 0.99231 0.99208 0.99186 0.99169 0.99154 0.99143 0.99137 0.99131
0.140  0.99406 0.99397 0.99384 0.99365 0.99342 0.99316 0.99289 0.99259 0.99230 0.99201 0.99172 0.99147 0.99125 0.99105 0.99090 0.99078 0.99072 0.99065
0.145  0.99362 0.99353 0.99338 0.99318 0.99294 0.99266 0.99236 0.99205 0.99173 0.99142 0.99112 0.99085 0.99060 0.99040 0.99023 0.99011 0.99004 0.98996
0.150  0.99317 0.99307 0.99291 0.99270 0.99244 0.99214 0.99182 0.99149 0.99115 0.99081 0.99049 0.99020 0.98994 0.98972 0.98954 0.98941 0.98933 0.98925
0.155  0.99270 0.99260 0.99243 0.99220 0.99192 0.99160 0.99126 0.99090 0.99054 0.99018 0.98984 0.98953 0.98925 0.98902 0.98883 0.98869 0.98861 0.98859
0.160  0.99222 0.99210 0.99193 0.99168 0.99139 0.99105 0.99069 0.99030 0.98991 0.98953 0.98917 0.98884 0.98854 0.98829 0.98809 0.98794 0.98785 0.98783
0.165  0.99172 0.99160 0.99141 0.99114 0.99083 0.99047 0.99009 0.98968 0.98927 0.98886 0.98848 0.98813 0.98781 0.98754 0.98733 0.98717 0.98708 0.98705
0.170  0.99120 0.99107 0.99087 0.99059 0.99026 0.98988 0.98947 0.98903 0.98860 0.98817 0.98776 0.98739 0.98705 0.98677 0.98654 0.98638 0.98627 0.98624
0.175  0.99066 0.99053 0.99031 0.99002 0.98967 0.98926 0.98883 0.98837 0.98791 0.98746 0.98702 0.98663 0.98627 0.98597 0.98573 0.98555 0.98545 0.98541
0.180  0.99011 0.98997 0.98974 0.98943 0.98906 0.98863 0.98818 0.98768 0.98720 0.98672 0.98626 0.98584 0.98547 0.98515 0.98489 0.98471 0.98460 0.98455
0.185  0.98955 0.98940 0.98916 0.98883 0.98844 0.98798 0.98750 0.98698 0.98647 0.98596 0.98548 0.98504 0.98464 0.98431 0.98403 0.98384 0.98372 0.98367
0.190  0.98896 0.98880 0.98855 0.98820 0.98779 0.98731 0.98680 0.98626 0.98572 0.98518 0.98468 0.98421 0.98379 0.98344 0.98315 0.98294 0.98282 0.98276
0.195  0.98836 0.98819 0.98793 0.98756 0.98713 0.98662 0.98609 0.98551 0.98495 0.98438 0.98385 0.98335 0.98292 0.98254 0.98224 0.98202 0.98189 0.98183
0.200  0.98774 0.98757 0.98729 0.98690 0.98645 0.98592 0.98535 0.98475 0.98415 0.98355 0.98300 0.98247 0.98202 0.98162 0.98131 0.98108 0.98094 0.98087
0.205  0.98711 0.98692 0.98663 0.98623 0.98575 0.98519 0.98460 0.98396 0.98334 0.98271 0.98212 0.98157 0.98109 0.98068 0.98035 0.98011 0.97996 0.97988
0.210  0.98646 0.98626 0.98595 0.98553 0.98503 0.98444 0.98382 0.98316 0.98250 0.98184 0.98123 0.98065 0.98015 0.97971 0.97937 0.97911 0.97896 0.97887
0.215  0.98579 0.98558 0.98526 0.98482 0.98429 0.98368 0.98303 0.98233 0.98164 0.98095 0.98031 0.97970 0.97917 0.97872 0.97836 0.97809 0.97793 0.97784
0.220  0.98510 0.98489 0.98455 0.98409 0.98353 0.98289 0.98221 0.98148 0.98076 0.98004 0.97936 0.97873 0.97818 0.97770 0.97733 0.97705 0.97687 0.97677
0.225  0.98440 0.98417 0.98382 0.98334 0.98276 0.98209 0.98137 0.98062 0.97985 0.97911 0.97840 0.97774 0.97716 0.97666 0.97627 0.97597 0.97580 0.97569
0.230  0.98367 0.98344 0.98307 0.98257 0.98196 0.98127 0.98051 0.97973 0.97893 0.97815 0.97740 0.97672 0.97611 0.97559 0.97518 0.97487 0.97469 0.97464
0.235  0.98294 0.98269 0.98231 0.98178 0.98114 0.98042 0.97964 0.97881 0.97798 0.97717 0.97639 0.97568 0.97504 0.97450 0.97407 0.97375 0.97356 0.97350
0.240  0.98218 0.98192 0.98152 0.98097 0.98031 0.97956 0.97874 0.97788 0.97701 0.97616 0.97535 0.97461 0.97395 0.97339 0.97294 0.97260 0.97240 0.97234
0.245  0.98140 0.98114 0.98072 0.98015 0.97946 0.97867 0.97782 0.97693 0.97602 0.97514 0.97429 0.97353 0.97283 0.97225 0.97177 0.97143 0.97122 0.97114
0.250  0.98061 0.98033 0.97990 0.97930 0.97858 0.97777 0.97688 0.97595 0.97501 0.97409 0.97321 0.97241 0.97168 0.97108 0.97059 0.97023 0.97001 0.96993
0.255  0.97980 0.97951 0.97906 0.97844 0.97769 0.97684 0.97592 0.97494 0.97398 0.97301 0.97210 0.97127 0.97052 0.96989 0.96937 0.96900 0.96877 0.96868
0.260  0.97897 0.97867 0.97820 0.97756 0.97678 0.97589 0.97494 0.97392 0.97292 0.97191 0.97097 0.97010 0.96932 0.96867 0.96813 0.96775 0.96751 0.96741
0.265  0.97812 0.97781 0.97732 0.97665 0.97585 0.97492 0.97393 0.97288 0.97184 0.97080 0.96982 0.96891 0.96810 0.96742 0.96687 0.96647 0.96622 0.96611
0.270  0.97725 0.97693 0.97642 0.97573 0.97489 0.97393 0.97291 0.97182 0.97073 0.96966 0.96864 0.96769 0.96686 0.96615 0.96557 0.96516 0.96491 0.96479
0.275  0.97636 0.97603 0.97550 0.97479 0.97392 0.97292 0.97186 0.97073 0.96960 0.96849 0.96743 0.96646 0.96559 0.96485 0.96426 0.96383 0.96356 0.96343
0.280  0.97546 0.97511 0.97456 0.97382 0.97293 0.97189 0.97079 0.96962 0.96845 0.96730 0.96620 0.96519 0.96429 0.96353 0.96292 0.96247 0.96219 0.96205
0.285  0.97453 0.97418 0.97360 0.97284 0.97191 0.97084 0.96970 0.96849 0.96727 0.96608 0.96494 0.96390 0.96297 0.96218 0.96155 0.96108 0.96080 0.96071
0.290  0.97359 0.97322 0.97263 0.97184 0.97088 0.96977 0.96858 0.96734 0.96607 0.96485 0.96366 0.96259 0.96162 0.96080 0.96015 0.95966 0.95937 0.95928
0.295  0.97262 0.97224 0.97163 0.97081 0.96982 0.96868 0.96744 0.96616 0.96485 0.96358 0.96236 0.96125 0.96024 0.95940 0.95872 0.95822 0.95792 0.95782
0.300  0.97164 0.97125 0.97061 0.96976 0.96874 0.96756 0.96629 0.96496 0.96361 0.96229 0.96103 0.95988 0.95884 0.95797 0.95727 0.95675 0.95644 0.95633
0.305  0.97064 0.97023 0.96958 0.96869 0.96764 0.96642 0.96511 0.96374 0.96234 0.96098 0.95967 0.95849 0.95742 0.95651 0.95579 0.95526 0.95494 0.95481
0.310  0.96961 0.96919 0.96852 0.96761 0.96651 0.96526 0.96390 0.96248 0.96105 0.95963 0.95830 0.95706 0.95596 0.95503 0.95428 0.95373 0.95340 0.95326
0.315  0.96857 0.96813 0.96744 0.96650 0.96536 0.96408 0.96268 0.96120 0.95973 0.95827 0.95689 0.95561 0.95448 0.95352 0.95274 0.95218 0.95184 0.95169
0.320  0.96750 0.96706 0.96634 0.96537 0.96420 0.96287 0.96143 0.95991 0.95839 0.95688 0.95546 0.95414 0.95298 0.95198 0.95118 0.95060 0.95024 0.95008
0.325  0.96642 0.96596 0.96522 0.96422 0.96301 0.96164 0.96016 0.95859 0.95702 0.95547 0.95400 0.95264 0.95144 0.95041 0.94959 0.94899 0.94862 0.94845
0.330  0.96531 0.96484 0.96408 0.96305 0.96180 0.96038 0.95886 0.95725 0.95562 0.95403 0.95251 0.95112 0.94988 0.94882 0.94797 0.94735 0.94698 0.94686
0.335  0.96418 0.96369 0.96291 0.96185 0.96057 0.95910 0.95754 0.95588 0.95419 0.95257 0.95100 0.94957 0.94828 0.94720 0.94632 0.94569 0.94530 0.94517
0.340  0.96303 0.96253 0.96172 0.96064 0.95932 0.95781 0.95619 0.95449 0.95275 0.95108 0.94946 0.94799 0.94666 0.94555 0.94465 0.94399 0.94359 0.94345
0.345  0.96186 0.96134 0.96051 0.95940 0.95804 0.95649 0.95481 0.95307 0.95128 0.94956 0.94790 0.94638 0.94502 0.94387 0.94295 0.94227 0.94186 0.94170
0.350  0.96067 0.96014 0.95928 0.95813 0.95674 0.95514 0.95341 0.95162 0.94979 0.94800 0.94631 0.94474 0.94334 0.94216 0.94121 0.94051 0.94009 0.93993
0.355  0.95945 0.95891 0.95803 0.95685 0.95541 0.95377 0.95200 0.95015 0.94827 0.94643 0.94469 0.94307 0.94164 0.94043 0.93945 0.93873 0.93830 0.93812
0.360  0.95821 0.95765 0.95675 0.95553 0.95406 0.95238 0.95055 0.94864 0.94673 0.94483 0.94305 0.94138 0.93991 0.93865 0.93765 0.93692 0.93647 0.93628
0.365  0.95695 0.95638 0.95545 0.95420 0.95269 0.95096 0.94909 0.94712 0.94515 0.94321 0.94137 0.93966 0.93815 0.93686 0.93583 0.93508 0.93462 0.93441
0.370  0.95567 0.95508 0.95412 0.95283 0.95129 0.94952 0.94759 0.94558 0.94355 0.94156 0.93965 0.93792 0.93637 0.93504 0.93398 0.93321 0.93273 0.93258
0.375  0.95436 0.95375 0.95277 0.95145 0.94985 0.94805 0.94607 0.94400 0.94190 0.93988 0.93792 0.93614 0.93454 0.93318 0.93210 0.93130 0.93082 0.93065
0.380  0.95303 0.95240 0.95139 0.95004 0.94840 0.94654 0.94453 0.94241 0.94026 0.93817 0.93617 0.93434 0.93269 0.93131 0.93019 0.92937 0.92888 0.92870
0.385  0.95168 0.95103 0.95000 0.94861 0.94693 0.94502 0.94295 0.94078 0.93858 0.93643 0.93438 0.93250 0.93082 0.92939 0.92824 0.92741 0.92690 0.92670
0.390  0.95030 0.94963 0.94858 0.94716 0.94544 0.94347 0.94133 0.93913 0.93687 0.93465 0.93257 0.93062 0.92891 0.92745 0.92627 0.92541 0.92489 0.92468
0.395  0.94889 0.94822 0.94714 0.94568 0.94392 0.94190 0.93971 0.93744 0.93514 0.93286 0.93072 0.92873 0.92697 0.92546 0.92427 0.92338 0.92285 0.92263
0.400  0.94747 0.94677 0.94567 0.94417 0.94237 0.94031 0.93806 0.93571 0.93337 0.93104 0.92885 0.92681 0.92501 0.92346 0.92223 0.92133 0.92078 0.92054
0.405  0.94601 0.94530 0.94417 0.94264 0.94079 0.93868 0.93638 0.93398 0.93158 0.92919 0.92692 0.92485 0.92300 0.92142 0.92017 0.91924 0.91867 0.91849
0.410  0.94454 0.94381 0.94265 0.94109 0.93919 0.93703 0.93468 0.93221 0.92973 0.92732 0.92499 0.92287 0.92096 0.91936 0.91807 0.91712 0.91654 0.91634
0.415  0.94303 0.94229 0.94110 0.93950 0.93756 0.93535 0.93294 0.93042 0.92788 0.92541 0.92302 0.92085 0.91890 0.91726 0.91593 0.91496 0.91438 0.91416
0.420  0.94150 0.94074 0.93953 0.93789 0.93590 0.93363 0.93118 0.92860 0.92600 0.92346 0.92103 0.91880 0.91681 0.91513 0.91376 0.91278 0.91218 0.91195
0.425  0.93994 0.93917 0.93793 0.93625 0.93419 0.93188 0.92937 0.92675 0.92409 0.92147 0.91901 0.91671 0.91469 0.91296 0.91157 0.91056 0.90994 0.90970
0.430  0.93836 0.93757 0.93630 0.93456 0.93248 0.93011 0.92753 0.92487 0.92215 0.91947 0.91695 0.91461 0.91253 0.91075 0.90934 0.90831 0.90768 0.90741
0.435  0.93675 0.93594 0.93464 0.93287 0.93075 0.92832 0.92569 0.92293 0.92018 0.91744 0.91485 0.91247 0.91035 0.90853 0.90709 0.90602 0.90537 0.90517
0.440  0.93511 0.93429 0.93296 0.93115 0.92898 0.92650 0.92381 0.92099 0.91817 0.91538 0.91272 0.91030 0.90811 0.90627 0.90479 0.90370 0.90304 0.90282
0.445  0.93345 0.93260 0.93123 0.92940 0.92718 0.92465 0.92190 0.91902 0.91611 0.91329 0.91057 0.90809 0.90586 0.90398 0.90245 0.90135 0.90068 0.90043
0.450  0.93175 0.93089 0.92948 0.92762 0.92536 0.92277 0.91996 0.91702 0.91405 0.91116 0.90839 0.90582 0.90357 0.90165 0.90009 0.89896 0.89828 0.89801
0.455  0.93003 0.92915 0.92772 0.92581 0.92350 0.92086 0.91799 0.91499 0.91195 0.90897 0.90617 0.90355 0.90125 0.89926 0.89769 0.89654 0.89584 0.89556
0.460  0.92828 0.92738 0.92592 0.92397 0.92161 0.91890 0.91597 0.91292 0.90983 0.90678 0.90392 0.90125 0.89889 0.89687 0.89526 0.89408 0.89336 0.89307
0.465  0.92650 0.92558 0.92409 0.92210 0.91968 0.91691 0.91392 0.91079 0.90767 0.90456 0.90160 0.89891 0.89648 0.89444 0.89279 0.89158 0.89085 0.89061
0.470  0.92469 0.92375 0.92223 0.92020 0.91771 0.91491 0.91185 0.90866 0.90546 0.90230 0.89929 0.89654 0.89406 0.89197 0.89029 0.88906 0.88831 0.88805
0.475  0.92284 0.92189 0.92034 0.91827 0.91573 0.91287 0.90976 0.90650 0.90321 0.90001 0.89694 0.89412 0.89160 0.88947 0.88774 0.88650 0.88573 0.88545
0.480  0.92097 0.92000 0.91842 0.91628 0.91372 0.91080 0.90763 0.90431 0.90095 0.89766 0.89455 0.89165 0.88910 0.88692 0.88517 0.88390 0.88312 0.88282
0.485  0.91907 0.91806 0.91646 0.91428 0.91168 0.90870 0.90547 0.90208 0.89866 0.89529 0.89213 0.88917 0.88658 0.88434 0.88256 0.88126 0.88046 0.88014
0.490  0.91713 0.91610 0.91448 0.91226 0.90960 0.90657 0.90327 0.89982 0.89633 0.89290 0.88965 0.88666 0.88400 0.88173 0.87991 0.87857 0.87777 0.87750
0.495  0.91516 0.91412 0.91246 0.91020 0.90749 0.90437 0.90100 0.89747 0.89396 0.89047 0.88714 0.88411 0.88138 0.87908 0.87722 0.87586 0.87504 0.87475
0.500  0.91316 0.91210 0.91040 0.90810 0.90534 0.90215 0.89873 0.89514 0.89152 0.88800 0.88461 0.88152 0.87874 0.87639 0.87449 0.87311 0.87228 0.87197
0.505  0.91112 0.91004 0.90831 0.90598 0.90312 0.89992 0.89643 0.89278 0.88908 0.88549 0.88205 0.87886 0.87606 0.87364 0.87173 0.87033 0.86947 0.86914
0.510  0.90905 0.90795 0.90617 0.90381 0.90091 0.89765 0.89410 0.89038 0.88661 0.88292 0.87945 0.87620 0.87334 0.87088 0.86893 0.86750 0.86662 0.86628
0.515  0.90695 0.90583 0.90401 0.90162 0.89866 0.89534 0.89172 0.88794 0.88411 0.88035 0.87677 0.87350 0.87056 0.86808 0.86609 0.86462 0.86374 0.86344
0.520  0.90481 0.90367 0.90182 0.89938 0.89638 0.89299 0.88931 0.88545 0.88156 0.87773 0.87408 0.87076 0.86776 0.86524 0.86320 0.86172 0.86081 0.86050
0.525  0.90263 0.90147 0.89960 0.89708 0.89406 0.89061 0.88681 0.88289 0.87892 0.87508 0.87137 0.86796 0.86493 0.86236 0.86028 0.85877 0.85785 0.85751
0.530  0.90042 0.89924 0.89733 0.89477 0.89170 0.88814 0.88433 0.88034 0.87630 0.87236 0.86861 0.86512 0.86206 0.85942 0.85732 0.85579 0.85485 0.85448
0.535  0.89817 0.89697 0.89503 0.89243 0.88930 0.88568 0.88181 0.87775 0.87364 0.86961 0.86581 0.86227 0.85914 0.85646 0.85432 0.85275 0.85179 0.85141
0.540  0.89588 0.89466 0.89269 0.89004 0.88681 0.88319 0.87925 0.87512 0.87094 0.86684 0.86293 0.85937 0.85616 0.85345 0.85127 0.84967 0.84871 0.84837
0.545  0.89355 0.89232 0.89031 0.88762 0.88434 0.88065 0.87665 0.87244 0.86820 0.86403 0.86005 0.85642 0.85316 0.85041 0.84818 0.84656 0.84557 0.84522
0.550  0.89119 0.88993 0.88789 0.88516 0.88182 0.87808 0.87394 0.86968 0.86536 0.86117 0.85713 0.85340 0.85012 0.84729 0.84505 0.84340 0.84240 0.84202
0.555  0.88878 0.88750 0.88543 0.88266 0.87927 0.87545 0.87126 0.86693 0.86254 0.85822 0.85417 0.85038 0.84704 0.84416 0.84188 0.84020 0.83918 0.83878
0.560  0.88633 0.88503 0.88290 0.88011 0.87667 0.87274 0.86854 0.86413 0.85967 0.85528 0.85111 0.84731 0.84387 0.84099 0.83866 0.83695 0.83592 0.83557
0.565  0.88384 0.88250 0.88036 0.87748 0.87403 0.87005 0.86577 0.86129 0.85676 0.85230 0.84806 0.84420 0.84071 0.83777 0.83538 0.83366 0.83261 0.83223
0.570  0.88131 0.87995 0.87777 0.87485 0.87134 0.86730 0.86296 0.85839 0.85379 0.84928 0.84497 0.84099 0.83749 0.83448 0.83209 0.83033 0.82926 0.82886
0.575  0.87874 0.87735 0.87515 0.87218 0.86857 0.86452 0.86004 0.85542 0.85075 0.84615 0.84183 0.83779 0.83423 0.83117 0.82874 0.82694 0.82586 0.82544
0.580  0.87612 0.87472 0.87247 0.86947 0.86580 0.86168 0.85714 0.85245 0.84770 0.84304 0.83859 0.83455 0.83089 0.82781 0.82533 0.82351 0.82241 0.82204
0.585  0.87345 0.87203 0.86976 0.86671 0.86298 0.85874 0.85420 0.84944 0.84462 0.83988 0.83537 0.83125 0.82754 0.82441 0.82187 0.82004 0.81892 0.81852
0.590  0.87074 0.86930 0.86699 0.86390 0.86012 0.85582 0.85121 0.84637 0.84147 0.83667 0.83209 0.82786 0.82414 0.82093 0.81839 0.81652 0.81537 0.81495
0.595  0.86797 0.86652 0.86418 0.86104 0.85722 0.85285 0.84817 0.84319 0.83823 0.83335 0.82877 0.82448 0.82068 0.81744 0.81484 0.81293 0.81179 0.81134
0.600  0.86517 0.86370 0.86132 0.85809 0.85425 0.84983 0.84501 0.84004 0.83500 0.83005 0.82533 0.82104 0.81715 0.81389 0.81124 0.80932 0.80815 0.80774
0.605  0.86231 0.86082 0.85840 0.85514 0.85119 0.84676 0.84188 0.83683 0.83172 0.82670 0.82191 0.81754 0.81361 0.81028 0.80760 0.80565 0.80446 0.80403
0.610  0.85941 0.85790 0.85542 0.85213 0.84813 0.84357 0.83869 0.83357 0.82838 0.82329 0.81844 0.81396 0.81001 0.80661 0.80391 0.80193 0.80071 0.80026
0.615  0.85646 0.85492 0.85241 0.84908 0.84503 0.84041 0.83546 0.83019 0.82493 0.81977 0.81491 0.81037 0.80632 0.80291 0.80016 0.79814 0.79692 0.79651
0.620  0.85345 0.85189 0.84935 0.84598 0.84187 0.83719 0.83214 0.82683 0.82151 0.81627 0.81127 0.80673 0.80262 0.79916 0.79635 0.79432 0.79308 0.79264
0.625  0.85039 0.84881 0.84624 0.84282 0.83866 0.83391 0.82875 0.82342 0.81802 0.81271 0.80765 0.80297 0.79887 0.79532 0.79251 0.79044 0.78918 0.78871
0.630  0.84727 0.84565 0.84307 0.83960 0.83532 0.83058 0.82535 0.81995 0.81447 0.80909 0.80397 0.79923 0.79505 0.79146 0.78860 0.78649 0.78522 0.78473
0.635  0.84410 0.84245 0.83984 0.83628 0.83200 0.82713 0.82190 0.81635 0.81081 0.80535 0.80016 0.79542 0.79115 0.78755 0.78462 0.78251 0.78122 0.78077
0.640  0.84087 0.83921 0.83656 0.83295 0.82862 0.82369 0.81839 0.81277 0.80716 0.80163 0.79637 0.79151 0.78723 0.78354 0.78061 0.77846 0.77715 0.77668
0.645  0.83758 0.83590 0.83321 0.82957 0.82519 0.82019 0.81475 0.80913 0.80345 0.79785 0.79252 0.78759 0.78325 0.77951 0.77654 0.77435 0.77302 0.77252
0.650  0.83423 0.83253 0.82977 0.82613 0.82169 0.81663 0.81113 0.80544 0.79960 0.79393 0.78860 0.78362 0.77917 0.77543 0.77239 0.77019 0.76885 0.76839
0.655  0.83082 0.82910 0.82631 0.82263 0.81811 0.81300 0.80744 0.80160 0.79577 0.79003 0.78457 0.77958 0.77508 0.77124 0.76820 0.76597 0.76461 0.76412
0.660  0.82735 0.82561 0.82279 0.81906 0.81444 0.80925 0.80369 0.79779 0.79188 0.78608 0.78054 0.77543 0.77092 0.76704 0.76395 0.76167 0.76030 0.75979
0.665  0.82381 0.82205 0.81920 0.81536 0.81076 0.80551 0.79980 0.79391 0.78792 0.78201 0.77644 0.77127 0.76665 0.76277 0.75961 0.75733 0.75594 0.75547
0.670  0.82021 0.81843 0.81555 0.81167 0.80701 0.80171 0.79593 0.78995 0.78383 0.77789 0.77222 0.76704 0.76238 0.75840 0.75525 0.75293 0.75152 0.75101
0.675  0.81654 0.81474 0.81183 0.80790 0.80320 0.79783 0.79199 0.78587 0.77975 0.77374 0.76800 0.76270 0.75804 0.75401 0.75081 0.74844 0.74702 0.74649
0.680  0.81280 0.81098 0.80803 0.80407 0.79923 0.79380 0.78796 0.78179 0.77560 0.76951 0.76371 0.75835 0.75357 0.74955 0.74628 0.74391 0.74247 0.74198
0.685  0.80899 0.80713 0.80414 0.80017 0.79528 0.78979 0.78382 0.77765 0.77130 0.76515 0.75929 0.75393 0.74910 0.74498 0.74171 0.73932 0.73785 0.73732
0.690  0.80510 0.80321 0.80019 0.79619 0.79126 0.78571 0.77967 0.77334 0.76702 0.76080 0.75487 0.74938 0.74455 0.74039 0.73708 0.73463 0.73315 0.73260
0.695  0.80114 0.79923 0.79618 0.79207 0.78716 0.78155 0.77545 0.76905 0.76266 0.75636 0.75037 0.74483 0.73989 0.73572 0.73234 0.72989 0.72840 0.72788
0.700  0.79710 0.79517 0.79209 0.78795 0.78299 0.77723 0.77106 0.76469 0.75814 0.75179 0.74573 0.74013 0.73520 0.73094 0.72756 0.72509 0.72356 0.72302
0.705  0.79297 0.79104 0.78793 0.78375 0.77865 0.77292 0.76669 0.76016 0.75364 0.74721 0.74109 0.73543 0.73039 0.72614 0.72270 0.72019 0.71866 0.71809
0.710  0.78876 0.78682 0.78368 0.77946 0.77432 0.76854 0.76225 0.75565 0.74906 0.74255 0.73637 0.73065 0.72556 0.72125 0.71776 0.71523 0.71369 0.71315
0.715  0.78448 0.78252 0.77935 0.77509 0.76991 0.76406 0.75770 0.75105 0.74430 0.73775 0.73150 0.72573 0.72065 0.71625 0.71276 0.71018 0.70863 0.70806
0.720  0.78011 0.77813 0.77487 0.77056 0.76541 0.75942 0.75301 0.74627 0.73956 0.73295 0.72663 0.72080 0.71560 0.71122 0.70765 0.70508 0.70350 0.70290
0.725  0.77565 0.77365 0.77037 0.76603 0.76073 0.75478 0.74831 0.74152 0.73473 0.72796 0.72159 0.71578 0.71053 0.70605 0.70250 0.69989 0.69829 0.69773
0.730  0.77110 0.76908 0.76578 0.76139 0.75606 0.75006 0.74352 0.73667 0.72972 0.72299 0.71656 0.71062 0.70536 0.70086 0.69725 0.69460 0.69300 0.69240
0.735  0.76645 0.76438 0.76109 0.75667 0.75129 0.74514 0.73855 0.73163 0.72473 0.71793 0.71144 0.70544 0.70009 0.69557 0.69191 0.68925 0.68763 0.68707
0.740  0.76171 0.75962 0.75630 0.75185 0.74643 0.74023 0.73358 0.72660 0.71963 0.71268 0.70614 0.70009 0.69477 0.69016 0.68650 0.68379 0.68216 0.68157
0.745  0.75686 0.75476 0.75142 0.74685 0.74137 0.73522 0.72852 0.72148 0.71435 0.70744 0.70084 0.69474 0.68929 0.68470 0.68097 0.67827 0.67662 0.67599
0.750  0.75191 0.74980 0.74642 0.74183 0.73631 0.73011 0.72325 0.71616 0.70908 0.70209 0.69535 0.68928 0.68379 0.67910 0.67539 0.67264 0.67097 0.67039
0.755  0.74685 0.74473 0.74127 0.73671 0.73115 0.72480 0.71799 0.71084 0.70360 0.69657 0.68986 0.68366 0.67812 0.67347 0.66967 0.66693 0.66525 0.66463
0.760  0.74169 0.73954 0.73607 0.73147 0.72588 0.71948 0.71262 0.70542 0.69812 0.69104 0.68428 0.67802 0.67244 0.66767 0.66390 0.66112 0.65942 0.65884
0.765  0.73640 0.73425 0.73075 0.72612 0.72040 0.71405 0.70704 0.69979 0.69254 0.68530 0.67850 0.67219 0.66663 0.66185 0.65799 0.65521 0.65350 0.65288
0.770  0.73100 0.72883 0.72532 0.72058 0.71490 0.70841 0.70145 0.69415 0.68674 0.67956 0.67270 0.66635 0.66069 0.65585 0.65202 0.64921 0.64748 0.64690
0.775  0.72548 0.72329 0.71976 0.71500 0.70928 0.70275 0.69575 0.68840 0.68095 0.67361 0.66670 0.66032 0.65468 0.64982 0.64594 0.64308 0.64136 0.64073
0.780  0.71982 0.71759 0.71406 0.70929 0.70354 0.69698 0.68982 0.68242 0.67492 0.66764 0.66069 0.65425 0.64851 0.64366 0.63973 0.63687 0.63512 0.63446
0.785  0.71404 0.71179 0.70820 0.70345 0.69758 0.69096 0.68387 0.67644 0.66889 0.66156 0.65446 0.64799 0.64229 0.63736 0.63343 0.63053 0.62878 0.62816
0.790  0.70811 0.70586 0.70225 0.69740 0.69158 0.68493 0.67780 0.67021 0.66273 0.65525 0.64821 0.64170 0.63588 0.63098 0.62699 0.62410 0.62233 0.62167
0.795  0.70203 0.69979 0.69617 0.69129 0.68545 0.67877 0.67149 0.66397 0.65633 0.64892 0.64174 0.63520 0.62943 0.62444 0.62047 0.61753 0.61576 0.61513
0.800  0.69582 0.69357 0.68993 0.68504 0.67909 0.67235 0.66515 0.65759 0.64991 0.64236 0.63524 0.62866 0.62278 0.61782 0.61378 0.61086 0.60907 0.60840
0.805  0.68946 0.68720 0.68354 0.67864 0.67264 0.66590 0.65855 0.65095 0.64324 0.63576 0.62858 0.62190 0.61607 0.61103 0.60701 0.60404 0.60225 0.60162
0.810  0.68294 0.68067 0.67694 0.67199 0.66607 0.65930 0.65192 0.64429 0.63655 0.62892 0.62174 0.61510 0.60916 0.60412 0.60008 0.59712 0.59531 0.59464
0.815  0.67625 0.67397 0.67023 0.66527 0.65933 0.65243 0.64513 0.63736 0.62959 0.62205 0.61481 0.60806 0.60218 0.59709 0.59300 0.59004 0.58823 0.58759
0.820  0.66938 0.66706 0.66336 0.65839 0.65233 0.64551 0.63807 0.63039 0.62259 0.61491 0.60767 0.60097 0.59499 0.58988 0.58582 0.58284 0.58101 0.58034
0.825  0.66234 0.66001 0.65630 0.65132 0.64525 0.63841 0.63097 0.62319 0.61531 0.60773 0.60036 0.59364 0.58771 0.58259 0.57846 0.57548 0.57366 0.57301
0.830  0.65511 0.65277 0.64906 0.64399 0.63799 0.63103 0.62356 0.61584 0.60799 0.60026 0.59299 0.58625 0.58022 0.57508 0.57100 0.56796 0.56614 0.56546
0.835  0.64767 0.64534 0.64156 0.63655 0.63044 0.62358 0.61610 0.60835 0.60048 0.59275 0.58535 0.57859 0.57256 0.56748 0.56332 0.56033 0.55849 0.55783
0.840  0.64004 0.63771 0.63392 0.62891 0.62280 0.61593 0.60844 0.60057 0.59270 0.58494 0.57763 0.57086 0.56481 0.55964 0.55554 0.55249 0.55066 0.54997
0.845  0.63218 0.62985 0.62607 0.62106 0.61495 0.60797 0.60047 0.59271 0.58482 0.57706 0.56963 0.56286 0.55681 0.55170 0.54753 0.54452 0.54266 0.54200
0.850  0.62410 0.62177 0.61799 0.61290 0.60678 0.59990 0.59240 0.58452 0.57664 0.56887 0.56155 0.55476 0.54870 0.54352 0.53935 0.53634 0.53450 0.53379
0.855  0.61578 0.61341 0.60968 0.60460 0.59849 0.59150 0.58400 0.57625 0.56829 0.56059 0.55316 0.54638 0.54032 0.53514 0.53103 0.52797 0.52614 0.52547
0.860  0.60721 0.60485 0.60106 0.59605 0.58996 0.58298 0.57549 0.56762 0.55975 0.55199 0.54467 0.53779 0.53174 0.52663 0.52246 0.51945 0.51760 0.51696
0.865  0.59836 0.59602 0.59224 0.58724 0.58107 0.57421 0.56662 0.55889 0.55090 0.54326 0.53585 0.52908 0.52303 0.51785 0.51373 0.51069 0.50884 0.50817
0.870  0.58924 0.58691 0.58315 0.57809 0.57202 0.56507 0.55761 0.54978 0.54193 0.53420 0.52680 0.52005 0.51401 0.50885 0.50476 0.50172 0.49988 0.49924
0.875  0.57983 0.57751 0.57377 0.56874 0.56269 0.55577 0.54831 0.54053 0.53259 0.52488 0.51762 0.51086 0.50483 0.49969 0.49554 0.49254 0.49070 0.49001
0.880  0.57011 0.56780 0.56401 0.55907 0.55296 0.54606 0.53866 0.53088 0.52309 0.51541 0.50806 0.50136 0.49535 0.49022 0.48613 0.48311 0.48128 0.48062
0.885  0.56005 0.55776 0.55400 0.54900 0.54301 0.53616 0.52879 0.52106 0.51319 0.50555 0.49833 0.49157 0.48559 0.48049 0.47644 0.47342 0.47161 0.47098
0.890  0.54964 0.54733 0.54364 0.53868 0.53271 0.52591 0.51849 0.51080 0.50310 0.49549 0.48823 0.48158 0.47560 0.47055 0.46646 0.46350 0.46168 0.46100
0.895  0.53886 0.53656 0.53291 0.52799 0.52199 0.51523 0.50796 0.50032 0.49257 0.48502 0.47781 0.47121 0.46531 0.46026 0.45620 0.45326 0.45146 0.45082
0.900  0.52767 0.52540 0.52177 0.51683 0.51097 0.50427 0.49696 0.48939 0.48169 0.47421 0.46715 0.46052 0.45467 0.44966 0.44568 0.44272 0.44094 0.44026
0.905  0.51605 0.51381 0.51016 0.50533 0.49944 0.49280 0.48566 0.47806 0.47056 0.46315 0.45605 0.44948 0.44368 0.43878 0.43479 0.43188 0.43010 0.42945
0.910  0.50397 0.50175 0.49815 0.49339 0.48757 0.48101 0.47385 0.46644 0.45891 0.45158 0.44457 0.43816 0.43242 0.42751 0.42355 0.42069 0.41893 0.41831
0.915  0.49138 0.48920 0.48565 0.48087 0.47521 0.46865 0.46158 0.45426 0.44687 0.43960 0.43267 0.42635 0.42068 0.41583 0.41193 0.40911 0.40737 0.40671
0.920  0.47825 0.47606 0.47261 0.46791 0.46226 0.45589 0.44893 0.44172 0.43439 0.42726 0.42044 0.41411 0.40853 0.40375 0.39995 0.39712 0.39542 0.39479
0.925  0.46452 0.46238 0.45894 0.45438 0.44883 0.44247 0.43563 0.42855 0.42134 0.41433 0.40762 0.40140 0.39591 0.39121 0.38748 0.38470 0.38303 0.38244
0.930  0.45014 0.44805 0.44468 0.44015 0.43469 0.42855 0.42185 0.41479 0.40773 0.40086 0.39428 0.38826 0.38279 0.37824 0.37452 0.37180 0.37015 0.36953
0.935  0.43505 0.43302 0.42973 0.42530 0.41997 0.41387 0.40732 0.40053 0.39361 0.38679 0.38035 0.37447 0.36919 0.36467 0.36103 0.35839 0.35676 0.35618
0.940  0.41917 0.41720 0.41395 0.40968 0.40441 0.39856 0.39217 0.38545 0.37871 0.37216 0.36588 0.36005 0.35490 0.35050 0.34694 0.34438 0.34279 0.34224
0.945  0.40241 0.40049 0.39733 0.39314 0.38810 0.38233 0.37612 0.36959 0.36305 0.35669 0.35059 0.34492 0.33993 0.33564 0.33219 0.32970 0.32816 0.32758
0.950  0.38465 0.38276 0.37975 0.37570 0.37083 0.36526 0.35917 0.35296 0.34663 0.34038 0.33448 0.32900 0.32417 0.32003 0.31670 0.31428 0.31280 0.31226
0.955  0.36575 0.36394 0.36105 0.35716 0.35241 0.34705 0.34128 0.33522 0.32913 0.32312 0.31745 0.31218 0.30753 0.30355 0.30034 0.29802 0.29659 0.29603
0.960  0.34553 0.34380 0.34099 0.33727 0.33281 0.32769 0.32210 0.31631 0.31050 0.30475 0.29934 0.29437 0.28987 0.28606 0.28302 0.28077 0.27941 0.27891
0.965  0.32375 0.32212 0.31947 0.31595 0.31165 0.30681 0.30151 0.29611 0.29052 0.28517 0.27995 0.27526 0.27098 0.26737 0.26450 0.26236 0.26106 0.26056
0.970  0.30010 0.29858 0.29610 0.29275 0.28879 0.28419 0.27931 0.27417 0.26899 0.26392 0.25903 0.25463 0.25062 0.24724 0.24455 0.24255 0.24133 0.24090
0.975  0.27413 0.27270 0.27040 0.26736 0.26365 0.25947 0.25490 0.25016 0.24540 0.24070 0.23626 0.23213 0.22843 0.22531 0.22282 0.22097 0.21985 0.21944
0.980  0.24514 0.24386 0.24179 0.23905 0.23571 0.23187 0.22774 0.22346 0.21917 0.21493 0.21092 0.20719 0.20385 0.20103 0.19875 0.19710 0.19608 0.19565
0.985  0.21201 0.21090 0.20910 0.20667 0.20375 0.20046 0.19686 0.19312 0.18932 0.18562 0.18212 0.17887 0.17595 0.17349 0.17150 0.17006 0.16917 0.16883
0.990  0.17254 0.17163 0.17016 0.16817 0.16578 0.16304 0.16009 0.15703 0.15391 0.15087 0.14801 0.14534 0.14294 0.14092 0.13929 0.13811 0.13738 0.13708
0.995  0.12115 0.12051 0.11945 0.11804 0.11636 0.11442 0.11234 0.11018 0.10798 0.10584 0.10381 0.10193 0.10024 0.09881 0.09766 0.09681 0.09630 0.09606
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e040.dat <==
# alpha = -0.15 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99992 0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988
0.020  0.99987 0.99986 0.99986 0.99986 0.99985 0.99985 0.99984 0.99983 0.99983 0.99982 0.99982 0.99981 0.99980 0.99980 0.99980 0.99979 0.99979 0.99979
0.025  0.99979 0.99979 0.99978 0.99978 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99970 0.99970 0.99969 0.99968 0.99968 0.99968 0.99967
0.030  0.99970 0.99970 0.99969 0.99968 0.99967 0.99966 0.99964 0.99963 0.99961 0.99960 0.99958 0.99957 0.99956 0.99955 0.99954 0.99954 0.99953 0.99953
0.035  0.99959 0.99959 0.99958 0.99956 0.99955 0.99953 0.99951 0.99949 0.99947 0.99945 0.99943 0.99942 0.99940 0.99939 0.99938 0.99937 0.99937 0.99936
0.040  0.99947 0.99946 0.99945 0.99943 0.99941 0.99939 0.99936 0.99934 0.99931 0.99929 0.99926 0.99924 0.99922 0.99920 0.99919 0.99918 0.99917 0.99917
0.045  0.99932 0.99931 0.99930 0.99928 0.99925 0.99922 0.99919 0.99916 0.99913 0.99910 0.99907 0.99904 0.99901 0.99899 0.99897 0.99896 0.99895 0.99895
0.050  0.99916 0.99915 0.99913 0.99911 0.99908 0.99904 0.99900 0.99896 0.99892 0.99888 0.99885 0.99881 0.99878 0.99875 0.99873 0.99872 0.99871 0.99870
0.055  0.99899 0.99897 0.99895 0.99892 0.99888 0.99884 0.99880 0.99875 0.99870 0.99865 0.99860 0.99856 0.99852 0.99849 0.99847 0.99845 0.99843 0.99843
0.060  0.99880 0.99878 0.99875 0.99872 0.99867 0.99862 0.99857 0.99851 0.99845 0.99839 0.99834 0.99829 0.99824 0.99820 0.99817 0.99815 0.99814 0.99813
0.065  0.99859 0.99857 0.99853 0.99849 0.99844 0.99838 0.99832 0.99825 0.99818 0.99811 0.99805 0.99799 0.99794 0.99789 0.99786 0.99783 0.99781 0.99780
0.070  0.99836 0.99834 0.99830 0.99825 0.99819 0.99812 0.99805 0.99797 0.99789 0.99781 0.99774 0.99767 0.99761 0.99755 0.99751 0.99748 0.99746 0.99745
0.075  0.99812 0.99809 0.99805 0.99799 0.99792 0.99784 0.99776 0.99767 0.99757 0.99749 0.99740 0.99732 0.99725 0.99719 0.99714 0.99711 0.99709 0.99707
0.080  0.99786 0.99783 0.99778 0.99771 0.99764 0.99754 0.99745 0.99734 0.99724 0.99714 0.99704 0.99695 0.99687 0.99680 0.99675 0.99671 0.99669 0.99666
0.085  0.99758 0.99755 0.99749 0.99742 0.99733 0.99723 0.99712 0.99700 0.99688 0.99677 0.99666 0.99656 0.99647 0.99639 0.99633 0.99628 0.99626 0.99623
0.090  0.99728 0.99725 0.99719 0.99710 0.99700 0.99689 0.99677 0.99664 0.99650 0.99638 0.99625 0.99614 0.99604 0.99595 0.99589 0.99583 0.99580 0.99578
0.095  0.99697 0.99693 0.99686 0.99677 0.99666 0.99653 0.99640 0.99625 0.99610 0.99596 0.99582 0.99570 0.99559 0.99549 0.99541 0.99536 0.99532 0.99529
0.100  0.99664 0.99660 0.99652 0.99642 0.99630 0.99616 0.99601 0.99585 0.99568 0.99552 0.99537 0.99523 0.99511 0.99500 0.99492 0.99485 0.99482 0.99478
0.105  0.99630 0.99625 0.99616 0.99605 0.99592 0.99576 0.99559 0.99542 0.99524 0.99506 0.99490 0.99474 0.99460 0.99449 0.99439 0.99432 0.99428 0.99425
0.110  0.99594 0.99588 0.99579 0.99567 0.99552 0.99535 0.99516 0.99497 0.99477 0.99458 0.99440 0.99423 0.99408 0.99395 0.99385 0.99377 0.99372 0.99368
0.115  0.99556 0.99549 0.99539 0.99526 0.99510 0.99491 0.99471 0.99450 0.99428 0.99407 0.99387 0.99369 0.99352 0.99338 0.99327 0.99319 0.99314 0.99309
0.120  0.99516 0.99509 0.99498 0.99484 0.99466 0.99446 0.99424 0.99401 0.99377 0.99355 0.99333 0.99313 0.99295 0.99279 0.99267 0.99258 0.99252 0.99248
0.125  0.99474 0.99467 0.99455 0.99439 0.99420 0.99398 0.99375 0.99349 0.99324 0.99299 0.99275 0.99254 0.99234 0.99218 0.99205 0.99195 0.99189 0.99184
0.130  0.99431 0.99423 0.99410 0.99393 0.99373 0.99349 0.99323 0.99296 0.99269 0.99242 0.99216 0.99193 0.99171 0.99154 0.99139 0.99129 0.99122 0.99117
0.135  0.99386 0.99377 0.99364 0.99345 0.99323 0.99297 0.99270 0.99240 0.99211 0.99182 0.99154 0.99129 0.99106 0.99087 0.99071 0.99060 0.99053 0.99047
0.140  0.99339 0.99330 0.99315 0.99295 0.99272 0.99244 0.99214 0.99183 0.99151 0.99120 0.99090 0.99063 0.99038 0.99018 0.99001 0.98989 0.98981 0.98975
0.145  0.99291 0.99281 0.99265 0.99244 0.99218 0.99188 0.99157 0.99123 0.99089 0.99055 0.99023 0.98994 0.98968 0.98946 0.98928 0.98915 0.98907 0.98900
0.150  0.99240 0.99230 0.99213 0.99190 0.99163 0.99131 0.99097 0.99061 0.99024 0.98989 0.98954 0.98923 0.98895 0.98871 0.98852 0.98838 0.98830 0.98822
0.155  0.99188 0.99177 0.99159 0.99135 0.99105 0.99071 0.99035 0.98996 0.98958 0.98920 0.98883 0.98850 0.98820 0.98794 0.98774 0.98759 0.98750 0.98748
0.160  0.99134 0.99122 0.99103 0.99077 0.99046 0.99010 0.98971 0.98930 0.98889 0.98848 0.98809 0.98774 0.98742 0.98715 0.98693 0.98677 0.98667 0.98665
0.165  0.99078 0.99066 0.99045 0.99018 0.98985 0.98946 0.98905 0.98861 0.98818 0.98774 0.98733 0.98695 0.98661 0.98633 0.98609 0.98592 0.98582 0.98579
0.170  0.99021 0.99007 0.98986 0.98957 0.98921 0.98881 0.98837 0.98791 0.98744 0.98698 0.98654 0.98614 0.98578 0.98548 0.98523 0.98505 0.98494 0.98491
0.175  0.98962 0.98947 0.98924 0.98893 0.98856 0.98813 0.98767 0.98717 0.98668 0.98620 0.98573 0.98531 0.98493 0.98460 0.98434 0.98415 0.98404 0.98399
0.180  0.98900 0.98885 0.98861 0.98828 0.98789 0.98743 0.98694 0.98642 0.98590 0.98539 0.98490 0.98445 0.98404 0.98370 0.98343 0.98323 0.98310 0.98306
0.185  0.98837 0.98821 0.98796 0.98761 0.98720 0.98671 0.98620 0.98565 0.98510 0.98455 0.98404 0.98356 0.98314 0.98278 0.98248 0.98227 0.98214 0.98209
0.190  0.98772 0.98756 0.98729 0.98692 0.98648 0.98597 0.98543 0.98485 0.98427 0.98369 0.98315 0.98265 0.98220 0.98182 0.98152 0.98129 0.98116 0.98110
0.195  0.98706 0.98688 0.98660 0.98621 0.98575 0.98521 0.98464 0.98403 0.98342 0.98281 0.98225 0.98171 0.98124 0.98084 0.98052 0.98028 0.98014 0.98007
0.200  0.98637 0.98619 0.98589 0.98548 0.98500 0.98443 0.98383 0.98319 0.98255 0.98191 0.98131 0.98075 0.98026 0.97984 0.97950 0.97925 0.97910 0.97902
0.205  0.98567 0.98547 0.98516 0.98473 0.98422 0.98363 0.98300 0.98232 0.98165 0.98098 0.98035 0.97976 0.97925 0.97880 0.97845 0.97819 0.97803 0.97795
0.210  0.98494 0.98474 0.98441 0.98396 0.98343 0.98281 0.98214 0.98144 0.98073 0.98003 0.97937 0.97875 0.97821 0.97774 0.97737 0.97710 0.97693 0.97684
0.215  0.98420 0.98398 0.98364 0.98317 0.98261 0.98196 0.98127 0.98053 0.97979 0.97905 0.97836 0.97771 0.97714 0.97665 0.97627 0.97598 0.97580 0.97571
0.220  0.98344 0.98321 0.98285 0.98236 0.98178 0.98110 0.98036 0.97959 0.97882 0.97805 0.97732 0.97665 0.97605 0.97554 0.97513 0.97483 0.97465 0.97455
0.225  0.98266 0.98242 0.98205 0.98153 0.98092 0.98021 0.97944 0.97864 0.97782 0.97702 0.97626 0.97556 0.97494 0.97440 0.97397 0.97366 0.97347 0.97336
0.230  0.98186 0.98161 0.98122 0.98068 0.98004 0.97930 0.97850 0.97766 0.97681 0.97597 0.97517 0.97444 0.97379 0.97323 0.97279 0.97246 0.97226 0.97220
0.235  0.98104 0.98078 0.98037 0.97981 0.97914 0.97837 0.97753 0.97666 0.97577 0.97490 0.97406 0.97330 0.97262 0.97203 0.97157 0.97123 0.97102 0.97096
0.240  0.98020 0.97993 0.97950 0.97892 0.97822 0.97742 0.97654 0.97563 0.97470 0.97380 0.97293 0.97213 0.97142 0.97082 0.97033 0.96997 0.96976 0.96968
0.245  0.97934 0.97906 0.97861 0.97801 0.97727 0.97644 0.97553 0.97458 0.97362 0.97267 0.97177 0.97094 0.97019 0.96957 0.96906 0.96869 0.96846 0.96838
0.250  0.97846 0.97816 0.97770 0.97707 0.97631 0.97544 0.97450 0.97350 0.97251 0.97152 0.97058 0.96972 0.96894 0.96829 0.96776 0.96738 0.96714 0.96705
0.255  0.97756 0.97725 0.97677 0.97612 0.97533 0.97442 0.97344 0.97240 0.97137 0.97034 0.96937 0.96847 0.96766 0.96698 0.96643 0.96603 0.96579 0.96569
0.260  0.97664 0.97632 0.97582 0.97514 0.97432 0.97338 0.97236 0.97128 0.97021 0.96913 0.96813 0.96719 0.96636 0.96565 0.96508 0.96466 0.96441 0.96430
0.265  0.97570 0.97537 0.97485 0.97415 0.97329 0.97231 0.97126 0.97014 0.96902 0.96791 0.96686 0.96589 0.96502 0.96429 0.96369 0.96326 0.96300 0.96289
0.270  0.97473 0.97440 0.97385 0.97313 0.97224 0.97122 0.97013 0.96897 0.96781 0.96666 0.96557 0.96456 0.96366 0.96290 0.96228 0.96184 0.96156 0.96144
0.275  0.97375 0.97340 0.97284 0.97209 0.97117 0.97011 0.96898 0.96777 0.96657 0.96538 0.96425 0.96320 0.96227 0.96148 0.96085 0.96038 0.96009 0.95996
0.280  0.97275 0.97239 0.97180 0.97102 0.97007 0.96898 0.96780 0.96656 0.96531 0.96408 0.96290 0.96182 0.96085 0.96003 0.95938 0.95889 0.95860 0.95846
0.285  0.97173 0.97135 0.97074 0.96994 0.96895 0.96782 0.96660 0.96531 0.96401 0.96275 0.96152 0.96041 0.95941 0.95856 0.95788 0.95738 0.95707 0.95698
0.290  0.97068 0.97029 0.96967 0.96883 0.96781 0.96664 0.96537 0.96405 0.96270 0.96139 0.96012 0.95897 0.95794 0.95706 0.95635 0.95583 0.95552 0.95542
0.295  0.96961 0.96921 0.96856 0.96769 0.96665 0.96543 0.96412 0.96275 0.96136 0.96001 0.95870 0.95751 0.95643 0.95552 0.95480 0.95426 0.95394 0.95382
0.300  0.96852 0.96811 0.96744 0.96654 0.96546 0.96421 0.96285 0.96144 0.96000 0.95859 0.95724 0.95601 0.95490 0.95396 0.95321 0.95265 0.95232 0.95220
0.305  0.96741 0.96699 0.96630 0.96536 0.96425 0.96296 0.96155 0.96010 0.95861 0.95715 0.95576 0.95449 0.95334 0.95237 0.95159 0.95102 0.95068 0.95054
0.310  0.96628 0.96584 0.96513 0.96417 0.96301 0.96168 0.96023 0.95872 0.95719 0.95568 0.95425 0.95293 0.95176 0.95075 0.94995 0.94936 0.94900 0.94886
0.315  0.96513 0.96467 0.96394 0.96294 0.96174 0.96038 0.95889 0.95732 0.95575 0.95419 0.95272 0.95135 0.95014 0.94910 0.94827 0.94767 0.94730 0.94714
0.320  0.96395 0.96348 0.96272 0.96170 0.96046 0.95905 0.95752 0.95590 0.95428 0.95267 0.95116 0.94974 0.94850 0.94743 0.94657 0.94595 0.94556 0.94540
0.325  0.96275 0.96227 0.96149 0.96043 0.95915 0.95770 0.95612 0.95446 0.95278 0.95113 0.94956 0.94811 0.94682 0.94572 0.94484 0.94419 0.94380 0.94362
0.330  0.96153 0.96103 0.96022 0.95914 0.95782 0.95631 0.95470 0.95298 0.95125 0.94956 0.94793 0.94644 0.94512 0.94398 0.94307 0.94241 0.94200 0.94187
0.335  0.96028 0.95977 0.95894 0.95782 0.95647 0.95491 0.95325 0.95148 0.94969 0.94795 0.94628 0.94475 0.94338 0.94221 0.94127 0.94059 0.94017 0.94003
0.340  0.95901 0.95848 0.95763 0.95648 0.95509 0.95349 0.95177 0.94996 0.94812 0.94633 0.94460 0.94302 0.94161 0.94041 0.93945 0.93874 0.93832 0.93817
0.345  0.95772 0.95718 0.95630 0.95512 0.95368 0.95204 0.95026 0.94841 0.94651 0.94467 0.94290 0.94127 0.93981 0.93859 0.93759 0.93686 0.93643 0.93626
0.350  0.95640 0.95584 0.95494 0.95373 0.95225 0.95056 0.94873 0.94683 0.94488 0.94297 0.94116 0.93949 0.93799 0.93673 0.93570 0.93496 0.93451 0.93433
0.355  0.95506 0.95449 0.95356 0.95231 0.95080 0.94906 0.94718 0.94521 0.94322 0.94125 0.93940 0.93767 0.93614 0.93483 0.93378 0.93302 0.93255 0.93237
0.360  0.95370 0.95311 0.95215 0.95087 0.94931 0.94753 0.94560 0.94356 0.94153 0.93951 0.93760 0.93583 0.93425 0.93291 0.93183 0.93105 0.93057 0.93037
0.365  0.95231 0.95170 0.95072 0.94940 0.94781 0.94598 0.94399 0.94190 0.93981 0.93774 0.93578 0.93395 0.93234 0.93095 0.92985 0.92905 0.92855 0.92834
0.370  0.95089 0.95027 0.94926 0.94790 0.94626 0.94440 0.94235 0.94021 0.93806 0.93593 0.93390 0.93205 0.93039 0.92897 0.92784 0.92701 0.92650 0.92634
0.375  0.94945 0.94881 0.94777 0.94638 0.94469 0.94278 0.94069 0.93849 0.93626 0.93410 0.93202 0.93012 0.92840 0.92695 0.92579 0.92494 0.92442 0.92424
0.380  0.94798 0.94733 0.94626 0.94484 0.94311 0.94113 0.93900 0.93675 0.93447 0.93224 0.93011 0.92815 0.92639 0.92491 0.92371 0.92284 0.92231 0.92212
0.385  0.94649 0.94582 0.94473 0.94327 0.94149 0.93947 0.93727 0.93497 0.93263 0.93035 0.92816 0.92615 0.92435 0.92283 0.92159 0.92070 0.92016 0.91996
0.390  0.94498 0.94428 0.94317 0.94167 0.93985 0.93777 0.93551 0.93317 0.93077 0.92841 0.92618 0.92411 0.92228 0.92072 0.91946 0.91854 0.91798 0.91776
0.395  0.94343 0.94272 0.94158 0.94004 0.93818 0.93605 0.93373 0.93132 0.92888 0.92645 0.92418 0.92205 0.92018 0.91856 0.91728 0.91634 0.91576 0.91553
0.400  0.94186 0.94113 0.93996 0.93839 0.93649 0.93431 0.93193 0.92944 0.92695 0.92447 0.92214 0.91996 0.91804 0.91639 0.91507 0.91411 0.91352 0.91327
0.405  0.94026 0.93952 0.93832 0.93671 0.93476 0.93253 0.93010 0.92755 0.92500 0.92246 0.92004 0.91784 0.91586 0.91418 0.91283 0.91184 0.91123 0.91104
0.410  0.93864 0.93787 0.93665 0.93500 0.93301 0.93072 0.92823 0.92563 0.92298 0.92042 0.91794 0.91568 0.91365 0.91193 0.91055 0.90953 0.90892 0.90871
0.415  0.93698 0.93620 0.93495 0.93327 0.93122 0.92888 0.92634 0.92367 0.92097 0.91834 0.91581 0.91349 0.91141 0.90965 0.90824 0.90720 0.90657 0.90634
0.420  0.93530 0.93451 0.93323 0.93150 0.92940 0.92701 0.92441 0.92169 0.91892 0.91623 0.91364 0.91126 0.90914 0.90734 0.90589 0.90483 0.90419 0.90395
0.425  0.93359 0.93278 0.93147 0.92970 0.92754 0.92509 0.92244 0.91967 0.91684 0.91406 0.91144 0.90900 0.90684 0.90499 0.90351 0.90243 0.90177 0.90151
0.430  0.93186 0.93102 0.92969 0.92786 0.92567 0.92317 0.92044 0.91762 0.91473 0.91189 0.90921 0.90671 0.90450 0.90260 0.90109 0.89999 0.89931 0.89904
0.435  0.93009 0.92924 0.92787 0.92601 0.92377 0.92121 0.91843 0.91551 0.91259 0.90969 0.90693 0.90439 0.90213 0.90019 0.89865 0.89751 0.89682 0.89660
0.440  0.92829 0.92742 0.92602 0.92412 0.92184 0.91923 0.91638 0.91340 0.91040 0.90745 0.90462 0.90203 0.89971 0.89774 0.89616 0.89500 0.89429 0.89405
0.445  0.92646 0.92558 0.92414 0.92221 0.91987 0.91721 0.91430 0.91125 0.90817 0.90517 0.90228 0.89964 0.89726 0.89526 0.89363 0.89245 0.89174 0.89148
0.450  0.92461 0.92370 0.92223 0.92026 0.91788 0.91515 0.91219 0.90908 0.90593 0.90286 0.89992 0.89719 0.89479 0.89274 0.89108 0.88987 0.88914 0.88886
0.455  0.92272 0.92180 0.92029 0.91829 0.91585 0.91307 0.91004 0.90687 0.90365 0.90049 0.89751 0.89473 0.89228 0.89016 0.88848 0.88725 0.88650 0.88621
0.460  0.92080 0.91986 0.91832 0.91628 0.91379 0.91093 0.90784 0.90462 0.90134 0.89812 0.89507 0.89223 0.88973 0.88757 0.88586 0.88460 0.88383 0.88352
0.465  0.91885 0.91789 0.91632 0.91424 0.91168 0.90877 0.90561 0.90231 0.89900 0.89571 0.89257 0.88970 0.88712 0.88494 0.88319 0.88190 0.88112 0.88086
0.470  0.91687 0.91589 0.91429 0.91216 0.90954 0.90659 0.90337 0.90000 0.89661 0.89326 0.89006 0.88713 0.88450 0.88227 0.88048 0.87917 0.87837 0.87809
0.475  0.91485 0.91385 0.91223 0.91005 0.90739 0.90437 0.90109 0.89765 0.89417 0.89078 0.88751 0.88452 0.88184 0.87957 0.87774 0.87640 0.87559 0.87529
0.480  0.91280 0.91178 0.91013 0.90788 0.90519 0.90212 0.89877 0.89527 0.89172 0.88823 0.88493 0.88186 0.87914 0.87682 0.87496 0.87360 0.87277 0.87245
0.485  0.91072 0.90967 0.90799 0.90571 0.90297 0.89984 0.89643 0.89285 0.88923 0.88567 0.88231 0.87918 0.87641 0.87403 0.87214 0.87075 0.86990 0.86957
0.490  0.90861 0.90753 0.90583 0.90350 0.90071 0.89751 0.89404 0.89039 0.88671 0.88308 0.87964 0.87646 0.87363 0.87122 0.86928 0.86786 0.86700 0.86672
0.495  0.90645 0.90536 0.90362 0.90125 0.89841 0.89513 0.89158 0.88786 0.88414 0.88045 0.87692 0.87371 0.87081 0.86836 0.86638 0.86494 0.86406 0.86376
0.500  0.90427 0.90316 0.90138 0.89897 0.89607 0.89272 0.88912 0.88533 0.88151 0.87778 0.87419 0.87091 0.86796 0.86546 0.86344 0.86197 0.86108 0.86076
0.505  0.90205 0.90092 0.89910 0.89666 0.89367 0.89029 0.88662 0.88277 0.87887 0.87507 0.87143 0.86805 0.86507 0.86250 0.86047 0.85897 0.85806 0.85772
0.510  0.89979 0.89864 0.89678 0.89430 0.89126 0.88783 0.88409 0.88017 0.87620 0.87230 0.86861 0.86518 0.86214 0.85953 0.85745 0.85593 0.85500 0.85464
0.515  0.89749 0.89632 0.89443 0.89192 0.88882 0.88532 0.88152 0.87753 0.87349 0.86952 0.86573 0.86227 0.85914 0.85651 0.85440 0.85284 0.85189 0.85158
0.520  0.89516 0.89397 0.89204 0.88948 0.88634 0.88278 0.87890 0.87484 0.87074 0.86669 0.86284 0.85931 0.85614 0.85346 0.85128 0.84971 0.84875 0.84841
0.525  0.89279 0.89158 0.88962 0.88698 0.88381 0.88019 0.87621 0.87208 0.86790 0.86383 0.85991 0.85630 0.85308 0.85036 0.84815 0.84654 0.84557 0.84521
0.530  0.89038 0.88915 0.88716 0.88448 0.88125 0.87753 0.87352 0.86932 0.86507 0.86090 0.85693 0.85325 0.84999 0.84719 0.84497 0.84334 0.84234 0.84196
0.535  0.88793 0.88668 0.88466 0.88193 0.87865 0.87487 0.87079 0.86652 0.86219 0.85794 0.85392 0.85017 0.84686 0.84401 0.84174 0.84008 0.83906 0.83867
0.540  0.88545 0.88417 0.88212 0.87935 0.87597 0.87217 0.86802 0.86368 0.85928 0.85495 0.85082 0.84705 0.84365 0.84079 0.83847 0.83678 0.83575 0.83540
0.545  0.88292 0.88162 0.87953 0.87672 0.87329 0.86942 0.86521 0.86079 0.85632 0.85192 0.84772 0.84388 0.84043 0.83751 0.83515 0.83344 0.83239 0.83202
0.550  0.88034 0.87903 0.87691 0.87405 0.87056 0.86663 0.86230 0.85782 0.85327 0.84885 0.84458 0.84065 0.83717 0.83417 0.83180 0.83005 0.82899 0.82859
0.555  0.87773 0.87640 0.87424 0.87134 0.86780 0.86380 0.85941 0.85485 0.85023 0.84568 0.84140 0.83740 0.83386 0.83082 0.82840 0.82662 0.82554 0.82512
0.560  0.87507 0.87372 0.87150 0.86858 0.86499 0.86088 0.85647 0.85184 0.84714 0.84252 0.83812 0.83410 0.83047 0.82742 0.82495 0.82314 0.82204 0.82167
0.565  0.87237 0.87098 0.86874 0.86574 0.86213 0.85796 0.85348 0.84878 0.84401 0.83932 0.83485 0.83076 0.82708 0.82397 0.82145 0.81962 0.81850 0.81811
0.570  0.86963 0.86821 0.86595 0.86290 0.85923 0.85500 0.85045 0.84565 0.84082 0.83607 0.83153 0.82734 0.82363 0.82045 0.81791 0.81605 0.81492 0.81450
0.575  0.86684 0.86540 0.86310 0.86001 0.85624 0.85200 0.84731 0.84247 0.83755 0.83272 0.82816 0.82390 0.82014 0.81690 0.81433 0.81243 0.81128 0.81085
0.580  0.86400 0.86255 0.86021 0.85708 0.85325 0.84894 0.84419 0.83927 0.83428 0.82938 0.82470 0.82042 0.81657 0.81332 0.81069 0.80877 0.80760 0.80720
0.585  0.86112 0.85964 0.85727 0.85409 0.85021 0.84578 0.84102 0.83603 0.83097 0.82599 0.82124 0.81689 0.81298 0.80968 0.80700 0.80506 0.80387 0.80345
0.590  0.85818 0.85669 0.85429 0.85106 0.84713 0.84263 0.83781 0.83274 0.82760 0.82255 0.81773 0.81327 0.80935 0.80596 0.80327 0.80130 0.80009 0.79965
0.595  0.85520 0.85369 0.85125 0.84798 0.84399 0.83944 0.83454 0.82933 0.82412 0.81900 0.81417 0.80965 0.80566 0.80223 0.79949 0.79748 0.79626 0.79580
0.600  0.85216 0.85064 0.84817 0.84480 0.84080 0.83619 0.83116 0.82595 0.82066 0.81547 0.81051 0.80598 0.80189 0.79844 0.79565 0.79362 0.79238 0.79196
0.605  0.84908 0.84753 0.84502 0.84162 0.83751 0.83289 0.82779 0.82250 0.81715 0.81188 0.80685 0.80224 0.79811 0.79460 0.79177 0.78971 0.78845 0.78800
0.610  0.84595 0.84438 0.84181 0.83839 0.83423 0.82948 0.82437 0.81901 0.81357 0.80824 0.80314 0.79843 0.79427 0.79069 0.78784 0.78575 0.78446 0.78400
0.615  0.84276 0.84117 0.83857 0.83511 0.83089 0.82607 0.82090 0.81540 0.80989 0.80448 0.79937 0.79460 0.79034 0.78675 0.78385 0.78172 0.78043 0.78000
0.620  0.83952 0.83791 0.83527 0.83177 0.82749 0.82262 0.81734 0.81180 0.80623 0.80074 0.79550 0.79071 0.78640 0.78275 0.77979 0.77765 0.77635 0.77589
0.625  0.83622 0.83459 0.83192 0.82837 0.82404 0.81911 0.81372 0.80815 0.80250 0.79694 0.79163 0.78673 0.78240 0.77867 0.77571 0.77353 0.77220 0.77172
0.630  0.83287 0.83119 0.82851 0.82492 0.82048 0.81554 0.81009 0.80444 0.79871 0.79308 0.78771 0.78273 0.77834 0.77457 0.77156 0.76934 0.76800 0.76750
0.635  0.82946 0.82776 0.82505 0.82136 0.81691 0.81184 0.80639 0.80060 0.79481 0.78910 0.78366 0.77869 0.77420 0.77041 0.76734 0.76511 0.76375 0.76328
0.640  0.82599 0.82427 0.82152 0.81779 0.81329 0.80816 0.80264 0.79678 0.79091 0.78513 0.77962 0.77453 0.77003 0.76616 0.76308 0.76082 0.75944 0.75894
0.645  0.82245 0.82072 0.81793 0.81416 0.80961 0.80442 0.79876 0.79290 0.78696 0.78111 0.77553 0.77037 0.76581 0.76189 0.75877 0.75646 0.75506 0.75455
0.650  0.81886 0.81710 0.81425 0.81047 0.80587 0.80062 0.79489 0.78896 0.78287 0.77695 0.77136 0.76615 0.76149 0.75756 0.75436 0.75205 0.75064 0.75016
0.655  0.81520 0.81343 0.81054 0.80672 0.80205 0.79674 0.79096 0.78488 0.77880 0.77280 0.76709 0.76186 0.75715 0.75313 0.74993 0.74759 0.74616 0.74565
0.660  0.81148 0.80968 0.80677 0.80290 0.79813 0.79275 0.78696 0.78082 0.77466 0.76860 0.76281 0.75746 0.75274 0.74868 0.74544 0.74304 0.74160 0.74107
0.665  0.80769 0.80588 0.80293 0.79897 0.79420 0.78876 0.78283 0.77669 0.77045 0.76429 0.75847 0.75306 0.74823 0.74416 0.74085 0.73846 0.73700 0.73650
0.670  0.80384 0.80200 0.79903 0.79502 0.79020 0.78470 0.77870 0.77248 0.76612 0.75992 0.75400 0.74859 0.74371 0.73954 0.73624 0.73381 0.73233 0.73180
0.675  0.79991 0.79806 0.79505 0.79100 0.78613 0.78057 0.77451 0.76815 0.76178 0.75552 0.74953 0.74400 0.73912 0.73491 0.73155 0.72908 0.72758 0.72704
0.680  0.79591 0.79404 0.79100 0.78691 0.78192 0.77629 0.77023 0.76383 0.75738 0.75104 0.74500 0.73940 0.73441 0.73020 0.72678 0.72430 0.72279 0.72227
0.685  0.79184 0.78993 0.78685 0.78275 0.77771 0.77203 0.76584 0.75942 0.75284 0.74644 0.74032 0.73473 0.72969 0.72538 0.72196 0.71946 0.71792 0.71738
0.690  0.78770 0.78576 0.78264 0.77851 0.77343 0.76769 0.76144 0.75487 0.74830 0.74183 0.73565 0.72994 0.72489 0.72054 0.71708 0.71452 0.71298 0.71241
0.695  0.78347 0.78152 0.77837 0.77415 0.76907 0.76327 0.75696 0.75033 0.74369 0.73714 0.73090 0.72513 0.71998 0.71563 0.71210 0.70954 0.70798 0.70745
0.700  0.77917 0.77720 0.77403 0.76976 0.76464 0.75870 0.75232 0.74571 0.73892 0.73232 0.72602 0.72019 0.71505 0.71061 0.70708 0.70449 0.70290 0.70234
0.705  0.77478 0.77280 0.76960 0.76530 0.76005 0.75413 0.74769 0.74093 0.73416 0.72749 0.72113 0.71524 0.70999 0.70556 0.70198 0.69935 0.69776 0.69717
0.710  0.77031 0.76832 0.76509 0.76075 0.75546 0.74949 0.74299 0.73616 0.72933 0.72257 0.71615 0.71021 0.70491 0.70042 0.69679 0.69415 0.69254 0.69198
0.715  0.76576 0.76375 0.76049 0.75611 0.75078 0.74475 0.73818 0.73131 0.72432 0.71753 0.71104 0.70505 0.69976 0.69518 0.69155 0.68886 0.68724 0.68666
0.720  0.76112 0.75909 0.75576 0.75133 0.74601 0.73986 0.73324 0.72628 0.71933 0.71247 0.70593 0.69987 0.69447 0.68991 0.68620 0.68352 0.68187 0.68126
0.725  0.75639 0.75435 0.75099 0.74652 0.74108 0.73496 0.72828 0.72127 0.71425 0.70725 0.70065 0.69461 0.68915 0.68450 0.68080 0.67809 0.67642 0.67584
0.730  0.75157 0.74950 0.74612 0.74163 0.73614 0.72997 0.72323 0.71616 0.70899 0.70202 0.69536 0.68920 0.68374 0.67906 0.67532 0.67256 0.67090 0.67029
0.735  0.74665 0.74454 0.74116 0.73663 0.73111 0.72479 0.71800 0.71087 0.70374 0.69671 0.68999 0.68377 0.67823 0.67354 0.66974 0.66698 0.66529 0.66471
0.740  0.74164 0.73951 0.73611 0.73154 0.72598 0.71962 0.71278 0.70559 0.69839 0.69122 0.68445 0.67819 0.67267 0.66789 0.66409 0.66128 0.65959 0.65899
0.745  0.73652 0.73437 0.73095 0.72629 0.72067 0.71435 0.70745 0.70021 0.69287 0.68573 0.67890 0.67259 0.66696 0.66220 0.65833 0.65553 0.65382 0.65318
0.750  0.73130 0.72914 0.72568 0.72100 0.71535 0.70897 0.70194 0.69464 0.68734 0.68013 0.67318 0.66690 0.66122 0.65637 0.65252 0.64967 0.64794 0.64734
0.755  0.72596 0.72379 0.72027 0.71560 0.70991 0.70341 0.69641 0.68907 0.68162 0.67437 0.66745 0.66104 0.65532 0.65050 0.64657 0.64373 0.64199 0.64136
0.760  0.72052 0.71834 0.71480 0.71010 0.70437 0.69783 0.69079 0.68340 0.67589 0.66859 0.66162 0.65516 0.64940 0.64448 0.64057 0.63770 0.63594 0.63534
0.765  0.71497 0.71277 0.70921 0.70448 0.69864 0.69214 0.68496 0.67752 0.67006 0.66262 0.65561 0.64911 0.64337 0.63843 0.63444 0.63156 0.62980 0.62917
0.770  0.70929 0.70708 0.70350 0.69868 0.69288 0.68624 0.67911 0.67163 0.66402 0.65664 0.64957 0.64303 0.63720 0.63221 0.62825 0.62535 0.62357 0.62296
0.775  0.70349 0.70127 0.69767 0.69283 0.68700 0.68033 0.67315 0.66562 0.65798 0.65045 0.64335 0.63678 0.63097 0.62595 0.62195 0.61901 0.61723 0.61659
0.780  0.69757 0.69530 0.69171 0.68685 0.68099 0.67429 0.66698 0.65941 0.65172 0.64425 0.63710 0.63049 0.62458 0.61958 0.61553 0.61259 0.61079 0.61011
0.785  0.69151 0.68923 0.68558 0.68075 0.67478 0.66803 0.66078 0.65317 0.64545 0.63793 0.63065 0.62401 0.61814 0.61307 0.60903 0.60604 0.60424 0.60360
0.790  0.68531 0.68303 0.67937 0.67444 0.66852 0.66175 0.65446 0.64671 0.63905 0.63140 0.62418 0.61749 0.61153 0.60648 0.60238 0.59941 0.59759 0.59691
0.795  0.67896 0.67669 0.67302 0.66807 0.66212 0.65532 0.64791 0.64023 0.63243 0.62484 0.61750 0.61078 0.60486 0.59973 0.59565 0.59264 0.59082 0.59018
0.800  0.67249 0.67021 0.66652 0.66156 0.65552 0.64867 0.64132 0.63361 0.62578 0.61806 0.61078 0.60403 0.59801 0.59291 0.58878 0.58578 0.58394 0.58326
0.805  0.66585 0.66357 0.65987 0.65489 0.64882 0.64197 0.63449 0.62675 0.61889 0.61124 0.60390 0.59707 0.59110 0.58593 0.58181 0.57877 0.57693 0.57629
0.810  0.65907 0.65677 0.65301 0.64800 0.64199 0.63512 0.62762 0.61986 0.61197 0.60419 0.59686 0.59007 0.58400 0.57884 0.57470 0.57167 0.56981 0.56913
0.815  0.65211 0.64982 0.64605 0.64103 0.63500 0.62802 0.62060 0.61271 0.60480 0.59711 0.58972 0.58284 0.57683 0.57162 0.56744 0.56442 0.56256 0.56191
0.820  0.64499 0.64265 0.63892 0.63389 0.62777 0.62086 0.61332 0.60552 0.59759 0.58977 0.58240 0.57556 0.56946 0.56424 0.56010 0.55705 0.55517 0.55450
0.825  0.63769 0.63535 0.63161 0.62658 0.62045 0.61353 0.60599 0.59810 0.59011 0.58239 0.57490 0.56805 0.56201 0.55678 0.55257 0.54953 0.54767 0.54701
0.830  0.63021 0.62787 0.62412 0.61902 0.61296 0.60594 0.59838 0.59054 0.58258 0.57474 0.56734 0.56048 0.55435 0.54911 0.54495 0.54186 0.54000 0.53932
0.835  0.62253 0.62019 0.61639 0.61134 0.60519 0.59826 0.59070 0.58285 0.57488 0.56704 0.55953 0.55267 0.54653 0.54136 0.53713 0.53408 0.53220 0.53154
0.840  0.61465 0.61231 0.60851 0.60347 0.59733 0.59039 0.58283 0.57488 0.56691 0.55906 0.55165 0.54477 0.53863 0.53338 0.52920 0.52611 0.52424 0.52355
0.845  0.60656 0.60423 0.60043 0.59540 0.58926 0.58223 0.57467 0.56683 0.55885 0.55100 0.54349 0.53663 0.53049 0.52530 0.52107 0.51801 0.51613 0.51546
0.850  0.59825 0.59592 0.59214 0.58703 0.58089 0.57396 0.56641 0.55847 0.55051 0.54266 0.53526 0.52838 0.52225 0.51700 0.51278 0.50972 0.50785 0.50715
0.855  0.58971 0.58734 0.58361 0.57852 0.57239 0.56538 0.55784 0.55002 0.54200 0.53423 0.52673 0.51988 0.51375 0.50851 0.50435 0.50126 0.49939 0.49872
0.860  0.58093 0.57857 0.57479 0.56978 0.56367 0.55668 0.54915 0.54124 0.53331 0.52550 0.51811 0.51118 0.50506 0.49990 0.49569 0.49264 0.49077 0.49012
0.865  0.57188 0.56954 0.56578 0.56077 0.55461 0.54773 0.54013 0.53235 0.52434 0.51664 0.50919 0.50236 0.49626 0.49104 0.48688 0.48380 0.48194 0.48126
0.870  0.56256 0.56025 0.55650 0.55145 0.54539 0.53844 0.53097 0.52311 0.51524 0.50747 0.50004 0.49324 0.48717 0.48197 0.47784 0.47478 0.47292 0.47228
0.875  0.55297 0.55067 0.54694 0.54193 0.53589 0.52899 0.52153 0.51374 0.50579 0.49806 0.49076 0.48398 0.47792 0.47275 0.46858 0.46556 0.46371 0.46301
0.880  0.54308 0.54080 0.53703 0.53211 0.52603 0.51915 0.51176 0.50399 0.49619 0.48850 0.48114 0.47441 0.46839 0.46324 0.45913 0.45610 0.45426 0.45360
0.885  0.53287 0.53060 0.52688 0.52192 0.51595 0.50913 0.50178 0.49407 0.48622 0.47858 0.47135 0.46459 0.45861 0.45349 0.44942 0.44640 0.44458 0.44395
0.890  0.52233 0.52004 0.51639 0.51147 0.50554 0.49878 0.49141 0.48375 0.47606 0.46847 0.46122 0.45457 0.44860 0.44355 0.43946 0.43649 0.43467 0.43400
0.895  0.51143 0.50916 0.50555 0.50068 0.49474 0.48803 0.48081 0.47321 0.46550 0.45799 0.45079 0.44421 0.43832 0.43328 0.42923 0.42629 0.42449 0.42385
0.900  0.50015 0.49791 0.49433 0.48944 0.48365 0.47701 0.46977 0.46225 0.45461 0.44718 0.44014 0.43355 0.42772 0.42273 0.41876 0.41581 0.41404 0.41336
0.905  0.48845 0.48625 0.48266 0.47789 0.47208 0.46552 0.45844 0.45093 0.44348 0.43613 0.42909 0.42256 0.41680 0.41192 0.40795 0.40506 0.40329 0.40265
0.910  0.47633 0.47415 0.47061 0.46592 0.46019 0.45372 0.44665 0.43933 0.43188 0.42462 0.41767 0.41132 0.40562 0.40075 0.39683 0.39398 0.39224 0.39162
0.915  0.46372 0.46158 0.45811 0.45341 0.44784 0.44139 0.43443 0.42721 0.41991 0.41273 0.40589 0.39962 0.39402 0.38922 0.38535 0.38255 0.38084 0.38019
0.920  0.45061 0.44848 0.44510 0.44049 0.43494 0.42869 0.42185 0.41475 0.40754 0.40051 0.39378 0.38754 0.38202 0.37731 0.37355 0.37076 0.36907 0.36846
0.925  0.43695 0.43486 0.43150 0.42704 0.42160 0.41538 0.40867 0.40171 0.39463 0.38774 0.38114 0.37502 0.36961 0.36498 0.36130 0.35856 0.35691 0.35633
0.930  0.42267 0.42064 0.41736 0.41293 0.40761 0.40160 0.39504 0.38814 0.38122 0.37448 0.36802 0.36211 0.35674 0.35227 0.34861 0.34594 0.34432 0.34371
0.935  0.40774 0.40577 0.40257 0.39826 0.39307 0.38713 0.38073 0.37409 0.36734 0.36067 0.35437 0.34860 0.34343 0.33901 0.33544 0.33285 0.33125 0.33068
0.940  0.39208 0.39016 0.38702 0.38288 0.37776 0.37207 0.36585 0.35931 0.35274 0.34635 0.34022 0.33453 0.32950 0.32520 0.32173 0.31922 0.31768 0.31714
0.945  0.37561 0.37375 0.37070 0.36664 0.36176 0.35617 0.35015 0.34381 0.33745 0.33126 0.32533 0.31982 0.31496 0.31079 0.30742 0.30499 0.30350 0.30294
0.950  0.35822 0.35640 0.35350 0.34959 0.34488 0.33951 0.33362 0.32761 0.32148 0.31542 0.30971 0.30439 0.29971 0.29569 0.29245 0.29010 0.28867 0.28815
0.955  0.33978 0.33805 0.33527 0.33153 0.32696 0.32180 0.31625 0.31039 0.30452 0.29872 0.29324 0.28815 0.28366 0.27981 0.27670 0.27446 0.27307 0.27254
0.960  0.32015 0.31850 0.31582 0.31225 0.30797 0.30306 0.29770 0.29213 0.28655 0.28103 0.27581 0.27103 0.26669 0.26303 0.26010 0.25793 0.25662 0.25614
0.965  0.29911 0.29756 0.29503 0.29167 0.28757 0.28295 0.27788 0.27271 0.26736 0.26223 0.25724 0.25274 0.24864 0.24518 0.24242 0.24037 0.23913 0.23865
0.970  0.27638 0.27493 0.27258 0.26940 0.26564 0.26126 0.25661 0.25172 0.24679 0.24195 0.23730 0.23310 0.22928 0.22605 0.22348 0.22157 0.22041 0.22000
0.975  0.25156 0.25021 0.24805 0.24517 0.24166 0.23770 0.23338 0.22888 0.22438 0.21992 0.21570 0.21179 0.20828 0.20532 0.20295 0.20120 0.20014 0.19975
0.980  0.22405 0.22284 0.22090 0.21833 0.21518 0.21158 0.20769 0.20366 0.19962 0.19562 0.19184 0.18832 0.18517 0.18251 0.18037 0.17881 0.17784 0.17745
0.985  0.19284 0.19180 0.19012 0.18786 0.18513 0.18206 0.17869 0.17520 0.17165 0.16818 0.16491 0.16186 0.15913 0.15683 0.15497 0.15362 0.15279 0.15247
0.990  0.15602 0.15518 0.15381 0.15197 0.14976 0.14722 0.14449 0.14165 0.13876 0.13595 0.13329 0.13081 0.12859 0.12672 0.12521 0.12411 0.12343 0.12316
0.995  0.10867 0.10808 0.10711 0.10583 0.10428 0.10251 0.10061 0.09863 0.09662 0.09465 0.09280 0.09108 0.08953 0.08822 0.08716 0.08639 0.08592 0.08570
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e050.dat <==
# alpha = -0.15 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994
0.015  0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987
0.020  0.99985 0.99985 0.99985 0.99984 0.99984 0.99983 0.99982 0.99982 0.99981 0.99980 0.99980 0.99979 0.99979 0.99978 0.99978 0.99978 0.99977 0.99977
0.025  0.99977 0.99977 0.99976 0.99975 0.99975 0.99974 0.99973 0.99972 0.99970 0.99969 0.99968 0.99967 0.99967 0.99966 0.99965 0.99965 0.99965 0.99964
0.030  0.99967 0.99966 0.99966 0.99965 0.99963 0.99962 0.99961 0.99959 0.99957 0.99956 0.99954 0.99953 0.99952 0.99951 0.99950 0.99949 0.99949 0.99949
0.035  0.99955 0.99954 0.99953 0.99952 0.99950 0.99948 0.99946 0.99944 0.99942 0.99940 0.99938 0.99936 0.99935 0.99933 0.99932 0.99931 0.99931 0.99930
0.040  0.99941 0.99940 0.99939 0.99937 0.99935 0.99933 0.99930 0.99927 0.99924 0.99922 0.99919 0.99917 0.99915 0.99913 0.99911 0.99910 0.99910 0.99909
0.045  0.99925 0.99924 0.99922 0.99920 0.99918 0.99915 0.99911 0.99908 0.99904 0.99901 0.99898 0.99895 0.99892 0.99889 0.99888 0.99886 0.99885 0.99885
0.050  0.99907 0.99906 0.99904 0.99902 0.99898 0.99895 0.99890 0.99886 0.99882 0.99878 0.99874 0.99870 0.99866 0.99864 0.99861 0.99860 0.99859 0.99858
0.055  0.99888 0.99887 0.99884 0.99881 0.99877 0.99872 0.99867 0.99862 0.99857 0.99852 0.99847 0.99842 0.99838 0.99835 0.99832 0.99830 0.99829 0.99828
0.060  0.99867 0.99865 0.99862 0.99858 0.99853 0.99848 0.99842 0.99836 0.99830 0.99824 0.99818 0.99812 0.99808 0.99803 0.99800 0.99798 0.99796 0.99795
0.065  0.99844 0.99841 0.99838 0.99834 0.99828 0.99822 0.99815 0.99808 0.99800 0.99793 0.99786 0.99780 0.99774 0.99769 0.99766 0.99763 0.99761 0.99760
0.070  0.99818 0.99816 0.99812 0.99807 0.99800 0.99793 0.99785 0.99777 0.99768 0.99760 0.99752 0.99745 0.99738 0.99732 0.99728 0.99725 0.99723 0.99721
0.075  0.99792 0.99789 0.99784 0.99778 0.99771 0.99762 0.99753 0.99744 0.99734 0.99724 0.99715 0.99707 0.99699 0.99693 0.99688 0.99684 0.99682 0.99680
0.080  0.99763 0.99760 0.99754 0.99748 0.99739 0.99730 0.99719 0.99708 0.99697 0.99686 0.99676 0.99666 0.99658 0.99650 0.99645 0.99640 0.99638 0.99636
0.085  0.99732 0.99728 0.99723 0.99715 0.99706 0.99695 0.99683 0.99671 0.99658 0.99646 0.99634 0.99623 0.99613 0.99605 0.99599 0.99594 0.99591 0.99589
0.090  0.99699 0.99695 0.99689 0.99680 0.99670 0.99658 0.99644 0.99631 0.99616 0.99603 0.99590 0.99578 0.99567 0.99557 0.99550 0.99545 0.99541 0.99539
0.095  0.99665 0.99661 0.99653 0.99644 0.99632 0.99618 0.99604 0.99588 0.99573 0.99557 0.99543 0.99529 0.99517 0.99507 0.99499 0.99492 0.99489 0.99486
0.100  0.99629 0.99624 0.99616 0.99605 0.99592 0.99577 0.99561 0.99544 0.99526 0.99509 0.99493 0.99478 0.99465 0.99453 0.99444 0.99437 0.99433 0.99430
0.105  0.99590 0.99585 0.99576 0.99564 0.99550 0.99533 0.99516 0.99497 0.99477 0.99459 0.99441 0.99424 0.99410 0.99397 0.99387 0.99380 0.99375 0.99372
0.110  0.99550 0.99544 0.99535 0.99522 0.99506 0.99488 0.99468 0.99447 0.99426 0.99406 0.99386 0.99368 0.99352 0.99338 0.99327 0.99319 0.99314 0.99310
0.115  0.99508 0.99502 0.99491 0.99477 0.99460 0.99440 0.99418 0.99396 0.99373 0.99350 0.99329 0.99309 0.99291 0.99276 0.99264 0.99255 0.99250 0.99246
0.120  0.99464 0.99457 0.99446 0.99430 0.99411 0.99390 0.99366 0.99342 0.99317 0.99292 0.99269 0.99248 0.99228 0.99212 0.99199 0.99189 0.99183 0.99179
0.125  0.99418 0.99410 0.99398 0.99381 0.99361 0.99338 0.99312 0.99286 0.99259 0.99232 0.99206 0.99183 0.99162 0.99145 0.99130 0.99120 0.99113 0.99109
0.130  0.99370 0.99362 0.99349 0.99330 0.99308 0.99283 0.99256 0.99227 0.99198 0.99169 0.99141 0.99116 0.99094 0.99074 0.99059 0.99048 0.99041 0.99035
0.135  0.99321 0.99312 0.99297 0.99277 0.99254 0.99227 0.99197 0.99166 0.99134 0.99103 0.99074 0.99047 0.99022 0.99002 0.98985 0.98973 0.98965 0.98960
0.140  0.99269 0.99259 0.99244 0.99223 0.99197 0.99168 0.99136 0.99103 0.99069 0.99035 0.99003 0.98974 0.98948 0.98926 0.98908 0.98895 0.98887 0.98881
0.145  0.99215 0.99205 0.99188 0.99165 0.99138 0.99107 0.99073 0.99037 0.99001 0.98965 0.98930 0.98899 0.98871 0.98847 0.98828 0.98814 0.98805 0.98799
0.150  0.99159 0.99148 0.99131 0.99106 0.99077 0.99043 0.99007 0.98969 0.98930 0.98892 0.98855 0.98822 0.98791 0.98766 0.98745 0.98730 0.98721 0.98714
0.155  0.99102 0.99090 0.99071 0.99045 0.99014 0.98978 0.98939 0.98898 0.98857 0.98816 0.98777 0.98741 0.98709 0.98682 0.98660 0.98644 0.98634 0.98632
0.160  0.99042 0.99030 0.99009 0.98982 0.98949 0.98910 0.98869 0.98825 0.98781 0.98738 0.98696 0.98658 0.98624 0.98595 0.98572 0.98554 0.98544 0.98541
0.165  0.98981 0.98967 0.98946 0.98916 0.98881 0.98840 0.98797 0.98750 0.98703 0.98657 0.98613 0.98572 0.98536 0.98505 0.98480 0.98462 0.98451 0.98448
0.170  0.98917 0.98903 0.98880 0.98849 0.98811 0.98768 0.98722 0.98672 0.98623 0.98574 0.98527 0.98484 0.98445 0.98412 0.98386 0.98367 0.98355 0.98351
0.175  0.98851 0.98836 0.98812 0.98779 0.98740 0.98694 0.98645 0.98592 0.98540 0.98488 0.98438 0.98393 0.98352 0.98317 0.98289 0.98269 0.98256 0.98252
0.180  0.98784 0.98768 0.98742 0.98707 0.98666 0.98617 0.98565 0.98509 0.98454 0.98399 0.98347 0.98299 0.98255 0.98219 0.98189 0.98167 0.98154 0.98149
0.185  0.98714 0.98697 0.98670 0.98633 0.98589 0.98538 0.98483 0.98424 0.98366 0.98308 0.98253 0.98202 0.98156 0.98117 0.98086 0.98063 0.98049 0.98044
0.190  0.98643 0.98625 0.98596 0.98557 0.98511 0.98457 0.98399 0.98337 0.98276 0.98214 0.98156 0.98102 0.98054 0.98013 0.97980 0.97956 0.97942 0.97936
0.195  0.98569 0.98550 0.98520 0.98479 0.98430 0.98373 0.98312 0.98247 0.98182 0.98118 0.98057 0.98000 0.97949 0.97906 0.97872 0.97846 0.97831 0.97824
0.200  0.98493 0.98473 0.98442 0.98399 0.98347 0.98288 0.98223 0.98155 0.98087 0.98019 0.97955 0.97895 0.97842 0.97796 0.97760 0.97733 0.97717 0.97710
0.205  0.98415 0.98395 0.98361 0.98316 0.98262 0.98199 0.98132 0.98060 0.97989 0.97917 0.97850 0.97787 0.97731 0.97684 0.97646 0.97618 0.97600 0.97593
0.210  0.98335 0.98314 0.98279 0.98232 0.98175 0.98109 0.98038 0.97963 0.97888 0.97813 0.97742 0.97676 0.97618 0.97568 0.97528 0.97499 0.97481 0.97472
0.215  0.98253 0.98231 0.98194 0.98145 0.98085 0.98016 0.97942 0.97863 0.97784 0.97706 0.97632 0.97563 0.97502 0.97449 0.97408 0.97377 0.97358 0.97349
0.220  0.98169 0.98145 0.98107 0.98055 0.97993 0.97921 0.97843 0.97761 0.97678 0.97596 0.97519 0.97447 0.97383 0.97328 0.97284 0.97252 0.97232 0.97222
0.225  0.98083 0.98058 0.98018 0.97964 0.97899 0.97824 0.97742 0.97656 0.97570 0.97484 0.97403 0.97328 0.97261 0.97203 0.97158 0.97124 0.97103 0.97093
0.230  0.97995 0.97969 0.97927 0.97870 0.97802 0.97724 0.97638 0.97549 0.97458 0.97369 0.97284 0.97206 0.97136 0.97076 0.97028 0.96993 0.96972 0.96965
0.235  0.97904 0.97877 0.97834 0.97775 0.97703 0.97622 0.97533 0.97439 0.97345 0.97252 0.97163 0.97081 0.97008 0.96945 0.96896 0.96859 0.96837 0.96830
0.240  0.97811 0.97783 0.97738 0.97676 0.97602 0.97517 0.97424 0.97327 0.97228 0.97131 0.97039 0.96953 0.96877 0.96813 0.96760 0.96722 0.96699 0.96691
0.245  0.97717 0.97687 0.97640 0.97576 0.97498 0.97410 0.97313 0.97212 0.97109 0.97008 0.96912 0.96823 0.96744 0.96676 0.96622 0.96582 0.96558 0.96549
0.250  0.97620 0.97589 0.97540 0.97473 0.97393 0.97300 0.97200 0.97094 0.96988 0.96882 0.96782 0.96690 0.96607 0.96537 0.96480 0.96439 0.96414 0.96405
0.255  0.97520 0.97488 0.97437 0.97368 0.97284 0.97188 0.97084 0.96974 0.96864 0.96754 0.96650 0.96554 0.96468 0.96395 0.96336 0.96293 0.96267 0.96257
0.260  0.97419 0.97386 0.97333 0.97261 0.97174 0.97074 0.96966 0.96851 0.96737 0.96622 0.96515 0.96415 0.96325 0.96250 0.96188 0.96144 0.96116 0.96106
0.265  0.97315 0.97281 0.97226 0.97151 0.97061 0.96957 0.96845 0.96726 0.96607 0.96489 0.96376 0.96272 0.96180 0.96101 0.96037 0.95991 0.95963 0.95951
0.270  0.97209 0.97174 0.97116 0.97039 0.96945 0.96837 0.96721 0.96598 0.96474 0.96352 0.96235 0.96128 0.96032 0.95950 0.95884 0.95836 0.95807 0.95794
0.275  0.97101 0.97064 0.97004 0.96925 0.96828 0.96716 0.96595 0.96467 0.96339 0.96212 0.96092 0.95980 0.95880 0.95795 0.95727 0.95677 0.95647 0.95633
0.280  0.96990 0.96952 0.96891 0.96808 0.96707 0.96591 0.96467 0.96334 0.96201 0.96070 0.95945 0.95829 0.95726 0.95638 0.95567 0.95516 0.95484 0.95470
0.285  0.96878 0.96838 0.96774 0.96689 0.96584 0.96464 0.96335 0.96198 0.96060 0.95925 0.95794 0.95675 0.95568 0.95477 0.95404 0.95351 0.95318 0.95308
0.290  0.96763 0.96722 0.96656 0.96567 0.96459 0.96335 0.96200 0.96060 0.95917 0.95777 0.95642 0.95519 0.95408 0.95314 0.95238 0.95183 0.95149 0.95138
0.295  0.96645 0.96603 0.96534 0.96442 0.96331 0.96203 0.96064 0.95918 0.95770 0.95626 0.95486 0.95359 0.95244 0.95147 0.95069 0.95011 0.94977 0.94965
0.300  0.96525 0.96482 0.96411 0.96316 0.96201 0.96069 0.95925 0.95775 0.95622 0.95472 0.95328 0.95196 0.95078 0.94977 0.94896 0.94837 0.94801 0.94788
0.305  0.96403 0.96358 0.96285 0.96187 0.96068 0.95932 0.95783 0.95628 0.95470 0.95315 0.95166 0.95030 0.94908 0.94804 0.94721 0.94660 0.94622 0.94609
0.310  0.96278 0.96232 0.96157 0.96055 0.95932 0.95792 0.95639 0.95478 0.95315 0.95154 0.95002 0.94861 0.94735 0.94628 0.94542 0.94479 0.94440 0.94426
0.315  0.96151 0.96103 0.96026 0.95921 0.95794 0.95649 0.95491 0.95325 0.95158 0.94992 0.94835 0.94689 0.94559 0.94449 0.94360 0.94295 0.94255 0.94239
0.320  0.96022 0.95972 0.95892 0.95784 0.95653 0.95504 0.95341 0.95170 0.94997 0.94827 0.94665 0.94514 0.94380 0.94266 0.94174 0.94108 0.94067 0.94050
0.325  0.95890 0.95839 0.95757 0.95645 0.95510 0.95356 0.95189 0.95012 0.94834 0.94658 0.94491 0.94336 0.94198 0.94080 0.93986 0.93917 0.93875 0.93857
0.330  0.95755 0.95703 0.95618 0.95504 0.95364 0.95205 0.95033 0.94851 0.94667 0.94487 0.94314 0.94155 0.94013 0.93892 0.93794 0.93723 0.93680 0.93666
0.335  0.95618 0.95564 0.95477 0.95359 0.95216 0.95052 0.94875 0.94688 0.94498 0.94312 0.94134 0.93971 0.93824 0.93700 0.93599 0.93526 0.93481 0.93466
0.340  0.95479 0.95423 0.95333 0.95212 0.95065 0.94896 0.94713 0.94521 0.94326 0.94135 0.93952 0.93783 0.93632 0.93504 0.93401 0.93325 0.93280 0.93264
0.345  0.95337 0.95280 0.95187 0.95063 0.94911 0.94737 0.94548 0.94352 0.94151 0.93954 0.93766 0.93592 0.93437 0.93306 0.93200 0.93122 0.93075 0.93058
0.350  0.95192 0.95133 0.95038 0.94910 0.94754 0.94576 0.94382 0.94179 0.93973 0.93770 0.93577 0.93399 0.93239 0.93104 0.92994 0.92914 0.92866 0.92848
0.355  0.95045 0.94985 0.94887 0.94755 0.94595 0.94412 0.94212 0.94004 0.93792 0.93583 0.93385 0.93201 0.93038 0.92898 0.92786 0.92704 0.92654 0.92635
0.360  0.94895 0.94833 0.94733 0.94597 0.94433 0.94244 0.94040 0.93824 0.93608 0.93393 0.93190 0.93001 0.92833 0.92689 0.92575 0.92491 0.92439 0.92419
0.365  0.94742 0.94679 0.94576 0.94436 0.94268 0.94074 0.93864 0.93643 0.93421 0.93200 0.92992 0.92798 0.92625 0.92477 0.92360 0.92273 0.92220 0.92199
0.370  0.94587 0.94522 0.94415 0.94272 0.94099 0.93902 0.93686 0.93459 0.93230 0.93004 0.92789 0.92591 0.92414 0.92262 0.92141 0.92052 0.91998 0.91981
0.375  0.94429 0.94362 0.94253 0.94106 0.93928 0.93726 0.93504 0.93272 0.93035 0.92805 0.92584 0.92381 0.92198 0.92044 0.91919 0.91828 0.91773 0.91754
0.380  0.94268 0.94199 0.94087 0.93937 0.93754 0.93546 0.93320 0.93081 0.92840 0.92603 0.92376 0.92168 0.91980 0.91822 0.91694 0.91600 0.91544 0.91524
0.385  0.94105 0.94034 0.93919 0.93765 0.93578 0.93364 0.93132 0.92888 0.92640 0.92397 0.92165 0.91951 0.91759 0.91597 0.91465 0.91369 0.91311 0.91290
0.390  0.93939 0.93865 0.93748 0.93591 0.93399 0.93179 0.92940 0.92691 0.92437 0.92187 0.91950 0.91729 0.91534 0.91368 0.91233 0.91135 0.91075 0.91052
0.395  0.93769 0.93695 0.93575 0.93413 0.93216 0.92992 0.92747 0.92491 0.92232 0.91975 0.91732 0.91506 0.91306 0.91134 0.90997 0.90897 0.90835 0.90812
0.400  0.93597 0.93521 0.93398 0.93232 0.93031 0.92801 0.92550 0.92287 0.92022 0.91759 0.91511 0.91280 0.91074 0.90898 0.90758 0.90655 0.90592 0.90567
0.405  0.93422 0.93344 0.93218 0.93049 0.92843 0.92607 0.92350 0.92081 0.91810 0.91541 0.91284 0.91049 0.90839 0.90659 0.90515 0.90410 0.90345 0.90324
0.410  0.93244 0.93164 0.93036 0.92862 0.92651 0.92410 0.92147 0.91872 0.91592 0.91319 0.91056 0.90816 0.90599 0.90416 0.90269 0.90160 0.90095 0.90072
0.415  0.93063 0.92981 0.92850 0.92672 0.92457 0.92210 0.91941 0.91659 0.91373 0.91094 0.90825 0.90579 0.90357 0.90170 0.90018 0.89908 0.89841 0.89817
0.420  0.92879 0.92796 0.92661 0.92480 0.92258 0.92006 0.91732 0.91443 0.91151 0.90864 0.90590 0.90337 0.90111 0.89920 0.89765 0.89652 0.89583 0.89558
0.425  0.92692 0.92607 0.92469 0.92283 0.92056 0.91798 0.91517 0.91224 0.90925 0.90631 0.90352 0.90092 0.89862 0.89665 0.89507 0.89392 0.89322 0.89295
0.430  0.92502 0.92415 0.92274 0.92083 0.91852 0.91588 0.91300 0.91001 0.90696 0.90395 0.90110 0.89845 0.89609 0.89407 0.89246 0.89128 0.89056 0.89028
0.435  0.92309 0.92220 0.92076 0.91880 0.91645 0.91375 0.91081 0.90773 0.90463 0.90156 0.89863 0.89593 0.89353 0.89147 0.88982 0.88861 0.88787 0.88763
0.440  0.92112 0.92022 0.91875 0.91675 0.91434 0.91159 0.90859 0.90544 0.90227 0.89913 0.89613 0.89339 0.89091 0.88882 0.88714 0.88590 0.88515 0.88489
0.445  0.91913 0.91820 0.91669 0.91466 0.91220 0.90939 0.90633 0.90311 0.89985 0.89667 0.89361 0.89080 0.88827 0.88614 0.88441 0.88315 0.88239 0.88211
0.450  0.91710 0.91615 0.91461 0.91254 0.91003 0.90716 0.90403 0.90075 0.89742 0.89417 0.89104 0.88816 0.88560 0.88341 0.88165 0.88037 0.87958 0.87930
0.455  0.91504 0.91407 0.91249 0.91039 0.90783 0.90490 0.90170 0.89835 0.89495 0.89161 0.88845 0.88549 0.88288 0.88064 0.87885 0.87754 0.87674 0.87644
0.460  0.91295 0.91196 0.91035 0.90820 0.90558 0.90258 0.89932 0.89592 0.89245 0.88904 0.88581 0.88280 0.88013 0.87784 0.87602 0.87468 0.87386 0.87354
0.465  0.91082 0.90981 0.90817 0.90598 0.90329 0.90023 0.89690 0.89342 0.88991 0.88643 0.88311 0.88006 0.87732 0.87501 0.87314 0.87177 0.87094 0.87066
0.470  0.90865 0.90763 0.90595 0.90372 0.90097 0.89786 0.89447 0.89091 0.88733 0.88379 0.88040 0.87729 0.87449 0.87213 0.87022 0.86883 0.86798 0.86768
0.475  0.90646 0.90541 0.90371 0.90142 0.89863 0.89546 0.89200 0.88837 0.88469 0.88110 0.87765 0.87447 0.87163 0.86921 0.86726 0.86585 0.86498 0.86467
0.480  0.90422 0.90315 0.90142 0.89907 0.89624 0.89301 0.88949 0.88579 0.88204 0.87836 0.87486 0.87160 0.86872 0.86625 0.86427 0.86283 0.86194 0.86162
0.485  0.90196 0.90086 0.89910 0.89671 0.89383 0.89053 0.88694 0.88317 0.87935 0.87559 0.87203 0.86871 0.86578 0.86325 0.86124 0.85976 0.85886 0.85852
0.490  0.89965 0.89853 0.89674 0.89430 0.89137 0.88801 0.88435 0.88051 0.87662 0.87279 0.86915 0.86578 0.86278 0.86022 0.85816 0.85665 0.85574 0.85543
0.495  0.89731 0.89617 0.89435 0.89187 0.88888 0.88544 0.88170 0.87778 0.87386 0.86995 0.86623 0.86282 0.85974 0.85714 0.85505 0.85351 0.85258 0.85226
0.500  0.89493 0.89377 0.89191 0.88939 0.88634 0.88283 0.87904 0.87505 0.87101 0.86707 0.86328 0.85980 0.85668 0.85403 0.85188 0.85032 0.84938 0.84903
0.505  0.89251 0.89133 0.88944 0.88687 0.88374 0.88020 0.87634 0.87228 0.86817 0.86415 0.86030 0.85673 0.85357 0.85085 0.84868 0.84710 0.84613 0.84577
0.510  0.89006 0.88886 0.88691 0.88432 0.88113 0.87753 0.87360 0.86947 0.86528 0.86117 0.85727 0.85363 0.85042 0.84765 0.84545 0.84383 0.84284 0.84247
0.515  0.88756 0.88634 0.88436 0.88173 0.87848 0.87482 0.87082 0.86662 0.86236 0.85817 0.85417 0.85050 0.84720 0.84441 0.84216 0.84051 0.83951 0.83917
0.520  0.88503 0.88379 0.88177 0.87909 0.87580 0.87206 0.86799 0.86372 0.85939 0.85513 0.85106 0.84732 0.84396 0.84113 0.83882 0.83715 0.83613 0.83578
0.525  0.88246 0.88119 0.87915 0.87639 0.87307 0.86926 0.86509 0.86075 0.85634 0.85204 0.84790 0.84409 0.84069 0.83780 0.83546 0.83375 0.83272 0.83234
0.530  0.87984 0.87856 0.87648 0.87367 0.87030 0.86639 0.86219 0.85777 0.85329 0.84889 0.84471 0.84081 0.83737 0.83441 0.83204 0.83032 0.82926 0.82887
0.535  0.87718 0.87588 0.87376 0.87092 0.86748 0.86352 0.85924 0.85475 0.85019 0.84571 0.84146 0.83751 0.83400 0.83099 0.82859 0.82682 0.82575 0.82534
0.540  0.87448 0.87316 0.87101 0.86812 0.86459 0.86060 0.85625 0.85169 0.84706 0.84250 0.83814 0.83416 0.83057 0.82753 0.82508 0.82329 0.82220 0.82182
0.545  0.87174 0.87039 0.86821 0.86528 0.86169 0.85764 0.85322 0.84857 0.84387 0.83924 0.83482 0.83076 0.82712 0.82403 0.82153 0.81971 0.81860 0.81821
0.550  0.86896 0.86759 0.86537 0.86239 0.85874 0.85463 0.85009 0.84538 0.84060 0.83594 0.83144 0.82729 0.82362 0.82045 0.81794 0.81609 0.81496 0.81455
0.555  0.86613 0.86473 0.86248 0.85946 0.85576 0.85157 0.84697 0.84218 0.83733 0.83255 0.82802 0.82381 0.82007 0.81686 0.81430 0.81242 0.81127 0.81084
0.560  0.86325 0.86183 0.85953 0.85648 0.85272 0.84843 0.84380 0.83894 0.83401 0.82916 0.82452 0.82028 0.81645 0.81322 0.81061 0.80870 0.80753 0.80714
0.565  0.86033 0.85888 0.85655 0.85342 0.84964 0.84529 0.84059 0.83565 0.83065 0.82572 0.82101 0.81670 0.81281 0.80953 0.80686 0.80493 0.80375 0.80334
0.570  0.85736 0.85589 0.85353 0.85035 0.84651 0.84210 0.83733 0.83230 0.82722 0.82223 0.81745 0.81304 0.80913 0.80576 0.80309 0.80112 0.79992 0.79949
0.575  0.85434 0.85285 0.85045 0.84723 0.84330 0.83886 0.83397 0.82888 0.82373 0.81865 0.81385 0.80936 0.80539 0.80198 0.79926 0.79726 0.79604 0.79559
0.580  0.85128 0.84976 0.84733 0.84407 0.84008 0.83557 0.83061 0.82545 0.82022 0.81506 0.81015 0.80564 0.80158 0.79815 0.79538 0.79335 0.79211 0.79169
0.585  0.84816 0.84663 0.84417 0.84085 0.83681 0.83219 0.82720 0.82197 0.81666 0.81143 0.80644 0.80187 0.79775 0.79426 0.79144 0.78939 0.78813 0.78769
0.590  0.84499 0.84344 0.84095 0.83759 0.83349 0.82880 0.82375 0.81844 0.81305 0.80775 0.80269 0.79801 0.79387 0.79030 0.78746 0.78538 0.78410 0.78365
0.595  0.84177 0.84021 0.83767 0.83427 0.83011 0.82536 0.82024 0.81480 0.80934 0.80397 0.79888 0.79414 0.78993 0.78632 0.78343 0.78131 0.78003 0.77955
0.600  0.83851 0.83692 0.83435 0.83086 0.82668 0.82187 0.81662 0.81117 0.80563 0.80019 0.79498 0.79021 0.78592 0.78228 0.77934 0.77720 0.77590 0.77545
0.605  0.83518 0.83358 0.83096 0.82744 0.82316 0.81833 0.81301 0.80748 0.80187 0.79635 0.79107 0.78623 0.78188 0.77819 0.77521 0.77304 0.77171 0.77124
0.610  0.83181 0.83018 0.82751 0.82396 0.81963 0.81468 0.80935 0.80374 0.79805 0.79246 0.78711 0.78217 0.77779 0.77403 0.77103 0.76882 0.76747 0.76699
0.615  0.82838 0.82673 0.82403 0.82043 0.81605 0.81103 0.80563 0.79989 0.79413 0.78846 0.78309 0.77809 0.77362 0.76983 0.76679 0.76454 0.76319 0.76273
0.620  0.82489 0.82322 0.82049 0.81685 0.81240 0.80733 0.80183 0.79604 0.79021 0.78447 0.77898 0.77395 0.76942 0.76559 0.76248 0.76022 0.75885 0.75837
0.625  0.82135 0.81965 0.81689 0.81320 0.80870 0.80357 0.79796 0.79214 0.78623 0.78041 0.77486 0.76971 0.76517 0.76125 0.75814 0.75585 0.75445 0.75395
0.630  0.81774 0.81601 0.81323 0.80950 0.80489 0.79974 0.79407 0.78818 0.78219 0.77630 0.77068 0.76547 0.76085 0.75690 0.75373 0.75140 0.74999 0.74947
0.635  0.81408 0.81232 0.80951 0.80569 0.80108 0.79581 0.79013 0.78410 0.77804 0.77208 0.76638 0.76116 0.75646 0.75248 0.74925 0.74691 0.74548 0.74499
0.640  0.81035 0.80858 0.80573 0.80187 0.79720 0.79187 0.78611 0.78002 0.77389 0.76785 0.76209 0.75676 0.75204 0.74797 0.74474 0.74237 0.74092 0.74040
0.645  0.80657 0.80477 0.80189 0.79799 0.79326 0.78787 0.78199 0.77588 0.76968 0.76357 0.75773 0.75234 0.74756 0.74345 0.74017 0.73775 0.73629 0.73575
0.650  0.80271 0.80090 0.79795 0.79404 0.78926 0.78381 0.77786 0.77168 0.76534 0.75916 0.75331 0.74786 0.74298 0.73886 0.73551 0.73309 0.73161 0.73110
0.655  0.79880 0.79696 0.79398 0.79003 0.78518 0.77967 0.77367 0.76735 0.76101 0.75475 0.74879 0.74331 0.73838 0.73417 0.73082 0.72836 0.72686 0.72633
0.660  0.79481 0.79296 0.78995 0.78595 0.78101 0.77543 0.76940 0.76303 0.75661 0.75029 0.74425 0.73866 0.73372 0.72946 0.72607 0.72356 0.72205 0.72150
0.665  0.79076 0.78889 0.78585 0.78175 0.77682 0.77117 0.76502 0.75863 0.75214 0.74572 0.73964 0.73400 0.72895 0.72469 0.72123 0.71872 0.71719 0.71667
0.670  0.78664 0.78475 0.78168 0.77754 0.77255 0.76685 0.76063 0.75416 0.74755 0.74109 0.73492 0.72926 0.72417 0.71981 0.71635 0.71381 0.71226 0.71171
0.675  0.78245 0.78053 0.77743 0.77326 0.76821 0.76245 0.75617 0.74958 0.74295 0.73643 0.73019 0.72442 0.71931 0.71492 0.71141 0.70882 0.70726 0.70669
0.680  0.77818 0.77625 0.77312 0.76890 0.76375 0.75792 0.75163 0.74499 0.73829 0.73169 0.72539 0.71956 0.71435 0.70995 0.70638 0.70379 0.70221 0.70167
0.685  0.77384 0.77187 0.76870 0.76447 0.75927 0.75339 0.74698 0.74032 0.73348 0.72683 0.72046 0.71462 0.70937 0.70488 0.70131 0.69869 0.69708 0.69652
0.690  0.76942 0.76743 0.76422 0.75996 0.75472 0.74878 0.74231 0.73551 0.72868 0.72195 0.71553 0.70958 0.70431 0.69978 0.69617 0.69350 0.69188 0.69130
0.695  0.76492 0.76291 0.75968 0.75533 0.75008 0.74409 0.73756 0.73070 0.72380 0.71700 0.71052 0.70451 0.69915 0.69461 0.69093 0.68826 0.68663 0.68607
0.700  0.76034 0.75832 0.75506 0.75067 0.74538 0.73926 0.73267 0.72581 0.71878 0.71193 0.70538 0.69932 0.69396 0.68934 0.68565 0.68295 0.68129 0.68072
0.705  0.75568 0.75364 0.75035 0.74593 0.74053 0.73442 0.72777 0.72077 0.71375 0.70683 0.70022 0.69410 0.68864 0.68402 0.68029 0.67756 0.67589 0.67529
0.710  0.75093 0.74888 0.74556 0.74110 0.73566 0.72950 0.72279 0.71573 0.70865 0.70165 0.69498 0.68882 0.68331 0.67863 0.67485 0.67211 0.67043 0.66985
0.715  0.74610 0.74403 0.74069 0.73619 0.73070 0.72449 0.71771 0.71061 0.70339 0.69635 0.68962 0.68340 0.67789 0.67314 0.66936 0.66656 0.66487 0.66427
0.720  0.74118 0.73910 0.73568 0.73113 0.72566 0.71933 0.71250 0.70533 0.69812 0.69102 0.68424 0.67796 0.67235 0.66761 0.66376 0.66096 0.65926 0.65863
0.725  0.73617 0.73407 0.73063 0.72605 0.72046 0.71415 0.70727 0.70004 0.69277 0.68554 0.67871 0.67243 0.66678 0.66195 0.65811 0.65529 0.65356 0.65296
0.730  0.73106 0.72894 0.72548 0.72087 0.71525 0.70889 0.70195 0.69466 0.68726 0.68005 0.67316 0.66678 0.66111 0.65626 0.65237 0.64951 0.64778 0.64716
0.735  0.72586 0.72370 0.72024 0.71560 0.70993 0.70345 0.69646 0.68911 0.68174 0.67447 0.66752 0.66109 0.65535 0.65048 0.64654 0.64368 0.64193 0.64133
0.740  0.72055 0.71838 0.71490 0.71022 0.70452 0.69800 0.69096 0.68356 0.67613 0.66873 0.66174 0.65526 0.64953 0.64459 0.64065 0.63774 0.63599 0.63537
0.745  0.71515 0.71296 0.70946 0.70470 0.69895 0.69245 0.68536 0.67791 0.67035 0.66298 0.65593 0.64941 0.64358 0.63865 0.63465 0.63174 0.62997 0.62932
0.750  0.70964 0.70744 0.70391 0.69912 0.69334 0.68680 0.67958 0.67208 0.66456 0.65712 0.64996 0.64346 0.63759 0.63258 0.62859 0.62565 0.62386 0.62324
0.755  0.70402 0.70181 0.69822 0.69345 0.68763 0.68097 0.67379 0.66624 0.65858 0.65111 0.64397 0.63737 0.63146 0.62647 0.62241 0.61947 0.61767 0.61702
0.760  0.69829 0.69607 0.69246 0.68766 0.68181 0.67511 0.66789 0.66030 0.65259 0.64507 0.63789 0.63123 0.62529 0.62022 0.61617 0.61321 0.61138 0.61077
0.765  0.69245 0.69021 0.68659 0.68176 0.67580 0.66915 0.66180 0.65417 0.64650 0.63886 0.63164 0.62494 0.61901 0.61392 0.60981 0.60684 0.60502 0.60437
0.770  0.68648 0.68424 0.68060 0.67568 0.66976 0.66299 0.65568 0.64801 0.64021 0.63262 0.62535 0.61862 0.61261 0.60748 0.60339 0.60039 0.59855 0.59793
0.775  0.68040 0.67814 0.67448 0.66955 0.66360 0.65680 0.64946 0.64174 0.63391 0.62619 0.61889 0.61213 0.60615 0.60099 0.59686 0.59383 0.59199 0.59134
0.780  0.67419 0.67189 0.66823 0.66330 0.65732 0.65049 0.64303 0.63528 0.62741 0.61974 0.61240 0.60560 0.59953 0.59438 0.59022 0.58719 0.58533 0.58465
0.785  0.66784 0.66554 0.66183 0.65691 0.65084 0.64397 0.63657 0.62879 0.62088 0.61317 0.60572 0.59890 0.59286 0.58765 0.58349 0.58042 0.57857 0.57792
0.790  0.66136 0.65905 0.65534 0.65034 0.64431 0.63742 0.62998 0.62208 0.61423 0.60641 0.59901 0.59215 0.58603 0.58084 0.57663 0.57358 0.57171 0.57102
0.795  0.65473 0.65243 0.64871 0.64369 0.63764 0.63073 0.62318 0.61534 0.60737 0.59961 0.59210 0.58522 0.57914 0.57389 0.56970 0.56660 0.56473 0.56408
0.800  0.64797 0.64566 0.64193 0.63690 0.63078 0.62382 0.61633 0.60847 0.60048 0.59260 0.58515 0.57825 0.57208 0.56686 0.56262 0.55954 0.55765 0.55697
0.805  0.64106 0.63875 0.63500 0.62997 0.62382 0.61686 0.60926 0.60138 0.59337 0.58555 0.57805 0.57108 0.56496 0.55967 0.55545 0.55234 0.55046 0.54980
0.810  0.63399 0.63168 0.62788 0.62282 0.61672 0.60975 0.60214 0.59424 0.58621 0.57829 0.57080 0.56386 0.55766 0.55239 0.54815 0.54505 0.54315 0.54246
0.815  0.62677 0.62445 0.62065 0.61558 0.60948 0.60241 0.59487 0.58687 0.57882 0.57098 0.56345 0.55644 0.55029 0.54498 0.54071 0.53761 0.53572 0.53506
0.820  0.61937 0.61702 0.61325 0.60818 0.60199 0.59500 0.58736 0.57944 0.57138 0.56344 0.55592 0.54896 0.54273 0.53742 0.53318 0.53007 0.52816 0.52747
0.825  0.61181 0.60945 0.60568 0.60061 0.59443 0.58743 0.57979 0.57180 0.56370 0.55584 0.54823 0.54127 0.53510 0.52977 0.52549 0.52238 0.52048 0.51982
0.830  0.60406 0.60171 0.59794 0.59280 0.58669 0.57960 0.57196 0.56402 0.55596 0.54800 0.54048 0.53351 0.52727 0.52194 0.51770 0.51456 0.51266 0.51197
0.835  0.59612 0.59377 0.58995 0.58488 0.57869 0.57169 0.56405 0.55611 0.54804 0.54010 0.53249 0.52552 0.51929 0.51402 0.50973 0.50662 0.50472 0.50405
0.840  0.58799 0.58564 0.58183 0.57677 0.57059 0.56359 0.55597 0.54795 0.53989 0.53194 0.52443 0.51746 0.51123 0.50590 0.50166 0.49852 0.49662 0.49592
0.845  0.57965 0.57731 0.57351 0.56846 0.56229 0.55523 0.54761 0.53969 0.53164 0.52371 0.51612 0.50916 0.50294 0.49767 0.49340 0.49029 0.48838 0.48771
0.850  0.57110 0.56877 0.56498 0.55987 0.55371 0.54675 0.53915 0.53116 0.52313 0.51521 0.50772 0.50077 0.49456 0.48925 0.48498 0.48188 0.47998 0.47928
0.855  0.56233 0.55997 0.55623 0.55114 0.54500 0.53797 0.53039 0.52252 0.51445 0.50661 0.49906 0.49214 0.48594 0.48065 0.47643 0.47331 0.47142 0.47075
0.860  0.55332 0.55097 0.54720 0.54219 0.53607 0.52907 0.52152 0.51358 0.50561 0.49774 0.49029 0.48332 0.47715 0.47193 0.46768 0.46460 0.46271 0.46206
0.865  0.54406 0.54173 0.53798 0.53298 0.52683 0.51995 0.51234 0.50453 0.49649 0.48875 0.48125 0.47438 0.46824 0.46298 0.45878 0.45569 0.45381 0.45313
0.870  0.53454 0.53224 0.52851 0.52349 0.51743 0.51050 0.50302 0.49516 0.48726 0.47947 0.47201 0.46518 0.45907 0.45384 0.44968 0.44660 0.44473 0.44408
0.875  0.52476 0.52248 0.51877 0.51379 0.50777 0.50089 0.49344 0.48565 0.47770 0.46996 0.46263 0.45583 0.44975 0.44455 0.44037 0.43733 0.43547 0.43478
0.880  0.51470 0.51243 0.50870 0.50381 0.49776 0.49092 0.48355 0.47579 0.46800 0.46031 0.45295 0.44621 0.44017 0.43501 0.43088 0.42784 0.42600 0.42534
0.885  0.50433 0.50208 0.49839 0.49348 0.48755 0.48077 0.47346 0.46577 0.45795 0.45033 0.44310 0.43634 0.43036 0.42524 0.42117 0.41814 0.41632 0.41569
0.890  0.49364 0.49138 0.48777 0.48290 0.47703 0.47032 0.46300 0.45538 0.44773 0.44017 0.43294 0.42630 0.42034 0.41529 0.41121 0.40824 0.40642 0.40576
0.895  0.48262 0.48039 0.47681 0.47201 0.46613 0.45949 0.45232 0.44479 0.43713 0.42966 0.42250 0.41594 0.41008 0.40506 0.40101 0.39808 0.39629 0.39565
0.900  0.47123 0.46903 0.46550 0.46070 0.45497 0.44841 0.44125 0.43380 0.42623 0.41885 0.41186 0.40531 0.39951 0.39455 0.39060 0.38767 0.38590 0.38524
0.905  0.45947 0.45730 0.45377 0.44909 0.44336 0.43689 0.42990 0.42248 0.41511 0.40782 0.40085 0.39438 0.38867 0.38382 0.37988 0.37701 0.37525 0.37462
0.910  0.44729 0.44516 0.44169 0.43708 0.43145 0.42508 0.41813 0.41090 0.40355 0.39638 0.38951 0.38321 0.37758 0.37275 0.36887 0.36605 0.36432 0.36371
0.915  0.43468 0.43258 0.42918 0.42459 0.41912 0.41279 0.40595 0.39884 0.39165 0.38457 0.37783 0.37164 0.36611 0.36137 0.35755 0.35478 0.35308 0.35245
0.920  0.42159 0.41950 0.41620 0.41171 0.40628 0.40014 0.39344 0.38647 0.37939 0.37247 0.36586 0.35971 0.35428 0.34964 0.34593 0.34318 0.34152 0.34092
0.925  0.40798 0.40595 0.40268 0.39833 0.39303 0.38695 0.38039 0.37358 0.36664 0.35988 0.35340 0.34740 0.34209 0.33754 0.33392 0.33123 0.32960 0.32904
0.930  0.39382 0.39185 0.38866 0.38436 0.37918 0.37333 0.36693 0.36020 0.35343 0.34684 0.34052 0.33472 0.32948 0.32509 0.32151 0.31889 0.31730 0.31671
0.935  0.37905 0.37714 0.37404 0.36987 0.36483 0.35907 0.35284 0.34638 0.33980 0.33330 0.32716 0.32152 0.31648 0.31215 0.30867 0.30614 0.30458 0.30403
0.940  0.36362 0.36177 0.35874 0.35473 0.34979 0.34427 0.33824 0.33190 0.32552 0.31930 0.31334 0.30781 0.30292 0.29873 0.29536 0.29291 0.29140 0.29088
0.945  0.34745 0.34566 0.34273 0.33882 0.33412 0.32872 0.32290 0.31678 0.31063 0.30463 0.29888 0.29354 0.28882 0.28477 0.28151 0.27915 0.27770 0.27716
0.950  0.33045 0.32871 0.32593 0.32218 0.31765 0.31248 0.30682 0.30102 0.29511 0.28928 0.28375 0.27863 0.27410 0.27021 0.26708 0.26482 0.26342 0.26292
0.955  0.31251 0.31085 0.30820 0.30462 0.30026 0.29531 0.28998 0.28437 0.27873 0.27316 0.26789 0.26300 0.25867 0.25497 0.25198 0.24981 0.24848 0.24798
0.960  0.29350 0.29193 0.28938 0.28598 0.28190 0.27722 0.27210 0.26678 0.26144 0.25616 0.25117 0.24659 0.24244 0.23893 0.23612 0.23404 0.23279 0.23233
0.965  0.27323 0.27176 0.26937 0.26619 0.26230 0.25790 0.25310 0.24817 0.24309 0.23820 0.23345 0.22916 0.22526 0.22196 0.21933 0.21737 0.21619 0.21574
0.970  0.25146 0.25010 0.24789 0.24489 0.24134 0.23721 0.23281 0.22819 0.22352 0.21894 0.21453 0.21055 0.20693 0.20388 0.20143 0.19962 0.19853 0.19814
0.975  0.22786 0.22660 0.22457 0.22187 0.21858 0.21487 0.21080 0.20658 0.20234 0.19815 0.19418 0.19050 0.18719 0.18441 0.18217 0.18052 0.17952 0.17916
0.980  0.20189 0.20077 0.19896 0.19657 0.19364 0.19028 0.18666 0.18290 0.17912 0.17538 0.17185 0.16857 0.16562 0.16314 0.16113 0.15968 0.15877 0.15841
0.985  0.17271 0.17175 0.17020 0.16811 0.16559 0.16275 0.15964 0.15641 0.15312 0.14991 0.14688 0.14406 0.14153 0.13940 0.13767 0.13643 0.13565 0.13536
0.990  0.13866 0.13789 0.13665 0.13497 0.13295 0.13063 0.12813 0.12553 0.12289 0.12031 0.11787 0.11561 0.11357 0.11186 0.11047 0.10947 0.10884 0.10860
0.995  0.09556 0.09503 0.09416 0.09300 0.09161 0.09002 0.08830 0.08652 0.08471 0.08294 0.08127 0.07971 0.07832 0.07714 0.07619 0.07549 0.07507 0.07487
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e060.dat <==
# alpha = -0.15 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986
0.020  0.99984 0.99983 0.99983 0.99983 0.99982 0.99982 0.99981 0.99980 0.99979 0.99979 0.99978 0.99977 0.99977 0.99976 0.99976 0.99976 0.99975 0.99975
0.025  0.99975 0.99974 0.99974 0.99973 0.99972 0.99971 0.99970 0.99969 0.99968 0.99967 0.99966 0.99965 0.99964 0.99963 0.99962 0.99962 0.99961 0.99961
0.030  0.99963 0.99963 0.99962 0.99961 0.99960 0.99958 0.99957 0.99955 0.99954 0.99952 0.99950 0.99949 0.99948 0.99946 0.99946 0.99945 0.99945 0.99944
0.035  0.99950 0.99949 0.99948 0.99947 0.99945 0.99943 0.99941 0.99939 0.99937 0.99935 0.99932 0.99930 0.99929 0.99927 0.99926 0.99925 0.99925 0.99924
0.040  0.99935 0.99934 0.99933 0.99931 0.99929 0.99926 0.99923 0.99920 0.99917 0.99914 0.99912 0.99909 0.99907 0.99905 0.99903 0.99902 0.99901 0.99901
0.045  0.99917 0.99916 0.99915 0.99912 0.99910 0.99906 0.99903 0.99899 0.99895 0.99892 0.99888 0.99885 0.99882 0.99880 0.99878 0.99876 0.99875 0.99875
0.050  0.99898 0.99897 0.99895 0.99892 0.99888 0.99884 0.99880 0.99875 0.99871 0.99866 0.99862 0.99858 0.99854 0.99851 0.99849 0.99847 0.99846 0.99845
0.055  0.99877 0.99875 0.99873 0.99869 0.99865 0.99860 0.99855 0.99849 0.99844 0.99838 0.99833 0.99828 0.99824 0.99820 0.99817 0.99815 0.99814 0.99813
0.060  0.99853 0.99851 0.99848 0.99844 0.99839 0.99833 0.99827 0.99821 0.99814 0.99807 0.99801 0.99795 0.99790 0.99786 0.99782 0.99780 0.99778 0.99777
0.065  0.99828 0.99825 0.99822 0.99817 0.99811 0.99804 0.99797 0.99789 0.99782 0.99774 0.99767 0.99760 0.99754 0.99749 0.99744 0.99741 0.99740 0.99738
0.070  0.99800 0.99797 0.99793 0.99788 0.99781 0.99773 0.99765 0.99756 0.99747 0.99738 0.99729 0.99721 0.99714 0.99708 0.99704 0.99700 0.99698 0.99696
0.075  0.99770 0.99767 0.99763 0.99756 0.99748 0.99740 0.99730 0.99720 0.99709 0.99699 0.99689 0.99680 0.99672 0.99665 0.99660 0.99656 0.99653 0.99652
0.080  0.99739 0.99735 0.99730 0.99723 0.99714 0.99704 0.99692 0.99681 0.99669 0.99657 0.99646 0.99636 0.99627 0.99619 0.99613 0.99608 0.99605 0.99603
0.085  0.99705 0.99701 0.99695 0.99687 0.99677 0.99665 0.99653 0.99640 0.99626 0.99613 0.99601 0.99589 0.99579 0.99570 0.99563 0.99557 0.99554 0.99552
0.090  0.99669 0.99665 0.99658 0.99649 0.99637 0.99625 0.99611 0.99596 0.99581 0.99566 0.99552 0.99539 0.99527 0.99517 0.99510 0.99504 0.99500 0.99498
0.095  0.99631 0.99626 0.99619 0.99608 0.99596 0.99582 0.99566 0.99550 0.99533 0.99517 0.99501 0.99486 0.99473 0.99462 0.99454 0.99447 0.99443 0.99440
0.100  0.99591 0.99586 0.99577 0.99566 0.99552 0.99536 0.99519 0.99501 0.99482 0.99464 0.99447 0.99431 0.99416 0.99404 0.99394 0.99387 0.99383 0.99380
0.105  0.99549 0.99543 0.99534 0.99521 0.99506 0.99488 0.99469 0.99449 0.99429 0.99409 0.99390 0.99372 0.99356 0.99343 0.99332 0.99324 0.99319 0.99316
0.110  0.99505 0.99498 0.99488 0.99474 0.99458 0.99438 0.99417 0.99395 0.99373 0.99351 0.99330 0.99311 0.99293 0.99279 0.99267 0.99258 0.99253 0.99249
0.115  0.99458 0.99451 0.99440 0.99425 0.99407 0.99386 0.99363 0.99339 0.99315 0.99291 0.99268 0.99247 0.99228 0.99211 0.99199 0.99189 0.99183 0.99179
0.120  0.99410 0.99402 0.99390 0.99374 0.99354 0.99331 0.99306 0.99280 0.99253 0.99227 0.99202 0.99179 0.99159 0.99141 0.99127 0.99117 0.99110 0.99106
0.125  0.99359 0.99351 0.99338 0.99320 0.99299 0.99274 0.99247 0.99218 0.99190 0.99161 0.99134 0.99109 0.99087 0.99068 0.99053 0.99041 0.99034 0.99030
0.130  0.99307 0.99298 0.99284 0.99264 0.99241 0.99214 0.99185 0.99154 0.99123 0.99093 0.99063 0.99036 0.99012 0.98992 0.98975 0.98963 0.98955 0.98950
0.135  0.99252 0.99242 0.99227 0.99206 0.99181 0.99152 0.99121 0.99088 0.99054 0.99021 0.98989 0.98960 0.98934 0.98912 0.98894 0.98881 0.98873 0.98868
0.140  0.99195 0.99185 0.99168 0.99146 0.99119 0.99088 0.99054 0.99018 0.98982 0.98947 0.98913 0.98882 0.98853 0.98830 0.98811 0.98796 0.98788 0.98782
0.145  0.99136 0.99125 0.99107 0.99083 0.99054 0.99021 0.98985 0.98947 0.98908 0.98870 0.98833 0.98800 0.98770 0.98744 0.98724 0.98708 0.98699 0.98693
0.150  0.99074 0.99063 0.99044 0.99018 0.98987 0.98952 0.98913 0.98872 0.98831 0.98790 0.98751 0.98715 0.98683 0.98656 0.98634 0.98617 0.98608 0.98601
0.155  0.99011 0.98999 0.98978 0.98951 0.98918 0.98880 0.98839 0.98795 0.98751 0.98707 0.98666 0.98628 0.98593 0.98564 0.98541 0.98523 0.98513 0.98510
0.160  0.98945 0.98932 0.98911 0.98882 0.98846 0.98806 0.98762 0.98715 0.98668 0.98622 0.98578 0.98537 0.98500 0.98469 0.98444 0.98426 0.98415 0.98411
0.165  0.98878 0.98864 0.98841 0.98810 0.98772 0.98729 0.98683 0.98633 0.98583 0.98534 0.98487 0.98444 0.98404 0.98372 0.98345 0.98325 0.98314 0.98310
0.170  0.98808 0.98793 0.98768 0.98736 0.98696 0.98650 0.98601 0.98548 0.98495 0.98443 0.98393 0.98347 0.98306 0.98271 0.98242 0.98222 0.98209 0.98205
0.175  0.98736 0.98720 0.98694 0.98659 0.98617 0.98569 0.98516 0.98461 0.98405 0.98349 0.98296 0.98248 0.98204 0.98167 0.98137 0.98115 0.98102 0.98097
0.180  0.98661 0.98644 0.98617 0.98580 0.98536 0.98485 0.98429 0.98370 0.98311 0.98253 0.98197 0.98145 0.98099 0.98060 0.98028 0.98005 0.97991 0.97986
0.185  0.98585 0.98567 0.98538 0.98499 0.98452 0.98398 0.98340 0.98277 0.98215 0.98153 0.98094 0.98040 0.97991 0.97950 0.97916 0.97892 0.97877 0.97871
0.190  0.98506 0.98487 0.98457 0.98416 0.98367 0.98309 0.98248 0.98182 0.98116 0.98051 0.97989 0.97931 0.97880 0.97836 0.97801 0.97775 0.97760 0.97753
0.195  0.98425 0.98405 0.98373 0.98330 0.98278 0.98218 0.98153 0.98084 0.98015 0.97946 0.97881 0.97820 0.97766 0.97720 0.97683 0.97656 0.97639 0.97632
0.200  0.98341 0.98321 0.98287 0.98242 0.98187 0.98124 0.98056 0.97983 0.97910 0.97838 0.97770 0.97706 0.97649 0.97600 0.97562 0.97533 0.97516 0.97508
0.205  0.98256 0.98234 0.98199 0.98151 0.98094 0.98028 0.97956 0.97880 0.97803 0.97727 0.97655 0.97588 0.97529 0.97478 0.97437 0.97407 0.97389 0.97381
0.210  0.98168 0.98145 0.98108 0.98058 0.97998 0.97929 0.97853 0.97774 0.97693 0.97614 0.97538 0.97468 0.97405 0.97352 0.97309 0.97278 0.97259 0.97250
0.215  0.98078 0.98054 0.98015 0.97963 0.97900 0.97827 0.97748 0.97665 0.97581 0.97497 0.97418 0.97344 0.97279 0.97223 0.97178 0.97145 0.97125 0.97116
0.220  0.97986 0.97960 0.97920 0.97865 0.97799 0.97723 0.97640 0.97553 0.97465 0.97378 0.97295 0.97218 0.97150 0.97091 0.97044 0.97010 0.96989 0.96979
0.225  0.97891 0.97865 0.97822 0.97765 0.97696 0.97616 0.97530 0.97439 0.97346 0.97256 0.97169 0.97088 0.97017 0.96955 0.96907 0.96871 0.96849 0.96838
0.230  0.97794 0.97766 0.97722 0.97663 0.97590 0.97507 0.97417 0.97322 0.97225 0.97130 0.97040 0.96956 0.96881 0.96817 0.96766 0.96728 0.96705 0.96698
0.235  0.97694 0.97666 0.97620 0.97557 0.97482 0.97395 0.97301 0.97202 0.97101 0.97002 0.96908 0.96820 0.96742 0.96675 0.96622 0.96583 0.96559 0.96551
0.240  0.97592 0.97563 0.97515 0.97450 0.97371 0.97281 0.97183 0.97079 0.96974 0.96871 0.96773 0.96681 0.96600 0.96531 0.96475 0.96434 0.96409 0.96401
0.245  0.97488 0.97457 0.97407 0.97340 0.97258 0.97164 0.97062 0.96954 0.96845 0.96737 0.96634 0.96540 0.96455 0.96383 0.96325 0.96282 0.96256 0.96247
0.250  0.97382 0.97349 0.97298 0.97227 0.97142 0.97044 0.96938 0.96826 0.96712 0.96600 0.96493 0.96395 0.96306 0.96231 0.96171 0.96127 0.96100 0.96090
0.255  0.97273 0.97239 0.97185 0.97112 0.97023 0.96922 0.96811 0.96694 0.96577 0.96460 0.96349 0.96247 0.96155 0.96077 0.96014 0.95968 0.95940 0.95929
0.260  0.97161 0.97126 0.97071 0.96995 0.96902 0.96797 0.96682 0.96560 0.96438 0.96317 0.96202 0.96095 0.96000 0.95919 0.95853 0.95806 0.95777 0.95765
0.265  0.97048 0.97011 0.96953 0.96875 0.96779 0.96669 0.96550 0.96424 0.96297 0.96171 0.96052 0.95941 0.95842 0.95758 0.95690 0.95641 0.95610 0.95598
0.270  0.96931 0.96894 0.96833 0.96752 0.96653 0.96538 0.96415 0.96284 0.96153 0.96023 0.95898 0.95783 0.95681 0.95594 0.95523 0.95472 0.95440 0.95428
0.275  0.96813 0.96774 0.96711 0.96627 0.96524 0.96405 0.96278 0.96142 0.96006 0.95871 0.95742 0.95623 0.95517 0.95426 0.95353 0.95300 0.95267 0.95254
0.280  0.96691 0.96651 0.96586 0.96499 0.96392 0.96269 0.96137 0.95997 0.95855 0.95716 0.95582 0.95459 0.95349 0.95255 0.95180 0.95124 0.95090 0.95076
0.285  0.96568 0.96526 0.96459 0.96368 0.96258 0.96131 0.95994 0.95849 0.95702 0.95558 0.95419 0.95292 0.95178 0.95081 0.95003 0.94945 0.94911 0.94899
0.290  0.96441 0.96398 0.96329 0.96235 0.96121 0.95990 0.95847 0.95698 0.95546 0.95397 0.95253 0.95122 0.95004 0.94903 0.94823 0.94763 0.94727 0.94715
0.295  0.96313 0.96268 0.96196 0.96099 0.95981 0.95846 0.95698 0.95544 0.95387 0.95233 0.95084 0.94948 0.94826 0.94722 0.94639 0.94577 0.94540 0.94528
0.300  0.96181 0.96135 0.96061 0.95960 0.95839 0.95699 0.95546 0.95387 0.95225 0.95065 0.94912 0.94772 0.94645 0.94538 0.94452 0.94388 0.94350 0.94336
0.305  0.96047 0.96000 0.95923 0.95819 0.95694 0.95549 0.95392 0.95227 0.95059 0.94895 0.94737 0.94592 0.94461 0.94350 0.94261 0.94196 0.94156 0.94142
0.310  0.95911 0.95862 0.95782 0.95675 0.95545 0.95397 0.95234 0.95064 0.94891 0.94721 0.94558 0.94408 0.94274 0.94159 0.94067 0.94000 0.93959 0.93944
0.315  0.95771 0.95721 0.95639 0.95529 0.95394 0.95241 0.95074 0.94898 0.94720 0.94544 0.94377 0.94221 0.94083 0.93965 0.93870 0.93801 0.93758 0.93742
0.320  0.95630 0.95577 0.95493 0.95379 0.95241 0.95083 0.94911 0.94729 0.94546 0.94364 0.94192 0.94031 0.93889 0.93767 0.93669 0.93598 0.93554 0.93537
0.325  0.95485 0.95431 0.95344 0.95227 0.95084 0.94921 0.94744 0.94557 0.94368 0.94181 0.94003 0.93838 0.93692 0.93566 0.93465 0.93391 0.93346 0.93328
0.330  0.95338 0.95282 0.95193 0.95072 0.94925 0.94757 0.94575 0.94382 0.94187 0.93995 0.93811 0.93642 0.93491 0.93361 0.93257 0.93181 0.93135 0.93120
0.335  0.95188 0.95131 0.95039 0.94914 0.94763 0.94590 0.94402 0.94204 0.94003 0.93806 0.93616 0.93442 0.93286 0.93153 0.93046 0.92968 0.92920 0.92904
0.340  0.95035 0.94976 0.94882 0.94754 0.94598 0.94420 0.94226 0.94023 0.93816 0.93613 0.93418 0.93239 0.93078 0.92941 0.92832 0.92751 0.92702 0.92685
0.345  0.94879 0.94819 0.94722 0.94590 0.94430 0.94247 0.94047 0.93839 0.93626 0.93417 0.93217 0.93032 0.92867 0.92726 0.92613 0.92530 0.92480 0.92462
0.350  0.94721 0.94659 0.94559 0.94424 0.94260 0.94071 0.93866 0.93651 0.93432 0.93217 0.93012 0.92822 0.92652 0.92508 0.92391 0.92306 0.92254 0.92235
0.355  0.94560 0.94496 0.94394 0.94255 0.94086 0.93892 0.93681 0.93460 0.93236 0.93014 0.92804 0.92608 0.92434 0.92286 0.92166 0.92079 0.92025 0.92005
0.360  0.94396 0.94331 0.94225 0.94082 0.93909 0.93710 0.93494 0.93266 0.93036 0.92808 0.92592 0.92391 0.92212 0.92059 0.91937 0.91847 0.91792 0.91771
0.365  0.94229 0.94162 0.94054 0.93907 0.93729 0.93525 0.93303 0.93069 0.92833 0.92599 0.92377 0.92171 0.91987 0.91830 0.91704 0.91612 0.91556 0.91534
0.370  0.94059 0.93991 0.93879 0.93728 0.93546 0.93337 0.93109 0.92869 0.92626 0.92387 0.92158 0.91947 0.91759 0.91597 0.91468 0.91374 0.91316 0.91297
0.375  0.93887 0.93816 0.93701 0.93547 0.93359 0.93145 0.92911 0.92665 0.92415 0.92171 0.91936 0.91720 0.91526 0.91361 0.91228 0.91131 0.91072 0.91052
0.380  0.93711 0.93638 0.93521 0.93362 0.93170 0.92950 0.92711 0.92459 0.92203 0.91951 0.91711 0.91489 0.91290 0.91121 0.90985 0.90885 0.90825 0.90803
0.385  0.93532 0.93458 0.93337 0.93175 0.92978 0.92752 0.92507 0.92249 0.91986 0.91728 0.91482 0.91254 0.91050 0.90877 0.90737 0.90635 0.90573 0.90551
0.390  0.93351 0.93274 0.93151 0.92985 0.92783 0.92551 0.92299 0.92035 0.91766 0.91501 0.91249 0.91015 0.90807 0.90630 0.90487 0.90382 0.90318 0.90295
0.395  0.93166 0.93087 0.92961 0.92791 0.92584 0.92347 0.92088 0.91818 0.91543 0.91271 0.91014 0.90774 0.90561 0.90378 0.90232 0.90125 0.90060 0.90035
0.400  0.92978 0.92898 0.92769 0.92594 0.92382 0.92140 0.91875 0.91597 0.91316 0.91038 0.90774 0.90528 0.90310 0.90123 0.89974 0.89864 0.89797 0.89771
0.405  0.92787 0.92705 0.92573 0.92394 0.92177 0.91929 0.91658 0.91373 0.91086 0.90801 0.90529 0.90280 0.90056 0.89865 0.89712 0.89599 0.89530 0.89508
0.410  0.92593 0.92509 0.92374 0.92191 0.91969 0.91715 0.91438 0.91146 0.90851 0.90561 0.90283 0.90027 0.89797 0.89602 0.89446 0.89330 0.89260 0.89236
0.415  0.92395 0.92310 0.92171 0.91985 0.91757 0.91497 0.91214 0.90916 0.90613 0.90317 0.90032 0.89771 0.89536 0.89336 0.89175 0.89058 0.88986 0.88961
0.420  0.92195 0.92107 0.91966 0.91775 0.91542 0.91276 0.90986 0.90682 0.90373 0.90069 0.89779 0.89510 0.89270 0.89066 0.88902 0.88782 0.88708 0.88682
0.425  0.91991 0.91901 0.91757 0.91561 0.91322 0.91050 0.90754 0.90444 0.90128 0.89817 0.89521 0.89246 0.89001 0.88792 0.88624 0.88501 0.88427 0.88399
0.430  0.91784 0.91692 0.91544 0.91343 0.91101 0.90823 0.90519 0.90203 0.89880 0.89562 0.89260 0.88978 0.88728 0.88514 0.88343 0.88217 0.88141 0.88112
0.435  0.91573 0.91480 0.91328 0.91123 0.90875 0.90592 0.90282 0.89956 0.89629 0.89303 0.88993 0.88707 0.88452 0.88233 0.88058 0.87929 0.87851 0.87825
0.440  0.91359 0.91264 0.91109 0.90900 0.90647 0.90357 0.90040 0.89708 0.89373 0.89041 0.88724 0.88432 0.88170 0.87948 0.87769 0.87637 0.87557 0.87530
0.445  0.91142 0.91044 0.90886 0.90673 0.90414 0.90119 0.89795 0.89456 0.89112 0.88775 0.88451 0.88153 0.87885 0.87658 0.87475 0.87341 0.87260 0.87231
0.450  0.90921 0.90822 0.90659 0.90443 0.90179 0.89877 0.89547 0.89201 0.88849 0.88505 0.88174 0.87868 0.87597 0.87365 0.87177 0.87041 0.86958 0.86928
0.455  0.90696 0.90595 0.90430 0.90209 0.89939 0.89631 0.89294 0.88941 0.88583 0.88229 0.87894 0.87582 0.87304 0.87066 0.86876 0.86737 0.86652 0.86621
0.460  0.90469 0.90365 0.90196 0.89971 0.89696 0.89380 0.89037 0.88678 0.88312 0.87952 0.87609 0.87291 0.87008 0.86765 0.86571 0.86429 0.86342 0.86309
0.465  0.90237 0.90132 0.89960 0.89729 0.89448 0.89126 0.88776 0.88408 0.88038 0.87670 0.87319 0.86996 0.86706 0.86460 0.86262 0.86116 0.86028 0.85998
0.470  0.90002 0.89894 0.89719 0.89484 0.89196 0.88869 0.88512 0.88137 0.87759 0.87385 0.87026 0.86697 0.86401 0.86150 0.85948 0.85800 0.85710 0.85679
0.475  0.89763 0.89653 0.89475 0.89235 0.88942 0.88609 0.88245 0.87863 0.87475 0.87095 0.86730 0.86394 0.86093 0.85837 0.85630 0.85479 0.85388 0.85355
0.480  0.89520 0.89408 0.89227 0.88981 0.88684 0.88344 0.87973 0.87584 0.87189 0.86800 0.86430 0.86085 0.85780 0.85518 0.85308 0.85155 0.85061 0.85027
0.485  0.89274 0.89159 0.88975 0.88724 0.88422 0.88076 0.87698 0.87301 0.86899 0.86502 0.86125 0.85774 0.85463 0.85196 0.84982 0.84826 0.84730 0.84695
0.490  0.89023 0.88907 0.88719 0.88464 0.88156 0.87803 0.87419 0.87014 0.86604 0.86200 0.85815 0.85459 0.85141 0.84870 0.84652 0.84492 0.84395 0.84362
0.495  0.88769 0.88650 0.88459 0.88200 0.87886 0.87525 0.87132 0.86721 0.86306 0.85894 0.85501 0.85140 0.84815 0.84539 0.84317 0.84154 0.84055 0.84021
0.500  0.88511 0.88390 0.88195 0.87931 0.87612 0.87244 0.86845 0.86426 0.86000 0.85584 0.85184 0.84816 0.84485 0.84205 0.83978 0.83812 0.83712 0.83676
0.505  0.88249 0.88126 0.87927 0.87659 0.87331 0.86959 0.86553 0.86127 0.85694 0.85270 0.84863 0.84486 0.84151 0.83864 0.83634 0.83467 0.83364 0.83327
0.510  0.87983 0.87857 0.87654 0.87382 0.87049 0.86671 0.86258 0.85824 0.85383 0.84949 0.84537 0.84154 0.83813 0.83521 0.83287 0.83116 0.83011 0.82973
0.515  0.87712 0.87585 0.87378 0.87102 0.86763 0.86378 0.85958 0.85516 0.85068 0.84627 0.84205 0.83817 0.83468 0.83173 0.82935 0.82760 0.82654 0.82618
0.520  0.87438 0.87308 0.87098 0.86817 0.86472 0.86080 0.85653 0.85204 0.84749 0.84300 0.83870 0.83476 0.83121 0.82821 0.82578 0.82401 0.82293 0.82255
0.525  0.87159 0.87027 0.86813 0.86525 0.86177 0.85779 0.85341 0.84885 0.84421 0.83968 0.83532 0.83129 0.82770 0.82464 0.82217 0.82037 0.81927 0.81888
0.530  0.86875 0.86741 0.86524 0.86232 0.85878 0.85470 0.85028 0.84564 0.84093 0.83630 0.83188 0.82778 0.82414 0.82101 0.81851 0.81668 0.81556 0.81516
0.535  0.86588 0.86452 0.86231 0.85934 0.85574 0.85159 0.84711 0.84239 0.83760 0.83288 0.82841 0.82423 0.82053 0.81735 0.81481 0.81294 0.81181 0.81139
0.540  0.86296 0.86157 0.85933 0.85631 0.85263 0.84845 0.84389 0.83910 0.83423 0.82943 0.82485 0.82064 0.81686 0.81365 0.81106 0.80916 0.80801 0.80762
0.545  0.85999 0.85859 0.85631 0.85324 0.84950 0.84525 0.84062 0.83575 0.83081 0.82594 0.82128 0.81700 0.81316 0.80990 0.80726 0.80534 0.80417 0.80375
0.550  0.85698 0.85555 0.85324 0.85013 0.84633 0.84201 0.83727 0.83233 0.82731 0.82239 0.81767 0.81330 0.80942 0.80608 0.80342 0.80147 0.80027 0.79985
0.555  0.85392 0.85247 0.85012 0.84697 0.84311 0.83872 0.83391 0.82889 0.82379 0.81877 0.81400 0.80956 0.80562 0.80224 0.79953 0.79754 0.79633 0.79589
0.560  0.85081 0.84934 0.84694 0.84375 0.83984 0.83535 0.83051 0.82541 0.82023 0.81513 0.81026 0.80578 0.80176 0.79834 0.79559 0.79357 0.79234 0.79193
0.565  0.84766 0.84615 0.84373 0.84047 0.83652 0.83197 0.82705 0.82188 0.81662 0.81145 0.80650 0.80195 0.79787 0.79440 0.79159 0.78955 0.78831 0.78787
0.570  0.84445 0.84293 0.84047 0.83716 0.83315 0.82854 0.82355 0.81828 0.81296 0.80771 0.80269 0.79805 0.79393 0.79039 0.78756 0.78549 0.78422 0.78377
0.575  0.84120 0.83965 0.83716 0.83380 0.82970 0.82506 0.81995 0.81463 0.80922 0.80389 0.79884 0.79412 0.78994 0.78635 0.78348 0.78136 0.78008 0.77962
0.580  0.83789 0.83632 0.83380 0.83039 0.82624 0.82153 0.81635 0.81095 0.80546 0.80005 0.79489 0.79014 0.78588 0.78225 0.77934 0.77720 0.77590 0.77545
0.585  0.83454 0.83295 0.83038 0.82693 0.82272 0.81790 0.81269 0.80721 0.80165 0.79617 0.79093 0.78611 0.78179 0.77811 0.77514 0.77298 0.77166 0.77120
0.590  0.83112 0.82952 0.82692 0.82342 0.81915 0.81427 0.80898 0.80343 0.79779 0.79223 0.78692 0.78200 0.77765 0.77390 0.77090 0.76871 0.76737 0.76689
0.595  0.82766 0.82603 0.82340 0.81985 0.81553 0.81058 0.80522 0.79955 0.79383 0.78820 0.78286 0.77788 0.77345 0.76965 0.76662 0.76438 0.76303 0.76253
0.600  0.82414 0.82249 0.81982 0.81620 0.81185 0.80684 0.80136 0.79566 0.78987 0.78416 0.77870 0.77369 0.76918 0.76536 0.76226 0.76001 0.75864 0.75817
0.605  0.82057 0.81890 0.81619 0.81253 0.80808 0.80304 0.79750 0.79172 0.78585 0.78006 0.77453 0.76945 0.76488 0.76100 0.75787 0.75559 0.75419 0.75370
0.610  0.81694 0.81525 0.81248 0.80879 0.80429 0.79914 0.79357 0.78772 0.78177 0.77591 0.77031 0.76513 0.76053 0.75658 0.75342 0.75110 0.74968 0.74918
0.615  0.81325 0.81154 0.80874 0.80501 0.80045 0.79523 0.78959 0.78361 0.77759 0.77166 0.76603 0.76078 0.75609 0.75212 0.74891 0.74656 0.74513 0.74465
0.620  0.80951 0.80777 0.80494 0.80116 0.79655 0.79127 0.78554 0.77950 0.77341 0.76740 0.76166 0.75638 0.75163 0.74760 0.74434 0.74197 0.74053 0.74003
0.625  0.80570 0.80394 0.80108 0.79726 0.79258 0.78724 0.78141 0.77534 0.76917 0.76308 0.75727 0.75188 0.74711 0.74301 0.73973 0.73733 0.73586 0.73534
0.630  0.80183 0.80004 0.79716 0.79329 0.78852 0.78316 0.77726 0.77111 0.76485 0.75870 0.75282 0.74737 0.74253 0.73838 0.73506 0.73262 0.73114 0.73060
0.635  0.79791 0.79609 0.79318 0.78922 0.78444 0.77896 0.77304 0.76677 0.76045 0.75422 0.74827 0.74280 0.73787 0.73370 0.73032 0.72786 0.72636 0.72585
0.640  0.79391 0.79208 0.78913 0.78513 0.78029 0.77476 0.76876 0.76242 0.75603 0.74973 0.74370 0.73813 0.73318 0.72893 0.72553 0.72304 0.72152 0.72099
0.645  0.78986 0.78800 0.78502 0.78098 0.77609 0.77049 0.76438 0.75801 0.75155 0.74517 0.73908 0.73344 0.72843 0.72413 0.72069 0.71816 0.71662 0.71608
0.650  0.78573 0.78386 0.78082 0.77676 0.77181 0.76615 0.75998 0.75354 0.74695 0.74050 0.73438 0.72868 0.72359 0.71927 0.71577 0.71323 0.71168 0.71115
0.655  0.78154 0.77965 0.77658 0.77248 0.76746 0.76175 0.75551 0.74895 0.74234 0.73582 0.72959 0.72386 0.71872 0.71432 0.71081 0.70823 0.70666 0.70611
0.660  0.77728 0.77537 0.77227 0.76812 0.76302 0.75724 0.75097 0.74435 0.73767 0.73108 0.72478 0.71895 0.71378 0.70934 0.70578 0.70317 0.70158 0.70102
0.665  0.77296 0.77102 0.76789 0.76366 0.75855 0.75270 0.74632 0.73968 0.73292 0.72624 0.71990 0.71401 0.70875 0.70429 0.70068 0.69805 0.69645 0.69590
0.670  0.76855 0.76660 0.76343 0.75917 0.75401 0.74810 0.74166 0.73494 0.72807 0.72134 0.71491 0.70901 0.70369 0.69915 0.69553 0.69287 0.69125 0.69068
0.675  0.76408 0.76211 0.75891 0.75460 0.74939 0.74343 0.73692 0.73008 0.72319 0.71640 0.70991 0.70390 0.69857 0.69398 0.69032 0.68762 0.68598 0.68540
0.680  0.75953 0.75754 0.75431 0.74996 0.74465 0.73863 0.73210 0.72521 0.71825 0.71139 0.70483 0.69876 0.69334 0.68874 0.68502 0.68231 0.68066 0.68009
0.685  0.75490 0.75288 0.74961 0.74525 0.73989 0.73381 0.72718 0.72026 0.71318 0.70626 0.69964 0.69355 0.68808 0.68341 0.67967 0.67694 0.67526 0.67468
0.690  0.75020 0.74815 0.74485 0.74046 0.73505 0.72892 0.72222 0.71518 0.70810 0.70111 0.69443 0.68824 0.68275 0.67803 0.67426 0.67148 0.66980 0.66920
0.695  0.74541 0.74335 0.74002 0.73555 0.73013 0.72394 0.71719 0.71009 0.70294 0.69588 0.68914 0.68290 0.67732 0.67259 0.66876 0.66597 0.66427 0.66369
0.700  0.74054 0.73846 0.73511 0.73060 0.72514 0.71884 0.71202 0.70492 0.69764 0.69053 0.68373 0.67744 0.67185 0.66705 0.66321 0.66040 0.65867 0.65808
0.705  0.73558 0.73350 0.73012 0.72557 0.72001 0.71371 0.70684 0.69961 0.69234 0.68516 0.67830 0.67195 0.66628 0.66147 0.65758 0.65474 0.65301 0.65239
0.710  0.73054 0.72844 0.72503 0.72045 0.71485 0.70850 0.70157 0.69429 0.68695 0.67970 0.67279 0.66639 0.66067 0.65581 0.65188 0.64902 0.64727 0.64667
0.715  0.72542 0.72330 0.71987 0.71524 0.70961 0.70320 0.69621 0.68888 0.68142 0.67413 0.66716 0.66071 0.65498 0.65005 0.64612 0.64321 0.64146 0.64084
0.720  0.72020 0.71807 0.71457 0.70991 0.70427 0.69777 0.69072 0.68332 0.67588 0.66853 0.66150 0.65499 0.64918 0.64425 0.64025 0.63735 0.63558 0.63493
0.725  0.71489 0.71274 0.70922 0.70453 0.69879 0.69230 0.68521 0.67775 0.67024 0.66278 0.65570 0.64920 0.64334 0.63834 0.63434 0.63141 0.62962 0.62900
0.730  0.70949 0.70732 0.70378 0.69905 0.69328 0.68674 0.67960 0.67209 0.66446 0.65701 0.64988 0.64328 0.63741 0.63238 0.62835 0.62538 0.62358 0.62294
0.735  0.70399 0.70178 0.69824 0.69348 0.68768 0.68103 0.67383 0.66627 0.65866 0.65115 0.64397 0.63732 0.63138 0.62634 0.62226 0.61929 0.61747 0.61685
0.740  0.69838 0.69617 0.69261 0.68782 0.68197 0.67528 0.66804 0.66043 0.65277 0.64515 0.63792 0.63123 0.62530 0.62019 0.61611 0.61310 0.61128 0.61064
0.745  0.69268 0.69045 0.68687 0.68200 0.67611 0.66944 0.66216 0.65450 0.64672 0.63912 0.63185 0.62511 0.61909 0.61399 0.60985 0.60684 0.60500 0.60434
0.750  0.68687 0.68462 0.68102 0.67613 0.67021 0.66350 0.65611 0.64840 0.64065 0.63299 0.62562 0.61890 0.61284 0.60767 0.60354 0.60050 0.59864 0.59801
0.755  0.68095 0.67869 0.67503 0.67016 0.66421 0.65739 0.65002 0.64228 0.63441 0.62672 0.61936 0.61255 0.60646 0.60130 0.59711 0.59407 0.59221 0.59154
0.760  0.67491 0.67265 0.66897 0.66407 0.65809 0.65125 0.64384 0.63606 0.62814 0.62041 0.61301 0.60615 0.60003 0.59480 0.59062 0.58756 0.58568 0.58504
0.765  0.66877 0.66649 0.66280 0.65787 0.65181 0.64499 0.63748 0.62965 0.62177 0.61393 0.60650 0.59962 0.59350 0.58825 0.58402 0.58095 0.57907 0.57840
0.770  0.66250 0.66022 0.65651 0.65151 0.64547 0.63856 0.63108 0.62322 0.61523 0.60743 0.59996 0.59303 0.58685 0.58157 0.57735 0.57426 0.57237 0.57172
0.775  0.65611 0.65382 0.65010 0.64509 0.63902 0.63208 0.62457 0.61668 0.60866 0.60075 0.59325 0.58630 0.58014 0.57483 0.57059 0.56746 0.56557 0.56490
0.780  0.64960 0.64727 0.64356 0.63854 0.63245 0.62548 0.61787 0.60995 0.60190 0.59403 0.58650 0.57952 0.57329 0.56799 0.56371 0.56059 0.55868 0.55799
0.785  0.64295 0.64062 0.63687 0.63186 0.62569 0.61870 0.61113 0.60318 0.59510 0.58720 0.57958 0.57258 0.56638 0.56103 0.55675 0.55360 0.55169 0.55103
0.790  0.63617 0.63384 0.63007 0.62500 0.61887 0.61186 0.60427 0.59622 0.58819 0.58020 0.57261 0.56559 0.55932 0.55399 0.54967 0.54653 0.54461 0.54392
0.795  0.62925 0.62692 0.62315 0.61806 0.61192 0.60489 0.59721 0.58922 0.58109 0.57314 0.56548 0.55844 0.55219 0.54681 0.54251 0.53934 0.53742 0.53676
0.800  0.62219 0.61986 0.61608 0.61099 0.60478 0.59772 0.59009 0.58208 0.57393 0.56590 0.55829 0.55122 0.54492 0.53956 0.53522 0.53207 0.53013 0.52944
0.805  0.61499 0.61265 0.60886 0.60377 0.59754 0.59048 0.58277 0.57474 0.56658 0.55861 0.55095 0.54384 0.53757 0.53217 0.52785 0.52467 0.52274 0.52207
0.810  0.60763 0.60529 0.60146 0.59635 0.59017 0.58310 0.57538 0.56735 0.55918 0.55112 0.54348 0.53640 0.53007 0.52468 0.52034 0.51717 0.51523 0.51454
0.815  0.60011 0.59777 0.59394 0.58883 0.58265 0.57551 0.56786 0.55974 0.55156 0.54357 0.53590 0.52877 0.52249 0.51707 0.51271 0.50955 0.50761 0.50694
0.820  0.59243 0.59006 0.58627 0.58115 0.57491 0.56783 0.56010 0.55206 0.54388 0.53581 0.52816 0.52108 0.51474 0.50932 0.50500 0.50182 0.49987 0.49918
0.825  0.58458 0.58222 0.57842 0.57331 0.56708 0.56000 0.55228 0.54419 0.53598 0.52799 0.52027 0.51319 0.50690 0.50149 0.49713 0.49396 0.49202 0.49135
0.830  0.57656 0.57420 0.57040 0.56525 0.55908 0.55194 0.54422 0.53618 0.52801 0.51996 0.51232 0.50523 0.49890 0.49348 0.48916 0.48597 0.48404 0.48335
0.835  0.56835 0.56599 0.56216 0.55706 0.55084 0.54378 0.53608 0.52805 0.51988 0.51184 0.50414 0.49707 0.49075 0.48539 0.48104 0.47787 0.47594 0.47526
0.840  0.55995 0.55760 0.55378 0.54870 0.54249 0.53544 0.52776 0.51967 0.51153 0.50350 0.49589 0.48883 0.48251 0.47712 0.47281 0.46962 0.46770 0.46700
0.845  0.55135 0.54901 0.54521 0.54014 0.53395 0.52686 0.51919 0.51121 0.50308 0.49508 0.48741 0.48037 0.47408 0.46874 0.46441 0.46126 0.45932 0.45865
0.850  0.54255 0.54022 0.53643 0.53133 0.52515 0.51816 0.51052 0.50248 0.49439 0.48641 0.47884 0.47182 0.46555 0.46018 0.45586 0.45273 0.45081 0.45011
0.855  0.53353 0.53118 0.52744 0.52236 0.51622 0.50918 0.50157 0.49365 0.48555 0.47764 0.47004 0.46306 0.45681 0.45147 0.44720 0.44405 0.44214 0.44147
0.860  0.52429 0.52195 0.51819 0.51319 0.50708 0.50008 0.49251 0.48455 0.47654 0.46863 0.46113 0.45411 0.44790 0.44263 0.43835 0.43524 0.43333 0.43268
0.865  0.51480 0.51249 0.50876 0.50377 0.49765 0.49076 0.48316 0.47533 0.46728 0.45949 0.45197 0.44506 0.43888 0.43359 0.42936 0.42625 0.42436 0.42368
0.870  0.50507 0.50279 0.49908 0.49409 0.48805 0.48114 0.47367 0.46581 0.45790 0.45009 0.44262 0.43576 0.42962 0.42438 0.42019 0.41709 0.41521 0.41456
0.875  0.49509 0.49283 0.48915 0.48420 0.47822 0.47136 0.46394 0.45616 0.44823 0.44049 0.43314 0.42632 0.42023 0.41502 0.41083 0.40778 0.40591 0.40523
0.880  0.48484 0.48260 0.47891 0.47406 0.46806 0.46127 0.45392 0.44620 0.43842 0.43074 0.42339 0.41664 0.41060 0.40544 0.40131 0.39826 0.39641 0.39576
0.885  0.47431 0.47208 0.46844 0.46358 0.45771 0.45098 0.44371 0.43607 0.42829 0.42069 0.41348 0.40674 0.40076 0.39565 0.39157 0.38855 0.38673 0.38610
0.890  0.46347 0.46125 0.45768 0.45288 0.44706 0.44042 0.43317 0.42561 0.41799 0.41047 0.40328 0.39667 0.39073 0.38570 0.38163 0.37867 0.37685 0.37620
0.895  0.45232 0.45013 0.44661 0.44187 0.43608 0.42951 0.42241 0.41495 0.40736 0.39994 0.39284 0.38632 0.38048 0.37549 0.37147 0.36855 0.36676 0.36613
0.900  0.44083 0.43867 0.43520 0.43048 0.42483 0.41836 0.41129 0.40394 0.39645 0.38914 0.38220 0.37571 0.36996 0.36504 0.36111 0.35820 0.35644 0.35580
0.905  0.42898 0.42686 0.42341 0.41881 0.41319 0.40682 0.39992 0.39262 0.38533 0.37813 0.37124 0.36485 0.35919 0.35438 0.35048 0.34763 0.34589 0.34527
0.910  0.41676 0.41467 0.41129 0.40677 0.40125 0.39500 0.38817 0.38105 0.37382 0.36675 0.35998 0.35376 0.34819 0.34343 0.33959 0.33681 0.33510 0.33450
0.915  0.40413 0.40208 0.39877 0.39429 0.38893 0.38274 0.37604 0.36907 0.36200 0.35505 0.34841 0.34232 0.33686 0.33219 0.32843 0.32570 0.32403 0.32341
0.920  0.39106 0.38904 0.38582 0.38145 0.37616 0.37016 0.36361 0.35679 0.34985 0.34307 0.33658 0.33056 0.32522 0.32066 0.31701 0.31431 0.31267 0.31209
0.925  0.37752 0.37556 0.37238 0.36816 0.36300 0.35709 0.35069 0.34404 0.33727 0.33066 0.32432 0.31845 0.31325 0.30879 0.30524 0.30261 0.30101 0.30046
0.930  0.36347 0.36157 0.35849 0.35433 0.34931 0.34362 0.33740 0.33086 0.32427 0.31784 0.31168 0.30603 0.30091 0.29662 0.29312 0.29056 0.28901 0.28845
0.935  0.34889 0.34704 0.34406 0.34003 0.33516 0.32958 0.32356 0.31729 0.31090 0.30460 0.29863 0.29314 0.28823 0.28402 0.28063 0.27817 0.27665 0.27612
0.940  0.33370 0.33192 0.32900 0.32515 0.32039 0.31507 0.30925 0.30313 0.29696 0.29094 0.28517 0.27981 0.27507 0.27101 0.26774 0.26536 0.26390 0.26339
0.945  0.31784 0.31613 0.31333 0.30958 0.30507 0.29989 0.29429 0.28840 0.28248 0.27669 0.27114 0.26599 0.26143 0.25753 0.25438 0.25210 0.25069 0.25018
0.950  0.30125 0.29960 0.29694 0.29336 0.28904 0.28409 0.27868 0.27312 0.26745 0.26185 0.25655 0.25162 0.24726 0.24353 0.24052 0.23834 0.23700 0.23652
0.955  0.28383 0.28226 0.27974 0.27634 0.27219 0.26749 0.26240 0.25705 0.25167 0.24635 0.24131 0.23663 0.23249 0.22894 0.22609 0.22401 0.22274 0.22226
0.960  0.26547 0.26399 0.26158 0.25837 0.25450 0.25007 0.24522 0.24018 0.23510 0.23009 0.22534 0.22098 0.21703 0.21368 0.21101 0.20903 0.20783 0.20740
0.965  0.24601 0.24463 0.24238 0.23939 0.23574 0.23160 0.22707 0.22242 0.21762 0.21300 0.20851 0.20445 0.20076 0.19764 0.19514 0.19329 0.19217 0.19175
0.970  0.22526 0.22399 0.22192 0.21913 0.21580 0.21194 0.20782 0.20348 0.19910 0.19480 0.19067 0.18692 0.18352 0.18065 0.17835 0.17665 0.17562 0.17525
0.975  0.20293 0.20176 0.19988 0.19738 0.19433 0.19087 0.18710 0.18317 0.17922 0.17531 0.17161 0.16818 0.16510 0.16250 0.16041 0.15887 0.15794 0.15760
0.980  0.17858 0.17756 0.17590 0.17369 0.17100 0.16791 0.16457 0.16110 0.15761 0.15416 0.15090 0.14786 0.14514 0.14284 0.14099 0.13964 0.13881 0.13848
0.985  0.15153 0.15066 0.14925 0.14735 0.14506 0.14246 0.13963 0.13668 0.13368 0.13075 0.12798 0.12540 0.12309 0.12114 0.11956 0.11842 0.11771 0.11745
0.990  0.12041 0.11972 0.11860 0.11710 0.11528 0.11319 0.11095 0.10861 0.10623 0.10391 0.10171 0.09967 0.09784 0.09629 0.09504 0.09413 0.09357 0.09335
0.995  0.08177 0.08131 0.08054 0.07952 0.07830 0.07690 0.07538 0.07381 0.07221 0.07065 0.06917 0.06780 0.06657 0.06553 0.06469 0.06408 0.06370 0.06353
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e070.dat <==
# alpha = -0.15 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993
0.015  0.99990 0.99990 0.99990 0.99989 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985 0.99985
0.020  0.99982 0.99982 0.99982 0.99981 0.99980 0.99980 0.99979 0.99978 0.99977 0.99977 0.99976 0.99975 0.99975 0.99974 0.99974 0.99973 0.99973 0.99973
0.025  0.99972 0.99972 0.99971 0.99970 0.99969 0.99968 0.99967 0.99966 0.99965 0.99964 0.99962 0.99961 0.99960 0.99960 0.99959 0.99958 0.99958 0.99958
0.030  0.99960 0.99959 0.99958 0.99957 0.99956 0.99955 0.99953 0.99951 0.99949 0.99948 0.99946 0.99944 0.99943 0.99942 0.99941 0.99940 0.99940 0.99940
0.035  0.99945 0.99945 0.99943 0.99942 0.99940 0.99938 0.99936 0.99933 0.99931 0.99929 0.99926 0.99924 0.99922 0.99921 0.99920 0.99919 0.99918 0.99918
0.040  0.99928 0.99928 0.99926 0.99924 0.99922 0.99919 0.99916 0.99913 0.99910 0.99907 0.99904 0.99901 0.99899 0.99897 0.99895 0.99894 0.99893 0.99893
0.045  0.99909 0.99908 0.99907 0.99904 0.99901 0.99898 0.99894 0.99890 0.99886 0.99882 0.99878 0.99875 0.99872 0.99869 0.99867 0.99865 0.99864 0.99864
0.050  0.99888 0.99887 0.99885 0.99882 0.99878 0.99874 0.99869 0.99864 0.99859 0.99854 0.99850 0.99846 0.99842 0.99838 0.99836 0.99834 0.99833 0.99832
0.055  0.99865 0.99863 0.99860 0.99857 0.99852 0.99847 0.99842 0.99836 0.99830 0.99824 0.99818 0.99813 0.99808 0.99804 0.99801 0.99799 0.99798 0.99797
0.060  0.99839 0.99837 0.99834 0.99829 0.99824 0.99818 0.99811 0.99804 0.99797 0.99790 0.99784 0.99778 0.99772 0.99767 0.99764 0.99761 0.99759 0.99758
0.065  0.99811 0.99809 0.99805 0.99800 0.99793 0.99786 0.99779 0.99770 0.99762 0.99754 0.99746 0.99739 0.99732 0.99727 0.99722 0.99719 0.99717 0.99716
0.070  0.99781 0.99778 0.99774 0.99768 0.99760 0.99752 0.99743 0.99734 0.99724 0.99715 0.99705 0.99697 0.99690 0.99683 0.99678 0.99674 0.99672 0.99671
0.075  0.99748 0.99745 0.99740 0.99733 0.99725 0.99715 0.99705 0.99694 0.99683 0.99672 0.99662 0.99652 0.99644 0.99636 0.99630 0.99626 0.99623 0.99622
0.080  0.99713 0.99710 0.99704 0.99696 0.99687 0.99676 0.99664 0.99652 0.99639 0.99627 0.99615 0.99604 0.99594 0.99586 0.99579 0.99574 0.99571 0.99570
0.085  0.99676 0.99672 0.99666 0.99657 0.99646 0.99634 0.99621 0.99607 0.99593 0.99579 0.99565 0.99553 0.99542 0.99533 0.99525 0.99519 0.99516 0.99514
0.090  0.99637 0.99632 0.99625 0.99615 0.99603 0.99590 0.99575 0.99559 0.99543 0.99528 0.99513 0.99499 0.99486 0.99476 0.99467 0.99461 0.99457 0.99455
0.095  0.99595 0.99590 0.99582 0.99571 0.99558 0.99543 0.99526 0.99509 0.99491 0.99474 0.99457 0.99442 0.99428 0.99416 0.99406 0.99400 0.99395 0.99393
0.100  0.99551 0.99546 0.99537 0.99525 0.99510 0.99493 0.99475 0.99456 0.99436 0.99417 0.99398 0.99381 0.99366 0.99353 0.99342 0.99335 0.99330 0.99327
0.105  0.99505 0.99499 0.99489 0.99476 0.99460 0.99441 0.99421 0.99400 0.99378 0.99357 0.99336 0.99317 0.99301 0.99286 0.99275 0.99266 0.99261 0.99258
0.110  0.99457 0.99450 0.99439 0.99425 0.99407 0.99386 0.99364 0.99341 0.99317 0.99294 0.99271 0.99251 0.99232 0.99216 0.99204 0.99194 0.99189 0.99186
0.115  0.99406 0.99398 0.99387 0.99371 0.99351 0.99329 0.99305 0.99279 0.99253 0.99228 0.99203 0.99181 0.99161 0.99143 0.99130 0.99119 0.99113 0.99110
0.120  0.99353 0.99345 0.99332 0.99315 0.99293 0.99269 0.99243 0.99215 0.99187 0.99159 0.99132 0.99108 0.99086 0.99067 0.99052 0.99041 0.99034 0.99030
0.125  0.99297 0.99289 0.99275 0.99256 0.99233 0.99207 0.99178 0.99148 0.99117 0.99087 0.99058 0.99032 0.99008 0.98987 0.98971 0.98959 0.98952 0.98948
0.130  0.99239 0.99230 0.99215 0.99195 0.99170 0.99142 0.99111 0.99078 0.99045 0.99012 0.98981 0.98952 0.98927 0.98905 0.98887 0.98874 0.98866 0.98861
0.135  0.99179 0.99169 0.99153 0.99131 0.99105 0.99074 0.99041 0.99005 0.98970 0.98935 0.98901 0.98870 0.98842 0.98818 0.98799 0.98785 0.98777 0.98772
0.140  0.99117 0.99106 0.99089 0.99065 0.99036 0.99004 0.98968 0.98930 0.98892 0.98854 0.98818 0.98784 0.98754 0.98729 0.98708 0.98693 0.98684 0.98679
0.145  0.99052 0.99041 0.99022 0.98997 0.98966 0.98931 0.98892 0.98852 0.98811 0.98770 0.98731 0.98695 0.98663 0.98636 0.98614 0.98598 0.98588 0.98582
0.150  0.98985 0.98973 0.98953 0.98926 0.98893 0.98855 0.98814 0.98771 0.98727 0.98683 0.98642 0.98604 0.98569 0.98540 0.98516 0.98499 0.98489 0.98482
0.155  0.98915 0.98902 0.98881 0.98852 0.98817 0.98777 0.98733 0.98687 0.98640 0.98593 0.98549 0.98508 0.98472 0.98440 0.98415 0.98397 0.98386 0.98382
0.160  0.98844 0.98829 0.98807 0.98776 0.98739 0.98696 0.98649 0.98600 0.98550 0.98501 0.98453 0.98410 0.98371 0.98338 0.98311 0.98291 0.98279 0.98276
0.165  0.98769 0.98754 0.98730 0.98698 0.98658 0.98612 0.98563 0.98510 0.98457 0.98405 0.98355 0.98308 0.98267 0.98232 0.98203 0.98182 0.98170 0.98166
0.170  0.98693 0.98677 0.98651 0.98616 0.98574 0.98526 0.98473 0.98418 0.98362 0.98306 0.98253 0.98204 0.98159 0.98122 0.98092 0.98070 0.98056 0.98052
0.175  0.98614 0.98597 0.98570 0.98533 0.98488 0.98437 0.98381 0.98322 0.98263 0.98204 0.98148 0.98096 0.98049 0.98009 0.97977 0.97954 0.97940 0.97935
0.180  0.98532 0.98514 0.98486 0.98447 0.98400 0.98345 0.98287 0.98224 0.98161 0.98099 0.98040 0.97984 0.97935 0.97893 0.97859 0.97835 0.97820 0.97814
0.185  0.98448 0.98429 0.98399 0.98358 0.98308 0.98251 0.98189 0.98123 0.98057 0.97991 0.97928 0.97870 0.97818 0.97774 0.97738 0.97712 0.97696 0.97690
0.190  0.98362 0.98342 0.98310 0.98267 0.98215 0.98154 0.98089 0.98019 0.97949 0.97880 0.97814 0.97752 0.97698 0.97651 0.97613 0.97586 0.97569 0.97563
0.195  0.98273 0.98252 0.98219 0.98173 0.98118 0.98054 0.97985 0.97912 0.97839 0.97765 0.97696 0.97631 0.97574 0.97525 0.97485 0.97456 0.97438 0.97431
0.200  0.98182 0.98160 0.98125 0.98077 0.98019 0.97952 0.97879 0.97803 0.97725 0.97648 0.97575 0.97507 0.97447 0.97395 0.97353 0.97323 0.97304 0.97297
0.205  0.98088 0.98065 0.98028 0.97978 0.97917 0.97847 0.97771 0.97690 0.97609 0.97528 0.97451 0.97380 0.97316 0.97262 0.97218 0.97186 0.97167 0.97159
0.210  0.97992 0.97968 0.97929 0.97876 0.97812 0.97739 0.97659 0.97574 0.97489 0.97404 0.97324 0.97249 0.97183 0.97126 0.97080 0.97046 0.97026 0.97017
0.215  0.97893 0.97868 0.97827 0.97772 0.97705 0.97628 0.97544 0.97456 0.97366 0.97278 0.97194 0.97115 0.97045 0.96986 0.96938 0.96903 0.96881 0.96872
0.220  0.97792 0.97766 0.97723 0.97665 0.97595 0.97515 0.97427 0.97334 0.97241 0.97148 0.97060 0.96978 0.96905 0.96842 0.96792 0.96756 0.96733 0.96723
0.225  0.97688 0.97661 0.97616 0.97556 0.97483 0.97398 0.97307 0.97210 0.97112 0.97015 0.96923 0.96837 0.96761 0.96696 0.96643 0.96605 0.96582 0.96571
0.230  0.97582 0.97553 0.97507 0.97444 0.97367 0.97279 0.97183 0.97083 0.96980 0.96879 0.96783 0.96694 0.96614 0.96546 0.96491 0.96451 0.96426 0.96419
0.235  0.97473 0.97443 0.97395 0.97329 0.97249 0.97157 0.97057 0.96952 0.96845 0.96740 0.96639 0.96546 0.96463 0.96392 0.96335 0.96293 0.96268 0.96259
0.240  0.97362 0.97330 0.97280 0.97211 0.97128 0.97033 0.96928 0.96819 0.96708 0.96598 0.96493 0.96396 0.96309 0.96235 0.96176 0.96132 0.96105 0.96097
0.245  0.97248 0.97215 0.97163 0.97091 0.97004 0.96905 0.96797 0.96683 0.96567 0.96452 0.96343 0.96242 0.96152 0.96075 0.96013 0.95967 0.95940 0.95930
0.250  0.97131 0.97097 0.97043 0.96968 0.96878 0.96775 0.96662 0.96543 0.96423 0.96304 0.96190 0.96085 0.95991 0.95911 0.95846 0.95799 0.95770 0.95760
0.255  0.97012 0.96977 0.96920 0.96843 0.96749 0.96641 0.96524 0.96400 0.96276 0.96151 0.96034 0.95925 0.95827 0.95743 0.95676 0.95627 0.95597 0.95586
0.260  0.96890 0.96854 0.96794 0.96714 0.96617 0.96505 0.96384 0.96255 0.96125 0.95996 0.95874 0.95761 0.95659 0.95573 0.95503 0.95452 0.95421 0.95409
0.265  0.96766 0.96728 0.96666 0.96583 0.96482 0.96366 0.96240 0.96106 0.95972 0.95838 0.95711 0.95593 0.95488 0.95398 0.95326 0.95273 0.95241 0.95228
0.270  0.96639 0.96599 0.96535 0.96449 0.96344 0.96224 0.96093 0.95955 0.95815 0.95677 0.95545 0.95422 0.95313 0.95220 0.95145 0.95090 0.95057 0.95044
0.275  0.96509 0.96468 0.96402 0.96313 0.96204 0.96079 0.95943 0.95800 0.95655 0.95512 0.95375 0.95248 0.95135 0.95038 0.94961 0.94904 0.94869 0.94855
0.280  0.96376 0.96334 0.96265 0.96173 0.96061 0.95931 0.95791 0.95642 0.95492 0.95344 0.95202 0.95071 0.94954 0.94853 0.94773 0.94714 0.94678 0.94664
0.285  0.96241 0.96197 0.96126 0.96031 0.95914 0.95780 0.95635 0.95481 0.95325 0.95172 0.95025 0.94890 0.94768 0.94665 0.94582 0.94521 0.94483 0.94471
0.290  0.96103 0.96058 0.95984 0.95885 0.95765 0.95626 0.95475 0.95317 0.95156 0.94998 0.94845 0.94705 0.94580 0.94473 0.94387 0.94323 0.94285 0.94272
0.295  0.95962 0.95915 0.95839 0.95737 0.95613 0.95470 0.95314 0.95150 0.94983 0.94820 0.94662 0.94518 0.94388 0.94277 0.94188 0.94122 0.94083 0.94069
0.300  0.95819 0.95770 0.95692 0.95586 0.95458 0.95310 0.95149 0.94980 0.94808 0.94638 0.94476 0.94326 0.94192 0.94078 0.93986 0.93918 0.93877 0.93863
0.305  0.95672 0.95622 0.95541 0.95432 0.95300 0.95147 0.94981 0.94806 0.94628 0.94453 0.94286 0.94131 0.93993 0.93875 0.93780 0.93710 0.93668 0.93653
0.310  0.95523 0.95472 0.95388 0.95275 0.95138 0.94981 0.94809 0.94629 0.94446 0.94265 0.94092 0.93933 0.93790 0.93668 0.93570 0.93498 0.93454 0.93438
0.315  0.95371 0.95318 0.95232 0.95115 0.94974 0.94812 0.94635 0.94449 0.94260 0.94073 0.93896 0.93730 0.93584 0.93458 0.93357 0.93283 0.93238 0.93221
0.320  0.95216 0.95161 0.95073 0.94953 0.94807 0.94640 0.94457 0.94265 0.94071 0.93879 0.93695 0.93525 0.93374 0.93244 0.93140 0.93063 0.93017 0.92999
0.325  0.95059 0.95002 0.94911 0.94787 0.94637 0.94464 0.94277 0.94079 0.93878 0.93680 0.93492 0.93316 0.93160 0.93026 0.92919 0.92840 0.92792 0.92774
0.330  0.94898 0.94840 0.94745 0.94618 0.94463 0.94285 0.94093 0.93889 0.93682 0.93479 0.93284 0.93103 0.92943 0.92805 0.92694 0.92614 0.92564 0.92548
0.335  0.94734 0.94674 0.94577 0.94446 0.94287 0.94104 0.93905 0.93696 0.93483 0.93273 0.93073 0.92887 0.92721 0.92580 0.92466 0.92383 0.92332 0.92315
0.340  0.94567 0.94506 0.94406 0.94271 0.94107 0.93919 0.93715 0.93499 0.93280 0.93065 0.92858 0.92668 0.92497 0.92351 0.92234 0.92148 0.92096 0.92078
0.345  0.94398 0.94334 0.94232 0.94093 0.93925 0.93731 0.93520 0.93300 0.93074 0.92853 0.92640 0.92444 0.92268 0.92119 0.91999 0.91910 0.91857 0.91838
0.350  0.94225 0.94160 0.94055 0.93912 0.93739 0.93540 0.93323 0.93096 0.92865 0.92636 0.92419 0.92217 0.92037 0.91883 0.91759 0.91668 0.91613 0.91593
0.355  0.94049 0.93983 0.93874 0.93728 0.93550 0.93346 0.93123 0.92889 0.92652 0.92417 0.92194 0.91986 0.91801 0.91643 0.91516 0.91423 0.91366 0.91345
0.360  0.93871 0.93802 0.93691 0.93541 0.93358 0.93148 0.92919 0.92679 0.92435 0.92194 0.91965 0.91751 0.91561 0.91399 0.91269 0.91173 0.91115 0.91093
0.365  0.93689 0.93618 0.93504 0.93350 0.93162 0.92947 0.92712 0.92465 0.92215 0.91968 0.91732 0.91513 0.91318 0.91151 0.91018 0.90920 0.90860 0.90837
0.370  0.93504 0.93431 0.93314 0.93155 0.92963 0.92743 0.92502 0.92248 0.91991 0.91738 0.91495 0.91272 0.91071 0.90900 0.90763 0.90662 0.90600 0.90580
0.375  0.93316 0.93241 0.93120 0.92958 0.92760 0.92535 0.92288 0.92028 0.91764 0.91504 0.91255 0.91026 0.90820 0.90645 0.90504 0.90400 0.90338 0.90316
0.380  0.93124 0.93048 0.92924 0.92758 0.92555 0.92323 0.92071 0.91804 0.91533 0.91267 0.91012 0.90777 0.90566 0.90386 0.90241 0.90135 0.90071 0.90048
0.385  0.92929 0.92851 0.92725 0.92554 0.92346 0.92108 0.91849 0.91577 0.91299 0.91026 0.90765 0.90523 0.90307 0.90123 0.89974 0.89866 0.89800 0.89777
0.390  0.92732 0.92651 0.92522 0.92347 0.92134 0.91890 0.91624 0.91346 0.91061 0.90781 0.90514 0.90266 0.90045 0.89856 0.89704 0.89593 0.89525 0.89501
0.395  0.92530 0.92448 0.92316 0.92137 0.91919 0.91669 0.91396 0.91111 0.90820 0.90532 0.90259 0.90005 0.89779 0.89585 0.89430 0.89316 0.89246 0.89221
0.400  0.92326 0.92242 0.92106 0.91923 0.91700 0.91444 0.91165 0.90871 0.90575 0.90280 0.90000 0.89740 0.89509 0.89310 0.89151 0.89035 0.88963 0.88937
0.405  0.92118 0.92032 0.91893 0.91706 0.91477 0.91216 0.90930 0.90629 0.90326 0.90025 0.89737 0.89472 0.89235 0.89032 0.88869 0.88749 0.88676 0.88652
0.410  0.91907 0.91819 0.91677 0.91485 0.91251 0.90984 0.90691 0.90384 0.90072 0.89765 0.89471 0.89199 0.88956 0.88749 0.88582 0.88460 0.88386 0.88360
0.415  0.91692 0.91602 0.91457 0.91261 0.91022 0.90748 0.90449 0.90135 0.89815 0.89502 0.89201 0.88923 0.88674 0.88462 0.88292 0.88167 0.88091 0.88064
0.420  0.91474 0.91382 0.91233 0.91033 0.90788 0.90508 0.90203 0.89882 0.89555 0.89234 0.88927 0.88642 0.88388 0.88172 0.87997 0.87869 0.87792 0.87764
0.425  0.91252 0.91158 0.91006 0.90801 0.90550 0.90264 0.89952 0.89625 0.89291 0.88962 0.88649 0.88357 0.88098 0.87877 0.87698 0.87568 0.87488 0.87460
0.430  0.91027 0.90931 0.90776 0.90565 0.90310 0.90018 0.89698 0.89364 0.89023 0.88687 0.88367 0.88069 0.87804 0.87577 0.87395 0.87262 0.87181 0.87151
0.435  0.90798 0.90700 0.90541 0.90326 0.90066 0.89767 0.89441 0.89098 0.88752 0.88408 0.88080 0.87777 0.87506 0.87275 0.87089 0.86952 0.86869 0.86842
0.440  0.90566 0.90466 0.90304 0.90084 0.89818 0.89513 0.89180 0.88830 0.88476 0.88125 0.87790 0.87481 0.87203 0.86968 0.86778 0.86638 0.86553 0.86525
0.445  0.90329 0.90227 0.90061 0.89838 0.89566 0.89255 0.88915 0.88558 0.88195 0.87838 0.87496 0.87180 0.86897 0.86656 0.86462 0.86320 0.86234 0.86204
0.450  0.90090 0.89986 0.89816 0.89588 0.89311 0.88993 0.88646 0.88282 0.87911 0.87547 0.87198 0.86875 0.86587 0.86341 0.86142 0.85998 0.85909 0.85878
0.455  0.89846 0.89740 0.89567 0.89335 0.89052 0.88728 0.88374 0.88002 0.87624 0.87251 0.86896 0.86566 0.86272 0.86020 0.85819 0.85671 0.85581 0.85548
0.460  0.89599 0.89490 0.89314 0.89077 0.88789 0.88457 0.88096 0.87717 0.87332 0.86952 0.86590 0.86253 0.85953 0.85697 0.85491 0.85340 0.85248 0.85214
0.465  0.89347 0.89237 0.89057 0.88816 0.88520 0.88183 0.87814 0.87427 0.87036 0.86648 0.86278 0.85936 0.85629 0.85368 0.85159 0.85004 0.84911 0.84879
0.470  0.89092 0.88980 0.88796 0.88550 0.88249 0.87905 0.87530 0.87135 0.86736 0.86341 0.85963 0.85615 0.85302 0.85036 0.84822 0.84665 0.84569 0.84537
0.475  0.88833 0.88718 0.88532 0.88281 0.87974 0.87623 0.87241 0.86839 0.86430 0.86029 0.85644 0.85289 0.84970 0.84699 0.84480 0.84321 0.84224 0.84189
0.480  0.88570 0.88453 0.88263 0.88006 0.87694 0.87338 0.86948 0.86538 0.86122 0.85712 0.85321 0.84957 0.84634 0.84358 0.84135 0.83973 0.83873 0.83838
0.485  0.88303 0.88183 0.87990 0.87728 0.87411 0.87048 0.86651 0.86234 0.85810 0.85391 0.84994 0.84623 0.84294 0.84012 0.83786 0.83620 0.83518 0.83482
0.490  0.88032 0.87910 0.87713 0.87447 0.87124 0.86754 0.86349 0.85925 0.85493 0.85067 0.84661 0.84285 0.83949 0.83662 0.83431 0.83262 0.83159 0.83125
0.495  0.87757 0.87632 0.87432 0.87161 0.86832 0.86454 0.86042 0.85609 0.85172 0.84738 0.84324 0.83942 0.83599 0.83307 0.83072 0.82900 0.82795 0.82760
0.500  0.87477 0.87351 0.87147 0.86871 0.86536 0.86151 0.85732 0.85291 0.84844 0.84405 0.83983 0.83594 0.83245 0.82948 0.82709 0.82534 0.82427 0.82390
0.505  0.87193 0.87065 0.86857 0.86577 0.86234 0.85844 0.85418 0.84969 0.84514 0.84067 0.83638 0.83241 0.82887 0.82584 0.82341 0.82163 0.82055 0.82016
0.510  0.86905 0.86774 0.86562 0.86278 0.85929 0.85532 0.85099 0.84643 0.84180 0.83723 0.83289 0.82884 0.82525 0.82216 0.81969 0.81788 0.81677 0.81637
0.515  0.86612 0.86479 0.86264 0.85975 0.85620 0.85217 0.84776 0.84312 0.83841 0.83377 0.82933 0.82523 0.82156 0.81843 0.81592 0.81407 0.81295 0.81257
0.520  0.86315 0.86180 0.85961 0.85667 0.85307 0.84896 0.84448 0.83976 0.83498 0.83026 0.82574 0.82158 0.81784 0.81466 0.81210 0.81022 0.80908 0.80869
0.525  0.86014 0.85877 0.85654 0.85353 0.84989 0.84571 0.84113 0.83634 0.83147 0.82670 0.82211 0.81786 0.81407 0.81084 0.80823 0.80633 0.80517 0.80476
0.530  0.85708 0.85568 0.85342 0.85036 0.84666 0.84239 0.83777 0.83290 0.82795 0.82308 0.81843 0.81410 0.81026 0.80697 0.80432 0.80239 0.80121 0.80079
0.535  0.85397 0.85255 0.85025 0.84715 0.84339 0.83905 0.83435 0.82940 0.82438 0.81942 0.81470 0.81031 0.80640 0.80305 0.80037 0.79840 0.79720 0.79677
0.540  0.85082 0.84938 0.84704 0.84389 0.84004 0.83567 0.83089 0.82586 0.82076 0.81572 0.81090 0.80646 0.80248 0.79909 0.79636 0.79436 0.79314 0.79273
0.545  0.84762 0.84615 0.84378 0.84058 0.83667 0.83223 0.82738 0.82227 0.81709 0.81197 0.80708 0.80257 0.79852 0.79508 0.79230 0.79027 0.78904 0.78861
0.550  0.84437 0.84288 0.84047 0.83723 0.83326 0.82875 0.82379 0.81861 0.81334 0.80817 0.80321 0.79861 0.79452 0.79101 0.78820 0.78614 0.78488 0.78444
0.555  0.84107 0.83956 0.83711 0.83382 0.82979 0.82521 0.82018 0.81492 0.80957 0.80430 0.79929 0.79462 0.79046 0.78690 0.78405 0.78195 0.78068 0.78022
0.560  0.83772 0.83618 0.83369 0.83036 0.82628 0.82160 0.81652 0.81119 0.80576 0.80041 0.79529 0.79058 0.78634 0.78274 0.77984 0.77772 0.77642 0.77598
0.565  0.83432 0.83275 0.83023 0.82683 0.82271 0.81797 0.81282 0.80740 0.80189 0.79646 0.79127 0.78649 0.78219 0.77854 0.77558 0.77343 0.77212 0.77167
0.570  0.83086 0.82928 0.82672 0.82327 0.81909 0.81428 0.80906 0.80355 0.79797 0.79247 0.78720 0.78232 0.77798 0.77426 0.77128 0.76910 0.76777 0.76730
0.575  0.82736 0.82575 0.82316 0.81966 0.81540 0.81055 0.80521 0.79964 0.79398 0.78839 0.78308 0.77813 0.77373 0.76995 0.76693 0.76471 0.76336 0.76288
0.580  0.82380 0.82217 0.81954 0.81600 0.81167 0.80675 0.80135 0.79570 0.78996 0.78429 0.77887 0.77389 0.76940 0.76559 0.76252 0.76027 0.75890 0.75844
0.585  0.82019 0.81854 0.81587 0.81228 0.80790 0.80288 0.79743 0.79171 0.78588 0.78014 0.77465 0.76959 0.76504 0.76118 0.75806 0.75578 0.75439 0.75391
0.590  0.81652 0.81485 0.81215 0.80851 0.80407 0.79898 0.79346 0.78766 0.78175 0.77594 0.77037 0.76521 0.76063 0.75670 0.75355 0.75124 0.74983 0.74933
0.595  0.81279 0.81111 0.80837 0.80468 0.80018 0.79503 0.78943 0.78352 0.77754 0.77164 0.76603 0.76081 0.75616 0.75218 0.74898 0.74664 0.74521 0.74470
0.600  0.80901 0.80730 0.80453 0.80077 0.79624 0.79102 0.78532 0.77936 0.77330 0.76733 0.76162 0.75635 0.75162 0.74761 0.74436 0.74199 0.74055 0.74005
0.605  0.80518 0.80344 0.80063 0.79683 0.79221 0.78696 0.78118 0.77515 0.76901 0.76296 0.75717 0.75184 0.74705 0.74297 0.73969 0.73729 0.73582 0.73531
0.610  0.80128 0.79953 0.79666 0.79283 0.78815 0.78280 0.77699 0.77087 0.76466 0.75854 0.75267 0.74725 0.74242 0.73828 0.73496 0.73253 0.73104 0.73052
0.615  0.79732 0.79555 0.79265 0.78877 0.78404 0.77861 0.77273 0.76651 0.76022 0.75402 0.74812 0.74262 0.73771 0.73354 0.73018 0.72771 0.72621 0.72571
0.620  0.79331 0.79151 0.78858 0.78465 0.77986 0.77437 0.76840 0.76212 0.75576 0.74948 0.74347 0.73794 0.73297 0.72875 0.72533 0.72284 0.72132 0.72080
0.625  0.78923 0.78741 0.78444 0.78047 0.77562 0.77007 0.76401 0.75767 0.75123 0.74488 0.73881 0.73318 0.72818 0.72388 0.72044 0.71792 0.71638 0.71584
0.630  0.78508 0.78323 0.78025 0.77623 0.77129 0.76571 0.75958 0.75317 0.74665 0.74022 0.73408 0.72838 0.72331 0.71897 0.71549 0.71293 0.71138 0.71082
0.635  0.78087 0.77900 0.77598 0.77189 0.76693 0.76125 0.75508 0.74856 0.74197 0.73547 0.72925 0.72352 0.71838 0.71400 0.71047 0.70789 0.70632 0.70578
0.640  0.77660 0.77471 0.77166 0.76752 0.76250 0.75676 0.75052 0.74393 0.73726 0.73069 0.72440 0.71858 0.71340 0.70896 0.70540 0.70279 0.70120 0.70065
0.645  0.77226 0.77035 0.76726 0.76308 0.75801 0.75220 0.74586 0.73923 0.73250 0.72585 0.71949 0.71361 0.70837 0.70388 0.70028 0.69763 0.69602 0.69545
0.650  0.76785 0.76592 0.76278 0.75858 0.75345 0.74758 0.74117 0.73448 0.72762 0.72091 0.71452 0.70857 0.70325 0.69873 0.69507 0.69241 0.69079 0.69023
0.655  0.76337 0.76142 0.75825 0.75401 0.74882 0.74289 0.73642 0.72961 0.72273 0.71594 0.70945 0.70346 0.69809 0.69350 0.68983 0.68713 0.68549 0.68492
0.660  0.75883 0.75685 0.75365 0.74936 0.74409 0.73810 0.73160 0.72472 0.71777 0.71091 0.70435 0.69827 0.69287 0.68823 0.68452 0.68179 0.68013 0.67954
0.665  0.75420 0.75221 0.74898 0.74462 0.73933 0.73328 0.72667 0.71976 0.71273 0.70579 0.69918 0.69305 0.68756 0.68290 0.67913 0.67639 0.67471 0.67414
0.670  0.74951 0.74750 0.74423 0.73983 0.73449 0.72838 0.72171 0.71473 0.70760 0.70061 0.69392 0.68775 0.68222 0.67748 0.67370 0.67092 0.66923 0.66864
0.675  0.74474 0.74271 0.73941 0.73497 0.72958 0.72341 0.71668 0.70959 0.70244 0.69538 0.68862 0.68236 0.67680 0.67203 0.66820 0.66539 0.66368 0.66308
0.680  0.73989 0.73784 0.73452 0.73004 0.72456 0.71833 0.71156 0.70443 0.69720 0.69007 0.68326 0.67694 0.67130 0.66650 0.66262 0.65980 0.65807 0.65749
0.685  0.73496 0.73289 0.72952 0.72502 0.71950 0.71321 0.70635 0.69919 0.69185 0.68466 0.67778 0.67145 0.66575 0.66089 0.65699 0.65414 0.65240 0.65179
0.690  0.72995 0.72785 0.72446 0.71993 0.71436 0.70802 0.70110 0.69382 0.68647 0.67922 0.67228 0.66585 0.66014 0.65523 0.65130 0.64841 0.64665 0.64603
0.695  0.72486 0.72275 0.71933 0.71472 0.70914 0.70275 0.69577 0.68843 0.68102 0.67370 0.66670 0.66022 0.65443 0.64950 0.64552 0.64262 0.64085 0.64024
0.700  0.71969 0.71756 0.71411 0.70947 0.70385 0.69736 0.69032 0.68297 0.67544 0.66807 0.66102 0.65448 0.64867 0.64368 0.63969 0.63676 0.63496 0.63435
0.705  0.71443 0.71228 0.70881 0.70414 0.69842 0.69193 0.68483 0.67737 0.66984 0.66241 0.65529 0.64871 0.64282 0.63782 0.63378 0.63082 0.62902 0.62838
0.710  0.70908 0.70692 0.70342 0.69871 0.69296 0.68641 0.67927 0.67175 0.66416 0.65665 0.64949 0.64286 0.63692 0.63187 0.62780 0.62482 0.62301 0.62239
0.715  0.70364 0.70147 0.69795 0.69320 0.68741 0.68081 0.67361 0.66604 0.65834 0.65080 0.64358 0.63689 0.63095 0.62584 0.62175 0.61874 0.61692 0.61628
0.720  0.69811 0.69593 0.69235 0.68757 0.68177 0.67508 0.66783 0.66020 0.65250 0.64490 0.63763 0.63089 0.62487 0.61976 0.61562 0.61260 0.61076 0.61010
0.725  0.69249 0.69029 0.68669 0.68188 0.67599 0.66931 0.66201 0.65433 0.64657 0.63887 0.63156 0.62481 0.61875 0.61357 0.60943 0.60639 0.60452 0.60389
0.730  0.68677 0.68456 0.68094 0.67609 0.67017 0.66345 0.65610 0.64837 0.64051 0.63281 0.62545 0.61862 0.61254 0.60733 0.60315 0.60008 0.59822 0.59756
0.735  0.68096 0.67871 0.67509 0.67021 0.66426 0.65744 0.65004 0.64227 0.63442 0.62667 0.61925 0.61238 0.60624 0.60102 0.59680 0.59372 0.59184 0.59120
0.740  0.67504 0.67278 0.66913 0.66423 0.65825 0.65139 0.64395 0.63613 0.62823 0.62038 0.61293 0.60602 0.59988 0.59460 0.59037 0.58726 0.58538 0.58472
0.745  0.66901 0.66674 0.66308 0.65811 0.65209 0.64524 0.63776 0.62990 0.62190 0.61406 0.60656 0.59962 0.59340 0.58813 0.58385 0.58074 0.57884 0.57816
0.750  0.66288 0.66060 0.65692 0.65193 0.64588 0.63899 0.63142 0.62352 0.61553 0.60765 0.60006 0.59312 0.58688 0.58154 0.57727 0.57413 0.57222 0.57156
0.755  0.65665 0.65435 0.65063 0.64564 0.63956 0.63260 0.62504 0.61709 0.60901 0.60110 0.59352 0.58651 0.58023 0.57490 0.57058 0.56744 0.56552 0.56485
0.760  0.65030 0.64799 0.64425 0.63925 0.63314 0.62614 0.61855 0.61057 0.60246 0.59450 0.58689 0.57984 0.57353 0.56814 0.56384 0.56067 0.55874 0.55808
0.765  0.64383 0.64152 0.63776 0.63274 0.62656 0.61958 0.61191 0.60389 0.59580 0.58776 0.58012 0.57304 0.56674 0.56133 0.55698 0.55381 0.55187 0.55120
0.770  0.63724 0.63493 0.63116 0.62608 0.61992 0.61286 0.60521 0.59717 0.58898 0.58097 0.57330 0.56619 0.55983 0.55440 0.55006 0.54687 0.54492 0.54426
0.775  0.63054 0.62821 0.62443 0.61934 0.61316 0.60608 0.59840 0.59033 0.58212 0.57403 0.56633 0.55920 0.55286 0.54741 0.54304 0.53983 0.53788 0.53720
0.780  0.62371 0.62135 0.61758 0.61248 0.60628 0.59918 0.59143 0.58333 0.57510 0.56703 0.55931 0.55216 0.54576 0.54032 0.53592 0.53271 0.53075 0.53005
0.785  0.61675 0.61439 0.61058 0.60549 0.59923 0.59211 0.58439 0.57628 0.56802 0.55993 0.55214 0.54497 0.53860 0.53311 0.52872 0.52549 0.52353 0.52285
0.790  0.60965 0.60729 0.60348 0.59834 0.59211 0.58497 0.57724 0.56905 0.56083 0.55267 0.54491 0.53772 0.53130 0.52583 0.52141 0.51819 0.51621 0.51552
0.795  0.60241 0.60006 0.59624 0.59109 0.58485 0.57771 0.56990 0.56176 0.55347 0.54535 0.53753 0.53033 0.52393 0.51842 0.51402 0.51077 0.50880 0.50812
0.800  0.59504 0.59269 0.58886 0.58371 0.57743 0.57026 0.56250 0.55435 0.54605 0.53786 0.53008 0.52287 0.51642 0.51094 0.50651 0.50327 0.50129 0.50060
0.805  0.58753 0.58517 0.58134 0.57619 0.56990 0.56274 0.55491 0.54675 0.53845 0.53031 0.52251 0.51526 0.50885 0.50333 0.49891 0.49566 0.49368 0.49300
0.810  0.57986 0.57750 0.57365 0.56848 0.56223 0.55507 0.54725 0.53908 0.53078 0.52258 0.51480 0.50758 0.50112 0.49562 0.49119 0.48795 0.48597 0.48527
0.815  0.57204 0.56968 0.56583 0.56067 0.55442 0.54721 0.53945 0.53122 0.52292 0.51479 0.50699 0.49973 0.49332 0.48780 0.48336 0.48013 0.47816 0.47748
0.820  0.56406 0.56168 0.55786 0.55271 0.54641 0.53926 0.53144 0.52329 0.51499 0.50681 0.49903 0.49182 0.48537 0.47986 0.47545 0.47221 0.47023 0.46953
0.825  0.55591 0.55354 0.54972 0.54458 0.53830 0.53116 0.52336 0.51518 0.50686 0.49875 0.49093 0.48373 0.47733 0.47183 0.46740 0.46417 0.46220 0.46151
0.830  0.54759 0.54523 0.54142 0.53625 0.53003 0.52284 0.51505 0.50693 0.49866 0.49050 0.48275 0.47557 0.46914 0.46364 0.45925 0.45601 0.45404 0.45335
0.835  0.53910 0.53674 0.53291 0.52779 0.52153 0.51442 0.50666 0.49855 0.49030 0.48217 0.47439 0.46722 0.46081 0.45537 0.45096 0.44774 0.44578 0.44510
0.840  0.53042 0.52807 0.52425 0.51915 0.51292 0.50584 0.49810 0.48996 0.48175 0.47364 0.46593 0.45879 0.45240 0.44694 0.44256 0.43934 0.43739 0.43669
0.845  0.52155 0.51921 0.51541 0.51033 0.50413 0.49702 0.48931 0.48127 0.47308 0.46501 0.45728 0.45017 0.44381 0.43840 0.43402 0.43083 0.42887 0.42820
0.850  0.51248 0.51015 0.50638 0.50128 0.49510 0.48808 0.48041 0.47235 0.46420 0.45617 0.44853 0.44145 0.43512 0.42970 0.42535 0.42217 0.42023 0.41954
0.855  0.50320 0.50087 0.49714 0.49207 0.48593 0.47890 0.47127 0.46331 0.45518 0.44723 0.43958 0.43254 0.42625 0.42086 0.41656 0.41338 0.41145 0.41078
0.860  0.49371 0.49140 0.48766 0.48266 0.47657 0.46958 0.46200 0.45404 0.44599 0.43806 0.43052 0.42347 0.41722 0.41191 0.40760 0.40447 0.40255 0.40189
0.865  0.48400 0.48170 0.47799 0.47303 0.46694 0.46006 0.45248 0.44463 0.43659 0.42877 0.42123 0.41429 0.40808 0.40277 0.39852 0.39539 0.39349 0.39282
0.870  0.47404 0.47178 0.46810 0.46315 0.45714 0.45027 0.44281 0.43497 0.42706 0.41925 0.41177 0.40489 0.39874 0.39348 0.38927 0.38617 0.38428 0.38363
0.875  0.46385 0.46161 0.45797 0.45307 0.44712 0.44031 0.43292 0.42517 0.41727 0.40954 0.40219 0.39537 0.38927 0.38405 0.37986 0.37680 0.37493 0.37426
0.880  0.45341 0.45119 0.44756 0.44274 0.43681 0.43007 0.42277 0.41509 0.40734 0.39969 0.39236 0.38562 0.37959 0.37443 0.37030 0.36725 0.36540 0.36476
0.885  0.44269 0.44050 0.43692 0.43212 0.42631 0.41965 0.41244 0.40485 0.39713 0.38957 0.38238 0.37568 0.36972 0.36462 0.36055 0.35754 0.35572 0.35509
0.890  0.43170 0.42952 0.42600 0.42127 0.41553 0.40897 0.40180 0.39431 0.38676 0.37929 0.37216 0.36558 0.35968 0.35467 0.35061 0.34766 0.34586 0.34522
0.895  0.42041 0.41826 0.41480 0.41014 0.40445 0.39798 0.39096 0.38359 0.37609 0.36874 0.36170 0.35523 0.34944 0.34448 0.34049 0.33759 0.33581 0.33519
0.900  0.40881 0.40670 0.40329 0.39867 0.39312 0.38676 0.37980 0.37255 0.36517 0.35794 0.35107 0.34466 0.33896 0.33409 0.33019 0.32731 0.32557 0.32494
0.905  0.39688 0.39481 0.39144 0.38694 0.38143 0.37518 0.36841 0.36123 0.35405 0.34695 0.34016 0.33386 0.32827 0.32351 0.31966 0.31684 0.31512 0.31452
0.910  0.38460 0.38257 0.37928 0.37486 0.36948 0.36336 0.35667 0.34969 0.34259 0.33564 0.32898 0.32286 0.31737 0.31268 0.30890 0.30615 0.30447 0.30388
0.915  0.37196 0.36997 0.36675 0.36240 0.35717 0.35114 0.34460 0.33777 0.33085 0.32404 0.31753 0.31155 0.30619 0.30160 0.29791 0.29522 0.29358 0.29298
0.920  0.35891 0.35696 0.35384 0.34960 0.34446 0.33862 0.33225 0.32559 0.31882 0.31219 0.30585 0.29996 0.29474 0.29027 0.28669 0.28405 0.28244 0.28188
0.925  0.34545 0.34355 0.34049 0.33640 0.33140 0.32567 0.31947 0.31300 0.30641 0.29997 0.29380 0.28807 0.28300 0.27865 0.27517 0.27260 0.27105 0.27051
0.930  0.33152 0.32969 0.32673 0.32272 0.31787 0.31237 0.30636 0.30003 0.29365 0.28740 0.28142 0.27592 0.27095 0.26677 0.26337 0.26088 0.25937 0.25882
0.935  0.31712 0.31535 0.31249 0.30862 0.30394 0.29858 0.29277 0.28671 0.28054 0.27446 0.26868 0.26336 0.25860 0.25453 0.25125 0.24886 0.24738 0.24687
0.940  0.30218 0.30048 0.29770 0.29401 0.28947 0.28436 0.27877 0.27289 0.26696 0.26115 0.25559 0.25044 0.24586 0.24194 0.23878 0.23648 0.23507 0.23459
0.945  0.28666 0.28504 0.28237 0.27881 0.27450 0.26956 0.26421 0.25858 0.25290 0.24735 0.24203 0.23709 0.23271 0.22896 0.22594 0.22374 0.22239 0.22190
0.950  0.27050 0.26894 0.26642 0.26304 0.25893 0.25423 0.24909 0.24379 0.23838 0.23305 0.22799 0.22329 0.21912 0.21555 0.21268 0.21058 0.20930 0.20885
0.955  0.25363 0.25215 0.24978 0.24657 0.24266 0.23822 0.23340 0.22834 0.22323 0.21819 0.21341 0.20897 0.20503 0.20166 0.19894 0.19696 0.19575 0.19531
0.960  0.23595 0.23457 0.23232 0.22931 0.22568 0.22151 0.21696 0.21221 0.20743 0.20270 0.19822 0.19410 0.19038 0.18722 0.18468 0.18282 0.18168 0.18128
0.965  0.21735 0.21607 0.21398 0.21120 0.20779 0.20393 0.19970 0.19535 0.19087 0.18653 0.18234 0.17852 0.17506 0.17213 0.16979 0.16806 0.16700 0.16661
0.970  0.19766 0.19649 0.19459 0.19201 0.18893 0.18536 0.18154 0.17751 0.17345 0.16946 0.16562 0.16213 0.15897 0.15629 0.15415 0.15257 0.15160 0.15127
0.975  0.17667 0.17561 0.17389 0.17160 0.16881 0.16564 0.16217 0.15856 0.15492 0.15133 0.14792 0.14476 0.14192 0.13952 0.13760 0.13618 0.13532 0.13501
0.980  0.15405 0.15312 0.15162 0.14962 0.14718 0.14438 0.14135 0.13819 0.13502 0.13188 0.12890 0.12614 0.12366 0.12157 0.11987 0.11864 0.11788 0.11759
0.985  0.12923 0.12846 0.12720 0.12550 0.12345 0.12113 0.11859 0.11595 0.11326 0.11063 0.10814 0.10582 0.10375 0.10199 0.10057 0.09955 0.09891 0.09868
0.990  0.10119 0.10058 0.09960 0.09828 0.09669 0.09486 0.09288 0.09082 0.08873 0.08668 0.08475 0.08295 0.08133 0.07997 0.07886 0.07806 0.07757 0.07738
0.995  0.06725 0.06686 0.06621 0.06534 0.06429 0.06309 0.06180 0.06045 0.05908 0.05775 0.05648 0.05531 0.05425 0.05336 0.05264 0.05211 0.05179 0.05165
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e080.dat <==
# alpha = -0.15 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99989 0.99989 0.99989 0.99988 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985 0.99984 0.99984 0.99984 0.99984 0.99984
0.020  0.99980 0.99980 0.99980 0.99979 0.99979 0.99978 0.99977 0.99976 0.99976 0.99975 0.99974 0.99973 0.99973 0.99972 0.99972 0.99971 0.99971 0.99971
0.025  0.99969 0.99969 0.99968 0.99968 0.99967 0.99966 0.99964 0.99963 0.99962 0.99961 0.99959 0.99958 0.99957 0.99956 0.99956 0.99955 0.99955 0.99955
0.030  0.99956 0.99955 0.99955 0.99953 0.99952 0.99950 0.99949 0.99947 0.99945 0.99943 0.99941 0.99940 0.99938 0.99937 0.99936 0.99935 0.99935 0.99935
0.035  0.99940 0.99939 0.99938 0.99937 0.99935 0.99933 0.99930 0.99928 0.99925 0.99923 0.99920 0.99918 0.99916 0.99914 0.99913 0.99912 0.99911 0.99911
0.040  0.99922 0.99921 0.99919 0.99917 0.99915 0.99912 0.99909 0.99906 0.99902 0.99899 0.99896 0.99893 0.99890 0.99888 0.99886 0.99885 0.99884 0.99884
0.045  0.99901 0.99900 0.99898 0.99895 0.99892 0.99889 0.99885 0.99880 0.99876 0.99872 0.99868 0.99864 0.99861 0.99858 0.99856 0.99854 0.99853 0.99853
0.050  0.99878 0.99876 0.99874 0.99871 0.99867 0.99862 0.99857 0.99852 0.99847 0.99842 0.99837 0.99832 0.99828 0.99825 0.99822 0.99820 0.99819 0.99818
0.055  0.99852 0.99850 0.99847 0.99844 0.99839 0.99833 0.99828 0.99821 0.99815 0.99809 0.99803 0.99797 0.99792 0.99788 0.99785 0.99782 0.99781 0.99780
0.060  0.99824 0.99822 0.99818 0.99814 0.99808 0.99802 0.99795 0.99787 0.99780 0.99772 0.99765 0.99759 0.99753 0.99748 0.99744 0.99741 0.99739 0.99738
0.065  0.99793 0.99791 0.99787 0.99781 0.99775 0.99767 0.99759 0.99750 0.99741 0.99733 0.99724 0.99717 0.99710 0.99704 0.99699 0.99696 0.99694 0.99693
0.070  0.99760 0.99757 0.99753 0.99746 0.99739 0.99730 0.99720 0.99710 0.99700 0.99690 0.99680 0.99671 0.99663 0.99657 0.99651 0.99647 0.99645 0.99643
0.075  0.99725 0.99721 0.99716 0.99709 0.99700 0.99690 0.99679 0.99667 0.99656 0.99644 0.99633 0.99623 0.99614 0.99606 0.99600 0.99595 0.99592 0.99591
0.080  0.99686 0.99683 0.99677 0.99669 0.99659 0.99647 0.99635 0.99622 0.99608 0.99595 0.99582 0.99571 0.99560 0.99551 0.99544 0.99539 0.99536 0.99534
0.085  0.99646 0.99642 0.99635 0.99626 0.99614 0.99602 0.99588 0.99573 0.99558 0.99543 0.99529 0.99515 0.99504 0.99493 0.99485 0.99480 0.99476 0.99474
0.090  0.99603 0.99598 0.99591 0.99580 0.99568 0.99553 0.99537 0.99521 0.99504 0.99487 0.99471 0.99457 0.99443 0.99432 0.99423 0.99416 0.99412 0.99410
0.095  0.99557 0.99552 0.99544 0.99532 0.99518 0.99502 0.99484 0.99466 0.99447 0.99429 0.99411 0.99394 0.99380 0.99367 0.99357 0.99350 0.99345 0.99343
0.100  0.99509 0.99504 0.99494 0.99481 0.99466 0.99448 0.99429 0.99408 0.99387 0.99367 0.99347 0.99329 0.99313 0.99299 0.99287 0.99279 0.99274 0.99272
0.105  0.99459 0.99452 0.99442 0.99428 0.99411 0.99391 0.99370 0.99347 0.99324 0.99302 0.99280 0.99260 0.99242 0.99227 0.99214 0.99205 0.99200 0.99197
0.110  0.99406 0.99399 0.99387 0.99372 0.99353 0.99332 0.99308 0.99283 0.99258 0.99233 0.99210 0.99188 0.99168 0.99151 0.99138 0.99128 0.99122 0.99119
0.115  0.99350 0.99343 0.99330 0.99313 0.99293 0.99269 0.99244 0.99217 0.99189 0.99162 0.99136 0.99112 0.99090 0.99072 0.99057 0.99046 0.99040 0.99036
0.120  0.99292 0.99284 0.99270 0.99252 0.99230 0.99204 0.99176 0.99147 0.99117 0.99087 0.99059 0.99033 0.99009 0.98989 0.98973 0.98961 0.98954 0.98951
0.125  0.99232 0.99223 0.99208 0.99188 0.99164 0.99136 0.99106 0.99074 0.99041 0.99009 0.98978 0.98950 0.98925 0.98903 0.98886 0.98873 0.98865 0.98861
0.130  0.99169 0.99159 0.99143 0.99121 0.99095 0.99065 0.99032 0.98998 0.98963 0.98928 0.98895 0.98864 0.98837 0.98813 0.98794 0.98781 0.98772 0.98768
0.135  0.99103 0.99092 0.99075 0.99052 0.99024 0.98991 0.98956 0.98919 0.98881 0.98844 0.98808 0.98775 0.98745 0.98720 0.98700 0.98685 0.98676 0.98671
0.140  0.99035 0.99023 0.99005 0.98980 0.98950 0.98915 0.98877 0.98837 0.98796 0.98756 0.98717 0.98682 0.98650 0.98623 0.98601 0.98585 0.98575 0.98570
0.145  0.98964 0.98952 0.98932 0.98905 0.98873 0.98835 0.98795 0.98752 0.98708 0.98665 0.98624 0.98586 0.98552 0.98523 0.98499 0.98482 0.98471 0.98466
0.150  0.98891 0.98878 0.98856 0.98828 0.98793 0.98753 0.98710 0.98664 0.98617 0.98571 0.98527 0.98486 0.98450 0.98418 0.98393 0.98375 0.98364 0.98358
0.155  0.98815 0.98801 0.98778 0.98748 0.98711 0.98668 0.98622 0.98572 0.98523 0.98474 0.98426 0.98383 0.98344 0.98311 0.98284 0.98264 0.98252 0.98249
0.160  0.98736 0.98721 0.98697 0.98665 0.98625 0.98580 0.98530 0.98478 0.98425 0.98373 0.98323 0.98276 0.98235 0.98199 0.98171 0.98150 0.98137 0.98133
0.165  0.98655 0.98639 0.98614 0.98579 0.98537 0.98489 0.98436 0.98381 0.98325 0.98269 0.98216 0.98166 0.98122 0.98085 0.98054 0.98032 0.98019 0.98014
0.170  0.98571 0.98555 0.98528 0.98491 0.98446 0.98395 0.98339 0.98280 0.98221 0.98162 0.98105 0.98053 0.98006 0.97966 0.97934 0.97910 0.97896 0.97891
0.175  0.98485 0.98467 0.98439 0.98400 0.98353 0.98298 0.98239 0.98177 0.98114 0.98051 0.97991 0.97936 0.97886 0.97844 0.97810 0.97785 0.97770 0.97765
0.180  0.98396 0.98377 0.98347 0.98306 0.98256 0.98199 0.98136 0.98070 0.98003 0.97937 0.97874 0.97816 0.97763 0.97718 0.97682 0.97656 0.97640 0.97634
0.185  0.98304 0.98285 0.98253 0.98209 0.98157 0.98096 0.98030 0.97960 0.97890 0.97820 0.97753 0.97692 0.97636 0.97589 0.97551 0.97523 0.97506 0.97500
0.190  0.98210 0.98189 0.98156 0.98110 0.98054 0.97991 0.97921 0.97848 0.97773 0.97700 0.97629 0.97564 0.97506 0.97456 0.97416 0.97387 0.97369 0.97362
0.195  0.98113 0.98091 0.98056 0.98008 0.97949 0.97882 0.97809 0.97732 0.97653 0.97576 0.97502 0.97433 0.97372 0.97320 0.97277 0.97247 0.97228 0.97221
0.200  0.98014 0.97991 0.97953 0.97903 0.97841 0.97771 0.97694 0.97613 0.97530 0.97449 0.97371 0.97299 0.97234 0.97179 0.97135 0.97103 0.97083 0.97075
0.205  0.97911 0.97887 0.97848 0.97795 0.97730 0.97656 0.97576 0.97490 0.97404 0.97318 0.97237 0.97161 0.97093 0.97035 0.96989 0.96955 0.96934 0.96926
0.210  0.97806 0.97781 0.97740 0.97684 0.97617 0.97539 0.97454 0.97365 0.97274 0.97184 0.97099 0.97019 0.96949 0.96888 0.96839 0.96803 0.96781 0.96773
0.215  0.97699 0.97672 0.97629 0.97571 0.97500 0.97419 0.97330 0.97236 0.97141 0.97047 0.96958 0.96874 0.96800 0.96737 0.96686 0.96648 0.96625 0.96616
0.220  0.97588 0.97560 0.97515 0.97454 0.97380 0.97295 0.97202 0.97104 0.97005 0.96907 0.96813 0.96726 0.96648 0.96582 0.96528 0.96489 0.96465 0.96456
0.225  0.97475 0.97446 0.97399 0.97335 0.97258 0.97169 0.97072 0.96969 0.96865 0.96763 0.96665 0.96574 0.96493 0.96423 0.96367 0.96326 0.96301 0.96291
0.230  0.97359 0.97329 0.97280 0.97213 0.97132 0.97039 0.96938 0.96831 0.96723 0.96615 0.96513 0.96418 0.96333 0.96261 0.96202 0.96160 0.96134 0.96125
0.235  0.97240 0.97209 0.97157 0.97088 0.97004 0.96907 0.96801 0.96690 0.96576 0.96465 0.96358 0.96259 0.96170 0.96095 0.96034 0.95989 0.95962 0.95953
0.240  0.97119 0.97086 0.97032 0.96960 0.96872 0.96771 0.96661 0.96545 0.96427 0.96311 0.96199 0.96096 0.96004 0.95925 0.95862 0.95815 0.95787 0.95777
0.245  0.96994 0.96960 0.96904 0.96829 0.96738 0.96633 0.96518 0.96397 0.96274 0.96153 0.96037 0.95930 0.95833 0.95752 0.95686 0.95637 0.95608 0.95598
0.250  0.96867 0.96831 0.96774 0.96696 0.96600 0.96491 0.96372 0.96246 0.96118 0.95992 0.95871 0.95760 0.95660 0.95574 0.95506 0.95455 0.95425 0.95414
0.255  0.96737 0.96700 0.96640 0.96559 0.96460 0.96346 0.96222 0.96091 0.95959 0.95827 0.95702 0.95586 0.95482 0.95393 0.95322 0.95270 0.95238 0.95227
0.260  0.96605 0.96566 0.96503 0.96419 0.96316 0.96198 0.96069 0.95933 0.95796 0.95659 0.95529 0.95409 0.95301 0.95209 0.95134 0.95080 0.95047 0.95035
0.265  0.96469 0.96429 0.96364 0.96276 0.96170 0.96047 0.95913 0.95772 0.95629 0.95488 0.95353 0.95228 0.95116 0.95020 0.94943 0.94887 0.94853 0.94840
0.270  0.96330 0.96289 0.96221 0.96131 0.96020 0.95893 0.95754 0.95608 0.95460 0.95313 0.95173 0.95043 0.94927 0.94828 0.94748 0.94690 0.94654 0.94641
0.275  0.96189 0.96146 0.96076 0.95982 0.95867 0.95735 0.95592 0.95440 0.95287 0.95135 0.94990 0.94855 0.94735 0.94632 0.94549 0.94489 0.94452 0.94438
0.280  0.96044 0.96000 0.95927 0.95830 0.95711 0.95575 0.95426 0.95269 0.95110 0.94953 0.94802 0.94663 0.94538 0.94432 0.94346 0.94284 0.94245 0.94231
0.285  0.95897 0.95851 0.95776 0.95675 0.95552 0.95411 0.95257 0.95095 0.94930 0.94767 0.94611 0.94467 0.94338 0.94228 0.94140 0.94075 0.94035 0.94022
0.290  0.95746 0.95699 0.95621 0.95517 0.95390 0.95244 0.95084 0.94917 0.94746 0.94578 0.94417 0.94268 0.94135 0.94021 0.93929 0.93862 0.93821 0.93807
0.295  0.95593 0.95544 0.95464 0.95356 0.95225 0.95074 0.94909 0.94736 0.94559 0.94386 0.94219 0.94065 0.93927 0.93809 0.93715 0.93645 0.93603 0.93589
0.300  0.95437 0.95386 0.95303 0.95192 0.95056 0.94900 0.94730 0.94551 0.94369 0.94189 0.94017 0.93858 0.93716 0.93594 0.93496 0.93425 0.93381 0.93366
0.305  0.95277 0.95225 0.95139 0.95024 0.94884 0.94723 0.94548 0.94363 0.94175 0.93989 0.93812 0.93648 0.93501 0.93375 0.93274 0.93200 0.93155 0.93139
0.310  0.95115 0.95061 0.94973 0.94854 0.94709 0.94543 0.94362 0.94171 0.93977 0.93786 0.93603 0.93433 0.93282 0.93152 0.93048 0.92972 0.92925 0.92909
0.315  0.94949 0.94893 0.94803 0.94680 0.94531 0.94360 0.94173 0.93976 0.93776 0.93579 0.93390 0.93215 0.93059 0.92925 0.92818 0.92739 0.92691 0.92674
0.320  0.94781 0.94723 0.94629 0.94503 0.94349 0.94173 0.93981 0.93778 0.93572 0.93368 0.93174 0.92993 0.92832 0.92694 0.92584 0.92503 0.92453 0.92435
0.325  0.94609 0.94549 0.94453 0.94323 0.94165 0.93983 0.93785 0.93576 0.93363 0.93154 0.92954 0.92768 0.92602 0.92460 0.92346 0.92262 0.92211 0.92192
0.330  0.94434 0.94373 0.94274 0.94140 0.93976 0.93789 0.93585 0.93370 0.93151 0.92936 0.92729 0.92538 0.92367 0.92221 0.92104 0.92018 0.91965 0.91948
0.335  0.94256 0.94193 0.94091 0.93953 0.93785 0.93592 0.93382 0.93161 0.92936 0.92714 0.92501 0.92305 0.92129 0.91978 0.91858 0.91769 0.91715 0.91697
0.340  0.94074 0.94010 0.93905 0.93763 0.93590 0.93392 0.93176 0.92948 0.92717 0.92489 0.92270 0.92067 0.91886 0.91732 0.91608 0.91516 0.91461 0.91442
0.345  0.93890 0.93823 0.93715 0.93570 0.93392 0.93188 0.92966 0.92732 0.92494 0.92259 0.92034 0.91826 0.91640 0.91481 0.91354 0.91260 0.91203 0.91183
0.350  0.93702 0.93634 0.93523 0.93373 0.93191 0.92981 0.92752 0.92512 0.92267 0.92026 0.91795 0.91581 0.91390 0.91227 0.91095 0.90999 0.90940 0.90920
0.355  0.93511 0.93441 0.93327 0.93173 0.92986 0.92770 0.92535 0.92289 0.92037 0.91789 0.91552 0.91332 0.91136 0.90968 0.90833 0.90734 0.90674 0.90653
0.360  0.93317 0.93244 0.93127 0.92970 0.92777 0.92556 0.92315 0.92061 0.91803 0.91549 0.91305 0.91079 0.90878 0.90705 0.90567 0.90466 0.90404 0.90381
0.365  0.93119 0.93045 0.92925 0.92763 0.92565 0.92338 0.92091 0.91830 0.91566 0.91304 0.91055 0.90823 0.90616 0.90439 0.90297 0.90193 0.90129 0.90106
0.370  0.92918 0.92842 0.92718 0.92552 0.92349 0.92117 0.91863 0.91596 0.91324 0.91056 0.90799 0.90562 0.90350 0.90168 0.90022 0.89915 0.89850 0.89828
0.375  0.92713 0.92635 0.92508 0.92338 0.92130 0.91892 0.91632 0.91357 0.91078 0.90804 0.90541 0.90297 0.90079 0.89893 0.89744 0.89634 0.89567 0.89544
0.380  0.92505 0.92425 0.92295 0.92121 0.91907 0.91663 0.91396 0.91115 0.90829 0.90548 0.90278 0.90029 0.89805 0.89614 0.89461 0.89348 0.89280 0.89256
0.385  0.92294 0.92212 0.92079 0.91900 0.91681 0.91431 0.91157 0.90870 0.90577 0.90288 0.90011 0.89756 0.89527 0.89331 0.89174 0.89059 0.88989 0.88964
0.390  0.92079 0.91995 0.91859 0.91675 0.91451 0.91195 0.90914 0.90620 0.90320 0.90023 0.89741 0.89478 0.89244 0.89044 0.88883 0.88765 0.88693 0.88668
0.395  0.91860 0.91774 0.91635 0.91447 0.91218 0.90955 0.90668 0.90366 0.90059 0.89756 0.89466 0.89197 0.88958 0.88752 0.88588 0.88467 0.88393 0.88367
0.400  0.91638 0.91550 0.91408 0.91215 0.90981 0.90712 0.90417 0.90108 0.89795 0.89484 0.89188 0.88912 0.88667 0.88457 0.88288 0.88165 0.88089 0.88062
0.405  0.91413 0.91322 0.91177 0.90980 0.90740 0.90464 0.90163 0.89847 0.89526 0.89208 0.88904 0.88623 0.88372 0.88157 0.87984 0.87858 0.87780 0.87755
0.410  0.91183 0.91091 0.90942 0.90741 0.90495 0.90213 0.89906 0.89582 0.89252 0.88929 0.88617 0.88330 0.88073 0.87853 0.87676 0.87547 0.87468 0.87441
0.415  0.90950 0.90856 0.90703 0.90498 0.90246 0.89959 0.89644 0.89313 0.88976 0.88645 0.88326 0.88033 0.87769 0.87545 0.87364 0.87232 0.87151 0.87123
0.420  0.90714 0.90617 0.90461 0.90251 0.89994 0.89700 0.89378 0.89040 0.88695 0.88356 0.88031 0.87731 0.87462 0.87232 0.87047 0.86912 0.86830 0.86801
0.425  0.90473 0.90375 0.90215 0.90000 0.89737 0.89436 0.89108 0.88763 0.88411 0.88064 0.87732 0.87424 0.87150 0.86915 0.86726 0.86588 0.86504 0.86474
0.430  0.90229 0.90128 0.89966 0.89745 0.89477 0.89170 0.88834 0.88481 0.88122 0.87767 0.87429 0.87115 0.86834 0.86594 0.86401 0.86260 0.86174 0.86143
0.435  0.89981 0.89878 0.89712 0.89487 0.89213 0.88899 0.88556 0.88195 0.87829 0.87467 0.87121 0.86800 0.86514 0.86269 0.86072 0.85927 0.85839 0.85810
0.440  0.89729 0.89624 0.89454 0.89224 0.88945 0.88625 0.88274 0.87906 0.87532 0.87162 0.86809 0.86482 0.86188 0.85939 0.85738 0.85590 0.85500 0.85470
0.445  0.89473 0.89366 0.89192 0.88958 0.88673 0.88346 0.87988 0.87612 0.87230 0.86854 0.86492 0.86159 0.85860 0.85605 0.85399 0.85249 0.85157 0.85126
0.450  0.89213 0.89104 0.88927 0.88688 0.88397 0.88063 0.87699 0.87315 0.86924 0.86540 0.86172 0.85830 0.85526 0.85266 0.85056 0.84903 0.84809 0.84777
0.455  0.88949 0.88838 0.88657 0.88414 0.88117 0.87776 0.87404 0.87013 0.86615 0.86222 0.85847 0.85499 0.85188 0.84922 0.84709 0.84552 0.84457 0.84423
0.460  0.88681 0.88568 0.88383 0.88135 0.87832 0.87485 0.87105 0.86707 0.86301 0.85900 0.85518 0.85163 0.84846 0.84575 0.84357 0.84197 0.84100 0.84065
0.465  0.88409 0.88294 0.88106 0.87853 0.87543 0.87189 0.86802 0.86395 0.85983 0.85574 0.85183 0.84822 0.84499 0.84223 0.84001 0.83838 0.83739 0.83705
0.470  0.88133 0.88015 0.87824 0.87566 0.87250 0.86889 0.86495 0.86080 0.85660 0.85244 0.84845 0.84477 0.84147 0.83866 0.83640 0.83474 0.83373 0.83338
0.475  0.87853 0.87733 0.87538 0.87275 0.86953 0.86586 0.86184 0.85761 0.85331 0.84909 0.84503 0.84128 0.83792 0.83505 0.83274 0.83105 0.83002 0.82967
0.480  0.87568 0.87446 0.87247 0.86978 0.86652 0.86278 0.85868 0.85438 0.85000 0.84568 0.84156 0.83773 0.83431 0.83139 0.82904 0.82732 0.82627 0.82590
0.485  0.87280 0.87155 0.86952 0.86679 0.86346 0.85965 0.85549 0.85110 0.84664 0.84224 0.83804 0.83414 0.83067 0.82769 0.82529 0.82354 0.82247 0.82209
0.490  0.86986 0.86859 0.86653 0.86375 0.86036 0.85648 0.85224 0.84778 0.84324 0.83876 0.83448 0.83051 0.82697 0.82394 0.82150 0.81971 0.81863 0.81826
0.495  0.86689 0.86559 0.86350 0.86066 0.85722 0.85326 0.84893 0.84439 0.83979 0.83523 0.83086 0.82683 0.82322 0.82014 0.81766 0.81584 0.81473 0.81436
0.500  0.86387 0.86255 0.86042 0.85753 0.85403 0.84999 0.84560 0.84098 0.83627 0.83165 0.82721 0.82311 0.81943 0.81630 0.81377 0.81192 0.81080 0.81041
0.505  0.86080 0.85946 0.85729 0.85436 0.85078 0.84669 0.84222 0.83752 0.83273 0.82802 0.82351 0.81933 0.81560 0.81240 0.80983 0.80796 0.80681 0.80641
0.510  0.85769 0.85632 0.85411 0.85114 0.84749 0.84334 0.83879 0.83401 0.82914 0.82434 0.81977 0.81551 0.81171 0.80846 0.80585 0.80394 0.80277 0.80236
0.515  0.85453 0.85314 0.85089 0.84787 0.84417 0.83994 0.83532 0.83045 0.82551 0.82063 0.81596 0.81164 0.80777 0.80448 0.80182 0.79987 0.79869 0.79829
0.520  0.85132 0.84991 0.84763 0.84455 0.84079 0.83649 0.83179 0.82685 0.82182 0.81686 0.81211 0.80773 0.80379 0.80044 0.79774 0.79576 0.79456 0.79415
0.525  0.84807 0.84664 0.84431 0.84118 0.83737 0.83300 0.82821 0.82318 0.81807 0.81305 0.80822 0.80376 0.79977 0.79636 0.79361 0.79160 0.79038 0.78996
0.530  0.84477 0.84331 0.84095 0.83777 0.83389 0.82944 0.82459 0.81948 0.81429 0.80917 0.80428 0.79974 0.79569 0.79222 0.78943 0.78740 0.78615 0.78571
0.535  0.84142 0.83994 0.83754 0.83431 0.83037 0.82585 0.82092 0.81574 0.81046 0.80526 0.80029 0.79568 0.79156 0.78804 0.78521 0.78313 0.78187 0.78142
0.540  0.83802 0.83652 0.83408 0.83080 0.82678 0.82221 0.81720 0.81194 0.80658 0.80130 0.79624 0.79157 0.78738 0.78381 0.78093 0.77882 0.77754 0.77711
0.545  0.83457 0.83304 0.83057 0.82724 0.82316 0.81852 0.81344 0.80809 0.80265 0.79729 0.79215 0.78740 0.78315 0.77953 0.77660 0.77447 0.77316 0.77271
0.550  0.83107 0.82952 0.82701 0.82363 0.81949 0.81477 0.80960 0.80417 0.79865 0.79322 0.78801 0.78318 0.77888 0.77518 0.77223 0.77006 0.76873 0.76827
0.555  0.82751 0.82594 0.82340 0.81996 0.81577 0.81098 0.80573 0.80022 0.79462 0.78909 0.78382 0.77892 0.77455 0.77080 0.76780 0.76559 0.76425 0.76378
0.560  0.82391 0.82231 0.81972 0.81625 0.81199 0.80711 0.80180 0.79622 0.79053 0.78493 0.77956 0.77460 0.77016 0.76637 0.76332 0.76108 0.75972 0.75926
0.565  0.82025 0.81862 0.81600 0.81246 0.80816 0.80322 0.79783 0.79216 0.78640 0.78071 0.77526 0.77024 0.76573 0.76188 0.75878 0.75652 0.75513 0.75466
0.570  0.81653 0.81489 0.81223 0.80864 0.80428 0.79926 0.79380 0.78805 0.78220 0.77644 0.77092 0.76580 0.76124 0.75733 0.75420 0.75190 0.75050 0.75001
0.575  0.81276 0.81110 0.80840 0.80477 0.80032 0.79526 0.78970 0.78387 0.77794 0.77209 0.76652 0.76133 0.75671 0.75274 0.74956 0.74723 0.74581 0.74531
0.580  0.80894 0.80725 0.80452 0.80083 0.79633 0.79120 0.78556 0.77966 0.77365 0.76772 0.76204 0.75680 0.75210 0.74810 0.74487 0.74251 0.74107 0.74058
0.585  0.80506 0.80335 0.80058 0.79684 0.79228 0.78706 0.78137 0.77538 0.76929 0.76329 0.75754 0.75222 0.74746 0.74340 0.74013 0.73773 0.73627 0.73577
0.590  0.80112 0.79939 0.79658 0.79280 0.78818 0.78288 0.77712 0.77106 0.76489 0.75880 0.75297 0.74757 0.74276 0.73864 0.73533 0.73291 0.73142 0.73091
0.595  0.79712 0.79537 0.79252 0.78869 0.78401 0.77865 0.77281 0.76665 0.76040 0.75423 0.74836 0.74289 0.73801 0.73383 0.73048 0.72802 0.72652 0.72600
0.600  0.79306 0.79129 0.78841 0.78451 0.77979 0.77436 0.76843 0.76221 0.75588 0.74964 0.74366 0.73814 0.73319 0.72897 0.72557 0.72308 0.72156 0.72105
0.605  0.78895 0.78715 0.78423 0.78029 0.77549 0.77001 0.76401 0.75771 0.75130 0.74498 0.73893 0.73334 0.72833 0.72405 0.72061 0.71809 0.71655 0.71602
0.610  0.78477 0.78295 0.77999 0.77601 0.77115 0.76558 0.75952 0.75315 0.74666 0.74027 0.73414 0.72846 0.72341 0.71907 0.71559 0.71304 0.71148 0.71094
0.615  0.78053 0.77869 0.77569 0.77166 0.76675 0.76111 0.75498 0.74850 0.74194 0.73547 0.72929 0.72355 0.71841 0.71404 0.71052 0.70793 0.70636 0.70583
0.620  0.77622 0.77436 0.77133 0.76726 0.76228 0.75658 0.75037 0.74383 0.73719 0.73064 0.72436 0.71857 0.71338 0.70895 0.70538 0.70277 0.70118 0.70063
0.625  0.77185 0.76997 0.76690 0.76279 0.75775 0.75199 0.74569 0.73909 0.73237 0.72575 0.71940 0.71352 0.70829 0.70379 0.70019 0.69755 0.69594 0.69538
0.630  0.76742 0.76550 0.76241 0.75825 0.75314 0.74733 0.74096 0.73429 0.72749 0.72079 0.71438 0.70843 0.70313 0.69859 0.69495 0.69227 0.69064 0.69007
0.635  0.76292 0.76098 0.75786 0.75363 0.74848 0.74258 0.73617 0.72939 0.72253 0.71575 0.70927 0.70328 0.69791 0.69333 0.68963 0.68693 0.68529 0.68473
0.640  0.75835 0.75639 0.75323 0.74896 0.74376 0.73780 0.73131 0.72447 0.71753 0.71068 0.70412 0.69805 0.69263 0.68799 0.68427 0.68154 0.67988 0.67930
0.645  0.75371 0.75173 0.74854 0.74422 0.73897 0.73295 0.72637 0.71947 0.71246 0.70554 0.69891 0.69277 0.68730 0.68261 0.67885 0.67608 0.67440 0.67382
0.650  0.74900 0.74700 0.74376 0.73942 0.73411 0.72803 0.72138 0.71441 0.70730 0.70030 0.69364 0.68744 0.68189 0.67717 0.67335 0.67057 0.66887 0.66829
0.655  0.74421 0.74220 0.73893 0.73454 0.72917 0.72303 0.71632 0.70926 0.70210 0.69504 0.68828 0.68203 0.67643 0.67165 0.66781 0.66499 0.66328 0.66269
0.660  0.73936 0.73733 0.73402 0.72959 0.72415 0.71795 0.71119 0.70406 0.69684 0.68971 0.68288 0.67655 0.67091 0.66608 0.66220 0.65935 0.65762 0.65702
0.665  0.73443 0.73238 0.72904 0.72455 0.71908 0.71282 0.70597 0.69880 0.69150 0.68429 0.67741 0.67102 0.66531 0.66045 0.65652 0.65365 0.65190 0.65131
0.670  0.72942 0.72735 0.72399 0.71945 0.71393 0.70761 0.70070 0.69346 0.68607 0.67881 0.67185 0.66543 0.65966 0.65474 0.65079 0.64789 0.64612 0.64552
0.675  0.72434 0.72225 0.71886 0.71428 0.70871 0.70233 0.69537 0.68803 0.68060 0.67327 0.66625 0.65974 0.65395 0.64898 0.64499 0.64206 0.64028 0.63966
0.680  0.71918 0.71707 0.71365 0.70903 0.70339 0.69695 0.68994 0.68255 0.67506 0.66766 0.66058 0.65402 0.64815 0.64315 0.63912 0.63617 0.63438 0.63377
0.685  0.71393 0.71180 0.70834 0.70370 0.69801 0.69152 0.68443 0.67700 0.66941 0.66195 0.65481 0.64822 0.64230 0.63725 0.63319 0.63022 0.62840 0.62778
0.690  0.70861 0.70646 0.70297 0.69829 0.69256 0.68602 0.67887 0.67134 0.66372 0.65620 0.64901 0.64233 0.63639 0.63129 0.62720 0.62419 0.62236 0.62173
0.695  0.70320 0.70103 0.69752 0.69278 0.68703 0.68043 0.67323 0.66564 0.65796 0.65038 0.64312 0.63640 0.63038 0.62526 0.62113 0.61811 0.61626 0.61564
0.700  0.69770 0.69552 0.69198 0.68721 0.68141 0.67473 0.66747 0.65986 0.65209 0.64445 0.63714 0.63036 0.62433 0.61915 0.61500 0.61195 0.61009 0.60945
0.705  0.69212 0.68992 0.68636 0.68155 0.67568 0.66898 0.66167 0.65397 0.64617 0.63848 0.63111 0.62429 0.61818 0.61299 0.60879 0.60572 0.60385 0.60320
0.710  0.68644 0.68423 0.68064 0.67581 0.66989 0.66315 0.65579 0.64803 0.64018 0.63242 0.62501 0.61813 0.61199 0.60675 0.60252 0.59943 0.59755 0.59690
0.715  0.68068 0.67845 0.67484 0.66997 0.66402 0.65723 0.64981 0.64201 0.63407 0.62627 0.61880 0.61188 0.60572 0.60042 0.59618 0.59306 0.59117 0.59051
0.720  0.67482 0.67258 0.66893 0.66402 0.65806 0.65119 0.64373 0.63587 0.62792 0.62006 0.61255 0.60558 0.59935 0.59405 0.58976 0.58663 0.58472 0.58405
0.725  0.66887 0.66662 0.66294 0.65800 0.65197 0.64510 0.63759 0.62968 0.62168 0.61374 0.60618 0.59920 0.59293 0.58757 0.58328 0.58013 0.57820 0.57754
0.730  0.66282 0.66055 0.65686 0.65189 0.64583 0.63892 0.63136 0.62341 0.61532 0.60737 0.59977 0.59271 0.58643 0.58104 0.57672 0.57354 0.57161 0.57094
0.735  0.65667 0.65438 0.65067 0.64568 0.63959 0.63260 0.62500 0.61700 0.60891 0.60092 0.59327 0.58618 0.57984 0.57443 0.57007 0.56689 0.56494 0.56428
0.740  0.65042 0.64811 0.64439 0.63938 0.63325 0.62623 0.61859 0.61055 0.60241 0.59434 0.58666 0.57953 0.57319 0.56774 0.56337 0.56015 0.55820 0.55753
0.745  0.64406 0.64175 0.63801 0.63294 0.62678 0.61976 0.61208 0.60401 0.59579 0.58772 0.57999 0.57283 0.56643 0.56097 0.55657 0.55335 0.55139 0.55070
0.750  0.63760 0.63527 0.63151 0.62643 0.62024 0.61319 0.60544 0.59733 0.58911 0.58100 0.57321 0.56605 0.55961 0.55411 0.54970 0.54646 0.54449 0.54382
0.755  0.63102 0.62869 0.62490 0.61981 0.61360 0.60648 0.59874 0.59059 0.58230 0.57417 0.56637 0.55915 0.55269 0.54719 0.54274 0.53950 0.53752 0.53683
0.760  0.62434 0.62199 0.61819 0.61308 0.60685 0.59971 0.59194 0.58376 0.57544 0.56727 0.55945 0.55219 0.54571 0.54016 0.53572 0.53246 0.53047 0.52979
0.765  0.61753 0.61518 0.61137 0.60625 0.59996 0.59283 0.58499 0.57679 0.56848 0.56024 0.55239 0.54512 0.53864 0.53308 0.52860 0.52533 0.52334 0.52265
0.770  0.61061 0.60826 0.60443 0.59927 0.59299 0.58580 0.57798 0.56975 0.56138 0.55316 0.54528 0.53798 0.53146 0.52588 0.52141 0.51813 0.51612 0.51545
0.775  0.60357 0.60121 0.59737 0.59220 0.58591 0.57870 0.57086 0.56261 0.55422 0.54593 0.53804 0.53073 0.52421 0.51862 0.51413 0.51083 0.50883 0.50814
0.780  0.59640 0.59402 0.59019 0.58501 0.57871 0.57148 0.56358 0.55532 0.54691 0.53865 0.53074 0.52341 0.51685 0.51126 0.50675 0.50346 0.50144 0.50074
0.785  0.58911 0.58673 0.58287 0.57770 0.57135 0.56411 0.55624 0.54796 0.53954 0.53126 0.52330 0.51596 0.50942 0.50380 0.49930 0.49599 0.49397 0.49328
0.790  0.58168 0.57930 0.57544 0.57023 0.56391 0.55666 0.54878 0.54045 0.53206 0.52373 0.51580 0.50845 0.50187 0.49627 0.49174 0.48844 0.48642 0.48571
0.795  0.57412 0.57174 0.56787 0.56267 0.55634 0.54909 0.54116 0.53286 0.52442 0.51613 0.50816 0.50080 0.49425 0.48862 0.48411 0.48079 0.47877 0.47808
0.800  0.56642 0.56404 0.56017 0.55497 0.54861 0.54134 0.53346 0.52516 0.51672 0.50838 0.50044 0.49308 0.48650 0.48089 0.47636 0.47306 0.47103 0.47033
0.805  0.55857 0.55619 0.55233 0.54713 0.54077 0.53351 0.52559 0.51729 0.50885 0.50056 0.49261 0.48523 0.47868 0.47305 0.46854 0.46522 0.46320 0.46251
0.810  0.55058 0.54821 0.54433 0.53912 0.53280 0.52555 0.51763 0.50934 0.50091 0.49258 0.48466 0.47730 0.47073 0.46512 0.46060 0.45729 0.45527 0.45457
0.815  0.54244 0.54007 0.53619 0.53100 0.52468 0.51741 0.50954 0.50122 0.49280 0.48453 0.47660 0.46923 0.46270 0.45708 0.45256 0.44926 0.44725 0.44656
0.820  0.53414 0.53176 0.52791 0.52273 0.51639 0.50917 0.50127 0.49301 0.48461 0.47631 0.46841 0.46108 0.45453 0.44893 0.44444 0.44114 0.43912 0.43842
0.825  0.52568 0.52331 0.51947 0.51430 0.50798 0.50078 0.49291 0.48464 0.47624 0.46801 0.46009 0.45278 0.44628 0.44069 0.43619 0.43290 0.43090 0.43021
0.830  0.51706 0.51469 0.51087 0.50568 0.49942 0.49220 0.48435 0.47614 0.46778 0.45954 0.45168 0.44440 0.43789 0.43232 0.42785 0.42456 0.42257 0.42187
0.835  0.50826 0.50590 0.50207 0.49693 0.49066 0.48351 0.47569 0.46751 0.45919 0.45098 0.44311 0.43586 0.42938 0.42385 0.41938 0.41612 0.41413 0.41345
0.840  0.49928 0.49694 0.49313 0.48802 0.48177 0.47465 0.46688 0.45869 0.45041 0.44224 0.43445 0.42723 0.42077 0.41525 0.41082 0.40756 0.40558 0.40489
0.845  0.49012 0.48779 0.48400 0.47892 0.47271 0.46560 0.45786 0.44977 0.44152 0.43340 0.42562 0.41844 0.41202 0.40655 0.40213 0.39890 0.39692 0.39625
0.850  0.48077 0.47846 0.47469 0.46961 0.46344 0.45641 0.44872 0.44064 0.43245 0.42437 0.41668 0.40955 0.40317 0.39771 0.39331 0.39011 0.38815 0.38746
0.855  0.47123 0.46891 0.46519 0.46015 0.45403 0.44700 0.43937 0.43139 0.42323 0.41524 0.40757 0.40049 0.39415 0.38874 0.38439 0.38120 0.37925 0.37858
0.860  0.46147 0.45918 0.45547 0.45050 0.44442 0.43746 0.42989 0.42193 0.41387 0.40592 0.39834 0.39128 0.38500 0.37966 0.37533 0.37217 0.37024 0.36958
0.865  0.45151 0.44924 0.44556 0.44063 0.43458 0.42772 0.42018 0.41234 0.40431 0.39647 0.38893 0.38197 0.37574 0.37042 0.36615 0.36301 0.36110 0.36043
0.870  0.44132 0.43908 0.43544 0.43054 0.42458 0.41775 0.41033 0.40252 0.39462 0.38682 0.37935 0.37247 0.36631 0.36104 0.35682 0.35371 0.35182 0.35118
0.875  0.43091 0.42870 0.42510 0.42025 0.41436 0.40761 0.40027 0.39256 0.38470 0.37699 0.36966 0.36284 0.35675 0.35155 0.34735 0.34429 0.34242 0.34176
0.880  0.42026 0.41807 0.41450 0.40974 0.40389 0.39722 0.38998 0.38236 0.37465 0.36704 0.35975 0.35303 0.34702 0.34188 0.33775 0.33472 0.33287 0.33223
0.885  0.40936 0.40720 0.40368 0.39896 0.39323 0.38665 0.37951 0.37200 0.36435 0.35685 0.34970 0.34304 0.33712 0.33205 0.32799 0.32499 0.32318 0.32256
0.890  0.39820 0.39606 0.39261 0.38797 0.38231 0.37585 0.36878 0.36138 0.35390 0.34651 0.33944 0.33291 0.32707 0.32209 0.31807 0.31513 0.31334 0.31271
0.895  0.38676 0.38467 0.38128 0.37671 0.37113 0.36477 0.35786 0.35059 0.34319 0.33593 0.32898 0.32257 0.31684 0.31193 0.30798 0.30510 0.30334 0.30273
0.900  0.37505 0.37299 0.36966 0.36516 0.35971 0.35347 0.34665 0.33952 0.33226 0.32514 0.31836 0.31204 0.30641 0.30160 0.29774 0.29490 0.29317 0.29256
0.905  0.36303 0.36102 0.35774 0.35335 0.34798 0.34187 0.33523 0.32820 0.32114 0.31417 0.30749 0.30130 0.29580 0.29111 0.28731 0.28454 0.28284 0.28225
0.910  0.35070 0.34873 0.34553 0.34124 0.33600 0.33003 0.32350 0.31668 0.30974 0.30293 0.29640 0.29039 0.28501 0.28040 0.27669 0.27399 0.27233 0.27176
0.915  0.33803 0.33612 0.33300 0.32879 0.32371 0.31786 0.31149 0.30484 0.29809 0.29144 0.28508 0.27922 0.27398 0.26949 0.26587 0.26324 0.26163 0.26105
0.920  0.32501 0.32314 0.32012 0.31603 0.31107 0.30541 0.29923 0.29276 0.28618 0.27973 0.27355 0.26782 0.26272 0.25836 0.25487 0.25229 0.25072 0.25018
0.925  0.31162 0.30981 0.30686 0.30293 0.29811 0.29259 0.28660 0.28034 0.27396 0.26771 0.26172 0.25617 0.25123 0.24700 0.24362 0.24112 0.23961 0.23908
0.930  0.29783 0.29608 0.29324 0.28941 0.28476 0.27946 0.27368 0.26759 0.26143 0.25539 0.24961 0.24428 0.23948 0.23543 0.23214 0.22973 0.22826 0.22774
0.935  0.28362 0.28194 0.27921 0.27552 0.27105 0.26592 0.26035 0.25453 0.24861 0.24276 0.23720 0.23208 0.22749 0.22356 0.22040 0.21809 0.21667 0.21619
0.940  0.26895 0.26734 0.26471 0.26120 0.25688 0.25201 0.24668 0.24107 0.23540 0.22984 0.22451 0.21957 0.21518 0.21142 0.20839 0.20618 0.20483 0.20437
0.945  0.25378 0.25225 0.24974 0.24638 0.24230 0.23762 0.23254 0.22719 0.22180 0.21650 0.21143 0.20673 0.20255 0.19897 0.19608 0.19398 0.19269 0.19224
0.950  0.23808 0.23662 0.23426 0.23107 0.22721 0.22279 0.21794 0.21292 0.20781 0.20277 0.19797 0.19352 0.18956 0.18618 0.18345 0.18146 0.18024 0.17982
0.955  0.22178 0.22041 0.21819 0.21520 0.21155 0.20739 0.20288 0.19813 0.19333 0.18859 0.18408 0.17991 0.17619 0.17301 0.17045 0.16858 0.16744 0.16703
0.960  0.20482 0.20355 0.20147 0.19868 0.19531 0.19144 0.18721 0.18279 0.17832 0.17391 0.16972 0.16586 0.16238 0.15943 0.15705 0.15531 0.15424 0.15387
0.965  0.18712 0.18595 0.18404 0.18148 0.17835 0.17479 0.17089 0.16686 0.16273 0.15870 0.15482 0.15128 0.14808 0.14536 0.14318 0.14157 0.14059 0.14024
0.970  0.16856 0.16750 0.16577 0.16343 0.16062 0.15737 0.15387 0.15019 0.14647 0.14281 0.13929 0.13608 0.13318 0.13072 0.12875 0.12730 0.12641 0.12610
0.975  0.14899 0.14804 0.14650 0.14444 0.14192 0.13906 0.13593 0.13267 0.12937 0.12612 0.12302 0.12016 0.11759 0.11541 0.11366 0.11237 0.11158 0.11130
0.980  0.12817 0.12735 0.12602 0.12425 0.12208 0.11959 0.11690 0.11409 0.11125 0.10845 0.10579 0.10332 0.10110 0.09923 0.09771 0.09661 0.09593 0.09567
0.985  0.10572 0.10505 0.10395 0.10248 0.10069 0.09866 0.09644 0.09413 0.09178 0.08947 0.08728 0.08525 0.08343 0.08189 0.08065 0.07974 0.07918 0.07898
0.990  0.08092 0.08041 0.07958 0.07846 0.07710 0.07555 0.07386 0.07211 0.07032 0.06857 0.06692 0.06538 0.06400 0.06283 0.06188 0.06120 0.06077 0.06062
0.995  0.05194 0.05162 0.05109 0.05038 0.04953 0.04855 0.04750 0.04640 0.04527 0.04418 0.04314 0.04218 0.04131 0.04058 0.03999 0.03956 0.03930 0.03918
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e090.dat <==
# alpha = -0.15 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99988 0.99988 0.99988 0.99987 0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983 0.99982 0.99982
0.020  0.99979 0.99978 0.99978 0.99978 0.99977 0.99976 0.99975 0.99974 0.99974 0.99973 0.99972 0.99971 0.99970 0.99970 0.99969 0.99969 0.99969 0.99969
0.025  0.99967 0.99966 0.99966 0.99965 0.99964 0.99963 0.99961 0.99960 0.99959 0.99957 0.99956 0.99955 0.99954 0.99953 0.99952 0.99951 0.99951 0.99951
0.030  0.99952 0.99951 0.99951 0.99949 0.99948 0.99946 0.99944 0.99942 0.99940 0.99938 0.99937 0.99935 0.99933 0.99932 0.99931 0.99930 0.99930 0.99929
0.035  0.99935 0.99934 0.99933 0.99931 0.99929 0.99927 0.99924 0.99922 0.99919 0.99916 0.99914 0.99911 0.99909 0.99907 0.99906 0.99905 0.99904 0.99904
0.040  0.99915 0.99914 0.99912 0.99910 0.99907 0.99904 0.99901 0.99898 0.99894 0.99890 0.99887 0.99884 0.99881 0.99879 0.99877 0.99876 0.99875 0.99874
0.045  0.99892 0.99891 0.99889 0.99886 0.99883 0.99879 0.99875 0.99870 0.99866 0.99861 0.99857 0.99853 0.99850 0.99847 0.99844 0.99842 0.99841 0.99841
0.050  0.99867 0.99865 0.99863 0.99859 0.99855 0.99850 0.99845 0.99840 0.99834 0.99829 0.99824 0.99819 0.99814 0.99811 0.99808 0.99806 0.99804 0.99804
0.055  0.99839 0.99837 0.99834 0.99830 0.99825 0.99819 0.99813 0.99806 0.99799 0.99793 0.99787 0.99781 0.99775 0.99771 0.99767 0.99765 0.99763 0.99762
0.060  0.99808 0.99806 0.99802 0.99797 0.99791 0.99785 0.99777 0.99769 0.99761 0.99753 0.99746 0.99739 0.99733 0.99727 0.99723 0.99720 0.99718 0.99717
0.065  0.99775 0.99772 0.99768 0.99762 0.99755 0.99747 0.99738 0.99729 0.99720 0.99711 0.99702 0.99694 0.99686 0.99680 0.99675 0.99671 0.99669 0.99668
0.070  0.99738 0.99735 0.99731 0.99724 0.99716 0.99707 0.99697 0.99686 0.99675 0.99664 0.99654 0.99645 0.99636 0.99629 0.99623 0.99619 0.99616 0.99615
0.075  0.99700 0.99696 0.99691 0.99683 0.99674 0.99663 0.99652 0.99639 0.99627 0.99615 0.99603 0.99592 0.99582 0.99574 0.99567 0.99562 0.99559 0.99558
0.080  0.99658 0.99654 0.99648 0.99639 0.99629 0.99617 0.99603 0.99590 0.99575 0.99561 0.99548 0.99536 0.99525 0.99515 0.99507 0.99502 0.99498 0.99497
0.085  0.99614 0.99610 0.99602 0.99593 0.99581 0.99567 0.99552 0.99537 0.99521 0.99505 0.99490 0.99476 0.99463 0.99452 0.99444 0.99438 0.99434 0.99432
0.090  0.99567 0.99562 0.99554 0.99543 0.99530 0.99515 0.99498 0.99480 0.99462 0.99445 0.99428 0.99412 0.99398 0.99386 0.99376 0.99369 0.99365 0.99363
0.095  0.99518 0.99512 0.99503 0.99491 0.99476 0.99459 0.99440 0.99421 0.99401 0.99381 0.99362 0.99345 0.99329 0.99316 0.99305 0.99297 0.99292 0.99290
0.100  0.99465 0.99459 0.99449 0.99436 0.99419 0.99400 0.99380 0.99358 0.99336 0.99314 0.99293 0.99274 0.99257 0.99242 0.99230 0.99221 0.99216 0.99214
0.105  0.99410 0.99403 0.99392 0.99378 0.99360 0.99339 0.99316 0.99292 0.99268 0.99244 0.99221 0.99199 0.99180 0.99164 0.99151 0.99141 0.99135 0.99133
0.110  0.99352 0.99345 0.99333 0.99317 0.99297 0.99274 0.99249 0.99223 0.99196 0.99170 0.99145 0.99121 0.99100 0.99082 0.99068 0.99057 0.99051 0.99048
0.115  0.99292 0.99284 0.99271 0.99253 0.99231 0.99206 0.99179 0.99150 0.99121 0.99092 0.99065 0.99039 0.99016 0.98997 0.98981 0.98970 0.98963 0.98960
0.120  0.99229 0.99220 0.99205 0.99186 0.99163 0.99135 0.99106 0.99075 0.99043 0.99012 0.98981 0.98954 0.98929 0.98907 0.98890 0.98878 0.98870 0.98867
0.125  0.99163 0.99153 0.99138 0.99117 0.99091 0.99062 0.99029 0.98996 0.98961 0.98927 0.98895 0.98864 0.98837 0.98814 0.98796 0.98782 0.98774 0.98770
0.130  0.99094 0.99083 0.99067 0.99044 0.99016 0.98985 0.98950 0.98913 0.98876 0.98839 0.98804 0.98771 0.98742 0.98717 0.98697 0.98682 0.98674 0.98670
0.135  0.99022 0.99011 0.98993 0.98969 0.98939 0.98905 0.98867 0.98828 0.98788 0.98748 0.98710 0.98675 0.98643 0.98616 0.98595 0.98579 0.98569 0.98565
0.140  0.98948 0.98936 0.98917 0.98890 0.98858 0.98821 0.98781 0.98739 0.98696 0.98653 0.98612 0.98574 0.98541 0.98512 0.98488 0.98471 0.98461 0.98457
0.145  0.98871 0.98858 0.98837 0.98809 0.98775 0.98735 0.98692 0.98647 0.98600 0.98555 0.98511 0.98470 0.98434 0.98403 0.98378 0.98360 0.98349 0.98344
0.150  0.98791 0.98777 0.98755 0.98725 0.98688 0.98646 0.98600 0.98551 0.98502 0.98453 0.98406 0.98363 0.98324 0.98291 0.98264 0.98244 0.98233 0.98228
0.155  0.98708 0.98694 0.98670 0.98638 0.98598 0.98553 0.98504 0.98452 0.98399 0.98347 0.98297 0.98251 0.98210 0.98174 0.98146 0.98125 0.98112 0.98108
0.160  0.98623 0.98607 0.98582 0.98547 0.98506 0.98458 0.98405 0.98350 0.98294 0.98238 0.98185 0.98136 0.98092 0.98054 0.98024 0.98002 0.97988 0.97984
0.165  0.98534 0.98518 0.98491 0.98454 0.98410 0.98359 0.98303 0.98245 0.98185 0.98126 0.98069 0.98017 0.97970 0.97930 0.97898 0.97874 0.97860 0.97855
0.170  0.98443 0.98426 0.98397 0.98358 0.98311 0.98257 0.98198 0.98136 0.98072 0.98010 0.97950 0.97894 0.97845 0.97802 0.97768 0.97743 0.97728 0.97723
0.175  0.98349 0.98330 0.98300 0.98259 0.98209 0.98152 0.98090 0.98024 0.97957 0.97890 0.97827 0.97768 0.97715 0.97670 0.97634 0.97608 0.97591 0.97586
0.180  0.98252 0.98233 0.98201 0.98157 0.98105 0.98044 0.97978 0.97908 0.97837 0.97767 0.97700 0.97638 0.97582 0.97535 0.97496 0.97468 0.97451 0.97445
0.185  0.98152 0.98132 0.98098 0.98052 0.97997 0.97933 0.97863 0.97789 0.97714 0.97640 0.97570 0.97504 0.97445 0.97395 0.97355 0.97325 0.97307 0.97301
0.190  0.98050 0.98028 0.97992 0.97944 0.97886 0.97818 0.97745 0.97667 0.97588 0.97510 0.97435 0.97366 0.97304 0.97251 0.97209 0.97178 0.97159 0.97152
0.195  0.97944 0.97921 0.97884 0.97833 0.97771 0.97700 0.97623 0.97541 0.97458 0.97376 0.97298 0.97225 0.97160 0.97104 0.97059 0.97026 0.97006 0.96999
0.200  0.97836 0.97812 0.97772 0.97719 0.97654 0.97580 0.97498 0.97412 0.97325 0.97239 0.97156 0.97080 0.97011 0.96953 0.96905 0.96871 0.96850 0.96842
0.205  0.97725 0.97699 0.97658 0.97602 0.97534 0.97455 0.97370 0.97280 0.97188 0.97098 0.97011 0.96930 0.96859 0.96797 0.96748 0.96712 0.96689 0.96681
0.210  0.97610 0.97584 0.97540 0.97482 0.97410 0.97328 0.97238 0.97144 0.97048 0.96953 0.96862 0.96778 0.96702 0.96638 0.96586 0.96548 0.96525 0.96516
0.215  0.97493 0.97465 0.97420 0.97358 0.97283 0.97197 0.97104 0.97005 0.96904 0.96805 0.96709 0.96621 0.96542 0.96475 0.96420 0.96381 0.96356 0.96347
0.220  0.97373 0.97344 0.97296 0.97232 0.97154 0.97064 0.96965 0.96862 0.96757 0.96653 0.96553 0.96461 0.96378 0.96307 0.96251 0.96209 0.96184 0.96174
0.225  0.97250 0.97219 0.97169 0.97102 0.97021 0.96927 0.96824 0.96716 0.96606 0.96497 0.96393 0.96296 0.96210 0.96136 0.96077 0.96033 0.96007 0.95997
0.230  0.97123 0.97091 0.97040 0.96970 0.96884 0.96786 0.96679 0.96566 0.96451 0.96338 0.96229 0.96128 0.96038 0.95961 0.95899 0.95854 0.95826 0.95817
0.235  0.96994 0.96961 0.96907 0.96834 0.96745 0.96642 0.96531 0.96413 0.96293 0.96175 0.96061 0.95956 0.95862 0.95782 0.95717 0.95670 0.95641 0.95632
0.240  0.96862 0.96827 0.96771 0.96695 0.96602 0.96496 0.96379 0.96256 0.96131 0.96008 0.95890 0.95780 0.95683 0.95599 0.95532 0.95482 0.95452 0.95442
0.245  0.96727 0.96691 0.96632 0.96553 0.96456 0.96345 0.96224 0.96096 0.95966 0.95838 0.95715 0.95601 0.95499 0.95412 0.95342 0.95290 0.95259 0.95248
0.250  0.96589 0.96551 0.96490 0.96408 0.96307 0.96192 0.96065 0.95933 0.95797 0.95664 0.95536 0.95417 0.95311 0.95221 0.95148 0.95094 0.95062 0.95051
0.255  0.96447 0.96408 0.96345 0.96259 0.96154 0.96035 0.95903 0.95765 0.95625 0.95486 0.95353 0.95230 0.95120 0.95026 0.94950 0.94894 0.94860 0.94849
0.260  0.96303 0.96262 0.96196 0.96107 0.95999 0.95874 0.95738 0.95595 0.95449 0.95304 0.95167 0.95039 0.94924 0.94826 0.94748 0.94690 0.94655 0.94642
0.265  0.96155 0.96113 0.96045 0.95952 0.95840 0.95710 0.95569 0.95420 0.95269 0.95119 0.94976 0.94843 0.94725 0.94623 0.94541 0.94482 0.94445 0.94432
0.270  0.96004 0.95961 0.95890 0.95794 0.95677 0.95543 0.95397 0.95242 0.95086 0.94930 0.94782 0.94644 0.94521 0.94416 0.94331 0.94269 0.94231 0.94218
0.275  0.95851 0.95805 0.95732 0.95633 0.95512 0.95373 0.95221 0.95061 0.94898 0.94738 0.94584 0.94441 0.94313 0.94204 0.94117 0.94052 0.94013 0.93999
0.280  0.95693 0.95647 0.95570 0.95468 0.95343 0.95199 0.95042 0.94876 0.94708 0.94541 0.94382 0.94234 0.94102 0.93989 0.93898 0.93831 0.93791 0.93776
0.285  0.95533 0.95485 0.95406 0.95300 0.95170 0.95021 0.94859 0.94687 0.94513 0.94341 0.94176 0.94023 0.93886 0.93769 0.93675 0.93606 0.93564 0.93550
0.290  0.95370 0.95320 0.95238 0.95128 0.94994 0.94840 0.94672 0.94495 0.94315 0.94137 0.93966 0.93808 0.93667 0.93546 0.93448 0.93377 0.93334 0.93319
0.295  0.95203 0.95151 0.95067 0.94954 0.94815 0.94656 0.94482 0.94299 0.94113 0.93929 0.93752 0.93589 0.93443 0.93318 0.93217 0.93144 0.93099 0.93084
0.300  0.95033 0.94980 0.94893 0.94775 0.94632 0.94468 0.94288 0.94100 0.93907 0.93717 0.93535 0.93366 0.93215 0.93086 0.92982 0.92906 0.92860 0.92844
0.305  0.94860 0.94805 0.94715 0.94594 0.94446 0.94277 0.94091 0.93896 0.93697 0.93501 0.93313 0.93139 0.92983 0.92850 0.92743 0.92664 0.92617 0.92600
0.310  0.94684 0.94627 0.94534 0.94409 0.94257 0.94082 0.93890 0.93689 0.93484 0.93281 0.93088 0.92908 0.92747 0.92610 0.92499 0.92418 0.92369 0.92352
0.315  0.94504 0.94445 0.94349 0.94221 0.94063 0.93883 0.93686 0.93478 0.93267 0.93058 0.92858 0.92673 0.92507 0.92366 0.92251 0.92168 0.92117 0.92099
0.320  0.94321 0.94260 0.94162 0.94029 0.93867 0.93681 0.93478 0.93264 0.93046 0.92831 0.92625 0.92434 0.92263 0.92117 0.92000 0.91914 0.91861 0.91843
0.325  0.94134 0.94072 0.93970 0.93834 0.93667 0.93475 0.93266 0.93045 0.92821 0.92599 0.92387 0.92191 0.92015 0.91864 0.91743 0.91655 0.91601 0.91581
0.330  0.93944 0.93880 0.93775 0.93635 0.93463 0.93266 0.93050 0.92823 0.92592 0.92364 0.92146 0.91943 0.91762 0.91607 0.91483 0.91392 0.91336 0.91317
0.335  0.93751 0.93685 0.93577 0.93432 0.93256 0.93053 0.92831 0.92598 0.92360 0.92125 0.91900 0.91692 0.91505 0.91346 0.91218 0.91124 0.91067 0.91048
0.340  0.93554 0.93486 0.93375 0.93227 0.93045 0.92836 0.92608 0.92368 0.92123 0.91882 0.91651 0.91436 0.91245 0.91081 0.90949 0.90852 0.90793 0.90774
0.345  0.93354 0.93284 0.93170 0.93017 0.92830 0.92616 0.92381 0.92134 0.91883 0.91635 0.91397 0.91177 0.90980 0.90811 0.90676 0.90576 0.90516 0.90495
0.350  0.93150 0.93078 0.92961 0.92804 0.92612 0.92391 0.92150 0.91897 0.91638 0.91383 0.91139 0.90913 0.90710 0.90537 0.90398 0.90296 0.90234 0.90212
0.355  0.92942 0.92869 0.92749 0.92587 0.92390 0.92164 0.91916 0.91655 0.91390 0.91128 0.90877 0.90645 0.90437 0.90259 0.90116 0.90011 0.89947 0.89925
0.360  0.92731 0.92656 0.92533 0.92367 0.92164 0.91932 0.91678 0.91410 0.91138 0.90869 0.90611 0.90373 0.90159 0.89977 0.89830 0.89722 0.89657 0.89634
0.365  0.92517 0.92439 0.92313 0.92143 0.91935 0.91696 0.91436 0.91161 0.90882 0.90605 0.90341 0.90096 0.89877 0.89690 0.89539 0.89429 0.89361 0.89338
0.370  0.92299 0.92219 0.92090 0.91915 0.91702 0.91457 0.91190 0.90908 0.90621 0.90338 0.90067 0.89816 0.89591 0.89399 0.89244 0.89131 0.89062 0.89039
0.375  0.92077 0.91995 0.91862 0.91683 0.91464 0.91214 0.90940 0.90651 0.90356 0.90066 0.89788 0.89531 0.89300 0.89103 0.88945 0.88828 0.88758 0.88734
0.380  0.91852 0.91768 0.91632 0.91448 0.91224 0.90967 0.90686 0.90390 0.90088 0.89791 0.89506 0.89242 0.89005 0.88803 0.88641 0.88522 0.88449 0.88425
0.385  0.91622 0.91536 0.91397 0.91209 0.90979 0.90716 0.90428 0.90124 0.89815 0.89511 0.89219 0.88948 0.88706 0.88499 0.88332 0.88211 0.88136 0.88111
0.390  0.91389 0.91301 0.91159 0.90966 0.90731 0.90461 0.90165 0.89855 0.89539 0.89226 0.88928 0.88650 0.88402 0.88191 0.88020 0.87895 0.87819 0.87793
0.395  0.91153 0.91063 0.90916 0.90719 0.90478 0.90202 0.89900 0.89582 0.89258 0.88938 0.88632 0.88348 0.88094 0.87877 0.87703 0.87575 0.87497 0.87470
0.400  0.90912 0.90820 0.90670 0.90468 0.90222 0.89939 0.89630 0.89304 0.88973 0.88645 0.88332 0.88042 0.87782 0.87560 0.87381 0.87250 0.87170 0.87143
0.405  0.90668 0.90573 0.90420 0.90214 0.89961 0.89672 0.89356 0.89022 0.88684 0.88349 0.88028 0.87731 0.87465 0.87238 0.87055 0.86921 0.86839 0.86812
0.410  0.90419 0.90323 0.90166 0.89955 0.89697 0.89401 0.89077 0.88737 0.88390 0.88048 0.87719 0.87416 0.87144 0.86911 0.86724 0.86587 0.86504 0.86476
0.415  0.90167 0.90068 0.89908 0.89692 0.89429 0.89126 0.88795 0.88447 0.88092 0.87742 0.87407 0.87096 0.86818 0.86580 0.86389 0.86249 0.86164 0.86135
0.420  0.89911 0.89810 0.89646 0.89426 0.89156 0.88847 0.88509 0.88152 0.87790 0.87432 0.87089 0.86772 0.86488 0.86245 0.86049 0.85906 0.85819 0.85789
0.425  0.89651 0.89548 0.89380 0.89155 0.88879 0.88563 0.88217 0.87854 0.87484 0.87118 0.86768 0.86443 0.86153 0.85905 0.85705 0.85559 0.85470 0.85439
0.430  0.89386 0.89281 0.89110 0.88879 0.88598 0.88275 0.87922 0.87551 0.87173 0.86799 0.86442 0.86110 0.85814 0.85560 0.85356 0.85207 0.85116 0.85084
0.435  0.89118 0.89010 0.88836 0.88600 0.88313 0.87984 0.87623 0.87243 0.86858 0.86476 0.86111 0.85773 0.85470 0.85211 0.85003 0.84850 0.84757 0.84726
0.440  0.88845 0.88736 0.88558 0.88317 0.88024 0.87687 0.87319 0.86932 0.86538 0.86149 0.85776 0.85431 0.85121 0.84857 0.84645 0.84489 0.84394 0.84362
0.445  0.88569 0.88457 0.88275 0.88030 0.87730 0.87387 0.87012 0.86616 0.86214 0.85817 0.85436 0.85084 0.84768 0.84499 0.84282 0.84123 0.84026 0.83993
0.450  0.88288 0.88174 0.87988 0.87738 0.87433 0.87082 0.86699 0.86296 0.85885 0.85480 0.85092 0.84732 0.84411 0.84136 0.83915 0.83753 0.83654 0.83620
0.455  0.88002 0.87886 0.87697 0.87442 0.87130 0.86773 0.86383 0.85971 0.85552 0.85139 0.84744 0.84377 0.84049 0.83768 0.83542 0.83377 0.83276 0.83242
0.460  0.87713 0.87594 0.87401 0.87141 0.86824 0.86459 0.86061 0.85642 0.85215 0.84793 0.84390 0.84016 0.83682 0.83396 0.83166 0.82997 0.82894 0.82859
0.465  0.87419 0.87298 0.87101 0.86836 0.86512 0.86141 0.85735 0.85307 0.84873 0.84443 0.84032 0.83651 0.83310 0.83018 0.82784 0.82612 0.82507 0.82472
0.470  0.87121 0.86997 0.86797 0.86527 0.86197 0.85818 0.85405 0.84969 0.84526 0.84089 0.83669 0.83281 0.82933 0.82637 0.82398 0.82222 0.82116 0.82080
0.475  0.86818 0.86692 0.86488 0.86213 0.85877 0.85491 0.85070 0.84626 0.84174 0.83729 0.83302 0.82906 0.82552 0.82250 0.82006 0.81828 0.81719 0.81682
0.480  0.86510 0.86383 0.86175 0.85894 0.85552 0.85160 0.84730 0.84278 0.83818 0.83364 0.82930 0.82527 0.82166 0.81858 0.81610 0.81429 0.81318 0.81280
0.485  0.86199 0.86068 0.85857 0.85571 0.85223 0.84823 0.84386 0.83926 0.83458 0.82995 0.82553 0.82142 0.81776 0.81462 0.81210 0.81025 0.80912 0.80873
0.490  0.85882 0.85749 0.85534 0.85243 0.84889 0.84482 0.84037 0.83569 0.83092 0.82622 0.82171 0.81753 0.81380 0.81061 0.80804 0.80615 0.80501 0.80462
0.495  0.85561 0.85426 0.85207 0.84911 0.84550 0.84136 0.83683 0.83206 0.82722 0.82243 0.81784 0.81360 0.80979 0.80655 0.80393 0.80201 0.80085 0.80045
0.500  0.85235 0.85098 0.84875 0.84574 0.84207 0.83785 0.83325 0.82840 0.82346 0.81860 0.81393 0.80961 0.80574 0.80244 0.79977 0.79783 0.79664 0.79623
0.505  0.84904 0.84765 0.84538 0.84232 0.83858 0.83430 0.82961 0.82468 0.81966 0.81471 0.80997 0.80557 0.80164 0.79827 0.79557 0.79359 0.79238 0.79197
0.510  0.84569 0.84427 0.84196 0.83885 0.83505 0.83069 0.82593 0.82092 0.81581 0.81077 0.80596 0.80148 0.79749 0.79406 0.79132 0.78930 0.78807 0.78765
0.515  0.84228 0.84084 0.83849 0.83533 0.83147 0.82704 0.82220 0.81711 0.81192 0.80679 0.80189 0.79735 0.79328 0.78980 0.78701 0.78496 0.78371 0.78329
0.520  0.83883 0.83736 0.83498 0.83177 0.82784 0.82334 0.81842 0.81324 0.80797 0.80276 0.79777 0.79316 0.78903 0.78550 0.78265 0.78057 0.77930 0.77887
0.525  0.83532 0.83383 0.83141 0.82814 0.82416 0.81959 0.81458 0.80932 0.80396 0.79868 0.79361 0.78892 0.78472 0.78114 0.77825 0.77613 0.77484 0.77440
0.530  0.83177 0.83025 0.82779 0.82447 0.82043 0.81577 0.81070 0.80535 0.79991 0.79454 0.78940 0.78463 0.78037 0.77672 0.77379 0.77164 0.77033 0.76988
0.535  0.82816 0.82662 0.82412 0.82075 0.81664 0.81192 0.80676 0.80133 0.79581 0.79035 0.78513 0.78029 0.77596 0.77226 0.76928 0.76710 0.76577 0.76531
0.540  0.82450 0.82294 0.82040 0.81698 0.81280 0.80801 0.80278 0.79727 0.79165 0.78611 0.78081 0.77590 0.77150 0.76774 0.76472 0.76250 0.76115 0.76070
0.545  0.82079 0.81920 0.81663 0.81315 0.80891 0.80405 0.79874 0.79314 0.78745 0.78182 0.77644 0.77145 0.76699 0.76318 0.76010 0.75786 0.75649 0.75602
0.550  0.81702 0.81541 0.81280 0.80928 0.80497 0.80004 0.79463 0.78896 0.78318 0.77748 0.77202 0.76695 0.76243 0.75855 0.75544 0.75316 0.75177 0.75129
0.555  0.81320 0.81157 0.80892 0.80534 0.80097 0.79597 0.79049 0.78473 0.77887 0.77308 0.76754 0.76240 0.75781 0.75388 0.75072 0.74841 0.74699 0.74651
0.560  0.80932 0.80767 0.80497 0.80135 0.79692 0.79184 0.78629 0.78045 0.77450 0.76863 0.76300 0.75780 0.75314 0.74916 0.74595 0.74360 0.74217 0.74169
0.565  0.80539 0.80371 0.80098 0.79730 0.79281 0.78766 0.78203 0.77611 0.77008 0.76412 0.75842 0.75314 0.74842 0.74438 0.74112 0.73875 0.73729 0.73680
0.570  0.80140 0.79969 0.79693 0.79320 0.78865 0.78343 0.77772 0.77171 0.76560 0.75957 0.75379 0.74842 0.74364 0.73954 0.73625 0.73383 0.73236 0.73186
0.575  0.79735 0.79562 0.79282 0.78904 0.78442 0.77914 0.77334 0.76725 0.76106 0.75494 0.74909 0.74366 0.73881 0.73465 0.73132 0.72887 0.72738 0.72686
0.580  0.79325 0.79150 0.78865 0.78482 0.78014 0.77479 0.76892 0.76275 0.75647 0.75027 0.74433 0.73884 0.73392 0.72971 0.72633 0.72385 0.72234 0.72183
0.585  0.78908 0.78731 0.78443 0.78055 0.77581 0.77037 0.76443 0.75819 0.75183 0.74554 0.73953 0.73396 0.72897 0.72472 0.72128 0.71877 0.71724 0.71672
0.590  0.78485 0.78306 0.78014 0.77622 0.77141 0.76590 0.75989 0.75357 0.74712 0.74076 0.73467 0.72902 0.72398 0.71966 0.71619 0.71364 0.71209 0.71156
0.595  0.78057 0.77875 0.77580 0.77182 0.76696 0.76138 0.75529 0.74887 0.74235 0.73591 0.72975 0.72403 0.71892 0.71455 0.71103 0.70846 0.70689 0.70635
0.600  0.77622 0.77438 0.77139 0.76735 0.76244 0.75680 0.75062 0.74413 0.73753 0.73101 0.72476 0.71898 0.71381 0.70939 0.70582 0.70322 0.70163 0.70109
0.605  0.77181 0.76994 0.76692 0.76283 0.75785 0.75215 0.74590 0.73933 0.73265 0.72605 0.71973 0.71388 0.70864 0.70416 0.70056 0.69792 0.69631 0.69576
0.610  0.76733 0.76545 0.76238 0.75825 0.75321 0.74743 0.74112 0.73447 0.72771 0.72103 0.71464 0.70871 0.70341 0.69888 0.69523 0.69256 0.69093 0.69038
0.615  0.76279 0.76088 0.75778 0.75361 0.74850 0.74265 0.73627 0.72954 0.72269 0.71594 0.70948 0.70348 0.69812 0.69354 0.68985 0.68715 0.68550 0.68495
0.620  0.75818 0.75625 0.75312 0.74890 0.74374 0.73782 0.73136 0.72455 0.71763 0.71080 0.70426 0.69820 0.69278 0.68815 0.68441 0.68168 0.68001 0.67945
0.625  0.75351 0.75156 0.74839 0.74412 0.73890 0.73292 0.72638 0.71951 0.71251 0.70560 0.69899 0.69285 0.68738 0.68268 0.67892 0.67615 0.67447 0.67389
0.630  0.74876 0.74679 0.74359 0.73927 0.73399 0.72795 0.72134 0.71439 0.70732 0.70034 0.69365 0.68745 0.68191 0.67717 0.67336 0.67056 0.66886 0.66828
0.635  0.74395 0.74195 0.73872 0.73435 0.72902 0.72291 0.71624 0.70920 0.70205 0.69500 0.68824 0.68198 0.67638 0.67160 0.66774 0.66492 0.66320 0.66262
0.640  0.73907 0.73705 0.73378 0.72937 0.72398 0.71781 0.71107 0.70396 0.69674 0.68961 0.68278 0.67645 0.67080 0.66595 0.66206 0.65921 0.65747 0.65688
0.645  0.73411 0.73208 0.72877 0.72432 0.71888 0.71264 0.70581 0.69865 0.69136 0.68415 0.67726 0.67086 0.66515 0.66026 0.65633 0.65345 0.65169 0.65109
0.650  0.72908 0.72703 0.72369 0.71919 0.71370 0.70740 0.70051 0.69328 0.68589 0.67862 0.67167 0.66521 0.65943 0.65450 0.65053 0.64762 0.64585 0.64525
0.655  0.72398 0.72191 0.71853 0.71400 0.70844 0.70209 0.69514 0.68781 0.68038 0.67303 0.66600 0.65949 0.65366 0.64867 0.64467 0.64173 0.63994 0.63933
0.660  0.71880 0.71671 0.71330 0.70872 0.70311 0.69669 0.68969 0.68230 0.67479 0.66738 0.66028 0.65370 0.64783 0.64279 0.63875 0.63578 0.63397 0.63336
0.665  0.71355 0.71144 0.70800 0.70336 0.69772 0.69124 0.68415 0.67671 0.66914 0.66165 0.65450 0.64786 0.64192 0.63685 0.63276 0.62977 0.62795 0.62733
0.670  0.70822 0.70608 0.70262 0.69794 0.69224 0.68571 0.67856 0.67106 0.66340 0.65585 0.64863 0.64194 0.63595 0.63083 0.62671 0.62370 0.62185 0.62123
0.675  0.70280 0.70065 0.69716 0.69244 0.68670 0.68011 0.67290 0.66531 0.65760 0.65000 0.64271 0.63595 0.62992 0.62475 0.62060 0.61755 0.61570 0.61507
0.680  0.69731 0.69514 0.69162 0.68686 0.68105 0.67441 0.66715 0.65951 0.65174 0.64406 0.63672 0.62991 0.62381 0.61861 0.61442 0.61135 0.60948 0.60885
0.685  0.69173 0.68954 0.68599 0.68120 0.67535 0.66865 0.66132 0.65363 0.64578 0.63805 0.63064 0.62379 0.61765 0.61240 0.60818 0.60509 0.60320 0.60256
0.690  0.68607 0.68386 0.68028 0.67546 0.66956 0.66281 0.65543 0.64766 0.63977 0.63197 0.62451 0.61759 0.61142 0.60613 0.60187 0.59875 0.59685 0.59620
0.695  0.68032 0.67810 0.67449 0.66962 0.66369 0.65689 0.64946 0.64163 0.63368 0.62583 0.61831 0.61134 0.60510 0.59978 0.59549 0.59235 0.59044 0.58979
0.700  0.67448 0.67225 0.66861 0.66371 0.65774 0.65087 0.64338 0.63552 0.62749 0.61959 0.61202 0.60500 0.59873 0.59337 0.58905 0.58589 0.58396 0.58330
0.705  0.66856 0.66631 0.66265 0.65772 0.65168 0.64479 0.63725 0.62931 0.62125 0.61329 0.60567 0.59860 0.59228 0.58689 0.58254 0.57935 0.57741 0.57675
0.710  0.66254 0.66027 0.65659 0.65163 0.64556 0.63862 0.63103 0.62304 0.61493 0.60691 0.59924 0.59213 0.58577 0.58034 0.57596 0.57276 0.57080 0.57014
0.715  0.65643 0.65415 0.65045 0.64545 0.63935 0.63236 0.62473 0.61669 0.60850 0.60045 0.59273 0.58557 0.57918 0.57371 0.56931 0.56608 0.56412 0.56345
0.720  0.65023 0.64793 0.64420 0.63917 0.63305 0.62600 0.61832 0.61023 0.60202 0.59392 0.58615 0.57895 0.57251 0.56702 0.56259 0.55934 0.55737 0.55669
0.725  0.64393 0.64162 0.63786 0.63281 0.62663 0.61957 0.61184 0.60371 0.59546 0.58728 0.57948 0.57226 0.56578 0.56024 0.55580 0.55254 0.55054 0.54987
0.730  0.63753 0.63521 0.63143 0.62635 0.62014 0.61304 0.60528 0.59711 0.58878 0.58059 0.57274 0.56547 0.55897 0.55341 0.54893 0.54565 0.54365 0.54297
0.735  0.63102 0.62869 0.62490 0.61980 0.61356 0.60640 0.59860 0.59039 0.58205 0.57382 0.56593 0.55862 0.55208 0.54649 0.54199 0.53870 0.53669 0.53601
0.740  0.62442 0.62207 0.61827 0.61314 0.60688 0.59969 0.59185 0.58360 0.57523 0.56693 0.55901 0.55167 0.54512 0.53950 0.53498 0.53167 0.52965 0.52897
0.745  0.61771 0.61535 0.61154 0.60637 0.60008 0.59288 0.58501 0.57673 0.56829 0.55999 0.55204 0.54466 0.53806 0.53244 0.52789 0.52457 0.52255 0.52185
0.750  0.61089 0.60853 0.60469 0.59951 0.59319 0.58597 0.57805 0.56973 0.56129 0.55295 0.54495 0.53757 0.53095 0.52528 0.52074 0.51740 0.51536 0.51467
0.755  0.60396 0.60159 0.59773 0.59255 0.58621 0.57894 0.57101 0.56267 0.55417 0.54581 0.53780 0.53038 0.52373 0.51806 0.51349 0.51015 0.50811 0.50741
0.760  0.59692 0.59454 0.59067 0.58547 0.57912 0.57182 0.56387 0.55551 0.54699 0.53860 0.53057 0.52312 0.51645 0.51075 0.50618 0.50282 0.50077 0.50008
0.765  0.58976 0.58738 0.58350 0.57829 0.57189 0.56461 0.55661 0.54822 0.53970 0.53127 0.52322 0.51575 0.50909 0.50338 0.49878 0.49541 0.49336 0.49266
0.770  0.58249 0.58010 0.57621 0.57097 0.56458 0.55725 0.54927 0.54086 0.53230 0.52387 0.51580 0.50832 0.50163 0.49590 0.49130 0.48793 0.48587 0.48518
0.775  0.57509 0.57270 0.56881 0.56356 0.55716 0.54982 0.54182 0.53340 0.52482 0.51636 0.50828 0.50078 0.49409 0.48836 0.48375 0.48037 0.47831 0.47760
0.780  0.56757 0.56517 0.56128 0.55603 0.54962 0.54227 0.53423 0.52580 0.51722 0.50877 0.50068 0.49317 0.48646 0.48073 0.47610 0.47272 0.47066 0.46995
0.785  0.55992 0.55752 0.55362 0.54837 0.54194 0.53458 0.52657 0.51813 0.50954 0.50108 0.49296 0.48545 0.47875 0.47300 0.46838 0.46499 0.46293 0.46223
0.790  0.55215 0.54974 0.54584 0.54057 0.53416 0.52680 0.51878 0.51031 0.50175 0.49326 0.48516 0.47765 0.47093 0.46520 0.46057 0.45719 0.45512 0.45441
0.795  0.54423 0.54183 0.53793 0.53267 0.52625 0.51890 0.51086 0.50242 0.49383 0.48537 0.47725 0.46974 0.46304 0.45729 0.45268 0.44929 0.44722 0.44652
0.800  0.53618 0.53379 0.52989 0.52463 0.51820 0.51085 0.50284 0.49441 0.48582 0.47735 0.46926 0.46175 0.45504 0.44931 0.44469 0.44131 0.43925 0.43854
0.805  0.52800 0.52560 0.52171 0.51646 0.51004 0.50270 0.49467 0.48625 0.47768 0.46924 0.46115 0.45365 0.44696 0.44123 0.43662 0.43324 0.43118 0.43048
0.810  0.51966 0.51727 0.51337 0.50813 0.50174 0.49442 0.48641 0.47800 0.46945 0.46100 0.45294 0.44546 0.43877 0.43306 0.42845 0.42508 0.42303 0.42232
0.815  0.51118 0.50880 0.50491 0.49968 0.49331 0.48598 0.47801 0.46960 0.46107 0.45267 0.44462 0.43715 0.43050 0.42479 0.42019 0.41683 0.41478 0.41409
0.820  0.50255 0.50016 0.49630 0.49109 0.48471 0.47743 0.46946 0.46111 0.45260 0.44420 0.43619 0.42875 0.42210 0.41642 0.41185 0.40850 0.40645 0.40575
0.825  0.49376 0.49138 0.48753 0.48234 0.47599 0.46874 0.46081 0.45247 0.44398 0.43565 0.42763 0.42023 0.41362 0.40796 0.40340 0.40006 0.39802 0.39733
0.830  0.48481 0.48244 0.47861 0.47342 0.46713 0.45988 0.45198 0.44370 0.43526 0.42694 0.41899 0.41162 0.40503 0.39939 0.39486 0.39153 0.38950 0.38881
0.835  0.47569 0.47334 0.46951 0.46437 0.45808 0.45090 0.44304 0.43480 0.42641 0.41814 0.41021 0.40288 0.39632 0.39073 0.38621 0.38291 0.38089 0.38020
0.840  0.46640 0.46406 0.46026 0.45515 0.44891 0.44177 0.43396 0.42574 0.41741 0.40918 0.40133 0.39404 0.38752 0.38195 0.37747 0.37418 0.37217 0.37149
0.845  0.45694 0.45462 0.45084 0.44577 0.43957 0.43245 0.42470 0.41657 0.40829 0.40012 0.39230 0.38506 0.37859 0.37307 0.36861 0.36535 0.36336 0.36268
0.850  0.44729 0.44499 0.44125 0.43619 0.43004 0.42301 0.41532 0.40722 0.39901 0.39090 0.38317 0.37599 0.36957 0.36408 0.35965 0.35642 0.35445 0.35377
0.855  0.43746 0.43517 0.43147 0.42646 0.42036 0.41336 0.40574 0.39775 0.38959 0.38157 0.37388 0.36677 0.36041 0.35497 0.35060 0.34738 0.34543 0.34476
0.860  0.42743 0.42516 0.42149 0.41655 0.41051 0.40358 0.39603 0.38809 0.38003 0.37208 0.36449 0.35742 0.35113 0.34576 0.34142 0.33824 0.33631 0.33565
0.865  0.41720 0.41496 0.41133 0.40644 0.40045 0.39362 0.38613 0.37830 0.37030 0.36247 0.35493 0.34797 0.34174 0.33641 0.33213 0.32899 0.32707 0.32642
0.870  0.40677 0.40456 0.40097 0.39612 0.39022 0.38345 0.37608 0.36832 0.36045 0.35268 0.34524 0.33836 0.33221 0.32695 0.32272 0.31962 0.31773 0.31708
0.875  0.39612 0.39394 0.39040 0.38562 0.37980 0.37312 0.36584 0.35820 0.35040 0.34274 0.33542 0.32864 0.32257 0.31738 0.31319 0.31014 0.30827 0.30763
0.880  0.38525 0.38311 0.37960 0.37491 0.36915 0.36257 0.35541 0.34787 0.34022 0.33267 0.32544 0.31875 0.31278 0.30766 0.30355 0.30053 0.29869 0.29806
0.885  0.37415 0.37204 0.36860 0.36396 0.35832 0.35185 0.34480 0.33738 0.32983 0.32240 0.31531 0.30872 0.30284 0.29781 0.29377 0.29080 0.28900 0.28838
0.890  0.36282 0.36074 0.35736 0.35281 0.34727 0.34091 0.33397 0.32668 0.31929 0.31200 0.30502 0.29856 0.29278 0.28784 0.28386 0.28095 0.27918 0.27856
0.895  0.35123 0.34919 0.34589 0.34143 0.33597 0.32974 0.32296 0.31581 0.30854 0.30139 0.29455 0.28822 0.28256 0.27772 0.27382 0.27097 0.26923 0.26863
0.900  0.33939 0.33740 0.33416 0.32978 0.32446 0.31837 0.31170 0.30471 0.29760 0.29061 0.28393 0.27772 0.27219 0.26745 0.26365 0.26085 0.25915 0.25856
0.905  0.32728 0.32533 0.32216 0.31790 0.31269 0.30674 0.30025 0.29340 0.28649 0.27966 0.27312 0.26706 0.26166 0.25704 0.25332 0.25059 0.24893 0.24836
0.910  0.31489 0.31299 0.30991 0.30576 0.30068 0.29488 0.28855 0.28190 0.27514 0.26849 0.26212 0.25624 0.25098 0.24647 0.24284 0.24019 0.23857 0.23802
0.915  0.30221 0.30037 0.29737 0.29332 0.28841 0.28275 0.27659 0.27014 0.26358 0.25712 0.25093 0.24522 0.24011 0.23573 0.23221 0.22964 0.22806 0.22752
0.920  0.28922 0.28743 0.28453 0.28061 0.27583 0.27038 0.26442 0.25817 0.25181 0.24555 0.23957 0.23401 0.22906 0.22483 0.22143 0.21892 0.21740 0.21688
0.925  0.27590 0.27418 0.27137 0.26760 0.26299 0.25770 0.25195 0.24592 0.23978 0.23374 0.22796 0.22260 0.21783 0.21374 0.21046 0.20805 0.20658 0.20608
0.930  0.26225 0.26059 0.25789 0.25425 0.24982 0.24476 0.23922 0.23340 0.22750 0.22170 0.21614 0.21101 0.20640 0.20249 0.19932 0.19700 0.19559 0.19510
0.935  0.24824 0.24665 0.24407 0.24059 0.23634 0.23148 0.22618 0.22063 0.21498 0.20940 0.20408 0.19917 0.19478 0.19102 0.18799 0.18577 0.18442 0.18395
0.940  0.23385 0.23234 0.22987 0.22657 0.22250 0.21789 0.21285 0.20753 0.20215 0.19687 0.19180 0.18711 0.18292 0.17934 0.17646 0.17435 0.17306 0.17262
0.945  0.21906 0.21763 0.21529 0.21215 0.20832 0.20393 0.19915 0.19413 0.18903 0.18403 0.17924 0.17479 0.17083 0.16744 0.16471 0.16272 0.16150 0.16107
0.950  0.20384 0.20249 0.20030 0.19734 0.19374 0.18962 0.18511 0.18040 0.17562 0.17089 0.16639 0.16221 0.15849 0.15530 0.15274 0.15086 0.14972 0.14932
0.955  0.18815 0.18689 0.18485 0.18209 0.17873 0.17488 0.17069 0.16629 0.16183 0.15742 0.15323 0.14934 0.14587 0.14290 0.14051 0.13877 0.13770 0.13732
0.960  0.17196 0.17079 0.16890 0.16636 0.16327 0.15972 0.15584 0.15178 0.14766 0.14360 0.13974 0.13616 0.13295 0.13022 0.12802 0.12641 0.12542 0.12508
0.965  0.15521 0.15415 0.15243 0.15011 0.14728 0.14405 0.14052 0.13685 0.13308 0.12941 0.12587 0.12262 0.11970 0.11722 0.11522 0.11375 0.11285 0.11253
0.970  0.13784 0.13689 0.13535 0.13327 0.13075 0.12785 0.12471 0.12140 0.11805 0.11475 0.11159 0.10868 0.10607 0.10385 0.10206 0.10075 0.09995 0.09967
0.975  0.11976 0.11893 0.11758 0.11577 0.11355 0.11103 0.10827 0.10538 0.10246 0.09958 0.09683 0.09428 0.09200 0.09006 0.08850 0.08735 0.08665 0.08641
0.980  0.10084 0.10014 0.09900 0.09747 0.09560 0.09346 0.09112 0.08868 0.08622 0.08378 0.08146 0.07931 0.07738 0.07575 0.07442 0.07346 0.07287 0.07265
0.985  0.08089 0.08033 0.07941 0.07818 0.07668 0.07497 0.07310 0.07114 0.06915 0.06720 0.06534 0.06362 0.06208 0.06076 0.05971 0.05893 0.05846 0.05829
0.990  0.05952 0.05910 0.05844 0.05753 0.05644 0.05518 0.05381 0.05239 0.05093 0.04951 0.04815 0.04690 0.04577 0.04481 0.04404 0.04348 0.04313 0.04301
0.995  0.03577 0.03553 0.03514 0.03460 0.03396 0.03322 0.03242 0.03158 0.03073 0.02990 0.02910 0.02837 0.02771 0.02715 0.02670 0.02637 0.02617 0.02609
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am015e100.dat <==
# alpha = -0.15 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99987 0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984 0.99984 0.99983 0.99983 0.99982 0.99982 0.99982 0.99981 0.99981 0.99981 0.99981
0.020  0.99977 0.99977 0.99976 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99970 0.99970 0.99969 0.99968 0.99967 0.99967 0.99966 0.99966 0.99966
0.025  0.99964 0.99963 0.99963 0.99962 0.99961 0.99959 0.99958 0.99957 0.99955 0.99954 0.99952 0.99951 0.99950 0.99949 0.99948 0.99948 0.99947 0.99947
0.030  0.99948 0.99947 0.99946 0.99945 0.99943 0.99942 0.99940 0.99938 0.99936 0.99933 0.99931 0.99930 0.99928 0.99926 0.99925 0.99925 0.99924 0.99924
0.035  0.99929 0.99928 0.99927 0.99925 0.99923 0.99921 0.99918 0.99915 0.99912 0.99909 0.99907 0.99904 0.99902 0.99900 0.99898 0.99897 0.99897 0.99896
0.040  0.99907 0.99906 0.99905 0.99902 0.99899 0.99896 0.99893 0.99889 0.99885 0.99882 0.99878 0.99875 0.99872 0.99869 0.99867 0.99866 0.99865 0.99865
0.045  0.99883 0.99881 0.99879 0.99876 0.99873 0.99869 0.99864 0.99860 0.99855 0.99850 0.99846 0.99841 0.99838 0.99835 0.99832 0.99830 0.99829 0.99829
0.050  0.99855 0.99853 0.99851 0.99847 0.99843 0.99838 0.99832 0.99827 0.99821 0.99815 0.99809 0.99804 0.99800 0.99796 0.99793 0.99790 0.99789 0.99788
0.055  0.99825 0.99823 0.99819 0.99815 0.99810 0.99804 0.99797 0.99790 0.99783 0.99776 0.99769 0.99763 0.99758 0.99753 0.99749 0.99746 0.99744 0.99744
0.060  0.99791 0.99789 0.99785 0.99780 0.99774 0.99766 0.99759 0.99750 0.99742 0.99734 0.99726 0.99718 0.99711 0.99706 0.99701 0.99698 0.99696 0.99695
0.065  0.99755 0.99752 0.99748 0.99742 0.99734 0.99726 0.99717 0.99707 0.99697 0.99687 0.99678 0.99669 0.99661 0.99655 0.99649 0.99645 0.99643 0.99642
0.070  0.99716 0.99712 0.99707 0.99700 0.99692 0.99682 0.99671 0.99660 0.99649 0.99637 0.99626 0.99616 0.99607 0.99600 0.99593 0.99589 0.99586 0.99585
0.075  0.99673 0.99670 0.99664 0.99656 0.99646 0.99635 0.99623 0.99610 0.99596 0.99583 0.99571 0.99559 0.99549 0.99540 0.99533 0.99528 0.99525 0.99524
0.080  0.99628 0.99624 0.99617 0.99608 0.99597 0.99584 0.99571 0.99556 0.99541 0.99526 0.99512 0.99499 0.99487 0.99477 0.99469 0.99463 0.99459 0.99458
0.085  0.99580 0.99576 0.99568 0.99558 0.99545 0.99531 0.99515 0.99498 0.99482 0.99465 0.99449 0.99434 0.99421 0.99409 0.99400 0.99393 0.99389 0.99388
0.090  0.99529 0.99524 0.99516 0.99504 0.99490 0.99474 0.99456 0.99438 0.99419 0.99400 0.99382 0.99365 0.99350 0.99338 0.99327 0.99320 0.99315 0.99314
0.095  0.99475 0.99470 0.99460 0.99447 0.99432 0.99414 0.99394 0.99373 0.99352 0.99331 0.99311 0.99293 0.99276 0.99262 0.99250 0.99242 0.99237 0.99235
0.100  0.99419 0.99412 0.99402 0.99387 0.99370 0.99350 0.99328 0.99305 0.99282 0.99259 0.99237 0.99216 0.99198 0.99182 0.99169 0.99160 0.99154 0.99153
0.105  0.99359 0.99352 0.99340 0.99324 0.99305 0.99283 0.99259 0.99234 0.99208 0.99183 0.99158 0.99136 0.99115 0.99098 0.99084 0.99074 0.99068 0.99066
0.110  0.99296 0.99288 0.99275 0.99258 0.99237 0.99213 0.99187 0.99159 0.99131 0.99103 0.99076 0.99051 0.99029 0.99010 0.98995 0.98983 0.98977 0.98974
0.115  0.99230 0.99222 0.99208 0.99189 0.99166 0.99140 0.99111 0.99081 0.99050 0.99019 0.98990 0.98963 0.98939 0.98918 0.98901 0.98889 0.98881 0.98879
0.120  0.99161 0.99152 0.99137 0.99116 0.99092 0.99063 0.99032 0.98999 0.98965 0.98932 0.98900 0.98870 0.98844 0.98821 0.98803 0.98790 0.98782 0.98779
0.125  0.99090 0.99079 0.99063 0.99041 0.99014 0.98983 0.98949 0.98913 0.98877 0.98841 0.98806 0.98774 0.98745 0.98721 0.98701 0.98687 0.98678 0.98675
0.130  0.99015 0.99004 0.98986 0.98962 0.98933 0.98899 0.98863 0.98824 0.98785 0.98746 0.98708 0.98674 0.98643 0.98616 0.98595 0.98579 0.98570 0.98567
0.135  0.98937 0.98925 0.98906 0.98880 0.98849 0.98813 0.98773 0.98731 0.98689 0.98647 0.98607 0.98569 0.98536 0.98508 0.98485 0.98468 0.98457 0.98454
0.140  0.98856 0.98844 0.98823 0.98795 0.98762 0.98723 0.98680 0.98635 0.98590 0.98545 0.98501 0.98461 0.98425 0.98395 0.98370 0.98352 0.98341 0.98337
0.145  0.98772 0.98759 0.98737 0.98707 0.98671 0.98629 0.98584 0.98536 0.98487 0.98438 0.98392 0.98349 0.98310 0.98278 0.98251 0.98232 0.98220 0.98216
0.150  0.98686 0.98671 0.98648 0.98616 0.98577 0.98532 0.98484 0.98432 0.98380 0.98328 0.98279 0.98233 0.98192 0.98156 0.98128 0.98107 0.98095 0.98090
0.155  0.98596 0.98580 0.98555 0.98521 0.98480 0.98432 0.98380 0.98325 0.98269 0.98214 0.98161 0.98112 0.98068 0.98031 0.98001 0.97978 0.97965 0.97960
0.160  0.98503 0.98486 0.98460 0.98423 0.98379 0.98329 0.98273 0.98215 0.98155 0.98097 0.98040 0.97988 0.97941 0.97901 0.97869 0.97846 0.97831 0.97826
0.165  0.98407 0.98389 0.98361 0.98322 0.98276 0.98222 0.98163 0.98101 0.98038 0.97975 0.97915 0.97860 0.97810 0.97768 0.97733 0.97708 0.97693 0.97688
0.170  0.98308 0.98289 0.98259 0.98218 0.98169 0.98111 0.98049 0.97983 0.97916 0.97850 0.97786 0.97727 0.97675 0.97630 0.97593 0.97567 0.97551 0.97545
0.175  0.98205 0.98186 0.98154 0.98111 0.98058 0.97998 0.97932 0.97862 0.97791 0.97721 0.97653 0.97591 0.97535 0.97488 0.97449 0.97421 0.97404 0.97398
0.180  0.98100 0.98079 0.98046 0.98000 0.97944 0.97881 0.97811 0.97737 0.97662 0.97588 0.97517 0.97451 0.97392 0.97341 0.97301 0.97271 0.97253 0.97247
0.185  0.97992 0.97970 0.97934 0.97886 0.97827 0.97760 0.97686 0.97608 0.97529 0.97451 0.97376 0.97306 0.97244 0.97191 0.97148 0.97116 0.97097 0.97091
0.190  0.97880 0.97857 0.97820 0.97769 0.97707 0.97636 0.97558 0.97476 0.97393 0.97310 0.97231 0.97158 0.97092 0.97036 0.96991 0.96958 0.96938 0.96931
0.195  0.97766 0.97741 0.97702 0.97649 0.97583 0.97509 0.97427 0.97340 0.97252 0.97166 0.97082 0.97005 0.96936 0.96877 0.96830 0.96795 0.96773 0.96766
0.200  0.97648 0.97622 0.97581 0.97525 0.97456 0.97378 0.97292 0.97201 0.97109 0.97017 0.96930 0.96849 0.96776 0.96714 0.96664 0.96627 0.96605 0.96597
0.205  0.97527 0.97500 0.97457 0.97398 0.97326 0.97243 0.97153 0.97058 0.96961 0.96865 0.96773 0.96688 0.96612 0.96547 0.96494 0.96456 0.96432 0.96424
0.210  0.97403 0.97375 0.97329 0.97267 0.97192 0.97105 0.97011 0.96911 0.96809 0.96709 0.96612 0.96523 0.96443 0.96375 0.96320 0.96280 0.96255 0.96247
0.215  0.97276 0.97246 0.97198 0.97134 0.97055 0.96964 0.96865 0.96760 0.96654 0.96549 0.96448 0.96354 0.96271 0.96199 0.96141 0.96099 0.96074 0.96065
0.220  0.97145 0.97114 0.97064 0.96997 0.96914 0.96819 0.96715 0.96606 0.96495 0.96385 0.96279 0.96181 0.96094 0.96019 0.95959 0.95915 0.95888 0.95878
0.225  0.97011 0.96979 0.96927 0.96856 0.96770 0.96671 0.96562 0.96448 0.96332 0.96217 0.96107 0.96004 0.95913 0.95835 0.95772 0.95725 0.95697 0.95688
0.230  0.96874 0.96841 0.96786 0.96712 0.96622 0.96519 0.96406 0.96286 0.96165 0.96045 0.95930 0.95823 0.95728 0.95646 0.95580 0.95532 0.95503 0.95493
0.235  0.96734 0.96699 0.96642 0.96565 0.96471 0.96363 0.96245 0.96121 0.95994 0.95869 0.95749 0.95638 0.95538 0.95453 0.95384 0.95334 0.95304 0.95293
0.240  0.96591 0.96554 0.96495 0.96415 0.96317 0.96204 0.96081 0.95952 0.95820 0.95689 0.95564 0.95448 0.95344 0.95256 0.95184 0.95132 0.95100 0.95089
0.245  0.96444 0.96406 0.96344 0.96261 0.96159 0.96042 0.95914 0.95779 0.95641 0.95505 0.95375 0.95255 0.95147 0.95054 0.94980 0.94925 0.94892 0.94881
0.250  0.96294 0.96254 0.96190 0.96103 0.95997 0.95875 0.95742 0.95602 0.95459 0.95318 0.95182 0.95057 0.94945 0.94848 0.94771 0.94714 0.94680 0.94668
0.255  0.96140 0.96099 0.96032 0.95942 0.95832 0.95706 0.95567 0.95421 0.95273 0.95126 0.94985 0.94855 0.94738 0.94638 0.94558 0.94499 0.94463 0.94451
0.260  0.95983 0.95941 0.95871 0.95778 0.95663 0.95532 0.95388 0.95237 0.95083 0.94930 0.94784 0.94649 0.94528 0.94424 0.94340 0.94279 0.94242 0.94229
0.265  0.95823 0.95779 0.95707 0.95610 0.95491 0.95355 0.95206 0.95049 0.94889 0.94731 0.94579 0.94438 0.94313 0.94205 0.94119 0.94055 0.94016 0.94003
0.270  0.95660 0.95614 0.95539 0.95439 0.95316 0.95174 0.95020 0.94857 0.94691 0.94527 0.94370 0.94224 0.94094 0.93982 0.93892 0.93826 0.93786 0.93773
0.275  0.95493 0.95445 0.95368 0.95264 0.95136 0.94990 0.94830 0.94661 0.94489 0.94319 0.94156 0.94005 0.93870 0.93755 0.93661 0.93593 0.93552 0.93538
0.280  0.95323 0.95273 0.95193 0.95085 0.94953 0.94802 0.94636 0.94461 0.94283 0.94107 0.93939 0.93782 0.93642 0.93523 0.93426 0.93356 0.93313 0.93298
0.285  0.95149 0.95098 0.95015 0.94903 0.94767 0.94610 0.94438 0.94257 0.94073 0.93891 0.93717 0.93555 0.93410 0.93286 0.93187 0.93114 0.93069 0.93054
0.290  0.94971 0.94919 0.94833 0.94718 0.94576 0.94414 0.94237 0.94050 0.93859 0.93671 0.93491 0.93323 0.93174 0.93046 0.92943 0.92867 0.92821 0.92806
0.295  0.94791 0.94736 0.94648 0.94528 0.94382 0.94215 0.94031 0.93838 0.93641 0.93447 0.93261 0.93088 0.92933 0.92801 0.92694 0.92616 0.92569 0.92553
0.300  0.94606 0.94550 0.94459 0.94336 0.94185 0.94012 0.93822 0.93623 0.93420 0.93219 0.93026 0.92848 0.92688 0.92551 0.92441 0.92361 0.92312 0.92295
0.305  0.94419 0.94361 0.94266 0.94139 0.93983 0.93805 0.93609 0.93403 0.93194 0.92986 0.92788 0.92603 0.92439 0.92298 0.92184 0.92101 0.92050 0.92033
0.310  0.94227 0.94168 0.94070 0.93939 0.93778 0.93594 0.93393 0.93180 0.92964 0.92750 0.92545 0.92355 0.92185 0.92039 0.91922 0.91836 0.91784 0.91766
0.315  0.94032 0.93971 0.93870 0.93735 0.93570 0.93380 0.93172 0.92953 0.92730 0.92509 0.92298 0.92102 0.91926 0.91776 0.91656 0.91567 0.91513 0.91495
0.320  0.93834 0.93770 0.93667 0.93527 0.93357 0.93161 0.92947 0.92721 0.92491 0.92264 0.92046 0.91845 0.91664 0.91509 0.91385 0.91294 0.91238 0.91219
0.325  0.93632 0.93566 0.93460 0.93316 0.93141 0.92939 0.92718 0.92486 0.92249 0.92015 0.91791 0.91583 0.91397 0.91238 0.91110 0.91016 0.90958 0.90939
0.330  0.93426 0.93358 0.93249 0.93101 0.92920 0.92713 0.92486 0.92246 0.92003 0.91762 0.91531 0.91317 0.91125 0.90961 0.90830 0.90733 0.90674 0.90654
0.335  0.93216 0.93147 0.93034 0.92882 0.92696 0.92483 0.92249 0.92003 0.91752 0.91504 0.91267 0.91046 0.90849 0.90681 0.90545 0.90446 0.90385 0.90365
0.340  0.93003 0.92932 0.92816 0.92659 0.92468 0.92249 0.92008 0.91755 0.91497 0.91242 0.90998 0.90772 0.90569 0.90396 0.90256 0.90154 0.90091 0.90070
0.345  0.92786 0.92713 0.92594 0.92433 0.92236 0.92011 0.91764 0.91503 0.91238 0.90976 0.90725 0.90492 0.90284 0.90106 0.89962 0.89857 0.89793 0.89772
0.350  0.92566 0.92490 0.92368 0.92202 0.92000 0.91769 0.91515 0.91247 0.90975 0.90706 0.90448 0.90209 0.89995 0.89812 0.89664 0.89556 0.89490 0.89468
0.355  0.92341 0.92264 0.92138 0.91968 0.91761 0.91523 0.91262 0.90987 0.90708 0.90431 0.90166 0.89921 0.89701 0.89513 0.89361 0.89251 0.89183 0.89160
0.360  0.92113 0.92033 0.91904 0.91730 0.91517 0.91273 0.91005 0.90723 0.90436 0.90152 0.89880 0.89628 0.89402 0.89209 0.89054 0.88940 0.88871 0.88847
0.365  0.91880 0.91799 0.91666 0.91488 0.91269 0.91018 0.90744 0.90455 0.90160 0.89869 0.89590 0.89331 0.89100 0.88901 0.88742 0.88625 0.88554 0.88530
0.370  0.91644 0.91561 0.91425 0.91241 0.91017 0.90760 0.90479 0.90182 0.89880 0.89581 0.89295 0.89029 0.88792 0.88589 0.88425 0.88306 0.88232 0.88208
0.375  0.91404 0.91319 0.91179 0.90991 0.90761 0.90498 0.90209 0.89905 0.89595 0.89289 0.88995 0.88723 0.88480 0.88272 0.88104 0.87981 0.87906 0.87881
0.380  0.91160 0.91072 0.90930 0.90737 0.90501 0.90231 0.89935 0.89624 0.89306 0.88992 0.88692 0.88413 0.88163 0.87950 0.87778 0.87652 0.87575 0.87550
0.385  0.90912 0.90822 0.90676 0.90479 0.90237 0.89960 0.89657 0.89338 0.89013 0.88691 0.88383 0.88098 0.87842 0.87623 0.87447 0.87318 0.87240 0.87213
0.390  0.90660 0.90568 0.90418 0.90216 0.89969 0.89686 0.89375 0.89048 0.88715 0.88386 0.88070 0.87778 0.87516 0.87292 0.87112 0.86980 0.86899 0.86872
0.395  0.90404 0.90310 0.90157 0.89950 0.89697 0.89406 0.89089 0.88754 0.88413 0.88076 0.87753 0.87453 0.87186 0.86956 0.86772 0.86637 0.86554 0.86526
0.400  0.90144 0.90048 0.89891 0.89679 0.89420 0.89123 0.88798 0.88455 0.88106 0.87761 0.87431 0.87125 0.86850 0.86616 0.86427 0.86289 0.86204 0.86176
0.405  0.89880 0.89781 0.89620 0.89404 0.89139 0.88835 0.88503 0.88152 0.87795 0.87442 0.87104 0.86791 0.86510 0.86270 0.86077 0.85936 0.85849 0.85820
0.410  0.89611 0.89510 0.89346 0.89125 0.88854 0.88543 0.88203 0.87845 0.87479 0.87119 0.86773 0.86453 0.86166 0.85920 0.85723 0.85578 0.85490 0.85460
0.415  0.89339 0.89235 0.89068 0.88841 0.88564 0.88247 0.87899 0.87533 0.87159 0.86791 0.86437 0.86110 0.85816 0.85566 0.85364 0.85216 0.85126 0.85095
0.420  0.89062 0.88956 0.88785 0.88553 0.88271 0.87946 0.87591 0.87216 0.86835 0.86458 0.86097 0.85762 0.85462 0.85206 0.85000 0.84848 0.84756 0.84725
0.425  0.88781 0.88673 0.88498 0.88261 0.87972 0.87641 0.87278 0.86895 0.86506 0.86121 0.85752 0.85410 0.85103 0.84842 0.84631 0.84476 0.84382 0.84350
0.430  0.88495 0.88385 0.88206 0.87965 0.87669 0.87331 0.86960 0.86570 0.86172 0.85779 0.85402 0.85052 0.84740 0.84472 0.84257 0.84099 0.84003 0.83971
0.435  0.88205 0.88093 0.87910 0.87664 0.87362 0.87016 0.86638 0.86239 0.85833 0.85432 0.85047 0.84690 0.84371 0.84098 0.83879 0.83718 0.83619 0.83586
0.440  0.87911 0.87796 0.87610 0.87358 0.87051 0.86698 0.86311 0.85904 0.85490 0.85080 0.84688 0.84324 0.83998 0.83719 0.83495 0.83331 0.83231 0.83197
0.445  0.87612 0.87495 0.87305 0.87048 0.86734 0.86374 0.85980 0.85565 0.85142 0.84724 0.84324 0.83952 0.83620 0.83336 0.83107 0.82939 0.82837 0.82802
0.450  0.87309 0.87189 0.86995 0.86734 0.86414 0.86046 0.85644 0.85221 0.84789 0.84363 0.83955 0.83576 0.83237 0.82947 0.82713 0.82543 0.82438 0.82403
0.455  0.87001 0.86879 0.86681 0.86414 0.86088 0.85714 0.85304 0.84872 0.84432 0.83997 0.83581 0.83194 0.82849 0.82553 0.82315 0.82141 0.82035 0.81999
0.460  0.86688 0.86564 0.86363 0.86091 0.85758 0.85376 0.84958 0.84518 0.84070 0.83627 0.83202 0.82808 0.82456 0.82155 0.81912 0.81734 0.81626 0.81589
0.465  0.86371 0.86245 0.86039 0.85762 0.85423 0.85034 0.84608 0.84160 0.83703 0.83251 0.82818 0.82417 0.82058 0.81751 0.81504 0.81323 0.81212 0.81175
0.470  0.86049 0.85921 0.85711 0.85429 0.85083 0.84687 0.84253 0.83796 0.83331 0.82871 0.82430 0.82021 0.81655 0.81343 0.81091 0.80906 0.80794 0.80756
0.475  0.85723 0.85592 0.85378 0.85091 0.84739 0.84335 0.83894 0.83428 0.82954 0.82485 0.82037 0.81620 0.81248 0.80929 0.80672 0.80485 0.80370 0.80331
0.480  0.85392 0.85258 0.85041 0.84748 0.84390 0.83979 0.83529 0.83055 0.82572 0.82095 0.81638 0.81214 0.80835 0.80510 0.80249 0.80058 0.79941 0.79902
0.485  0.85055 0.84919 0.84698 0.84400 0.84036 0.83617 0.83159 0.82677 0.82185 0.81700 0.81235 0.80803 0.80417 0.80087 0.79821 0.79626 0.79507 0.79467
0.490  0.84714 0.84576 0.84351 0.84047 0.83676 0.83251 0.82785 0.82294 0.81794 0.81299 0.80826 0.80387 0.79994 0.79658 0.79387 0.79189 0.79068 0.79028
0.495  0.84368 0.84227 0.83999 0.83690 0.83312 0.82879 0.82405 0.81906 0.81397 0.80894 0.80412 0.79966 0.79566 0.79224 0.78949 0.78747 0.78624 0.78583
0.500  0.84017 0.83874 0.83641 0.83327 0.82943 0.82503 0.82020 0.81512 0.80995 0.80484 0.79994 0.79539 0.79133 0.78785 0.78505 0.78300 0.78175 0.78133
0.505  0.83661 0.83515 0.83279 0.82959 0.82569 0.82121 0.81631 0.81114 0.80588 0.80068 0.79570 0.79108 0.78694 0.78341 0.78056 0.77847 0.77720 0.77677
0.510  0.83300 0.83152 0.82911 0.82587 0.82189 0.81734 0.81236 0.80711 0.80176 0.79647 0.79141 0.78671 0.78251 0.77891 0.77602 0.77390 0.77261 0.77217
0.515  0.82933 0.82783 0.82538 0.82208 0.81805 0.81342 0.80836 0.80302 0.79758 0.79221 0.78706 0.78229 0.77802 0.77436 0.77142 0.76927 0.76796 0.76751
0.520  0.82561 0.82409 0.82160 0.81825 0.81415 0.80945 0.80430 0.79888 0.79335 0.78790 0.78267 0.77782 0.77348 0.76977 0.76678 0.76459 0.76325 0.76280
0.525  0.82184 0.82029 0.81777 0.81436 0.81020 0.80542 0.80019 0.79468 0.78907 0.78353 0.77822 0.77329 0.76888 0.76511 0.76208 0.75985 0.75850 0.75804
0.530  0.81802 0.81644 0.81388 0.81042 0.80619 0.80134 0.79603 0.79044 0.78474 0.77911 0.77372 0.76871 0.76424 0.76041 0.75733 0.75507 0.75369 0.75323
0.535  0.81414 0.81254 0.80994 0.80643 0.80213 0.79721 0.79182 0.78614 0.78035 0.77464 0.76916 0.76408 0.75954 0.75565 0.75252 0.75023 0.74883 0.74836
0.540  0.81020 0.80858 0.80594 0.80237 0.79802 0.79302 0.78755 0.78178 0.77591 0.77011 0.76455 0.75940 0.75478 0.75084 0.74766 0.74533 0.74391 0.74344
0.545  0.80621 0.80457 0.80188 0.79827 0.79385 0.78877 0.78322 0.77737 0.77141 0.76553 0.75989 0.75466 0.74997 0.74597 0.74275 0.74039 0.73895 0.73846
0.550  0.80217 0.80049 0.79777 0.79411 0.78962 0.78447 0.77884 0.77290 0.76686 0.76089 0.75517 0.74986 0.74511 0.74105 0.73778 0.73538 0.73392 0.73343
0.555  0.79806 0.79637 0.79361 0.78989 0.78534 0.78012 0.77440 0.76838 0.76225 0.75619 0.75039 0.74501 0.74019 0.73607 0.73276 0.73033 0.72885 0.72835
0.560  0.79390 0.79218 0.78938 0.78561 0.78099 0.77570 0.76991 0.76381 0.75759 0.75145 0.74556 0.74010 0.73522 0.73104 0.72768 0.72522 0.72371 0.72321
0.565  0.78968 0.78793 0.78510 0.78127 0.77660 0.77123 0.76536 0.75917 0.75287 0.74664 0.74067 0.73514 0.73019 0.72596 0.72255 0.72005 0.71853 0.71801
0.570  0.78539 0.78363 0.78075 0.77688 0.77214 0.76670 0.76075 0.75448 0.74809 0.74178 0.73573 0.73012 0.72511 0.72081 0.71736 0.71483 0.71329 0.71277
0.575  0.78105 0.77926 0.77635 0.77242 0.76762 0.76211 0.75607 0.74972 0.74325 0.73686 0.73073 0.72505 0.71997 0.71562 0.71212 0.70955 0.70799 0.70746
0.580  0.77665 0.77483 0.77188 0.76791 0.76304 0.75746 0.75135 0.74491 0.73835 0.73188 0.72567 0.71992 0.71477 0.71036 0.70682 0.70422 0.70263 0.70210
0.585  0.77218 0.77035 0.76736 0.76333 0.75840 0.75274 0.74656 0.74004 0.73340 0.72684 0.72056 0.71473 0.70951 0.70505 0.70146 0.69883 0.69722 0.69668
0.590  0.76765 0.76579 0.76277 0.75869 0.75370 0.74797 0.74171 0.73511 0.72839 0.72175 0.71538 0.70948 0.70420 0.69968 0.69605 0.69338 0.69176 0.69121
0.595  0.76306 0.76118 0.75812 0.75399 0.74893 0.74314 0.73680 0.73011 0.72331 0.71659 0.71015 0.70417 0.69883 0.69426 0.69058 0.68788 0.68623 0.68568
0.600  0.75840 0.75650 0.75340 0.74922 0.74411 0.73824 0.73182 0.72506 0.71817 0.71137 0.70485 0.69881 0.69340 0.68877 0.68505 0.68232 0.68065 0.68009
0.605  0.75368 0.75175 0.74861 0.74438 0.73921 0.73328 0.72678 0.71994 0.71298 0.70609 0.69950 0.69338 0.68791 0.68323 0.67946 0.67670 0.67502 0.67445
0.610  0.74889 0.74694 0.74376 0.73949 0.73425 0.72825 0.72168 0.71477 0.70772 0.70076 0.69409 0.68790 0.68236 0.67763 0.67382 0.67102 0.66932 0.66875
0.615  0.74403 0.74206 0.73885 0.73452 0.72923 0.72316 0.71652 0.70952 0.70239 0.69535 0.68861 0.68235 0.67675 0.67197 0.66811 0.66529 0.66357 0.66299
0.620  0.73910 0.73711 0.73386 0.72949 0.72414 0.71800 0.71129 0.70421 0.69701 0.68989 0.68307 0.67675 0.67109 0.66625 0.66235 0.65950 0.65775 0.65717
0.625  0.73410 0.73209 0.72881 0.72439 0.71898 0.71278 0.70599 0.69884 0.69156 0.68436 0.67747 0.67108 0.66536 0.66047 0.65653 0.65364 0.65188 0.65129
0.630  0.72903 0.72700 0.72368 0.71922 0.71375 0.70749 0.70063 0.69340 0.68604 0.67877 0.67181 0.66535 0.65957 0.65463 0.65065 0.64773 0.64595 0.64535
0.635  0.72389 0.72183 0.71849 0.71397 0.70845 0.70212 0.69519 0.68789 0.68046 0.67312 0.66608 0.65956 0.65372 0.64873 0.64470 0.64176 0.63996 0.63936
0.640  0.71868 0.71660 0.71322 0.70866 0.70309 0.69669 0.68969 0.68232 0.67481 0.66740 0.66029 0.65370 0.64781 0.64276 0.63870 0.63573 0.63391 0.63330
0.645  0.71339 0.71129 0.70788 0.70327 0.69765 0.69119 0.68412 0.67668 0.66910 0.66161 0.65444 0.64778 0.64183 0.63674 0.63264 0.62963 0.62780 0.62718
0.650  0.70802 0.70591 0.70246 0.69781 0.69213 0.68561 0.67848 0.67097 0.66331 0.65575 0.64852 0.64180 0.63579 0.63065 0.62651 0.62348 0.62163 0.62101
0.655  0.70258 0.70045 0.69697 0.69228 0.68655 0.67997 0.67277 0.66518 0.65746 0.64983 0.64253 0.63575 0.62969 0.62450 0.62032 0.61726 0.61540 0.61477
0.660  0.69706 0.69491 0.69140 0.68667 0.68088 0.67424 0.66698 0.65933 0.65154 0.64385 0.63647 0.62964 0.62352 0.61829 0.61407 0.61099 0.60910 0.60847
0.665  0.69146 0.68929 0.68575 0.68098 0.67514 0.66845 0.66112 0.65341 0.64555 0.63779 0.63035 0.62346 0.61728 0.61201 0.60776 0.60465 0.60275 0.60211
0.670  0.68578 0.68359 0.68002 0.67521 0.66933 0.66258 0.65519 0.64741 0.63948 0.63166 0.62416 0.61721 0.61099 0.60566 0.60138 0.59824 0.59633 0.59568
0.675  0.68002 0.67781 0.67422 0.66936 0.66343 0.65663 0.64918 0.64134 0.63335 0.62546 0.61790 0.61089 0.60462 0.59926 0.59494 0.59178 0.58985 0.58920
0.680  0.67418 0.67195 0.66832 0.66343 0.65745 0.65059 0.64309 0.63519 0.62714 0.61919 0.61158 0.60451 0.59819 0.59279 0.58843 0.58525 0.58330 0.58265
0.685  0.66825 0.66600 0.66235 0.65742 0.65140 0.64449 0.63693 0.62897 0.62085 0.61285 0.60517 0.59806 0.59169 0.58625 0.58186 0.57865 0.57669 0.57603
0.690  0.66223 0.65997 0.65629 0.65133 0.64526 0.63830 0.63069 0.62266 0.61450 0.60643 0.59871 0.59154 0.58513 0.57964 0.57523 0.57199 0.57002 0.56935
0.695  0.65612 0.65384 0.65014 0.64514 0.63904 0.63203 0.62436 0.61629 0.60807 0.59995 0.59217 0.58495 0.57849 0.57297 0.56852 0.56527 0.56328 0.56261
0.700  0.64993 0.64763 0.64391 0.63888 0.63273 0.62567 0.61795 0.60983 0.60155 0.59338 0.58555 0.57828 0.57179 0.56623 0.56175 0.55848 0.55647 0.55580
0.705  0.64364 0.64133 0.63758 0.63252 0.62633 0.61923 0.61147 0.60329 0.59496 0.58674 0.57886 0.57155 0.56501 0.55942 0.55492 0.55162 0.54961 0.54893
0.710  0.63726 0.63494 0.63117 0.62608 0.61985 0.61271 0.60490 0.59667 0.58830 0.58002 0.57210 0.56474 0.55817 0.55254 0.54801 0.54469 0.54267 0.54199
0.715  0.63078 0.62845 0.62466 0.61954 0.61328 0.60610 0.59824 0.58997 0.58154 0.57322 0.56525 0.55786 0.55125 0.54559 0.54104 0.53770 0.53567 0.53498
0.720  0.62421 0.62187 0.61805 0.61290 0.60661 0.59939 0.59149 0.58318 0.57471 0.56635 0.55834 0.55091 0.54426 0.53858 0.53400 0.53064 0.52860 0.52791
0.725  0.61754 0.61519 0.61135 0.60618 0.59985 0.59260 0.58467 0.57631 0.56780 0.55939 0.55134 0.54388 0.53720 0.53148 0.52688 0.52351 0.52146 0.52077
0.730  0.61077 0.60841 0.60455 0.59936 0.59300 0.58572 0.57775 0.56935 0.56080 0.55236 0.54427 0.53677 0.53006 0.52432 0.51970 0.51632 0.51425 0.51356
0.735  0.60390 0.60152 0.59765 0.59244 0.58606 0.57873 0.57073 0.56230 0.55372 0.54524 0.53712 0.52959 0.52285 0.51709 0.51245 0.50905 0.50697 0.50628
0.740  0.59692 0.59454 0.59065 0.58542 0.57901 0.57166 0.56363 0.55516 0.54655 0.53804 0.52989 0.52233 0.51557 0.50978 0.50512 0.50171 0.49963 0.49893
0.745  0.58984 0.58744 0.58355 0.57829 0.57186 0.56449 0.55643 0.54794 0.53929 0.53075 0.52258 0.51499 0.50820 0.50240 0.49773 0.49430 0.49221 0.49151
0.750  0.58265 0.58024 0.57634 0.57106 0.56461 0.55722 0.54913 0.54061 0.53194 0.52338 0.51517 0.50757 0.50077 0.49494 0.49026 0.48682 0.48473 0.48402
0.755  0.57534 0.57293 0.56901 0.56373 0.55726 0.54985 0.54174 0.53320 0.52450 0.51592 0.50770 0.50007 0.49325 0.48741 0.48271 0.47927 0.47717 0.47646
0.760  0.56793 0.56551 0.56158 0.55629 0.54981 0.54238 0.53425 0.52569 0.51698 0.50837 0.50013 0.49249 0.48565 0.47980 0.47509 0.47164 0.46954 0.46883
0.765  0.56039 0.55798 0.55404 0.54873 0.54224 0.53480 0.52665 0.51808 0.50936 0.50073 0.49248 0.48482 0.47798 0.47212 0.46740 0.46394 0.46183 0.46112
0.770  0.55274 0.55032 0.54638 0.54106 0.53457 0.52711 0.51896 0.51038 0.50163 0.49301 0.48474 0.47708 0.47022 0.46435 0.45963 0.45617 0.45406 0.45335
0.775  0.54497 0.54255 0.53861 0.53328 0.52678 0.51932 0.51116 0.50257 0.49382 0.48518 0.47691 0.46924 0.46238 0.45651 0.45178 0.44832 0.44621 0.44549
0.780  0.53708 0.53465 0.53071 0.52539 0.51888 0.51142 0.50325 0.49466 0.48590 0.47727 0.46900 0.46132 0.45446 0.44859 0.44386 0.44039 0.43828 0.43757
0.785  0.52906 0.52663 0.52269 0.51737 0.51086 0.50339 0.49524 0.48664 0.47789 0.46926 0.46098 0.45331 0.44645 0.44058 0.43586 0.43239 0.43028 0.42957
0.790  0.52091 0.51849 0.51454 0.50922 0.50272 0.49526 0.48711 0.47852 0.46978 0.46115 0.45288 0.44522 0.43836 0.43250 0.42777 0.42431 0.42220 0.42149
0.795  0.51263 0.51021 0.50627 0.50096 0.49446 0.48702 0.47886 0.47029 0.46156 0.45294 0.44468 0.43703 0.43019 0.42433 0.41961 0.41615 0.41404 0.41333
0.800  0.50421 0.50180 0.49787 0.49256 0.48608 0.47864 0.47051 0.46196 0.45324 0.44463 0.43640 0.42875 0.42192 0.41607 0.41137 0.40792 0.40581 0.40510
0.805  0.49566 0.49325 0.48933 0.48404 0.47757 0.47015 0.46203 0.45350 0.44480 0.43623 0.42801 0.42038 0.41357 0.40774 0.40304 0.39960 0.39750 0.39679
0.810  0.48696 0.48456 0.48065 0.47537 0.46893 0.46153 0.45344 0.44493 0.43627 0.42771 0.41952 0.41192 0.40512 0.39931 0.39463 0.39120 0.38911 0.38840
0.815  0.47812 0.47573 0.47183 0.46658 0.46016 0.45278 0.44473 0.43624 0.42761 0.41909 0.41093 0.40336 0.39659 0.39080 0.38614 0.38272 0.38063 0.37993
0.820  0.46913 0.46675 0.46287 0.45764 0.45124 0.44391 0.43588 0.42744 0.41885 0.41036 0.40224 0.39471 0.38797 0.38220 0.37756 0.37416 0.37208 0.37138
0.825  0.45999 0.45762 0.45377 0.44856 0.44220 0.43490 0.42692 0.41851 0.40996 0.40153 0.39344 0.38595 0.37925 0.37351 0.36889 0.36551 0.36345 0.36275
0.830  0.45070 0.44834 0.44451 0.43933 0.43301 0.42575 0.41781 0.40946 0.40097 0.39257 0.38454 0.37710 0.37043 0.36473 0.36014 0.35678 0.35473 0.35404
0.835  0.44124 0.43890 0.43509 0.42995 0.42366 0.41646 0.40858 0.40029 0.39185 0.38352 0.37553 0.36814 0.36152 0.35586 0.35130 0.34796 0.34592 0.34524
0.840  0.43162 0.42930 0.42552 0.42042 0.41418 0.40703 0.39921 0.39098 0.38260 0.37433 0.36642 0.35908 0.35251 0.34690 0.34237 0.33906 0.33704 0.33635
0.845  0.42184 0.41953 0.41578 0.41073 0.40455 0.39745 0.38970 0.38154 0.37324 0.36504 0.35719 0.34991 0.34340 0.33784 0.33335 0.33007 0.32806 0.32739
0.850  0.41188 0.40960 0.40588 0.40087 0.39474 0.38773 0.38005 0.37196 0.36374 0.35562 0.34785 0.34064 0.33420 0.32868 0.32424 0.32099 0.31900 0.31833
0.855  0.40174 0.39948 0.39581 0.39085 0.38479 0.37784 0.37024 0.36225 0.35411 0.34608 0.33839 0.33126 0.32488 0.31943 0.31504 0.31182 0.30985 0.30919
0.860  0.39142 0.38919 0.38556 0.38066 0.37467 0.36780 0.36029 0.35239 0.34435 0.33641 0.32882 0.32176 0.31546 0.31008 0.30574 0.30256 0.30061 0.29996
0.865  0.38092 0.37871 0.37513 0.37030 0.36438 0.35760 0.35018 0.34239 0.33444 0.32662 0.31912 0.31217 0.30595 0.30063 0.29634 0.29320 0.29128 0.29064
0.870  0.37022 0.36805 0.36452 0.35975 0.35392 0.34723 0.33993 0.33223 0.32441 0.31669 0.30929 0.30244 0.29631 0.29107 0.28685 0.28375 0.28186 0.28123
0.875  0.35933 0.35719 0.35371 0.34902 0.34328 0.33670 0.32950 0.32194 0.31422 0.30662 0.29936 0.29261 0.28658 0.28142 0.27726 0.27421 0.27235 0.27173
0.880  0.34823 0.34613 0.34271 0.33810 0.33245 0.32598 0.31891 0.31147 0.30390 0.29643 0.28928 0.28265 0.27672 0.27165 0.26757 0.26457 0.26275 0.26213
0.885  0.33692 0.33486 0.33150 0.32697 0.32144 0.31509 0.30816 0.30086 0.29342 0.28609 0.27908 0.27257 0.26676 0.26178 0.25777 0.25484 0.25304 0.25244
0.890  0.32540 0.32338 0.32009 0.31566 0.31024 0.30402 0.29722 0.29007 0.28280 0.27562 0.26874 0.26238 0.25668 0.25180 0.24788 0.24500 0.24325 0.24265
0.895  0.31365 0.31168 0.30847 0.30413 0.29883 0.29275 0.28611 0.27912 0.27200 0.26499 0.25827 0.25205 0.24648 0.24171 0.23788 0.23507 0.23335 0.23277
0.900  0.30168 0.29976 0.29662 0.29239 0.28722 0.28129 0.27481 0.26799 0.26105 0.25421 0.24766 0.24159 0.23616 0.23151 0.22777 0.22503 0.22335 0.22279
0.905  0.28947 0.28760 0.28455 0.28043 0.27540 0.26963 0.26332 0.25668 0.24994 0.24328 0.23691 0.23099 0.22571 0.22120 0.21756 0.21489 0.21326 0.21271
0.910  0.27702 0.27520 0.27224 0.26825 0.26336 0.25776 0.25164 0.24520 0.23865 0.23219 0.22600 0.22027 0.21515 0.21076 0.20723 0.20464 0.20306 0.20253
0.915  0.26432 0.26256 0.25970 0.25583 0.25111 0.24568 0.23975 0.23352 0.22719 0.22093 0.21495 0.20941 0.20445 0.20021 0.19679 0.19429 0.19276 0.19224
0.920  0.25136 0.24966 0.24690 0.24317 0.23861 0.23339 0.22767 0.22167 0.21555 0.20953 0.20376 0.19840 0.19363 0.18954 0.18624 0.18383 0.18235 0.18186
0.925  0.23813 0.23650 0.23384 0.23026 0.22588 0.22086 0.21537 0.20960 0.20372 0.19794 0.19239 0.18726 0.18267 0.17874 0.17558 0.17326 0.17184 0.17136
0.930  0.22462 0.22306 0.22052 0.21709 0.21290 0.20810 0.20285 0.19732 0.19171 0.18617 0.18087 0.17597 0.17157 0.16782 0.16479 0.16257 0.16122 0.16076
0.935  0.21083 0.20934 0.20693 0.20366 0.19968 0.19510 0.19010 0.18485 0.17951 0.17423 0.16919 0.16452 0.16034 0.15677 0.15389 0.15177 0.15049 0.15005
0.940  0.19674 0.19533 0.19305 0.18996 0.18618 0.18186 0.17713 0.17215 0.16710 0.16211 0.15734 0.15292 0.14896 0.14558 0.14286 0.14086 0.13964 0.13923
0.945  0.18234 0.18102 0.17887 0.17597 0.17242 0.16835 0.16391 0.15923 0.15448 0.14980 0.14531 0.14116 0.13744 0.13426 0.13170 0.12983 0.12868 0.12830
0.950  0.16763 0.16639 0.16439 0.16169 0.15838 0.15459 0.15044 0.14609 0.14166 0.13728 0.13311 0.12923 0.12577 0.12281 0.12043 0.11868 0.11761 0.11725
0.955  0.15258 0.15144 0.14960 0.14710 0.14404 0.14054 0.13672 0.13270 0.12861 0.12457 0.12072 0.11714 0.11395 0.11122 0.10902 0.10740 0.10642 0.10608
0.960  0.13719 0.13616 0.13447 0.13219 0.12941 0.12622 0.12273 0.11906 0.11533 0.11165 0.10814 0.10489 0.10197 0.09948 0.09747 0.09600 0.09510 0.09480
0.965  0.12145 0.12052 0.11901 0.11696 0.11446 0.11159 0.10846 0.10517 0.10182 0.09853 0.09537 0.09245 0.08983 0.08760 0.08580 0.08448 0.08367 0.08340
0.970  0.10534 0.10452 0.10319 0.10139 0.09919 0.09667 0.09391 0.09102 0.08808 0.08517 0.08240 0.07983 0.07753 0.07556 0.07398 0.07282 0.07211 0.07187
0.975  0.08884 0.08814 0.08700 0.08546 0.08358 0.08143 0.07907 0.07659 0.07408 0.07159 0.06922 0.06702 0.06506 0.06338 0.06202 0.06103 0.06042 0.06022
0.980  0.07194 0.07137 0.07043 0.06917 0.06762 0.06585 0.06392 0.06188 0.05982 0.05778 0.05583 0.05403 0.05241 0.05103 0.04992 0.04911 0.04861 0.04844
0.985  0.05463 0.05418 0.05346 0.05249 0.05130 0.04994 0.04845 0.04688 0.04529 0.04372 0.04222 0.04083 0.03959 0.03853 0.03767 0.03705 0.03666 0.03653
0.990  0.03688 0.03658 0.03608 0.03542 0.03460 0.03367 0.03265 0.03158 0.03048 0.02941 0.02839 0.02743 0.02658 0.02586 0.02527 0.02484 0.02458 0.02449
0.995  0.01868 0.01852 0.01827 0.01792 0.01751 0.01703 0.01650 0.01595 0.01539 0.01484 0.01431 0.01383 0.01339 0.01302 0.01272 0.01249 0.01236 0.01231
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e000.dat <==
# alpha = -0.20 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993
0.020  0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99988
0.025  0.99991 0.99991 0.99990 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99985 0.99984 0.99983 0.99982 0.99982 0.99981 0.99981 0.99981 0.99981
0.030  0.99987 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99980 0.99979 0.99978 0.99977 0.99976 0.99975 0.99974 0.99973 0.99973 0.99972 0.99972
0.035  0.99982 0.99982 0.99981 0.99980 0.99978 0.99977 0.99975 0.99973 0.99971 0.99970 0.99968 0.99967 0.99965 0.99964 0.99963 0.99963 0.99962 0.99962
0.040  0.99977 0.99976 0.99975 0.99974 0.99972 0.99970 0.99967 0.99965 0.99963 0.99960 0.99958 0.99956 0.99955 0.99953 0.99952 0.99951 0.99951 0.99950
0.045  0.99971 0.99970 0.99969 0.99967 0.99964 0.99962 0.99959 0.99956 0.99953 0.99950 0.99947 0.99945 0.99943 0.99941 0.99940 0.99938 0.99938 0.99937
0.050  0.99964 0.99963 0.99961 0.99959 0.99956 0.99953 0.99949 0.99945 0.99942 0.99938 0.99935 0.99932 0.99929 0.99927 0.99925 0.99924 0.99923 0.99922
0.055  0.99957 0.99955 0.99953 0.99950 0.99947 0.99943 0.99938 0.99934 0.99929 0.99925 0.99921 0.99918 0.99914 0.99912 0.99910 0.99908 0.99907 0.99906
0.060  0.99948 0.99947 0.99944 0.99941 0.99936 0.99932 0.99927 0.99921 0.99916 0.99911 0.99906 0.99902 0.99898 0.99895 0.99892 0.99891 0.99889 0.99888
0.065  0.99939 0.99937 0.99934 0.99930 0.99925 0.99920 0.99914 0.99908 0.99901 0.99895 0.99890 0.99885 0.99880 0.99877 0.99874 0.99872 0.99870 0.99868
0.070  0.99930 0.99927 0.99924 0.99919 0.99913 0.99907 0.99900 0.99893 0.99885 0.99879 0.99872 0.99866 0.99861 0.99857 0.99854 0.99851 0.99849 0.99847
0.075  0.99919 0.99917 0.99912 0.99907 0.99900 0.99893 0.99885 0.99877 0.99868 0.99861 0.99853 0.99847 0.99841 0.99835 0.99832 0.99829 0.99827 0.99825
0.080  0.99908 0.99905 0.99900 0.99894 0.99887 0.99878 0.99869 0.99860 0.99850 0.99841 0.99833 0.99825 0.99819 0.99813 0.99809 0.99805 0.99803 0.99800
0.085  0.99896 0.99893 0.99887 0.99880 0.99872 0.99862 0.99852 0.99842 0.99831 0.99821 0.99811 0.99803 0.99795 0.99789 0.99784 0.99780 0.99778 0.99774
0.090  0.99883 0.99880 0.99874 0.99866 0.99856 0.99846 0.99834 0.99822 0.99810 0.99799 0.99788 0.99779 0.99770 0.99763 0.99757 0.99753 0.99751 0.99747
0.095  0.99870 0.99866 0.99859 0.99850 0.99840 0.99828 0.99815 0.99802 0.99789 0.99776 0.99764 0.99754 0.99744 0.99736 0.99730 0.99725 0.99722 0.99718
0.100  0.99856 0.99851 0.99844 0.99834 0.99822 0.99809 0.99795 0.99780 0.99766 0.99752 0.99738 0.99727 0.99716 0.99707 0.99700 0.99695 0.99692 0.99687
0.105  0.99841 0.99836 0.99828 0.99817 0.99804 0.99789 0.99774 0.99758 0.99742 0.99726 0.99711 0.99699 0.99687 0.99677 0.99669 0.99664 0.99660 0.99655
0.110  0.99825 0.99819 0.99811 0.99799 0.99785 0.99769 0.99752 0.99734 0.99716 0.99699 0.99683 0.99669 0.99656 0.99645 0.99637 0.99630 0.99627 0.99621
0.115  0.99809 0.99803 0.99793 0.99780 0.99765 0.99747 0.99728 0.99709 0.99690 0.99671 0.99653 0.99638 0.99624 0.99612 0.99603 0.99596 0.99592 0.99586
0.120  0.99791 0.99785 0.99774 0.99760 0.99743 0.99724 0.99704 0.99683 0.99662 0.99642 0.99622 0.99606 0.99590 0.99577 0.99567 0.99560 0.99555 0.99549
0.125  0.99773 0.99766 0.99755 0.99740 0.99721 0.99701 0.99679 0.99656 0.99633 0.99611 0.99590 0.99572 0.99555 0.99541 0.99530 0.99522 0.99517 0.99510
0.130  0.99755 0.99747 0.99735 0.99718 0.99698 0.99676 0.99652 0.99627 0.99603 0.99579 0.99556 0.99537 0.99518 0.99504 0.99492 0.99483 0.99477 0.99470
0.135  0.99735 0.99727 0.99714 0.99696 0.99674 0.99650 0.99625 0.99598 0.99571 0.99546 0.99521 0.99500 0.99480 0.99464 0.99451 0.99442 0.99436 0.99428
0.140  0.99715 0.99706 0.99692 0.99672 0.99650 0.99623 0.99596 0.99567 0.99539 0.99511 0.99485 0.99462 0.99441 0.99424 0.99410 0.99399 0.99393 0.99393
0.145  0.99694 0.99684 0.99669 0.99648 0.99624 0.99596 0.99566 0.99535 0.99505 0.99475 0.99447 0.99422 0.99399 0.99381 0.99366 0.99355 0.99349 0.99348
0.150  0.99672 0.99662 0.99645 0.99623 0.99597 0.99567 0.99535 0.99502 0.99470 0.99438 0.99408 0.99381 0.99357 0.99337 0.99321 0.99310 0.99303 0.99301
0.155  0.99649 0.99638 0.99621 0.99597 0.99569 0.99537 0.99503 0.99468 0.99433 0.99399 0.99367 0.99339 0.99313 0.99292 0.99275 0.99262 0.99255 0.99252
0.160  0.99626 0.99614 0.99595 0.99570 0.99540 0.99506 0.99470 0.99432 0.99396 0.99359 0.99325 0.99295 0.99267 0.99245 0.99226 0.99213 0.99205 0.99202
0.165  0.99601 0.99589 0.99569 0.99542 0.99511 0.99474 0.99436 0.99395 0.99357 0.99318 0.99282 0.99249 0.99220 0.99196 0.99177 0.99163 0.99154 0.99150
0.170  0.99576 0.99563 0.99542 0.99513 0.99480 0.99441 0.99401 0.99357 0.99316 0.99275 0.99237 0.99202 0.99172 0.99146 0.99125 0.99111 0.99102 0.99097
0.175  0.99550 0.99536 0.99514 0.99483 0.99448 0.99407 0.99364 0.99318 0.99275 0.99231 0.99191 0.99154 0.99122 0.99094 0.99073 0.99057 0.99047 0.99042
0.180  0.99524 0.99509 0.99485 0.99453 0.99415 0.99372 0.99327 0.99278 0.99232 0.99185 0.99143 0.99104 0.99070 0.99041 0.99018 0.99001 0.98991 0.98985
0.185  0.99496 0.99480 0.99455 0.99421 0.99382 0.99336 0.99288 0.99237 0.99188 0.99139 0.99094 0.99052 0.99017 0.98986 0.98962 0.98944 0.98933 0.98926
0.190  0.99468 0.99451 0.99425 0.99389 0.99347 0.99298 0.99248 0.99194 0.99142 0.99091 0.99043 0.98999 0.98962 0.98929 0.98904 0.98885 0.98874 0.98866
0.195  0.99438 0.99420 0.99393 0.99355 0.99311 0.99260 0.99206 0.99150 0.99095 0.99041 0.98991 0.98945 0.98905 0.98871 0.98844 0.98825 0.98813 0.98804
0.200  0.99408 0.99389 0.99361 0.99321 0.99274 0.99221 0.99164 0.99105 0.99047 0.98990 0.98938 0.98889 0.98847 0.98811 0.98783 0.98762 0.98750 0.98740
0.205  0.99377 0.99357 0.99327 0.99285 0.99236 0.99180 0.99120 0.99059 0.98997 0.98938 0.98882 0.98832 0.98788 0.98749 0.98720 0.98698 0.98685 0.98674
0.210  0.99345 0.99324 0.99293 0.99249 0.99197 0.99138 0.99076 0.99011 0.98947 0.98884 0.98826 0.98773 0.98726 0.98686 0.98656 0.98633 0.98619 0.98616
0.215  0.99312 0.99291 0.99257 0.99211 0.99157 0.99096 0.99030 0.98962 0.98895 0.98829 0.98768 0.98712 0.98663 0.98622 0.98590 0.98565 0.98551 0.98547
0.220  0.99279 0.99256 0.99221 0.99173 0.99116 0.99052 0.98983 0.98912 0.98841 0.98773 0.98708 0.98651 0.98598 0.98556 0.98522 0.98496 0.98481 0.98476
0.225  0.99244 0.99220 0.99184 0.99134 0.99074 0.99007 0.98935 0.98860 0.98787 0.98714 0.98648 0.98587 0.98532 0.98488 0.98452 0.98426 0.98410 0.98403
0.230  0.99209 0.99184 0.99145 0.99093 0.99031 0.98960 0.98885 0.98806 0.98730 0.98654 0.98585 0.98522 0.98465 0.98418 0.98380 0.98353 0.98337 0.98329
0.235  0.99172 0.99146 0.99106 0.99052 0.98987 0.98912 0.98835 0.98752 0.98673 0.98594 0.98521 0.98455 0.98396 0.98347 0.98307 0.98279 0.98261 0.98253
0.240  0.99135 0.99108 0.99065 0.99009 0.98941 0.98863 0.98783 0.98697 0.98614 0.98532 0.98456 0.98386 0.98325 0.98274 0.98232 0.98203 0.98185 0.98175
0.245  0.99097 0.99069 0.99024 0.98965 0.98895 0.98814 0.98730 0.98640 0.98553 0.98468 0.98389 0.98316 0.98252 0.98199 0.98155 0.98125 0.98106 0.98095
0.250  0.99057 0.99028 0.98982 0.98921 0.98847 0.98763 0.98675 0.98582 0.98491 0.98403 0.98320 0.98244 0.98178 0.98121 0.98078 0.98045 0.98025 0.98013
0.255  0.99017 0.98987 0.98939 0.98874 0.98799 0.98711 0.98618 0.98523 0.98427 0.98336 0.98249 0.98171 0.98101 0.98043 0.97998 0.97964 0.97943 0.97930
0.260  0.98976 0.98945 0.98894 0.98827 0.98749 0.98658 0.98561 0.98462 0.98362 0.98268 0.98176 0.98096 0.98024 0.97963 0.97916 0.97880 0.97859 0.97853
0.265  0.98934 0.98901 0.98849 0.98779 0.98697 0.98603 0.98502 0.98400 0.98296 0.98198 0.98103 0.98019 0.97944 0.97881 0.97832 0.97795 0.97773 0.97766
0.270  0.98891 0.98857 0.98803 0.98730 0.98645 0.98547 0.98443 0.98337 0.98229 0.98126 0.98028 0.97941 0.97863 0.97798 0.97746 0.97707 0.97685 0.97677
0.275  0.98847 0.98811 0.98755 0.98680 0.98590 0.98490 0.98382 0.98271 0.98160 0.98052 0.97952 0.97861 0.97780 0.97712 0.97658 0.97619 0.97596 0.97586
0.280  0.98801 0.98765 0.98707 0.98629 0.98536 0.98432 0.98320 0.98203 0.98090 0.97977 0.97873 0.97779 0.97695 0.97625 0.97569 0.97529 0.97504 0.97493
0.285  0.98755 0.98717 0.98657 0.98576 0.98480 0.98372 0.98256 0.98136 0.98017 0.97901 0.97794 0.97695 0.97609 0.97536 0.97478 0.97436 0.97410 0.97398
0.290  0.98708 0.98669 0.98607 0.98523 0.98423 0.98309 0.98191 0.98066 0.97944 0.97824 0.97713 0.97610 0.97521 0.97445 0.97385 0.97341 0.97315 0.97301
0.295  0.98660 0.98619 0.98555 0.98468 0.98365 0.98247 0.98125 0.97996 0.97867 0.97745 0.97629 0.97523 0.97431 0.97352 0.97290 0.97245 0.97217 0.97202
0.300  0.98610 0.98568 0.98502 0.98412 0.98305 0.98184 0.98057 0.97924 0.97790 0.97664 0.97543 0.97434 0.97338 0.97257 0.97193 0.97146 0.97118 0.97110
0.305  0.98560 0.98516 0.98448 0.98355 0.98245 0.98119 0.97985 0.97850 0.97712 0.97581 0.97456 0.97344 0.97243 0.97161 0.97095 0.97046 0.97017 0.97007
0.310  0.98508 0.98463 0.98392 0.98297 0.98183 0.98053 0.97915 0.97775 0.97632 0.97497 0.97368 0.97251 0.97148 0.97062 0.96994 0.96943 0.96913 0.96902
0.315  0.98455 0.98409 0.98335 0.98237 0.98119 0.97985 0.97843 0.97698 0.97551 0.97408 0.97278 0.97158 0.97051 0.96962 0.96891 0.96839 0.96808 0.96795
0.320  0.98401 0.98354 0.98277 0.98175 0.98054 0.97917 0.97770 0.97617 0.97468 0.97321 0.97186 0.97060 0.96951 0.96860 0.96786 0.96733 0.96701 0.96686
0.325  0.98346 0.98297 0.98217 0.98112 0.97987 0.97847 0.97695 0.97537 0.97383 0.97232 0.97092 0.96963 0.96850 0.96755 0.96679 0.96625 0.96591 0.96575
0.330  0.98290 0.98239 0.98157 0.98048 0.97918 0.97775 0.97618 0.97456 0.97297 0.97141 0.96996 0.96863 0.96747 0.96648 0.96571 0.96514 0.96479 0.96462
0.335  0.98233 0.98179 0.98096 0.97984 0.97850 0.97699 0.97540 0.97373 0.97207 0.97048 0.96897 0.96762 0.96642 0.96540 0.96460 0.96402 0.96366 0.96355
0.340  0.98174 0.98119 0.98033 0.97918 0.97780 0.97624 0.97460 0.97289 0.97117 0.96954 0.96798 0.96659 0.96533 0.96430 0.96347 0.96286 0.96250 0.96238
0.345  0.98114 0.98058 0.97969 0.97850 0.97709 0.97548 0.97376 0.97203 0.97026 0.96857 0.96697 0.96553 0.96425 0.96318 0.96232 0.96170 0.96133 0.96118
0.350  0.98053 0.97995 0.97904 0.97782 0.97636 0.97471 0.97294 0.97115 0.96933 0.96756 0.96594 0.96445 0.96314 0.96204 0.96114 0.96051 0.96013 0.95997
0.355  0.97991 0.97931 0.97837 0.97712 0.97562 0.97392 0.97210 0.97022 0.96839 0.96656 0.96490 0.96335 0.96201 0.96087 0.95996 0.95930 0.95890 0.95873
0.360  0.97927 0.97866 0.97769 0.97640 0.97486 0.97312 0.97124 0.96931 0.96742 0.96555 0.96383 0.96224 0.96086 0.95967 0.95875 0.95807 0.95766 0.95746
0.365  0.97862 0.97799 0.97700 0.97567 0.97408 0.97229 0.97037 0.96838 0.96642 0.96452 0.96271 0.96111 0.95968 0.95847 0.95752 0.95682 0.95639 0.95618
0.370  0.97795 0.97731 0.97629 0.97493 0.97327 0.97145 0.96948 0.96744 0.96540 0.96347 0.96161 0.95996 0.95847 0.95724 0.95626 0.95554 0.95511 0.95496
0.375  0.97728 0.97662 0.97557 0.97413 0.97246 0.97056 0.96856 0.96647 0.96438 0.96239 0.96048 0.95878 0.95726 0.95599 0.95498 0.95424 0.95380 0.95363
0.380  0.97658 0.97591 0.97484 0.97336 0.97164 0.96969 0.96760 0.96549 0.96335 0.96126 0.95935 0.95757 0.95602 0.95472 0.95367 0.95292 0.95246 0.95228
0.385  0.97588 0.97519 0.97408 0.97258 0.97081 0.96881 0.96666 0.96446 0.96229 0.96015 0.95818 0.95635 0.95477 0.95342 0.95235 0.95158 0.95111 0.95090
0.390  0.97516 0.97446 0.97329 0.97177 0.96996 0.96791 0.96570 0.96343 0.96122 0.95902 0.95699 0.95512 0.95349 0.95210 0.95100 0.95021 0.94972 0.94950
0.395  0.97443 0.97370 0.97251 0.97096 0.96909 0.96699 0.96473 0.96240 0.96008 0.95787 0.95575 0.95387 0.95218 0.95076 0.94964 0.94882 0.94832 0.94816
0.400  0.97368 0.97294 0.97172 0.97012 0.96821 0.96606 0.96374 0.96135 0.95896 0.95670 0.95453 0.95259 0.95084 0.94940 0.94825 0.94740 0.94690 0.94671
0.405  0.97292 0.97216 0.97091 0.96927 0.96731 0.96509 0.96272 0.96028 0.95783 0.95550 0.95328 0.95128 0.94950 0.94802 0.94682 0.94596 0.94544 0.94524
0.410  0.97215 0.97136 0.97008 0.96841 0.96635 0.96408 0.96164 0.95918 0.95668 0.95425 0.95201 0.94993 0.94813 0.94661 0.94538 0.94450 0.94397 0.94374
0.415  0.97135 0.97055 0.96924 0.96752 0.96542 0.96309 0.96059 0.95802 0.95551 0.95301 0.95072 0.94859 0.94674 0.94516 0.94392 0.94302 0.94247 0.94222
0.420  0.97054 0.96971 0.96838 0.96657 0.96447 0.96209 0.95953 0.95689 0.95430 0.95176 0.94936 0.94722 0.94532 0.94370 0.94243 0.94150 0.94093 0.94076
0.425  0.96972 0.96885 0.96751 0.96566 0.96350 0.96107 0.95845 0.95574 0.95304 0.95048 0.94803 0.94583 0.94386 0.94222 0.94092 0.93996 0.93938 0.93918
0.430  0.96888 0.96799 0.96661 0.96473 0.96252 0.96002 0.95735 0.95457 0.95181 0.94918 0.94667 0.94441 0.94239 0.94073 0.93937 0.93840 0.93781 0.93758
0.435  0.96802 0.96711 0.96570 0.96377 0.96151 0.95895 0.95621 0.95338 0.95055 0.94781 0.94529 0.94294 0.94092 0.93919 0.93781 0.93681 0.93621 0.93596
0.440  0.96715 0.96622 0.96476 0.96280 0.96048 0.95781 0.95501 0.95213 0.94927 0.94647 0.94388 0.94148 0.93940 0.93762 0.93622 0.93520 0.93458 0.93430
0.445  0.96625 0.96531 0.96379 0.96182 0.95939 0.95671 0.95384 0.95087 0.94796 0.94510 0.94240 0.94000 0.93783 0.93604 0.93460 0.93355 0.93292 0.93271
0.450  0.96534 0.96438 0.96283 0.96082 0.95833 0.95559 0.95266 0.94962 0.94659 0.94371 0.94096 0.93849 0.93627 0.93443 0.93295 0.93188 0.93123 0.93100
0.455  0.96442 0.96343 0.96184 0.95978 0.95725 0.95445 0.95145 0.94835 0.94525 0.94224 0.93948 0.93691 0.93468 0.93280 0.93127 0.93019 0.92953 0.92926
0.460  0.96347 0.96246 0.96084 0.95868 0.95615 0.95329 0.95022 0.94705 0.94388 0.94081 0.93798 0.93535 0.93307 0.93111 0.92959 0.92847 0.92779 0.92750
0.465  0.96250 0.96148 0.95982 0.95762 0.95503 0.95207 0.94890 0.94565 0.94249 0.93935 0.93640 0.93376 0.93142 0.92942 0.92786 0.92671 0.92601 0.92571
0.470  0.96152 0.96047 0.95878 0.95653 0.95388 0.95083 0.94763 0.94431 0.94100 0.93787 0.93485 0.93215 0.92972 0.92772 0.92611 0.92492 0.92422 0.92397
0.475  0.96052 0.95944 0.95772 0.95543 0.95265 0.94960 0.94633 0.94295 0.93956 0.93635 0.93327 0.93046 0.92803 0.92598 0.92431 0.92312 0.92240 0.92212
0.480  0.95949 0.95840 0.95664 0.95430 0.95146 0.94835 0.94501 0.94155 0.93810 0.93475 0.93167 0.92879 0.92631 0.92417 0.92250 0.92129 0.92054 0.92024
0.485  0.95845 0.95732 0.95553 0.95315 0.95026 0.94708 0.94366 0.94013 0.93661 0.93319 0.93000 0.92710 0.92455 0.92238 0.92066 0.91942 0.91865 0.91833
0.490  0.95738 0.95621 0.95436 0.95197 0.94903 0.94578 0.94222 0.93862 0.93508 0.93160 0.92832 0.92538 0.92274 0.92055 0.91880 0.91751 0.91674 0.91647
0.495  0.95629 0.95510 0.95322 0.95072 0.94778 0.94439 0.94083 0.93715 0.93348 0.92998 0.92663 0.92358 0.92093 0.91869 0.91688 0.91558 0.91479 0.91450
0.500  0.95518 0.95397 0.95205 0.94950 0.94650 0.94305 0.93942 0.93566 0.93191 0.92827 0.92492 0.92180 0.91910 0.91677 0.91496 0.91362 0.91282 0.91249
0.505  0.95405 0.95282 0.95086 0.94826 0.94512 0.94168 0.93798 0.93415 0.93032 0.92660 0.92311 0.91999 0.91720 0.91486 0.91300 0.91163 0.91080 0.91045
0.510  0.95289 0.95164 0.94965 0.94700 0.94380 0.94029 0.93642 0.93251 0.92869 0.92491 0.92135 0.91816 0.91528 0.91291 0.91098 0.90960 0.90877 0.90847
0.515  0.95171 0.95044 0.94841 0.94572 0.94245 0.93885 0.93493 0.93094 0.92696 0.92317 0.91955 0.91622 0.91336 0.91092 0.90896 0.90755 0.90669 0.90636
0.520  0.95051 0.94922 0.94715 0.94440 0.94108 0.93734 0.93341 0.92935 0.92529 0.92134 0.91772 0.91433 0.91140 0.90888 0.90691 0.90546 0.90458 0.90423
0.525  0.94928 0.94797 0.94586 0.94299 0.93968 0.93587 0.93187 0.92772 0.92358 0.91957 0.91578 0.91240 0.90936 0.90683 0.90482 0.90333 0.90244 0.90214
0.530  0.94803 0.94669 0.94449 0.94162 0.93816 0.93437 0.93028 0.92597 0.92181 0.91775 0.91389 0.91043 0.90733 0.90476 0.90267 0.90118 0.90027 0.89993
0.535  0.94676 0.94539 0.94315 0.94024 0.93671 0.93285 0.92859 0.92429 0.91999 0.91582 0.91197 0.90838 0.90528 0.90260 0.90051 0.89899 0.89805 0.89769
0.540  0.94545 0.94406 0.94179 0.93882 0.93523 0.93119 0.92696 0.92258 0.91819 0.91394 0.91000 0.90636 0.90315 0.90046 0.89833 0.89674 0.89580 0.89541
0.545  0.94413 0.94270 0.94040 0.93737 0.93373 0.92961 0.92530 0.92083 0.91636 0.91203 0.90795 0.90430 0.90100 0.89828 0.89607 0.89448 0.89353 0.89319
0.550  0.94277 0.94129 0.93898 0.93590 0.93219 0.92800 0.92359 0.91895 0.91441 0.91009 0.90593 0.90213 0.89885 0.89601 0.89381 0.89219 0.89120 0.89083
0.555  0.94139 0.93988 0.93753 0.93431 0.93052 0.92636 0.92178 0.91715 0.91252 0.90802 0.90387 0.90001 0.89665 0.89376 0.89151 0.88985 0.88884 0.88844
0.560  0.93997 0.93844 0.93604 0.93278 0.92893 0.92458 0.92003 0.91531 0.91060 0.90602 0.90170 0.89784 0.89436 0.89148 0.88914 0.88747 0.88645 0.88610
0.565  0.93853 0.93697 0.93447 0.93122 0.92730 0.92288 0.91825 0.91342 0.90861 0.90397 0.89958 0.89556 0.89210 0.88914 0.88677 0.88506 0.88402 0.88363
0.570  0.93706 0.93548 0.93293 0.92963 0.92564 0.92115 0.91631 0.91142 0.90654 0.90179 0.89742 0.89333 0.88979 0.88674 0.88436 0.88261 0.88153 0.88112
0.575  0.93555 0.93395 0.93136 0.92800 0.92394 0.91938 0.91446 0.90949 0.90452 0.89968 0.89513 0.89106 0.88738 0.88434 0.88188 0.88010 0.87903 0.87866
0.580  0.93402 0.93238 0.92976 0.92632 0.92211 0.91746 0.91258 0.90752 0.90245 0.89753 0.89290 0.88866 0.88500 0.88187 0.87937 0.87757 0.87647 0.87606
0.585  0.93245 0.93079 0.92812 0.92455 0.92035 0.91562 0.91065 0.90539 0.90024 0.89524 0.89062 0.88631 0.88258 0.87936 0.87684 0.87499 0.87386 0.87343
0.590  0.93084 0.92916 0.92645 0.92283 0.91856 0.91375 0.90857 0.90335 0.89811 0.89302 0.88821 0.88392 0.88005 0.87684 0.87422 0.87236 0.87123 0.87084
0.595  0.92921 0.92746 0.92474 0.92107 0.91673 0.91184 0.90658 0.90126 0.89593 0.89075 0.88586 0.88140 0.87754 0.87421 0.87161 0.86971 0.86855 0.86811
0.600  0.92753 0.92574 0.92292 0.91927 0.91475 0.90977 0.90456 0.89901 0.89359 0.88833 0.88347 0.87893 0.87498 0.87160 0.86895 0.86697 0.86580 0.86534
0.605  0.92582 0.92401 0.92115 0.91741 0.91284 0.90779 0.90235 0.89685 0.89134 0.88599 0.88094 0.87642 0.87233 0.86895 0.86620 0.86424 0.86304 0.86262
0.610  0.92406 0.92223 0.91933 0.91546 0.91090 0.90577 0.90024 0.89465 0.88904 0.88360 0.87846 0.87377 0.86970 0.86619 0.86345 0.86144 0.86022 0.85976
0.615  0.92226 0.92042 0.91748 0.91355 0.90892 0.90369 0.89809 0.89227 0.88658 0.88105 0.87593 0.87116 0.86694 0.86345 0.86065 0.85858 0.85734 0.85685
0.620  0.92044 0.91857 0.91558 0.91159 0.90678 0.90147 0.89589 0.88999 0.88420 0.87857 0.87327 0.86851 0.86422 0.86065 0.85776 0.85570 0.85443 0.85398
0.625  0.91857 0.91668 0.91364 0.90960 0.90471 0.89933 0.89353 0.88766 0.88177 0.87605 0.87066 0.86572 0.86144 0.85776 0.85487 0.85275 0.85145 0.85097
0.630  0.91666 0.91474 0.91157 0.90745 0.90261 0.89714 0.89125 0.88514 0.87918 0.87336 0.86789 0.86298 0.85854 0.85487 0.85188 0.84974 0.84844 0.84800
0.635  0.91471 0.91276 0.90955 0.90537 0.90045 0.89476 0.88892 0.88272 0.87666 0.87075 0.86518 0.86009 0.85568 0.85187 0.84889 0.84671 0.84538 0.84489
0.640  0.91271 0.91067 0.90749 0.90324 0.89812 0.89248 0.88641 0.88026 0.87396 0.86797 0.86243 0.85725 0.85267 0.84888 0.84584 0.84359 0.84225 0.84172
0.645  0.91067 0.90861 0.90537 0.90107 0.89588 0.89015 0.88399 0.87760 0.87134 0.86526 0.85951 0.85435 0.84970 0.84583 0.84270 0.84045 0.83908 0.83859
0.650  0.90858 0.90649 0.90321 0.89883 0.89359 0.88765 0.88151 0.87503 0.86868 0.86249 0.85665 0.85131 0.84667 0.84268 0.83954 0.83722 0.83584 0.83531
0.655  0.90644 0.90432 0.90093 0.89646 0.89122 0.88521 0.87885 0.87241 0.86582 0.85955 0.85362 0.84831 0.84351 0.83953 0.83628 0.83397 0.83255 0.83207
0.660  0.90425 0.90211 0.89864 0.89414 0.88871 0.88273 0.87628 0.86960 0.86305 0.85668 0.85066 0.84515 0.84038 0.83625 0.83302 0.83065 0.82920 0.82867
0.665  0.90201 0.89984 0.89633 0.89177 0.88627 0.88018 0.87363 0.86688 0.86021 0.85362 0.84763 0.84204 0.83709 0.83298 0.82964 0.82726 0.82580 0.82531
0.670  0.89971 0.89751 0.89396 0.88933 0.88377 0.87746 0.87083 0.86395 0.85720 0.85064 0.84444 0.83876 0.83384 0.82959 0.82626 0.82383 0.82234 0.82180
0.675  0.89736 0.89512 0.89154 0.88673 0.88107 0.87482 0.86809 0.86111 0.85427 0.84760 0.84130 0.83554 0.83043 0.82621 0.82279 0.82030 0.81880 0.81821
0.680  0.89495 0.89263 0.88904 0.88419 0.87845 0.87209 0.86513 0.85822 0.85112 0.84436 0.83798 0.83222 0.82707 0.82268 0.81926 0.81675 0.81521 0.81466
0.685  0.89247 0.89013 0.88641 0.88159 0.87578 0.86920 0.86228 0.85511 0.84807 0.84121 0.83472 0.82878 0.82353 0.81917 0.81567 0.81309 0.81154 0.81095
0.690  0.88992 0.88757 0.88381 0.87892 0.87289 0.86638 0.85936 0.85209 0.84479 0.83784 0.83127 0.82536 0.82003 0.81552 0.81199 0.80940 0.80782 0.80727
0.695  0.88732 0.88495 0.88115 0.87607 0.87009 0.86333 0.85622 0.84884 0.84161 0.83455 0.82788 0.82177 0.81636 0.81188 0.80828 0.80561 0.80402 0.80341
0.700  0.88466 0.88227 0.87842 0.87328 0.86723 0.86038 0.85318 0.84570 0.83834 0.83105 0.82429 0.81822 0.81273 0.80808 0.80445 0.80179 0.80016 0.79959
0.705  0.88194 0.87951 0.87551 0.87042 0.86414 0.85737 0.84989 0.84248 0.83488 0.82762 0.82076 0.81448 0.80892 0.80430 0.80059 0.79785 0.79621 0.79559
0.710  0.87914 0.87667 0.87264 0.86736 0.86114 0.85411 0.84671 0.83903 0.83148 0.82397 0.81703 0.81078 0.80514 0.80036 0.79662 0.79388 0.79220 0.79161
0.715  0.87627 0.87371 0.86970 0.86436 0.85806 0.85095 0.84345 0.83567 0.82786 0.82040 0.81336 0.80689 0.80117 0.79643 0.79255 0.78978 0.78810 0.78746
0.720  0.87332 0.87073 0.86668 0.86128 0.85475 0.84770 0.83994 0.83206 0.82431 0.81660 0.80947 0.80304 0.79724 0.79233 0.78848 0.78566 0.78393 0.78332
0.725  0.87029 0.86768 0.86358 0.85812 0.85152 0.84422 0.83653 0.82855 0.82053 0.81288 0.80564 0.79900 0.79313 0.78824 0.78425 0.78141 0.77967 0.77901
0.730  0.86718 0.86455 0.86029 0.85474 0.84821 0.84083 0.83286 0.82477 0.81683 0.80892 0.80159 0.79487 0.78903 0.78398 0.78001 0.77710 0.77532 0.77470
0.735  0.86399 0.86133 0.85703 0.85142 0.84465 0.83717 0.82929 0.82110 0.81287 0.80503 0.79759 0.79078 0.78474 0.77972 0.77562 0.77269 0.77090 0.77021
0.740  0.86070 0.85801 0.85368 0.84801 0.84117 0.83360 0.82544 0.81715 0.80901 0.80089 0.79337 0.78647 0.78047 0.77528 0.77121 0.76818 0.76638 0.76573
0.745  0.85733 0.85453 0.85023 0.84436 0.83760 0.82994 0.82169 0.81330 0.80487 0.79682 0.78920 0.78221 0.77600 0.77082 0.76664 0.76362 0.76178 0.76115
0.750  0.85384 0.85104 0.84657 0.84077 0.83376 0.82601 0.81780 0.80917 0.80082 0.79250 0.78479 0.77771 0.77143 0.76622 0.76196 0.75892 0.75706 0.75638
0.755  0.85025 0.84744 0.84294 0.83707 0.83000 0.82216 0.81372 0.80513 0.79649 0.78824 0.78030 0.77325 0.76689 0.76150 0.75726 0.75416 0.75225 0.75160
0.760  0.84657 0.84374 0.83920 0.83312 0.82612 0.81802 0.80966 0.80079 0.79220 0.78372 0.77581 0.76855 0.76212 0.75676 0.75240 0.74927 0.74735 0.74663
0.765  0.84279 0.83994 0.83535 0.82922 0.82198 0.81397 0.80533 0.79655 0.78771 0.77909 0.77109 0.76376 0.75737 0.75184 0.74749 0.74426 0.74233 0.74164
0.770  0.83890 0.83601 0.83126 0.82521 0.81790 0.80961 0.80107 0.79199 0.78306 0.77452 0.76643 0.75899 0.75239 0.74680 0.74241 0.73919 0.73720 0.73655
0.775  0.83488 0.83189 0.82719 0.82092 0.81352 0.80534 0.79651 0.78752 0.77849 0.76967 0.76148 0.75396 0.74730 0.74174 0.73721 0.73396 0.73198 0.73124
0.780  0.83074 0.82773 0.82299 0.81667 0.80920 0.80074 0.79200 0.78274 0.77361 0.76487 0.75642 0.74882 0.74221 0.73647 0.73197 0.72862 0.72662 0.72591
0.785  0.82647 0.82344 0.81865 0.81229 0.80474 0.79622 0.78721 0.77802 0.76879 0.75978 0.75140 0.74371 0.73688 0.73108 0.72653 0.72319 0.72113 0.72046
0.790  0.82207 0.81901 0.81407 0.80761 0.79999 0.79136 0.78226 0.77299 0.76367 0.75455 0.74609 0.73832 0.73141 0.72566 0.72096 0.71760 0.71554 0.71478
0.795  0.81752 0.81444 0.80947 0.80296 0.79528 0.78658 0.77738 0.76781 0.75840 0.74938 0.74065 0.73279 0.72595 0.72002 0.71527 0.71187 0.70980 0.70906
0.800  0.81283 0.80964 0.80472 0.79816 0.79023 0.78153 0.77216 0.76270 0.75319 0.74388 0.73524 0.72728 0.72022 0.71423 0.70951 0.70601 0.70392 0.70321
0.805  0.80794 0.80477 0.79968 0.79305 0.78522 0.77636 0.76699 0.75724 0.74763 0.73824 0.72951 0.72148 0.71435 0.70830 0.70354 0.70005 0.69791 0.69712
0.810  0.80292 0.79974 0.79462 0.78794 0.77986 0.77092 0.76146 0.75182 0.74192 0.73263 0.72363 0.71553 0.70833 0.70233 0.69742 0.69390 0.69175 0.69097
0.815  0.79773 0.79453 0.78938 0.78264 0.77453 0.76552 0.75597 0.74605 0.73626 0.72668 0.71777 0.70942 0.70228 0.69609 0.69114 0.68760 0.68543 0.68467
0.820  0.79237 0.78914 0.78396 0.77703 0.76882 0.75973 0.75011 0.74010 0.73022 0.72056 0.71158 0.70330 0.69594 0.68970 0.68478 0.68112 0.67894 0.67820
0.825  0.78680 0.78347 0.77823 0.77139 0.76313 0.75397 0.74406 0.73418 0.72400 0.71444 0.70520 0.69686 0.68944 0.68313 0.67817 0.67449 0.67228 0.67147
0.830  0.78104 0.77770 0.77242 0.76538 0.75704 0.74781 0.73804 0.72786 0.71781 0.70798 0.69865 0.69023 0.68275 0.67649 0.67139 0.66772 0.66546 0.66465
0.835  0.77506 0.77170 0.76640 0.75933 0.75095 0.74165 0.73160 0.72134 0.71122 0.70131 0.69193 0.68342 0.67587 0.66957 0.66442 0.66072 0.65846 0.65765
0.840  0.76886 0.76549 0.76003 0.75299 0.74444 0.73508 0.72516 0.71483 0.70442 0.69444 0.68514 0.67640 0.66893 0.66245 0.65725 0.65353 0.65125 0.65045
0.845  0.76241 0.75902 0.75356 0.74638 0.73790 0.72847 0.71829 0.70789 0.69740 0.68735 0.67798 0.66934 0.66166 0.65512 0.64988 0.64613 0.64383 0.64305
0.850  0.75568 0.75223 0.74683 0.73963 0.73091 0.72143 0.71118 0.70071 0.69037 0.68023 0.67060 0.66190 0.65416 0.64757 0.64229 0.63851 0.63619 0.63533
0.855  0.74870 0.74526 0.73970 0.73245 0.72386 0.71413 0.70402 0.69328 0.68288 0.67268 0.66299 0.65423 0.64643 0.63980 0.63456 0.63067 0.62834 0.62748
0.860  0.74144 0.73799 0.73243 0.72515 0.71634 0.70677 0.69641 0.68582 0.67514 0.66488 0.65512 0.64631 0.63847 0.63178 0.62651 0.62259 0.62024 0.61939
0.865  0.73388 0.73042 0.72485 0.71739 0.70873 0.69891 0.68850 0.67785 0.66711 0.65681 0.64700 0.63813 0.63024 0.62351 0.61821 0.61426 0.61190 0.61104
0.870  0.72599 0.72243 0.71681 0.70948 0.70060 0.69074 0.68028 0.66959 0.65880 0.64845 0.63859 0.62967 0.62173 0.61497 0.60963 0.60566 0.60328 0.60243
0.875  0.71774 0.71419 0.70857 0.70106 0.69234 0.68246 0.67197 0.66102 0.65019 0.63978 0.62988 0.62093 0.61294 0.60614 0.60078 0.59678 0.59439 0.59353
0.880  0.70912 0.70558 0.69982 0.69244 0.68352 0.67361 0.66309 0.65210 0.64145 0.63079 0.62085 0.61186 0.60384 0.59701 0.59161 0.58759 0.58519 0.58433
0.885  0.70010 0.69655 0.69081 0.68326 0.67432 0.66438 0.65384 0.64305 0.63215 0.62146 0.61149 0.60246 0.59441 0.58755 0.58204 0.57809 0.57567 0.57480
0.890  0.69061 0.68701 0.68137 0.67384 0.66490 0.65496 0.64419 0.63339 0.62247 0.61175 0.60176 0.59270 0.58463 0.57774 0.57221 0.56824 0.56580 0.56493
0.895  0.68066 0.67709 0.67133 0.66378 0.65484 0.64489 0.63426 0.62330 0.61237 0.60165 0.59163 0.58256 0.57446 0.56755 0.56201 0.55802 0.55557 0.55469
0.900  0.67021 0.66666 0.66092 0.65341 0.64448 0.63435 0.62379 0.61277 0.60184 0.59111 0.58109 0.57200 0.56388 0.55696 0.55140 0.54740 0.54492 0.54405
0.905  0.65921 0.65566 0.64996 0.64232 0.63342 0.62329 0.61275 0.60174 0.59082 0.58010 0.57008 0.56099 0.55273 0.54590 0.54037 0.53630 0.53386 0.53299
0.910  0.64761 0.64401 0.63829 0.63082 0.62177 0.61188 0.60116 0.59018 0.57929 0.56859 0.55858 0.54933 0.54124 0.53433 0.52887 0.52479 0.52235 0.52146
0.915  0.63534 0.63177 0.62610 0.61852 0.60969 0.59966 0.58898 0.57804 0.56718 0.55651 0.54653 0.53731 0.52922 0.52233 0.51678 0.51279 0.51034 0.50943
0.920  0.62234 0.61880 0.61306 0.60567 0.59673 0.58675 0.57614 0.56526 0.55445 0.54384 0.53390 0.52470 0.51664 0.50976 0.50422 0.50023 0.49775 0.49685
0.925  0.60852 0.60495 0.59936 0.59189 0.58301 0.57311 0.56258 0.55177 0.54086 0.53049 0.52042 0.51146 0.50329 0.49646 0.49106 0.48702 0.48459 0.48367
0.930  0.59379 0.59030 0.58465 0.57725 0.56845 0.55864 0.54821 0.53750 0.52666 0.51620 0.50641 0.49735 0.48940 0.48261 0.47714 0.47321 0.47079 0.46993
0.935  0.57808 0.57465 0.56910 0.56181 0.55314 0.54345 0.53295 0.52236 0.51164 0.50129 0.49160 0.48262 0.47474 0.46799 0.46257 0.45859 0.45621 0.45536
0.940  0.56126 0.55780 0.55231 0.54512 0.53658 0.52704 0.51668 0.50624 0.49567 0.48546 0.47585 0.46701 0.45908 0.45243 0.44707 0.44322 0.44085 0.43997
0.945  0.54315 0.53977 0.53440 0.52736 0.51882 0.50945 0.49927 0.48901 0.47862 0.46857 0.45897 0.45025 0.44259 0.43602 0.43073 0.42686 0.42454 0.42367
0.950  0.52358 0.52029 0.51495 0.50805 0.49968 0.49052 0.48056 0.47032 0.46014 0.45031 0.44108 0.43251 0.42485 0.41842 0.41324 0.40951 0.40720 0.40631
0.955  0.50231 0.49905 0.49394 0.48711 0.47913 0.47004 0.46034 0.45037 0.44045 0.43085 0.42167 0.41332 0.40598 0.39958 0.39461 0.39089 0.38866 0.38786
0.960  0.47902 0.47591 0.47090 0.46440 0.45654 0.44774 0.43835 0.42869 0.41907 0.40960 0.40086 0.39274 0.38549 0.37938 0.37446 0.37089 0.36868 0.36790
0.965  0.45339 0.45042 0.44561 0.43927 0.43172 0.42327 0.41425 0.40496 0.39554 0.38659 0.37802 0.37021 0.36322 0.35734 0.35260 0.34917 0.34706 0.34627
0.970  0.42486 0.42198 0.41739 0.41136 0.40418 0.39614 0.38747 0.37856 0.36975 0.36106 0.35290 0.34546 0.33890 0.33319 0.32866 0.32539 0.32338 0.32262
0.975  0.39269 0.39000 0.38571 0.38007 0.37322 0.36568 0.35747 0.34918 0.34075 0.33273 0.32505 0.31792 0.31176 0.30637 0.30218 0.29904 0.29713 0.29643
0.980  0.35573 0.35327 0.34926 0.34408 0.33778 0.33084 0.32330 0.31552 0.30790 0.30038 0.29330 0.28684 0.28105 0.27616 0.27221 0.26931 0.26756 0.26693
0.985  0.31213 0.30990 0.30640 0.30171 0.29610 0.28981 0.28320 0.27627 0.26935 0.26264 0.25632 0.25055 0.24537 0.24100 0.23747 0.23487 0.23330 0.23272
0.990  0.25830 0.25645 0.25346 0.24952 0.24481 0.23953 0.23387 0.22804 0.22222 0.21657 0.21125 0.20639 0.20202 0.19827 0.19535 0.19315 0.19182 0.19134
0.995  0.18520 0.18386 0.18170 0.17878 0.17536 0.17151 0.16739 0.16315 0.15890 0.15476 0.15082 0.14727 0.14408 0.14134 0.13916 0.13757 0.13659 0.13617
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e010.dat <==
# alpha = -0.20 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996
0.015  0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992
0.020  0.99993 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986
0.025  0.99989 0.99989 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99981 0.99981 0.99980 0.99979 0.99979 0.99979 0.99978 0.99978
0.030  0.99985 0.99984 0.99984 0.99983 0.99981 0.99980 0.99979 0.99977 0.99976 0.99975 0.99973 0.99972 0.99971 0.99970 0.99970 0.99969 0.99969 0.99968
0.035  0.99979 0.99979 0.99978 0.99976 0.99975 0.99973 0.99971 0.99969 0.99967 0.99965 0.99964 0.99962 0.99961 0.99959 0.99959 0.99958 0.99957 0.99957
0.040  0.99973 0.99972 0.99971 0.99969 0.99967 0.99965 0.99962 0.99960 0.99957 0.99955 0.99953 0.99951 0.99949 0.99947 0.99946 0.99945 0.99944 0.99944
0.045  0.99965 0.99964 0.99963 0.99961 0.99958 0.99955 0.99952 0.99949 0.99946 0.99943 0.99940 0.99937 0.99935 0.99933 0.99932 0.99930 0.99930 0.99929
0.050  0.99957 0.99956 0.99954 0.99952 0.99949 0.99945 0.99941 0.99937 0.99933 0.99930 0.99926 0.99923 0.99920 0.99917 0.99915 0.99914 0.99913 0.99912
0.055  0.99948 0.99947 0.99945 0.99941 0.99938 0.99933 0.99929 0.99924 0.99919 0.99915 0.99910 0.99906 0.99903 0.99900 0.99898 0.99896 0.99895 0.99894
0.060  0.99939 0.99937 0.99934 0.99930 0.99926 0.99921 0.99915 0.99910 0.99904 0.99898 0.99893 0.99889 0.99884 0.99881 0.99878 0.99876 0.99875 0.99873
0.065  0.99928 0.99926 0.99923 0.99918 0.99913 0.99907 0.99901 0.99894 0.99887 0.99881 0.99875 0.99869 0.99864 0.99860 0.99857 0.99855 0.99853 0.99851
0.070  0.99916 0.99914 0.99910 0.99905 0.99899 0.99892 0.99885 0.99877 0.99869 0.99862 0.99855 0.99848 0.99843 0.99838 0.99834 0.99831 0.99830 0.99827
0.075  0.99904 0.99901 0.99897 0.99891 0.99884 0.99876 0.99867 0.99859 0.99850 0.99841 0.99833 0.99826 0.99819 0.99814 0.99809 0.99806 0.99804 0.99802
0.080  0.99891 0.99887 0.99882 0.99876 0.99868 0.99859 0.99849 0.99839 0.99829 0.99819 0.99810 0.99802 0.99794 0.99788 0.99783 0.99779 0.99777 0.99774
0.085  0.99876 0.99873 0.99867 0.99860 0.99851 0.99840 0.99830 0.99818 0.99807 0.99796 0.99785 0.99776 0.99768 0.99760 0.99755 0.99751 0.99748 0.99745
0.090  0.99861 0.99857 0.99851 0.99843 0.99833 0.99821 0.99809 0.99796 0.99783 0.99771 0.99759 0.99749 0.99739 0.99731 0.99725 0.99721 0.99718 0.99714
0.095  0.99845 0.99841 0.99834 0.99825 0.99813 0.99800 0.99787 0.99773 0.99758 0.99745 0.99732 0.99720 0.99709 0.99701 0.99694 0.99689 0.99685 0.99682
0.100  0.99829 0.99824 0.99816 0.99805 0.99793 0.99779 0.99764 0.99748 0.99732 0.99717 0.99702 0.99690 0.99678 0.99668 0.99661 0.99655 0.99651 0.99647
0.105  0.99811 0.99805 0.99797 0.99785 0.99772 0.99756 0.99739 0.99722 0.99705 0.99688 0.99672 0.99658 0.99645 0.99634 0.99626 0.99619 0.99615 0.99611
0.110  0.99792 0.99786 0.99777 0.99764 0.99749 0.99732 0.99714 0.99695 0.99676 0.99657 0.99640 0.99624 0.99610 0.99598 0.99589 0.99582 0.99578 0.99572
0.115  0.99773 0.99766 0.99756 0.99742 0.99726 0.99707 0.99687 0.99666 0.99645 0.99625 0.99606 0.99589 0.99573 0.99561 0.99550 0.99543 0.99538 0.99532
0.120  0.99752 0.99745 0.99734 0.99719 0.99701 0.99681 0.99659 0.99636 0.99614 0.99592 0.99571 0.99552 0.99535 0.99521 0.99510 0.99502 0.99497 0.99491
0.125  0.99731 0.99723 0.99711 0.99695 0.99676 0.99653 0.99630 0.99605 0.99580 0.99557 0.99534 0.99514 0.99495 0.99480 0.99468 0.99459 0.99454 0.99447
0.130  0.99709 0.99701 0.99687 0.99670 0.99649 0.99625 0.99599 0.99572 0.99546 0.99520 0.99495 0.99474 0.99454 0.99438 0.99425 0.99415 0.99409 0.99401
0.135  0.99686 0.99677 0.99663 0.99644 0.99621 0.99595 0.99567 0.99538 0.99510 0.99482 0.99455 0.99432 0.99411 0.99393 0.99379 0.99368 0.99362 0.99354
0.140  0.99662 0.99652 0.99637 0.99616 0.99592 0.99564 0.99535 0.99503 0.99473 0.99443 0.99414 0.99389 0.99366 0.99347 0.99332 0.99321 0.99314 0.99313
0.145  0.99637 0.99626 0.99610 0.99588 0.99562 0.99532 0.99500 0.99467 0.99434 0.99402 0.99371 0.99344 0.99319 0.99299 0.99283 0.99271 0.99264 0.99262
0.150  0.99611 0.99600 0.99582 0.99559 0.99531 0.99498 0.99465 0.99429 0.99394 0.99359 0.99327 0.99298 0.99271 0.99250 0.99232 0.99219 0.99212 0.99209
0.155  0.99584 0.99572 0.99554 0.99528 0.99498 0.99464 0.99428 0.99389 0.99352 0.99315 0.99281 0.99250 0.99221 0.99198 0.99179 0.99166 0.99158 0.99155
0.160  0.99556 0.99543 0.99524 0.99497 0.99465 0.99428 0.99390 0.99349 0.99309 0.99270 0.99233 0.99200 0.99170 0.99145 0.99125 0.99111 0.99102 0.99098
0.165  0.99527 0.99514 0.99493 0.99464 0.99431 0.99391 0.99351 0.99307 0.99265 0.99223 0.99184 0.99148 0.99117 0.99090 0.99069 0.99054 0.99044 0.99040
0.170  0.99498 0.99483 0.99461 0.99430 0.99395 0.99353 0.99310 0.99263 0.99219 0.99174 0.99133 0.99095 0.99062 0.99033 0.99011 0.98995 0.98985 0.98980
0.175  0.99467 0.99452 0.99428 0.99396 0.99358 0.99314 0.99268 0.99219 0.99172 0.99124 0.99081 0.99040 0.99005 0.98975 0.98951 0.98934 0.98923 0.98918
0.180  0.99435 0.99419 0.99394 0.99360 0.99320 0.99273 0.99225 0.99173 0.99123 0.99072 0.99026 0.98984 0.98946 0.98915 0.98890 0.98871 0.98860 0.98854
0.185  0.99403 0.99386 0.99359 0.99323 0.99281 0.99232 0.99180 0.99126 0.99072 0.99019 0.98971 0.98925 0.98886 0.98853 0.98826 0.98807 0.98795 0.98788
0.190  0.99369 0.99351 0.99323 0.99285 0.99241 0.99189 0.99134 0.99077 0.99021 0.98965 0.98913 0.98865 0.98824 0.98789 0.98761 0.98740 0.98728 0.98720
0.195  0.99334 0.99316 0.99286 0.99246 0.99199 0.99144 0.99087 0.99027 0.98967 0.98909 0.98854 0.98804 0.98760 0.98723 0.98694 0.98672 0.98659 0.98650
0.200  0.99299 0.99279 0.99248 0.99206 0.99156 0.99099 0.99038 0.98975 0.98912 0.98851 0.98794 0.98741 0.98695 0.98655 0.98625 0.98602 0.98588 0.98578
0.205  0.99262 0.99241 0.99209 0.99165 0.99112 0.99052 0.98988 0.98922 0.98856 0.98791 0.98731 0.98676 0.98628 0.98586 0.98554 0.98530 0.98515 0.98504
0.210  0.99225 0.99203 0.99169 0.99122 0.99067 0.99004 0.98937 0.98867 0.98798 0.98731 0.98667 0.98609 0.98558 0.98515 0.98481 0.98456 0.98441 0.98437
0.215  0.99186 0.99163 0.99127 0.99079 0.99020 0.98955 0.98885 0.98812 0.98739 0.98668 0.98601 0.98541 0.98487 0.98442 0.98406 0.98380 0.98364 0.98359
0.220  0.99146 0.99122 0.99085 0.99034 0.98973 0.98904 0.98831 0.98754 0.98678 0.98604 0.98534 0.98471 0.98414 0.98368 0.98330 0.98302 0.98286 0.98280
0.225  0.99105 0.99080 0.99041 0.98988 0.98924 0.98852 0.98775 0.98695 0.98616 0.98538 0.98465 0.98399 0.98340 0.98291 0.98251 0.98223 0.98205 0.98198
0.230  0.99064 0.99037 0.98996 0.98941 0.98874 0.98799 0.98719 0.98634 0.98552 0.98469 0.98395 0.98326 0.98263 0.98212 0.98171 0.98141 0.98123 0.98115
0.235  0.99021 0.98993 0.98950 0.98893 0.98823 0.98743 0.98661 0.98572 0.98486 0.98401 0.98322 0.98250 0.98185 0.98132 0.98088 0.98057 0.98038 0.98029
0.240  0.98977 0.98948 0.98903 0.98843 0.98771 0.98688 0.98601 0.98509 0.98419 0.98331 0.98248 0.98172 0.98105 0.98050 0.98004 0.97972 0.97952 0.97942
0.245  0.98932 0.98902 0.98855 0.98792 0.98717 0.98631 0.98540 0.98444 0.98351 0.98258 0.98172 0.98093 0.98023 0.97965 0.97918 0.97884 0.97863 0.97852
0.250  0.98886 0.98855 0.98806 0.98740 0.98662 0.98572 0.98478 0.98378 0.98280 0.98185 0.98094 0.98012 0.97940 0.97878 0.97830 0.97795 0.97773 0.97761
0.255  0.98838 0.98806 0.98755 0.98687 0.98606 0.98512 0.98413 0.98310 0.98207 0.98109 0.98015 0.97930 0.97854 0.97790 0.97740 0.97703 0.97680 0.97667
0.260  0.98790 0.98757 0.98703 0.98632 0.98548 0.98451 0.98347 0.98241 0.98134 0.98032 0.97933 0.97845 0.97767 0.97700 0.97648 0.97609 0.97586 0.97579
0.265  0.98740 0.98706 0.98651 0.98576 0.98489 0.98389 0.98281 0.98171 0.98059 0.97953 0.97850 0.97759 0.97677 0.97608 0.97554 0.97513 0.97490 0.97482
0.270  0.98690 0.98654 0.98597 0.98519 0.98429 0.98324 0.98213 0.98099 0.97983 0.97872 0.97766 0.97671 0.97585 0.97514 0.97458 0.97416 0.97391 0.97382
0.275  0.98638 0.98601 0.98541 0.98461 0.98366 0.98259 0.98143 0.98024 0.97904 0.97788 0.97679 0.97580 0.97492 0.97418 0.97359 0.97316 0.97290 0.97280
0.280  0.98585 0.98546 0.98485 0.98402 0.98303 0.98192 0.98072 0.97947 0.97824 0.97703 0.97591 0.97488 0.97397 0.97320 0.97259 0.97215 0.97188 0.97176
0.285  0.98531 0.98491 0.98427 0.98341 0.98239 0.98123 0.98000 0.97870 0.97743 0.97617 0.97501 0.97393 0.97300 0.97220 0.97156 0.97111 0.97083 0.97069
0.290  0.98475 0.98434 0.98368 0.98279 0.98173 0.98052 0.97925 0.97791 0.97659 0.97530 0.97409 0.97298 0.97201 0.97118 0.97052 0.97005 0.96976 0.96961
0.295  0.98419 0.98376 0.98308 0.98216 0.98106 0.97981 0.97850 0.97711 0.97573 0.97440 0.97315 0.97200 0.97099 0.97014 0.96946 0.96897 0.96866 0.96850
0.300  0.98361 0.98317 0.98246 0.98151 0.98038 0.97908 0.97772 0.97629 0.97485 0.97349 0.97218 0.97100 0.96996 0.96908 0.96837 0.96786 0.96755 0.96746
0.305  0.98302 0.98256 0.98183 0.98085 0.97968 0.97834 0.97691 0.97546 0.97397 0.97256 0.97121 0.96999 0.96890 0.96799 0.96727 0.96674 0.96642 0.96631
0.310  0.98241 0.98194 0.98119 0.98018 0.97896 0.97758 0.97611 0.97460 0.97307 0.97161 0.97021 0.96895 0.96782 0.96689 0.96614 0.96559 0.96526 0.96514
0.315  0.98180 0.98131 0.98053 0.97948 0.97823 0.97681 0.97529 0.97373 0.97215 0.97061 0.96920 0.96790 0.96673 0.96577 0.96499 0.96442 0.96408 0.96394
0.320  0.98117 0.98066 0.97986 0.97878 0.97749 0.97602 0.97445 0.97282 0.97121 0.96963 0.96817 0.96680 0.96562 0.96462 0.96381 0.96324 0.96288 0.96273
0.325  0.98053 0.98000 0.97916 0.97804 0.97672 0.97522 0.97360 0.97191 0.97026 0.96862 0.96711 0.96571 0.96448 0.96345 0.96262 0.96202 0.96166 0.96149
0.330  0.97987 0.97933 0.97846 0.97731 0.97593 0.97440 0.97273 0.97099 0.96928 0.96760 0.96604 0.96459 0.96333 0.96225 0.96141 0.96079 0.96041 0.96023
0.335  0.97920 0.97864 0.97775 0.97657 0.97515 0.97354 0.97184 0.97005 0.96827 0.96656 0.96492 0.96346 0.96215 0.96104 0.96017 0.95953 0.95914 0.95902
0.340  0.97852 0.97794 0.97703 0.97581 0.97434 0.97269 0.97093 0.96910 0.96726 0.96549 0.96381 0.96230 0.96094 0.95981 0.95891 0.95825 0.95785 0.95771
0.345  0.97782 0.97722 0.97629 0.97503 0.97353 0.97182 0.96998 0.96812 0.96623 0.96441 0.96268 0.96112 0.95972 0.95856 0.95762 0.95694 0.95654 0.95638
0.350  0.97711 0.97650 0.97553 0.97424 0.97269 0.97094 0.96905 0.96713 0.96518 0.96328 0.96152 0.95991 0.95848 0.95728 0.95631 0.95562 0.95520 0.95503
0.355  0.97638 0.97575 0.97476 0.97343 0.97184 0.97004 0.96809 0.96608 0.96411 0.96215 0.96035 0.95867 0.95722 0.95598 0.95499 0.95427 0.95384 0.95365
0.360  0.97564 0.97500 0.97398 0.97261 0.97097 0.96912 0.96712 0.96505 0.96302 0.96101 0.95915 0.95743 0.95593 0.95465 0.95364 0.95290 0.95245 0.95224
0.365  0.97489 0.97423 0.97318 0.97177 0.97009 0.96818 0.96613 0.96400 0.96190 0.95986 0.95791 0.95617 0.95462 0.95330 0.95226 0.95150 0.95104 0.95082
0.370  0.97412 0.97344 0.97236 0.97091 0.96916 0.96722 0.96512 0.96294 0.96076 0.95867 0.95667 0.95488 0.95327 0.95193 0.95086 0.95008 0.94961 0.94944
0.375  0.97333 0.97264 0.97153 0.97001 0.96823 0.96622 0.96408 0.96185 0.95961 0.95747 0.95541 0.95357 0.95191 0.95054 0.94944 0.94863 0.94815 0.94797
0.380  0.97253 0.97182 0.97068 0.96913 0.96730 0.96523 0.96300 0.96074 0.95845 0.95621 0.95414 0.95221 0.95054 0.94912 0.94798 0.94716 0.94667 0.94647
0.385  0.97171 0.97098 0.96981 0.96823 0.96635 0.96423 0.96194 0.95958 0.95726 0.95496 0.95284 0.95086 0.94914 0.94768 0.94651 0.94567 0.94516 0.94494
0.390  0.97088 0.97013 0.96891 0.96731 0.96538 0.96320 0.96086 0.95843 0.95605 0.95369 0.95151 0.94948 0.94772 0.94621 0.94501 0.94415 0.94362 0.94339
0.395  0.97003 0.96927 0.96801 0.96637 0.96439 0.96216 0.95975 0.95727 0.95478 0.95240 0.95013 0.94808 0.94626 0.94472 0.94350 0.94261 0.94206 0.94189
0.400  0.96917 0.96838 0.96710 0.96541 0.96339 0.96110 0.95863 0.95608 0.95353 0.95109 0.94876 0.94666 0.94477 0.94321 0.94195 0.94103 0.94048 0.94028
0.405  0.96829 0.96748 0.96617 0.96444 0.96236 0.96000 0.95748 0.95487 0.95226 0.94975 0.94736 0.94520 0.94328 0.94167 0.94037 0.93944 0.93887 0.93865
0.410  0.96739 0.96656 0.96522 0.96345 0.96127 0.95887 0.95627 0.95364 0.95097 0.94836 0.94595 0.94370 0.94176 0.94010 0.93877 0.93781 0.93723 0.93699
0.415  0.96648 0.96563 0.96425 0.96243 0.96021 0.95775 0.95509 0.95234 0.94965 0.94698 0.94450 0.94221 0.94021 0.93849 0.93715 0.93616 0.93557 0.93531
0.420  0.96554 0.96467 0.96327 0.96137 0.95913 0.95661 0.95389 0.95107 0.94831 0.94558 0.94300 0.94069 0.93863 0.93688 0.93550 0.93449 0.93387 0.93368
0.425  0.96459 0.96368 0.96226 0.96032 0.95804 0.95545 0.95267 0.94978 0.94690 0.94415 0.94151 0.93914 0.93701 0.93524 0.93382 0.93278 0.93215 0.93194
0.430  0.96363 0.96270 0.96124 0.95925 0.95692 0.95427 0.95143 0.94847 0.94552 0.94269 0.94000 0.93756 0.93539 0.93358 0.93211 0.93105 0.93041 0.93017
0.435  0.96264 0.96169 0.96020 0.95817 0.95578 0.95306 0.95015 0.94713 0.94411 0.94118 0.93846 0.93593 0.93374 0.93187 0.93038 0.92930 0.92864 0.92837
0.440  0.96163 0.96066 0.95913 0.95706 0.95461 0.95179 0.94881 0.94574 0.94268 0.93968 0.93689 0.93431 0.93207 0.93014 0.92862 0.92751 0.92684 0.92655
0.445  0.96061 0.95962 0.95802 0.95594 0.95338 0.95055 0.94750 0.94433 0.94122 0.93816 0.93526 0.93267 0.93033 0.92839 0.92683 0.92569 0.92500 0.92478
0.450  0.95956 0.95855 0.95692 0.95480 0.95218 0.94928 0.94617 0.94293 0.93969 0.93661 0.93365 0.93099 0.92860 0.92661 0.92501 0.92384 0.92314 0.92289
0.455  0.95850 0.95746 0.95580 0.95362 0.95095 0.94799 0.94481 0.94151 0.93820 0.93499 0.93202 0.92925 0.92684 0.92480 0.92316 0.92198 0.92126 0.92098
0.460  0.95741 0.95636 0.95466 0.95239 0.94971 0.94668 0.94342 0.94005 0.93667 0.93339 0.93035 0.92752 0.92506 0.92294 0.92129 0.92008 0.91934 0.91904
0.465  0.95631 0.95523 0.95350 0.95118 0.94844 0.94532 0.94195 0.93850 0.93512 0.93177 0.92860 0.92576 0.92323 0.92108 0.91939 0.91815 0.91739 0.91707
0.470  0.95518 0.95408 0.95231 0.94995 0.94715 0.94392 0.94053 0.93700 0.93348 0.93012 0.92688 0.92398 0.92136 0.91920 0.91746 0.91618 0.91541 0.91514
0.475  0.95403 0.95291 0.95111 0.94869 0.94577 0.94255 0.93908 0.93548 0.93188 0.92843 0.92513 0.92212 0.91949 0.91728 0.91548 0.91419 0.91341 0.91311
0.480  0.95286 0.95172 0.94987 0.94742 0.94443 0.94114 0.93760 0.93393 0.93025 0.92667 0.92336 0.92027 0.91760 0.91529 0.91349 0.91217 0.91137 0.91104
0.485  0.95167 0.95050 0.94861 0.94611 0.94307 0.93971 0.93609 0.93234 0.92859 0.92494 0.92152 0.91840 0.91566 0.91331 0.91146 0.91011 0.90929 0.90895
0.490  0.95046 0.94923 0.94730 0.94478 0.94169 0.93825 0.93449 0.93066 0.92689 0.92318 0.91966 0.91651 0.91367 0.91130 0.90941 0.90802 0.90719 0.90690
0.495  0.94922 0.94797 0.94600 0.94338 0.94028 0.93670 0.93294 0.92903 0.92512 0.92138 0.91780 0.91452 0.91168 0.90926 0.90731 0.90590 0.90505 0.90473
0.500  0.94795 0.94669 0.94468 0.94200 0.93884 0.93520 0.93136 0.92737 0.92338 0.91950 0.91591 0.91256 0.90965 0.90715 0.90519 0.90375 0.90288 0.90254
0.505  0.94667 0.94538 0.94333 0.94061 0.93731 0.93367 0.92975 0.92568 0.92161 0.91765 0.91392 0.91057 0.90757 0.90505 0.90304 0.90157 0.90067 0.90031
0.510  0.94535 0.94404 0.94196 0.93918 0.93582 0.93211 0.92803 0.92388 0.91981 0.91578 0.91197 0.90855 0.90547 0.90291 0.90083 0.89935 0.89844 0.89812
0.515  0.94401 0.94268 0.94056 0.93773 0.93431 0.93050 0.92637 0.92214 0.91791 0.91386 0.90999 0.90643 0.90335 0.90073 0.89862 0.89710 0.89617 0.89582
0.520  0.94264 0.94130 0.93913 0.93625 0.93277 0.92883 0.92468 0.92037 0.91605 0.91185 0.90797 0.90435 0.90120 0.89849 0.89637 0.89481 0.89386 0.89349
0.525  0.94126 0.93988 0.93767 0.93467 0.93119 0.92719 0.92295 0.91856 0.91417 0.90989 0.90585 0.90223 0.89897 0.89625 0.89408 0.89248 0.89152 0.89120
0.530  0.93984 0.93844 0.93614 0.93314 0.92951 0.92552 0.92119 0.91664 0.91221 0.90789 0.90377 0.90007 0.89675 0.89398 0.89173 0.89013 0.88915 0.88879
0.535  0.93840 0.93697 0.93464 0.93158 0.92789 0.92381 0.91933 0.91477 0.91021 0.90577 0.90166 0.89783 0.89450 0.89163 0.88938 0.88774 0.88673 0.88635
0.540  0.93693 0.93548 0.93310 0.92999 0.92623 0.92199 0.91752 0.91288 0.90823 0.90371 0.89949 0.89561 0.89218 0.88928 0.88699 0.88529 0.88428 0.88386
0.545  0.93543 0.93394 0.93154 0.92837 0.92455 0.92023 0.91568 0.91095 0.90621 0.90161 0.89726 0.89335 0.88983 0.88690 0.88453 0.88282 0.88179 0.88143
0.550  0.93390 0.93236 0.92994 0.92672 0.92283 0.91844 0.91379 0.90889 0.90408 0.89947 0.89504 0.89099 0.88747 0.88444 0.88206 0.88033 0.87926 0.87887
0.555  0.93234 0.93077 0.92831 0.92496 0.92099 0.91661 0.91179 0.90690 0.90199 0.89721 0.89278 0.88866 0.88507 0.88198 0.87956 0.87778 0.87669 0.87627
0.560  0.93075 0.92915 0.92665 0.92325 0.91921 0.91465 0.90985 0.90487 0.89988 0.89501 0.89042 0.88629 0.88258 0.87949 0.87698 0.87518 0.87409 0.87371
0.565  0.92912 0.92751 0.92490 0.92150 0.91740 0.91276 0.90788 0.90278 0.89770 0.89277 0.88810 0.88382 0.88011 0.87694 0.87440 0.87256 0.87145 0.87103
0.570  0.92747 0.92583 0.92318 0.91972 0.91555 0.91084 0.90576 0.90060 0.89543 0.89040 0.88573 0.88138 0.87759 0.87433 0.87178 0.86990 0.86875 0.86831
0.575  0.92578 0.92411 0.92142 0.91791 0.91366 0.90888 0.90371 0.89847 0.89321 0.88808 0.88325 0.87890 0.87498 0.87172 0.86909 0.86718 0.86603 0.86563
0.580  0.92406 0.92236 0.91963 0.91604 0.91165 0.90677 0.90163 0.89630 0.89094 0.88573 0.88081 0.87630 0.87239 0.86904 0.86637 0.86444 0.86326 0.86282
0.585  0.92230 0.92058 0.91780 0.91409 0.90970 0.90474 0.89951 0.89398 0.88853 0.88324 0.87832 0.87374 0.86975 0.86632 0.86362 0.86164 0.86043 0.85998
0.590  0.92051 0.91876 0.91594 0.91217 0.90771 0.90267 0.89724 0.89173 0.88619 0.88081 0.87571 0.87114 0.86701 0.86358 0.86079 0.85880 0.85758 0.85717
0.595  0.91868 0.91687 0.91403 0.91022 0.90568 0.90056 0.89505 0.88944 0.88381 0.87833 0.87315 0.86841 0.86429 0.86074 0.85796 0.85592 0.85468 0.85422
0.600  0.91681 0.91496 0.91203 0.90822 0.90351 0.89830 0.89282 0.88700 0.88128 0.87571 0.87055 0.86572 0.86152 0.85792 0.85508 0.85297 0.85172 0.85124
0.605  0.91490 0.91302 0.91005 0.90616 0.90141 0.89612 0.89042 0.88463 0.87881 0.87315 0.86781 0.86300 0.85865 0.85505 0.85212 0.85002 0.84874 0.84829
0.610  0.91294 0.91105 0.90804 0.90401 0.89926 0.89389 0.88810 0.88222 0.87630 0.87055 0.86511 0.86013 0.85581 0.85207 0.84914 0.84700 0.84569 0.84521
0.615  0.91094 0.90904 0.90598 0.90190 0.89708 0.89161 0.88574 0.87964 0.87364 0.86780 0.86237 0.85731 0.85283 0.84911 0.84612 0.84391 0.84259 0.84208
0.620  0.90892 0.90698 0.90388 0.89974 0.89473 0.88919 0.88333 0.87714 0.87104 0.86510 0.85949 0.85443 0.84989 0.84609 0.84301 0.84081 0.83946 0.83898
0.625  0.90684 0.90488 0.90173 0.89754 0.89246 0.88683 0.88076 0.87460 0.86840 0.86236 0.85666 0.85144 0.84689 0.84297 0.83990 0.83764 0.83626 0.83575
0.630  0.90473 0.90274 0.89946 0.89518 0.89014 0.88443 0.87827 0.87187 0.86559 0.85947 0.85368 0.84847 0.84377 0.83987 0.83668 0.83441 0.83302 0.83255
0.635  0.90256 0.90054 0.89723 0.89289 0.88777 0.88185 0.87572 0.86924 0.86286 0.85663 0.85075 0.84536 0.84068 0.83664 0.83347 0.83115 0.82973 0.82921
0.640  0.90036 0.89825 0.89495 0.89055 0.88524 0.87935 0.87301 0.86655 0.85994 0.85363 0.84777 0.84230 0.83746 0.83342 0.83019 0.82780 0.82637 0.82582
0.645  0.89810 0.89597 0.89262 0.88816 0.88278 0.87681 0.87037 0.86368 0.85711 0.85070 0.84464 0.83918 0.83426 0.83015 0.82682 0.82443 0.82298 0.82246
0.650  0.89579 0.89363 0.89024 0.88571 0.88026 0.87409 0.86767 0.86089 0.85422 0.84771 0.84156 0.83591 0.83100 0.82677 0.82344 0.82098 0.81951 0.81895
0.655  0.89343 0.89125 0.88774 0.88312 0.87768 0.87142 0.86480 0.85805 0.85115 0.84455 0.83831 0.83269 0.82761 0.82339 0.81995 0.81750 0.81599 0.81548
0.660  0.89102 0.88881 0.88524 0.88058 0.87495 0.86872 0.86200 0.85502 0.84815 0.84145 0.83511 0.82930 0.82425 0.81989 0.81647 0.81395 0.81241 0.81186
0.665  0.88856 0.88632 0.88270 0.87798 0.87228 0.86594 0.85912 0.85207 0.84508 0.83817 0.83186 0.82596 0.82075 0.81639 0.81286 0.81033 0.80878 0.80826
0.670  0.88603 0.88377 0.88011 0.87532 0.86955 0.86301 0.85610 0.84892 0.84185 0.83496 0.82844 0.82247 0.81726 0.81277 0.80925 0.80667 0.80509 0.80452
0.675  0.88345 0.88115 0.87746 0.87250 0.86663 0.86014 0.85313 0.84586 0.83868 0.83169 0.82507 0.81901 0.81363 0.80916 0.80555 0.80291 0.80132 0.80071
0.680  0.88081 0.87843 0.87472 0.86973 0.86379 0.85718 0.84996 0.84273 0.83531 0.82823 0.82153 0.81546 0.81003 0.80541 0.80178 0.79913 0.79750 0.79693
0.685  0.87810 0.87570 0.87188 0.86690 0.86088 0.85407 0.84687 0.83939 0.83203 0.82484 0.81804 0.81180 0.80627 0.80167 0.79797 0.79524 0.79361 0.79299
0.690  0.87531 0.87291 0.86904 0.86398 0.85777 0.85101 0.84372 0.83614 0.82853 0.82125 0.81436 0.80814 0.80254 0.79779 0.79406 0.79132 0.78965 0.78907
0.695  0.87248 0.87005 0.86614 0.86091 0.85474 0.84774 0.84035 0.83267 0.82511 0.81773 0.81074 0.80433 0.79864 0.79391 0.79011 0.78730 0.78562 0.78499
0.700  0.86959 0.86712 0.86317 0.85789 0.85163 0.84455 0.83707 0.82929 0.82160 0.81400 0.80692 0.80054 0.79477 0.78989 0.78605 0.78325 0.78153 0.78093
0.705  0.86662 0.86413 0.86003 0.85478 0.84831 0.84129 0.83355 0.82583 0.81792 0.81034 0.80316 0.79657 0.79074 0.78588 0.78197 0.77908 0.77735 0.77671
0.710  0.86357 0.86104 0.85691 0.85148 0.84507 0.83780 0.83013 0.82215 0.81428 0.80646 0.79920 0.79264 0.78672 0.78171 0.77776 0.77488 0.77311 0.77250
0.715  0.86046 0.85784 0.85373 0.84824 0.84175 0.83440 0.82662 0.81855 0.81043 0.80265 0.79529 0.78852 0.78253 0.77754 0.77347 0.77056 0.76879 0.76812
0.720  0.85726 0.85462 0.85046 0.84491 0.83820 0.83091 0.82289 0.81471 0.80665 0.79862 0.79117 0.78444 0.77837 0.77322 0.76917 0.76620 0.76438 0.76375
0.725  0.85399 0.85132 0.84711 0.84150 0.83473 0.82720 0.81923 0.81096 0.80263 0.79466 0.78711 0.78017 0.77402 0.76890 0.76472 0.76173 0.75990 0.75921
0.730  0.85062 0.84793 0.84358 0.83789 0.83117 0.82355 0.81533 0.80695 0.79869 0.79047 0.78282 0.77581 0.76969 0.76441 0.76025 0.75720 0.75533 0.75468
0.735  0.84718 0.84446 0.84006 0.83432 0.82737 0.81966 0.81151 0.80303 0.79450 0.78634 0.77859 0.77148 0.76518 0.75991 0.75563 0.75256 0.75068 0.74997
0.740  0.84364 0.84089 0.83646 0.83065 0.82363 0.81584 0.80743 0.79885 0.79039 0.78197 0.77414 0.76694 0.76068 0.75526 0.75099 0.74783 0.74593 0.74526
0.745  0.84000 0.83716 0.83276 0.82676 0.81981 0.81193 0.80343 0.79476 0.78603 0.77766 0.76973 0.76245 0.75599 0.75057 0.74620 0.74304 0.74111 0.74045
0.750  0.83626 0.83341 0.82885 0.82291 0.81573 0.80776 0.79929 0.79039 0.78173 0.77311 0.76509 0.75773 0.75119 0.74574 0.74130 0.73812 0.73618 0.73547
0.755  0.83241 0.82955 0.82496 0.81896 0.81171 0.80366 0.79497 0.78610 0.77717 0.76861 0.76038 0.75303 0.74641 0.74080 0.73638 0.73314 0.73114 0.73047
0.760  0.82847 0.82559 0.82096 0.81476 0.80757 0.79928 0.79066 0.78153 0.77264 0.76386 0.75566 0.74812 0.74143 0.73584 0.73129 0.72803 0.72603 0.72528
0.765  0.82442 0.82152 0.81684 0.81060 0.80319 0.79497 0.78609 0.77703 0.76791 0.75900 0.75071 0.74310 0.73645 0.73070 0.72616 0.72280 0.72080 0.72008
0.770  0.82026 0.81732 0.81250 0.80632 0.79885 0.79037 0.78158 0.77225 0.76303 0.75420 0.74581 0.73810 0.73125 0.72544 0.72087 0.71752 0.71545 0.71477
0.775  0.81598 0.81295 0.80816 0.80178 0.79422 0.78584 0.77678 0.76753 0.75822 0.74912 0.74065 0.73286 0.72594 0.72017 0.71546 0.71208 0.71002 0.70926
0.780  0.81157 0.80852 0.80370 0.79727 0.78964 0.78100 0.77202 0.76251 0.75311 0.74408 0.73536 0.72750 0.72063 0.71469 0.71000 0.70653 0.70445 0.70372
0.785  0.80704 0.80396 0.79910 0.79262 0.78492 0.77622 0.76698 0.75755 0.74805 0.73877 0.73012 0.72216 0.71509 0.70909 0.70436 0.70090 0.69876 0.69806
0.790  0.80236 0.79927 0.79426 0.78769 0.77993 0.77112 0.76180 0.75228 0.74270 0.73332 0.72459 0.71656 0.70942 0.70346 0.69859 0.69511 0.69297 0.69218
0.795  0.79754 0.79443 0.78939 0.78278 0.77495 0.76608 0.75667 0.74687 0.73720 0.72791 0.71893 0.71082 0.70374 0.69761 0.69270 0.68918 0.68703 0.68627
0.800  0.79257 0.78936 0.78437 0.77771 0.76966 0.76079 0.75121 0.74152 0.73175 0.72220 0.71329 0.70509 0.69781 0.69162 0.68674 0.68312 0.68096 0.68023
0.805  0.78741 0.78422 0.77907 0.77235 0.76439 0.75537 0.74580 0.73583 0.72598 0.71634 0.70736 0.69909 0.69174 0.68550 0.68058 0.67697 0.67476 0.67395
0.810  0.78213 0.77891 0.77374 0.76697 0.75878 0.74968 0.74003 0.73017 0.72005 0.71051 0.70127 0.69293 0.68552 0.67933 0.67427 0.67064 0.66842 0.66762
0.815  0.77667 0.77344 0.76824 0.76141 0.75319 0.74402 0.73430 0.72417 0.71415 0.70434 0.69519 0.68663 0.67928 0.67291 0.66781 0.66415 0.66192 0.66114
0.820  0.77103 0.76778 0.76254 0.75555 0.74724 0.73800 0.72820 0.71800 0.70790 0.69801 0.68880 0.68030 0.67275 0.66633 0.66127 0.65751 0.65526 0.65450
0.825  0.76520 0.76185 0.75656 0.74965 0.74129 0.73199 0.72192 0.71184 0.70147 0.69168 0.68223 0.67368 0.66606 0.65959 0.65449 0.65071 0.64843 0.64760
0.830  0.75916 0.75580 0.75049 0.74339 0.73496 0.72560 0.71567 0.70531 0.69506 0.68502 0.67549 0.66687 0.65920 0.65277 0.64754 0.64377 0.64145 0.64063
0.835  0.75292 0.74954 0.74421 0.73708 0.72861 0.71920 0.70900 0.69858 0.68826 0.67816 0.66858 0.65987 0.65216 0.64569 0.64041 0.63662 0.63430 0.63347
0.840  0.74644 0.74307 0.73758 0.73049 0.72186 0.71239 0.70233 0.69184 0.68126 0.67109 0.66160 0.65269 0.64504 0.63841 0.63310 0.62928 0.62694 0.62613
0.845  0.73973 0.73633 0.73085 0.72364 0.71508 0.70555 0.69525 0.68470 0.67405 0.66382 0.65427 0.64546 0.63761 0.63094 0.62558 0.62174 0.61939 0.61859
0.850  0.73274 0.72929 0.72387 0.71663 0.70786 0.69829 0.68793 0.67732 0.66682 0.65651 0.64673 0.63786 0.62997 0.62325 0.61786 0.61400 0.61163 0.61075
0.855  0.72551 0.72206 0.71650 0.70922 0.70058 0.69077 0.68055 0.66970 0.65915 0.64880 0.63895 0.63004 0.62210 0.61534 0.61000 0.60604 0.60366 0.60279
0.860  0.71800 0.71455 0.70898 0.70168 0.69284 0.68319 0.67274 0.66203 0.65123 0.64083 0.63094 0.62198 0.61401 0.60721 0.60184 0.59785 0.59546 0.59459
0.865  0.71019 0.70673 0.70116 0.69370 0.68500 0.67513 0.66464 0.65389 0.64304 0.63261 0.62267 0.61367 0.60566 0.59883 0.59344 0.58942 0.58702 0.58615
0.870  0.70205 0.69851 0.69290 0.68556 0.67667 0.66676 0.65624 0.64546 0.63458 0.62410 0.61413 0.60510 0.59705 0.59019 0.58477 0.58074 0.57832 0.57746
0.875  0.69358 0.69004 0.68443 0.67693 0.66820 0.65828 0.64774 0.63673 0.62581 0.61531 0.60531 0.59624 0.58816 0.58128 0.57584 0.57179 0.56936 0.56850
0.880  0.68473 0.68120 0.67547 0.66811 0.65919 0.64926 0.63870 0.62767 0.61693 0.60620 0.59617 0.58709 0.57898 0.57207 0.56661 0.56255 0.56011 0.55925
0.885  0.67549 0.67196 0.66625 0.65874 0.64981 0.63987 0.62929 0.61846 0.60751 0.59676 0.58672 0.57761 0.56949 0.56256 0.55700 0.55300 0.55056 0.54969
0.890  0.66580 0.66223 0.65662 0.64912 0.64021 0.63028 0.61951 0.60868 0.59772 0.58696 0.57691 0.56779 0.55965 0.55271 0.54714 0.54313 0.54068 0.53980
0.895  0.65566 0.65212 0.64640 0.63891 0.63000 0.62008 0.60945 0.59849 0.58753 0.57678 0.56673 0.55761 0.54946 0.54251 0.53693 0.53291 0.53045 0.52957
0.900  0.64504 0.64152 0.63583 0.62837 0.61950 0.60941 0.59887 0.58786 0.57693 0.56619 0.55614 0.54703 0.53888 0.53193 0.52634 0.52232 0.51982 0.51896
0.905  0.63388 0.63036 0.62472 0.61716 0.60832 0.59825 0.58775 0.57677 0.56586 0.55515 0.54512 0.53601 0.52774 0.52090 0.51535 0.51127 0.50882 0.50795
0.910  0.62214 0.61858 0.61294 0.60554 0.59658 0.58675 0.57610 0.56516 0.55430 0.54362 0.53363 0.52439 0.51630 0.50938 0.50391 0.49984 0.49739 0.49650
0.915  0.60975 0.60623 0.60064 0.59315 0.58441 0.57447 0.56387 0.55300 0.54219 0.53157 0.52162 0.51242 0.50435 0.49746 0.49192 0.48793 0.48549 0.48458
0.920  0.59666 0.59319 0.58753 0.58024 0.57141 0.56154 0.55102 0.54022 0.52949 0.51894 0.50905 0.49990 0.49187 0.48501 0.47949 0.47551 0.47304 0.47215
0.925  0.58279 0.57929 0.57379 0.56644 0.55769 0.54790 0.53748 0.52678 0.51597 0.50567 0.49569 0.48677 0.47867 0.47188 0.46649 0.46248 0.46007 0.45915
0.930  0.56805 0.56462 0.55909 0.55181 0.54315 0.53348 0.52318 0.51260 0.50187 0.49152 0.48182 0.47284 0.46496 0.45822 0.45279 0.44888 0.44648 0.44564
0.935  0.55237 0.54901 0.54357 0.53642 0.52790 0.51836 0.50803 0.49758 0.48700 0.47678 0.46720 0.45832 0.45052 0.44384 0.43847 0.43454 0.43218 0.43134
0.940  0.53563 0.53225 0.52689 0.51984 0.51146 0.50209 0.49192 0.48164 0.47123 0.46117 0.45169 0.44297 0.43515 0.42858 0.42329 0.41948 0.41714 0.41628
0.945  0.51766 0.51437 0.50913 0.50224 0.49389 0.48471 0.47473 0.46465 0.45444 0.44456 0.43513 0.42654 0.41900 0.41253 0.40732 0.40351 0.40122 0.40037
0.950  0.49831 0.49511 0.48991 0.48318 0.47502 0.46606 0.45632 0.44629 0.43632 0.42667 0.41761 0.40920 0.40169 0.39537 0.39028 0.38661 0.38435 0.38348
0.955  0.47735 0.47419 0.46922 0.46258 0.45480 0.44594 0.43648 0.42674 0.41704 0.40765 0.39868 0.39050 0.38331 0.37705 0.37218 0.36854 0.36635 0.36557
0.960  0.45449 0.45148 0.44662 0.44031 0.43267 0.42412 0.41498 0.40557 0.39620 0.38696 0.37843 0.37051 0.36343 0.35747 0.35266 0.34918 0.34702 0.34626
0.965  0.42942 0.42655 0.42189 0.41576 0.40845 0.40025 0.39150 0.38248 0.37333 0.36462 0.35629 0.34870 0.34190 0.33618 0.33156 0.32823 0.32617 0.32540
0.970  0.40163 0.39885 0.39443 0.38861 0.38168 0.37391 0.36552 0.35689 0.34836 0.33994 0.33203 0.32482 0.31846 0.31292 0.30854 0.30537 0.30341 0.30268
0.975  0.37043 0.36784 0.36372 0.35829 0.35171 0.34444 0.33654 0.32853 0.32040 0.31266 0.30524 0.29836 0.29241 0.28721 0.28316 0.28012 0.27828 0.27760
0.980  0.33477 0.33241 0.32858 0.32361 0.31757 0.31091 0.30367 0.29620 0.28887 0.28164 0.27484 0.26862 0.26305 0.25835 0.25455 0.25177 0.25008 0.24948
0.985  0.29293 0.29080 0.28746 0.28298 0.27763 0.27162 0.26530 0.25868 0.25206 0.24564 0.23959 0.23407 0.22911 0.22493 0.22155 0.21906 0.21756 0.21701
0.990  0.24159 0.23984 0.23701 0.23326 0.22879 0.22377 0.21839 0.21285 0.20731 0.20194 0.19688 0.19225 0.18810 0.18453 0.18175 0.17966 0.17839 0.17794
0.995  0.17245 0.17119 0.16915 0.16640 0.16317 0.15954 0.15565 0.15164 0.14763 0.14372 0.14001 0.13666 0.13364 0.13106 0.12900 0.12750 0.12657 0.12618
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e020.dat <==
# alpha = -0.20 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991
0.020  0.99992 0.99992 0.99992 0.99991 0.99991 0.99990 0.99989 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985 0.99984 0.99984
0.025  0.99988 0.99987 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99977 0.99976 0.99976 0.99976 0.99975
0.030  0.99982 0.99982 0.99981 0.99980 0.99979 0.99977 0.99976 0.99974 0.99973 0.99971 0.99970 0.99969 0.99968 0.99967 0.99966 0.99965 0.99965 0.99965
0.035  0.99976 0.99975 0.99974 0.99973 0.99971 0.99969 0.99967 0.99965 0.99963 0.99961 0.99959 0.99957 0.99956 0.99955 0.99954 0.99953 0.99952 0.99952
0.040  0.99968 0.99967 0.99966 0.99964 0.99962 0.99960 0.99957 0.99954 0.99952 0.99949 0.99947 0.99944 0.99942 0.99941 0.99939 0.99938 0.99938 0.99937
0.045  0.99960 0.99959 0.99957 0.99955 0.99952 0.99949 0.99946 0.99942 0.99939 0.99936 0.99932 0.99930 0.99927 0.99925 0.99923 0.99922 0.99921 0.99920
0.050  0.99950 0.99949 0.99947 0.99944 0.99941 0.99937 0.99933 0.99929 0.99924 0.99920 0.99916 0.99913 0.99910 0.99907 0.99905 0.99904 0.99903 0.99902
0.055  0.99940 0.99938 0.99936 0.99932 0.99928 0.99924 0.99919 0.99914 0.99909 0.99904 0.99899 0.99895 0.99891 0.99888 0.99885 0.99883 0.99882 0.99881
0.060  0.99928 0.99927 0.99924 0.99920 0.99915 0.99909 0.99903 0.99897 0.99891 0.99885 0.99880 0.99875 0.99870 0.99866 0.99863 0.99861 0.99860 0.99858
0.065  0.99916 0.99914 0.99910 0.99906 0.99900 0.99894 0.99887 0.99879 0.99872 0.99865 0.99859 0.99853 0.99847 0.99843 0.99839 0.99837 0.99835 0.99833
0.070  0.99902 0.99900 0.99896 0.99890 0.99884 0.99876 0.99869 0.99860 0.99852 0.99844 0.99836 0.99829 0.99823 0.99818 0.99814 0.99811 0.99809 0.99807
0.075  0.99888 0.99885 0.99880 0.99874 0.99867 0.99858 0.99849 0.99839 0.99830 0.99821 0.99812 0.99804 0.99797 0.99791 0.99786 0.99783 0.99780 0.99778
0.080  0.99872 0.99869 0.99864 0.99857 0.99848 0.99838 0.99828 0.99817 0.99806 0.99796 0.99786 0.99777 0.99769 0.99762 0.99757 0.99753 0.99750 0.99748
0.085  0.99856 0.99852 0.99846 0.99838 0.99829 0.99818 0.99806 0.99794 0.99781 0.99770 0.99758 0.99748 0.99739 0.99731 0.99725 0.99721 0.99718 0.99715
0.090  0.99838 0.99834 0.99827 0.99818 0.99808 0.99795 0.99782 0.99769 0.99755 0.99741 0.99729 0.99717 0.99707 0.99698 0.99692 0.99687 0.99684 0.99680
0.095  0.99820 0.99815 0.99808 0.99798 0.99786 0.99772 0.99757 0.99742 0.99726 0.99712 0.99698 0.99685 0.99674 0.99664 0.99656 0.99651 0.99647 0.99644
0.100  0.99800 0.99795 0.99787 0.99776 0.99762 0.99747 0.99731 0.99714 0.99697 0.99681 0.99665 0.99651 0.99638 0.99628 0.99619 0.99613 0.99609 0.99605
0.105  0.99780 0.99774 0.99765 0.99752 0.99738 0.99721 0.99703 0.99684 0.99666 0.99648 0.99630 0.99615 0.99601 0.99589 0.99580 0.99573 0.99569 0.99564
0.110  0.99758 0.99752 0.99742 0.99728 0.99712 0.99694 0.99674 0.99654 0.99633 0.99613 0.99594 0.99577 0.99562 0.99549 0.99539 0.99531 0.99527 0.99522
0.115  0.99735 0.99728 0.99717 0.99703 0.99685 0.99665 0.99644 0.99621 0.99599 0.99577 0.99556 0.99538 0.99521 0.99507 0.99496 0.99487 0.99482 0.99477
0.120  0.99711 0.99704 0.99692 0.99676 0.99657 0.99635 0.99612 0.99587 0.99563 0.99539 0.99516 0.99496 0.99478 0.99463 0.99451 0.99442 0.99436 0.99430
0.125  0.99687 0.99678 0.99666 0.99648 0.99628 0.99604 0.99578 0.99552 0.99525 0.99500 0.99475 0.99453 0.99433 0.99417 0.99404 0.99394 0.99388 0.99381
0.130  0.99661 0.99652 0.99638 0.99619 0.99597 0.99571 0.99544 0.99515 0.99486 0.99459 0.99432 0.99408 0.99387 0.99369 0.99355 0.99344 0.99338 0.99330
0.135  0.99634 0.99624 0.99609 0.99589 0.99565 0.99537 0.99508 0.99477 0.99446 0.99416 0.99387 0.99362 0.99338 0.99319 0.99304 0.99292 0.99286 0.99278
0.140  0.99606 0.99596 0.99580 0.99558 0.99532 0.99502 0.99470 0.99437 0.99404 0.99371 0.99341 0.99313 0.99288 0.99268 0.99251 0.99239 0.99231 0.99230
0.145  0.99577 0.99566 0.99549 0.99525 0.99497 0.99465 0.99431 0.99395 0.99360 0.99325 0.99292 0.99263 0.99236 0.99214 0.99196 0.99183 0.99175 0.99173
0.150  0.99547 0.99535 0.99516 0.99491 0.99462 0.99427 0.99391 0.99352 0.99315 0.99277 0.99242 0.99211 0.99182 0.99158 0.99139 0.99125 0.99117 0.99114
0.155  0.99515 0.99503 0.99483 0.99456 0.99425 0.99388 0.99349 0.99308 0.99268 0.99228 0.99191 0.99156 0.99126 0.99101 0.99080 0.99065 0.99056 0.99053
0.160  0.99483 0.99470 0.99449 0.99420 0.99386 0.99347 0.99306 0.99262 0.99219 0.99177 0.99137 0.99101 0.99068 0.99041 0.99019 0.99003 0.98994 0.98990
0.165  0.99450 0.99435 0.99413 0.99382 0.99347 0.99305 0.99261 0.99214 0.99169 0.99124 0.99082 0.99043 0.99008 0.98980 0.98956 0.98940 0.98929 0.98925
0.170  0.99415 0.99400 0.99376 0.99344 0.99306 0.99261 0.99215 0.99165 0.99117 0.99069 0.99024 0.98983 0.98947 0.98916 0.98891 0.98874 0.98863 0.98858
0.175  0.99379 0.99364 0.99338 0.99304 0.99264 0.99217 0.99167 0.99115 0.99064 0.99012 0.98965 0.98922 0.98883 0.98851 0.98825 0.98806 0.98794 0.98788
0.180  0.99343 0.99326 0.99299 0.99263 0.99220 0.99170 0.99118 0.99063 0.99009 0.98954 0.98905 0.98858 0.98818 0.98783 0.98756 0.98736 0.98723 0.98717
0.185  0.99305 0.99287 0.99259 0.99220 0.99175 0.99123 0.99068 0.99009 0.98952 0.98895 0.98842 0.98793 0.98750 0.98714 0.98685 0.98664 0.98651 0.98643
0.190  0.99266 0.99247 0.99217 0.99177 0.99129 0.99074 0.99016 0.98954 0.98893 0.98833 0.98778 0.98726 0.98681 0.98642 0.98612 0.98589 0.98576 0.98567
0.195  0.99226 0.99206 0.99175 0.99132 0.99082 0.99024 0.98962 0.98897 0.98833 0.98770 0.98711 0.98657 0.98609 0.98569 0.98537 0.98513 0.98499 0.98490
0.200  0.99184 0.99163 0.99131 0.99086 0.99033 0.98972 0.98906 0.98839 0.98771 0.98705 0.98643 0.98586 0.98536 0.98493 0.98460 0.98435 0.98419 0.98410
0.205  0.99142 0.99120 0.99085 0.99038 0.98982 0.98919 0.98850 0.98779 0.98708 0.98638 0.98573 0.98513 0.98461 0.98415 0.98380 0.98354 0.98338 0.98327
0.210  0.99098 0.99075 0.99039 0.98990 0.98930 0.98864 0.98792 0.98717 0.98643 0.98570 0.98501 0.98438 0.98383 0.98336 0.98299 0.98271 0.98255 0.98250
0.215  0.99053 0.99029 0.98991 0.98940 0.98878 0.98808 0.98732 0.98654 0.98576 0.98499 0.98427 0.98362 0.98304 0.98255 0.98216 0.98187 0.98169 0.98164
0.220  0.99007 0.98982 0.98942 0.98888 0.98823 0.98750 0.98671 0.98589 0.98507 0.98427 0.98352 0.98284 0.98222 0.98171 0.98130 0.98100 0.98082 0.98075
0.225  0.98960 0.98934 0.98892 0.98836 0.98768 0.98691 0.98609 0.98522 0.98437 0.98353 0.98275 0.98203 0.98139 0.98086 0.98042 0.98011 0.97992 0.97985
0.230  0.98912 0.98884 0.98840 0.98782 0.98711 0.98630 0.98545 0.98454 0.98365 0.98277 0.98195 0.98121 0.98053 0.97998 0.97952 0.97920 0.97900 0.97892
0.235  0.98862 0.98833 0.98787 0.98726 0.98652 0.98567 0.98479 0.98384 0.98292 0.98200 0.98114 0.98036 0.97966 0.97908 0.97860 0.97827 0.97806 0.97796
0.240  0.98811 0.98781 0.98733 0.98670 0.98592 0.98504 0.98411 0.98313 0.98216 0.98121 0.98031 0.97949 0.97877 0.97816 0.97766 0.97731 0.97709 0.97699
0.245  0.98759 0.98728 0.98678 0.98611 0.98531 0.98439 0.98342 0.98240 0.98139 0.98040 0.97946 0.97861 0.97785 0.97722 0.97670 0.97633 0.97611 0.97599
0.250  0.98706 0.98673 0.98621 0.98552 0.98468 0.98373 0.98272 0.98165 0.98060 0.97957 0.97859 0.97770 0.97692 0.97625 0.97572 0.97534 0.97510 0.97497
0.255  0.98651 0.98617 0.98563 0.98491 0.98404 0.98305 0.98199 0.98089 0.97978 0.97872 0.97770 0.97678 0.97596 0.97527 0.97472 0.97431 0.97407 0.97393
0.260  0.98595 0.98560 0.98504 0.98428 0.98338 0.98235 0.98124 0.98011 0.97896 0.97785 0.97679 0.97583 0.97498 0.97426 0.97369 0.97327 0.97302 0.97294
0.265  0.98538 0.98501 0.98443 0.98364 0.98271 0.98164 0.98049 0.97931 0.97811 0.97696 0.97586 0.97487 0.97398 0.97323 0.97264 0.97220 0.97194 0.97185
0.270  0.98479 0.98441 0.98381 0.98299 0.98202 0.98091 0.97972 0.97850 0.97725 0.97606 0.97491 0.97388 0.97296 0.97219 0.97157 0.97111 0.97084 0.97074
0.275  0.98419 0.98380 0.98317 0.98232 0.98131 0.98017 0.97893 0.97765 0.97637 0.97512 0.97395 0.97288 0.97192 0.97112 0.97047 0.97001 0.96972 0.96961
0.280  0.98358 0.98318 0.98252 0.98165 0.98059 0.97941 0.97813 0.97679 0.97548 0.97417 0.97296 0.97184 0.97086 0.97002 0.96935 0.96887 0.96858 0.96845
0.285  0.98296 0.98254 0.98186 0.98095 0.97986 0.97863 0.97731 0.97593 0.97456 0.97321 0.97195 0.97079 0.96977 0.96891 0.96822 0.96772 0.96741 0.96727
0.290  0.98232 0.98188 0.98118 0.98024 0.97911 0.97782 0.97647 0.97504 0.97362 0.97223 0.97093 0.96972 0.96867 0.96777 0.96706 0.96654 0.96622 0.96607
0.295  0.98167 0.98121 0.98049 0.97952 0.97835 0.97702 0.97562 0.97414 0.97266 0.97123 0.96988 0.96863 0.96754 0.96661 0.96587 0.96534 0.96500 0.96484
0.300  0.98100 0.98053 0.97978 0.97878 0.97757 0.97619 0.97474 0.97321 0.97167 0.97020 0.96879 0.96752 0.96639 0.96543 0.96466 0.96411 0.96377 0.96367
0.305  0.98032 0.97984 0.97906 0.97802 0.97678 0.97535 0.97383 0.97227 0.97068 0.96916 0.96770 0.96639 0.96521 0.96422 0.96344 0.96286 0.96251 0.96239
0.310  0.97962 0.97912 0.97833 0.97725 0.97597 0.97450 0.97292 0.97131 0.96967 0.96810 0.96659 0.96523 0.96401 0.96300 0.96218 0.96158 0.96122 0.96109
0.315  0.97891 0.97840 0.97757 0.97647 0.97514 0.97362 0.97200 0.97033 0.96864 0.96699 0.96546 0.96406 0.96280 0.96175 0.96090 0.96028 0.95992 0.95977
0.320  0.97819 0.97766 0.97680 0.97566 0.97429 0.97273 0.97106 0.96931 0.96759 0.96589 0.96431 0.96284 0.96156 0.96047 0.95960 0.95897 0.95858 0.95842
0.325  0.97745 0.97690 0.97601 0.97483 0.97342 0.97183 0.97010 0.96830 0.96652 0.96477 0.96313 0.96162 0.96029 0.95917 0.95827 0.95762 0.95722 0.95705
0.330  0.97670 0.97613 0.97521 0.97399 0.97253 0.97090 0.96912 0.96726 0.96542 0.96362 0.96193 0.96038 0.95901 0.95784 0.95692 0.95625 0.95584 0.95565
0.335  0.97593 0.97533 0.97440 0.97314 0.97164 0.96993 0.96812 0.96621 0.96429 0.96246 0.96070 0.95911 0.95770 0.95650 0.95555 0.95486 0.95443 0.95430
0.340  0.97514 0.97453 0.97357 0.97228 0.97073 0.96897 0.96709 0.96514 0.96316 0.96127 0.95946 0.95782 0.95636 0.95513 0.95415 0.95343 0.95300 0.95285
0.345  0.97434 0.97371 0.97272 0.97140 0.96980 0.96799 0.96603 0.96404 0.96201 0.96006 0.95820 0.95651 0.95500 0.95374 0.95273 0.95199 0.95155 0.95138
0.350  0.97352 0.97288 0.97186 0.97050 0.96885 0.96699 0.96498 0.96292 0.96084 0.95880 0.95691 0.95517 0.95362 0.95233 0.95127 0.95052 0.95006 0.94988
0.355  0.97269 0.97203 0.97098 0.96958 0.96789 0.96597 0.96390 0.96176 0.95965 0.95755 0.95560 0.95380 0.95222 0.95088 0.94981 0.94902 0.94855 0.94836
0.360  0.97184 0.97116 0.97009 0.96864 0.96691 0.96494 0.96281 0.96061 0.95843 0.95627 0.95427 0.95242 0.95079 0.94940 0.94831 0.94751 0.94702 0.94681
0.365  0.97098 0.97028 0.96918 0.96769 0.96590 0.96388 0.96170 0.95943 0.95718 0.95499 0.95289 0.95101 0.94934 0.94791 0.94679 0.94596 0.94546 0.94523
0.370  0.97010 0.96938 0.96825 0.96672 0.96486 0.96280 0.96056 0.95824 0.95590 0.95367 0.95152 0.94958 0.94784 0.94640 0.94524 0.94438 0.94387 0.94370
0.375  0.96919 0.96847 0.96730 0.96570 0.96381 0.96168 0.95940 0.95702 0.95462 0.95232 0.95012 0.94813 0.94634 0.94486 0.94366 0.94279 0.94226 0.94207
0.380  0.96828 0.96753 0.96633 0.96469 0.96276 0.96057 0.95819 0.95578 0.95332 0.95093 0.94870 0.94663 0.94482 0.94329 0.94205 0.94116 0.94062 0.94041
0.385  0.96735 0.96658 0.96534 0.96367 0.96168 0.95943 0.95700 0.95449 0.95200 0.94954 0.94725 0.94513 0.94327 0.94169 0.94042 0.93951 0.93895 0.93873
0.390  0.96640 0.96561 0.96432 0.96263 0.96059 0.95828 0.95579 0.95320 0.95065 0.94813 0.94578 0.94360 0.94169 0.94006 0.93877 0.93783 0.93726 0.93701
0.395  0.96543 0.96462 0.96330 0.96156 0.95948 0.95711 0.95455 0.95190 0.94924 0.94670 0.94425 0.94205 0.94008 0.93842 0.93710 0.93613 0.93553 0.93535
0.400  0.96444 0.96361 0.96226 0.96048 0.95834 0.95591 0.95329 0.95057 0.94785 0.94524 0.94273 0.94047 0.93844 0.93675 0.93539 0.93439 0.93379 0.93358
0.405  0.96344 0.96259 0.96120 0.95938 0.95718 0.95468 0.95201 0.94923 0.94643 0.94374 0.94119 0.93886 0.93678 0.93505 0.93364 0.93263 0.93201 0.93178
0.410  0.96241 0.96154 0.96013 0.95826 0.95597 0.95342 0.95066 0.94785 0.94500 0.94221 0.93961 0.93720 0.93510 0.93331 0.93188 0.93084 0.93021 0.92996
0.415  0.96137 0.96048 0.95903 0.95711 0.95477 0.95216 0.94934 0.94641 0.94353 0.94068 0.93802 0.93555 0.93339 0.93154 0.93009 0.92902 0.92837 0.92810
0.420  0.96031 0.95938 0.95791 0.95591 0.95355 0.95088 0.94799 0.94500 0.94204 0.93912 0.93636 0.93387 0.93165 0.92976 0.92827 0.92717 0.92651 0.92630
0.425  0.95923 0.95827 0.95678 0.95473 0.95232 0.94958 0.94663 0.94356 0.94048 0.93754 0.93471 0.93216 0.92986 0.92795 0.92642 0.92530 0.92462 0.92438
0.430  0.95812 0.95715 0.95562 0.95353 0.95106 0.94826 0.94524 0.94209 0.93895 0.93592 0.93304 0.93041 0.92807 0.92612 0.92453 0.92339 0.92270 0.92244
0.435  0.95700 0.95600 0.95444 0.95230 0.94977 0.94690 0.94381 0.94060 0.93739 0.93425 0.93133 0.92862 0.92626 0.92424 0.92263 0.92146 0.92075 0.92047
0.440  0.95586 0.95484 0.95323 0.95106 0.94846 0.94548 0.94232 0.93906 0.93580 0.93259 0.92960 0.92683 0.92441 0.92233 0.92070 0.91950 0.91877 0.91847
0.445  0.95469 0.95365 0.95198 0.94979 0.94709 0.94409 0.94086 0.93750 0.93418 0.93091 0.92780 0.92502 0.92250 0.92041 0.91873 0.91749 0.91675 0.91651
0.450  0.95351 0.95245 0.95074 0.94850 0.94574 0.94268 0.93937 0.93594 0.93249 0.92919 0.92603 0.92317 0.92060 0.91846 0.91673 0.91547 0.91471 0.91444
0.455  0.95230 0.95122 0.94947 0.94718 0.94437 0.94124 0.93786 0.93435 0.93083 0.92740 0.92422 0.92125 0.91867 0.91647 0.91469 0.91342 0.91264 0.91235
0.460  0.95107 0.94996 0.94818 0.94580 0.94297 0.93977 0.93632 0.93274 0.92914 0.92564 0.92238 0.91935 0.91670 0.91443 0.91264 0.91134 0.91054 0.91022
0.465  0.94982 0.94869 0.94687 0.94444 0.94155 0.93825 0.93469 0.93103 0.92742 0.92384 0.92046 0.91741 0.91470 0.91238 0.91056 0.90921 0.90840 0.90806
0.470  0.94854 0.94739 0.94554 0.94305 0.94010 0.93670 0.93311 0.92937 0.92561 0.92202 0.91857 0.91545 0.91265 0.91031 0.90844 0.90706 0.90623 0.90594
0.475  0.94724 0.94607 0.94418 0.94164 0.93857 0.93516 0.93149 0.92767 0.92384 0.92016 0.91664 0.91341 0.91059 0.90820 0.90627 0.90488 0.90403 0.90372
0.480  0.94592 0.94472 0.94279 0.94021 0.93707 0.93360 0.92985 0.92595 0.92204 0.91823 0.91468 0.91138 0.90851 0.90604 0.90409 0.90267 0.90180 0.90146
0.485  0.94458 0.94335 0.94137 0.93875 0.93555 0.93200 0.92817 0.92419 0.92021 0.91632 0.91266 0.90933 0.90638 0.90386 0.90187 0.90042 0.89953 0.89917
0.490  0.94320 0.94193 0.93990 0.93726 0.93400 0.93037 0.92641 0.92235 0.91833 0.91438 0.91062 0.90724 0.90420 0.90166 0.89963 0.89813 0.89723 0.89692
0.495  0.94181 0.94050 0.93844 0.93569 0.93243 0.92866 0.92468 0.92054 0.91639 0.91240 0.90858 0.90507 0.90202 0.89942 0.89733 0.89581 0.89489 0.89456
0.500  0.94038 0.93906 0.93696 0.93415 0.93082 0.92699 0.92293 0.91871 0.91447 0.91034 0.90650 0.90292 0.89980 0.89712 0.89501 0.89347 0.89253 0.89216
0.505  0.93893 0.93758 0.93544 0.93259 0.92912 0.92529 0.92114 0.91684 0.91252 0.90831 0.90433 0.90074 0.89753 0.89482 0.89266 0.89108 0.89012 0.88973
0.510  0.93745 0.93608 0.93390 0.93099 0.92747 0.92355 0.91925 0.91487 0.91053 0.90624 0.90219 0.89852 0.89523 0.89248 0.89026 0.88865 0.88768 0.88734
0.515  0.93594 0.93456 0.93234 0.92937 0.92578 0.92177 0.91741 0.91294 0.90845 0.90414 0.90001 0.89622 0.89292 0.89010 0.88784 0.88620 0.88520 0.88484
0.520  0.93441 0.93300 0.93074 0.92772 0.92406 0.91992 0.91554 0.91098 0.90641 0.90194 0.89780 0.89393 0.89056 0.88766 0.88538 0.88371 0.88269 0.88230
0.525  0.93285 0.93142 0.92911 0.92597 0.92231 0.91810 0.91363 0.90899 0.90433 0.89979 0.89549 0.89161 0.88813 0.88522 0.88289 0.88117 0.88014 0.87979
0.530  0.93126 0.92980 0.92740 0.92426 0.92046 0.91625 0.91168 0.90688 0.90218 0.89759 0.89321 0.88925 0.88571 0.88274 0.88033 0.87861 0.87755 0.87718
0.535  0.92964 0.92816 0.92572 0.92252 0.91865 0.91436 0.90964 0.90483 0.89999 0.89528 0.89090 0.88681 0.88325 0.88018 0.87777 0.87601 0.87493 0.87452
0.540  0.92799 0.92648 0.92401 0.92075 0.91682 0.91236 0.90765 0.90274 0.89782 0.89302 0.88853 0.88439 0.88072 0.87763 0.87517 0.87335 0.87226 0.87183
0.545  0.92632 0.92476 0.92226 0.91895 0.91494 0.91041 0.90561 0.90062 0.89560 0.89072 0.88609 0.88192 0.87817 0.87504 0.87250 0.87067 0.86956 0.86917
0.550  0.92460 0.92300 0.92048 0.91711 0.91304 0.90843 0.90353 0.89837 0.89327 0.88838 0.88367 0.87936 0.87560 0.87236 0.86982 0.86796 0.86682 0.86640
0.555  0.92286 0.92123 0.91867 0.91517 0.91102 0.90641 0.90135 0.89618 0.89099 0.88593 0.88121 0.87682 0.87299 0.86969 0.86709 0.86519 0.86403 0.86358
0.560  0.92108 0.91943 0.91682 0.91327 0.90904 0.90427 0.89921 0.89395 0.88867 0.88352 0.87864 0.87424 0.87029 0.86698 0.86431 0.86238 0.86121 0.86081
0.565  0.91927 0.91759 0.91488 0.91133 0.90704 0.90218 0.89703 0.89166 0.88629 0.88106 0.87611 0.87156 0.86760 0.86422 0.86150 0.85954 0.85834 0.85791
0.570  0.91743 0.91572 0.91296 0.90936 0.90499 0.90006 0.89472 0.88928 0.88382 0.87849 0.87353 0.86890 0.86486 0.86140 0.85866 0.85665 0.85542 0.85497
0.575  0.91555 0.91381 0.91101 0.90735 0.90291 0.89790 0.89248 0.88695 0.88139 0.87596 0.87084 0.86621 0.86204 0.85856 0.85575 0.85371 0.85248 0.85206
0.580  0.91363 0.91187 0.90903 0.90528 0.90071 0.89560 0.89019 0.88457 0.87891 0.87340 0.86818 0.86340 0.85923 0.85567 0.85281 0.85075 0.84949 0.84903
0.585  0.91167 0.90989 0.90700 0.90314 0.89855 0.89336 0.88786 0.88205 0.87630 0.87070 0.86548 0.86062 0.85637 0.85272 0.84984 0.84773 0.84644 0.84596
0.590  0.90968 0.90786 0.90494 0.90102 0.89636 0.89109 0.88539 0.87959 0.87375 0.86805 0.86266 0.85780 0.85342 0.84976 0.84679 0.84466 0.84336 0.84291
0.595  0.90765 0.90578 0.90283 0.89886 0.89412 0.88877 0.88299 0.87709 0.87115 0.86536 0.85988 0.85485 0.85047 0.84670 0.84373 0.84156 0.84023 0.83975
0.600  0.90558 0.90366 0.90062 0.89665 0.89175 0.88630 0.88054 0.87444 0.86841 0.86253 0.85705 0.85194 0.84747 0.84364 0.84062 0.83838 0.83704 0.83653
0.605  0.90346 0.90152 0.89844 0.89439 0.88943 0.88391 0.87794 0.87185 0.86572 0.85975 0.85410 0.84899 0.84439 0.84055 0.83743 0.83519 0.83383 0.83335
0.610  0.90130 0.89934 0.89621 0.89203 0.88707 0.88146 0.87541 0.86922 0.86299 0.85692 0.85118 0.84591 0.84131 0.83735 0.83423 0.83194 0.83055 0.83004
0.615  0.89909 0.89711 0.89394 0.88970 0.88468 0.87897 0.87283 0.86643 0.86011 0.85395 0.84821 0.84286 0.83811 0.83415 0.83097 0.82863 0.82722 0.82668
0.620  0.89685 0.89484 0.89163 0.88733 0.88212 0.87634 0.87019 0.86371 0.85729 0.85104 0.84511 0.83975 0.83494 0.83090 0.82763 0.82529 0.82385 0.82335
0.625  0.89456 0.89253 0.88926 0.88491 0.87963 0.87376 0.86742 0.86094 0.85442 0.84807 0.84205 0.83653 0.83171 0.82756 0.82429 0.82189 0.82042 0.81988
0.630  0.89222 0.89017 0.88678 0.88235 0.87709 0.87113 0.86470 0.85800 0.85140 0.84495 0.83884 0.83333 0.82836 0.82421 0.82084 0.81842 0.81694 0.81645
0.635  0.88984 0.88775 0.88433 0.87983 0.87450 0.86834 0.86192 0.85514 0.84844 0.84188 0.83568 0.83000 0.82504 0.82076 0.81739 0.81492 0.81342 0.81287
0.640  0.88741 0.88524 0.88183 0.87727 0.87175 0.86562 0.85899 0.85222 0.84530 0.83866 0.83248 0.82670 0.82158 0.81731 0.81388 0.81134 0.80982 0.80925
0.645  0.88493 0.88273 0.87927 0.87465 0.86906 0.86284 0.85612 0.84913 0.84223 0.83550 0.82911 0.82334 0.81815 0.81379 0.81028 0.80774 0.80619 0.80565
0.650  0.88239 0.88017 0.87666 0.87197 0.86632 0.85990 0.85319 0.84611 0.83911 0.83227 0.82579 0.81985 0.81465 0.81018 0.80665 0.80405 0.80248 0.80191
0.655  0.87981 0.87756 0.87394 0.86916 0.86350 0.85701 0.85010 0.84303 0.83581 0.82888 0.82232 0.81638 0.81103 0.80656 0.80293 0.80033 0.79873 0.79819
0.660  0.87716 0.87489 0.87120 0.86638 0.86055 0.85407 0.84707 0.83978 0.83258 0.82555 0.81889 0.81277 0.80743 0.80283 0.79920 0.79654 0.79491 0.79433
0.665  0.87446 0.87216 0.86843 0.86355 0.85765 0.85106 0.84395 0.83659 0.82927 0.82204 0.81539 0.80919 0.80369 0.79909 0.79536 0.79268 0.79104 0.79049
0.670  0.87170 0.86937 0.86560 0.86065 0.85468 0.84789 0.84070 0.83321 0.82581 0.81859 0.81174 0.80546 0.79997 0.79524 0.79151 0.78878 0.78711 0.78652
0.675  0.86888 0.86651 0.86271 0.85760 0.85153 0.84478 0.83749 0.82991 0.82240 0.81507 0.80813 0.80176 0.79610 0.79138 0.78757 0.78478 0.78311 0.78247
0.680  0.86600 0.86356 0.85974 0.85459 0.84844 0.84158 0.83408 0.82654 0.81880 0.81138 0.80436 0.79797 0.79226 0.78739 0.78356 0.78076 0.77904 0.77844
0.685  0.86305 0.86058 0.85665 0.85151 0.84529 0.83824 0.83075 0.82297 0.81527 0.80775 0.80062 0.79407 0.78826 0.78341 0.77951 0.77664 0.77491 0.77427
0.690  0.86002 0.85755 0.85357 0.84835 0.84194 0.83494 0.82736 0.81947 0.81154 0.80392 0.79671 0.79017 0.78429 0.77929 0.77536 0.77248 0.77072 0.77010
0.695  0.85694 0.85444 0.85042 0.84504 0.83866 0.83142 0.82375 0.81577 0.80787 0.80016 0.79284 0.78612 0.78015 0.77517 0.77117 0.76822 0.76645 0.76579
0.700  0.85379 0.85126 0.84720 0.84176 0.83531 0.82799 0.82022 0.81214 0.80412 0.79619 0.78878 0.78208 0.77604 0.77091 0.76688 0.76392 0.76211 0.76148
0.705  0.85057 0.84801 0.84381 0.83841 0.83175 0.82448 0.81647 0.80843 0.80019 0.79228 0.78478 0.77788 0.77177 0.76666 0.76255 0.75952 0.75770 0.75703
0.710  0.84727 0.84468 0.84045 0.83487 0.82825 0.82075 0.81279 0.80451 0.79631 0.78817 0.78058 0.77370 0.76751 0.76225 0.75811 0.75507 0.75322 0.75257
0.715  0.84390 0.84122 0.83700 0.83137 0.82468 0.81709 0.80903 0.80066 0.79222 0.78411 0.77642 0.76935 0.76308 0.75784 0.75358 0.75052 0.74865 0.74796
0.720  0.84044 0.83774 0.83348 0.82778 0.82088 0.81335 0.80506 0.79658 0.78818 0.77984 0.77207 0.76502 0.75867 0.75329 0.74904 0.74592 0.74401 0.74335
0.725  0.83691 0.83418 0.82987 0.82411 0.81715 0.80938 0.80114 0.79257 0.78393 0.77563 0.76775 0.76052 0.75409 0.74872 0.74435 0.74121 0.73929 0.73858
0.730  0.83328 0.83053 0.82608 0.82025 0.81333 0.80548 0.79700 0.78832 0.77973 0.77120 0.76323 0.75592 0.74952 0.74400 0.73964 0.73644 0.73448 0.73381
0.735  0.82957 0.82679 0.82230 0.81641 0.80928 0.80134 0.79292 0.78414 0.77531 0.76682 0.75876 0.75135 0.74477 0.73926 0.73479 0.73157 0.72961 0.72887
0.740  0.82576 0.82296 0.81843 0.81248 0.80528 0.79726 0.78859 0.77972 0.77094 0.76221 0.75407 0.74657 0.74003 0.73437 0.72991 0.72660 0.72462 0.72392
0.745  0.82186 0.81896 0.81446 0.80833 0.80119 0.79308 0.78433 0.77537 0.76634 0.75765 0.74941 0.74183 0.73510 0.72945 0.72488 0.72158 0.71957 0.71888
0.750  0.81784 0.81494 0.81029 0.80421 0.79686 0.78867 0.77993 0.77075 0.76178 0.75286 0.74453 0.73687 0.73007 0.72439 0.71976 0.71644 0.71440 0.71367
0.755  0.81372 0.81081 0.80613 0.79999 0.79257 0.78430 0.77536 0.76621 0.75698 0.74811 0.73958 0.73194 0.72506 0.71922 0.71460 0.71122 0.70914 0.70844
0.760  0.80951 0.80657 0.80185 0.79553 0.78817 0.77967 0.77079 0.76139 0.75219 0.74312 0.73462 0.72679 0.71984 0.71402 0.70929 0.70588 0.70380 0.70303
0.765  0.80518 0.80223 0.79747 0.79110 0.78353 0.77509 0.76597 0.75664 0.74723 0.73802 0.72943 0.72154 0.71462 0.70865 0.70393 0.70044 0.69834 0.69760
0.770  0.80074 0.79776 0.79286 0.78655 0.77891 0.77024 0.76119 0.75161 0.74210 0.73297 0.72429 0.71630 0.70920 0.70317 0.69842 0.69493 0.69278 0.69207
0.775  0.79618 0.79311 0.78824 0.78174 0.77403 0.76544 0.75614 0.74663 0.73704 0.72765 0.71889 0.71083 0.70367 0.69767 0.69278 0.68927 0.68712 0.68634
0.780  0.79149 0.78840 0.78350 0.77695 0.76918 0.76034 0.75112 0.74137 0.73168 0.72237 0.71338 0.70524 0.69812 0.69197 0.68710 0.68350 0.68134 0.68058
0.785  0.78667 0.78356 0.77862 0.77203 0.76418 0.75530 0.74584 0.73615 0.72638 0.71682 0.70789 0.69967 0.69236 0.68615 0.68125 0.67765 0.67544 0.67471
0.790  0.78172 0.77858 0.77351 0.76684 0.75893 0.74994 0.74040 0.73064 0.72079 0.71114 0.70213 0.69384 0.68647 0.68030 0.67527 0.67165 0.66944 0.66863
0.795  0.77662 0.77346 0.76836 0.76165 0.75368 0.74463 0.73501 0.72499 0.71505 0.70549 0.69625 0.68789 0.68057 0.67424 0.66917 0.66552 0.66330 0.66251
0.800  0.77136 0.76812 0.76306 0.75631 0.74813 0.73908 0.72930 0.71938 0.70936 0.69955 0.69038 0.68194 0.67443 0.66805 0.66300 0.65927 0.65703 0.65627
0.805  0.76592 0.76269 0.75749 0.75068 0.74258 0.73340 0.72363 0.71344 0.70335 0.69346 0.68423 0.67572 0.66815 0.66172 0.65664 0.65292 0.65063 0.64980
0.810  0.76035 0.75711 0.75188 0.74502 0.73672 0.72746 0.71762 0.70753 0.69719 0.68740 0.67793 0.66936 0.66173 0.65534 0.65013 0.64639 0.64409 0.64328
0.815  0.75460 0.75135 0.74609 0.73918 0.73085 0.72154 0.71163 0.70130 0.69105 0.68101 0.67162 0.66284 0.65528 0.64873 0.64349 0.63972 0.63741 0.63661
0.820  0.74868 0.74540 0.74012 0.73306 0.72465 0.71527 0.70529 0.69489 0.68457 0.67447 0.66502 0.65631 0.64856 0.64197 0.63675 0.63289 0.63057 0.62979
0.825  0.74256 0.73920 0.73387 0.72688 0.71843 0.70900 0.69877 0.68849 0.67793 0.66791 0.65825 0.64948 0.64168 0.63504 0.62980 0.62591 0.62358 0.62273
0.830  0.73625 0.73287 0.72752 0.72036 0.71185 0.70236 0.69227 0.68173 0.67128 0.66104 0.65131 0.64248 0.63463 0.62804 0.62268 0.61881 0.61643 0.61559
0.835  0.72972 0.72633 0.72096 0.71378 0.70523 0.69570 0.68537 0.67478 0.66428 0.65398 0.64420 0.63531 0.62741 0.62079 0.61539 0.61150 0.60911 0.60827
0.840  0.72297 0.71958 0.71408 0.70693 0.69824 0.68866 0.67845 0.66781 0.65707 0.64671 0.63703 0.62795 0.62011 0.61335 0.60791 0.60400 0.60161 0.60078
0.845  0.71598 0.71257 0.70707 0.69982 0.69119 0.68157 0.67115 0.66045 0.64965 0.63925 0.62952 0.62053 0.61253 0.60571 0.60025 0.59632 0.59392 0.59310
0.850  0.70872 0.70527 0.69982 0.69256 0.68374 0.67408 0.66361 0.65287 0.64220 0.63174 0.62180 0.61277 0.60473 0.59788 0.59239 0.58844 0.58602 0.58514
0.855  0.70122 0.69777 0.69220 0.68490 0.67621 0.66634 0.65600 0.64505 0.63435 0.62385 0.61386 0.60479 0.59672 0.58984 0.58439 0.58036 0.57793 0.57705
0.860  0.69344 0.69000 0.68443 0.67711 0.66824 0.65852 0.64799 0.63717 0.62625 0.61572 0.60569 0.59659 0.58849 0.58158 0.57612 0.57206 0.56962 0.56874
0.865  0.68537 0.68192 0.67635 0.66889 0.66017 0.65025 0.63969 0.62884 0.61789 0.60733 0.59728 0.58815 0.58002 0.57309 0.56760 0.56353 0.56109 0.56021
0.870  0.67698 0.67346 0.66786 0.66052 0.65162 0.64168 0.63110 0.62024 0.60926 0.59868 0.58860 0.57945 0.57130 0.56435 0.55885 0.55476 0.55231 0.55144
0.875  0.66826 0.66475 0.65915 0.65167 0.64292 0.63299 0.62240 0.61134 0.60035 0.58975 0.57965 0.57049 0.56232 0.55535 0.54983 0.54574 0.54327 0.54240
0.880  0.65918 0.65567 0.64998 0.64263 0.63372 0.62378 0.61319 0.60212 0.59131 0.58051 0.57041 0.56123 0.55305 0.54607 0.54054 0.53644 0.53397 0.53310
0.885  0.64971 0.64621 0.64054 0.63306 0.62416 0.61422 0.60363 0.59275 0.58176 0.57097 0.56086 0.55168 0.54349 0.53650 0.53089 0.52685 0.52438 0.52351
0.890  0.63981 0.63627 0.63070 0.62325 0.61438 0.60446 0.59370 0.58284 0.57186 0.56107 0.55097 0.54180 0.53360 0.52662 0.52101 0.51696 0.51449 0.51361
0.895  0.62947 0.62597 0.62031 0.61287 0.60400 0.59411 0.58351 0.57254 0.56158 0.55081 0.54073 0.53156 0.52338 0.51640 0.51079 0.50674 0.50427 0.50338
0.900  0.61867 0.61519 0.60956 0.60216 0.59335 0.58332 0.57281 0.56183 0.55090 0.54016 0.53010 0.52096 0.51279 0.50582 0.50022 0.49617 0.49367 0.49280
0.905  0.60734 0.60387 0.59830 0.59082 0.58204 0.57206 0.56160 0.55066 0.53977 0.52909 0.51907 0.50995 0.50168 0.49482 0.48926 0.48518 0.48272 0.48185
0.910  0.59545 0.59196 0.58639 0.57908 0.57021 0.56046 0.54988 0.53900 0.52818 0.51755 0.50758 0.49836 0.49028 0.48337 0.47790 0.47382 0.47137 0.47049
0.915  0.58295 0.57949 0.57398 0.56660 0.55795 0.54812 0.53762 0.52682 0.51608 0.50552 0.49561 0.48645 0.47840 0.47153 0.46601 0.46203 0.45958 0.45869
0.920  0.56977 0.56636 0.56080 0.55362 0.54491 0.53516 0.52476 0.51406 0.50341 0.49293 0.48311 0.47402 0.46603 0.45920 0.45371 0.44975 0.44729 0.44641
0.925  0.55585 0.55241 0.54702 0.53979 0.53118 0.52153 0.51124 0.50066 0.48997 0.47975 0.46987 0.46102 0.45298 0.44624 0.44089 0.43690 0.43450 0.43360
0.930  0.54109 0.53774 0.53232 0.52518 0.51667 0.50716 0.49700 0.48656 0.47598 0.46575 0.45615 0.44726 0.43945 0.43278 0.42740 0.42353 0.42115 0.42031
0.935  0.52544 0.52216 0.51684 0.50984 0.50148 0.49212 0.48196 0.47168 0.46126 0.45118 0.44172 0.43295 0.42525 0.41865 0.41335 0.40947 0.40713 0.40630
0.940  0.50878 0.50549 0.50026 0.49338 0.48518 0.47600 0.46602 0.45593 0.44570 0.43580 0.42647 0.41788 0.41018 0.40371 0.39850 0.39474 0.39243 0.39159
0.945  0.49097 0.48777 0.48266 0.47595 0.46780 0.45883 0.44907 0.43919 0.42918 0.41949 0.41023 0.40180 0.39438 0.38803 0.38292 0.37917 0.37692 0.37608
0.950  0.47184 0.46874 0.46370 0.45715 0.44921 0.44046 0.43096 0.42118 0.41142 0.40198 0.39310 0.38488 0.37752 0.37133 0.36634 0.36274 0.36052 0.35968
0.955  0.45121 0.44815 0.44334 0.43690 0.42934 0.42073 0.41153 0.40204 0.39258 0.38343 0.37467 0.36669 0.35967 0.35356 0.34879 0.34523 0.34309 0.34233
0.960  0.42879 0.42588 0.42120 0.41508 0.40769 0.39940 0.39054 0.38140 0.37229 0.36332 0.35501 0.34731 0.34042 0.33462 0.32994 0.32655 0.32445 0.32370
0.965  0.40431 0.40155 0.39706 0.39115 0.38409 0.37618 0.36771 0.35898 0.35012 0.34169 0.33361 0.32625 0.31966 0.31411 0.30963 0.30639 0.30440 0.30366
0.970  0.37730 0.37463 0.37039 0.36480 0.35812 0.35064 0.34256 0.33425 0.32601 0.31789 0.31025 0.30329 0.29714 0.29179 0.28755 0.28449 0.28260 0.28189
0.975  0.34711 0.34464 0.34070 0.33550 0.32920 0.32223 0.31464 0.30695 0.29914 0.29170 0.28457 0.27795 0.27222 0.26723 0.26332 0.26041 0.25863 0.25799
0.980  0.31281 0.31056 0.30691 0.30217 0.29641 0.29005 0.28314 0.27600 0.26899 0.26207 0.25556 0.24961 0.24428 0.23978 0.23615 0.23348 0.23187 0.23129
0.985  0.27281 0.27080 0.26763 0.26338 0.25830 0.25259 0.24658 0.24028 0.23399 0.22788 0.22213 0.21687 0.21215 0.20817 0.20495 0.20259 0.20116 0.20064
0.990  0.22410 0.22245 0.21977 0.21624 0.21202 0.20728 0.20220 0.19697 0.19173 0.18665 0.18187 0.17750 0.17357 0.17020 0.16757 0.16560 0.16440 0.16397
0.995  0.15910 0.15792 0.15601 0.15344 0.15041 0.14701 0.14337 0.13962 0.13586 0.13220 0.12872 0.12558 0.12276 0.12033 0.11841 0.11700 0.11614 0.11577
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e030.dat <==
# alpha = -0.20 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990
0.020  0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99987 0.99986 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983 0.99983
0.025  0.99986 0.99985 0.99985 0.99984 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99976 0.99975 0.99974 0.99974 0.99973 0.99973 0.99973
0.030  0.99979 0.99979 0.99978 0.99977 0.99976 0.99974 0.99973 0.99971 0.99970 0.99968 0.99966 0.99965 0.99964 0.99963 0.99962 0.99961 0.99961 0.99961
0.035  0.99972 0.99971 0.99970 0.99969 0.99967 0.99965 0.99963 0.99961 0.99959 0.99956 0.99954 0.99952 0.99951 0.99949 0.99948 0.99947 0.99947 0.99946
0.040  0.99963 0.99963 0.99961 0.99959 0.99957 0.99954 0.99952 0.99949 0.99946 0.99943 0.99940 0.99938 0.99936 0.99934 0.99932 0.99931 0.99931 0.99930
0.045  0.99954 0.99953 0.99951 0.99948 0.99946 0.99942 0.99939 0.99935 0.99931 0.99928 0.99924 0.99921 0.99919 0.99916 0.99914 0.99913 0.99912 0.99911
0.050  0.99943 0.99941 0.99939 0.99936 0.99933 0.99929 0.99924 0.99920 0.99915 0.99911 0.99907 0.99903 0.99899 0.99897 0.99894 0.99893 0.99892 0.99891
0.055  0.99931 0.99929 0.99927 0.99923 0.99919 0.99914 0.99909 0.99903 0.99897 0.99892 0.99887 0.99882 0.99878 0.99875 0.99872 0.99870 0.99869 0.99868
0.060  0.99918 0.99916 0.99913 0.99908 0.99903 0.99897 0.99891 0.99885 0.99878 0.99872 0.99866 0.99860 0.99855 0.99851 0.99848 0.99845 0.99844 0.99842
0.065  0.99903 0.99901 0.99897 0.99892 0.99886 0.99880 0.99872 0.99864 0.99857 0.99849 0.99842 0.99836 0.99830 0.99825 0.99821 0.99818 0.99817 0.99815
0.070  0.99888 0.99885 0.99881 0.99875 0.99868 0.99860 0.99852 0.99843 0.99834 0.99825 0.99817 0.99809 0.99803 0.99797 0.99793 0.99789 0.99787 0.99785
0.075  0.99871 0.99868 0.99863 0.99857 0.99849 0.99839 0.99830 0.99819 0.99809 0.99799 0.99790 0.99781 0.99773 0.99767 0.99762 0.99758 0.99756 0.99753
0.080  0.99853 0.99850 0.99844 0.99837 0.99828 0.99817 0.99806 0.99795 0.99783 0.99772 0.99761 0.99751 0.99742 0.99735 0.99729 0.99725 0.99722 0.99719
0.085  0.99834 0.99830 0.99824 0.99816 0.99805 0.99794 0.99781 0.99768 0.99755 0.99742 0.99730 0.99719 0.99709 0.99700 0.99694 0.99689 0.99686 0.99683
0.090  0.99814 0.99810 0.99803 0.99793 0.99782 0.99769 0.99755 0.99740 0.99725 0.99711 0.99697 0.99685 0.99674 0.99664 0.99657 0.99651 0.99648 0.99645
0.095  0.99793 0.99788 0.99780 0.99769 0.99757 0.99742 0.99726 0.99710 0.99693 0.99678 0.99662 0.99649 0.99636 0.99626 0.99618 0.99611 0.99608 0.99604
0.100  0.99770 0.99765 0.99756 0.99744 0.99730 0.99714 0.99697 0.99678 0.99660 0.99643 0.99626 0.99610 0.99597 0.99585 0.99576 0.99569 0.99565 0.99561
0.105  0.99747 0.99741 0.99731 0.99718 0.99702 0.99685 0.99665 0.99645 0.99625 0.99606 0.99587 0.99570 0.99555 0.99542 0.99532 0.99525 0.99520 0.99516
0.110  0.99722 0.99715 0.99705 0.99690 0.99673 0.99654 0.99633 0.99611 0.99589 0.99567 0.99547 0.99528 0.99512 0.99498 0.99487 0.99478 0.99473 0.99469
0.115  0.99696 0.99688 0.99677 0.99661 0.99643 0.99621 0.99598 0.99574 0.99550 0.99527 0.99504 0.99484 0.99466 0.99451 0.99439 0.99430 0.99424 0.99419
0.120  0.99668 0.99661 0.99648 0.99631 0.99611 0.99587 0.99562 0.99536 0.99510 0.99484 0.99460 0.99438 0.99418 0.99402 0.99389 0.99379 0.99373 0.99367
0.125  0.99640 0.99631 0.99618 0.99599 0.99577 0.99552 0.99525 0.99496 0.99468 0.99440 0.99414 0.99390 0.99369 0.99351 0.99336 0.99326 0.99319 0.99313
0.130  0.99610 0.99601 0.99586 0.99566 0.99542 0.99515 0.99486 0.99455 0.99424 0.99394 0.99365 0.99340 0.99317 0.99297 0.99282 0.99270 0.99263 0.99256
0.135  0.99579 0.99569 0.99554 0.99532 0.99506 0.99477 0.99445 0.99412 0.99379 0.99346 0.99315 0.99288 0.99263 0.99242 0.99225 0.99213 0.99205 0.99198
0.140  0.99547 0.99537 0.99519 0.99496 0.99469 0.99437 0.99403 0.99367 0.99332 0.99297 0.99264 0.99234 0.99207 0.99184 0.99166 0.99153 0.99145 0.99143
0.145  0.99514 0.99502 0.99484 0.99459 0.99429 0.99395 0.99359 0.99321 0.99283 0.99245 0.99210 0.99178 0.99149 0.99125 0.99105 0.99091 0.99082 0.99080
0.150  0.99479 0.99467 0.99447 0.99421 0.99389 0.99352 0.99314 0.99272 0.99232 0.99192 0.99154 0.99119 0.99088 0.99063 0.99042 0.99027 0.99018 0.99015
0.155  0.99444 0.99430 0.99409 0.99381 0.99347 0.99308 0.99267 0.99222 0.99179 0.99136 0.99096 0.99059 0.99026 0.98999 0.98976 0.98960 0.98951 0.98947
0.160  0.99407 0.99392 0.99370 0.99340 0.99304 0.99262 0.99218 0.99171 0.99125 0.99079 0.99036 0.98997 0.98962 0.98933 0.98909 0.98892 0.98881 0.98877
0.165  0.99368 0.99353 0.99330 0.99297 0.99259 0.99214 0.99168 0.99117 0.99069 0.99020 0.98975 0.98933 0.98895 0.98864 0.98839 0.98821 0.98810 0.98805
0.170  0.99329 0.99313 0.99288 0.99253 0.99213 0.99165 0.99116 0.99062 0.99011 0.98959 0.98911 0.98866 0.98827 0.98794 0.98767 0.98747 0.98736 0.98730
0.175  0.99288 0.99271 0.99244 0.99208 0.99165 0.99115 0.99062 0.99006 0.98951 0.98896 0.98845 0.98798 0.98756 0.98721 0.98693 0.98672 0.98659 0.98653
0.180  0.99246 0.99228 0.99200 0.99161 0.99116 0.99063 0.99007 0.98947 0.98889 0.98831 0.98777 0.98727 0.98683 0.98646 0.98616 0.98594 0.98581 0.98574
0.185  0.99202 0.99183 0.99154 0.99113 0.99065 0.99009 0.98950 0.98887 0.98826 0.98764 0.98707 0.98654 0.98608 0.98569 0.98537 0.98514 0.98500 0.98493
0.190  0.99158 0.99138 0.99106 0.99063 0.99012 0.98954 0.98891 0.98825 0.98760 0.98696 0.98636 0.98580 0.98531 0.98489 0.98456 0.98432 0.98417 0.98409
0.195  0.99112 0.99091 0.99058 0.99012 0.98959 0.98897 0.98831 0.98762 0.98693 0.98625 0.98562 0.98503 0.98452 0.98407 0.98373 0.98347 0.98331 0.98322
0.200  0.99064 0.99042 0.99007 0.98960 0.98903 0.98838 0.98769 0.98696 0.98623 0.98553 0.98486 0.98424 0.98370 0.98323 0.98287 0.98260 0.98244 0.98234
0.205  0.99016 0.98992 0.98956 0.98906 0.98846 0.98778 0.98705 0.98629 0.98553 0.98478 0.98408 0.98343 0.98286 0.98237 0.98199 0.98171 0.98154 0.98143
0.210  0.98966 0.98941 0.98903 0.98851 0.98788 0.98717 0.98640 0.98560 0.98480 0.98402 0.98328 0.98260 0.98200 0.98149 0.98109 0.98079 0.98061 0.98056
0.215  0.98914 0.98889 0.98849 0.98794 0.98728 0.98654 0.98573 0.98489 0.98405 0.98323 0.98246 0.98175 0.98112 0.98059 0.98016 0.97985 0.97966 0.97960
0.220  0.98862 0.98835 0.98793 0.98736 0.98667 0.98589 0.98505 0.98417 0.98329 0.98243 0.98162 0.98088 0.98021 0.97966 0.97921 0.97889 0.97869 0.97862
0.225  0.98808 0.98780 0.98736 0.98676 0.98604 0.98522 0.98434 0.98342 0.98250 0.98160 0.98076 0.97998 0.97929 0.97871 0.97824 0.97790 0.97770 0.97762
0.230  0.98752 0.98723 0.98677 0.98615 0.98539 0.98454 0.98362 0.98265 0.98170 0.98075 0.97988 0.97907 0.97834 0.97774 0.97725 0.97689 0.97668 0.97659
0.235  0.98696 0.98665 0.98617 0.98552 0.98473 0.98383 0.98288 0.98187 0.98088 0.97989 0.97897 0.97813 0.97737 0.97674 0.97622 0.97586 0.97563 0.97553
0.240  0.98638 0.98606 0.98555 0.98487 0.98406 0.98312 0.98213 0.98107 0.98004 0.97901 0.97805 0.97716 0.97638 0.97572 0.97518 0.97480 0.97456 0.97446
0.245  0.98578 0.98545 0.98492 0.98422 0.98336 0.98239 0.98135 0.98026 0.97917 0.97811 0.97710 0.97618 0.97536 0.97467 0.97412 0.97372 0.97347 0.97335
0.250  0.98517 0.98483 0.98427 0.98354 0.98265 0.98164 0.98056 0.97942 0.97829 0.97718 0.97614 0.97517 0.97432 0.97360 0.97303 0.97261 0.97235 0.97223
0.255  0.98455 0.98419 0.98361 0.98285 0.98193 0.98087 0.97974 0.97857 0.97738 0.97624 0.97514 0.97415 0.97326 0.97251 0.97192 0.97148 0.97121 0.97107
0.260  0.98391 0.98354 0.98294 0.98214 0.98119 0.98009 0.97891 0.97769 0.97646 0.97527 0.97413 0.97310 0.97218 0.97140 0.97078 0.97032 0.97005 0.96996
0.265  0.98325 0.98287 0.98225 0.98142 0.98043 0.97929 0.97806 0.97680 0.97552 0.97428 0.97310 0.97203 0.97107 0.97026 0.96962 0.96914 0.96886 0.96876
0.270  0.98259 0.98219 0.98154 0.98068 0.97965 0.97847 0.97720 0.97589 0.97456 0.97327 0.97205 0.97093 0.96994 0.96910 0.96843 0.96794 0.96764 0.96754
0.275  0.98190 0.98149 0.98082 0.97993 0.97885 0.97764 0.97632 0.97495 0.97358 0.97224 0.97097 0.96982 0.96878 0.96791 0.96722 0.96671 0.96640 0.96629
0.280  0.98121 0.98078 0.98009 0.97916 0.97804 0.97678 0.97542 0.97399 0.97258 0.97118 0.96987 0.96867 0.96761 0.96670 0.96598 0.96546 0.96514 0.96501
0.285  0.98049 0.98005 0.97933 0.97837 0.97721 0.97591 0.97450 0.97302 0.97156 0.97011 0.96876 0.96750 0.96641 0.96547 0.96472 0.96418 0.96385 0.96371
0.290  0.97976 0.97930 0.97856 0.97757 0.97637 0.97500 0.97356 0.97203 0.97051 0.96902 0.96762 0.96632 0.96518 0.96421 0.96344 0.96288 0.96253 0.96238
0.295  0.97902 0.97854 0.97778 0.97675 0.97551 0.97410 0.97260 0.97102 0.96944 0.96790 0.96645 0.96511 0.96393 0.96293 0.96213 0.96155 0.96119 0.96102
0.300  0.97826 0.97777 0.97698 0.97592 0.97464 0.97317 0.97162 0.96999 0.96835 0.96677 0.96525 0.96388 0.96266 0.96162 0.96079 0.96019 0.95982 0.95971
0.305  0.97749 0.97698 0.97616 0.97506 0.97374 0.97223 0.97061 0.96894 0.96724 0.96561 0.96405 0.96262 0.96135 0.96029 0.95944 0.95881 0.95843 0.95830
0.310  0.97669 0.97617 0.97533 0.97419 0.97283 0.97127 0.96959 0.96787 0.96612 0.96443 0.96281 0.96134 0.96003 0.95893 0.95805 0.95740 0.95701 0.95687
0.315  0.97589 0.97534 0.97447 0.97330 0.97189 0.97029 0.96856 0.96678 0.96497 0.96320 0.96156 0.96004 0.95869 0.95755 0.95664 0.95597 0.95557 0.95541
0.320  0.97506 0.97450 0.97360 0.97239 0.97094 0.96929 0.96750 0.96564 0.96380 0.96198 0.96028 0.95870 0.95732 0.95614 0.95520 0.95451 0.95410 0.95393
0.325  0.97422 0.97364 0.97270 0.97146 0.96997 0.96827 0.96643 0.96451 0.96261 0.96073 0.95898 0.95735 0.95592 0.95471 0.95373 0.95303 0.95260 0.95242
0.330  0.97337 0.97277 0.97180 0.97052 0.96897 0.96723 0.96533 0.96336 0.96139 0.95946 0.95765 0.95598 0.95450 0.95324 0.95225 0.95152 0.95107 0.95088
0.335  0.97249 0.97187 0.97088 0.96956 0.96796 0.96615 0.96422 0.96218 0.96014 0.95817 0.95628 0.95458 0.95306 0.95176 0.95073 0.94998 0.94952 0.94938
0.340  0.97160 0.97096 0.96994 0.96858 0.96694 0.96507 0.96308 0.96099 0.95888 0.95685 0.95491 0.95315 0.95157 0.95025 0.94919 0.94841 0.94794 0.94778
0.345  0.97069 0.97003 0.96899 0.96758 0.96589 0.96397 0.96190 0.95977 0.95760 0.95551 0.95351 0.95170 0.95008 0.94872 0.94762 0.94682 0.94634 0.94616
0.350  0.96977 0.96909 0.96801 0.96657 0.96483 0.96286 0.96072 0.95853 0.95630 0.95412 0.95209 0.95022 0.94855 0.94715 0.94601 0.94520 0.94470 0.94451
0.355  0.96882 0.96813 0.96702 0.96554 0.96375 0.96172 0.95952 0.95724 0.95498 0.95273 0.95064 0.94870 0.94701 0.94556 0.94440 0.94355 0.94304 0.94284
0.360  0.96786 0.96715 0.96601 0.96448 0.96265 0.96056 0.95830 0.95595 0.95363 0.95132 0.94917 0.94718 0.94543 0.94393 0.94275 0.94188 0.94135 0.94113
0.365  0.96688 0.96615 0.96498 0.96341 0.96152 0.95938 0.95706 0.95465 0.95224 0.94989 0.94765 0.94563 0.94383 0.94229 0.94107 0.94018 0.93963 0.93940
0.370  0.96588 0.96513 0.96393 0.96232 0.96036 0.95817 0.95579 0.95332 0.95083 0.94843 0.94613 0.94405 0.94218 0.94062 0.93937 0.93845 0.93789 0.93770
0.375  0.96486 0.96409 0.96286 0.96118 0.95918 0.95692 0.95450 0.95196 0.94941 0.94694 0.94458 0.94244 0.94053 0.93892 0.93763 0.93669 0.93612 0.93591
0.380  0.96382 0.96304 0.96177 0.96005 0.95800 0.95568 0.95316 0.95059 0.94797 0.94540 0.94302 0.94079 0.93885 0.93719 0.93586 0.93490 0.93432 0.93409
0.385  0.96277 0.96196 0.96066 0.95890 0.95680 0.95441 0.95183 0.94916 0.94650 0.94387 0.94142 0.93914 0.93714 0.93543 0.93407 0.93309 0.93248 0.93225
0.390  0.96169 0.96086 0.95951 0.95772 0.95557 0.95312 0.95048 0.94773 0.94501 0.94231 0.93979 0.93745 0.93540 0.93365 0.93225 0.93124 0.93062 0.93037
0.395  0.96060 0.95975 0.95836 0.95653 0.95432 0.95181 0.94910 0.94628 0.94345 0.94073 0.93811 0.93574 0.93363 0.93184 0.93041 0.92937 0.92873 0.92852
0.400  0.95948 0.95861 0.95719 0.95531 0.95305 0.95048 0.94770 0.94481 0.94191 0.93911 0.93643 0.93400 0.93182 0.93000 0.92854 0.92746 0.92681 0.92659
0.405  0.95835 0.95745 0.95600 0.95408 0.95175 0.94911 0.94627 0.94332 0.94034 0.93747 0.93473 0.93223 0.93000 0.92813 0.92662 0.92553 0.92486 0.92462
0.410  0.95719 0.95628 0.95479 0.95282 0.95040 0.94771 0.94478 0.94180 0.93875 0.93578 0.93300 0.93042 0.92816 0.92623 0.92468 0.92357 0.92288 0.92262
0.415  0.95601 0.95508 0.95356 0.95153 0.94907 0.94630 0.94331 0.94021 0.93713 0.93409 0.93124 0.92859 0.92628 0.92429 0.92272 0.92157 0.92087 0.92059
0.420  0.95482 0.95385 0.95230 0.95020 0.94771 0.94488 0.94182 0.93864 0.93548 0.93237 0.92942 0.92674 0.92436 0.92233 0.92072 0.91954 0.91883 0.91860
0.425  0.95360 0.95260 0.95102 0.94887 0.94632 0.94343 0.94030 0.93704 0.93377 0.93062 0.92760 0.92486 0.92241 0.92035 0.91870 0.91749 0.91675 0.91650
0.430  0.95235 0.95133 0.94972 0.94752 0.94492 0.94196 0.93876 0.93542 0.93207 0.92884 0.92576 0.92295 0.92044 0.91834 0.91663 0.91540 0.91466 0.91438
0.435  0.95109 0.95005 0.94840 0.94615 0.94348 0.94045 0.93718 0.93377 0.93035 0.92701 0.92389 0.92098 0.91845 0.91628 0.91455 0.91329 0.91252 0.91223
0.440  0.94980 0.94874 0.94704 0.94476 0.94202 0.93888 0.93554 0.93207 0.92860 0.92518 0.92198 0.91902 0.91642 0.91419 0.91243 0.91114 0.91035 0.91004
0.445  0.94849 0.94740 0.94565 0.94334 0.94050 0.93733 0.93391 0.93035 0.92681 0.92332 0.92001 0.91702 0.91433 0.91208 0.91028 0.90895 0.90815 0.90788
0.450  0.94716 0.94605 0.94425 0.94190 0.93900 0.93576 0.93226 0.92862 0.92496 0.92144 0.91806 0.91499 0.91225 0.90994 0.90809 0.90673 0.90592 0.90563
0.455  0.94580 0.94467 0.94284 0.94042 0.93747 0.93416 0.93059 0.92687 0.92313 0.91948 0.91607 0.91290 0.91013 0.90777 0.90586 0.90449 0.90366 0.90334
0.460  0.94442 0.94326 0.94139 0.93889 0.93591 0.93253 0.92888 0.92508 0.92126 0.91753 0.91405 0.91081 0.90797 0.90554 0.90362 0.90221 0.90136 0.90102
0.465  0.94301 0.94183 0.93992 0.93737 0.93433 0.93085 0.92709 0.92321 0.91937 0.91556 0.91195 0.90869 0.90578 0.90330 0.90134 0.89990 0.89902 0.89867
0.470  0.94158 0.94038 0.93843 0.93582 0.93271 0.92914 0.92533 0.92137 0.91739 0.91356 0.90987 0.90654 0.90354 0.90104 0.89902 0.89754 0.89665 0.89635
0.475  0.94013 0.93889 0.93691 0.93425 0.93102 0.92743 0.92355 0.91950 0.91544 0.91151 0.90776 0.90432 0.90129 0.89873 0.89666 0.89516 0.89426 0.89392
0.480  0.93864 0.93739 0.93536 0.93265 0.92936 0.92569 0.92173 0.91760 0.91345 0.90940 0.90562 0.90210 0.89902 0.89637 0.89428 0.89275 0.89182 0.89147
0.485  0.93713 0.93585 0.93378 0.93103 0.92767 0.92393 0.91988 0.91567 0.91144 0.90731 0.90341 0.89985 0.89669 0.89400 0.89186 0.89030 0.88935 0.88897
0.490  0.93560 0.93427 0.93215 0.92937 0.92595 0.92213 0.91794 0.91365 0.90938 0.90518 0.90118 0.89757 0.89432 0.89160 0.88941 0.88781 0.88684 0.88651
0.495  0.93403 0.93268 0.93052 0.92763 0.92420 0.92025 0.91604 0.91166 0.90726 0.90301 0.89894 0.89521 0.89194 0.88915 0.88691 0.88529 0.88430 0.88394
0.500  0.93244 0.93106 0.92886 0.92592 0.92242 0.91839 0.91410 0.90964 0.90515 0.90076 0.89666 0.89286 0.88952 0.88665 0.88439 0.88273 0.88172 0.88134
0.505  0.93082 0.92942 0.92718 0.92418 0.92055 0.91651 0.91214 0.90758 0.90301 0.89853 0.89430 0.89047 0.88704 0.88414 0.88183 0.88013 0.87910 0.87870
0.510  0.92917 0.92774 0.92546 0.92241 0.91871 0.91459 0.91007 0.90543 0.90082 0.89627 0.89196 0.88805 0.88454 0.88160 0.87922 0.87750 0.87645 0.87609
0.515  0.92748 0.92604 0.92372 0.92061 0.91685 0.91263 0.90804 0.90331 0.89856 0.89397 0.88958 0.88554 0.88202 0.87901 0.87659 0.87483 0.87376 0.87337
0.520  0.92577 0.92430 0.92194 0.91878 0.91495 0.91060 0.90597 0.90116 0.89631 0.89158 0.88717 0.88305 0.87945 0.87636 0.87392 0.87212 0.87103 0.87062
0.525  0.92404 0.92254 0.92013 0.91685 0.91301 0.90859 0.90388 0.89897 0.89404 0.88922 0.88466 0.88053 0.87681 0.87370 0.87121 0.86937 0.86827 0.86789
0.530  0.92227 0.92074 0.91824 0.91496 0.91098 0.90654 0.90173 0.89668 0.89170 0.88682 0.88217 0.87795 0.87418 0.87101 0.86844 0.86659 0.86546 0.86506
0.535  0.92046 0.91891 0.91637 0.91303 0.90898 0.90446 0.89951 0.89442 0.88931 0.88432 0.87965 0.87531 0.87150 0.86824 0.86565 0.86377 0.86261 0.86219
0.540  0.91863 0.91705 0.91447 0.91107 0.90695 0.90228 0.89731 0.89213 0.88693 0.88184 0.87707 0.87267 0.86877 0.86546 0.86283 0.86089 0.85973 0.85927
0.545  0.91676 0.91514 0.91253 0.90907 0.90488 0.90013 0.89507 0.88980 0.88450 0.87933 0.87443 0.86999 0.86599 0.86265 0.85994 0.85799 0.85680 0.85639
0.550  0.91486 0.91319 0.91056 0.90704 0.90278 0.89795 0.89279 0.88736 0.88198 0.87678 0.87179 0.86721 0.86321 0.85976 0.85704 0.85505 0.85383 0.85339
0.555  0.91292 0.91123 0.90855 0.90491 0.90057 0.89573 0.89041 0.88496 0.87948 0.87412 0.86911 0.86446 0.86037 0.85686 0.85409 0.85206 0.85082 0.85035
0.560  0.91095 0.90923 0.90651 0.90281 0.89839 0.89339 0.88807 0.88252 0.87695 0.87150 0.86634 0.86166 0.85745 0.85393 0.85108 0.84902 0.84777 0.84734
0.565  0.90894 0.90720 0.90437 0.90067 0.89618 0.89110 0.88568 0.88003 0.87435 0.86883 0.86358 0.85876 0.85454 0.85094 0.84805 0.84595 0.84467 0.84421
0.570  0.90690 0.90512 0.90226 0.89850 0.89393 0.88877 0.88317 0.87744 0.87168 0.86605 0.86078 0.85588 0.85158 0.84789 0.84497 0.84284 0.84152 0.84104
0.575  0.90481 0.90301 0.90010 0.89628 0.89164 0.88639 0.88071 0.87489 0.86903 0.86330 0.85787 0.85296 0.84853 0.84483 0.84184 0.83966 0.83835 0.83790
0.580  0.90269 0.90086 0.89791 0.89401 0.88924 0.88389 0.87821 0.87229 0.86633 0.86051 0.85499 0.84993 0.84549 0.84170 0.83866 0.83646 0.83512 0.83464
0.585  0.90053 0.89867 0.89568 0.89166 0.88687 0.88144 0.87567 0.86956 0.86351 0.85760 0.85207 0.84692 0.84240 0.83853 0.83546 0.83321 0.83184 0.83133
0.590  0.89833 0.89644 0.89340 0.88932 0.88446 0.87895 0.87299 0.86688 0.86073 0.85472 0.84902 0.84386 0.83922 0.83533 0.83217 0.82991 0.82852 0.82805
0.595  0.89608 0.89415 0.89108 0.88695 0.88201 0.87641 0.87036 0.86416 0.85790 0.85180 0.84601 0.84069 0.83604 0.83204 0.82888 0.82656 0.82515 0.82465
0.600  0.89380 0.89182 0.88866 0.88453 0.87943 0.87374 0.86770 0.86129 0.85495 0.84875 0.84295 0.83755 0.83280 0.82875 0.82553 0.82315 0.82173 0.82120
0.605  0.89147 0.88946 0.88626 0.88204 0.87689 0.87112 0.86488 0.85848 0.85203 0.84574 0.83977 0.83436 0.82949 0.82541 0.82210 0.81972 0.81827 0.81777
0.610  0.88908 0.88706 0.88382 0.87948 0.87431 0.86845 0.86212 0.85562 0.84907 0.84268 0.83662 0.83105 0.82617 0.82198 0.81866 0.81624 0.81475 0.81422
0.615  0.88666 0.88461 0.88132 0.87692 0.87168 0.86573 0.85931 0.85261 0.84597 0.83948 0.83341 0.82776 0.82274 0.81854 0.81516 0.81268 0.81118 0.81062
0.620  0.88419 0.88212 0.87878 0.87432 0.86891 0.86288 0.85644 0.84966 0.84291 0.83633 0.83008 0.82441 0.81932 0.81505 0.81159 0.80910 0.80757 0.80704
0.625  0.88168 0.87958 0.87619 0.87167 0.86619 0.86007 0.85344 0.84665 0.83981 0.83312 0.82678 0.82096 0.81585 0.81146 0.80800 0.80545 0.80389 0.80333
0.630  0.87911 0.87699 0.87349 0.86889 0.86342 0.85721 0.85049 0.84349 0.83656 0.82977 0.82334 0.81752 0.81227 0.80788 0.80431 0.80174 0.80017 0.79964
0.635  0.87650 0.87434 0.87080 0.86614 0.86059 0.85419 0.84748 0.84039 0.83335 0.82647 0.81994 0.81395 0.80870 0.80418 0.80061 0.79800 0.79640 0.79583
0.640  0.87384 0.87160 0.86807 0.86334 0.85762 0.85123 0.84432 0.83723 0.82999 0.82301 0.81649 0.81040 0.80501 0.80048 0.79685 0.79417 0.79256 0.79196
0.645  0.87112 0.86886 0.86527 0.86049 0.85469 0.84821 0.84121 0.83391 0.82668 0.81960 0.81289 0.80680 0.80132 0.79672 0.79300 0.79032 0.78868 0.78811
0.650  0.86835 0.86606 0.86243 0.85757 0.85171 0.84504 0.83804 0.83064 0.82331 0.81613 0.80932 0.80307 0.79758 0.79287 0.78914 0.78638 0.78473 0.78412
0.655  0.86552 0.86320 0.85947 0.85452 0.84865 0.84191 0.83471 0.82732 0.81977 0.81250 0.80561 0.79935 0.79372 0.78900 0.78517 0.78241 0.78073 0.78015
0.660  0.86263 0.86029 0.85649 0.85150 0.84546 0.83872 0.83143 0.82383 0.81629 0.80892 0.80193 0.79550 0.78987 0.78502 0.78119 0.77838 0.77666 0.77605
0.665  0.85969 0.85731 0.85347 0.84842 0.84231 0.83546 0.82807 0.82039 0.81274 0.80517 0.79818 0.79167 0.78589 0.78103 0.77710 0.77427 0.77254 0.77196
0.670  0.85668 0.85428 0.85039 0.84528 0.83909 0.83206 0.82458 0.81678 0.80904 0.80147 0.79429 0.78769 0.78191 0.77693 0.77299 0.77012 0.76836 0.76773
0.675  0.85361 0.85117 0.84725 0.84198 0.83570 0.82870 0.82112 0.81322 0.80538 0.79770 0.79043 0.78374 0.77780 0.77282 0.76881 0.76587 0.76410 0.76344
0.680  0.85047 0.84796 0.84403 0.83872 0.83236 0.82525 0.81747 0.80960 0.80153 0.79377 0.78641 0.77970 0.77370 0.76859 0.76455 0.76160 0.75979 0.75916
0.685  0.84727 0.84474 0.84069 0.83538 0.82896 0.82166 0.81388 0.80578 0.79775 0.78988 0.78242 0.77555 0.76946 0.76435 0.76025 0.75722 0.75541 0.75474
0.690  0.84398 0.84144 0.83735 0.83197 0.82536 0.81810 0.81023 0.80203 0.79377 0.78581 0.77826 0.77140 0.76523 0.75999 0.75585 0.75281 0.75096 0.75032
0.695  0.84064 0.83808 0.83394 0.82841 0.82182 0.81434 0.80638 0.79808 0.78985 0.78179 0.77413 0.76710 0.76085 0.75562 0.75141 0.74831 0.74644 0.74576
0.700  0.83723 0.83464 0.83046 0.82487 0.81821 0.81064 0.80258 0.79419 0.78583 0.77757 0.76983 0.76281 0.75648 0.75111 0.74686 0.74376 0.74186 0.74120
0.705  0.83374 0.83112 0.82682 0.82125 0.81440 0.80687 0.79858 0.79022 0.78166 0.77341 0.76557 0.75836 0.75196 0.74660 0.74228 0.73911 0.73719 0.73650
0.710  0.83018 0.82752 0.82318 0.81745 0.81063 0.80289 0.79464 0.78605 0.77751 0.76904 0.76112 0.75393 0.74745 0.74195 0.73760 0.73441 0.73246 0.73179
0.715  0.82653 0.82380 0.81947 0.81368 0.80679 0.79896 0.79062 0.78193 0.77317 0.76473 0.75671 0.74933 0.74278 0.73728 0.73282 0.72961 0.72765 0.72693
0.720  0.82281 0.82005 0.81568 0.80983 0.80274 0.79495 0.78639 0.77760 0.76887 0.76021 0.75210 0.74474 0.73811 0.73248 0.72803 0.72476 0.72276 0.72207
0.725  0.81900 0.81621 0.81179 0.80589 0.79873 0.79073 0.78221 0.77332 0.76437 0.75574 0.74753 0.73999 0.73328 0.72766 0.72309 0.71980 0.71780 0.71706
0.730  0.81509 0.81229 0.80774 0.80176 0.79464 0.78656 0.77781 0.76882 0.75991 0.75105 0.74276 0.73514 0.72846 0.72269 0.71813 0.71479 0.71274 0.71204
0.735  0.81110 0.80827 0.80368 0.79765 0.79033 0.78216 0.77346 0.76438 0.75523 0.74641 0.73803 0.73031 0.72346 0.71771 0.71304 0.70967 0.70762 0.70686
0.740  0.80701 0.80415 0.79953 0.79344 0.78606 0.77780 0.76887 0.75970 0.75060 0.74155 0.73309 0.72529 0.71846 0.71257 0.70791 0.70446 0.70239 0.70166
0.745  0.80283 0.79988 0.79528 0.78902 0.78169 0.77335 0.76434 0.75508 0.74574 0.73673 0.72817 0.72029 0.71329 0.70740 0.70264 0.69920 0.69710 0.69638
0.750  0.79853 0.79558 0.79084 0.78462 0.77709 0.76867 0.75967 0.75021 0.74092 0.73169 0.72305 0.71509 0.70803 0.70209 0.69728 0.69381 0.69169 0.69093
0.755  0.79412 0.79116 0.78639 0.78012 0.77252 0.76402 0.75483 0.74539 0.73587 0.72668 0.71785 0.70990 0.70276 0.69668 0.69188 0.68835 0.68619 0.68546
0.760  0.78962 0.78664 0.78183 0.77539 0.76784 0.75913 0.74999 0.74032 0.73081 0.72144 0.71263 0.70451 0.69730 0.69124 0.68633 0.68278 0.68061 0.67982
0.765  0.78501 0.78200 0.77715 0.77067 0.76292 0.75427 0.74491 0.73529 0.72559 0.71609 0.70720 0.69902 0.69183 0.68564 0.68073 0.67710 0.67492 0.67415
0.770  0.78027 0.77724 0.77227 0.76583 0.75803 0.74916 0.73985 0.73001 0.72022 0.71078 0.70180 0.69353 0.68617 0.67992 0.67498 0.67136 0.66913 0.66839
0.775  0.77542 0.77230 0.76736 0.76075 0.75287 0.74407 0.73454 0.72476 0.71488 0.70521 0.69616 0.68782 0.68041 0.67418 0.66912 0.66547 0.66324 0.66244
0.780  0.77044 0.76730 0.76233 0.75567 0.74773 0.73871 0.72925 0.71924 0.70928 0.69967 0.69041 0.68200 0.67462 0.66825 0.66321 0.65948 0.65724 0.65645
0.785  0.76532 0.76217 0.75716 0.75046 0.74246 0.73338 0.72370 0.71375 0.70371 0.69388 0.68467 0.67618 0.66863 0.66221 0.65713 0.65340 0.65111 0.65036
0.790  0.76007 0.75690 0.75176 0.74499 0.73693 0.72777 0.71801 0.70798 0.69787 0.68795 0.67867 0.67012 0.66251 0.65612 0.65093 0.64719 0.64489 0.64407
0.795  0.75467 0.75148 0.74631 0.73951 0.73139 0.72217 0.71234 0.70208 0.69189 0.68205 0.67256 0.66394 0.65637 0.64985 0.64461 0.64084 0.63854 0.63773
0.800  0.74912 0.74585 0.74072 0.73387 0.72557 0.71635 0.70637 0.69620 0.68593 0.67587 0.66644 0.65775 0.65002 0.64344 0.63823 0.63437 0.63206 0.63127
0.805  0.74338 0.74012 0.73487 0.72796 0.71974 0.71039 0.70042 0.69002 0.67968 0.66955 0.66006 0.65131 0.64352 0.63690 0.63166 0.62781 0.62546 0.62461
0.810  0.73751 0.73424 0.72896 0.72202 0.71360 0.70419 0.69416 0.68384 0.67328 0.66323 0.65353 0.64473 0.63689 0.63031 0.62495 0.62109 0.61872 0.61788
0.815  0.73147 0.72818 0.72288 0.71589 0.70745 0.69799 0.68790 0.67737 0.66689 0.65662 0.64699 0.63800 0.63022 0.62349 0.61810 0.61422 0.61184 0.61102
0.820  0.72524 0.72194 0.71662 0.70949 0.70098 0.69146 0.68131 0.67072 0.66018 0.64985 0.64018 0.63124 0.62329 0.61653 0.61117 0.60720 0.60482 0.60401
0.825  0.71883 0.71545 0.71008 0.70302 0.69448 0.68491 0.67454 0.66406 0.65330 0.64305 0.63319 0.62421 0.61622 0.60942 0.60403 0.60005 0.59764 0.59678
0.830  0.71222 0.70883 0.70344 0.69623 0.68763 0.67802 0.66777 0.65706 0.64641 0.63597 0.62604 0.61702 0.60898 0.60222 0.59673 0.59276 0.59032 0.58946
0.835  0.70539 0.70200 0.69660 0.68937 0.68074 0.67109 0.66063 0.64988 0.63918 0.62869 0.61873 0.60965 0.60158 0.59479 0.58927 0.58528 0.58284 0.58198
0.840  0.69835 0.69495 0.68943 0.68224 0.67349 0.66380 0.65346 0.64266 0.63176 0.62123 0.61135 0.60210 0.59409 0.58718 0.58163 0.57763 0.57518 0.57433
0.845  0.69107 0.68766 0.68215 0.67486 0.66617 0.65645 0.64592 0.63508 0.62413 0.61356 0.60365 0.59449 0.58633 0.57939 0.57382 0.56980 0.56734 0.56650
0.850  0.68353 0.68008 0.67462 0.66733 0.65847 0.64872 0.63815 0.62728 0.61646 0.60585 0.59575 0.58656 0.57838 0.57141 0.56581 0.56178 0.55931 0.55841
0.855  0.67574 0.67230 0.66674 0.65941 0.65068 0.64075 0.63031 0.61925 0.60841 0.59777 0.58764 0.57842 0.57022 0.56322 0.55767 0.55357 0.55109 0.55020
0.860  0.66769 0.66425 0.65869 0.65136 0.64247 0.63269 0.62207 0.61115 0.60012 0.58946 0.57930 0.57007 0.56184 0.55483 0.54927 0.54515 0.54267 0.54178
0.865  0.65935 0.65591 0.65035 0.64290 0.63415 0.62419 0.61357 0.60263 0.59158 0.58091 0.57074 0.56149 0.55325 0.54622 0.54065 0.53652 0.53403 0.53315
0.870  0.65070 0.64719 0.64161 0.63428 0.62538 0.61541 0.60478 0.59384 0.58278 0.57210 0.56192 0.55266 0.54441 0.53737 0.53179 0.52766 0.52517 0.52429
0.875  0.64172 0.63823 0.63266 0.62520 0.61645 0.60650 0.59587 0.58477 0.57371 0.56302 0.55284 0.54358 0.53532 0.52828 0.52270 0.51855 0.51606 0.51518
0.880  0.63239 0.62891 0.62325 0.61593 0.60704 0.59710 0.58649 0.57539 0.56451 0.55366 0.54348 0.53423 0.52597 0.51893 0.51334 0.50920 0.50670 0.50583
0.885  0.62268 0.61922 0.61359 0.60616 0.59729 0.58736 0.57676 0.56585 0.55483 0.54400 0.53383 0.52459 0.51634 0.50930 0.50365 0.49957 0.49708 0.49620
0.890  0.61256 0.60906 0.60353 0.59614 0.58731 0.57742 0.56668 0.55581 0.54481 0.53400 0.52387 0.51464 0.50640 0.49938 0.49373 0.48966 0.48717 0.48629
0.895  0.60201 0.59855 0.59295 0.58557 0.57677 0.56692 0.55634 0.54540 0.53443 0.52367 0.51356 0.50436 0.49615 0.48914 0.48351 0.47944 0.47695 0.47607
0.900  0.59101 0.58758 0.58202 0.57470 0.56595 0.55600 0.54553 0.53458 0.52367 0.51295 0.50289 0.49373 0.48555 0.47856 0.47295 0.46889 0.46639 0.46552
0.905  0.57952 0.57610 0.57059 0.56321 0.55452 0.54462 0.53422 0.52334 0.51249 0.50184 0.49184 0.48272 0.47447 0.46760 0.46204 0.45795 0.45550 0.45462
0.910  0.56748 0.56404 0.55856 0.55134 0.54258 0.53292 0.52243 0.51163 0.50087 0.49029 0.48036 0.47118 0.46311 0.45621 0.45074 0.44668 0.44423 0.44335
0.915  0.55485 0.55145 0.54603 0.53877 0.53024 0.52052 0.51013 0.49943 0.48876 0.47828 0.46843 0.45932 0.45131 0.44447 0.43897 0.43500 0.43256 0.43167
0.920  0.54158 0.53823 0.53279 0.52572 0.51715 0.50754 0.49726 0.48668 0.47612 0.46575 0.45600 0.44698 0.43904 0.43226 0.42681 0.42287 0.42042 0.41955
0.925  0.52759 0.52424 0.51895 0.51187 0.50340 0.49391 0.48377 0.47333 0.46277 0.45266 0.44288 0.43411 0.42616 0.41947 0.41416 0.41021 0.40783 0.40695
0.930  0.51282 0.50955 0.50425 0.49727 0.48893 0.47959 0.46960 0.45932 0.44889 0.43880 0.42932 0.42055 0.41282 0.40622 0.40091 0.39708 0.39472 0.39389
0.935  0.49720 0.49400 0.48882 0.48198 0.47381 0.46463 0.45468 0.44457 0.43433 0.42442 0.41510 0.40646 0.39887 0.39236 0.38713 0.38330 0.38100 0.38018
0.940  0.48063 0.47744 0.47235 0.46565 0.45764 0.44867 0.43891 0.42902 0.41899 0.40928 0.40011 0.39167 0.38411 0.37775 0.37263 0.36893 0.36665 0.36583
0.945  0.46297 0.45987 0.45492 0.44840 0.44047 0.43172 0.42220 0.41254 0.40276 0.39328 0.38422 0.37596 0.36869 0.36246 0.35745 0.35377 0.35156 0.35075
0.950  0.44409 0.44109 0.43621 0.42986 0.42216 0.41366 0.40442 0.39489 0.38538 0.37617 0.36750 0.35947 0.35228 0.34624 0.34136 0.33784 0.33567 0.33485
0.955  0.42380 0.42085 0.41621 0.40999 0.40267 0.39433 0.38540 0.37619 0.36701 0.35810 0.34958 0.34182 0.33497 0.32903 0.32438 0.32092 0.31883 0.31809
0.960  0.40184 0.39905 0.39454 0.38865 0.38152 0.37352 0.36495 0.35611 0.34729 0.33860 0.33054 0.32307 0.31639 0.31076 0.30622 0.30293 0.30089 0.30017
0.965  0.37798 0.37533 0.37104 0.36536 0.35858 0.35096 0.34280 0.33438 0.32585 0.31770 0.30991 0.30280 0.29643 0.29107 0.28674 0.28361 0.28168 0.28097
0.970  0.35178 0.34924 0.34519 0.33984 0.33345 0.32628 0.31853 0.31055 0.30263 0.29483 0.28749 0.28079 0.27487 0.26974 0.26566 0.26271 0.26089 0.26021
0.975  0.32266 0.32032 0.31657 0.31162 0.30561 0.29896 0.29172 0.28437 0.27690 0.26978 0.26296 0.25663 0.25114 0.24637 0.24263 0.23983 0.23814 0.23752
0.980  0.28978 0.28766 0.28420 0.27971 0.27425 0.26821 0.26164 0.25486 0.24819 0.24162 0.23542 0.22976 0.22468 0.22040 0.21694 0.21440 0.21287 0.21231
0.985  0.25171 0.24982 0.24684 0.24284 0.23804 0.23266 0.22699 0.22104 0.21509 0.20931 0.20387 0.19890 0.19444 0.19067 0.18763 0.18540 0.18405 0.18355
0.990  0.20575 0.20421 0.20171 0.19840 0.19445 0.19001 0.18526 0.18035 0.17544 0.17068 0.16619 0.16208 0.15840 0.15524 0.15277 0.15092 0.14980 0.14940
0.995  0.14509 0.14400 0.14223 0.13985 0.13704 0.13389 0.13052 0.12703 0.12355 0.12015 0.11692 0.11401 0.11139 0.10914 0.10736 0.10605 0.10525 0.10491
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e040.dat <==
# alpha = -0.20 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989
0.020  0.99990 0.99989 0.99989 0.99989 0.99988 0.99987 0.99986 0.99986 0.99985 0.99984 0.99983 0.99983 0.99982 0.99982 0.99981 0.99981 0.99981 0.99981
0.025  0.99984 0.99983 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99971 0.99970 0.99970 0.99970
0.030  0.99977 0.99976 0.99975 0.99974 0.99973 0.99971 0.99970 0.99968 0.99966 0.99964 0.99963 0.99961 0.99960 0.99959 0.99958 0.99957 0.99957 0.99957
0.035  0.99968 0.99967 0.99966 0.99965 0.99963 0.99961 0.99959 0.99956 0.99954 0.99951 0.99949 0.99947 0.99945 0.99944 0.99943 0.99942 0.99941 0.99941
0.040  0.99958 0.99958 0.99956 0.99954 0.99952 0.99949 0.99946 0.99943 0.99940 0.99937 0.99934 0.99931 0.99929 0.99927 0.99925 0.99924 0.99923 0.99923
0.045  0.99947 0.99946 0.99944 0.99942 0.99939 0.99935 0.99932 0.99928 0.99924 0.99920 0.99916 0.99913 0.99910 0.99907 0.99905 0.99904 0.99903 0.99902
0.050  0.99935 0.99934 0.99931 0.99928 0.99924 0.99920 0.99915 0.99911 0.99906 0.99901 0.99896 0.99892 0.99889 0.99885 0.99883 0.99881 0.99880 0.99879
0.055  0.99921 0.99920 0.99917 0.99913 0.99908 0.99903 0.99898 0.99892 0.99886 0.99880 0.99875 0.99870 0.99865 0.99861 0.99858 0.99856 0.99855 0.99854
0.060  0.99906 0.99904 0.99901 0.99896 0.99891 0.99885 0.99878 0.99871 0.99864 0.99857 0.99851 0.99845 0.99840 0.99835 0.99831 0.99829 0.99827 0.99826
0.065  0.99890 0.99888 0.99884 0.99878 0.99872 0.99865 0.99857 0.99849 0.99840 0.99833 0.99825 0.99818 0.99812 0.99806 0.99802 0.99799 0.99797 0.99796
0.070  0.99873 0.99870 0.99865 0.99859 0.99852 0.99843 0.99834 0.99825 0.99815 0.99806 0.99797 0.99789 0.99781 0.99775 0.99771 0.99767 0.99765 0.99763
0.075  0.99854 0.99850 0.99845 0.99838 0.99830 0.99820 0.99810 0.99799 0.99788 0.99777 0.99767 0.99757 0.99749 0.99742 0.99737 0.99732 0.99730 0.99728
0.080  0.99833 0.99830 0.99824 0.99816 0.99806 0.99795 0.99783 0.99771 0.99758 0.99746 0.99734 0.99724 0.99714 0.99706 0.99700 0.99695 0.99693 0.99690
0.085  0.99812 0.99808 0.99801 0.99792 0.99781 0.99769 0.99755 0.99741 0.99727 0.99713 0.99700 0.99688 0.99678 0.99668 0.99661 0.99656 0.99653 0.99650
0.090  0.99789 0.99784 0.99777 0.99767 0.99754 0.99740 0.99725 0.99710 0.99694 0.99678 0.99664 0.99650 0.99638 0.99628 0.99620 0.99614 0.99611 0.99608
0.095  0.99765 0.99759 0.99751 0.99740 0.99726 0.99711 0.99694 0.99676 0.99659 0.99642 0.99625 0.99610 0.99597 0.99586 0.99577 0.99570 0.99566 0.99563
0.100  0.99739 0.99733 0.99724 0.99712 0.99696 0.99679 0.99661 0.99641 0.99622 0.99603 0.99585 0.99568 0.99553 0.99541 0.99531 0.99524 0.99519 0.99515
0.105  0.99712 0.99706 0.99696 0.99682 0.99665 0.99646 0.99626 0.99604 0.99583 0.99562 0.99542 0.99524 0.99507 0.99494 0.99483 0.99475 0.99470 0.99465
0.110  0.99684 0.99677 0.99666 0.99651 0.99632 0.99611 0.99589 0.99566 0.99542 0.99519 0.99497 0.99477 0.99459 0.99444 0.99432 0.99423 0.99418 0.99413
0.115  0.99654 0.99647 0.99634 0.99618 0.99598 0.99575 0.99551 0.99525 0.99499 0.99474 0.99450 0.99428 0.99409 0.99392 0.99379 0.99369 0.99363 0.99358
0.120  0.99623 0.99615 0.99602 0.99584 0.99562 0.99537 0.99511 0.99482 0.99454 0.99427 0.99401 0.99377 0.99356 0.99338 0.99324 0.99313 0.99307 0.99301
0.125  0.99591 0.99582 0.99568 0.99548 0.99524 0.99497 0.99469 0.99438 0.99408 0.99378 0.99349 0.99324 0.99301 0.99281 0.99266 0.99254 0.99247 0.99241
0.130  0.99557 0.99548 0.99532 0.99511 0.99485 0.99456 0.99425 0.99392 0.99359 0.99327 0.99296 0.99269 0.99243 0.99223 0.99206 0.99193 0.99186 0.99179
0.135  0.99522 0.99512 0.99495 0.99472 0.99445 0.99413 0.99379 0.99344 0.99309 0.99274 0.99240 0.99211 0.99184 0.99161 0.99143 0.99130 0.99122 0.99114
0.140  0.99486 0.99475 0.99456 0.99432 0.99402 0.99368 0.99332 0.99294 0.99256 0.99219 0.99183 0.99151 0.99122 0.99098 0.99078 0.99064 0.99055 0.99053
0.145  0.99448 0.99436 0.99416 0.99390 0.99358 0.99322 0.99283 0.99242 0.99202 0.99161 0.99123 0.99089 0.99057 0.99032 0.99011 0.98995 0.98986 0.98983
0.150  0.99409 0.99396 0.99375 0.99347 0.99313 0.99274 0.99233 0.99189 0.99145 0.99102 0.99061 0.99024 0.98991 0.98963 0.98941 0.98924 0.98914 0.98911
0.155  0.99368 0.99354 0.99332 0.99302 0.99266 0.99224 0.99180 0.99133 0.99087 0.99041 0.98997 0.98958 0.98922 0.98892 0.98868 0.98851 0.98840 0.98837
0.160  0.99326 0.99311 0.99288 0.99255 0.99217 0.99172 0.99126 0.99075 0.99026 0.98977 0.98931 0.98889 0.98851 0.98819 0.98793 0.98775 0.98764 0.98759
0.165  0.99283 0.99267 0.99242 0.99207 0.99167 0.99119 0.99069 0.99016 0.98964 0.98911 0.98863 0.98818 0.98777 0.98744 0.98716 0.98697 0.98685 0.98680
0.170  0.99238 0.99221 0.99194 0.99158 0.99115 0.99064 0.99011 0.98955 0.98899 0.98844 0.98792 0.98744 0.98702 0.98666 0.98636 0.98616 0.98603 0.98597
0.175  0.99192 0.99174 0.99145 0.99107 0.99061 0.99008 0.98952 0.98892 0.98833 0.98774 0.98719 0.98668 0.98623 0.98585 0.98555 0.98532 0.98519 0.98513
0.180  0.99144 0.99125 0.99095 0.99054 0.99006 0.98950 0.98890 0.98827 0.98764 0.98702 0.98644 0.98590 0.98543 0.98502 0.98470 0.98446 0.98432 0.98425
0.185  0.99095 0.99075 0.99043 0.99000 0.98949 0.98890 0.98827 0.98760 0.98694 0.98628 0.98567 0.98510 0.98460 0.98417 0.98383 0.98358 0.98343 0.98335
0.190  0.99044 0.99023 0.98990 0.98944 0.98890 0.98828 0.98761 0.98691 0.98621 0.98552 0.98487 0.98427 0.98374 0.98329 0.98294 0.98267 0.98251 0.98243
0.195  0.98992 0.98970 0.98935 0.98887 0.98830 0.98764 0.98694 0.98620 0.98546 0.98474 0.98405 0.98342 0.98287 0.98239 0.98202 0.98174 0.98157 0.98148
0.200  0.98938 0.98915 0.98878 0.98828 0.98768 0.98699 0.98624 0.98547 0.98469 0.98393 0.98321 0.98255 0.98197 0.98146 0.98107 0.98078 0.98060 0.98050
0.205  0.98883 0.98859 0.98820 0.98767 0.98704 0.98632 0.98554 0.98472 0.98391 0.98311 0.98235 0.98165 0.98104 0.98051 0.98010 0.97979 0.97961 0.97950
0.210  0.98827 0.98801 0.98760 0.98705 0.98638 0.98563 0.98481 0.98396 0.98310 0.98226 0.98146 0.98074 0.98009 0.97954 0.97910 0.97878 0.97859 0.97853
0.215  0.98769 0.98742 0.98699 0.98641 0.98571 0.98492 0.98406 0.98317 0.98227 0.98139 0.98056 0.97979 0.97912 0.97854 0.97808 0.97774 0.97754 0.97748
0.220  0.98709 0.98681 0.98636 0.98575 0.98502 0.98419 0.98330 0.98236 0.98142 0.98050 0.97963 0.97883 0.97812 0.97752 0.97704 0.97668 0.97647 0.97640
0.225  0.98648 0.98618 0.98572 0.98508 0.98432 0.98345 0.98251 0.98153 0.98055 0.97958 0.97868 0.97784 0.97709 0.97647 0.97596 0.97560 0.97537 0.97529
0.230  0.98585 0.98554 0.98505 0.98439 0.98359 0.98268 0.98171 0.98068 0.97966 0.97864 0.97770 0.97683 0.97605 0.97539 0.97487 0.97448 0.97425 0.97416
0.235  0.98521 0.98489 0.98438 0.98369 0.98285 0.98190 0.98089 0.97981 0.97875 0.97769 0.97670 0.97579 0.97498 0.97429 0.97374 0.97334 0.97310 0.97300
0.240  0.98455 0.98422 0.98368 0.98296 0.98210 0.98110 0.98004 0.97892 0.97781 0.97671 0.97568 0.97472 0.97388 0.97317 0.97259 0.97218 0.97192 0.97181
0.245  0.98388 0.98353 0.98297 0.98222 0.98132 0.98028 0.97918 0.97801 0.97685 0.97571 0.97463 0.97364 0.97276 0.97202 0.97142 0.97098 0.97072 0.97060
0.250  0.98319 0.98283 0.98224 0.98147 0.98053 0.97945 0.97830 0.97708 0.97587 0.97469 0.97356 0.97253 0.97162 0.97084 0.97022 0.96977 0.96949 0.96936
0.255  0.98248 0.98211 0.98150 0.98069 0.97971 0.97859 0.97739 0.97613 0.97487 0.97364 0.97247 0.97140 0.97044 0.96964 0.96899 0.96852 0.96823 0.96809
0.260  0.98176 0.98137 0.98074 0.97989 0.97888 0.97772 0.97646 0.97516 0.97385 0.97257 0.97135 0.97024 0.96925 0.96841 0.96774 0.96725 0.96695 0.96686
0.265  0.98102 0.98062 0.97996 0.97908 0.97803 0.97683 0.97552 0.97418 0.97281 0.97148 0.97021 0.96906 0.96803 0.96716 0.96646 0.96595 0.96564 0.96554
0.270  0.98027 0.97985 0.97917 0.97825 0.97716 0.97591 0.97456 0.97316 0.97174 0.97036 0.96905 0.96785 0.96678 0.96588 0.96515 0.96462 0.96430 0.96419
0.275  0.97950 0.97906 0.97836 0.97741 0.97627 0.97498 0.97358 0.97212 0.97065 0.96922 0.96786 0.96662 0.96551 0.96457 0.96382 0.96327 0.96294 0.96281
0.280  0.97871 0.97826 0.97753 0.97655 0.97536 0.97403 0.97258 0.97106 0.96955 0.96805 0.96665 0.96536 0.96421 0.96324 0.96246 0.96189 0.96155 0.96141
0.285  0.97791 0.97744 0.97668 0.97567 0.97444 0.97305 0.97155 0.96998 0.96841 0.96687 0.96541 0.96407 0.96289 0.96188 0.96107 0.96049 0.96013 0.95998
0.290  0.97708 0.97660 0.97582 0.97477 0.97350 0.97205 0.97051 0.96888 0.96726 0.96566 0.96416 0.96276 0.96154 0.96050 0.95966 0.95905 0.95868 0.95852
0.295  0.97624 0.97574 0.97493 0.97385 0.97254 0.97104 0.96944 0.96776 0.96607 0.96443 0.96287 0.96143 0.96016 0.95908 0.95822 0.95759 0.95721 0.95704
0.300  0.97539 0.97487 0.97403 0.97291 0.97155 0.97001 0.96835 0.96662 0.96486 0.96317 0.96155 0.96007 0.95876 0.95764 0.95675 0.95610 0.95570 0.95558
0.305  0.97451 0.97398 0.97311 0.97195 0.97055 0.96895 0.96723 0.96545 0.96364 0.96189 0.96022 0.95869 0.95732 0.95618 0.95526 0.95458 0.95417 0.95404
0.310  0.97362 0.97307 0.97218 0.97098 0.96953 0.96788 0.96610 0.96427 0.96240 0.96059 0.95886 0.95728 0.95587 0.95469 0.95374 0.95303 0.95262 0.95247
0.315  0.97271 0.97214 0.97122 0.96998 0.96849 0.96679 0.96495 0.96305 0.96113 0.95924 0.95748 0.95585 0.95439 0.95317 0.95218 0.95146 0.95103 0.95087
0.320  0.97178 0.97119 0.97024 0.96896 0.96743 0.96567 0.96378 0.96180 0.95983 0.95789 0.95607 0.95437 0.95288 0.95162 0.95060 0.94986 0.94941 0.94924
0.325  0.97084 0.97023 0.96924 0.96792 0.96634 0.96454 0.96259 0.96055 0.95852 0.95651 0.95463 0.95289 0.95135 0.95004 0.94899 0.94823 0.94777 0.94758
0.330  0.96987 0.96924 0.96822 0.96687 0.96523 0.96338 0.96137 0.95927 0.95717 0.95511 0.95317 0.95137 0.94978 0.94843 0.94736 0.94657 0.94609 0.94589
0.335  0.96889 0.96823 0.96719 0.96579 0.96411 0.96219 0.96013 0.95797 0.95579 0.95368 0.95166 0.94983 0.94820 0.94680 0.94570 0.94489 0.94439 0.94423
0.340  0.96788 0.96721 0.96614 0.96470 0.96296 0.96099 0.95887 0.95664 0.95440 0.95223 0.95015 0.94826 0.94657 0.94514 0.94400 0.94317 0.94266 0.94249
0.345  0.96686 0.96617 0.96507 0.96359 0.96180 0.95977 0.95756 0.95530 0.95299 0.95075 0.94861 0.94667 0.94493 0.94346 0.94228 0.94142 0.94090 0.94071
0.350  0.96582 0.96511 0.96398 0.96245 0.96061 0.95852 0.95625 0.95392 0.95155 0.94922 0.94705 0.94504 0.94325 0.94174 0.94052 0.93964 0.93911 0.93891
0.355  0.96476 0.96403 0.96286 0.96130 0.95941 0.95726 0.95493 0.95250 0.95009 0.94769 0.94546 0.94338 0.94155 0.94000 0.93875 0.93784 0.93729 0.93707
0.360  0.96368 0.96293 0.96173 0.96012 0.95818 0.95597 0.95357 0.95108 0.94860 0.94614 0.94383 0.94170 0.93982 0.93822 0.93694 0.93601 0.93544 0.93521
0.365  0.96258 0.96181 0.96058 0.95892 0.95692 0.95466 0.95220 0.94963 0.94707 0.94456 0.94217 0.94000 0.93806 0.93641 0.93510 0.93414 0.93355 0.93331
0.370  0.96145 0.96066 0.95940 0.95770 0.95563 0.95331 0.95079 0.94816 0.94551 0.94295 0.94049 0.93826 0.93626 0.93458 0.93323 0.93224 0.93165 0.93144
0.375  0.96031 0.95950 0.95820 0.95644 0.95433 0.95193 0.94936 0.94667 0.94395 0.94132 0.93879 0.93650 0.93445 0.93272 0.93133 0.93032 0.92971 0.92949
0.380  0.95914 0.95832 0.95698 0.95517 0.95301 0.95055 0.94789 0.94515 0.94236 0.93963 0.93707 0.93469 0.93260 0.93083 0.92940 0.92836 0.92773 0.92750
0.385  0.95796 0.95711 0.95574 0.95389 0.95167 0.94915 0.94641 0.94358 0.94074 0.93794 0.93531 0.93288 0.93073 0.92890 0.92744 0.92638 0.92573 0.92548
0.390  0.95675 0.95588 0.95446 0.95258 0.95030 0.94772 0.94492 0.94200 0.93909 0.93622 0.93353 0.93103 0.92883 0.92695 0.92545 0.92436 0.92369 0.92343
0.395  0.95553 0.95463 0.95318 0.95125 0.94892 0.94627 0.94339 0.94040 0.93739 0.93448 0.93169 0.92915 0.92689 0.92496 0.92343 0.92231 0.92162 0.92140
0.400  0.95428 0.95336 0.95187 0.94989 0.94750 0.94479 0.94184 0.93878 0.93569 0.93271 0.92985 0.92725 0.92491 0.92295 0.92138 0.92022 0.91953 0.91929
0.405  0.95300 0.95207 0.95054 0.94851 0.94606 0.94327 0.94026 0.93713 0.93397 0.93090 0.92798 0.92530 0.92292 0.92091 0.91928 0.91811 0.91740 0.91714
0.410  0.95171 0.95075 0.94919 0.94711 0.94457 0.94172 0.93863 0.93545 0.93221 0.92905 0.92608 0.92332 0.92089 0.91883 0.91717 0.91597 0.91524 0.91496
0.415  0.95039 0.94941 0.94781 0.94568 0.94308 0.94017 0.93700 0.93371 0.93043 0.92719 0.92414 0.92132 0.91884 0.91671 0.91502 0.91379 0.91304 0.91274
0.420  0.94905 0.94804 0.94641 0.94420 0.94157 0.93859 0.93535 0.93198 0.92862 0.92530 0.92215 0.91929 0.91674 0.91457 0.91284 0.91158 0.91081 0.91056
0.425  0.94769 0.94664 0.94498 0.94273 0.94004 0.93698 0.93367 0.93022 0.92674 0.92339 0.92017 0.91724 0.91461 0.91240 0.91063 0.90933 0.90855 0.90828
0.430  0.94630 0.94523 0.94353 0.94123 0.93848 0.93535 0.93197 0.92843 0.92488 0.92143 0.91815 0.91514 0.91246 0.91020 0.90838 0.90706 0.90626 0.90596
0.435  0.94488 0.94379 0.94206 0.93970 0.93689 0.93369 0.93022 0.92662 0.92298 0.91943 0.91610 0.91300 0.91028 0.90796 0.90610 0.90475 0.90393 0.90362
0.440  0.94345 0.94233 0.94055 0.93815 0.93527 0.93196 0.92842 0.92475 0.92106 0.91742 0.91401 0.91085 0.90807 0.90568 0.90379 0.90241 0.90156 0.90124
0.445  0.94198 0.94084 0.93900 0.93657 0.93359 0.93025 0.92663 0.92285 0.91909 0.91539 0.91186 0.90867 0.90579 0.90338 0.90144 0.90002 0.89916 0.89888
0.450  0.94049 0.93933 0.93745 0.93497 0.93192 0.92851 0.92481 0.92096 0.91707 0.91332 0.90973 0.90645 0.90351 0.90105 0.89906 0.89761 0.89673 0.89643
0.455  0.93898 0.93779 0.93587 0.93334 0.93023 0.92674 0.92296 0.91903 0.91506 0.91118 0.90755 0.90417 0.90120 0.89867 0.89664 0.89517 0.89427 0.89394
0.460  0.93744 0.93623 0.93427 0.93164 0.92850 0.92494 0.92108 0.91706 0.91302 0.90905 0.90534 0.90189 0.89885 0.89625 0.89419 0.89269 0.89177 0.89142
0.465  0.93587 0.93463 0.93264 0.92996 0.92675 0.92309 0.91913 0.91502 0.91094 0.90689 0.90306 0.89957 0.89646 0.89381 0.89171 0.89017 0.88923 0.88886
0.470  0.93427 0.93301 0.93097 0.92824 0.92497 0.92121 0.91719 0.91300 0.90878 0.90470 0.90078 0.89722 0.89403 0.89135 0.88919 0.88761 0.88665 0.88633
0.475  0.93265 0.93136 0.92929 0.92650 0.92311 0.91933 0.91522 0.91095 0.90664 0.90247 0.89848 0.89481 0.89158 0.88884 0.88662 0.88502 0.88405 0.88370
0.480  0.93100 0.92969 0.92757 0.92473 0.92127 0.91741 0.91323 0.90886 0.90447 0.90017 0.89613 0.89239 0.88910 0.88627 0.88403 0.88240 0.88140 0.88103
0.485  0.92932 0.92798 0.92581 0.92292 0.91940 0.91546 0.91119 0.90674 0.90226 0.89787 0.89373 0.88993 0.88657 0.88369 0.88141 0.87974 0.87871 0.87832
0.490  0.92761 0.92622 0.92401 0.92109 0.91751 0.91348 0.90908 0.90454 0.90001 0.89555 0.89130 0.88745 0.88399 0.88108 0.87874 0.87703 0.87599 0.87564
0.495  0.92587 0.92446 0.92220 0.91918 0.91557 0.91142 0.90698 0.90236 0.89769 0.89318 0.88886 0.88489 0.88140 0.87842 0.87603 0.87429 0.87324 0.87286
0.500  0.92410 0.92267 0.92037 0.91729 0.91361 0.90938 0.90486 0.90014 0.89539 0.89074 0.88638 0.88233 0.87877 0.87571 0.87329 0.87152 0.87044 0.87004
0.505  0.92230 0.92084 0.91850 0.91537 0.91156 0.90731 0.90270 0.89789 0.89305 0.88831 0.88382 0.87973 0.87608 0.87299 0.87052 0.86870 0.86760 0.86718
0.510  0.92047 0.91898 0.91660 0.91341 0.90953 0.90520 0.90044 0.89554 0.89066 0.88584 0.88126 0.87710 0.87336 0.87022 0.86768 0.86585 0.86473 0.86434
0.515  0.91860 0.91710 0.91467 0.91142 0.90748 0.90304 0.89821 0.89322 0.88820 0.88333 0.87868 0.87439 0.87062 0.86741 0.86483 0.86296 0.86182 0.86141
0.520  0.91671 0.91517 0.91270 0.90940 0.90538 0.90082 0.89595 0.89087 0.88575 0.88074 0.87605 0.87168 0.86784 0.86455 0.86194 0.86003 0.85886 0.85843
0.525  0.91478 0.91322 0.91070 0.90729 0.90325 0.89861 0.89365 0.88848 0.88326 0.87817 0.87333 0.86893 0.86499 0.86167 0.85901 0.85705 0.85587 0.85547
0.530  0.91282 0.91123 0.90863 0.90520 0.90103 0.89637 0.89131 0.88598 0.88072 0.87555 0.87063 0.86614 0.86213 0.85875 0.85601 0.85404 0.85283 0.85241
0.535  0.91083 0.90921 0.90657 0.90307 0.89883 0.89409 0.88888 0.88352 0.87812 0.87284 0.86789 0.86328 0.85923 0.85575 0.85300 0.85099 0.84976 0.84931
0.540  0.90880 0.90715 0.90446 0.90091 0.89660 0.89170 0.88647 0.88102 0.87552 0.87015 0.86509 0.86042 0.85627 0.85275 0.84995 0.84788 0.84664 0.84617
0.545  0.90673 0.90505 0.90233 0.89871 0.89433 0.88935 0.88403 0.87848 0.87289 0.86742 0.86223 0.85751 0.85327 0.84971 0.84683 0.84474 0.84348 0.84304
0.550  0.90463 0.90290 0.90015 0.89648 0.89202 0.88696 0.88154 0.87583 0.87015 0.86465 0.85937 0.85451 0.85025 0.84659 0.84369 0.84157 0.84027 0.83981
0.555  0.90249 0.90073 0.89794 0.89415 0.88961 0.88453 0.87895 0.87321 0.86743 0.86177 0.85646 0.85153 0.84718 0.84346 0.84051 0.83834 0.83702 0.83654
0.560  0.90031 0.89853 0.89569 0.89184 0.88722 0.88198 0.87639 0.87056 0.86468 0.85892 0.85346 0.84850 0.84404 0.84029 0.83726 0.83507 0.83374 0.83328
0.565  0.89810 0.89628 0.89335 0.88949 0.88480 0.87948 0.87379 0.86784 0.86186 0.85603 0.85048 0.84537 0.84089 0.83706 0.83399 0.83176 0.83040 0.82991
0.570  0.89584 0.89400 0.89102 0.88710 0.88233 0.87693 0.87107 0.86504 0.85897 0.85302 0.84745 0.84225 0.83769 0.83378 0.83068 0.82840 0.82701 0.82651
0.575  0.89355 0.89168 0.88865 0.88467 0.87982 0.87433 0.86838 0.86226 0.85609 0.85004 0.84431 0.83910 0.83441 0.83048 0.82730 0.82499 0.82359 0.82311
0.580  0.89121 0.88931 0.88624 0.88218 0.87721 0.87162 0.86566 0.85944 0.85316 0.84702 0.84119 0.83584 0.83113 0.82711 0.82389 0.82155 0.82012 0.81961
0.585  0.88883 0.88691 0.88379 0.87961 0.87462 0.86895 0.86289 0.85649 0.85011 0.84388 0.83803 0.83259 0.82780 0.82370 0.82044 0.81805 0.81659 0.81606
0.590  0.88641 0.88445 0.88130 0.87706 0.87199 0.86623 0.85999 0.85357 0.84710 0.84077 0.83476 0.82929 0.82438 0.82025 0.81691 0.81450 0.81303 0.81253
0.595  0.88394 0.88194 0.87875 0.87446 0.86931 0.86346 0.85713 0.85062 0.84404 0.83761 0.83150 0.82589 0.82096 0.81672 0.81336 0.81091 0.80941 0.80888
0.600  0.88143 0.87939 0.87612 0.87181 0.86650 0.86057 0.85423 0.84752 0.84085 0.83433 0.82820 0.82250 0.81747 0.81318 0.80977 0.80725 0.80574 0.80518
0.605  0.87887 0.87680 0.87349 0.86910 0.86374 0.85771 0.85119 0.84447 0.83770 0.83107 0.82478 0.81906 0.81392 0.80960 0.80610 0.80357 0.80203 0.80150
0.610  0.87626 0.87417 0.87081 0.86630 0.86092 0.85481 0.84819 0.84137 0.83449 0.82777 0.82138 0.81551 0.81035 0.80592 0.80240 0.79983 0.79826 0.79770
0.615  0.87361 0.87149 0.86808 0.86352 0.85806 0.85185 0.84514 0.83813 0.83116 0.82434 0.81793 0.81197 0.80668 0.80223 0.79865 0.79602 0.79444 0.79385
0.620  0.87091 0.86876 0.86531 0.86068 0.85506 0.84877 0.84203 0.83494 0.82786 0.82094 0.81436 0.80838 0.80301 0.79848 0.79483 0.79218 0.79057 0.79001
0.625  0.86815 0.86598 0.86247 0.85779 0.85210 0.84571 0.83880 0.83169 0.82451 0.81748 0.81081 0.80468 0.79928 0.79465 0.79098 0.78828 0.78664 0.78605
0.630  0.86535 0.86315 0.85954 0.85477 0.84908 0.84261 0.83560 0.82829 0.82102 0.81389 0.80713 0.80098 0.79545 0.79081 0.78704 0.78432 0.78266 0.78210
0.635  0.86250 0.86026 0.85661 0.85178 0.84601 0.83936 0.83234 0.82494 0.81756 0.81033 0.80347 0.79716 0.79162 0.78686 0.78308 0.78032 0.77863 0.77804
0.640  0.85959 0.85728 0.85363 0.84873 0.84280 0.83615 0.82894 0.82153 0.81395 0.80663 0.79976 0.79337 0.78768 0.78290 0.77907 0.77624 0.77454 0.77391
0.645  0.85662 0.85429 0.85059 0.84563 0.83962 0.83288 0.82558 0.81796 0.81039 0.80297 0.79592 0.78950 0.78374 0.77888 0.77497 0.77213 0.77040 0.76980
0.650  0.85360 0.85124 0.84749 0.84246 0.83638 0.82947 0.82215 0.81444 0.80676 0.79924 0.79209 0.78552 0.77974 0.77478 0.77084 0.76793 0.76619 0.76556
0.655  0.85052 0.84813 0.84428 0.83917 0.83307 0.82607 0.81858 0.81086 0.80298 0.79536 0.78813 0.78155 0.77562 0.77065 0.76661 0.76370 0.76193 0.76132
0.660  0.84738 0.84496 0.84105 0.83589 0.82964 0.82263 0.81504 0.80712 0.79924 0.79152 0.78419 0.77744 0.77151 0.76641 0.76237 0.75941 0.75760 0.75696
0.665  0.84417 0.84173 0.83777 0.83255 0.82623 0.81912 0.81142 0.80342 0.79543 0.78752 0.78018 0.77335 0.76727 0.76216 0.75803 0.75504 0.75322 0.75260
0.670  0.84091 0.83843 0.83443 0.82915 0.82275 0.81546 0.80768 0.79956 0.79147 0.78356 0.77604 0.76912 0.76304 0.75781 0.75366 0.75063 0.74877 0.74812
0.675  0.83757 0.83506 0.83103 0.82560 0.81911 0.81184 0.80396 0.79574 0.78755 0.77953 0.77191 0.76490 0.75867 0.75343 0.74921 0.74612 0.74426 0.74357
0.680  0.83417 0.83160 0.82754 0.82207 0.81550 0.80812 0.80006 0.79185 0.78345 0.77534 0.76763 0.76060 0.75431 0.74894 0.74470 0.74159 0.73968 0.73902
0.685  0.83070 0.82810 0.82394 0.81847 0.81182 0.80427 0.79620 0.78778 0.77940 0.77118 0.76338 0.75619 0.74981 0.74444 0.74013 0.73695 0.73504 0.73434
0.690  0.82714 0.82454 0.82033 0.81478 0.80797 0.80044 0.79227 0.78376 0.77516 0.76686 0.75896 0.75177 0.74531 0.73982 0.73547 0.73228 0.73033 0.72966
0.695  0.82353 0.82090 0.81665 0.81096 0.80416 0.79643 0.78817 0.77955 0.77097 0.76256 0.75457 0.74721 0.74068 0.73518 0.73076 0.72751 0.72555 0.72484
0.700  0.81984 0.81718 0.81289 0.80714 0.80027 0.79245 0.78410 0.77539 0.76669 0.75809 0.75001 0.74266 0.73604 0.73042 0.72596 0.72270 0.72071 0.72002
0.705  0.81608 0.81339 0.80898 0.80325 0.79619 0.78840 0.77984 0.77114 0.76225 0.75365 0.74548 0.73795 0.73126 0.72564 0.72112 0.71779 0.71578 0.71506
0.710  0.81223 0.80951 0.80507 0.79918 0.79215 0.78416 0.77562 0.76671 0.75783 0.74903 0.74077 0.73325 0.72648 0.72073 0.71617 0.71283 0.71079 0.71009
0.715  0.80831 0.80551 0.80107 0.79513 0.78803 0.77995 0.77132 0.76232 0.75323 0.74444 0.73609 0.72839 0.72155 0.71580 0.71114 0.70777 0.70572 0.70498
0.720  0.80429 0.80148 0.79699 0.79099 0.78371 0.77566 0.76682 0.75772 0.74866 0.73966 0.73122 0.72353 0.71662 0.71074 0.70608 0.70266 0.70057 0.69985
0.725  0.80019 0.79735 0.79282 0.78677 0.77942 0.77117 0.76236 0.75317 0.74389 0.73492 0.72638 0.71852 0.71153 0.70566 0.70089 0.69745 0.69535 0.69459
0.730  0.79600 0.79313 0.78849 0.78236 0.77504 0.76672 0.75769 0.74840 0.73915 0.72997 0.72135 0.71342 0.70644 0.70043 0.69567 0.69217 0.69004 0.68930
0.735  0.79172 0.78883 0.78414 0.77796 0.77045 0.76204 0.75306 0.74368 0.73421 0.72505 0.71634 0.70832 0.70119 0.69518 0.69032 0.68680 0.68466 0.68387
0.740  0.78733 0.78442 0.77970 0.77346 0.76589 0.75740 0.74820 0.73873 0.72930 0.71993 0.71114 0.70304 0.69593 0.68980 0.68493 0.68134 0.67918 0.67842
0.745  0.78285 0.77986 0.77515 0.76876 0.76123 0.75266 0.74339 0.73383 0.72417 0.71484 0.70596 0.69778 0.69050 0.68436 0.67941 0.67582 0.67363 0.67288
0.750  0.77825 0.77525 0.77043 0.76406 0.75635 0.74771 0.73843 0.72869 0.71907 0.70953 0.70057 0.69232 0.68498 0.67880 0.67380 0.67018 0.66797 0.66719
0.755  0.77355 0.77054 0.76567 0.75926 0.75149 0.74277 0.73332 0.72359 0.71376 0.70425 0.69511 0.68686 0.67945 0.67314 0.66814 0.66447 0.66223 0.66146
0.760  0.76875 0.76571 0.76081 0.75425 0.74651 0.73760 0.72819 0.71825 0.70843 0.69874 0.68962 0.68122 0.67374 0.66745 0.66234 0.65866 0.65640 0.65559
0.765  0.76383 0.76077 0.75584 0.74923 0.74131 0.73245 0.72284 0.71294 0.70294 0.69314 0.68394 0.67547 0.66801 0.66159 0.65649 0.65273 0.65047 0.64967
0.770  0.75879 0.75571 0.75066 0.74409 0.73612 0.72705 0.71749 0.70738 0.69730 0.68755 0.67827 0.66972 0.66211 0.65564 0.65050 0.64674 0.64443 0.64366
0.775  0.75363 0.75047 0.74545 0.73872 0.73068 0.72167 0.71191 0.70185 0.69169 0.68173 0.67238 0.66376 0.65610 0.64964 0.64440 0.64062 0.63831 0.63748
0.780  0.74833 0.74516 0.74011 0.73334 0.72524 0.71603 0.70632 0.69606 0.68582 0.67592 0.66638 0.65769 0.65006 0.64347 0.63825 0.63439 0.63207 0.63126
0.785  0.74291 0.73972 0.73463 0.72782 0.71967 0.71041 0.70050 0.69029 0.67997 0.66987 0.66037 0.65162 0.64382 0.63719 0.63194 0.62808 0.62571 0.62493
0.790  0.73734 0.73413 0.72893 0.72206 0.71385 0.70451 0.69453 0.68426 0.67387 0.66369 0.65413 0.64532 0.63747 0.63087 0.62551 0.62163 0.61926 0.61842
0.795  0.73163 0.72840 0.72318 0.71627 0.70801 0.69862 0.68858 0.67809 0.66764 0.65752 0.64777 0.63890 0.63109 0.62436 0.61896 0.61506 0.61268 0.61186
0.800  0.72576 0.72247 0.71728 0.71033 0.70191 0.69251 0.68234 0.67193 0.66141 0.65109 0.64140 0.63246 0.62450 0.61773 0.61235 0.60838 0.60599 0.60518
0.805  0.71972 0.71643 0.71113 0.70413 0.69577 0.68627 0.67610 0.66548 0.65490 0.64452 0.63478 0.62579 0.61778 0.61097 0.60556 0.60160 0.59917 0.59831
0.810  0.71353 0.71024 0.70491 0.69788 0.68936 0.67979 0.66957 0.65903 0.64825 0.63795 0.62802 0.61897 0.61093 0.60415 0.59864 0.59466 0.59223 0.59137
0.815  0.70718 0.70387 0.69852 0.69145 0.68291 0.67330 0.66303 0.65230 0.64159 0.63110 0.62123 0.61202 0.60402 0.59712 0.59159 0.58759 0.58515 0.58431
0.820  0.70064 0.69732 0.69195 0.68477 0.67615 0.66650 0.65617 0.64539 0.63464 0.62409 0.61418 0.60504 0.59689 0.58996 0.58445 0.58038 0.57793 0.57710
0.825  0.69391 0.69052 0.68512 0.67799 0.66935 0.65967 0.64915 0.63847 0.62752 0.61705 0.60698 0.59779 0.58961 0.58264 0.57712 0.57303 0.57057 0.56969
0.830  0.68699 0.68359 0.67817 0.67092 0.66223 0.65250 0.64210 0.63122 0.62037 0.60974 0.59961 0.59039 0.58217 0.57524 0.56963 0.56556 0.56306 0.56219
0.835  0.67986 0.67645 0.67103 0.66376 0.65505 0.64530 0.63471 0.62379 0.61291 0.60224 0.59209 0.58282 0.57458 0.56763 0.56199 0.55790 0.55541 0.55453
0.840  0.67251 0.66910 0.66357 0.65634 0.64753 0.63774 0.62726 0.61632 0.60526 0.59455 0.58449 0.57508 0.56689 0.55984 0.55418 0.55009 0.54758 0.54672
0.845  0.66493 0.66151 0.65599 0.64868 0.63993 0.63012 0.61948 0.60851 0.59742 0.58668 0.57659 0.56727 0.55896 0.55188 0.54620 0.54210 0.53959 0.53874
0.850  0.65708 0.65364 0.64817 0.64085 0.63197 0.62214 0.61147 0.60048 0.58951 0.57875 0.56850 0.55916 0.55084 0.54374 0.53805 0.53393 0.53142 0.53051
0.855  0.64900 0.64557 0.64001 0.63267 0.62390 0.61392 0.60338 0.59223 0.58125 0.57047 0.56021 0.55085 0.54252 0.53541 0.52976 0.52559 0.52307 0.52217
0.860  0.64066 0.63723 0.63168 0.62435 0.61544 0.60560 0.59492 0.58390 0.57277 0.56198 0.55170 0.54234 0.53400 0.52688 0.52123 0.51705 0.51453 0.51363
0.865  0.63203 0.62860 0.62306 0.61563 0.60686 0.59688 0.58619 0.57518 0.56404 0.55325 0.54298 0.53361 0.52526 0.51814 0.51249 0.50830 0.50578 0.50489
0.870  0.62310 0.61962 0.61407 0.60674 0.59785 0.58787 0.57720 0.56619 0.55506 0.54428 0.53401 0.52465 0.51631 0.50919 0.50353 0.49935 0.49683 0.49594
0.875  0.61385 0.61039 0.60485 0.59743 0.58868 0.57873 0.56808 0.55694 0.54582 0.53506 0.52480 0.51545 0.50711 0.50000 0.49435 0.49017 0.48765 0.48676
0.880  0.60426 0.60081 0.59521 0.58791 0.57906 0.56913 0.55850 0.54739 0.53645 0.52556 0.51532 0.50599 0.49767 0.49057 0.48493 0.48075 0.47823 0.47735
0.885  0.59431 0.59088 0.58530 0.57793 0.56910 0.55920 0.54861 0.53768 0.52663 0.51577 0.50557 0.49626 0.48796 0.48088 0.47519 0.47108 0.46857 0.46769
0.890  0.58395 0.58050 0.57502 0.56769 0.55892 0.54907 0.53837 0.52750 0.51649 0.50568 0.49551 0.48625 0.47797 0.47092 0.46525 0.46115 0.45864 0.45776
0.895  0.57318 0.56977 0.56424 0.55694 0.54821 0.53841 0.52788 0.51696 0.50601 0.49525 0.48514 0.47592 0.46769 0.46066 0.45501 0.45093 0.44843 0.44754
0.900  0.56198 0.55860 0.55312 0.54588 0.53722 0.52735 0.51694 0.50604 0.49516 0.48448 0.47443 0.46526 0.45707 0.45009 0.44447 0.44041 0.43790 0.43703
0.905  0.55030 0.54694 0.54152 0.53425 0.52565 0.51586 0.50553 0.49472 0.48393 0.47333 0.46335 0.45425 0.44603 0.43916 0.43360 0.42952 0.42707 0.42620
0.910  0.53811 0.53473 0.52935 0.52224 0.51360 0.50405 0.49367 0.48296 0.47228 0.46177 0.45189 0.44275 0.43471 0.42784 0.42238 0.41833 0.41589 0.41502
0.915  0.52535 0.52202 0.51671 0.50958 0.50117 0.49159 0.48132 0.47074 0.46016 0.44977 0.43999 0.43095 0.42299 0.41619 0.41072 0.40677 0.40434 0.40346
0.920  0.51198 0.50870 0.50338 0.49645 0.48803 0.47857 0.46844 0.45799 0.44756 0.43730 0.42764 0.41871 0.41084 0.40412 0.39871 0.39479 0.39237 0.39151
0.925  0.49793 0.49466 0.48949 0.48257 0.47427 0.46496 0.45498 0.44469 0.43429 0.42430 0.41466 0.40598 0.39812 0.39151 0.38625 0.38234 0.37998 0.37912
0.930  0.48314 0.47996 0.47480 0.46799 0.45984 0.45069 0.44089 0.43078 0.42053 0.41060 0.40126 0.39261 0.38499 0.37848 0.37324 0.36945 0.36712 0.36631
0.935  0.46756 0.46445 0.45941 0.45275 0.44478 0.43582 0.42609 0.41618 0.40614 0.39641 0.38725 0.37877 0.37129 0.36489 0.35975 0.35598 0.35371 0.35291
0.940  0.45108 0.44799 0.44306 0.43655 0.42876 0.42001 0.41051 0.40083 0.39103 0.38152 0.37254 0.36427 0.35687 0.35062 0.34560 0.34197 0.33974 0.33893
0.945  0.43359 0.43059 0.42581 0.41949 0.41181 0.40330 0.39405 0.38463 0.37510 0.36584 0.35701 0.34894 0.34183 0.33574 0.33084 0.32725 0.32509 0.32430
0.950  0.41496 0.41207 0.40737 0.40124 0.39380 0.38556 0.37660 0.36736 0.35812 0.34916 0.34072 0.33290 0.32591 0.32002 0.31527 0.31183 0.30972 0.30893
0.955  0.39502 0.39219 0.38773 0.38175 0.37469 0.36665 0.35803 0.34912 0.34022 0.33159 0.32334 0.31581 0.30917 0.30340 0.29889 0.29553 0.29350 0.29279
0.960  0.37356 0.37088 0.36657 0.36092 0.35408 0.34638 0.33814 0.32962 0.32111 0.31273 0.30495 0.29773 0.29128 0.28584 0.28145 0.27827 0.27630 0.27561
0.965  0.35034 0.34781 0.34372 0.33830 0.33181 0.32452 0.31670 0.30863 0.30044 0.29261 0.28512 0.27828 0.27216 0.26699 0.26283 0.25982 0.25796 0.25728
0.970  0.32499 0.32258 0.31873 0.31365 0.30757 0.30073 0.29334 0.28573 0.27816 0.27071 0.26368 0.25727 0.25160 0.24669 0.24279 0.23996 0.23822 0.23757
0.975  0.29700 0.29478 0.29124 0.28656 0.28087 0.27456 0.26770 0.26071 0.25362 0.24684 0.24035 0.23434 0.22911 0.22457 0.22101 0.21835 0.21674 0.21615
0.980  0.26561 0.26361 0.26037 0.25614 0.25101 0.24531 0.23912 0.23272 0.22642 0.22020 0.21435 0.20899 0.20420 0.20014 0.19687 0.19447 0.19302 0.19250
0.985  0.22956 0.22780 0.22502 0.22128 0.21680 0.21177 0.20645 0.20088 0.19530 0.18989 0.18478 0.18012 0.17593 0.17240 0.16954 0.16745 0.16618 0.16572
0.990  0.18648 0.18506 0.18275 0.17969 0.17603 0.17191 0.16750 0.16294 0.15838 0.15396 0.14978 0.14597 0.14255 0.13962 0.13732 0.13560 0.13455 0.13418
0.995  0.13039 0.12939 0.12777 0.12560 0.12303 0.12014 0.11705 0.11385 0.11066 0.10754 0.10458 0.10191 0.09951 0.09745 0.09581 0.09461 0.09388 0.09357
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e050.dat <==
# alpha = -0.20 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988
0.020  0.99988 0.99988 0.99988 0.99987 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99982 0.99981 0.99980 0.99980 0.99979 0.99979 0.99979 0.99979
0.025  0.99982 0.99981 0.99981 0.99980 0.99979 0.99978 0.99977 0.99975 0.99974 0.99973 0.99971 0.99970 0.99969 0.99968 0.99968 0.99967 0.99967 0.99967
0.030  0.99974 0.99973 0.99972 0.99971 0.99970 0.99968 0.99966 0.99964 0.99962 0.99961 0.99959 0.99957 0.99956 0.99955 0.99954 0.99953 0.99953 0.99952
0.035  0.99964 0.99963 0.99962 0.99961 0.99959 0.99956 0.99954 0.99951 0.99949 0.99946 0.99944 0.99942 0.99940 0.99938 0.99937 0.99936 0.99935 0.99935
0.040  0.99953 0.99952 0.99951 0.99949 0.99946 0.99943 0.99940 0.99937 0.99933 0.99930 0.99927 0.99924 0.99921 0.99919 0.99918 0.99916 0.99916 0.99915
0.045  0.99941 0.99940 0.99938 0.99935 0.99932 0.99928 0.99924 0.99920 0.99915 0.99911 0.99907 0.99904 0.99901 0.99898 0.99896 0.99894 0.99893 0.99892
0.050  0.99927 0.99925 0.99923 0.99920 0.99916 0.99911 0.99906 0.99901 0.99896 0.99891 0.99886 0.99881 0.99877 0.99874 0.99871 0.99869 0.99868 0.99867
0.055  0.99911 0.99910 0.99907 0.99903 0.99898 0.99892 0.99886 0.99880 0.99874 0.99868 0.99862 0.99856 0.99851 0.99847 0.99844 0.99842 0.99840 0.99839
0.060  0.99895 0.99892 0.99889 0.99884 0.99878 0.99872 0.99865 0.99857 0.99850 0.99842 0.99835 0.99829 0.99823 0.99818 0.99815 0.99812 0.99810 0.99809
0.065  0.99876 0.99874 0.99870 0.99864 0.99857 0.99849 0.99841 0.99832 0.99823 0.99815 0.99807 0.99799 0.99792 0.99787 0.99782 0.99779 0.99777 0.99775
0.070  0.99856 0.99853 0.99849 0.99842 0.99834 0.99825 0.99816 0.99805 0.99795 0.99785 0.99776 0.99767 0.99759 0.99753 0.99747 0.99744 0.99741 0.99739
0.075  0.99835 0.99832 0.99826 0.99819 0.99810 0.99799 0.99788 0.99777 0.99765 0.99753 0.99742 0.99733 0.99724 0.99716 0.99710 0.99706 0.99703 0.99701
0.080  0.99812 0.99808 0.99802 0.99794 0.99783 0.99772 0.99759 0.99746 0.99732 0.99719 0.99707 0.99696 0.99685 0.99677 0.99670 0.99665 0.99662 0.99660
0.085  0.99788 0.99784 0.99777 0.99767 0.99755 0.99742 0.99728 0.99713 0.99698 0.99683 0.99669 0.99656 0.99645 0.99635 0.99627 0.99622 0.99618 0.99616
0.090  0.99762 0.99757 0.99749 0.99739 0.99726 0.99711 0.99695 0.99678 0.99661 0.99645 0.99629 0.99615 0.99602 0.99591 0.99582 0.99576 0.99572 0.99569
0.095  0.99735 0.99730 0.99721 0.99709 0.99694 0.99678 0.99660 0.99641 0.99622 0.99604 0.99586 0.99570 0.99556 0.99544 0.99534 0.99527 0.99523 0.99520
0.100  0.99706 0.99700 0.99690 0.99677 0.99661 0.99643 0.99623 0.99602 0.99581 0.99561 0.99542 0.99524 0.99508 0.99494 0.99484 0.99476 0.99471 0.99467
0.105  0.99676 0.99669 0.99658 0.99644 0.99626 0.99606 0.99584 0.99561 0.99538 0.99516 0.99494 0.99475 0.99457 0.99443 0.99431 0.99422 0.99417 0.99413
0.110  0.99644 0.99637 0.99625 0.99609 0.99589 0.99567 0.99543 0.99518 0.99493 0.99468 0.99445 0.99424 0.99404 0.99388 0.99375 0.99365 0.99360 0.99355
0.115  0.99611 0.99603 0.99590 0.99572 0.99551 0.99527 0.99501 0.99473 0.99446 0.99419 0.99393 0.99370 0.99349 0.99331 0.99317 0.99306 0.99300 0.99295
0.120  0.99576 0.99567 0.99553 0.99534 0.99511 0.99485 0.99456 0.99426 0.99396 0.99367 0.99339 0.99313 0.99291 0.99271 0.99256 0.99244 0.99237 0.99232
0.125  0.99540 0.99530 0.99515 0.99494 0.99469 0.99440 0.99410 0.99377 0.99345 0.99313 0.99282 0.99255 0.99230 0.99209 0.99192 0.99180 0.99172 0.99167
0.130  0.99502 0.99491 0.99475 0.99452 0.99425 0.99394 0.99361 0.99326 0.99291 0.99256 0.99223 0.99194 0.99167 0.99144 0.99126 0.99113 0.99105 0.99098
0.135  0.99462 0.99451 0.99433 0.99409 0.99380 0.99347 0.99311 0.99273 0.99235 0.99198 0.99162 0.99130 0.99101 0.99077 0.99057 0.99043 0.99034 0.99027
0.140  0.99421 0.99409 0.99390 0.99364 0.99333 0.99297 0.99258 0.99218 0.99177 0.99137 0.99099 0.99064 0.99033 0.99007 0.98986 0.98970 0.98961 0.98958
0.145  0.99379 0.99366 0.99345 0.99317 0.99284 0.99245 0.99204 0.99160 0.99117 0.99074 0.99033 0.98996 0.98962 0.98934 0.98911 0.98895 0.98885 0.98882
0.150  0.99335 0.99321 0.99299 0.99269 0.99233 0.99192 0.99148 0.99101 0.99054 0.99008 0.98965 0.98925 0.98889 0.98859 0.98835 0.98817 0.98806 0.98803
0.155  0.99289 0.99274 0.99251 0.99219 0.99180 0.99136 0.99089 0.99039 0.98990 0.98940 0.98894 0.98851 0.98813 0.98781 0.98755 0.98736 0.98725 0.98721
0.160  0.99242 0.99226 0.99201 0.99167 0.99126 0.99079 0.99029 0.98975 0.98923 0.98870 0.98821 0.98775 0.98735 0.98701 0.98673 0.98653 0.98641 0.98636
0.165  0.99193 0.99176 0.99150 0.99113 0.99070 0.99020 0.98967 0.98910 0.98854 0.98798 0.98745 0.98697 0.98654 0.98617 0.98588 0.98567 0.98554 0.98549
0.170  0.99142 0.99125 0.99096 0.99058 0.99012 0.98959 0.98902 0.98842 0.98782 0.98723 0.98668 0.98616 0.98570 0.98532 0.98500 0.98478 0.98464 0.98459
0.175  0.99090 0.99072 0.99042 0.99001 0.98952 0.98896 0.98836 0.98772 0.98709 0.98646 0.98587 0.98533 0.98484 0.98443 0.98410 0.98386 0.98372 0.98365
0.180  0.99037 0.99017 0.98985 0.98942 0.98891 0.98831 0.98767 0.98700 0.98633 0.98567 0.98505 0.98447 0.98396 0.98352 0.98317 0.98292 0.98277 0.98270
0.185  0.98981 0.98960 0.98927 0.98881 0.98827 0.98764 0.98697 0.98626 0.98555 0.98485 0.98419 0.98358 0.98305 0.98259 0.98222 0.98195 0.98179 0.98171
0.190  0.98925 0.98902 0.98867 0.98819 0.98762 0.98695 0.98624 0.98550 0.98475 0.98401 0.98332 0.98267 0.98211 0.98162 0.98124 0.98095 0.98078 0.98070
0.195  0.98866 0.98843 0.98806 0.98755 0.98694 0.98625 0.98550 0.98471 0.98392 0.98315 0.98242 0.98174 0.98114 0.98063 0.98022 0.97993 0.97974 0.97965
0.200  0.98806 0.98781 0.98742 0.98689 0.98625 0.98552 0.98473 0.98391 0.98307 0.98226 0.98149 0.98078 0.98015 0.97961 0.97919 0.97887 0.97868 0.97858
0.205  0.98744 0.98718 0.98677 0.98621 0.98554 0.98478 0.98394 0.98308 0.98221 0.98135 0.98054 0.97979 0.97913 0.97857 0.97812 0.97779 0.97759 0.97748
0.210  0.98680 0.98653 0.98610 0.98552 0.98481 0.98401 0.98314 0.98223 0.98131 0.98042 0.97957 0.97878 0.97809 0.97750 0.97703 0.97668 0.97647 0.97641
0.215  0.98615 0.98587 0.98542 0.98480 0.98406 0.98322 0.98231 0.98136 0.98040 0.97946 0.97857 0.97775 0.97702 0.97640 0.97591 0.97554 0.97532 0.97525
0.220  0.98548 0.98519 0.98471 0.98407 0.98330 0.98242 0.98146 0.98046 0.97946 0.97848 0.97754 0.97669 0.97592 0.97528 0.97476 0.97438 0.97415 0.97407
0.225  0.98480 0.98449 0.98399 0.98332 0.98251 0.98159 0.98059 0.97955 0.97850 0.97747 0.97650 0.97560 0.97480 0.97413 0.97358 0.97319 0.97294 0.97286
0.230  0.98409 0.98377 0.98325 0.98255 0.98171 0.98074 0.97970 0.97861 0.97752 0.97643 0.97542 0.97449 0.97365 0.97295 0.97238 0.97196 0.97171 0.97162
0.235  0.98337 0.98303 0.98249 0.98177 0.98088 0.97987 0.97879 0.97765 0.97651 0.97538 0.97432 0.97335 0.97247 0.97174 0.97114 0.97071 0.97045 0.97035
0.240  0.98264 0.98228 0.98171 0.98096 0.98004 0.97898 0.97786 0.97666 0.97548 0.97431 0.97320 0.97218 0.97127 0.97050 0.96988 0.96944 0.96916 0.96905
0.245  0.98188 0.98151 0.98092 0.98013 0.97917 0.97808 0.97690 0.97566 0.97442 0.97320 0.97205 0.97098 0.97004 0.96924 0.96859 0.96813 0.96784 0.96772
0.250  0.98111 0.98072 0.98011 0.97929 0.97829 0.97715 0.97592 0.97463 0.97334 0.97208 0.97087 0.96977 0.96878 0.96795 0.96728 0.96679 0.96649 0.96636
0.255  0.98032 0.97992 0.97928 0.97842 0.97739 0.97620 0.97492 0.97358 0.97223 0.97092 0.96967 0.96852 0.96750 0.96663 0.96594 0.96543 0.96512 0.96498
0.260  0.97951 0.97909 0.97843 0.97753 0.97646 0.97523 0.97390 0.97251 0.97111 0.96975 0.96844 0.96725 0.96619 0.96528 0.96456 0.96403 0.96371 0.96361
0.265  0.97868 0.97825 0.97756 0.97663 0.97552 0.97424 0.97285 0.97142 0.96996 0.96854 0.96719 0.96595 0.96484 0.96391 0.96316 0.96261 0.96228 0.96216
0.270  0.97783 0.97739 0.97667 0.97571 0.97455 0.97323 0.97179 0.97030 0.96879 0.96731 0.96591 0.96462 0.96348 0.96250 0.96173 0.96115 0.96081 0.96069
0.275  0.97697 0.97651 0.97577 0.97477 0.97356 0.97219 0.97070 0.96915 0.96759 0.96606 0.96460 0.96327 0.96208 0.96107 0.96027 0.95968 0.95932 0.95919
0.280  0.97609 0.97561 0.97484 0.97380 0.97255 0.97114 0.96959 0.96798 0.96637 0.96477 0.96327 0.96189 0.96066 0.95961 0.95877 0.95817 0.95779 0.95765
0.285  0.97519 0.97469 0.97390 0.97282 0.97153 0.97006 0.96846 0.96679 0.96512 0.96347 0.96191 0.96048 0.95921 0.95812 0.95726 0.95663 0.95624 0.95609
0.290  0.97427 0.97375 0.97293 0.97182 0.97048 0.96895 0.96731 0.96558 0.96385 0.96214 0.96053 0.95904 0.95773 0.95661 0.95571 0.95506 0.95466 0.95449
0.295  0.97333 0.97280 0.97195 0.97080 0.96941 0.96782 0.96613 0.96434 0.96254 0.96079 0.95912 0.95758 0.95622 0.95506 0.95413 0.95346 0.95304 0.95287
0.300  0.97237 0.97182 0.97094 0.96975 0.96832 0.96668 0.96492 0.96308 0.96121 0.95941 0.95767 0.95609 0.95468 0.95348 0.95252 0.95183 0.95140 0.95126
0.305  0.97139 0.97082 0.96991 0.96869 0.96721 0.96552 0.96369 0.96180 0.95987 0.95800 0.95621 0.95457 0.95311 0.95188 0.95089 0.95016 0.94972 0.94958
0.310  0.97039 0.96981 0.96887 0.96760 0.96608 0.96433 0.96244 0.96049 0.95850 0.95656 0.95472 0.95303 0.95152 0.95025 0.94922 0.94847 0.94802 0.94786
0.315  0.96937 0.96877 0.96780 0.96650 0.96492 0.96312 0.96117 0.95915 0.95710 0.95509 0.95320 0.95145 0.94990 0.94858 0.94752 0.94675 0.94628 0.94611
0.320  0.96834 0.96771 0.96671 0.96536 0.96374 0.96188 0.95988 0.95778 0.95567 0.95360 0.95165 0.94984 0.94824 0.94689 0.94580 0.94500 0.94452 0.94433
0.325  0.96728 0.96664 0.96559 0.96420 0.96253 0.96063 0.95856 0.95639 0.95422 0.95209 0.95008 0.94821 0.94656 0.94516 0.94404 0.94322 0.94272 0.94252
0.330  0.96620 0.96554 0.96447 0.96303 0.96130 0.95935 0.95721 0.95498 0.95275 0.95055 0.94847 0.94655 0.94485 0.94340 0.94225 0.94141 0.94089 0.94068
0.335  0.96510 0.96441 0.96331 0.96184 0.96006 0.95803 0.95584 0.95355 0.95123 0.94898 0.94683 0.94487 0.94312 0.94162 0.94043 0.93956 0.93903 0.93886
0.340  0.96398 0.96327 0.96214 0.96063 0.95879 0.95670 0.95445 0.95209 0.94971 0.94739 0.94517 0.94315 0.94134 0.93981 0.93858 0.93768 0.93714 0.93695
0.345  0.96284 0.96211 0.96095 0.95939 0.95750 0.95535 0.95301 0.95060 0.94815 0.94576 0.94348 0.94140 0.93954 0.93797 0.93670 0.93578 0.93522 0.93502
0.350  0.96167 0.96093 0.95973 0.95813 0.95618 0.95397 0.95157 0.94909 0.94657 0.94409 0.94177 0.93962 0.93771 0.93609 0.93478 0.93384 0.93326 0.93305
0.355  0.96049 0.95972 0.95849 0.95684 0.95485 0.95257 0.95011 0.94753 0.94496 0.94241 0.94002 0.93780 0.93585 0.93418 0.93284 0.93187 0.93128 0.93105
0.360  0.95928 0.95849 0.95723 0.95554 0.95348 0.95115 0.94861 0.94597 0.94332 0.94071 0.93825 0.93597 0.93396 0.93224 0.93087 0.92987 0.92925 0.92902
0.365  0.95805 0.95724 0.95595 0.95421 0.95210 0.94970 0.94709 0.94438 0.94165 0.93898 0.93643 0.93410 0.93203 0.93027 0.92886 0.92783 0.92720 0.92695
0.370  0.95680 0.95597 0.95464 0.95285 0.95067 0.94822 0.94555 0.94276 0.93995 0.93721 0.93459 0.93221 0.93007 0.92827 0.92682 0.92576 0.92512 0.92490
0.375  0.95552 0.95468 0.95331 0.95145 0.94923 0.94670 0.94397 0.94112 0.93823 0.93542 0.93273 0.93028 0.92809 0.92624 0.92475 0.92366 0.92300 0.92277
0.380  0.95423 0.95336 0.95195 0.95005 0.94777 0.94517 0.94235 0.93944 0.93648 0.93358 0.93085 0.92831 0.92607 0.92417 0.92264 0.92153 0.92085 0.92060
0.385  0.95291 0.95202 0.95057 0.94863 0.94629 0.94362 0.94073 0.93772 0.93470 0.93173 0.92892 0.92632 0.92403 0.92207 0.92050 0.91936 0.91867 0.91841
0.390  0.95156 0.95065 0.94916 0.94717 0.94478 0.94204 0.93908 0.93599 0.93290 0.92985 0.92697 0.92430 0.92195 0.91994 0.91833 0.91716 0.91645 0.91617
0.395  0.95020 0.94926 0.94773 0.94570 0.94324 0.94044 0.93740 0.93423 0.93104 0.92794 0.92496 0.92225 0.91983 0.91778 0.91613 0.91493 0.91419 0.91396
0.400  0.94880 0.94784 0.94628 0.94420 0.94168 0.93881 0.93570 0.93245 0.92917 0.92600 0.92295 0.92017 0.91768 0.91558 0.91390 0.91266 0.91191 0.91165
0.405  0.94739 0.94640 0.94480 0.94267 0.94009 0.93714 0.93396 0.93064 0.92728 0.92402 0.92091 0.91805 0.91551 0.91335 0.91162 0.91036 0.90959 0.90932
0.410  0.94595 0.94494 0.94330 0.94112 0.93844 0.93543 0.93217 0.92879 0.92536 0.92200 0.91883 0.91589 0.91330 0.91109 0.90931 0.90803 0.90724 0.90695
0.415  0.94448 0.94345 0.94177 0.93954 0.93680 0.93372 0.93038 0.92689 0.92341 0.91996 0.91672 0.91371 0.91106 0.90878 0.90698 0.90566 0.90485 0.90454
0.420  0.94299 0.94193 0.94022 0.93790 0.93513 0.93198 0.92856 0.92499 0.92142 0.91790 0.91455 0.91150 0.90878 0.90646 0.90460 0.90325 0.90242 0.90215
0.425  0.94147 0.94038 0.93864 0.93627 0.93344 0.93021 0.92672 0.92306 0.91938 0.91581 0.91238 0.90925 0.90645 0.90409 0.90220 0.90081 0.89997 0.89968
0.430  0.93993 0.93881 0.93703 0.93461 0.93172 0.92842 0.92484 0.92110 0.91734 0.91367 0.91018 0.90697 0.90411 0.90170 0.89975 0.89834 0.89747 0.89717
0.435  0.93836 0.93722 0.93539 0.93293 0.92996 0.92659 0.92293 0.91911 0.91526 0.91149 0.90794 0.90464 0.90174 0.89926 0.89727 0.89583 0.89494 0.89462
0.440  0.93676 0.93560 0.93373 0.93121 0.92818 0.92470 0.92096 0.91707 0.91315 0.90930 0.90566 0.90230 0.89933 0.89678 0.89476 0.89328 0.89238 0.89204
0.445  0.93514 0.93395 0.93202 0.92947 0.92633 0.92281 0.91899 0.91500 0.91101 0.90707 0.90333 0.89992 0.89686 0.89428 0.89221 0.89069 0.88977 0.88947
0.450  0.93349 0.93227 0.93030 0.92770 0.92450 0.92090 0.91700 0.91292 0.90881 0.90482 0.90100 0.89751 0.89438 0.89174 0.88962 0.88807 0.88713 0.88681
0.455  0.93181 0.93056 0.92856 0.92589 0.92263 0.91895 0.91497 0.91081 0.90661 0.90249 0.89863 0.89503 0.89186 0.88917 0.88699 0.88542 0.88446 0.88411
0.460  0.93010 0.92883 0.92678 0.92403 0.92073 0.91698 0.91290 0.90866 0.90437 0.90017 0.89622 0.89255 0.88931 0.88654 0.88434 0.88273 0.88175 0.88138
0.465  0.92836 0.92707 0.92498 0.92217 0.91880 0.91495 0.91077 0.90643 0.90210 0.89781 0.89374 0.89003 0.88672 0.88389 0.88165 0.88000 0.87899 0.87861
0.470  0.92659 0.92527 0.92314 0.92028 0.91684 0.91289 0.90865 0.90422 0.89975 0.89542 0.89127 0.88747 0.88407 0.88121 0.87891 0.87722 0.87620 0.87585
0.475  0.92480 0.92345 0.92127 0.91836 0.91480 0.91082 0.90649 0.90197 0.89742 0.89299 0.88875 0.88485 0.88141 0.87849 0.87613 0.87442 0.87338 0.87301
0.480  0.92297 0.92159 0.91938 0.91640 0.91278 0.90871 0.90430 0.89969 0.89505 0.89049 0.88621 0.88222 0.87872 0.87571 0.87332 0.87158 0.87051 0.87012
0.485  0.92111 0.91971 0.91744 0.91442 0.91073 0.90658 0.90207 0.89738 0.89264 0.88799 0.88360 0.87956 0.87598 0.87292 0.87047 0.86869 0.86760 0.86719
0.490  0.91922 0.91777 0.91546 0.91239 0.90864 0.90440 0.89977 0.89498 0.89019 0.88546 0.88096 0.87686 0.87318 0.87008 0.86759 0.86576 0.86466 0.86428
0.495  0.91730 0.91582 0.91347 0.91031 0.90651 0.90215 0.89748 0.89260 0.88767 0.88289 0.87830 0.87409 0.87037 0.86720 0.86465 0.86280 0.86167 0.86128
0.500  0.91534 0.91384 0.91144 0.90822 0.90436 0.89992 0.89515 0.89018 0.88516 0.88024 0.87561 0.87131 0.86752 0.86427 0.86169 0.85980 0.85865 0.85823
0.505  0.91335 0.91183 0.90938 0.90611 0.90212 0.89765 0.89279 0.88772 0.88261 0.87759 0.87284 0.86849 0.86461 0.86132 0.85869 0.85675 0.85558 0.85514
0.510  0.91133 0.90978 0.90729 0.90395 0.89990 0.89534 0.89034 0.88518 0.88001 0.87491 0.87006 0.86564 0.86167 0.85833 0.85563 0.85367 0.85248 0.85207
0.515  0.90927 0.90770 0.90516 0.90177 0.89764 0.89298 0.88790 0.88265 0.87734 0.87218 0.86725 0.86271 0.85870 0.85529 0.85254 0.85055 0.84933 0.84890
0.520  0.90718 0.90558 0.90300 0.89954 0.89534 0.89056 0.88543 0.88008 0.87468 0.86938 0.86440 0.85977 0.85569 0.85220 0.84942 0.84738 0.84614 0.84569
0.525  0.90505 0.90343 0.90080 0.89724 0.89301 0.88814 0.88292 0.87747 0.87197 0.86659 0.86147 0.85680 0.85261 0.84908 0.84625 0.84417 0.84291 0.84249
0.530  0.90289 0.90124 0.89853 0.89494 0.89058 0.88569 0.88037 0.87477 0.86921 0.86375 0.85854 0.85378 0.84952 0.84593 0.84302 0.84092 0.83964 0.83919
0.535  0.90070 0.89901 0.89626 0.89261 0.88818 0.88319 0.87773 0.87209 0.86639 0.86082 0.85557 0.85069 0.84639 0.84270 0.83977 0.83763 0.83632 0.83585
0.540  0.89846 0.89675 0.89395 0.89024 0.88573 0.88060 0.87511 0.86937 0.86357 0.85790 0.85254 0.84759 0.84319 0.83946 0.83648 0.83428 0.83296 0.83247
0.545  0.89619 0.89444 0.89160 0.88783 0.88325 0.87803 0.87244 0.86660 0.86071 0.85494 0.84945 0.84445 0.83996 0.83617 0.83312 0.83090 0.82955 0.82909
0.550  0.89388 0.89208 0.88922 0.88538 0.88072 0.87542 0.86973 0.86374 0.85775 0.85193 0.84635 0.84122 0.83670 0.83281 0.82973 0.82748 0.82610 0.82561
0.555  0.89152 0.88970 0.88679 0.88284 0.87810 0.87277 0.86693 0.86089 0.85480 0.84883 0.84321 0.83799 0.83339 0.82944 0.82631 0.82401 0.82261 0.82210
0.560  0.88913 0.88728 0.88432 0.88031 0.87549 0.87001 0.86414 0.85800 0.85181 0.84575 0.83998 0.83472 0.83000 0.82603 0.82281 0.82048 0.81907 0.81858
0.565  0.88670 0.88482 0.88177 0.87774 0.87284 0.86728 0.86131 0.85506 0.84876 0.84261 0.83676 0.83136 0.82661 0.82255 0.81930 0.81692 0.81548 0.81497
0.570  0.88422 0.88231 0.87922 0.87512 0.87015 0.86450 0.85837 0.85203 0.84564 0.83938 0.83348 0.82800 0.82316 0.81902 0.81573 0.81332 0.81184 0.81131
0.575  0.88170 0.87976 0.87662 0.87247 0.86741 0.86168 0.85545 0.84902 0.84252 0.83616 0.83011 0.82459 0.81964 0.81547 0.81210 0.80965 0.80817 0.80766
0.580  0.87914 0.87717 0.87399 0.86975 0.86458 0.85874 0.85249 0.84595 0.83935 0.83289 0.82675 0.82109 0.81611 0.81185 0.80844 0.80595 0.80444 0.80390
0.585  0.87654 0.87454 0.87130 0.86696 0.86175 0.85583 0.84948 0.84277 0.83607 0.82951 0.82333 0.81759 0.81252 0.80818 0.80473 0.80220 0.80065 0.80010
0.590  0.87388 0.87185 0.86857 0.86417 0.85888 0.85287 0.84635 0.83962 0.83282 0.82615 0.81982 0.81404 0.80886 0.80448 0.80095 0.79839 0.79683 0.79630
0.595  0.87118 0.86911 0.86579 0.86133 0.85597 0.84987 0.84325 0.83641 0.82951 0.82274 0.81631 0.81039 0.80518 0.80070 0.79715 0.79454 0.79296 0.79240
0.600  0.86844 0.86632 0.86293 0.85845 0.85293 0.84674 0.84010 0.83309 0.82608 0.81922 0.81276 0.80674 0.80144 0.79690 0.79329 0.79063 0.78902 0.78844
0.605  0.86564 0.86350 0.86006 0.85550 0.84992 0.84364 0.83682 0.82979 0.82268 0.81571 0.80909 0.80305 0.79762 0.79306 0.78936 0.78668 0.78505 0.78449
0.610  0.86279 0.86062 0.85714 0.85247 0.84686 0.84049 0.83358 0.82643 0.81922 0.81215 0.80544 0.79925 0.79380 0.78912 0.78540 0.78268 0.78102 0.78043
0.615  0.85989 0.85770 0.85417 0.84943 0.84375 0.83728 0.83028 0.82295 0.81564 0.80847 0.80172 0.79545 0.78987 0.78517 0.78139 0.77861 0.77693 0.77632
0.620  0.85694 0.85472 0.85114 0.84634 0.84051 0.83396 0.82692 0.81950 0.81208 0.80481 0.79790 0.79159 0.78594 0.78116 0.77730 0.77451 0.77280 0.77221
0.625  0.85394 0.85169 0.84806 0.84320 0.83729 0.83065 0.82344 0.81599 0.80847 0.80109 0.79409 0.78763 0.78195 0.77706 0.77319 0.77034 0.76860 0.76799
0.630  0.85089 0.84861 0.84488 0.83994 0.83402 0.82729 0.81998 0.81235 0.80473 0.79725 0.79015 0.78367 0.77786 0.77295 0.76899 0.76611 0.76436 0.76377
0.635  0.84778 0.84547 0.84170 0.83669 0.83069 0.82379 0.81646 0.80873 0.80101 0.79343 0.78623 0.77960 0.77376 0.76874 0.76476 0.76184 0.76006 0.75944
0.640  0.84461 0.84224 0.83845 0.83339 0.82723 0.82032 0.81281 0.80506 0.79715 0.78948 0.78225 0.77553 0.76956 0.76452 0.76047 0.75750 0.75570 0.75505
0.645  0.84138 0.83898 0.83515 0.83002 0.82379 0.81678 0.80918 0.80124 0.79331 0.78554 0.77815 0.77140 0.76535 0.76023 0.75611 0.75311 0.75129 0.75066
0.650  0.83810 0.83567 0.83179 0.82659 0.82029 0.81312 0.80549 0.79745 0.78942 0.78154 0.77405 0.76716 0.76107 0.75586 0.75170 0.74865 0.74681 0.74615
0.655  0.83475 0.83229 0.82833 0.82304 0.81671 0.80946 0.80166 0.79360 0.78538 0.77741 0.76983 0.76291 0.75669 0.75145 0.74721 0.74415 0.74227 0.74164
0.660  0.83134 0.82885 0.82483 0.81950 0.81302 0.80575 0.79785 0.78960 0.78137 0.77329 0.76561 0.75854 0.75231 0.74695 0.74270 0.73958 0.73767 0.73701
0.665  0.82787 0.82535 0.82128 0.81588 0.80934 0.80196 0.79396 0.78563 0.77728 0.76903 0.76133 0.75417 0.74780 0.74243 0.73809 0.73494 0.73302 0.73238
0.670  0.82433 0.82178 0.81766 0.81220 0.80558 0.79804 0.78995 0.78150 0.77307 0.76479 0.75692 0.74968 0.74329 0.73780 0.73344 0.73025 0.72830 0.72762
0.675  0.82072 0.81814 0.81398 0.80839 0.80168 0.79414 0.78595 0.77741 0.76886 0.76048 0.75252 0.74518 0.73866 0.73316 0.72872 0.72548 0.72352 0.72281
0.680  0.81704 0.81440 0.81022 0.80458 0.79779 0.79014 0.78179 0.77324 0.76450 0.75603 0.74798 0.74060 0.73402 0.72840 0.72393 0.72067 0.71867 0.71798
0.685  0.81328 0.81062 0.80635 0.80069 0.79383 0.78603 0.77765 0.76890 0.76016 0.75159 0.74344 0.73593 0.72925 0.72362 0.71909 0.71576 0.71375 0.71303
0.690  0.80944 0.80677 0.80245 0.79673 0.78971 0.78191 0.77344 0.76460 0.75566 0.74700 0.73876 0.73123 0.72447 0.71873 0.71416 0.71081 0.70877 0.70807
0.695  0.80555 0.80284 0.79848 0.79263 0.78561 0.77762 0.76906 0.76012 0.75118 0.74242 0.73408 0.72640 0.71957 0.71381 0.70918 0.70578 0.70372 0.70298
0.700  0.80157 0.79884 0.79443 0.78852 0.78143 0.77336 0.76471 0.75567 0.74662 0.73768 0.72926 0.72156 0.71465 0.70878 0.70411 0.70069 0.69860 0.69788
0.705  0.79751 0.79475 0.79024 0.78434 0.77708 0.76902 0.76017 0.75114 0.74191 0.73296 0.72444 0.71659 0.70961 0.70372 0.69899 0.69551 0.69340 0.69265
0.710  0.79337 0.79058 0.78603 0.77999 0.77275 0.76450 0.75567 0.74643 0.73721 0.72806 0.71946 0.71160 0.70455 0.69854 0.69377 0.69028 0.68814 0.68741
0.715  0.78915 0.78629 0.78174 0.77564 0.76833 0.76000 0.75107 0.74175 0.73233 0.72319 0.71449 0.70648 0.69935 0.69334 0.68847 0.68494 0.68280 0.68203
0.720  0.78483 0.78196 0.77736 0.77121 0.76373 0.75542 0.74630 0.73688 0.72747 0.71814 0.70936 0.70134 0.69413 0.68800 0.68313 0.67956 0.67738 0.67663
0.725  0.78043 0.77753 0.77289 0.76668 0.75914 0.75065 0.74154 0.73203 0.72242 0.71310 0.70423 0.69605 0.68878 0.68265 0.67768 0.67408 0.67189 0.67110
0.730  0.77593 0.77301 0.76826 0.76198 0.75446 0.74589 0.73659 0.72699 0.71739 0.70788 0.69893 0.69068 0.68341 0.67715 0.67218 0.66854 0.66631 0.66554
0.735  0.77134 0.76839 0.76361 0.75728 0.74958 0.74093 0.73166 0.72197 0.71218 0.70268 0.69364 0.68530 0.67789 0.67163 0.66657 0.66290 0.66066 0.65985
0.740  0.76665 0.76367 0.75886 0.75247 0.74471 0.73599 0.72652 0.71674 0.70697 0.69728 0.68817 0.67976 0.67235 0.66597 0.66090 0.65717 0.65492 0.65413
0.745  0.76185 0.75881 0.75400 0.74748 0.73975 0.73095 0.72140 0.71154 0.70157 0.69190 0.68270 0.67421 0.66666 0.66027 0.65512 0.65138 0.64910 0.64832
0.750  0.75695 0.75389 0.74897 0.74247 0.73458 0.72570 0.71615 0.70612 0.69618 0.68632 0.67704 0.66848 0.66087 0.65445 0.64925 0.64548 0.64318 0.64237
0.755  0.75192 0.74886 0.74391 0.73736 0.72940 0.72046 0.71075 0.70072 0.69058 0.68075 0.67131 0.66275 0.65506 0.64852 0.64332 0.63951 0.63718 0.63639
0.760  0.74680 0.74372 0.73873 0.73204 0.72412 0.71500 0.70532 0.69510 0.68497 0.67497 0.66554 0.65684 0.64909 0.64256 0.63727 0.63344 0.63109 0.63026
0.765  0.74156 0.73846 0.73344 0.72671 0.71862 0.70954 0.69968 0.68949 0.67919 0.66910 0.65959 0.65083 0.64310 0.63645 0.63116 0.62726 0.62490 0.62408
0.770  0.73620 0.73307 0.72795 0.72125 0.71312 0.70385 0.69403 0.68366 0.67328 0.66322 0.65364 0.64480 0.63693 0.63023 0.62491 0.62101 0.61862 0.61782
0.775  0.73072 0.72752 0.72242 0.71558 0.70738 0.69816 0.68816 0.67782 0.66738 0.65713 0.64748 0.63858 0.63066 0.62398 0.61856 0.61464 0.61224 0.61139
0.780  0.72510 0.72189 0.71676 0.70988 0.70163 0.69223 0.68227 0.67176 0.66124 0.65103 0.64121 0.63225 0.62436 0.61756 0.61215 0.60816 0.60576 0.60492
0.785  0.71935 0.71612 0.71096 0.70404 0.69574 0.68630 0.67616 0.66569 0.65510 0.64471 0.63493 0.62591 0.61787 0.61103 0.60559 0.60161 0.59916 0.59835
0.790  0.71345 0.71021 0.70495 0.69798 0.68962 0.68011 0.66991 0.65938 0.64872 0.63827 0.62843 0.61936 0.61127 0.60445 0.59892 0.59492 0.59248 0.59161
0.795  0.70741 0.70415 0.69887 0.69187 0.68347 0.67391 0.66365 0.65293 0.64222 0.63182 0.62182 0.61269 0.60463 0.59771 0.59214 0.58812 0.58566 0.58481
0.800  0.70122 0.69790 0.69264 0.68561 0.67706 0.66750 0.65713 0.64648 0.63570 0.62513 0.61518 0.60599 0.59780 0.59083 0.58529 0.58120 0.57874 0.57790
0.805  0.69485 0.69154 0.68618 0.67910 0.67061 0.66095 0.65059 0.63976 0.62893 0.61831 0.60830 0.59907 0.59085 0.58384 0.57828 0.57420 0.57170 0.57082
0.810  0.68833 0.68501 0.67964 0.67253 0.66390 0.65419 0.64377 0.63302 0.62202 0.61146 0.60130 0.59202 0.58376 0.57679 0.57114 0.56704 0.56454 0.56366
0.815  0.68164 0.67831 0.67293 0.66578 0.65713 0.64739 0.63693 0.62601 0.61508 0.60436 0.59425 0.58484 0.57662 0.56954 0.56387 0.55976 0.55725 0.55638
0.820  0.67478 0.67144 0.66603 0.65879 0.65008 0.64030 0.62980 0.61883 0.60787 0.59710 0.58697 0.57761 0.56927 0.56216 0.55651 0.55234 0.54982 0.54897
0.825  0.66772 0.66432 0.65889 0.65170 0.64298 0.63316 0.62250 0.61163 0.60049 0.58980 0.57953 0.57014 0.56177 0.55464 0.54897 0.54479 0.54226 0.54137
0.830  0.66047 0.65707 0.65162 0.64432 0.63556 0.62572 0.61516 0.60412 0.59308 0.58225 0.57193 0.56252 0.55412 0.54703 0.54129 0.53713 0.53457 0.53368
0.835  0.65302 0.64961 0.64416 0.63685 0.62808 0.61822 0.60751 0.59644 0.58538 0.57452 0.56419 0.55473 0.54633 0.53922 0.53346 0.52929 0.52673 0.52585
0.840  0.64534 0.64194 0.63640 0.62913 0.62027 0.61039 0.59978 0.58870 0.57749 0.56661 0.55636 0.54679 0.53844 0.53125 0.52548 0.52130 0.51874 0.51786
0.845  0.63744 0.63403 0.62851 0.62117 0.61237 0.60248 0.59174 0.58064 0.56941 0.55852 0.54826 0.53877 0.53032 0.52312 0.51733 0.51315 0.51059 0.50972
0.850  0.62929 0.62585 0.62038 0.61305 0.60413 0.59424 0.58348 0.57237 0.56127 0.55036 0.53997 0.53048 0.52202 0.51481 0.50902 0.50483 0.50227 0.50135
0.855  0.62089 0.61747 0.61192 0.60458 0.59578 0.58576 0.57513 0.56389 0.55279 0.54188 0.53149 0.52200 0.51354 0.50632 0.50058 0.49634 0.49378 0.49287
0.860  0.61224 0.60883 0.60329 0.59597 0.58706 0.57717 0.56643 0.55532 0.54409 0.53319 0.52280 0.51332 0.50486 0.49765 0.49191 0.48767 0.48511 0.48421
0.865  0.60332 0.59991 0.59439 0.58698 0.57820 0.56820 0.55747 0.54639 0.53517 0.52429 0.51391 0.50444 0.49599 0.48878 0.48305 0.47881 0.47626 0.47536
0.870  0.59410 0.59065 0.58512 0.57782 0.56895 0.55897 0.54826 0.53720 0.52601 0.51514 0.50479 0.49534 0.48690 0.47971 0.47399 0.46976 0.46720 0.46631
0.875  0.58456 0.58113 0.57563 0.56826 0.55952 0.54958 0.53891 0.52775 0.51659 0.50576 0.49544 0.48601 0.47760 0.47043 0.46472 0.46050 0.45795 0.45706
0.880  0.57470 0.57129 0.56574 0.55848 0.54968 0.53977 0.52914 0.51802 0.50704 0.49612 0.48583 0.47644 0.46806 0.46091 0.45522 0.45101 0.44847 0.44759
0.885  0.56448 0.56109 0.55558 0.54827 0.53950 0.52964 0.51907 0.50813 0.49707 0.48621 0.47597 0.46662 0.45828 0.45116 0.44544 0.44130 0.43877 0.43788
0.890  0.55388 0.55048 0.54506 0.53781 0.52910 0.51931 0.50867 0.49780 0.48681 0.47600 0.46582 0.45653 0.44823 0.44115 0.43546 0.43134 0.42882 0.42794
0.895  0.54288 0.53952 0.53408 0.52686 0.51821 0.50849 0.49801 0.48714 0.47622 0.46549 0.45538 0.44615 0.43791 0.43087 0.42522 0.42112 0.41861 0.41774
0.900  0.53147 0.52814 0.52275 0.51561 0.50704 0.49728 0.48694 0.47612 0.46529 0.45465 0.44463 0.43547 0.42729 0.42031 0.41470 0.41063 0.40812 0.40726
0.905  0.51960 0.51630 0.51098 0.50382 0.49534 0.48567 0.47543 0.46471 0.45399 0.44346 0.43353 0.42446 0.41627 0.40941 0.40387 0.39980 0.39735 0.39649
0.910  0.50723 0.50394 0.49866 0.49167 0.48318 0.47375 0.46349 0.45290 0.44230 0.43189 0.42207 0.41300 0.40500 0.39817 0.39273 0.38870 0.38627 0.38540
0.915  0.49434 0.49109 0.48589 0.47891 0.47064 0.46122 0.45110 0.44065 0.43019 0.41991 0.41022 0.40127 0.39336 0.38662 0.38119 0.37726 0.37485 0.37399
0.920  0.48086 0.47767 0.47248 0.46570 0.45745 0.44817 0.43821 0.42792 0.41762 0.40749 0.39795 0.38912 0.38133 0.37468 0.36933 0.36545 0.36305 0.36220
0.925  0.46675 0.46358 0.45854 0.45179 0.44369 0.43457 0.42478 0.41467 0.40444 0.39460 0.38511 0.37654 0.36879 0.36226 0.35706 0.35321 0.35088 0.35003
0.930  0.45194 0.44886 0.44386 0.43723 0.42929 0.42035 0.41076 0.40085 0.39081 0.38106 0.37187 0.36337 0.35588 0.34947 0.34431 0.34057 0.33828 0.33748
0.935  0.43640 0.43339 0.42851 0.42205 0.41430 0.40557 0.39609 0.38641 0.37660 0.36707 0.35809 0.34978 0.34244 0.33617 0.33112 0.32742 0.32519 0.32441
0.940  0.42001 0.41704 0.41228 0.40598 0.39843 0.38994 0.38070 0.37127 0.36172 0.35244 0.34368 0.33559 0.32836 0.32226 0.31735 0.31379 0.31160 0.31082
0.945  0.40270 0.39982 0.39522 0.38912 0.38171 0.37347 0.36451 0.35537 0.34611 0.33711 0.32851 0.32066 0.31373 0.30780 0.30303 0.29953 0.29742 0.29665
0.950  0.38433 0.38156 0.37707 0.37117 0.36401 0.35606 0.34742 0.33848 0.32954 0.32086 0.31267 0.30509 0.29831 0.29259 0.28799 0.28465 0.28259 0.28184
0.955  0.36477 0.36208 0.35781 0.35209 0.34532 0.33760 0.32930 0.32073 0.31215 0.30382 0.29586 0.28859 0.28217 0.27661 0.27224 0.26899 0.26703 0.26634
0.960  0.34382 0.34128 0.33718 0.33179 0.32526 0.31790 0.31000 0.30184 0.29367 0.28563 0.27815 0.27121 0.26501 0.25977 0.25555 0.25249 0.25060 0.24993
0.965  0.32129 0.31889 0.31502 0.30988 0.30371 0.29677 0.28932 0.28161 0.27380 0.26631 0.25916 0.25261 0.24676 0.24182 0.23784 0.23495 0.23317 0.23252
0.970  0.29683 0.29457 0.29094 0.28615 0.28039 0.27392 0.26692 0.25969 0.25251 0.24543 0.23875 0.23265 0.22726 0.22259 0.21887 0.21618 0.21452 0.21392
0.975  0.27002 0.26795 0.26463 0.26023 0.25489 0.24896 0.24249 0.23591 0.22922 0.22282 0.21669 0.21101 0.20607 0.20178 0.19840 0.19589 0.19437 0.19382
0.980  0.24020 0.23835 0.23533 0.23139 0.22660 0.22128 0.21549 0.20950 0.20359 0.19777 0.19228 0.18726 0.18277 0.17896 0.17590 0.17364 0.17228 0.17180
0.985  0.20629 0.20466 0.20209 0.19864 0.19450 0.18984 0.18490 0.17973 0.17456 0.16953 0.16479 0.16045 0.15657 0.15328 0.15063 0.14868 0.14750 0.14708
0.990  0.16624 0.16494 0.16283 0.16003 0.15668 0.15291 0.14886 0.14468 0.14050 0.13644 0.13261 0.12910 0.12596 0.12327 0.12116 0.11958 0.11862 0.11828
0.995  0.11493 0.11404 0.11258 0.11062 0.10831 0.10571 0.10292 0.10003 0.09715 0.09433 0.09166 0.08924 0.08708 0.08522 0.08374 0.08266 0.08199 0.08172
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e060.dat <==
# alpha = -0.20 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99993 0.99993 0.99992 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987
0.020  0.99987 0.99987 0.99986 0.99986 0.99985 0.99984 0.99983 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99978 0.99977 0.99977 0.99977 0.99977
0.025  0.99980 0.99979 0.99979 0.99978 0.99977 0.99975 0.99974 0.99973 0.99971 0.99970 0.99969 0.99967 0.99966 0.99965 0.99965 0.99964 0.99964 0.99964
0.030  0.99971 0.99970 0.99969 0.99968 0.99966 0.99965 0.99963 0.99961 0.99959 0.99957 0.99955 0.99953 0.99952 0.99950 0.99949 0.99948 0.99948 0.99948
0.035  0.99960 0.99959 0.99958 0.99956 0.99954 0.99952 0.99949 0.99946 0.99944 0.99941 0.99938 0.99936 0.99934 0.99932 0.99931 0.99930 0.99929 0.99929
0.040  0.99948 0.99947 0.99945 0.99943 0.99940 0.99937 0.99934 0.99930 0.99926 0.99923 0.99920 0.99917 0.99914 0.99912 0.99910 0.99908 0.99908 0.99907
0.045  0.99934 0.99932 0.99930 0.99928 0.99924 0.99920 0.99916 0.99911 0.99907 0.99902 0.99898 0.99894 0.99891 0.99888 0.99886 0.99884 0.99883 0.99882
0.050  0.99918 0.99917 0.99914 0.99911 0.99906 0.99901 0.99896 0.99891 0.99885 0.99880 0.99874 0.99870 0.99865 0.99862 0.99859 0.99857 0.99855 0.99855
0.055  0.99901 0.99899 0.99896 0.99892 0.99887 0.99881 0.99874 0.99868 0.99861 0.99854 0.99848 0.99842 0.99837 0.99833 0.99829 0.99827 0.99825 0.99824
0.060  0.99882 0.99880 0.99876 0.99871 0.99865 0.99858 0.99850 0.99842 0.99834 0.99827 0.99819 0.99812 0.99806 0.99801 0.99797 0.99794 0.99792 0.99791
0.065  0.99862 0.99859 0.99855 0.99849 0.99841 0.99833 0.99824 0.99815 0.99806 0.99796 0.99788 0.99780 0.99772 0.99766 0.99761 0.99758 0.99756 0.99754
0.070  0.99840 0.99836 0.99831 0.99824 0.99816 0.99807 0.99796 0.99785 0.99774 0.99764 0.99754 0.99744 0.99736 0.99729 0.99723 0.99719 0.99717 0.99715
0.075  0.99816 0.99812 0.99806 0.99798 0.99789 0.99778 0.99766 0.99754 0.99741 0.99729 0.99717 0.99706 0.99697 0.99689 0.99682 0.99677 0.99675 0.99673
0.080  0.99790 0.99786 0.99779 0.99770 0.99760 0.99747 0.99734 0.99720 0.99705 0.99691 0.99678 0.99666 0.99655 0.99646 0.99638 0.99633 0.99630 0.99627
0.085  0.99763 0.99758 0.99751 0.99741 0.99729 0.99714 0.99699 0.99683 0.99667 0.99652 0.99636 0.99623 0.99610 0.99600 0.99592 0.99586 0.99582 0.99579
0.090  0.99734 0.99729 0.99721 0.99709 0.99696 0.99680 0.99663 0.99645 0.99627 0.99609 0.99592 0.99577 0.99563 0.99551 0.99542 0.99535 0.99531 0.99528
0.095  0.99704 0.99698 0.99689 0.99676 0.99661 0.99643 0.99624 0.99604 0.99584 0.99564 0.99546 0.99529 0.99513 0.99500 0.99490 0.99482 0.99477 0.99474
0.100  0.99672 0.99665 0.99655 0.99641 0.99624 0.99604 0.99583 0.99561 0.99539 0.99517 0.99496 0.99477 0.99460 0.99446 0.99434 0.99426 0.99421 0.99417
0.105  0.99638 0.99631 0.99619 0.99604 0.99585 0.99564 0.99541 0.99516 0.99492 0.99468 0.99445 0.99424 0.99405 0.99389 0.99376 0.99367 0.99361 0.99358
0.110  0.99602 0.99595 0.99582 0.99565 0.99544 0.99521 0.99495 0.99469 0.99442 0.99416 0.99390 0.99367 0.99347 0.99329 0.99315 0.99305 0.99299 0.99295
0.115  0.99565 0.99557 0.99543 0.99524 0.99502 0.99476 0.99448 0.99419 0.99390 0.99361 0.99333 0.99308 0.99286 0.99267 0.99252 0.99240 0.99233 0.99229
0.120  0.99526 0.99517 0.99502 0.99482 0.99457 0.99429 0.99399 0.99367 0.99335 0.99304 0.99274 0.99247 0.99222 0.99201 0.99185 0.99172 0.99165 0.99160
0.125  0.99486 0.99476 0.99459 0.99437 0.99411 0.99380 0.99348 0.99313 0.99279 0.99244 0.99212 0.99182 0.99156 0.99133 0.99115 0.99102 0.99094 0.99088
0.130  0.99443 0.99432 0.99415 0.99391 0.99362 0.99330 0.99294 0.99257 0.99219 0.99182 0.99147 0.99115 0.99086 0.99062 0.99043 0.99028 0.99020 0.99014
0.135  0.99399 0.99387 0.99368 0.99343 0.99312 0.99277 0.99238 0.99198 0.99158 0.99118 0.99080 0.99046 0.99014 0.98988 0.98967 0.98952 0.98942 0.98936
0.140  0.99353 0.99341 0.99320 0.99293 0.99260 0.99221 0.99180 0.99137 0.99094 0.99051 0.99010 0.98973 0.98940 0.98912 0.98889 0.98872 0.98862 0.98860
0.145  0.99306 0.99292 0.99270 0.99241 0.99205 0.99164 0.99120 0.99074 0.99027 0.98982 0.98938 0.98898 0.98862 0.98832 0.98808 0.98790 0.98779 0.98776
0.150  0.99257 0.99242 0.99219 0.99187 0.99149 0.99105 0.99058 0.99008 0.98959 0.98910 0.98863 0.98820 0.98782 0.98750 0.98724 0.98705 0.98693 0.98689
0.155  0.99206 0.99190 0.99165 0.99131 0.99091 0.99044 0.98994 0.98941 0.98888 0.98835 0.98786 0.98740 0.98699 0.98664 0.98637 0.98616 0.98604 0.98600
0.160  0.99153 0.99136 0.99110 0.99074 0.99031 0.98980 0.98927 0.98870 0.98814 0.98758 0.98705 0.98657 0.98613 0.98576 0.98547 0.98525 0.98512 0.98507
0.165  0.99098 0.99081 0.99053 0.99014 0.98968 0.98915 0.98858 0.98798 0.98738 0.98679 0.98623 0.98571 0.98525 0.98485 0.98454 0.98431 0.98417 0.98412
0.170  0.99042 0.99023 0.98993 0.98953 0.98904 0.98848 0.98787 0.98723 0.98660 0.98596 0.98537 0.98482 0.98433 0.98392 0.98358 0.98334 0.98319 0.98313
0.175  0.98984 0.98964 0.98932 0.98889 0.98838 0.98778 0.98714 0.98646 0.98579 0.98512 0.98449 0.98391 0.98339 0.98295 0.98259 0.98234 0.98218 0.98212
0.180  0.98924 0.98903 0.98870 0.98824 0.98769 0.98706 0.98639 0.98567 0.98496 0.98425 0.98358 0.98296 0.98242 0.98195 0.98158 0.98130 0.98114 0.98107
0.185  0.98862 0.98840 0.98805 0.98757 0.98699 0.98632 0.98561 0.98486 0.98410 0.98335 0.98265 0.98200 0.98142 0.98093 0.98053 0.98024 0.98007 0.97999
0.190  0.98799 0.98776 0.98738 0.98687 0.98627 0.98556 0.98481 0.98402 0.98322 0.98243 0.98169 0.98100 0.98039 0.97987 0.97946 0.97915 0.97897 0.97888
0.195  0.98734 0.98709 0.98670 0.98616 0.98552 0.98478 0.98399 0.98315 0.98231 0.98148 0.98070 0.97998 0.97934 0.97879 0.97835 0.97803 0.97783 0.97775
0.200  0.98666 0.98641 0.98599 0.98543 0.98475 0.98398 0.98314 0.98226 0.98138 0.98051 0.97969 0.97892 0.97825 0.97767 0.97722 0.97688 0.97667 0.97658
0.205  0.98597 0.98570 0.98527 0.98468 0.98397 0.98316 0.98227 0.98135 0.98042 0.97951 0.97864 0.97785 0.97714 0.97653 0.97605 0.97570 0.97548 0.97538
0.210  0.98527 0.98498 0.98453 0.98391 0.98316 0.98231 0.98138 0.98042 0.97944 0.97849 0.97758 0.97674 0.97600 0.97536 0.97486 0.97448 0.97426 0.97419
0.215  0.98454 0.98424 0.98376 0.98312 0.98233 0.98144 0.98047 0.97946 0.97844 0.97743 0.97648 0.97560 0.97482 0.97416 0.97363 0.97324 0.97300 0.97293
0.220  0.98379 0.98348 0.98298 0.98230 0.98148 0.98055 0.97954 0.97848 0.97741 0.97636 0.97536 0.97444 0.97362 0.97293 0.97237 0.97197 0.97172 0.97163
0.225  0.98303 0.98270 0.98218 0.98147 0.98061 0.97964 0.97858 0.97747 0.97635 0.97525 0.97421 0.97325 0.97239 0.97167 0.97109 0.97066 0.97040 0.97031
0.230  0.98224 0.98190 0.98136 0.98062 0.97972 0.97870 0.97760 0.97643 0.97527 0.97412 0.97303 0.97203 0.97114 0.97038 0.96977 0.96933 0.96906 0.96896
0.235  0.98144 0.98108 0.98051 0.97974 0.97881 0.97774 0.97659 0.97538 0.97416 0.97296 0.97183 0.97078 0.96985 0.96906 0.96842 0.96796 0.96768 0.96757
0.240  0.98062 0.98025 0.97965 0.97885 0.97787 0.97676 0.97556 0.97430 0.97303 0.97178 0.97060 0.96950 0.96853 0.96771 0.96705 0.96657 0.96627 0.96616
0.245  0.97978 0.97939 0.97877 0.97793 0.97692 0.97576 0.97451 0.97319 0.97187 0.97057 0.96934 0.96820 0.96719 0.96633 0.96564 0.96514 0.96483 0.96471
0.250  0.97892 0.97851 0.97786 0.97700 0.97594 0.97473 0.97343 0.97206 0.97069 0.96934 0.96805 0.96687 0.96581 0.96492 0.96420 0.96368 0.96336 0.96323
0.255  0.97803 0.97762 0.97694 0.97604 0.97494 0.97368 0.97233 0.97091 0.96947 0.96807 0.96673 0.96551 0.96441 0.96348 0.96274 0.96219 0.96186 0.96171
0.260  0.97713 0.97670 0.97600 0.97505 0.97392 0.97261 0.97120 0.96973 0.96824 0.96678 0.96539 0.96411 0.96298 0.96201 0.96124 0.96067 0.96032 0.96021
0.265  0.97621 0.97576 0.97503 0.97405 0.97287 0.97152 0.97005 0.96853 0.96697 0.96546 0.96402 0.96269 0.96151 0.96051 0.95970 0.95911 0.95876 0.95864
0.270  0.97527 0.97480 0.97405 0.97303 0.97181 0.97040 0.96888 0.96730 0.96569 0.96412 0.96262 0.96124 0.96001 0.95897 0.95814 0.95753 0.95716 0.95703
0.275  0.97431 0.97382 0.97304 0.97199 0.97071 0.96926 0.96768 0.96604 0.96437 0.96274 0.96119 0.95976 0.95849 0.95741 0.95655 0.95591 0.95553 0.95539
0.280  0.97333 0.97282 0.97201 0.97092 0.96960 0.96810 0.96646 0.96475 0.96303 0.96134 0.95973 0.95825 0.95694 0.95582 0.95492 0.95427 0.95387 0.95372
0.285  0.97232 0.97180 0.97096 0.96983 0.96846 0.96691 0.96522 0.96344 0.96166 0.95991 0.95825 0.95671 0.95535 0.95419 0.95326 0.95259 0.95217 0.95201
0.290  0.97130 0.97076 0.96989 0.96872 0.96731 0.96568 0.96395 0.96211 0.96027 0.95845 0.95673 0.95514 0.95374 0.95254 0.95157 0.95087 0.95044 0.95028
0.295  0.97026 0.96970 0.96880 0.96759 0.96612 0.96445 0.96265 0.96075 0.95884 0.95697 0.95519 0.95355 0.95209 0.95085 0.94985 0.94913 0.94868 0.94851
0.300  0.96919 0.96861 0.96768 0.96643 0.96492 0.96319 0.96132 0.95937 0.95738 0.95546 0.95361 0.95192 0.95041 0.94913 0.94810 0.94735 0.94689 0.94675
0.305  0.96810 0.96751 0.96655 0.96526 0.96369 0.96190 0.95997 0.95796 0.95591 0.95391 0.95201 0.95026 0.94870 0.94738 0.94632 0.94554 0.94507 0.94491
0.310  0.96699 0.96638 0.96539 0.96405 0.96244 0.96059 0.95859 0.95652 0.95440 0.95234 0.95038 0.94857 0.94696 0.94560 0.94450 0.94370 0.94321 0.94304
0.315  0.96586 0.96523 0.96420 0.96283 0.96116 0.95926 0.95720 0.95505 0.95287 0.95073 0.94872 0.94685 0.94519 0.94378 0.94265 0.94182 0.94132 0.94114
0.320  0.96471 0.96405 0.96300 0.96158 0.95986 0.95790 0.95577 0.95355 0.95131 0.94911 0.94703 0.94510 0.94339 0.94193 0.94077 0.93992 0.93940 0.93920
0.325  0.96353 0.96286 0.96176 0.96030 0.95853 0.95652 0.95432 0.95203 0.94972 0.94745 0.94531 0.94332 0.94155 0.94005 0.93885 0.93797 0.93744 0.93724
0.330  0.96233 0.96164 0.96051 0.95900 0.95717 0.95511 0.95285 0.95048 0.94810 0.94577 0.94355 0.94151 0.93969 0.93814 0.93690 0.93600 0.93545 0.93523
0.335  0.96111 0.96039 0.95924 0.95768 0.95580 0.95366 0.95134 0.94891 0.94645 0.94405 0.94176 0.93966 0.93779 0.93620 0.93492 0.93399 0.93342 0.93324
0.340  0.95987 0.95913 0.95794 0.95634 0.95440 0.95219 0.94981 0.94731 0.94478 0.94231 0.93995 0.93779 0.93586 0.93422 0.93291 0.93195 0.93136 0.93117
0.345  0.95860 0.95784 0.95661 0.95497 0.95298 0.95071 0.94824 0.94568 0.94307 0.94053 0.93811 0.93588 0.93389 0.93221 0.93086 0.92987 0.92927 0.92906
0.350  0.95731 0.95653 0.95527 0.95358 0.95153 0.94919 0.94665 0.94402 0.94134 0.93871 0.93623 0.93394 0.93190 0.93017 0.92877 0.92776 0.92714 0.92692
0.355  0.95599 0.95519 0.95390 0.95216 0.95005 0.94765 0.94504 0.94232 0.93958 0.93688 0.93433 0.93196 0.92987 0.92809 0.92666 0.92562 0.92498 0.92475
0.360  0.95465 0.95383 0.95250 0.95072 0.94855 0.94608 0.94340 0.94060 0.93779 0.93501 0.93239 0.92996 0.92781 0.92598 0.92451 0.92344 0.92279 0.92254
0.365  0.95329 0.95244 0.95108 0.94925 0.94702 0.94449 0.94174 0.93886 0.93596 0.93312 0.93041 0.92793 0.92572 0.92383 0.92233 0.92123 0.92055 0.92029
0.370  0.95190 0.95103 0.94963 0.94775 0.94546 0.94286 0.94004 0.93709 0.93410 0.93120 0.92841 0.92586 0.92358 0.92166 0.92011 0.91898 0.91829 0.91806
0.375  0.95049 0.94960 0.94816 0.94621 0.94387 0.94120 0.93831 0.93528 0.93222 0.92924 0.92638 0.92376 0.92142 0.91945 0.91786 0.91669 0.91599 0.91574
0.380  0.94905 0.94814 0.94666 0.94467 0.94226 0.93952 0.93654 0.93345 0.93031 0.92723 0.92432 0.92162 0.91923 0.91720 0.91556 0.91438 0.91365 0.91339
0.385  0.94759 0.94665 0.94514 0.94309 0.94063 0.93781 0.93476 0.93157 0.92837 0.92521 0.92222 0.91946 0.91700 0.91492 0.91324 0.91202 0.91128 0.91101
0.390  0.94610 0.94514 0.94358 0.94149 0.93896 0.93608 0.93295 0.92968 0.92640 0.92316 0.92009 0.91726 0.91475 0.91260 0.91088 0.90963 0.90887 0.90858
0.395  0.94459 0.94360 0.94200 0.93986 0.93727 0.93432 0.93111 0.92776 0.92437 0.92107 0.91791 0.91502 0.91245 0.91025 0.90849 0.90721 0.90642 0.90617
0.400  0.94305 0.94204 0.94040 0.93821 0.93555 0.93253 0.92924 0.92581 0.92233 0.91896 0.91572 0.91276 0.91011 0.90787 0.90607 0.90475 0.90395 0.90367
0.405  0.94148 0.94045 0.93877 0.93652 0.93380 0.93070 0.92734 0.92382 0.92027 0.91680 0.91349 0.91045 0.90774 0.90544 0.90359 0.90225 0.90143 0.90114
0.410  0.93988 0.93883 0.93711 0.93481 0.93200 0.92883 0.92538 0.92181 0.91817 0.91460 0.91123 0.90810 0.90534 0.90299 0.90109 0.89972 0.89888 0.89857
0.415  0.93826 0.93718 0.93542 0.93307 0.93020 0.92695 0.92342 0.91973 0.91604 0.91239 0.90893 0.90574 0.90291 0.90049 0.89856 0.89714 0.89628 0.89597
0.420  0.93661 0.93550 0.93371 0.93128 0.92836 0.92504 0.92143 0.91766 0.91387 0.91014 0.90658 0.90333 0.90043 0.89796 0.89598 0.89453 0.89365 0.89336
0.425  0.93494 0.93379 0.93196 0.92948 0.92650 0.92310 0.91941 0.91555 0.91165 0.90785 0.90422 0.90089 0.89791 0.89539 0.89337 0.89189 0.89099 0.89068
0.430  0.93323 0.93206 0.93019 0.92766 0.92461 0.92113 0.91736 0.91341 0.90942 0.90553 0.90182 0.89841 0.89537 0.89279 0.89072 0.88921 0.88829 0.88796
0.435  0.93150 0.93030 0.92839 0.92580 0.92268 0.91912 0.91527 0.91123 0.90716 0.90316 0.89939 0.89588 0.89279 0.89015 0.88803 0.88649 0.88555 0.88521
0.440  0.92973 0.92851 0.92655 0.92391 0.92072 0.91706 0.91312 0.90901 0.90486 0.90078 0.89691 0.89334 0.89017 0.88747 0.88531 0.88373 0.88277 0.88241
0.445  0.92794 0.92669 0.92467 0.92199 0.91871 0.91500 0.91097 0.90675 0.90252 0.89836 0.89439 0.89076 0.88750 0.88475 0.88255 0.88093 0.87995 0.87962
0.450  0.92611 0.92484 0.92278 0.92005 0.91669 0.91290 0.90878 0.90448 0.90013 0.89590 0.89185 0.88814 0.88481 0.88200 0.87974 0.87809 0.87709 0.87674
0.455  0.92426 0.92296 0.92086 0.91806 0.91464 0.91077 0.90657 0.90217 0.89773 0.89338 0.88927 0.88546 0.88209 0.87921 0.87690 0.87522 0.87420 0.87383
0.460  0.92237 0.92105 0.91890 0.91602 0.91255 0.90860 0.90431 0.89983 0.89530 0.89085 0.88666 0.88276 0.87932 0.87637 0.87403 0.87231 0.87126 0.87088
0.465  0.92046 0.91911 0.91692 0.91398 0.91044 0.90639 0.90199 0.89742 0.89283 0.88829 0.88398 0.88003 0.87651 0.87350 0.87111 0.86935 0.86828 0.86789
0.470  0.91851 0.91713 0.91490 0.91190 0.90829 0.90414 0.89967 0.89500 0.89028 0.88569 0.88129 0.87726 0.87365 0.87060 0.86815 0.86635 0.86527 0.86490
0.475  0.91653 0.91512 0.91285 0.90979 0.90607 0.90187 0.89732 0.89255 0.88774 0.88305 0.87856 0.87443 0.87077 0.86766 0.86515 0.86332 0.86221 0.86182
0.480  0.91452 0.91308 0.91076 0.90765 0.90385 0.89957 0.89493 0.89007 0.88516 0.88034 0.87580 0.87158 0.86785 0.86465 0.86211 0.86025 0.85912 0.85871
0.485  0.91247 0.91100 0.90864 0.90547 0.90160 0.89724 0.89250 0.88755 0.88254 0.87763 0.87298 0.86869 0.86488 0.86163 0.85903 0.85713 0.85598 0.85555
0.490  0.91039 0.90888 0.90646 0.90325 0.89931 0.89486 0.89000 0.88495 0.87988 0.87488 0.87012 0.86577 0.86186 0.85857 0.85592 0.85397 0.85280 0.85240
0.495  0.90827 0.90674 0.90427 0.90097 0.89699 0.89242 0.88750 0.88235 0.87715 0.87209 0.86724 0.86277 0.85882 0.85546 0.85275 0.85078 0.84958 0.84916
0.500  0.90612 0.90456 0.90205 0.89869 0.89463 0.88998 0.88496 0.87972 0.87442 0.86922 0.86432 0.85977 0.85574 0.85229 0.84955 0.84754 0.84632 0.84588
0.505  0.90393 0.90235 0.89979 0.89636 0.89219 0.88749 0.88239 0.87705 0.87165 0.86636 0.86133 0.85672 0.85260 0.84911 0.84631 0.84425 0.84301 0.84255
0.510  0.90171 0.90010 0.89750 0.89401 0.88976 0.88497 0.87973 0.87429 0.86883 0.86345 0.85832 0.85363 0.84943 0.84588 0.84301 0.84093 0.83966 0.83922
0.515  0.89945 0.89781 0.89516 0.89161 0.88729 0.88241 0.87708 0.87154 0.86595 0.86049 0.85528 0.85047 0.84622 0.84260 0.83968 0.83756 0.83627 0.83581
0.520  0.89715 0.89549 0.89279 0.88918 0.88478 0.87978 0.87439 0.86875 0.86306 0.85747 0.85220 0.84730 0.84297 0.83926 0.83631 0.83415 0.83283 0.83236
0.525  0.89482 0.89312 0.89038 0.88667 0.88223 0.87714 0.87166 0.86592 0.86012 0.85444 0.84903 0.84408 0.83965 0.83590 0.83290 0.83069 0.82935 0.82890
0.530  0.89245 0.89072 0.88790 0.88416 0.87960 0.87447 0.86888 0.86300 0.85713 0.85137 0.84587 0.84082 0.83632 0.83250 0.82942 0.82719 0.82583 0.82536
0.535  0.89004 0.88828 0.88542 0.88161 0.87697 0.87175 0.86602 0.86009 0.85409 0.84821 0.84265 0.83750 0.83294 0.82903 0.82592 0.82365 0.82226 0.82177
0.540  0.88758 0.88580 0.88289 0.87902 0.87431 0.86894 0.86317 0.85713 0.85103 0.84505 0.83939 0.83415 0.82950 0.82554 0.82238 0.82005 0.81864 0.81813
0.545  0.88509 0.88327 0.88032 0.87638 0.87159 0.86614 0.86027 0.85413 0.84793 0.84185 0.83606 0.83076 0.82602 0.82200 0.81877 0.81641 0.81498 0.81449
0.550  0.88256 0.88069 0.87771 0.87371 0.86884 0.86330 0.85733 0.85104 0.84474 0.83860 0.83272 0.82729 0.82250 0.81840 0.81513 0.81274 0.81128 0.81076
0.555  0.87998 0.87809 0.87506 0.87095 0.86600 0.86042 0.85430 0.84796 0.84155 0.83526 0.82932 0.82382 0.81894 0.81477 0.81144 0.80901 0.80752 0.80699
0.560  0.87736 0.87544 0.87236 0.86819 0.86316 0.85743 0.85127 0.84483 0.83832 0.83193 0.82585 0.82029 0.81531 0.81109 0.80769 0.80522 0.80372 0.80321
0.565  0.87470 0.87275 0.86958 0.86538 0.86027 0.85446 0.84820 0.84164 0.83502 0.82855 0.82237 0.81668 0.81165 0.80736 0.80391 0.80140 0.79987 0.79934
0.570  0.87199 0.87001 0.86680 0.86253 0.85735 0.85144 0.84502 0.83838 0.83166 0.82507 0.81884 0.81306 0.80795 0.80357 0.80009 0.79753 0.79597 0.79542
0.575  0.86924 0.86723 0.86397 0.85964 0.85437 0.84838 0.84186 0.83511 0.82829 0.82159 0.81522 0.80940 0.80417 0.79976 0.79620 0.79360 0.79203 0.79149
0.580  0.86644 0.86440 0.86109 0.85668 0.85130 0.84520 0.83865 0.83180 0.82486 0.81807 0.81160 0.80564 0.80038 0.79588 0.79227 0.78964 0.78803 0.78747
0.585  0.86359 0.86152 0.85817 0.85366 0.84823 0.84205 0.83539 0.82838 0.82134 0.81444 0.80793 0.80188 0.79653 0.79194 0.78829 0.78562 0.78398 0.78341
0.590  0.86070 0.85860 0.85519 0.85062 0.84511 0.83884 0.83202 0.82497 0.81783 0.81082 0.80416 0.79806 0.79260 0.78798 0.78425 0.78154 0.77989 0.77933
0.595  0.85775 0.85561 0.85217 0.84753 0.84194 0.83558 0.82867 0.82150 0.81426 0.80715 0.80039 0.79416 0.78865 0.78393 0.78017 0.77742 0.77574 0.77516
0.600  0.85476 0.85257 0.84906 0.84439 0.83867 0.83221 0.82526 0.81793 0.81058 0.80337 0.79657 0.79024 0.78464 0.77986 0.77604 0.77323 0.77154 0.77093
0.605  0.85171 0.84950 0.84593 0.84119 0.83540 0.82885 0.82174 0.81437 0.80691 0.79960 0.79264 0.78627 0.78056 0.77574 0.77184 0.76901 0.76729 0.76670
0.610  0.84861 0.84637 0.84276 0.83791 0.83208 0.82544 0.81823 0.81075 0.80319 0.79577 0.78872 0.78221 0.77646 0.77153 0.76761 0.76474 0.76298 0.76237
0.615  0.84545 0.84319 0.83953 0.83462 0.82871 0.82197 0.81466 0.80701 0.79935 0.79183 0.78473 0.77814 0.77227 0.76731 0.76332 0.76039 0.75862 0.75799
0.620  0.84224 0.83995 0.83624 0.83127 0.82522 0.81839 0.81104 0.80329 0.79552 0.78790 0.78065 0.77400 0.76806 0.76302 0.75896 0.75601 0.75421 0.75359
0.625  0.83898 0.83666 0.83290 0.82786 0.82173 0.81482 0.80730 0.79951 0.79164 0.78391 0.77656 0.76978 0.76379 0.75865 0.75456 0.75157 0.74974 0.74910
0.630  0.83566 0.83331 0.82946 0.82434 0.81819 0.81118 0.80357 0.79561 0.78763 0.77980 0.77236 0.76554 0.75943 0.75426 0.75009 0.74706 0.74521 0.74459
0.635  0.83228 0.82990 0.82601 0.82083 0.81459 0.80742 0.79978 0.79172 0.78364 0.77570 0.76816 0.76120 0.75505 0.74978 0.74558 0.74251 0.74063 0.73998
0.640  0.82885 0.82640 0.82249 0.81725 0.81087 0.80368 0.79586 0.78777 0.77951 0.77148 0.76390 0.75685 0.75057 0.74527 0.74101 0.73788 0.73599 0.73531
0.645  0.82535 0.82287 0.81891 0.81361 0.80715 0.79987 0.79196 0.78368 0.77540 0.76726 0.75952 0.75243 0.74608 0.74070 0.73637 0.73321 0.73129 0.73063
0.650  0.82178 0.81928 0.81528 0.80989 0.80337 0.79593 0.78799 0.77962 0.77122 0.76298 0.75514 0.74791 0.74152 0.73605 0.73168 0.72847 0.72653 0.72585
0.655  0.81816 0.81563 0.81154 0.80608 0.79952 0.79200 0.78389 0.77548 0.76691 0.75858 0.75064 0.74338 0.73687 0.73136 0.72691 0.72368 0.72171 0.72105
0.660  0.81447 0.81191 0.80776 0.80225 0.79555 0.78800 0.77979 0.77121 0.76261 0.75418 0.74614 0.73874 0.73219 0.72658 0.72211 0.71883 0.71683 0.71614
0.665  0.81071 0.80812 0.80392 0.79835 0.79158 0.78393 0.77562 0.76695 0.75824 0.74964 0.74157 0.73408 0.72741 0.72177 0.71721 0.71391 0.71189 0.71121
0.670  0.80688 0.80426 0.80002 0.79438 0.78754 0.77973 0.77133 0.76255 0.75375 0.74511 0.73689 0.72931 0.72261 0.71686 0.71228 0.70893 0.70689 0.70618
0.675  0.80298 0.80033 0.79605 0.79029 0.78336 0.77554 0.76704 0.75816 0.74925 0.74051 0.73219 0.72452 0.71770 0.71193 0.70728 0.70388 0.70182 0.70108
0.680  0.79900 0.79630 0.79199 0.78618 0.77917 0.77125 0.76260 0.75370 0.74461 0.73578 0.72737 0.71966 0.71277 0.70688 0.70220 0.69878 0.69668 0.69596
0.685  0.79495 0.79223 0.78783 0.78200 0.77492 0.76685 0.75817 0.74908 0.73998 0.73105 0.72254 0.71470 0.70772 0.70182 0.69707 0.69359 0.69148 0.69073
0.690  0.79082 0.78808 0.78364 0.77774 0.77052 0.76244 0.75366 0.74448 0.73520 0.72617 0.71758 0.70971 0.70265 0.69664 0.69186 0.68835 0.68622 0.68548
0.695  0.78662 0.78385 0.77937 0.77335 0.76611 0.75787 0.74900 0.73972 0.73042 0.72130 0.71261 0.70460 0.69746 0.69144 0.68659 0.68303 0.68088 0.68012
0.700  0.78234 0.77954 0.77501 0.76894 0.76163 0.75330 0.74434 0.73497 0.72556 0.71627 0.70750 0.69947 0.69226 0.68612 0.68123 0.67766 0.67547 0.67472
0.705  0.77797 0.77515 0.77052 0.76445 0.75699 0.74866 0.73952 0.73014 0.72057 0.71125 0.70238 0.69421 0.68693 0.68077 0.67582 0.67219 0.66999 0.66922
0.710  0.77352 0.77066 0.76601 0.75980 0.75235 0.74385 0.73471 0.72515 0.71556 0.70608 0.69713 0.68893 0.68157 0.67531 0.67032 0.66667 0.66444 0.66368
0.715  0.76898 0.76607 0.76140 0.75514 0.74762 0.73904 0.72981 0.72016 0.71040 0.70090 0.69186 0.68352 0.67609 0.66982 0.66474 0.66106 0.65882 0.65802
0.720  0.76435 0.76142 0.75671 0.75040 0.74272 0.73414 0.72474 0.71500 0.70523 0.69556 0.68644 0.67808 0.67059 0.66420 0.65912 0.65539 0.65312 0.65234
0.725  0.75963 0.75667 0.75192 0.74555 0.73781 0.72907 0.71967 0.70984 0.69990 0.69023 0.68101 0.67251 0.66495 0.65855 0.65338 0.64963 0.64734 0.64653
0.730  0.75481 0.75183 0.74699 0.74055 0.73282 0.72400 0.71443 0.70451 0.69456 0.68472 0.67543 0.66686 0.65929 0.65278 0.64760 0.64380 0.64148 0.64069
0.735  0.74990 0.74689 0.74201 0.73552 0.72764 0.71875 0.70918 0.69918 0.68906 0.67921 0.66984 0.66118 0.65348 0.64697 0.64171 0.63788 0.63555 0.63472
0.740  0.74488 0.74185 0.73693 0.73040 0.72245 0.71349 0.70375 0.69366 0.68355 0.67353 0.66408 0.65536 0.64765 0.64104 0.63576 0.63188 0.62953 0.62872
0.745  0.73976 0.73667 0.73175 0.72509 0.71716 0.70812 0.69831 0.68814 0.67785 0.66785 0.65831 0.64951 0.64168 0.63505 0.62970 0.62581 0.62344 0.62263
0.750  0.73452 0.73141 0.72641 0.71976 0.71168 0.70257 0.69275 0.68243 0.67215 0.66198 0.65237 0.64351 0.63562 0.62895 0.62355 0.61964 0.61725 0.61641
0.755  0.72917 0.72605 0.72101 0.71432 0.70619 0.69701 0.68704 0.67672 0.66627 0.65610 0.64635 0.63748 0.62953 0.62275 0.61735 0.61339 0.61097 0.61015
0.760  0.72371 0.72058 0.71550 0.70869 0.70057 0.69124 0.68130 0.67080 0.66035 0.65004 0.64029 0.63129 0.62328 0.61650 0.61102 0.60705 0.60462 0.60376
0.765  0.71813 0.71498 0.70987 0.70302 0.69477 0.68546 0.67535 0.66488 0.65428 0.64388 0.63406 0.62501 0.61700 0.61012 0.60464 0.60060 0.59816 0.59732
0.770  0.71244 0.70926 0.70407 0.69723 0.68893 0.67947 0.66939 0.65875 0.64808 0.63770 0.62782 0.61869 0.61056 0.60364 0.59813 0.59409 0.59161 0.59078
0.775  0.70661 0.70338 0.69819 0.69124 0.68288 0.67345 0.66321 0.65260 0.64187 0.63133 0.62138 0.61220 0.60402 0.59711 0.59151 0.58745 0.58497 0.58410
0.780  0.70065 0.69740 0.69219 0.68521 0.67680 0.66722 0.65701 0.64624 0.63544 0.62493 0.61484 0.60560 0.59744 0.59043 0.58484 0.58072 0.57823 0.57737
0.785  0.69455 0.69129 0.68605 0.67904 0.67058 0.66095 0.65059 0.63986 0.62899 0.61833 0.60827 0.59897 0.59069 0.58364 0.57803 0.57391 0.57139 0.57054
0.790  0.68831 0.68504 0.67972 0.67265 0.66415 0.65446 0.64404 0.63325 0.62234 0.61161 0.60150 0.59216 0.58384 0.57680 0.57110 0.56697 0.56445 0.56356
0.795  0.68193 0.67864 0.67330 0.66620 0.65766 0.64793 0.63747 0.62652 0.61555 0.60487 0.59461 0.58523 0.57693 0.56980 0.56408 0.55993 0.55739 0.55652
0.800  0.67539 0.67204 0.66673 0.65960 0.65094 0.64121 0.63064 0.61975 0.60873 0.59791 0.58769 0.57825 0.56985 0.56268 0.55698 0.55277 0.55023 0.54937
0.805  0.66867 0.66534 0.65994 0.65277 0.64416 0.63435 0.62379 0.61274 0.60168 0.59081 0.58055 0.57108 0.56264 0.55545 0.54972 0.54552 0.54296 0.54206
0.810  0.66181 0.65847 0.65305 0.64587 0.63713 0.62728 0.61668 0.60570 0.59449 0.58368 0.57329 0.56378 0.55531 0.54815 0.54235 0.53814 0.53557 0.53467
0.815  0.65478 0.65143 0.64600 0.63879 0.63004 0.62016 0.60953 0.59841 0.58726 0.57631 0.56597 0.55635 0.54792 0.54067 0.53485 0.53063 0.52806 0.52717
0.820  0.64756 0.64420 0.63877 0.63147 0.62268 0.61277 0.60210 0.59095 0.57978 0.56880 0.55844 0.54887 0.54034 0.53307 0.52727 0.52300 0.52042 0.51955
0.825  0.64016 0.63676 0.63129 0.62405 0.61524 0.60531 0.59452 0.58345 0.57214 0.56123 0.55076 0.54116 0.53261 0.52533 0.51952 0.51524 0.51265 0.51175
0.830  0.63257 0.62916 0.62369 0.61636 0.60753 0.59758 0.58687 0.57567 0.56445 0.55343 0.54292 0.53331 0.52475 0.51750 0.51164 0.50737 0.50476 0.50386
0.835  0.62477 0.62136 0.61589 0.60855 0.59972 0.58976 0.57894 0.56772 0.55649 0.54545 0.53494 0.52531 0.51674 0.50949 0.50361 0.49934 0.49674 0.49584
0.840  0.61675 0.61335 0.60782 0.60051 0.59161 0.58165 0.57092 0.55970 0.54835 0.53730 0.52687 0.51716 0.50864 0.50132 0.49544 0.49117 0.48856 0.48767
0.845  0.60852 0.60511 0.59959 0.59224 0.58340 0.57343 0.56261 0.55138 0.54003 0.52898 0.51856 0.50892 0.50032 0.49300 0.48712 0.48285 0.48024 0.47936
0.850  0.60003 0.59661 0.59114 0.58380 0.57487 0.56491 0.55408 0.54287 0.53163 0.52058 0.51006 0.50043 0.49184 0.48452 0.47864 0.47437 0.47177 0.47084
0.855  0.59131 0.58790 0.58238 0.57504 0.56622 0.55616 0.54545 0.53414 0.52292 0.51189 0.50138 0.49176 0.48319 0.47587 0.47004 0.46574 0.46313 0.46222
0.860  0.58234 0.57894 0.57343 0.56612 0.55722 0.54729 0.53650 0.52532 0.51401 0.50300 0.49251 0.48291 0.47435 0.46705 0.46123 0.45693 0.45434 0.45343
0.865  0.57310 0.56971 0.56422 0.55685 0.54807 0.53807 0.52731 0.51616 0.50488 0.49390 0.48344 0.47387 0.46533 0.45805 0.45224 0.44796 0.44537 0.44446
0.870  0.56357 0.56015 0.55467 0.54740 0.53856 0.52859 0.51786 0.50676 0.49552 0.48458 0.47416 0.46462 0.45611 0.44886 0.44307 0.43880 0.43621 0.43532
0.875  0.55374 0.55034 0.54489 0.53757 0.52887 0.51895 0.50828 0.49711 0.48592 0.47503 0.46466 0.45516 0.44669 0.43946 0.43370 0.42945 0.42687 0.42598
0.880  0.54359 0.54022 0.53473 0.52753 0.51878 0.50892 0.49830 0.48720 0.47618 0.46524 0.45492 0.44548 0.43705 0.42986 0.42413 0.41990 0.41734 0.41645
0.885  0.53310 0.52975 0.52432 0.51708 0.50838 0.49858 0.48804 0.47712 0.46606 0.45520 0.44494 0.43556 0.42719 0.42004 0.41430 0.41014 0.40759 0.40671
0.890  0.52223 0.51889 0.51355 0.50638 0.49776 0.48804 0.47746 0.46663 0.45566 0.44488 0.43470 0.42539 0.41708 0.40999 0.40429 0.40015 0.39762 0.39674
0.895  0.51099 0.50769 0.50234 0.49523 0.48668 0.47704 0.46664 0.45583 0.44496 0.43427 0.42419 0.41496 0.40672 0.39969 0.39404 0.38993 0.38742 0.38655
0.900  0.49936 0.49610 0.49081 0.48378 0.47532 0.46569 0.45543 0.44470 0.43394 0.42336 0.41339 0.40425 0.39609 0.38913 0.38353 0.37947 0.37697 0.37611
0.905  0.48728 0.48406 0.47884 0.47183 0.46347 0.45394 0.44381 0.43321 0.42258 0.41213 0.40227 0.39324 0.38511 0.37827 0.37276 0.36871 0.36626 0.36541
0.910  0.47474 0.47153 0.46637 0.45952 0.45119 0.44190 0.43180 0.42134 0.41085 0.40055 0.39082 0.38183 0.37389 0.36710 0.36169 0.35770 0.35528 0.35442
0.915  0.46170 0.45854 0.45347 0.44665 0.43854 0.42930 0.41936 0.40906 0.39874 0.38859 0.37901 0.37016 0.36234 0.35565 0.35028 0.34638 0.34399 0.34314
0.920  0.44812 0.44502 0.43998 0.43336 0.42531 0.41622 0.40646 0.39634 0.38620 0.37624 0.36683 0.35812 0.35043 0.34386 0.33858 0.33474 0.33237 0.33154
0.925  0.43394 0.43087 0.42598 0.41942 0.41153 0.40263 0.39306 0.38314 0.37312 0.36344 0.35413 0.34569 0.33808 0.33165 0.32652 0.32272 0.32043 0.31960
0.930  0.41911 0.41614 0.41130 0.40488 0.39717 0.38847 0.37911 0.36943 0.35962 0.35008 0.34107 0.33274 0.32538 0.31909 0.31403 0.31036 0.30810 0.30732
0.935  0.40360 0.40071 0.39601 0.38977 0.38226 0.37378 0.36458 0.35515 0.34559 0.33630 0.32752 0.31940 0.31223 0.30609 0.30116 0.29754 0.29536 0.29459
0.940  0.38732 0.38448 0.37990 0.37384 0.36655 0.35833 0.34939 0.34024 0.33097 0.32195 0.31341 0.30555 0.29851 0.29256 0.28777 0.28430 0.28217 0.28141
0.945  0.37019 0.36744 0.36303 0.35718 0.35006 0.34212 0.33348 0.32464 0.31568 0.30696 0.29865 0.29103 0.28430 0.27855 0.27391 0.27052 0.26847 0.26773
0.950  0.35210 0.34947 0.34518 0.33955 0.33270 0.32507 0.31677 0.30817 0.29956 0.29118 0.28328 0.27595 0.26941 0.26389 0.25943 0.25620 0.25422 0.25349
0.955  0.33294 0.33039 0.32634 0.32090 0.31443 0.30706 0.29913 0.29092 0.28270 0.27470 0.26706 0.26007 0.25389 0.24855 0.24434 0.24122 0.23933 0.23867
0.960  0.31253 0.31013 0.30626 0.30115 0.29496 0.28797 0.28045 0.27267 0.26488 0.25721 0.25005 0.24342 0.23750 0.23248 0.22845 0.22551 0.22370 0.22307
0.965  0.29071 0.28846 0.28482 0.27998 0.27417 0.26761 0.26056 0.25325 0.24585 0.23874 0.23194 0.22572 0.22016 0.21546 0.21168 0.20892 0.20723 0.20662
0.970  0.26720 0.26509 0.26170 0.25722 0.25182 0.24575 0.23917 0.23236 0.22559 0.21892 0.21262 0.20686 0.20176 0.19736 0.19385 0.19130 0.18973 0.18916
0.975  0.24163 0.23971 0.23663 0.23255 0.22758 0.22205 0.21602 0.20986 0.20361 0.19761 0.19188 0.18657 0.18193 0.17791 0.17475 0.17240 0.17097 0.17045
0.980  0.21346 0.21176 0.20899 0.20535 0.20093 0.19602 0.19066 0.18512 0.17965 0.17425 0.16916 0.16449 0.16032 0.15679 0.15394 0.15185 0.15059 0.15014
0.985  0.18179 0.18031 0.17797 0.17483 0.17105 0.16679 0.16227 0.15754 0.15280 0.14819 0.14384 0.13985 0.13629 0.13327 0.13084 0.12905 0.12796 0.12758
0.990  0.14493 0.14376 0.14187 0.13936 0.13634 0.13294 0.12929 0.12552 0.12174 0.11807 0.11460 0.11143 0.10859 0.10616 0.10424 0.10282 0.10195 0.10164
0.995  0.09867 0.09788 0.09660 0.09488 0.09283 0.09054 0.08807 0.08552 0.08297 0.08048 0.07812 0.07598 0.07406 0.07241 0.07111 0.07015 0.06956 0.06932
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e070.dat <==
# alpha = -0.20 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99992 0.99992 0.99991 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986 0.99986
0.020  0.99985 0.99985 0.99985 0.99984 0.99983 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99976 0.99976 0.99975 0.99975 0.99975 0.99975
0.025  0.99977 0.99977 0.99976 0.99975 0.99974 0.99973 0.99971 0.99970 0.99968 0.99967 0.99966 0.99964 0.99963 0.99962 0.99962 0.99961 0.99961 0.99960
0.030  0.99967 0.99967 0.99966 0.99964 0.99963 0.99961 0.99959 0.99957 0.99955 0.99953 0.99951 0.99949 0.99947 0.99946 0.99945 0.99944 0.99943 0.99943
0.035  0.99956 0.99955 0.99953 0.99952 0.99949 0.99947 0.99944 0.99941 0.99938 0.99935 0.99933 0.99930 0.99928 0.99926 0.99925 0.99923 0.99923 0.99922
0.040  0.99942 0.99941 0.99939 0.99937 0.99934 0.99930 0.99927 0.99923 0.99919 0.99916 0.99912 0.99909 0.99906 0.99903 0.99901 0.99900 0.99899 0.99899
0.045  0.99926 0.99925 0.99923 0.99920 0.99916 0.99912 0.99907 0.99903 0.99898 0.99893 0.99889 0.99885 0.99881 0.99878 0.99875 0.99873 0.99872 0.99872
0.050  0.99909 0.99907 0.99905 0.99901 0.99896 0.99891 0.99886 0.99880 0.99874 0.99868 0.99863 0.99857 0.99853 0.99849 0.99846 0.99844 0.99842 0.99842
0.055  0.99890 0.99888 0.99885 0.99880 0.99875 0.99868 0.99862 0.99855 0.99847 0.99840 0.99834 0.99828 0.99822 0.99817 0.99814 0.99811 0.99809 0.99808
0.060  0.99869 0.99867 0.99863 0.99857 0.99851 0.99843 0.99835 0.99827 0.99818 0.99810 0.99802 0.99795 0.99788 0.99783 0.99778 0.99775 0.99773 0.99772
0.065  0.99846 0.99843 0.99839 0.99833 0.99825 0.99816 0.99807 0.99797 0.99787 0.99777 0.99768 0.99759 0.99751 0.99745 0.99740 0.99736 0.99733 0.99732
0.070  0.99822 0.99818 0.99813 0.99806 0.99797 0.99787 0.99776 0.99764 0.99753 0.99741 0.99730 0.99720 0.99712 0.99704 0.99698 0.99693 0.99691 0.99689
0.075  0.99795 0.99791 0.99785 0.99777 0.99767 0.99755 0.99743 0.99729 0.99716 0.99703 0.99690 0.99679 0.99669 0.99660 0.99653 0.99648 0.99645 0.99643
0.080  0.99767 0.99763 0.99756 0.99746 0.99735 0.99721 0.99707 0.99692 0.99677 0.99662 0.99648 0.99635 0.99623 0.99613 0.99605 0.99599 0.99596 0.99594
0.085  0.99737 0.99732 0.99724 0.99713 0.99700 0.99685 0.99669 0.99652 0.99635 0.99618 0.99602 0.99588 0.99574 0.99563 0.99554 0.99548 0.99544 0.99541
0.090  0.99705 0.99699 0.99690 0.99678 0.99664 0.99647 0.99629 0.99610 0.99591 0.99572 0.99554 0.99538 0.99523 0.99510 0.99500 0.99493 0.99488 0.99486
0.095  0.99671 0.99665 0.99655 0.99642 0.99625 0.99607 0.99587 0.99565 0.99544 0.99523 0.99503 0.99485 0.99468 0.99454 0.99443 0.99435 0.99430 0.99427
0.100  0.99635 0.99628 0.99617 0.99603 0.99585 0.99564 0.99542 0.99518 0.99495 0.99471 0.99449 0.99429 0.99411 0.99395 0.99383 0.99374 0.99368 0.99365
0.105  0.99598 0.99590 0.99578 0.99562 0.99542 0.99519 0.99495 0.99469 0.99443 0.99417 0.99392 0.99370 0.99350 0.99333 0.99319 0.99309 0.99303 0.99300
0.110  0.99558 0.99550 0.99537 0.99519 0.99497 0.99472 0.99445 0.99417 0.99388 0.99360 0.99333 0.99309 0.99286 0.99268 0.99253 0.99242 0.99235 0.99231
0.115  0.99517 0.99508 0.99493 0.99474 0.99450 0.99423 0.99393 0.99362 0.99331 0.99300 0.99271 0.99244 0.99220 0.99200 0.99183 0.99171 0.99164 0.99160
0.120  0.99474 0.99464 0.99448 0.99427 0.99401 0.99371 0.99339 0.99305 0.99271 0.99238 0.99206 0.99177 0.99150 0.99128 0.99110 0.99097 0.99089 0.99085
0.125  0.99429 0.99418 0.99401 0.99378 0.99350 0.99317 0.99283 0.99246 0.99209 0.99173 0.99138 0.99106 0.99078 0.99054 0.99034 0.99020 0.99012 0.99007
0.130  0.99382 0.99370 0.99351 0.99326 0.99296 0.99261 0.99224 0.99184 0.99144 0.99105 0.99067 0.99033 0.99002 0.98976 0.98955 0.98940 0.98931 0.98925
0.135  0.99333 0.99320 0.99300 0.99273 0.99240 0.99203 0.99162 0.99120 0.99077 0.99034 0.98994 0.98957 0.98924 0.98896 0.98873 0.98856 0.98847 0.98841
0.140  0.99282 0.99268 0.99247 0.99218 0.99183 0.99142 0.99099 0.99053 0.99007 0.98961 0.98918 0.98878 0.98842 0.98812 0.98788 0.98770 0.98759 0.98756
0.145  0.99229 0.99215 0.99192 0.99160 0.99123 0.99079 0.99033 0.98983 0.98934 0.98885 0.98839 0.98796 0.98757 0.98725 0.98699 0.98680 0.98669 0.98665
0.150  0.99174 0.99159 0.99134 0.99101 0.99061 0.99014 0.98964 0.98912 0.98859 0.98806 0.98757 0.98711 0.98670 0.98635 0.98607 0.98587 0.98575 0.98571
0.155  0.99118 0.99101 0.99075 0.99039 0.98996 0.98947 0.98893 0.98837 0.98781 0.98725 0.98672 0.98623 0.98579 0.98542 0.98513 0.98491 0.98478 0.98473
0.160  0.99059 0.99042 0.99014 0.98976 0.98930 0.98877 0.98820 0.98760 0.98700 0.98641 0.98584 0.98532 0.98486 0.98446 0.98414 0.98391 0.98377 0.98372
0.165  0.98999 0.98980 0.98950 0.98910 0.98861 0.98805 0.98745 0.98681 0.98617 0.98554 0.98494 0.98438 0.98389 0.98347 0.98313 0.98289 0.98274 0.98268
0.170  0.98936 0.98917 0.98885 0.98842 0.98790 0.98731 0.98667 0.98599 0.98531 0.98464 0.98400 0.98341 0.98289 0.98245 0.98209 0.98183 0.98167 0.98161
0.175  0.98872 0.98851 0.98817 0.98772 0.98717 0.98654 0.98586 0.98514 0.98442 0.98371 0.98304 0.98242 0.98186 0.98139 0.98101 0.98074 0.98057 0.98050
0.180  0.98805 0.98783 0.98748 0.98700 0.98642 0.98575 0.98503 0.98427 0.98351 0.98276 0.98205 0.98139 0.98080 0.98030 0.97990 0.97961 0.97943 0.97936
0.185  0.98737 0.98714 0.98676 0.98625 0.98564 0.98494 0.98418 0.98338 0.98257 0.98178 0.98103 0.98033 0.97971 0.97919 0.97876 0.97846 0.97827 0.97819
0.190  0.98666 0.98642 0.98602 0.98549 0.98484 0.98410 0.98330 0.98246 0.98161 0.98077 0.97998 0.97924 0.97859 0.97804 0.97759 0.97727 0.97707 0.97699
0.195  0.98594 0.98568 0.98527 0.98470 0.98402 0.98324 0.98240 0.98151 0.98062 0.97974 0.97890 0.97813 0.97744 0.97686 0.97639 0.97604 0.97583 0.97575
0.200  0.98520 0.98492 0.98449 0.98389 0.98318 0.98236 0.98147 0.98054 0.97960 0.97867 0.97779 0.97698 0.97626 0.97564 0.97515 0.97479 0.97457 0.97447
0.205  0.98443 0.98414 0.98369 0.98306 0.98231 0.98145 0.98052 0.97954 0.97855 0.97758 0.97665 0.97580 0.97504 0.97440 0.97388 0.97350 0.97327 0.97317
0.210  0.98364 0.98334 0.98286 0.98221 0.98142 0.98052 0.97954 0.97851 0.97748 0.97646 0.97549 0.97459 0.97380 0.97312 0.97258 0.97218 0.97194 0.97186
0.215  0.98284 0.98252 0.98202 0.98134 0.98051 0.97956 0.97854 0.97746 0.97638 0.97531 0.97429 0.97336 0.97252 0.97181 0.97124 0.97083 0.97057 0.97049
0.220  0.98201 0.98168 0.98115 0.98044 0.97957 0.97858 0.97751 0.97638 0.97525 0.97413 0.97307 0.97209 0.97121 0.97047 0.96988 0.96944 0.96918 0.96909
0.225  0.98116 0.98082 0.98027 0.97952 0.97861 0.97758 0.97646 0.97528 0.97409 0.97292 0.97181 0.97079 0.96987 0.96910 0.96848 0.96802 0.96774 0.96765
0.230  0.98029 0.97994 0.97936 0.97858 0.97763 0.97655 0.97538 0.97415 0.97291 0.97168 0.97053 0.96946 0.96850 0.96769 0.96704 0.96657 0.96628 0.96617
0.235  0.97940 0.97903 0.97843 0.97761 0.97663 0.97549 0.97428 0.97299 0.97170 0.97042 0.96921 0.96810 0.96710 0.96626 0.96558 0.96508 0.96478 0.96467
0.240  0.97849 0.97810 0.97747 0.97663 0.97560 0.97442 0.97315 0.97181 0.97046 0.96913 0.96787 0.96670 0.96567 0.96479 0.96408 0.96356 0.96325 0.96313
0.245  0.97756 0.97715 0.97650 0.97562 0.97454 0.97332 0.97199 0.97060 0.96919 0.96781 0.96649 0.96528 0.96420 0.96328 0.96254 0.96201 0.96168 0.96155
0.250  0.97661 0.97618 0.97550 0.97458 0.97347 0.97219 0.97081 0.96936 0.96790 0.96646 0.96509 0.96383 0.96270 0.96175 0.96098 0.96042 0.96008 0.95994
0.255  0.97563 0.97519 0.97448 0.97352 0.97237 0.97104 0.96960 0.96809 0.96657 0.96508 0.96365 0.96234 0.96117 0.96018 0.95938 0.95880 0.95844 0.95830
0.260  0.97463 0.97417 0.97344 0.97244 0.97124 0.96986 0.96836 0.96680 0.96522 0.96367 0.96218 0.96083 0.95961 0.95858 0.95775 0.95714 0.95677 0.95665
0.265  0.97361 0.97314 0.97237 0.97134 0.97009 0.96866 0.96711 0.96549 0.96384 0.96223 0.96069 0.95928 0.95801 0.95694 0.95608 0.95545 0.95507 0.95494
0.270  0.97257 0.97208 0.97128 0.97021 0.96891 0.96743 0.96582 0.96414 0.96243 0.96076 0.95916 0.95770 0.95639 0.95527 0.95438 0.95373 0.95333 0.95320
0.275  0.97151 0.97099 0.97017 0.96906 0.96771 0.96618 0.96451 0.96276 0.96099 0.95926 0.95760 0.95608 0.95473 0.95357 0.95265 0.95197 0.95156 0.95142
0.280  0.97042 0.96989 0.96903 0.96788 0.96649 0.96490 0.96317 0.96135 0.95953 0.95773 0.95602 0.95444 0.95304 0.95184 0.95088 0.95018 0.94975 0.94960
0.285  0.96931 0.96876 0.96788 0.96668 0.96524 0.96359 0.96180 0.95992 0.95803 0.95617 0.95440 0.95276 0.95131 0.95007 0.94908 0.94835 0.94791 0.94775
0.290  0.96817 0.96761 0.96669 0.96546 0.96396 0.96225 0.96041 0.95847 0.95651 0.95458 0.95275 0.95105 0.94955 0.94827 0.94724 0.94649 0.94603 0.94586
0.295  0.96702 0.96643 0.96549 0.96421 0.96267 0.96090 0.95899 0.95698 0.95495 0.95296 0.95106 0.94931 0.94776 0.94643 0.94537 0.94460 0.94412 0.94394
0.300  0.96584 0.96523 0.96426 0.96294 0.96134 0.95951 0.95754 0.95546 0.95336 0.95131 0.94934 0.94754 0.94593 0.94456 0.94347 0.94266 0.94218 0.94202
0.305  0.96464 0.96401 0.96300 0.96164 0.95999 0.95810 0.95605 0.95392 0.95175 0.94963 0.94760 0.94574 0.94407 0.94266 0.94153 0.94070 0.94019 0.94002
0.310  0.96341 0.96276 0.96172 0.96032 0.95861 0.95666 0.95455 0.95235 0.95010 0.94791 0.94582 0.94390 0.94218 0.94072 0.93955 0.93869 0.93818 0.93800
0.315  0.96216 0.96149 0.96041 0.95897 0.95721 0.95520 0.95302 0.95074 0.94843 0.94616 0.94401 0.94203 0.94025 0.93875 0.93754 0.93666 0.93612 0.93593
0.320  0.96088 0.96020 0.95908 0.95759 0.95578 0.95371 0.95146 0.94910 0.94673 0.94439 0.94217 0.94012 0.93829 0.93674 0.93550 0.93459 0.93403 0.93383
0.325  0.95958 0.95887 0.95772 0.95618 0.95432 0.95219 0.94987 0.94744 0.94499 0.94258 0.94030 0.93818 0.93630 0.93470 0.93342 0.93248 0.93191 0.93170
0.330  0.95826 0.95753 0.95634 0.95476 0.95283 0.95064 0.94825 0.94575 0.94323 0.94075 0.93839 0.93621 0.93427 0.93262 0.93130 0.93034 0.92975 0.92952
0.335  0.95691 0.95615 0.95494 0.95330 0.95132 0.94906 0.94661 0.94403 0.94142 0.93888 0.93644 0.93421 0.93221 0.93051 0.92915 0.92816 0.92755 0.92735
0.340  0.95553 0.95476 0.95351 0.95183 0.94978 0.94745 0.94493 0.94228 0.93960 0.93698 0.93447 0.93217 0.93011 0.92836 0.92696 0.92594 0.92531 0.92510
0.345  0.95413 0.95334 0.95205 0.95032 0.94822 0.94582 0.94321 0.94050 0.93774 0.93504 0.93246 0.93010 0.92798 0.92618 0.92474 0.92368 0.92304 0.92282
0.350  0.95271 0.95189 0.95057 0.94879 0.94663 0.94416 0.94148 0.93869 0.93585 0.93306 0.93043 0.92798 0.92581 0.92397 0.92248 0.92140 0.92074 0.92050
0.355  0.95126 0.95041 0.94905 0.94723 0.94501 0.94247 0.93972 0.93683 0.93393 0.93107 0.92835 0.92584 0.92361 0.92171 0.92018 0.91907 0.91839 0.91815
0.360  0.94978 0.94891 0.94752 0.94564 0.94336 0.94076 0.93792 0.93496 0.93198 0.92903 0.92625 0.92366 0.92137 0.91942 0.91785 0.91671 0.91601 0.91576
0.365  0.94827 0.94739 0.94595 0.94402 0.94168 0.93901 0.93610 0.93306 0.92999 0.92697 0.92409 0.92145 0.91910 0.91709 0.91549 0.91431 0.91359 0.91332
0.370  0.94674 0.94583 0.94436 0.94238 0.93996 0.93723 0.93425 0.93112 0.92796 0.92488 0.92192 0.91921 0.91678 0.91473 0.91308 0.91187 0.91114 0.91089
0.375  0.94518 0.94425 0.94274 0.94069 0.93822 0.93541 0.93236 0.92916 0.92591 0.92274 0.91971 0.91693 0.91444 0.91233 0.91064 0.90940 0.90864 0.90838
0.380  0.94360 0.94264 0.94109 0.93899 0.93646 0.93357 0.93043 0.92716 0.92383 0.92056 0.91747 0.91460 0.91206 0.90990 0.90815 0.90688 0.90611 0.90584
0.385  0.94199 0.94100 0.93941 0.93726 0.93467 0.93170 0.92848 0.92511 0.92172 0.91837 0.91519 0.91225 0.90964 0.90742 0.90564 0.90433 0.90354 0.90326
0.390  0.94035 0.93934 0.93770 0.93551 0.93284 0.92981 0.92650 0.92305 0.91957 0.91613 0.91288 0.90987 0.90719 0.90491 0.90308 0.90175 0.90093 0.90064
0.395  0.93868 0.93764 0.93596 0.93372 0.93099 0.92788 0.92449 0.92095 0.91737 0.91387 0.91052 0.90744 0.90470 0.90236 0.90049 0.89912 0.89829 0.89801
0.400  0.93698 0.93592 0.93420 0.93190 0.92911 0.92592 0.92245 0.91882 0.91515 0.91156 0.90813 0.90498 0.90217 0.89978 0.89786 0.89645 0.89560 0.89531
0.405  0.93525 0.93417 0.93241 0.93005 0.92719 0.92392 0.92037 0.91666 0.91290 0.90922 0.90571 0.90248 0.89960 0.89716 0.89519 0.89375 0.89288 0.89257
0.410  0.93349 0.93239 0.93058 0.92817 0.92522 0.92188 0.91825 0.91446 0.91062 0.90684 0.90326 0.89994 0.89700 0.89449 0.89248 0.89101 0.89012 0.88980
0.415  0.93171 0.93057 0.92873 0.92626 0.92325 0.91983 0.91611 0.91221 0.90830 0.90443 0.90077 0.89737 0.89436 0.89179 0.88973 0.88823 0.88731 0.88698
0.420  0.92989 0.92873 0.92685 0.92430 0.92124 0.91774 0.91393 0.90995 0.90594 0.90199 0.89822 0.89476 0.89168 0.88905 0.88695 0.88541 0.88447 0.88416
0.425  0.92805 0.92685 0.92493 0.92233 0.91920 0.91562 0.91173 0.90765 0.90353 0.89951 0.89565 0.89212 0.88896 0.88628 0.88412 0.88255 0.88159 0.88126
0.430  0.92617 0.92495 0.92298 0.92033 0.91712 0.91346 0.90949 0.90532 0.90111 0.89699 0.89305 0.88943 0.88620 0.88346 0.88125 0.87965 0.87867 0.87833
0.435  0.92426 0.92301 0.92100 0.91829 0.91502 0.91127 0.90721 0.90295 0.89865 0.89442 0.89041 0.88670 0.88341 0.88060 0.87835 0.87671 0.87571 0.87535
0.440  0.92232 0.92105 0.91899 0.91622 0.91287 0.90903 0.90487 0.90053 0.89615 0.89183 0.88773 0.88394 0.88058 0.87770 0.87541 0.87373 0.87270 0.87233
0.445  0.92035 0.91905 0.91694 0.91412 0.91068 0.90677 0.90253 0.89808 0.89361 0.88920 0.88500 0.88114 0.87769 0.87477 0.87242 0.87070 0.86966 0.86931
0.450  0.91834 0.91701 0.91486 0.91199 0.90847 0.90448 0.90015 0.89561 0.89102 0.88654 0.88225 0.87831 0.87478 0.87180 0.86939 0.86764 0.86657 0.86621
0.455  0.91631 0.91495 0.91275 0.90982 0.90623 0.90216 0.89773 0.89310 0.88841 0.88381 0.87945 0.87541 0.87183 0.86878 0.86632 0.86454 0.86345 0.86307
0.460  0.91424 0.91285 0.91061 0.90759 0.90395 0.89980 0.89528 0.89055 0.88577 0.88107 0.87662 0.87250 0.86884 0.86571 0.86322 0.86139 0.86028 0.85988
0.465  0.91213 0.91072 0.90843 0.90535 0.90164 0.89739 0.89276 0.88794 0.88308 0.87829 0.87373 0.86954 0.86580 0.86262 0.86007 0.85820 0.85707 0.85666
0.470  0.90999 0.90855 0.90622 0.90308 0.89929 0.89494 0.89024 0.88531 0.88033 0.87547 0.87082 0.86654 0.86272 0.85948 0.85688 0.85497 0.85381 0.85342
0.475  0.90782 0.90635 0.90397 0.90077 0.89687 0.89247 0.88767 0.88265 0.87757 0.87261 0.86787 0.86349 0.85961 0.85630 0.85364 0.85170 0.85052 0.85011
0.480  0.90561 0.90411 0.90168 0.89842 0.89445 0.88996 0.88507 0.87995 0.87477 0.86969 0.86487 0.86041 0.85645 0.85307 0.85036 0.84839 0.84718 0.84676
0.485  0.90336 0.90183 0.89936 0.89604 0.89200 0.88741 0.88243 0.87721 0.87193 0.86675 0.86183 0.85729 0.85325 0.84980 0.84705 0.84503 0.84380 0.84336
0.490  0.90108 0.89951 0.89699 0.89362 0.88950 0.88482 0.87972 0.87440 0.86905 0.86377 0.85874 0.85413 0.85000 0.84650 0.84369 0.84163 0.84037 0.83995
0.495  0.89876 0.89716 0.89459 0.89114 0.88696 0.88217 0.87700 0.87159 0.86610 0.86075 0.85563 0.85090 0.84672 0.84315 0.84027 0.83818 0.83691 0.83647
0.500  0.89640 0.89478 0.89216 0.88864 0.88439 0.87951 0.87424 0.86873 0.86314 0.85766 0.85247 0.84766 0.84339 0.83974 0.83683 0.83469 0.83340 0.83294
0.505  0.89401 0.89235 0.88969 0.88611 0.88175 0.87681 0.87145 0.86583 0.86014 0.85456 0.84925 0.84437 0.84001 0.83631 0.83333 0.83116 0.82984 0.82936
0.510  0.89157 0.88989 0.88718 0.88353 0.87909 0.87407 0.86857 0.86285 0.85709 0.85141 0.84600 0.84103 0.83659 0.83282 0.82979 0.82758 0.82623 0.82577
0.515  0.88910 0.88739 0.88463 0.88092 0.87640 0.87128 0.86569 0.85987 0.85398 0.84822 0.84272 0.83763 0.83314 0.82929 0.82621 0.82396 0.82259 0.82211
0.520  0.88658 0.88485 0.88204 0.87826 0.87367 0.86843 0.86277 0.85685 0.85085 0.84496 0.83939 0.83421 0.82963 0.82571 0.82258 0.82029 0.81889 0.81840
0.525  0.88403 0.88226 0.87940 0.87554 0.87089 0.86556 0.85981 0.85378 0.84768 0.84169 0.83598 0.83075 0.82607 0.82210 0.81891 0.81657 0.81515 0.81467
0.530  0.88144 0.87964 0.87671 0.87280 0.86804 0.86266 0.85679 0.85063 0.84444 0.83837 0.83257 0.82724 0.82247 0.81843 0.81518 0.81281 0.81137 0.81087
0.535  0.87880 0.87697 0.87399 0.87002 0.86518 0.85970 0.85371 0.84747 0.84116 0.83497 0.82910 0.82366 0.81884 0.81471 0.81141 0.80900 0.80753 0.80702
0.540  0.87612 0.87426 0.87124 0.86720 0.86228 0.85667 0.85061 0.84427 0.83786 0.83156 0.82558 0.82006 0.81514 0.81096 0.80760 0.80514 0.80365 0.80312
0.545  0.87340 0.87150 0.86843 0.86433 0.85933 0.85363 0.84747 0.84103 0.83451 0.82810 0.82200 0.81641 0.81140 0.80715 0.80373 0.80124 0.79973 0.79921
0.550  0.87063 0.86870 0.86559 0.86141 0.85634 0.85055 0.84428 0.83770 0.83107 0.82460 0.81840 0.81269 0.80762 0.80328 0.79982 0.79729 0.79575 0.79521
0.555  0.86782 0.86585 0.86270 0.85842 0.85326 0.84742 0.84102 0.83436 0.82763 0.82102 0.81475 0.80894 0.80379 0.79939 0.79587 0.79329 0.79172 0.79117
0.560  0.86496 0.86297 0.85976 0.85542 0.85018 0.84419 0.83774 0.83098 0.82414 0.81742 0.81102 0.80515 0.79990 0.79544 0.79185 0.78924 0.78765 0.78711
0.565  0.86206 0.86003 0.85675 0.85237 0.84704 0.84097 0.83441 0.82754 0.82059 0.81377 0.80728 0.80128 0.79597 0.79144 0.78780 0.78514 0.78353 0.78297
0.570  0.85911 0.85705 0.85372 0.84927 0.84386 0.83770 0.83099 0.82402 0.81697 0.81004 0.80348 0.79739 0.79200 0.78738 0.78370 0.78100 0.77935 0.77877
0.575  0.85611 0.85402 0.85064 0.84612 0.84063 0.83438 0.82757 0.82050 0.81333 0.80630 0.79960 0.79346 0.78795 0.78329 0.77953 0.77679 0.77513 0.77456
0.580  0.85306 0.85094 0.84751 0.84292 0.83732 0.83096 0.82410 0.81692 0.80965 0.80251 0.79571 0.78943 0.78388 0.77913 0.77532 0.77255 0.77085 0.77027
0.585  0.84996 0.84781 0.84433 0.83965 0.83399 0.82754 0.82058 0.81324 0.80587 0.79862 0.79176 0.78540 0.77975 0.77493 0.77107 0.76824 0.76652 0.76592
0.590  0.84681 0.84463 0.84109 0.83635 0.83061 0.82407 0.81696 0.80956 0.80208 0.79473 0.78773 0.78130 0.77555 0.77068 0.76675 0.76389 0.76215 0.76155
0.595  0.84360 0.84138 0.83781 0.83300 0.82718 0.82055 0.81333 0.80583 0.79824 0.79078 0.78368 0.77712 0.77132 0.76635 0.76239 0.75948 0.75771 0.75710
0.600  0.84035 0.83809 0.83444 0.82960 0.82365 0.81692 0.80966 0.80200 0.79430 0.78674 0.77958 0.77293 0.76703 0.76200 0.75797 0.75502 0.75322 0.75260
0.605  0.83703 0.83474 0.83105 0.82613 0.82011 0.81329 0.80587 0.79816 0.79035 0.78268 0.77538 0.76868 0.76268 0.75759 0.75349 0.75051 0.74869 0.74807
0.610  0.83366 0.83135 0.82761 0.82259 0.81652 0.80960 0.80208 0.79426 0.78635 0.77857 0.77117 0.76434 0.75829 0.75311 0.74897 0.74594 0.74409 0.74345
0.615  0.83024 0.82790 0.82411 0.81902 0.81287 0.80586 0.79824 0.79026 0.78224 0.77436 0.76690 0.75998 0.75381 0.74859 0.74439 0.74131 0.73944 0.73878
0.620  0.82676 0.82439 0.82055 0.81539 0.80912 0.80201 0.79434 0.78626 0.77813 0.77014 0.76254 0.75556 0.74931 0.74401 0.73974 0.73664 0.73474 0.73409
0.625  0.82322 0.82082 0.81693 0.81171 0.80535 0.79816 0.79033 0.78219 0.77395 0.76586 0.75816 0.75105 0.74475 0.73936 0.73505 0.73190 0.72998 0.72931
0.630  0.81962 0.81719 0.81322 0.80792 0.80153 0.79424 0.78631 0.77802 0.76968 0.76148 0.75368 0.74652 0.74011 0.73467 0.73029 0.72710 0.72516 0.72450
0.635  0.81596 0.81349 0.80948 0.80412 0.79764 0.79021 0.78224 0.77384 0.76539 0.75709 0.74919 0.74189 0.73544 0.72990 0.72549 0.72226 0.72028 0.71960
0.640  0.81223 0.80972 0.80568 0.80025 0.79365 0.78617 0.77804 0.76959 0.76098 0.75259 0.74463 0.73725 0.73067 0.72510 0.72062 0.71734 0.71535 0.71465
0.645  0.80845 0.80590 0.80181 0.79632 0.78964 0.78207 0.77384 0.76523 0.75658 0.74807 0.73997 0.73254 0.72588 0.72023 0.71568 0.71237 0.71035 0.70966
0.650  0.80459 0.80202 0.79788 0.79232 0.78556 0.77786 0.76958 0.76087 0.75210 0.74350 0.73530 0.72773 0.72103 0.71529 0.71070 0.70734 0.70530 0.70459
0.655  0.80067 0.79807 0.79385 0.78822 0.78141 0.77362 0.76519 0.75643 0.74751 0.73880 0.73051 0.72290 0.71608 0.71030 0.70564 0.70225 0.70018 0.69948
0.660  0.79668 0.79405 0.78978 0.78409 0.77716 0.76933 0.76080 0.75188 0.74291 0.73410 0.72571 0.71796 0.71111 0.70523 0.70054 0.69710 0.69500 0.69428
0.665  0.79262 0.78996 0.78564 0.77989 0.77289 0.76495 0.75633 0.74732 0.73824 0.72928 0.72084 0.71301 0.70603 0.70012 0.69535 0.69188 0.68976 0.68905
0.670  0.78849 0.78580 0.78144 0.77561 0.76854 0.76047 0.75175 0.74263 0.73345 0.72444 0.71586 0.70794 0.70093 0.69492 0.69012 0.68660 0.68446 0.68372
0.675  0.78428 0.78156 0.77716 0.77123 0.76407 0.75596 0.74715 0.73793 0.72865 0.71954 0.71086 0.70285 0.69572 0.68968 0.68481 0.68125 0.67909 0.67833
0.680  0.78000 0.77723 0.77279 0.76681 0.75958 0.75138 0.74241 0.73316 0.72372 0.71451 0.70575 0.69768 0.69049 0.68434 0.67944 0.67585 0.67366 0.67291
0.685  0.77564 0.77284 0.76833 0.76232 0.75501 0.74667 0.73767 0.72825 0.71878 0.70948 0.70061 0.69243 0.68514 0.67897 0.67400 0.67036 0.66816 0.66738
0.690  0.77119 0.76838 0.76382 0.75774 0.75031 0.74195 0.73285 0.72334 0.71370 0.70430 0.69535 0.68713 0.67977 0.67350 0.66849 0.66483 0.66259 0.66183
0.695  0.76667 0.76383 0.75923 0.75305 0.74559 0.73708 0.72789 0.71828 0.70861 0.69912 0.69007 0.68172 0.67429 0.66799 0.66292 0.65921 0.65695 0.65617
0.700  0.76207 0.75920 0.75456 0.74832 0.74079 0.73219 0.72292 0.71321 0.70344 0.69380 0.68467 0.67628 0.66877 0.66237 0.65727 0.65353 0.65125 0.65047
0.705  0.75738 0.75448 0.74975 0.74350 0.73584 0.72723 0.71779 0.70806 0.69814 0.68846 0.67924 0.67073 0.66315 0.65672 0.65156 0.64777 0.64547 0.64467
0.710  0.75260 0.74967 0.74491 0.73855 0.73087 0.72211 0.71266 0.70277 0.69282 0.68299 0.67368 0.66514 0.65749 0.65097 0.64576 0.64195 0.63962 0.63883
0.715  0.74773 0.74476 0.73998 0.73356 0.72581 0.71698 0.70744 0.69746 0.68736 0.67750 0.66810 0.65943 0.65171 0.64517 0.63988 0.63604 0.63370 0.63288
0.720  0.74277 0.73977 0.73495 0.72848 0.72060 0.71176 0.70207 0.69200 0.68187 0.67186 0.66239 0.65369 0.64590 0.63926 0.63396 0.63007 0.62770 0.62690
0.725  0.73771 0.73469 0.72983 0.72331 0.71537 0.70638 0.69667 0.68652 0.67623 0.66621 0.65665 0.64782 0.63996 0.63330 0.62793 0.62402 0.62163 0.62080
0.730  0.73256 0.72951 0.72457 0.71798 0.71004 0.70097 0.69112 0.68088 0.67058 0.66040 0.65076 0.64187 0.63399 0.62724 0.62184 0.61789 0.61548 0.61466
0.735  0.72730 0.72423 0.71926 0.71262 0.70454 0.69540 0.68554 0.67522 0.66477 0.65458 0.64486 0.63589 0.62790 0.62113 0.61566 0.61168 0.60926 0.60841
0.740  0.72194 0.71885 0.71384 0.70715 0.69902 0.68981 0.67980 0.66939 0.65894 0.64859 0.63880 0.62977 0.62176 0.61490 0.60942 0.60539 0.60295 0.60211
0.745  0.71647 0.71333 0.70831 0.70152 0.69339 0.68411 0.67403 0.66355 0.65294 0.64259 0.63272 0.62361 0.61550 0.60861 0.60307 0.59903 0.59656 0.59573
0.750  0.71089 0.70773 0.70263 0.69584 0.68759 0.67824 0.66814 0.65753 0.64692 0.63642 0.62649 0.61732 0.60915 0.60222 0.59663 0.59257 0.59009 0.58923
0.755  0.70519 0.70202 0.69689 0.69006 0.68175 0.67234 0.66211 0.65149 0.64072 0.63023 0.62017 0.61098 0.60275 0.59574 0.59014 0.58603 0.58353 0.58268
0.760  0.69938 0.69619 0.69103 0.68409 0.67579 0.66625 0.65603 0.64526 0.63449 0.62387 0.61380 0.60450 0.59622 0.58920 0.58353 0.57940 0.57689 0.57601
0.765  0.69344 0.69024 0.68505 0.67808 0.66966 0.66013 0.64977 0.63901 0.62811 0.61740 0.60727 0.59792 0.58964 0.58253 0.57685 0.57268 0.57015 0.56928
0.770  0.68739 0.68416 0.67890 0.67194 0.66347 0.65381 0.64347 0.63256 0.62160 0.61091 0.60072 0.59130 0.58292 0.57577 0.57006 0.56589 0.56333 0.56247
0.775  0.68120 0.67793 0.67267 0.66561 0.65709 0.64746 0.63698 0.62609 0.61507 0.60424 0.59399 0.58453 0.57610 0.56895 0.56318 0.55898 0.55642 0.55553
0.780  0.67488 0.67160 0.66632 0.65922 0.65066 0.64089 0.63044 0.61942 0.60834 0.59753 0.58716 0.57765 0.56922 0.56200 0.55622 0.55198 0.54940 0.54852
0.785  0.66842 0.66513 0.65982 0.65270 0.64409 0.63429 0.62371 0.61271 0.60157 0.59064 0.58028 0.57072 0.56220 0.55494 0.54914 0.54489 0.54229 0.54142
0.790  0.66182 0.65851 0.65314 0.64597 0.63733 0.62747 0.61684 0.60579 0.59461 0.58362 0.57323 0.56363 0.55507 0.54782 0.54196 0.53770 0.53509 0.53419
0.795  0.65507 0.65175 0.64636 0.63917 0.63049 0.62060 0.60993 0.59875 0.58752 0.57657 0.56606 0.55642 0.54788 0.54055 0.53467 0.53039 0.52778 0.52689
0.800  0.64817 0.64480 0.63943 0.63222 0.62344 0.61355 0.60279 0.59166 0.58039 0.56932 0.55884 0.54916 0.54053 0.53318 0.52731 0.52299 0.52037 0.51948
0.805  0.64109 0.63773 0.63229 0.62505 0.61631 0.60635 0.59560 0.58435 0.57305 0.56194 0.55143 0.54172 0.53307 0.52569 0.51980 0.51549 0.51285 0.51194
0.810  0.63386 0.63050 0.62505 0.61779 0.60895 0.59896 0.58818 0.57699 0.56557 0.55451 0.54389 0.53416 0.52549 0.51813 0.51219 0.50787 0.50523 0.50432
0.815  0.62646 0.62309 0.61764 0.61036 0.60152 0.59150 0.58070 0.56939 0.55803 0.54687 0.53630 0.52647 0.51783 0.51041 0.50446 0.50013 0.49748 0.49658
0.820  0.61888 0.61551 0.61004 0.60270 0.59383 0.58380 0.57297 0.56165 0.55026 0.53908 0.52850 0.51872 0.51000 0.50257 0.49664 0.49227 0.48962 0.48873
0.825  0.61112 0.60771 0.60223 0.59493 0.58605 0.57601 0.56508 0.55383 0.54235 0.53123 0.52056 0.51077 0.50205 0.49460 0.48866 0.48429 0.48164 0.48072
0.830  0.60316 0.59975 0.59427 0.58690 0.57801 0.56796 0.55712 0.54577 0.53436 0.52316 0.51248 0.50268 0.49395 0.48654 0.48056 0.47621 0.47354 0.47263
0.835  0.59500 0.59159 0.58611 0.57875 0.56987 0.55982 0.54889 0.53754 0.52613 0.51493 0.50425 0.49445 0.48572 0.47832 0.47233 0.46798 0.46532 0.46440
0.840  0.58663 0.58323 0.57770 0.57038 0.56145 0.55140 0.54056 0.52922 0.51773 0.50653 0.49593 0.48607 0.47740 0.46995 0.46397 0.45962 0.45696 0.45605
0.845  0.57804 0.57464 0.56913 0.56178 0.55291 0.54287 0.53196 0.52063 0.50915 0.49797 0.48739 0.47760 0.46888 0.46144 0.45546 0.45111 0.44846 0.44756
0.850  0.56920 0.56580 0.56034 0.55300 0.54407 0.53406 0.52316 0.51185 0.50049 0.48932 0.47867 0.46891 0.46020 0.45277 0.44681 0.44247 0.43982 0.43890
0.855  0.56014 0.55675 0.55125 0.54393 0.53510 0.52502 0.51424 0.50287 0.49154 0.48040 0.46979 0.46005 0.45136 0.44396 0.43804 0.43368 0.43104 0.43012
0.860  0.55083 0.54745 0.54198 0.53469 0.52581 0.51585 0.50503 0.49378 0.48240 0.47130 0.46072 0.45102 0.44236 0.43498 0.42908 0.42474 0.42210 0.42119
0.865  0.54125 0.53789 0.53245 0.52512 0.51636 0.50636 0.49558 0.48439 0.47305 0.46200 0.45146 0.44180 0.43319 0.42583 0.41996 0.41563 0.41301 0.41211
0.870  0.53140 0.52803 0.52259 0.51537 0.50657 0.49662 0.48590 0.47476 0.46348 0.45249 0.44201 0.43240 0.42383 0.41651 0.41067 0.40637 0.40376 0.40286
0.875  0.52125 0.51790 0.51251 0.50526 0.49660 0.48672 0.47606 0.46490 0.45369 0.44277 0.43236 0.42280 0.41428 0.40701 0.40120 0.39693 0.39433 0.39344
0.880  0.51080 0.50748 0.50207 0.49494 0.48626 0.47645 0.46587 0.45479 0.44376 0.43282 0.42248 0.41300 0.40454 0.39732 0.39155 0.38730 0.38473 0.38384
0.885  0.50002 0.49673 0.49138 0.48424 0.47563 0.46590 0.45540 0.44451 0.43348 0.42264 0.41238 0.40298 0.39459 0.38743 0.38168 0.37749 0.37494 0.37406
0.890  0.48888 0.48560 0.48035 0.47328 0.46476 0.45513 0.44465 0.43386 0.42294 0.41220 0.40204 0.39273 0.38442 0.37733 0.37163 0.36748 0.36495 0.36408
0.895  0.47739 0.47416 0.46891 0.46191 0.45348 0.44395 0.43365 0.42292 0.41212 0.40150 0.39145 0.38225 0.37403 0.36701 0.36137 0.35727 0.35476 0.35389
0.900  0.46552 0.46233 0.45715 0.45025 0.44193 0.43244 0.42229 0.41167 0.40100 0.39051 0.38060 0.37151 0.36338 0.35645 0.35088 0.34683 0.34434 0.34349
0.905  0.45323 0.45008 0.44499 0.43813 0.42992 0.42056 0.41056 0.40009 0.38957 0.37924 0.36946 0.36049 0.35243 0.34564 0.34016 0.33614 0.33370 0.33286
0.910  0.44051 0.43738 0.43236 0.42566 0.41752 0.40839 0.39846 0.38816 0.37781 0.36764 0.35802 0.34913 0.34126 0.33455 0.32918 0.32522 0.32282 0.32198
0.915  0.42731 0.42425 0.41932 0.41268 0.40476 0.39572 0.38597 0.37585 0.36570 0.35571 0.34626 0.33753 0.32980 0.32320 0.31790 0.31404 0.31168 0.31085
0.920  0.41361 0.41061 0.40574 0.39930 0.39147 0.38261 0.37306 0.36315 0.35320 0.34342 0.33416 0.32561 0.31803 0.31156 0.30636 0.30258 0.30025 0.29944
0.925  0.39936 0.39641 0.39168 0.38533 0.37768 0.36902 0.35969 0.35001 0.34021 0.33073 0.32162 0.31333 0.30587 0.29956 0.29452 0.29079 0.28853 0.28773
0.930  0.38452 0.38165 0.37701 0.37082 0.36335 0.35492 0.34583 0.33640 0.32685 0.31755 0.30875 0.30061 0.29341 0.28725 0.28230 0.27870 0.27650 0.27574
0.935  0.36904 0.36627 0.36176 0.35576 0.34853 0.34034 0.33144 0.32229 0.31302 0.30399 0.29545 0.28754 0.28055 0.27457 0.26976 0.26624 0.26411 0.26337
0.940  0.35287 0.35016 0.34579 0.33999 0.33299 0.32508 0.31647 0.30762 0.29866 0.28993 0.28166 0.27403 0.26721 0.26143 0.25679 0.25341 0.25134 0.25061
0.945  0.33593 0.33333 0.32913 0.32355 0.31675 0.30914 0.30085 0.29234 0.28372 0.27532 0.26730 0.25995 0.25345 0.24789 0.24341 0.24013 0.23815 0.23744
0.950  0.31814 0.31565 0.31160 0.30624 0.29973 0.29245 0.28453 0.27631 0.26806 0.26002 0.25243 0.24539 0.23911 0.23380 0.22952 0.22641 0.22450 0.22381
0.955  0.29939 0.29700 0.29318 0.28805 0.28192 0.27493 0.26740 0.25959 0.25175 0.24412 0.23683 0.23015 0.22424 0.21914 0.21511 0.21213 0.21032 0.20969
0.960  0.27955 0.27731 0.27368 0.26888 0.26306 0.25647 0.24938 0.24202 0.23463 0.22737 0.22057 0.21427 0.20865 0.20389 0.20005 0.19725 0.19554 0.19494
0.965  0.25849 0.25640 0.25301 0.24850 0.24306 0.23692 0.23031 0.22344 0.21649 0.20979 0.20339 0.19752 0.19228 0.18784 0.18427 0.18166 0.18007 0.17950
0.970  0.23597 0.23403 0.23090 0.22675 0.22175 0.21610 0.20998 0.20364 0.19731 0.19108 0.18520 0.17981 0.17503 0.17091 0.16762 0.16524 0.16377 0.16324
0.975  0.21171 0.20996 0.20714 0.20339 0.19883 0.19373 0.18818 0.18249 0.17671 0.17115 0.16584 0.16093 0.15662 0.15290 0.14996 0.14778 0.14645 0.14598
0.980  0.18528 0.18374 0.18123 0.17794 0.17392 0.16944 0.16456 0.15950 0.15449 0.14955 0.14488 0.14061 0.13679 0.13355 0.13094 0.12902 0.12786 0.12745
0.985  0.15597 0.15466 0.15256 0.14975 0.14636 0.14254 0.13847 0.13421 0.12993 0.12577 0.12185 0.11825 0.11503 0.11230 0.11010 0.10848 0.10750 0.10715
0.990  0.12247 0.12145 0.11979 0.11758 0.11493 0.11193 0.10871 0.10537 0.10203 0.09878 0.09571 0.09290 0.09038 0.08822 0.08652 0.08526 0.08449 0.08422
0.995  0.08153 0.08086 0.07976 0.07829 0.07654 0.07457 0.07246 0.07027 0.06807 0.06593 0.06390 0.06206 0.06041 0.05899 0.05787 0.05705 0.05654 0.05634
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e080.dat <==
# alpha = -0.20 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99991 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985 0.99985
0.020  0.99984 0.99984 0.99983 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99976 0.99975 0.99974 0.99974 0.99973 0.99973 0.99973 0.99972
0.025  0.99975 0.99974 0.99974 0.99973 0.99972 0.99970 0.99969 0.99967 0.99966 0.99964 0.99963 0.99961 0.99960 0.99959 0.99958 0.99958 0.99957 0.99957
0.030  0.99964 0.99963 0.99962 0.99961 0.99959 0.99957 0.99955 0.99953 0.99950 0.99948 0.99946 0.99944 0.99942 0.99941 0.99940 0.99939 0.99938 0.99938
0.035  0.99951 0.99950 0.99949 0.99947 0.99944 0.99942 0.99939 0.99936 0.99933 0.99929 0.99927 0.99924 0.99922 0.99920 0.99918 0.99917 0.99916 0.99916
0.040  0.99936 0.99935 0.99933 0.99930 0.99927 0.99924 0.99920 0.99916 0.99912 0.99908 0.99904 0.99901 0.99898 0.99895 0.99893 0.99891 0.99890 0.99890
0.045  0.99919 0.99917 0.99915 0.99912 0.99908 0.99903 0.99899 0.99894 0.99888 0.99883 0.99879 0.99874 0.99870 0.99867 0.99864 0.99862 0.99861 0.99860
0.050  0.99900 0.99898 0.99895 0.99891 0.99886 0.99881 0.99875 0.99869 0.99862 0.99856 0.99850 0.99845 0.99840 0.99836 0.99832 0.99830 0.99828 0.99828
0.055  0.99878 0.99876 0.99873 0.99868 0.99862 0.99856 0.99848 0.99841 0.99833 0.99826 0.99819 0.99812 0.99806 0.99801 0.99797 0.99794 0.99792 0.99792
0.060  0.99855 0.99853 0.99849 0.99843 0.99836 0.99828 0.99820 0.99811 0.99802 0.99793 0.99784 0.99776 0.99769 0.99763 0.99759 0.99755 0.99753 0.99752
0.065  0.99830 0.99827 0.99822 0.99816 0.99807 0.99798 0.99788 0.99778 0.99767 0.99757 0.99747 0.99737 0.99729 0.99722 0.99717 0.99713 0.99710 0.99709
0.070  0.99803 0.99799 0.99794 0.99786 0.99777 0.99766 0.99754 0.99742 0.99730 0.99718 0.99706 0.99695 0.99686 0.99678 0.99671 0.99667 0.99664 0.99662
0.075  0.99774 0.99770 0.99763 0.99754 0.99744 0.99731 0.99718 0.99704 0.99690 0.99676 0.99663 0.99650 0.99639 0.99630 0.99623 0.99617 0.99614 0.99612
0.080  0.99742 0.99738 0.99730 0.99720 0.99708 0.99694 0.99679 0.99663 0.99647 0.99631 0.99616 0.99602 0.99590 0.99579 0.99571 0.99564 0.99561 0.99559
0.085  0.99709 0.99704 0.99695 0.99684 0.99670 0.99655 0.99638 0.99620 0.99601 0.99583 0.99566 0.99551 0.99537 0.99525 0.99515 0.99508 0.99504 0.99502
0.090  0.99674 0.99668 0.99658 0.99646 0.99630 0.99613 0.99593 0.99573 0.99553 0.99533 0.99514 0.99496 0.99480 0.99467 0.99456 0.99448 0.99444 0.99441
0.095  0.99636 0.99630 0.99619 0.99605 0.99588 0.99568 0.99547 0.99524 0.99502 0.99479 0.99458 0.99439 0.99421 0.99406 0.99394 0.99385 0.99380 0.99377
0.100  0.99597 0.99590 0.99578 0.99562 0.99543 0.99521 0.99498 0.99473 0.99448 0.99423 0.99399 0.99378 0.99358 0.99342 0.99329 0.99319 0.99313 0.99310
0.105  0.99555 0.99547 0.99535 0.99517 0.99496 0.99472 0.99446 0.99419 0.99391 0.99364 0.99338 0.99314 0.99292 0.99274 0.99260 0.99249 0.99242 0.99239
0.110  0.99512 0.99503 0.99489 0.99470 0.99447 0.99421 0.99392 0.99362 0.99331 0.99302 0.99273 0.99247 0.99223 0.99203 0.99187 0.99175 0.99168 0.99165
0.115  0.99466 0.99457 0.99441 0.99420 0.99395 0.99366 0.99335 0.99302 0.99269 0.99236 0.99205 0.99176 0.99151 0.99129 0.99111 0.99099 0.99091 0.99087
0.120  0.99418 0.99408 0.99391 0.99369 0.99341 0.99310 0.99276 0.99240 0.99204 0.99168 0.99134 0.99103 0.99075 0.99051 0.99032 0.99018 0.99010 0.99006
0.125  0.99368 0.99357 0.99339 0.99315 0.99285 0.99251 0.99214 0.99175 0.99136 0.99097 0.99060 0.99026 0.98996 0.98970 0.98950 0.98935 0.98925 0.98921
0.130  0.99316 0.99304 0.99285 0.99258 0.99226 0.99189 0.99149 0.99107 0.99065 0.99023 0.98983 0.98947 0.98914 0.98886 0.98864 0.98847 0.98837 0.98832
0.135  0.99262 0.99249 0.99228 0.99200 0.99165 0.99125 0.99082 0.99037 0.98991 0.98946 0.98903 0.98864 0.98828 0.98798 0.98774 0.98757 0.98746 0.98741
0.140  0.99206 0.99192 0.99169 0.99139 0.99102 0.99059 0.99013 0.98964 0.98915 0.98866 0.98820 0.98778 0.98740 0.98707 0.98681 0.98662 0.98651 0.98647
0.145  0.99148 0.99133 0.99108 0.99076 0.99036 0.98990 0.98940 0.98888 0.98835 0.98783 0.98734 0.98688 0.98648 0.98613 0.98585 0.98565 0.98553 0.98549
0.150  0.99088 0.99071 0.99045 0.99010 0.98967 0.98918 0.98865 0.98809 0.98753 0.98698 0.98645 0.98596 0.98552 0.98515 0.98486 0.98464 0.98451 0.98446
0.155  0.99025 0.99008 0.98980 0.98942 0.98897 0.98844 0.98788 0.98728 0.98668 0.98609 0.98552 0.98500 0.98454 0.98414 0.98382 0.98359 0.98345 0.98340
0.160  0.98960 0.98942 0.98912 0.98872 0.98824 0.98768 0.98708 0.98644 0.98580 0.98517 0.98457 0.98401 0.98352 0.98310 0.98276 0.98251 0.98236 0.98231
0.165  0.98894 0.98874 0.98842 0.98800 0.98748 0.98689 0.98625 0.98557 0.98489 0.98422 0.98358 0.98299 0.98247 0.98202 0.98166 0.98140 0.98124 0.98118
0.170  0.98825 0.98804 0.98770 0.98725 0.98670 0.98607 0.98540 0.98468 0.98396 0.98324 0.98256 0.98194 0.98138 0.98091 0.98052 0.98024 0.98007 0.98001
0.175  0.98753 0.98731 0.98696 0.98648 0.98590 0.98523 0.98451 0.98375 0.98299 0.98223 0.98152 0.98085 0.98026 0.97976 0.97935 0.97906 0.97888 0.97881
0.180  0.98680 0.98657 0.98619 0.98569 0.98507 0.98437 0.98361 0.98280 0.98199 0.98119 0.98044 0.97973 0.97911 0.97858 0.97815 0.97784 0.97765 0.97758
0.185  0.98604 0.98580 0.98540 0.98487 0.98422 0.98348 0.98267 0.98182 0.98097 0.98013 0.97933 0.97858 0.97792 0.97736 0.97691 0.97658 0.97638 0.97630
0.190  0.98527 0.98501 0.98459 0.98403 0.98334 0.98256 0.98171 0.98082 0.97992 0.97903 0.97818 0.97740 0.97671 0.97611 0.97564 0.97529 0.97508 0.97499
0.195  0.98447 0.98419 0.98376 0.98316 0.98244 0.98162 0.98072 0.97978 0.97883 0.97790 0.97701 0.97618 0.97545 0.97483 0.97433 0.97396 0.97374 0.97365
0.200  0.98365 0.98336 0.98290 0.98227 0.98152 0.98065 0.97971 0.97872 0.97772 0.97674 0.97580 0.97494 0.97417 0.97351 0.97298 0.97260 0.97236 0.97227
0.205  0.98280 0.98250 0.98202 0.98136 0.98056 0.97966 0.97867 0.97763 0.97658 0.97555 0.97456 0.97366 0.97285 0.97216 0.97161 0.97120 0.97095 0.97085
0.210  0.98193 0.98162 0.98111 0.98042 0.97959 0.97863 0.97760 0.97651 0.97541 0.97432 0.97329 0.97234 0.97149 0.97077 0.97019 0.96977 0.96951 0.96942
0.215  0.98104 0.98071 0.98018 0.97946 0.97859 0.97759 0.97650 0.97536 0.97421 0.97307 0.97199 0.97099 0.97011 0.96935 0.96874 0.96830 0.96803 0.96794
0.220  0.98013 0.97979 0.97923 0.97847 0.97756 0.97651 0.97538 0.97418 0.97298 0.97179 0.97066 0.96962 0.96868 0.96789 0.96726 0.96679 0.96651 0.96641
0.225  0.97920 0.97883 0.97825 0.97746 0.97651 0.97541 0.97423 0.97298 0.97172 0.97047 0.96929 0.96820 0.96723 0.96640 0.96574 0.96525 0.96495 0.96485
0.230  0.97824 0.97786 0.97725 0.97643 0.97543 0.97429 0.97305 0.97174 0.97043 0.96913 0.96789 0.96676 0.96574 0.96488 0.96418 0.96367 0.96336 0.96326
0.235  0.97726 0.97686 0.97622 0.97537 0.97433 0.97313 0.97184 0.97048 0.96911 0.96775 0.96646 0.96528 0.96422 0.96331 0.96259 0.96206 0.96174 0.96162
0.240  0.97625 0.97584 0.97517 0.97428 0.97320 0.97195 0.97060 0.96919 0.96775 0.96634 0.96500 0.96376 0.96266 0.96172 0.96096 0.96041 0.96007 0.95995
0.245  0.97522 0.97479 0.97410 0.97317 0.97204 0.97075 0.96934 0.96786 0.96637 0.96490 0.96351 0.96221 0.96106 0.96009 0.95930 0.95872 0.95837 0.95824
0.250  0.97417 0.97372 0.97300 0.97204 0.97086 0.96951 0.96805 0.96651 0.96496 0.96343 0.96198 0.96063 0.95944 0.95842 0.95760 0.95700 0.95664 0.95650
0.255  0.97309 0.97263 0.97188 0.97088 0.96965 0.96825 0.96673 0.96513 0.96352 0.96193 0.96042 0.95902 0.95778 0.95671 0.95587 0.95524 0.95486 0.95472
0.260  0.97199 0.97151 0.97073 0.96969 0.96842 0.96696 0.96538 0.96372 0.96204 0.96040 0.95882 0.95737 0.95608 0.95498 0.95409 0.95345 0.95305 0.95292
0.265  0.97087 0.97037 0.96956 0.96847 0.96716 0.96565 0.96400 0.96228 0.96054 0.95883 0.95719 0.95569 0.95435 0.95320 0.95229 0.95161 0.95121 0.95107
0.270  0.96972 0.96920 0.96836 0.96724 0.96587 0.96430 0.96260 0.96081 0.95900 0.95723 0.95553 0.95397 0.95258 0.95139 0.95044 0.94974 0.94932 0.94918
0.275  0.96855 0.96801 0.96714 0.96597 0.96455 0.96293 0.96116 0.95931 0.95744 0.95560 0.95384 0.95222 0.95078 0.94955 0.94856 0.94784 0.94740 0.94725
0.280  0.96735 0.96679 0.96589 0.96468 0.96321 0.96153 0.95970 0.95778 0.95584 0.95393 0.95211 0.95043 0.94894 0.94767 0.94664 0.94590 0.94544 0.94528
0.285  0.96612 0.96555 0.96462 0.96336 0.96184 0.96010 0.95821 0.95622 0.95421 0.95223 0.95035 0.94861 0.94707 0.94575 0.94469 0.94392 0.94344 0.94328
0.290  0.96488 0.96428 0.96332 0.96202 0.96044 0.95864 0.95668 0.95463 0.95255 0.95050 0.94856 0.94676 0.94516 0.94379 0.94270 0.94190 0.94141 0.94123
0.295  0.96360 0.96299 0.96199 0.96065 0.95902 0.95715 0.95513 0.95301 0.95085 0.94874 0.94673 0.94487 0.94321 0.94180 0.94067 0.93984 0.93934 0.93915
0.300  0.96230 0.96167 0.96064 0.95925 0.95757 0.95564 0.95355 0.95135 0.94913 0.94695 0.94486 0.94294 0.94123 0.93977 0.93860 0.93775 0.93723 0.93706
0.305  0.96098 0.96032 0.95926 0.95783 0.95609 0.95410 0.95193 0.94967 0.94737 0.94512 0.94297 0.94098 0.93921 0.93771 0.93650 0.93562 0.93508 0.93490
0.310  0.95963 0.95895 0.95785 0.95637 0.95458 0.95252 0.95029 0.94795 0.94558 0.94326 0.94104 0.93899 0.93716 0.93561 0.93436 0.93345 0.93290 0.93271
0.315  0.95825 0.95755 0.95642 0.95489 0.95304 0.95092 0.94862 0.94621 0.94376 0.94135 0.93907 0.93696 0.93507 0.93347 0.93218 0.93124 0.93067 0.93047
0.320  0.95685 0.95613 0.95496 0.95338 0.95148 0.94929 0.94691 0.94442 0.94191 0.93943 0.93707 0.93489 0.93295 0.93130 0.92997 0.92900 0.92841 0.92820
0.325  0.95542 0.95467 0.95346 0.95184 0.94988 0.94763 0.94518 0.94261 0.94002 0.93746 0.93504 0.93279 0.93079 0.92908 0.92772 0.92672 0.92611 0.92589
0.330  0.95396 0.95319 0.95195 0.95028 0.94825 0.94594 0.94342 0.94077 0.93810 0.93547 0.93296 0.93065 0.92859 0.92683 0.92543 0.92440 0.92377 0.92354
0.335  0.95247 0.95168 0.95041 0.94869 0.94660 0.94421 0.94162 0.93890 0.93614 0.93344 0.93085 0.92847 0.92635 0.92454 0.92310 0.92204 0.92139 0.92118
0.340  0.95096 0.95015 0.94883 0.94707 0.94491 0.94246 0.93979 0.93699 0.93415 0.93137 0.92871 0.92626 0.92408 0.92222 0.92073 0.91964 0.91897 0.91875
0.345  0.94942 0.94858 0.94723 0.94541 0.94320 0.94068 0.93792 0.93505 0.93213 0.92927 0.92653 0.92402 0.92177 0.91986 0.91832 0.91720 0.91652 0.91628
0.350  0.94785 0.94699 0.94560 0.94373 0.94146 0.93886 0.93603 0.93308 0.93008 0.92712 0.92432 0.92173 0.91942 0.91746 0.91587 0.91472 0.91402 0.91378
0.355  0.94626 0.94537 0.94395 0.94202 0.93969 0.93702 0.93411 0.93106 0.92799 0.92495 0.92207 0.91941 0.91704 0.91502 0.91339 0.91221 0.91148 0.91123
0.360  0.94463 0.94373 0.94226 0.94029 0.93788 0.93514 0.93215 0.92902 0.92586 0.92275 0.91979 0.91705 0.91461 0.91253 0.91087 0.90965 0.90891 0.90864
0.365  0.94298 0.94205 0.94054 0.93851 0.93605 0.93323 0.93017 0.92695 0.92370 0.92051 0.91746 0.91465 0.91215 0.91002 0.90831 0.90706 0.90629 0.90602
0.370  0.94130 0.94034 0.93880 0.93671 0.93418 0.93129 0.92814 0.92485 0.92150 0.91823 0.91510 0.91222 0.90965 0.90746 0.90570 0.90442 0.90364 0.90337
0.375  0.93959 0.93861 0.93702 0.93487 0.93228 0.92931 0.92609 0.92271 0.91928 0.91592 0.91271 0.90975 0.90711 0.90487 0.90306 0.90174 0.90094 0.90067
0.380  0.93784 0.93684 0.93521 0.93301 0.93035 0.92730 0.92399 0.92053 0.91701 0.91356 0.91028 0.90724 0.90453 0.90223 0.90038 0.89903 0.89821 0.89792
0.385  0.93607 0.93504 0.93337 0.93112 0.92839 0.92527 0.92187 0.91831 0.91472 0.91117 0.90781 0.90469 0.90192 0.89956 0.89766 0.89627 0.89543 0.89513
0.390  0.93427 0.93321 0.93150 0.92919 0.92639 0.92320 0.91971 0.91606 0.91238 0.90875 0.90530 0.90210 0.89927 0.89684 0.89490 0.89348 0.89261 0.89230
0.395  0.93244 0.93136 0.92959 0.92724 0.92437 0.92109 0.91752 0.91379 0.91000 0.90629 0.90274 0.89948 0.89657 0.89409 0.89210 0.89064 0.88975 0.88946
0.400  0.93057 0.92947 0.92766 0.92525 0.92231 0.91895 0.91530 0.91147 0.90759 0.90379 0.90016 0.89682 0.89383 0.89129 0.88925 0.88776 0.88685 0.88655
0.405  0.92868 0.92754 0.92570 0.92323 0.92022 0.91678 0.91304 0.90912 0.90515 0.90126 0.89754 0.89412 0.89106 0.88846 0.88637 0.88484 0.88391 0.88359
0.410  0.92675 0.92559 0.92370 0.92117 0.91808 0.91456 0.91073 0.90673 0.90267 0.89868 0.89488 0.89137 0.88825 0.88558 0.88344 0.88188 0.88093 0.88060
0.415  0.92479 0.92360 0.92167 0.91908 0.91592 0.91232 0.90840 0.90430 0.90015 0.89607 0.89218 0.88859 0.88539 0.88266 0.88048 0.87888 0.87791 0.87756
0.420  0.92280 0.92158 0.91961 0.91695 0.91373 0.91004 0.90604 0.90184 0.89760 0.89342 0.88943 0.88577 0.88250 0.87971 0.87747 0.87584 0.87484 0.87451
0.425  0.92078 0.91953 0.91751 0.91479 0.91150 0.90773 0.90364 0.89934 0.89499 0.89073 0.88666 0.88291 0.87956 0.87671 0.87442 0.87275 0.87173 0.87139
0.430  0.91872 0.91744 0.91538 0.91260 0.90923 0.90539 0.90120 0.89681 0.89236 0.88800 0.88384 0.88000 0.87658 0.87367 0.87133 0.86962 0.86858 0.86822
0.435  0.91663 0.91532 0.91322 0.91038 0.90693 0.90300 0.89872 0.89424 0.88969 0.88523 0.88098 0.87705 0.87357 0.87059 0.86820 0.86645 0.86539 0.86502
0.440  0.91450 0.91317 0.91101 0.90812 0.90460 0.90057 0.89619 0.89162 0.88698 0.88242 0.87809 0.87407 0.87051 0.86746 0.86502 0.86324 0.86215 0.86177
0.445  0.91234 0.91098 0.90877 0.90582 0.90221 0.89811 0.89364 0.88896 0.88423 0.87958 0.87513 0.87105 0.86740 0.86429 0.86180 0.85998 0.85887 0.85849
0.450  0.91014 0.90875 0.90650 0.90349 0.89980 0.89562 0.89106 0.88628 0.88143 0.87669 0.87216 0.86798 0.86425 0.86109 0.85854 0.85668 0.85554 0.85516
0.455  0.90791 0.90649 0.90420 0.90112 0.89736 0.89308 0.88843 0.88355 0.87861 0.87375 0.86914 0.86487 0.86107 0.85783 0.85523 0.85333 0.85218 0.85178
0.460  0.90565 0.90420 0.90185 0.89870 0.89488 0.89051 0.88576 0.88079 0.87574 0.87079 0.86608 0.86172 0.85784 0.85453 0.85188 0.84995 0.84876 0.84835
0.465  0.90334 0.90187 0.89947 0.89626 0.89236 0.88790 0.88304 0.87796 0.87284 0.86778 0.86296 0.85853 0.85457 0.85119 0.84849 0.84651 0.84531 0.84488
0.470  0.90100 0.89950 0.89706 0.89378 0.88980 0.88524 0.88030 0.87512 0.86987 0.86473 0.85982 0.85529 0.85125 0.84781 0.84505 0.84303 0.84181 0.84139
0.475  0.89862 0.89709 0.89460 0.89126 0.88718 0.88255 0.87751 0.87223 0.86688 0.86164 0.85663 0.85200 0.84789 0.84439 0.84157 0.83951 0.83826 0.83783
0.480  0.89621 0.89464 0.89211 0.88870 0.88455 0.87983 0.87469 0.86930 0.86385 0.85849 0.85340 0.84868 0.84449 0.84091 0.83804 0.83595 0.83467 0.83423
0.485  0.89375 0.89216 0.88957 0.88610 0.88187 0.87706 0.87182 0.86634 0.86078 0.85531 0.85011 0.84532 0.84104 0.83740 0.83447 0.83234 0.83103 0.83058
0.490  0.89126 0.88962 0.88699 0.88346 0.87915 0.87425 0.86889 0.86330 0.85766 0.85210 0.84679 0.84191 0.83754 0.83384 0.83086 0.82868 0.82735 0.82690
0.495  0.88872 0.88706 0.88438 0.88077 0.87640 0.87138 0.86595 0.86025 0.85448 0.84883 0.84343 0.83844 0.83401 0.83023 0.82719 0.82497 0.82362 0.82316
0.500  0.88615 0.88446 0.88172 0.87805 0.87359 0.86849 0.86296 0.85716 0.85128 0.84551 0.84002 0.83494 0.83043 0.82657 0.82348 0.82122 0.81985 0.81937
0.505  0.88353 0.88181 0.87903 0.87529 0.87073 0.86556 0.85992 0.85402 0.84804 0.84216 0.83655 0.83140 0.82679 0.82287 0.81973 0.81743 0.81603 0.81553
0.510  0.88087 0.87912 0.87629 0.87249 0.86785 0.86258 0.85682 0.85081 0.84474 0.83876 0.83306 0.82781 0.82312 0.81913 0.81592 0.81358 0.81216 0.81167
0.515  0.87817 0.87639 0.87351 0.86964 0.86492 0.85956 0.85370 0.84758 0.84139 0.83532 0.82952 0.82416 0.81940 0.81534 0.81207 0.80969 0.80824 0.80774
0.520  0.87543 0.87362 0.87069 0.86675 0.86195 0.85647 0.85054 0.84431 0.83801 0.83181 0.82593 0.82047 0.81563 0.81149 0.80818 0.80575 0.80428 0.80376
0.525  0.87265 0.87081 0.86782 0.86380 0.85894 0.85337 0.84733 0.84100 0.83458 0.82828 0.82227 0.81675 0.81180 0.80761 0.80424 0.80177 0.80026 0.79976
0.530  0.86982 0.86795 0.86490 0.86082 0.85585 0.85021 0.84407 0.83760 0.83110 0.82470 0.81859 0.81297 0.80794 0.80367 0.80024 0.79773 0.79620 0.79568
0.535  0.86694 0.86504 0.86194 0.85780 0.85275 0.84701 0.84074 0.83420 0.82757 0.82105 0.81486 0.80913 0.80404 0.79968 0.79620 0.79365 0.79209 0.79156
0.540  0.86403 0.86209 0.85894 0.85473 0.84960 0.84374 0.83739 0.83074 0.82400 0.81738 0.81108 0.80526 0.80007 0.79565 0.79211 0.78951 0.78794 0.78738
0.545  0.86106 0.85909 0.85590 0.85161 0.84640 0.84045 0.83400 0.82723 0.82038 0.81366 0.80724 0.80133 0.79606 0.79157 0.78796 0.78533 0.78373 0.78318
0.550  0.85805 0.85604 0.85280 0.84845 0.84315 0.83711 0.83055 0.82365 0.81670 0.80988 0.80336 0.79734 0.79200 0.78743 0.78377 0.78110 0.77947 0.77891
0.555  0.85499 0.85295 0.84966 0.84522 0.83983 0.83372 0.82703 0.82005 0.81298 0.80604 0.79944 0.79333 0.78789 0.78325 0.77954 0.77682 0.77516 0.77458
0.560  0.85188 0.84980 0.84647 0.84196 0.83649 0.83025 0.82349 0.81640 0.80922 0.80217 0.79544 0.78925 0.78372 0.77902 0.77524 0.77248 0.77080 0.77023
0.565  0.84872 0.84661 0.84321 0.83865 0.83310 0.82676 0.81990 0.81269 0.80540 0.79825 0.79142 0.78511 0.77951 0.77474 0.77090 0.76809 0.76639 0.76580
0.570  0.84551 0.84337 0.83991 0.83529 0.82965 0.82322 0.81622 0.80892 0.80152 0.79425 0.78734 0.78094 0.77525 0.77039 0.76651 0.76366 0.76192 0.76132
0.575  0.84225 0.84008 0.83657 0.83188 0.82616 0.81963 0.81253 0.80512 0.79760 0.79022 0.78319 0.77672 0.77093 0.76601 0.76205 0.75917 0.75741 0.75681
0.580  0.83893 0.83674 0.83318 0.82840 0.82258 0.81595 0.80878 0.80126 0.79364 0.78615 0.77901 0.77242 0.76656 0.76157 0.75755 0.75462 0.75284 0.75223
0.585  0.83556 0.83334 0.82973 0.82487 0.81898 0.81226 0.80498 0.79732 0.78959 0.78199 0.77477 0.76809 0.76215 0.75707 0.75300 0.75003 0.74821 0.74759
0.590  0.83214 0.82988 0.82622 0.82130 0.81533 0.80851 0.80109 0.79335 0.78551 0.77781 0.77046 0.76370 0.75766 0.75252 0.74839 0.74538 0.74354 0.74292
0.595  0.82867 0.82637 0.82266 0.81767 0.81162 0.80471 0.79718 0.78934 0.78138 0.77357 0.76612 0.75924 0.75313 0.74791 0.74373 0.74067 0.73881 0.73817
0.600  0.82513 0.82280 0.81903 0.81399 0.80782 0.80081 0.79322 0.78523 0.77717 0.76925 0.76172 0.75475 0.74855 0.74326 0.73902 0.73591 0.73402 0.73337
0.605  0.82154 0.81918 0.81536 0.81024 0.80400 0.79689 0.78916 0.78110 0.77293 0.76490 0.75724 0.75020 0.74390 0.73855 0.73424 0.73110 0.72919 0.72854
0.610  0.81789 0.81550 0.81163 0.80642 0.80012 0.79292 0.78508 0.77691 0.76863 0.76049 0.75273 0.74557 0.73921 0.73377 0.72942 0.72623 0.72429 0.72362
0.615  0.81418 0.81176 0.80784 0.80257 0.79618 0.78888 0.78095 0.77263 0.76424 0.75600 0.74817 0.74091 0.73444 0.72895 0.72453 0.72130 0.71933 0.71865
0.620  0.81041 0.80796 0.80399 0.79865 0.79214 0.78476 0.77675 0.76833 0.75983 0.75148 0.74351 0.73619 0.72964 0.72407 0.71959 0.71632 0.71433 0.71365
0.625  0.80658 0.80410 0.80008 0.79467 0.78809 0.78060 0.77246 0.76396 0.75536 0.74690 0.73883 0.73138 0.72477 0.71912 0.71459 0.71128 0.70926 0.70856
0.630  0.80269 0.80017 0.79608 0.79060 0.78396 0.77639 0.76814 0.75950 0.75079 0.74222 0.73406 0.72655 0.71983 0.71412 0.70952 0.70617 0.70413 0.70344
0.635  0.79873 0.79618 0.79204 0.78649 0.77978 0.77207 0.76376 0.75501 0.74619 0.73752 0.72926 0.72162 0.71485 0.70905 0.70441 0.70102 0.69895 0.69824
0.640  0.79470 0.79211 0.78794 0.78233 0.77549 0.76773 0.75928 0.75047 0.74150 0.73272 0.72439 0.71667 0.70978 0.70394 0.69924 0.69579 0.69370 0.69298
0.645  0.79061 0.78799 0.78377 0.77809 0.77117 0.76332 0.75477 0.74581 0.73678 0.72790 0.71943 0.71164 0.70468 0.69876 0.69399 0.69052 0.68840 0.68768
0.650  0.78645 0.78380 0.77953 0.77378 0.76679 0.75881 0.75019 0.74113 0.73199 0.72301 0.71445 0.70654 0.69951 0.69351 0.68870 0.68517 0.68303 0.68229
0.655  0.78222 0.77954 0.77520 0.76938 0.76233 0.75426 0.74551 0.73639 0.72710 0.71802 0.70936 0.70139 0.69426 0.68821 0.68333 0.67977 0.67761 0.67687
0.660  0.77791 0.77521 0.77081 0.76493 0.75778 0.74965 0.74080 0.73153 0.72219 0.71300 0.70424 0.69615 0.68897 0.68282 0.67791 0.67431 0.67211 0.67136
0.665  0.77354 0.77080 0.76636 0.76042 0.75318 0.74496 0.73601 0.72665 0.71720 0.70787 0.69905 0.69088 0.68359 0.67740 0.67241 0.66878 0.66656 0.66582
0.670  0.76908 0.76632 0.76183 0.75582 0.74852 0.74017 0.73113 0.72166 0.71211 0.70272 0.69377 0.68550 0.67817 0.67189 0.66686 0.66319 0.66095 0.66018
0.675  0.76455 0.76176 0.75723 0.75113 0.74373 0.73534 0.72621 0.71664 0.70698 0.69749 0.68845 0.68010 0.67265 0.66633 0.66124 0.65752 0.65526 0.65448
0.680  0.75995 0.75711 0.75254 0.74638 0.73892 0.73043 0.72116 0.71154 0.70174 0.69216 0.68303 0.67461 0.66710 0.66069 0.65556 0.65181 0.64952 0.64874
0.685  0.75525 0.75239 0.74776 0.74156 0.73402 0.72541 0.71609 0.70633 0.69648 0.68680 0.67757 0.66904 0.66145 0.65499 0.64981 0.64601 0.64370 0.64290
0.690  0.75048 0.74759 0.74291 0.73666 0.72900 0.72036 0.71094 0.70108 0.69109 0.68132 0.67200 0.66342 0.65575 0.64921 0.64398 0.64015 0.63782 0.63703
0.695  0.74562 0.74271 0.73799 0.73164 0.72395 0.71517 0.70567 0.69571 0.68567 0.67580 0.66639 0.65770 0.64996 0.64338 0.63810 0.63422 0.63187 0.63106
0.700  0.74068 0.73774 0.73298 0.72657 0.71881 0.70995 0.70036 0.69031 0.68017 0.67017 0.66068 0.65194 0.64412 0.63746 0.63213 0.62823 0.62585 0.62504
0.705  0.73565 0.73268 0.72784 0.72141 0.71354 0.70465 0.69492 0.68483 0.67456 0.66451 0.65492 0.64607 0.63819 0.63149 0.62611 0.62216 0.61976 0.61893
0.710  0.73052 0.72753 0.72266 0.71613 0.70823 0.69921 0.68945 0.67922 0.66890 0.65872 0.64905 0.64016 0.63221 0.62542 0.62000 0.61602 0.61360 0.61278
0.715  0.72531 0.72227 0.71738 0.71080 0.70283 0.69374 0.68389 0.67357 0.66312 0.65290 0.64315 0.63414 0.62612 0.61930 0.61381 0.60981 0.60737 0.60653
0.720  0.71999 0.71693 0.71200 0.70537 0.69729 0.68817 0.67819 0.66779 0.65730 0.64694 0.63712 0.62807 0.61998 0.61308 0.60757 0.60353 0.60106 0.60022
0.725  0.71458 0.71150 0.70653 0.69984 0.69170 0.68246 0.67245 0.66197 0.65134 0.64096 0.63105 0.62190 0.61374 0.60681 0.60123 0.59716 0.59468 0.59382
0.730  0.70907 0.70597 0.70092 0.69418 0.68602 0.67671 0.66657 0.65600 0.64535 0.63483 0.62485 0.61563 0.60745 0.60044 0.59483 0.59072 0.58822 0.58737
0.735  0.70345 0.70033 0.69525 0.68846 0.68019 0.67081 0.66065 0.65000 0.63922 0.62867 0.61861 0.60932 0.60104 0.59401 0.58834 0.58421 0.58169 0.58081
0.740  0.69773 0.69458 0.68947 0.68264 0.67431 0.66486 0.65457 0.64385 0.63305 0.62237 0.61225 0.60289 0.59459 0.58748 0.58178 0.57761 0.57507 0.57421
0.745  0.69190 0.68871 0.68359 0.67666 0.66833 0.65881 0.64846 0.63766 0.62673 0.61603 0.60584 0.59641 0.58802 0.58088 0.57513 0.57094 0.56838 0.56752
0.750  0.68595 0.68274 0.67755 0.67062 0.66218 0.65260 0.64222 0.63132 0.62037 0.60955 0.59929 0.58981 0.58136 0.57418 0.56839 0.56418 0.56161 0.56073
0.755  0.67988 0.67666 0.67144 0.66447 0.65598 0.64635 0.63586 0.62493 0.61385 0.60302 0.59265 0.58315 0.57464 0.56739 0.56159 0.55734 0.55475 0.55387
0.760  0.67369 0.67046 0.66522 0.65816 0.64967 0.63992 0.62942 0.61837 0.60728 0.59635 0.58596 0.57636 0.56781 0.56054 0.55469 0.55042 0.54781 0.54691
0.765  0.66739 0.66414 0.65887 0.65177 0.64319 0.63344 0.62283 0.61178 0.60058 0.58957 0.57913 0.56948 0.56092 0.55358 0.54771 0.54340 0.54079 0.53989
0.770  0.66095 0.65769 0.65236 0.64527 0.63664 0.62678 0.61618 0.60501 0.59375 0.58274 0.57224 0.56254 0.55390 0.54653 0.54063 0.53631 0.53367 0.53278
0.775  0.65439 0.65108 0.64575 0.63859 0.62991 0.62006 0.60935 0.59819 0.58687 0.57576 0.56521 0.55547 0.54678 0.53940 0.53345 0.52912 0.52647 0.52556
0.780  0.64769 0.64437 0.63902 0.63182 0.62311 0.61316 0.60246 0.59119 0.57983 0.56872 0.55807 0.54829 0.53960 0.53216 0.52621 0.52183 0.51918 0.51828
0.785  0.64085 0.63752 0.63215 0.62493 0.61618 0.60620 0.59539 0.58413 0.57273 0.56152 0.55088 0.54105 0.53229 0.52482 0.51885 0.51447 0.51179 0.51090
0.790  0.63386 0.63052 0.62510 0.61784 0.60906 0.59904 0.58819 0.57690 0.56545 0.55420 0.54353 0.53367 0.52487 0.51741 0.51138 0.50700 0.50432 0.50340
0.795  0.62673 0.62338 0.61794 0.61066 0.60186 0.59180 0.58093 0.56953 0.55805 0.54682 0.53606 0.52617 0.51739 0.50987 0.50383 0.49943 0.49674 0.49583
0.800  0.61944 0.61606 0.61063 0.60334 0.59445 0.58440 0.57346 0.56210 0.55059 0.53927 0.52853 0.51861 0.50977 0.50222 0.49619 0.49176 0.48906 0.48816
0.805  0.61198 0.60860 0.60313 0.59581 0.58696 0.57686 0.56592 0.55447 0.54293 0.53159 0.52083 0.51089 0.50203 0.49447 0.48842 0.48400 0.48129 0.48036
0.810  0.60436 0.60099 0.59550 0.58818 0.57925 0.56913 0.55817 0.54677 0.53514 0.52385 0.51301 0.50305 0.49418 0.48664 0.48055 0.47612 0.47341 0.47249
0.815  0.59658 0.59320 0.58771 0.58037 0.57145 0.56131 0.55035 0.53886 0.52729 0.51591 0.50512 0.49510 0.48625 0.47866 0.47257 0.46814 0.46543 0.46451
0.820  0.58861 0.58523 0.57974 0.57236 0.56342 0.55327 0.54230 0.53080 0.51922 0.50784 0.49704 0.48706 0.47817 0.47058 0.46450 0.46004 0.45733 0.45642
0.825  0.58046 0.57706 0.57156 0.56422 0.55528 0.54513 0.53409 0.52266 0.51101 0.49968 0.48883 0.47886 0.46996 0.46237 0.45630 0.45184 0.44913 0.44820
0.830  0.57212 0.56872 0.56323 0.55584 0.54690 0.53676 0.52579 0.51430 0.50272 0.49134 0.48049 0.47052 0.46162 0.45407 0.44797 0.44353 0.44081 0.43988
0.835  0.56358 0.56019 0.55470 0.54733 0.53840 0.52827 0.51724 0.50577 0.49420 0.48284 0.47201 0.46204 0.45316 0.44562 0.43953 0.43509 0.43238 0.43145
0.840  0.55483 0.55145 0.54594 0.53860 0.52965 0.51953 0.50859 0.49714 0.48553 0.47418 0.46342 0.45343 0.44460 0.43703 0.43096 0.42653 0.42382 0.42290
0.845  0.54587 0.54249 0.53700 0.52965 0.52076 0.51067 0.49969 0.48826 0.47668 0.46537 0.45464 0.44472 0.43587 0.42832 0.42225 0.41784 0.41514 0.41423
0.850  0.53667 0.53329 0.52784 0.52052 0.51160 0.50155 0.49060 0.47921 0.46773 0.45645 0.44569 0.43581 0.42699 0.41947 0.41342 0.40902 0.40633 0.40540
0.855  0.52724 0.52388 0.51842 0.51112 0.50229 0.49221 0.48138 0.46996 0.45854 0.44730 0.43659 0.42674 0.41796 0.41047 0.40447 0.40007 0.39739 0.39647
0.860  0.51757 0.51423 0.50880 0.50154 0.49269 0.48273 0.47188 0.46059 0.44915 0.43798 0.42732 0.41752 0.40878 0.40133 0.39536 0.39097 0.38831 0.38740
0.865  0.50765 0.50432 0.49893 0.49166 0.48293 0.47295 0.46217 0.45095 0.43957 0.42846 0.41787 0.40813 0.39944 0.39203 0.38610 0.38174 0.37909 0.37818
0.870  0.49745 0.49412 0.48876 0.48159 0.47285 0.46294 0.45223 0.44109 0.42979 0.41876 0.40824 0.39857 0.38994 0.38258 0.37669 0.37236 0.36973 0.36883
0.875  0.48697 0.48368 0.47835 0.47119 0.46258 0.45276 0.44213 0.43100 0.41980 0.40885 0.39842 0.38883 0.38027 0.37296 0.36712 0.36282 0.36021 0.35932
0.880  0.47620 0.47293 0.46762 0.46057 0.45198 0.44224 0.43171 0.42069 0.40965 0.39874 0.38840 0.37889 0.37041 0.36318 0.35739 0.35313 0.35054 0.34965
0.885  0.46511 0.46188 0.45663 0.44960 0.44110 0.43146 0.42104 0.41019 0.39921 0.38841 0.37817 0.36877 0.36038 0.35321 0.34746 0.34326 0.34070 0.33983
0.890  0.45369 0.45048 0.44532 0.43838 0.42998 0.42046 0.41009 0.39938 0.38852 0.37784 0.36773 0.35844 0.35014 0.34306 0.33737 0.33323 0.33069 0.32983
0.895  0.44193 0.43877 0.43364 0.42678 0.41849 0.40909 0.39891 0.38829 0.37757 0.36704 0.35706 0.34789 0.33971 0.33272 0.32710 0.32301 0.32051 0.31965
0.900  0.42980 0.42670 0.42165 0.41490 0.40673 0.39741 0.38740 0.37691 0.36636 0.35598 0.34615 0.33712 0.32905 0.32217 0.31664 0.31260 0.31013 0.30929
0.905  0.41729 0.41423 0.40927 0.40259 0.39456 0.38539 0.37554 0.36523 0.35486 0.34466 0.33499 0.32611 0.31814 0.31140 0.30596 0.30198 0.29956 0.29873
0.910  0.40437 0.40135 0.39647 0.38996 0.38202 0.37308 0.36336 0.35324 0.34306 0.33305 0.32356 0.31480 0.30702 0.30039 0.29507 0.29116 0.28879 0.28797
0.915  0.39102 0.38806 0.38329 0.37686 0.36915 0.36034 0.35081 0.34091 0.33094 0.32114 0.31185 0.30327 0.29566 0.28916 0.28393 0.28012 0.27779 0.27699
0.920  0.37719 0.37431 0.36961 0.36338 0.35579 0.34719 0.33789 0.32821 0.31848 0.30891 0.29984 0.29146 0.28403 0.27768 0.27257 0.26885 0.26656 0.26577
0.925  0.36287 0.36004 0.35550 0.34939 0.34199 0.33361 0.32455 0.31514 0.30560 0.29634 0.28746 0.27935 0.27207 0.26589 0.26095 0.25731 0.25509 0.25432
0.930  0.34800 0.34527 0.34083 0.33489 0.32771 0.31957 0.31078 0.30165 0.29238 0.28335 0.27478 0.26687 0.25985 0.25385 0.24903 0.24551 0.24336 0.24263
0.935  0.33257 0.32993 0.32564 0.31990 0.31297 0.30510 0.29654 0.28771 0.27876 0.27002 0.26174 0.25409 0.24730 0.24150 0.23683 0.23342 0.23134 0.23063
0.940  0.31652 0.31395 0.30981 0.30429 0.29760 0.29003 0.28179 0.27329 0.26468 0.25627 0.24829 0.24093 0.23436 0.22878 0.22429 0.22102 0.21902 0.21832
0.945  0.29978 0.29733 0.29336 0.28808 0.28163 0.27438 0.26649 0.25835 0.25010 0.24205 0.23437 0.22732 0.22107 0.21572 0.21142 0.20827 0.20636 0.20569
0.950  0.28229 0.27996 0.27617 0.27112 0.26499 0.25809 0.25058 0.24277 0.23492 0.22726 0.22001 0.21330 0.20731 0.20223 0.19814 0.19516 0.19333 0.19269
0.955  0.26399 0.26176 0.25820 0.25340 0.24765 0.24108 0.23399 0.22662 0.21921 0.21197 0.20507 0.19874 0.19312 0.18829 0.18446 0.18162 0.17990 0.17931
0.960  0.24475 0.24268 0.23932 0.23486 0.22943 0.22329 0.21665 0.20975 0.20281 0.19600 0.18959 0.18366 0.17837 0.17388 0.17026 0.16762 0.16601 0.16545
0.965  0.22448 0.22257 0.21946 0.21530 0.21028 0.20459 0.19845 0.19207 0.18560 0.17935 0.17338 0.16790 0.16301 0.15886 0.15552 0.15308 0.15159 0.15106
0.970  0.20301 0.20125 0.19841 0.19462 0.19004 0.18486 0.17924 0.17340 0.16756 0.16182 0.15638 0.15140 0.14697 0.14316 0.14012 0.13791 0.13655 0.13607
0.975  0.18014 0.17856 0.17603 0.17265 0.16853 0.16390 0.15886 0.15367 0.14842 0.14334 0.13849 0.13400 0.13006 0.12666 0.12396 0.12197 0.12076 0.12033
0.980  0.15554 0.15418 0.15196 0.14902 0.14544 0.14143 0.13707 0.13253 0.12802 0.12358 0.11938 0.11553 0.11208 0.10916 0.10681 0.10508 0.10403 0.10367
0.985  0.12872 0.12758 0.12576 0.12330 0.12034 0.11698 0.11340 0.10965 0.10588 0.10221 0.09874 0.09555 0.09271 0.09029 0.08834 0.08691 0.08605 0.08574
0.990  0.09878 0.09791 0.09650 0.09462 0.09235 0.08979 0.08703 0.08417 0.08130 0.07850 0.07586 0.07343 0.07126 0.06941 0.06794 0.06685 0.06619 0.06595
0.995  0.06345 0.06290 0.06200 0.06080 0.05937 0.05775 0.05602 0.05421 0.05241 0.05064 0.04897 0.04744 0.04608 0.04491 0.04398 0.04330 0.04289 0.04272
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e090.dat <==
# alpha = -0.20 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99990 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984 0.99983 0.99983 0.99983
0.020  0.99982 0.99982 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99971 0.99970 0.99970 0.99970
0.025  0.99972 0.99972 0.99971 0.99970 0.99969 0.99967 0.99966 0.99964 0.99962 0.99961 0.99959 0.99958 0.99957 0.99955 0.99955 0.99954 0.99954 0.99953
0.030  0.99960 0.99960 0.99958 0.99957 0.99955 0.99953 0.99951 0.99948 0.99946 0.99944 0.99941 0.99939 0.99937 0.99936 0.99935 0.99934 0.99933 0.99933
0.035  0.99946 0.99945 0.99943 0.99941 0.99939 0.99936 0.99933 0.99930 0.99926 0.99923 0.99920 0.99917 0.99915 0.99913 0.99911 0.99910 0.99909 0.99909
0.040  0.99929 0.99928 0.99926 0.99923 0.99920 0.99916 0.99912 0.99908 0.99904 0.99900 0.99896 0.99892 0.99889 0.99886 0.99884 0.99882 0.99881 0.99881
0.045  0.99910 0.99909 0.99906 0.99903 0.99899 0.99894 0.99889 0.99884 0.99878 0.99873 0.99868 0.99863 0.99859 0.99856 0.99853 0.99851 0.99849 0.99849
0.050  0.99889 0.99888 0.99884 0.99880 0.99875 0.99869 0.99863 0.99857 0.99850 0.99843 0.99837 0.99831 0.99826 0.99822 0.99818 0.99816 0.99814 0.99813
0.055  0.99866 0.99864 0.99860 0.99855 0.99849 0.99842 0.99834 0.99826 0.99818 0.99810 0.99803 0.99796 0.99790 0.99784 0.99780 0.99777 0.99775 0.99774
0.060  0.99841 0.99838 0.99834 0.99828 0.99820 0.99812 0.99803 0.99793 0.99784 0.99774 0.99765 0.99757 0.99750 0.99743 0.99738 0.99734 0.99732 0.99731
0.065  0.99813 0.99810 0.99805 0.99798 0.99789 0.99779 0.99769 0.99758 0.99746 0.99735 0.99725 0.99715 0.99706 0.99699 0.99693 0.99688 0.99686 0.99684
0.070  0.99783 0.99779 0.99773 0.99765 0.99755 0.99744 0.99732 0.99719 0.99706 0.99693 0.99680 0.99669 0.99659 0.99650 0.99643 0.99638 0.99635 0.99634
0.075  0.99751 0.99747 0.99740 0.99730 0.99719 0.99706 0.99692 0.99677 0.99662 0.99647 0.99633 0.99620 0.99608 0.99599 0.99591 0.99585 0.99581 0.99580
0.080  0.99716 0.99712 0.99704 0.99693 0.99680 0.99665 0.99649 0.99633 0.99615 0.99599 0.99582 0.99568 0.99554 0.99543 0.99534 0.99528 0.99523 0.99522
0.085  0.99680 0.99674 0.99665 0.99653 0.99639 0.99622 0.99604 0.99585 0.99566 0.99547 0.99529 0.99512 0.99497 0.99484 0.99474 0.99467 0.99462 0.99460
0.090  0.99641 0.99635 0.99625 0.99611 0.99595 0.99576 0.99556 0.99535 0.99513 0.99492 0.99471 0.99453 0.99436 0.99422 0.99410 0.99402 0.99397 0.99395
0.095  0.99600 0.99593 0.99582 0.99567 0.99549 0.99528 0.99505 0.99481 0.99457 0.99434 0.99411 0.99390 0.99371 0.99355 0.99343 0.99333 0.99328 0.99325
0.100  0.99556 0.99549 0.99536 0.99520 0.99500 0.99477 0.99452 0.99425 0.99398 0.99372 0.99347 0.99324 0.99303 0.99286 0.99272 0.99261 0.99255 0.99252
0.105  0.99511 0.99502 0.99489 0.99470 0.99448 0.99423 0.99395 0.99366 0.99337 0.99308 0.99280 0.99255 0.99232 0.99212 0.99197 0.99185 0.99178 0.99176
0.110  0.99463 0.99453 0.99439 0.99419 0.99394 0.99366 0.99336 0.99304 0.99272 0.99240 0.99210 0.99182 0.99157 0.99135 0.99118 0.99106 0.99098 0.99095
0.115  0.99412 0.99402 0.99386 0.99364 0.99338 0.99307 0.99274 0.99239 0.99204 0.99169 0.99136 0.99105 0.99078 0.99055 0.99036 0.99023 0.99014 0.99011
0.120  0.99360 0.99349 0.99331 0.99307 0.99278 0.99245 0.99209 0.99171 0.99133 0.99095 0.99059 0.99026 0.98996 0.98971 0.98950 0.98935 0.98926 0.98923
0.125  0.99305 0.99293 0.99274 0.99248 0.99217 0.99181 0.99142 0.99100 0.99059 0.99018 0.98979 0.98943 0.98910 0.98883 0.98861 0.98845 0.98835 0.98831
0.130  0.99248 0.99235 0.99214 0.99186 0.99152 0.99113 0.99071 0.99027 0.98982 0.98937 0.98895 0.98856 0.98821 0.98791 0.98768 0.98750 0.98740 0.98735
0.135  0.99188 0.99174 0.99152 0.99122 0.99085 0.99043 0.98998 0.98950 0.98901 0.98854 0.98808 0.98766 0.98728 0.98696 0.98671 0.98652 0.98640 0.98636
0.140  0.99126 0.99112 0.99088 0.99055 0.99016 0.98971 0.98922 0.98870 0.98818 0.98767 0.98718 0.98672 0.98632 0.98598 0.98570 0.98550 0.98537 0.98533
0.145  0.99062 0.99046 0.99021 0.98986 0.98944 0.98895 0.98843 0.98788 0.98732 0.98676 0.98624 0.98575 0.98532 0.98495 0.98466 0.98444 0.98431 0.98426
0.150  0.98996 0.98979 0.98951 0.98914 0.98869 0.98817 0.98761 0.98702 0.98642 0.98583 0.98527 0.98475 0.98429 0.98389 0.98358 0.98334 0.98320 0.98316
0.155  0.98927 0.98909 0.98880 0.98840 0.98792 0.98736 0.98676 0.98613 0.98549 0.98487 0.98427 0.98371 0.98322 0.98280 0.98246 0.98221 0.98206 0.98201
0.160  0.98856 0.98837 0.98805 0.98763 0.98712 0.98653 0.98589 0.98522 0.98454 0.98387 0.98323 0.98264 0.98211 0.98166 0.98130 0.98104 0.98088 0.98082
0.165  0.98782 0.98762 0.98729 0.98684 0.98629 0.98567 0.98499 0.98427 0.98355 0.98284 0.98216 0.98153 0.98097 0.98049 0.98011 0.97983 0.97966 0.97960
0.170  0.98707 0.98685 0.98649 0.98602 0.98544 0.98478 0.98405 0.98330 0.98253 0.98177 0.98105 0.98039 0.97979 0.97929 0.97888 0.97858 0.97840 0.97834
0.175  0.98628 0.98605 0.98568 0.98517 0.98456 0.98386 0.98309 0.98229 0.98148 0.98068 0.97991 0.97921 0.97858 0.97804 0.97761 0.97730 0.97711 0.97704
0.180  0.98548 0.98523 0.98484 0.98430 0.98365 0.98291 0.98210 0.98125 0.98039 0.97955 0.97874 0.97799 0.97733 0.97676 0.97631 0.97597 0.97577 0.97570
0.185  0.98465 0.98439 0.98397 0.98341 0.98272 0.98194 0.98108 0.98019 0.97928 0.97839 0.97753 0.97675 0.97604 0.97545 0.97496 0.97461 0.97440 0.97432
0.190  0.98379 0.98352 0.98308 0.98248 0.98176 0.98094 0.98004 0.97909 0.97813 0.97719 0.97629 0.97546 0.97472 0.97409 0.97358 0.97321 0.97299 0.97291
0.195  0.98291 0.98262 0.98216 0.98154 0.98078 0.97991 0.97896 0.97796 0.97696 0.97596 0.97502 0.97414 0.97336 0.97270 0.97217 0.97178 0.97154 0.97145
0.200  0.98201 0.98171 0.98122 0.98056 0.97976 0.97885 0.97785 0.97681 0.97574 0.97470 0.97371 0.97279 0.97197 0.97127 0.97071 0.97030 0.97005 0.96996
0.205  0.98108 0.98076 0.98025 0.97956 0.97872 0.97776 0.97671 0.97562 0.97450 0.97341 0.97236 0.97140 0.97054 0.96980 0.96922 0.96879 0.96852 0.96843
0.210  0.98013 0.97979 0.97926 0.97853 0.97765 0.97665 0.97555 0.97440 0.97323 0.97208 0.97098 0.96997 0.96907 0.96830 0.96768 0.96723 0.96696 0.96687
0.215  0.97915 0.97880 0.97824 0.97748 0.97656 0.97550 0.97435 0.97315 0.97192 0.97072 0.96957 0.96851 0.96757 0.96676 0.96611 0.96564 0.96535 0.96526
0.220  0.97814 0.97778 0.97719 0.97640 0.97543 0.97433 0.97313 0.97186 0.97058 0.96933 0.96812 0.96702 0.96603 0.96518 0.96451 0.96401 0.96371 0.96361
0.225  0.97712 0.97674 0.97612 0.97529 0.97428 0.97313 0.97187 0.97055 0.96921 0.96790 0.96664 0.96548 0.96445 0.96357 0.96286 0.96234 0.96203 0.96192
0.230  0.97606 0.97567 0.97502 0.97416 0.97310 0.97190 0.97059 0.96921 0.96781 0.96643 0.96513 0.96391 0.96283 0.96191 0.96117 0.96063 0.96031 0.96019
0.235  0.97498 0.97457 0.97390 0.97300 0.97190 0.97064 0.96927 0.96783 0.96637 0.96494 0.96357 0.96231 0.96118 0.96022 0.95945 0.95889 0.95854 0.95842
0.240  0.97388 0.97345 0.97275 0.97181 0.97066 0.96935 0.96792 0.96642 0.96491 0.96341 0.96199 0.96067 0.95949 0.95849 0.95769 0.95710 0.95674 0.95662
0.245  0.97275 0.97230 0.97157 0.97059 0.96940 0.96803 0.96655 0.96498 0.96340 0.96185 0.96036 0.95899 0.95777 0.95673 0.95589 0.95528 0.95490 0.95477
0.250  0.97159 0.97113 0.97037 0.96935 0.96811 0.96669 0.96514 0.96351 0.96187 0.96025 0.95871 0.95728 0.95601 0.95492 0.95405 0.95341 0.95303 0.95289
0.255  0.97041 0.96993 0.96914 0.96808 0.96679 0.96531 0.96370 0.96201 0.96030 0.95862 0.95701 0.95553 0.95420 0.95308 0.95217 0.95151 0.95111 0.95096
0.260  0.96920 0.96870 0.96788 0.96678 0.96544 0.96390 0.96223 0.96048 0.95870 0.95695 0.95528 0.95374 0.95237 0.95119 0.95025 0.94957 0.94915 0.94901
0.265  0.96797 0.96744 0.96659 0.96545 0.96406 0.96247 0.96073 0.95891 0.95706 0.95525 0.95352 0.95192 0.95049 0.94927 0.94830 0.94758 0.94715 0.94700
0.270  0.96671 0.96616 0.96528 0.96409 0.96265 0.96100 0.95920 0.95731 0.95540 0.95351 0.95172 0.95006 0.94858 0.94732 0.94630 0.94556 0.94511 0.94496
0.275  0.96542 0.96486 0.96394 0.96271 0.96121 0.95950 0.95764 0.95568 0.95369 0.95174 0.94988 0.94816 0.94663 0.94532 0.94427 0.94350 0.94303 0.94287
0.280  0.96410 0.96352 0.96257 0.96130 0.95975 0.95797 0.95604 0.95401 0.95196 0.94993 0.94801 0.94622 0.94464 0.94328 0.94219 0.94140 0.94091 0.94075
0.285  0.96276 0.96216 0.96118 0.95986 0.95825 0.95642 0.95441 0.95231 0.95019 0.94809 0.94610 0.94425 0.94261 0.94121 0.94008 0.93926 0.93876 0.93858
0.290  0.96139 0.96077 0.95975 0.95839 0.95673 0.95482 0.95276 0.95058 0.94838 0.94622 0.94415 0.94224 0.94054 0.93909 0.93793 0.93708 0.93656 0.93637
0.295  0.95999 0.95935 0.95830 0.95689 0.95517 0.95320 0.95107 0.94882 0.94654 0.94431 0.94217 0.94020 0.93844 0.93694 0.93573 0.93485 0.93432 0.93413
0.300  0.95857 0.95790 0.95682 0.95536 0.95358 0.95155 0.94934 0.94702 0.94467 0.94236 0.94015 0.93811 0.93629 0.93474 0.93350 0.93259 0.93204 0.93185
0.305  0.95711 0.95642 0.95531 0.95380 0.95197 0.94987 0.94758 0.94519 0.94276 0.94037 0.93809 0.93599 0.93411 0.93251 0.93123 0.93029 0.92972 0.92952
0.310  0.95563 0.95492 0.95377 0.95221 0.95032 0.94815 0.94580 0.94333 0.94082 0.93835 0.93600 0.93383 0.93189 0.93024 0.92891 0.92794 0.92735 0.92715
0.315  0.95412 0.95339 0.95220 0.95059 0.94864 0.94641 0.94398 0.94143 0.93884 0.93630 0.93387 0.93163 0.92963 0.92793 0.92656 0.92556 0.92495 0.92474
0.320  0.95258 0.95182 0.95060 0.94894 0.94693 0.94463 0.94212 0.93949 0.93683 0.93420 0.93170 0.92939 0.92733 0.92558 0.92417 0.92313 0.92251 0.92229
0.325  0.95101 0.95023 0.94897 0.94726 0.94519 0.94282 0.94024 0.93752 0.93478 0.93208 0.92950 0.92712 0.92499 0.92318 0.92173 0.92067 0.92002 0.91980
0.330  0.94941 0.94861 0.94731 0.94555 0.94342 0.94098 0.93832 0.93552 0.93269 0.92991 0.92726 0.92480 0.92262 0.92075 0.91925 0.91816 0.91749 0.91726
0.335  0.94779 0.94696 0.94562 0.94381 0.94161 0.93910 0.93636 0.93349 0.93057 0.92771 0.92497 0.92245 0.92020 0.91828 0.91674 0.91561 0.91492 0.91470
0.340  0.94613 0.94528 0.94390 0.94204 0.93977 0.93719 0.93437 0.93141 0.92841 0.92547 0.92265 0.92006 0.91774 0.91576 0.91418 0.91302 0.91231 0.91208
0.345  0.94444 0.94357 0.94215 0.94023 0.93791 0.93525 0.93234 0.92931 0.92622 0.92319 0.92030 0.91763 0.91524 0.91321 0.91158 0.91039 0.90966 0.90942
0.350  0.94272 0.94182 0.94036 0.93840 0.93601 0.93327 0.93029 0.92716 0.92399 0.92087 0.91790 0.91515 0.91270 0.91062 0.90894 0.90771 0.90697 0.90671
0.355  0.94098 0.94005 0.93855 0.93653 0.93407 0.93126 0.92820 0.92498 0.92173 0.91852 0.91547 0.91264 0.91013 0.90798 0.90626 0.90500 0.90423 0.90397
0.360  0.93920 0.93825 0.93670 0.93463 0.93210 0.92922 0.92607 0.92277 0.91943 0.91613 0.91299 0.91009 0.90751 0.90530 0.90353 0.90224 0.90145 0.90118
0.365  0.93739 0.93641 0.93483 0.93270 0.93010 0.92714 0.92391 0.92052 0.91708 0.91370 0.91048 0.90750 0.90485 0.90259 0.90077 0.89944 0.89863 0.89835
0.370  0.93554 0.93454 0.93292 0.93073 0.92807 0.92503 0.92171 0.91823 0.91470 0.91124 0.90793 0.90487 0.90215 0.89982 0.89796 0.89660 0.89577 0.89549
0.375  0.93367 0.93264 0.93097 0.92873 0.92600 0.92287 0.91948 0.91591 0.91229 0.90873 0.90534 0.90220 0.89940 0.89702 0.89511 0.89371 0.89286 0.89257
0.380  0.93176 0.93071 0.92900 0.92669 0.92389 0.92069 0.91720 0.91355 0.90984 0.90618 0.90271 0.89949 0.89662 0.89418 0.89222 0.89078 0.88991 0.88961
0.385  0.92982 0.92874 0.92699 0.92463 0.92176 0.91847 0.91490 0.91114 0.90734 0.90360 0.90004 0.89674 0.89380 0.89129 0.88928 0.88781 0.88691 0.88661
0.390  0.92785 0.92674 0.92494 0.92253 0.91959 0.91622 0.91255 0.90871 0.90481 0.90098 0.89732 0.89394 0.89093 0.88836 0.88630 0.88480 0.88388 0.88356
0.395  0.92584 0.92471 0.92287 0.92039 0.91738 0.91393 0.91017 0.90623 0.90224 0.89832 0.89457 0.89111 0.88802 0.88539 0.88328 0.88174 0.88080 0.88048
0.400  0.92381 0.92264 0.92076 0.91822 0.91514 0.91161 0.90776 0.90372 0.89963 0.89562 0.89178 0.88823 0.88507 0.88238 0.88022 0.87863 0.87767 0.87735
0.405  0.92173 0.92054 0.91861 0.91602 0.91286 0.90924 0.90530 0.90118 0.89699 0.89287 0.88894 0.88532 0.88208 0.87932 0.87711 0.87549 0.87450 0.87417
0.410  0.91962 0.91841 0.91643 0.91378 0.91053 0.90684 0.90281 0.89859 0.89430 0.89008 0.88607 0.88235 0.87904 0.87622 0.87396 0.87230 0.87129 0.87094
0.415  0.91748 0.91624 0.91422 0.91150 0.90818 0.90440 0.90028 0.89595 0.89158 0.88726 0.88315 0.87935 0.87597 0.87308 0.87076 0.86907 0.86803 0.86768
0.420  0.91530 0.91403 0.91196 0.90918 0.90579 0.90193 0.89771 0.89329 0.88881 0.88440 0.88019 0.87631 0.87284 0.86989 0.86752 0.86579 0.86473 0.86438
0.425  0.91309 0.91179 0.90968 0.90683 0.90337 0.89941 0.89510 0.89058 0.88599 0.88149 0.87719 0.87322 0.86968 0.86666 0.86424 0.86246 0.86138 0.86102
0.430  0.91084 0.90951 0.90735 0.90444 0.90091 0.89686 0.89246 0.88784 0.88315 0.87854 0.87415 0.87009 0.86647 0.86339 0.86091 0.85909 0.85799 0.85762
0.435  0.90856 0.90719 0.90499 0.90202 0.89840 0.89427 0.88977 0.88505 0.88026 0.87555 0.87106 0.86691 0.86322 0.86006 0.85753 0.85568 0.85455 0.85417
0.440  0.90623 0.90484 0.90259 0.89956 0.89586 0.89164 0.88704 0.88222 0.87733 0.87252 0.86794 0.86370 0.85992 0.85670 0.85411 0.85222 0.85107 0.85067
0.445  0.90387 0.90245 0.90015 0.89705 0.89328 0.88897 0.88427 0.87934 0.87436 0.86945 0.86476 0.86044 0.85658 0.85329 0.85065 0.84872 0.84754 0.84715
0.450  0.90148 0.90003 0.89767 0.89452 0.89066 0.88626 0.88147 0.87644 0.87134 0.86633 0.86155 0.85713 0.85319 0.84984 0.84714 0.84517 0.84397 0.84356
0.455  0.89904 0.89756 0.89516 0.89194 0.88800 0.88351 0.87862 0.87349 0.86828 0.86316 0.85829 0.85378 0.84976 0.84634 0.84358 0.84157 0.84035 0.83993
0.460  0.89657 0.89506 0.89261 0.88931 0.88530 0.88072 0.87573 0.87049 0.86518 0.85996 0.85499 0.85038 0.84629 0.84279 0.83998 0.83793 0.83668 0.83625
0.465  0.89405 0.89251 0.89001 0.88665 0.88256 0.87789 0.87279 0.86745 0.86204 0.85671 0.85163 0.84694 0.84276 0.83920 0.83633 0.83424 0.83296 0.83252
0.470  0.89150 0.88993 0.88738 0.88395 0.87978 0.87501 0.86982 0.86437 0.85885 0.85342 0.84824 0.84346 0.83919 0.83556 0.83264 0.83050 0.82920 0.82876
0.475  0.88890 0.88730 0.88471 0.88121 0.87695 0.87209 0.86680 0.86125 0.85562 0.85009 0.84481 0.83992 0.83558 0.83187 0.82889 0.82672 0.82539 0.82494
0.480  0.88627 0.88464 0.88199 0.87843 0.87409 0.86914 0.86374 0.85808 0.85234 0.84670 0.84132 0.83635 0.83192 0.82814 0.82511 0.82289 0.82154 0.82108
0.485  0.88359 0.88193 0.87923 0.87561 0.87118 0.86614 0.86064 0.85487 0.84903 0.84327 0.83779 0.83273 0.82821 0.82436 0.82127 0.81901 0.81763 0.81716
0.490  0.88087 0.87918 0.87643 0.87274 0.86823 0.86309 0.85748 0.85161 0.84566 0.83980 0.83421 0.82906 0.82445 0.82053 0.81739 0.81508 0.81368 0.81321
0.495  0.87811 0.87638 0.87358 0.86982 0.86524 0.85999 0.85429 0.84831 0.84224 0.83629 0.83059 0.82533 0.82065 0.81666 0.81345 0.81111 0.80968 0.80919
0.500  0.87531 0.87355 0.87070 0.86686 0.86220 0.85686 0.85105 0.84496 0.83879 0.83271 0.82693 0.82157 0.81681 0.81273 0.80947 0.80708 0.80563 0.80513
0.505  0.87246 0.87067 0.86777 0.86387 0.85911 0.85368 0.84777 0.84157 0.83529 0.82910 0.82320 0.81776 0.81290 0.80877 0.80544 0.80301 0.80153 0.80102
0.510  0.86957 0.86775 0.86479 0.86082 0.85598 0.85046 0.84443 0.83812 0.83173 0.82544 0.81944 0.81390 0.80896 0.80475 0.80136 0.79889 0.79738 0.79687
0.515  0.86663 0.86478 0.86177 0.85773 0.85281 0.84719 0.84106 0.83464 0.82813 0.82174 0.81563 0.80998 0.80496 0.80068 0.79723 0.79472 0.79318 0.79266
0.520  0.86365 0.86176 0.85871 0.85460 0.84959 0.84386 0.83763 0.83111 0.82448 0.81797 0.81177 0.80603 0.80092 0.79655 0.79306 0.79050 0.78894 0.78840
0.525  0.86062 0.85870 0.85559 0.85140 0.84632 0.84050 0.83417 0.82753 0.82079 0.81417 0.80785 0.80202 0.79682 0.79239 0.78883 0.78622 0.78464 0.78410
0.530  0.85754 0.85559 0.85242 0.84817 0.84299 0.83708 0.83064 0.82388 0.81704 0.81032 0.80389 0.79796 0.79267 0.78817 0.78455 0.78190 0.78029 0.77974
0.535  0.85441 0.85243 0.84921 0.84489 0.83963 0.83362 0.82706 0.82020 0.81324 0.80640 0.79988 0.79385 0.78848 0.78389 0.78022 0.77753 0.77589 0.77533
0.540  0.85124 0.84923 0.84596 0.84157 0.83621 0.83010 0.82345 0.81648 0.80940 0.80245 0.79582 0.78969 0.78423 0.77958 0.77584 0.77310 0.77144 0.77087
0.545  0.84802 0.84597 0.84265 0.83819 0.83275 0.82654 0.81978 0.81270 0.80551 0.79845 0.79170 0.78549 0.77993 0.77520 0.77140 0.76863 0.76693 0.76636
0.550  0.84474 0.84266 0.83929 0.83476 0.82924 0.82293 0.81606 0.80885 0.80155 0.79439 0.78754 0.78121 0.77559 0.77077 0.76692 0.76410 0.76238 0.76179
0.555  0.84142 0.83931 0.83588 0.83127 0.82566 0.81927 0.81228 0.80497 0.79756 0.79027 0.78333 0.77690 0.77118 0.76630 0.76238 0.75952 0.75777 0.75717
0.560  0.83804 0.83590 0.83242 0.82774 0.82204 0.81553 0.80846 0.80104 0.79351 0.78611 0.77905 0.77254 0.76672 0.76177 0.75779 0.75488 0.75311 0.75251
0.565  0.83461 0.83244 0.82890 0.82416 0.81837 0.81177 0.80459 0.79705 0.78941 0.78190 0.77473 0.76811 0.76222 0.75719 0.75315 0.75020 0.74840 0.74779
0.570  0.83113 0.82892 0.82533 0.82052 0.81465 0.80795 0.80064 0.79300 0.78524 0.77762 0.77036 0.76364 0.75766 0.75255 0.74845 0.74546 0.74363 0.74300
0.575  0.82760 0.82535 0.82171 0.81683 0.81087 0.80407 0.79666 0.78890 0.78104 0.77330 0.76592 0.75912 0.75303 0.74786 0.74370 0.74066 0.73881 0.73818
0.580  0.82400 0.82173 0.81804 0.81308 0.80702 0.80012 0.79262 0.78475 0.77677 0.76893 0.76144 0.75452 0.74837 0.74311 0.73889 0.73581 0.73393 0.73329
0.585  0.82035 0.81805 0.81430 0.80926 0.80314 0.79614 0.78853 0.78053 0.77244 0.76448 0.75690 0.74989 0.74364 0.73831 0.73403 0.73091 0.72900 0.72835
0.590  0.81665 0.81431 0.81051 0.80540 0.79919 0.79209 0.78436 0.77627 0.76807 0.76000 0.75230 0.74520 0.73886 0.73346 0.72911 0.72594 0.72401 0.72336
0.595  0.81288 0.81051 0.80666 0.80148 0.79519 0.78799 0.78015 0.77195 0.76363 0.75545 0.74765 0.74044 0.73402 0.72854 0.72414 0.72093 0.71897 0.71830
0.600  0.80906 0.80665 0.80274 0.79751 0.79111 0.78381 0.77589 0.76755 0.75912 0.75083 0.74294 0.73563 0.72913 0.72357 0.71912 0.71585 0.71387 0.71319
0.605  0.80517 0.80273 0.79877 0.79347 0.78698 0.77959 0.77154 0.76312 0.75458 0.74618 0.73816 0.73077 0.72417 0.71855 0.71403 0.71073 0.70871 0.70803
0.610  0.80122 0.79875 0.79475 0.78935 0.78280 0.77532 0.76716 0.75863 0.74997 0.74146 0.73334 0.72584 0.71916 0.71346 0.70888 0.70554 0.70350 0.70281
0.615  0.79721 0.79471 0.79065 0.78519 0.77856 0.77097 0.76271 0.75405 0.74528 0.73666 0.72846 0.72086 0.71408 0.70832 0.70368 0.70029 0.69823 0.69752
0.620  0.79314 0.79061 0.78650 0.78097 0.77423 0.76655 0.75820 0.74943 0.74056 0.73183 0.72350 0.71582 0.70896 0.70312 0.69842 0.69499 0.69290 0.69219
0.625  0.78900 0.78644 0.78227 0.77668 0.76986 0.76208 0.75361 0.74475 0.73577 0.72693 0.71850 0.71071 0.70377 0.69785 0.69310 0.68963 0.68751 0.68679
0.630  0.78479 0.78220 0.77797 0.77231 0.76542 0.75755 0.74898 0.73998 0.73089 0.72195 0.71341 0.70555 0.69852 0.69253 0.68772 0.68420 0.68206 0.68134
0.635  0.78052 0.77789 0.77362 0.76788 0.76092 0.75293 0.74428 0.73518 0.72598 0.71692 0.70829 0.70031 0.69321 0.68714 0.68228 0.67872 0.67655 0.67582
0.640  0.77618 0.77351 0.76920 0.76340 0.75632 0.74827 0.73949 0.73031 0.72097 0.71181 0.70310 0.69503 0.68783 0.68170 0.67678 0.67318 0.67098 0.67023
0.645  0.77176 0.76907 0.76470 0.75884 0.75168 0.74353 0.73465 0.72534 0.71593 0.70666 0.69783 0.68968 0.68240 0.67620 0.67121 0.66757 0.66535 0.66460
0.650  0.76727 0.76455 0.76014 0.75420 0.74697 0.73871 0.72975 0.72034 0.71081 0.70145 0.69251 0.68425 0.67690 0.67062 0.66559 0.66190 0.65966 0.65890
0.655  0.76271 0.75996 0.75549 0.74948 0.74219 0.73383 0.72475 0.71526 0.70561 0.69614 0.68710 0.67878 0.67133 0.66500 0.65990 0.65618 0.65391 0.65314
0.660  0.75808 0.75529 0.75077 0.74471 0.73731 0.72889 0.71971 0.71009 0.70036 0.69079 0.68165 0.67322 0.66571 0.65929 0.65415 0.65038 0.64809 0.64731
0.665  0.75337 0.75055 0.74598 0.73985 0.73238 0.72387 0.71459 0.70487 0.69504 0.68534 0.67614 0.66761 0.66000 0.65353 0.64833 0.64453 0.64221 0.64143
0.670  0.74858 0.74573 0.74112 0.73492 0.72738 0.71875 0.70938 0.69956 0.68962 0.67985 0.67053 0.66191 0.65425 0.64770 0.64245 0.63861 0.63626 0.63547
0.675  0.74370 0.74083 0.73617 0.72990 0.72227 0.71358 0.70412 0.69420 0.68416 0.67429 0.66487 0.65617 0.64841 0.64181 0.63650 0.63261 0.63025 0.62944
0.680  0.73875 0.73584 0.73114 0.72481 0.71711 0.70833 0.69875 0.68876 0.67860 0.66863 0.65912 0.65035 0.64252 0.63584 0.63048 0.62656 0.62417 0.62337
0.685  0.73371 0.73078 0.72602 0.71964 0.71187 0.70298 0.69333 0.68322 0.67299 0.66293 0.65333 0.64445 0.63654 0.62981 0.62440 0.62044 0.61803 0.61721
0.690  0.72858 0.72563 0.72083 0.71439 0.70652 0.69758 0.68784 0.67763 0.66727 0.65712 0.64743 0.63850 0.63051 0.62370 0.61825 0.61425 0.61182 0.61100
0.695  0.72337 0.72039 0.71555 0.70903 0.70111 0.69206 0.68223 0.67193 0.66151 0.65126 0.64149 0.63245 0.62439 0.61754 0.61203 0.60799 0.60554 0.60470
0.700  0.71807 0.71506 0.71018 0.70360 0.69561 0.68649 0.67657 0.66618 0.65566 0.64530 0.63544 0.62635 0.61822 0.61129 0.60574 0.60167 0.59919 0.59835
0.705  0.71268 0.70964 0.70470 0.69809 0.69000 0.68083 0.67079 0.66034 0.64971 0.63929 0.62934 0.62015 0.61196 0.60498 0.59938 0.59527 0.59277 0.59192
0.710  0.70719 0.70413 0.69915 0.69246 0.68433 0.67505 0.66497 0.65440 0.64371 0.63317 0.62314 0.61390 0.60564 0.59859 0.59294 0.58881 0.58629 0.58543
0.715  0.70161 0.69851 0.69350 0.68676 0.67857 0.66921 0.65905 0.64840 0.63759 0.62700 0.61689 0.60755 0.59922 0.59213 0.58643 0.58226 0.57972 0.57886
0.720  0.69592 0.69280 0.68775 0.68096 0.67268 0.66328 0.65301 0.64227 0.63142 0.62071 0.61053 0.60114 0.59275 0.58559 0.57985 0.57565 0.57309 0.57223
0.725  0.69014 0.68699 0.68191 0.67507 0.66673 0.65723 0.64691 0.63610 0.62513 0.61438 0.60412 0.59463 0.58618 0.57898 0.57319 0.56896 0.56638 0.56551
0.730  0.68425 0.68108 0.67594 0.66905 0.66068 0.65111 0.64068 0.62979 0.61878 0.60792 0.59759 0.58804 0.57955 0.57229 0.56646 0.56220 0.55960 0.55872
0.735  0.67825 0.67507 0.66989 0.66295 0.65449 0.64486 0.63440 0.62343 0.61231 0.60141 0.59101 0.58139 0.57282 0.56552 0.55965 0.55536 0.55275 0.55186
0.740  0.67214 0.66894 0.66373 0.65675 0.64823 0.63854 0.62797 0.61694 0.60578 0.59478 0.58431 0.57463 0.56603 0.55867 0.55277 0.54844 0.54581 0.54492
0.745  0.66592 0.66269 0.65746 0.65041 0.64187 0.63212 0.62149 0.61039 0.59912 0.58808 0.57755 0.56781 0.55913 0.55174 0.54580 0.54145 0.53880 0.53791
0.750  0.65959 0.65633 0.65106 0.64399 0.63537 0.62555 0.61489 0.60369 0.59240 0.58127 0.57067 0.56088 0.55215 0.54472 0.53874 0.53438 0.53171 0.53081
0.755  0.65313 0.64986 0.64456 0.63745 0.62879 0.61892 0.60817 0.59694 0.58555 0.57439 0.56371 0.55389 0.54511 0.53762 0.53162 0.52722 0.52454 0.52364
0.760  0.64655 0.64327 0.63794 0.63077 0.62209 0.61214 0.60137 0.59004 0.57863 0.56738 0.55667 0.54678 0.53796 0.53045 0.52440 0.51999 0.51729 0.51638
0.765  0.63985 0.63655 0.63120 0.62400 0.61524 0.60528 0.59442 0.58308 0.57158 0.56027 0.54951 0.53958 0.53073 0.52317 0.51711 0.51266 0.50996 0.50904
0.770  0.63302 0.62971 0.62431 0.61710 0.60831 0.59826 0.58739 0.57596 0.56441 0.55309 0.54229 0.53231 0.52340 0.51581 0.50972 0.50526 0.50254 0.50163
0.775  0.62605 0.62271 0.61731 0.61004 0.60121 0.59116 0.58021 0.56878 0.55718 0.54578 0.53494 0.52491 0.51598 0.50837 0.50224 0.49777 0.49504 0.49411
0.780  0.61895 0.61560 0.61018 0.60289 0.59403 0.58390 0.57295 0.56144 0.54980 0.53839 0.52748 0.51742 0.50848 0.50082 0.49469 0.49019 0.48745 0.48653
0.785  0.61170 0.60835 0.60291 0.59559 0.58671 0.57655 0.56553 0.55402 0.54234 0.53087 0.51995 0.50986 0.50086 0.49318 0.48703 0.48253 0.47978 0.47885
0.790  0.60431 0.60095 0.59548 0.58813 0.57922 0.56903 0.55798 0.54644 0.53473 0.52322 0.51228 0.50216 0.49314 0.48547 0.47928 0.47477 0.47201 0.47108
0.795  0.59677 0.59340 0.58792 0.58056 0.57163 0.56142 0.55034 0.53873 0.52700 0.51551 0.50450 0.49437 0.48535 0.47763 0.47144 0.46691 0.46415 0.46322
0.800  0.58908 0.58568 0.58021 0.57284 0.56386 0.55365 0.54253 0.53094 0.51919 0.50763 0.49665 0.48649 0.47743 0.46970 0.46351 0.45897 0.45620 0.45527
0.805  0.58121 0.57782 0.57232 0.56494 0.55597 0.54573 0.53462 0.52298 0.51121 0.49964 0.48864 0.47848 0.46941 0.46167 0.45547 0.45093 0.44816 0.44722
0.810  0.57319 0.56980 0.56429 0.55691 0.54790 0.53765 0.52653 0.51492 0.50310 0.49157 0.48052 0.47035 0.46128 0.45356 0.44733 0.44279 0.44002 0.43908
0.815  0.56500 0.56161 0.55610 0.54871 0.53971 0.52946 0.51834 0.50668 0.49490 0.48332 0.47231 0.46211 0.45306 0.44531 0.43909 0.43455 0.43178 0.43084
0.820  0.55662 0.55324 0.54773 0.54032 0.53131 0.52107 0.50995 0.49829 0.48653 0.47495 0.46395 0.45378 0.44471 0.43697 0.43076 0.42621 0.42344 0.42251
0.825  0.54807 0.54467 0.53916 0.53179 0.52279 0.51256 0.50140 0.48981 0.47801 0.46648 0.45546 0.44530 0.43624 0.42851 0.42231 0.41776 0.41500 0.41406
0.830  0.53932 0.53593 0.53044 0.52304 0.51405 0.50383 0.49275 0.48112 0.46939 0.45785 0.44684 0.43670 0.42765 0.41995 0.41375 0.40922 0.40645 0.40551
0.835  0.53038 0.52700 0.52152 0.51414 0.50518 0.49498 0.48388 0.47228 0.46057 0.44906 0.43808 0.42796 0.41894 0.41127 0.40508 0.40056 0.39780 0.39687
0.840  0.52123 0.51786 0.51237 0.50503 0.49608 0.48591 0.47488 0.46332 0.45161 0.44013 0.42922 0.41910 0.41013 0.40246 0.39629 0.39179 0.38904 0.38811
0.845  0.51187 0.50851 0.50305 0.49572 0.48682 0.47669 0.46567 0.45415 0.44248 0.43105 0.42018 0.41014 0.40118 0.39353 0.38739 0.38290 0.38016 0.37924
0.850  0.50229 0.49894 0.49352 0.48622 0.47732 0.46724 0.45626 0.44480 0.43323 0.42186 0.41100 0.40100 0.39209 0.38448 0.37836 0.37390 0.37117 0.37024
0.855  0.49247 0.48914 0.48373 0.47647 0.46766 0.45759 0.44672 0.43528 0.42377 0.41246 0.40167 0.39173 0.38286 0.37529 0.36923 0.36477 0.36207 0.36114
0.860  0.48242 0.47912 0.47374 0.46653 0.45774 0.44778 0.43693 0.42561 0.41413 0.40290 0.39218 0.38230 0.37350 0.36598 0.35995 0.35553 0.35284 0.35192
0.865  0.47213 0.46884 0.46351 0.45632 0.44764 0.43771 0.42694 0.41570 0.40431 0.39316 0.38252 0.37273 0.36399 0.35653 0.35055 0.34616 0.34349 0.34258
0.870  0.46157 0.45830 0.45301 0.44591 0.43726 0.42741 0.41673 0.40560 0.39430 0.38325 0.37270 0.36299 0.35433 0.34694 0.34101 0.33665 0.33401 0.33311
0.875  0.45074 0.44750 0.44226 0.43520 0.42667 0.41693 0.40636 0.39528 0.38410 0.37315 0.36271 0.35310 0.34452 0.33720 0.33133 0.32702 0.32440 0.32351
0.880  0.43963 0.43643 0.43122 0.42427 0.41579 0.40615 0.39570 0.38474 0.37373 0.36286 0.35254 0.34303 0.33455 0.32731 0.32151 0.31724 0.31465 0.31377
0.885  0.42822 0.42506 0.41992 0.41302 0.40465 0.39512 0.38480 0.37403 0.36311 0.35238 0.34218 0.33280 0.32442 0.31727 0.31152 0.30733 0.30477 0.30390
0.890  0.41649 0.41337 0.40832 0.40152 0.39327 0.38388 0.37365 0.36303 0.35226 0.34168 0.33163 0.32238 0.31412 0.30707 0.30140 0.29726 0.29474 0.29388
0.895  0.40445 0.40138 0.39638 0.38968 0.38155 0.37231 0.36227 0.35178 0.34119 0.33077 0.32088 0.31177 0.30364 0.29670 0.29112 0.28705 0.28456 0.28371
0.900  0.39206 0.38904 0.38414 0.37756 0.36957 0.36044 0.35060 0.34028 0.32987 0.31963 0.30991 0.30096 0.29297 0.28616 0.28067 0.27667 0.27422 0.27339
0.905  0.37931 0.37635 0.37154 0.36506 0.35723 0.34828 0.33862 0.32850 0.31829 0.30826 0.29873 0.28995 0.28209 0.27543 0.27006 0.26612 0.26373 0.26291
0.910  0.36618 0.36328 0.35857 0.35225 0.34455 0.33583 0.32634 0.31644 0.30645 0.29663 0.28731 0.27869 0.27104 0.26450 0.25926 0.25541 0.25306 0.25226
0.915  0.35266 0.34982 0.34523 0.33903 0.33155 0.32300 0.31374 0.30408 0.29433 0.28475 0.27565 0.26724 0.25977 0.25339 0.24826 0.24452 0.24223 0.24144
0.920  0.33870 0.33595 0.33145 0.32545 0.31814 0.30982 0.30080 0.29140 0.28191 0.27259 0.26374 0.25556 0.24829 0.24208 0.23708 0.23344 0.23120 0.23044
0.925  0.32430 0.32161 0.31727 0.31142 0.30432 0.29625 0.28750 0.27838 0.26915 0.26014 0.25152 0.24362 0.23654 0.23052 0.22570 0.22215 0.21999 0.21925
0.930  0.30942 0.30683 0.30261 0.29695 0.29008 0.28228 0.27382 0.26501 0.25608 0.24735 0.23905 0.23139 0.22458 0.21876 0.21409 0.21067 0.20858 0.20787
0.935  0.29403 0.29153 0.28748 0.28203 0.27543 0.26792 0.25974 0.25126 0.24267 0.23427 0.22629 0.21891 0.21236 0.20676 0.20225 0.19896 0.19695 0.19626
0.940  0.27809 0.27569 0.27180 0.26658 0.26026 0.25306 0.24523 0.23711 0.22888 0.22083 0.21319 0.20613 0.19983 0.19447 0.19016 0.18702 0.18509 0.18443
0.945  0.26157 0.25928 0.25558 0.25062 0.24456 0.23771 0.23025 0.22252 0.21469 0.20703 0.19972 0.19300 0.18703 0.18193 0.17783 0.17482 0.17299 0.17236
0.950  0.24441 0.24225 0.23873 0.23403 0.22831 0.22183 0.21478 0.20743 0.20002 0.19278 0.18591 0.17956 0.17389 0.16907 0.16519 0.16236 0.16063 0.16003
0.955  0.22657 0.22453 0.22125 0.21682 0.21147 0.20537 0.19875 0.19186 0.18492 0.17814 0.17166 0.16571 0.16042 0.15588 0.15226 0.14960 0.14798 0.14742
0.960  0.20797 0.20608 0.20302 0.19893 0.19394 0.18827 0.18214 0.17574 0.16930 0.16297 0.15700 0.15147 0.14655 0.14236 0.13898 0.13652 0.13501 0.13449
0.965  0.18854 0.18681 0.18401 0.18024 0.17567 0.17048 0.16486 0.15900 0.15307 0.14731 0.14181 0.13676 0.13225 0.12841 0.12533 0.12307 0.12169 0.12121
0.970  0.16818 0.16662 0.16408 0.16069 0.15657 0.15190 0.14682 0.14154 0.13623 0.13102 0.12607 0.12152 0.11748 0.11402 0.11124 0.10921 0.10797 0.10754
0.975  0.14677 0.14539 0.14316 0.14017 0.13653 0.13242 0.12794 0.12331 0.11862 0.11406 0.10971 0.10569 0.10214 0.09909 0.09667 0.09487 0.09378 0.09340
0.980  0.12411 0.12294 0.12103 0.11849 0.11538 0.11189 0.10808 0.10411 0.10015 0.09625 0.09255 0.08916 0.08613 0.08355 0.08147 0.07995 0.07902 0.07870
0.985  0.09993 0.09898 0.09744 0.09537 0.09287 0.09002 0.08697 0.08377 0.08055 0.07741 0.07443 0.07169 0.06925 0.06717 0.06550 0.06427 0.06353 0.06327
0.990  0.07373 0.07303 0.07189 0.07037 0.06853 0.06644 0.06417 0.06182 0.05946 0.05715 0.05497 0.05296 0.05117 0.04964 0.04842 0.04752 0.04697 0.04678
0.995  0.04433 0.04391 0.04324 0.04233 0.04124 0.04001 0.03868 0.03729 0.03590 0.03454 0.03325 0.03208 0.03102 0.03012 0.02940 0.02888 0.02856 0.02844
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am020e100.dat <==
# alpha = -0.20 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99989 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99985 0.99985 0.99984 0.99984 0.99983 0.99983 0.99982 0.99982 0.99982 0.99982
0.020  0.99981 0.99980 0.99980 0.99979 0.99978 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99970 0.99969 0.99969 0.99968 0.99968 0.99968
0.025  0.99970 0.99969 0.99968 0.99967 0.99966 0.99964 0.99963 0.99961 0.99959 0.99958 0.99956 0.99954 0.99953 0.99952 0.99951 0.99950 0.99950 0.99950
0.030  0.99956 0.99956 0.99954 0.99953 0.99951 0.99949 0.99946 0.99944 0.99941 0.99939 0.99936 0.99934 0.99932 0.99931 0.99929 0.99928 0.99928 0.99927
0.035  0.99941 0.99940 0.99938 0.99936 0.99933 0.99930 0.99927 0.99924 0.99920 0.99917 0.99913 0.99910 0.99908 0.99905 0.99904 0.99902 0.99901 0.99901
0.040  0.99922 0.99921 0.99919 0.99916 0.99913 0.99909 0.99905 0.99900 0.99896 0.99891 0.99887 0.99883 0.99879 0.99876 0.99874 0.99872 0.99871 0.99871
0.045  0.99902 0.99900 0.99898 0.99894 0.99890 0.99885 0.99879 0.99874 0.99868 0.99862 0.99857 0.99852 0.99847 0.99844 0.99841 0.99838 0.99837 0.99837
0.050  0.99879 0.99877 0.99873 0.99869 0.99864 0.99858 0.99851 0.99844 0.99837 0.99830 0.99823 0.99817 0.99812 0.99807 0.99803 0.99800 0.99799 0.99798
0.055  0.99853 0.99851 0.99847 0.99842 0.99835 0.99828 0.99820 0.99811 0.99803 0.99794 0.99786 0.99779 0.99772 0.99766 0.99762 0.99758 0.99756 0.99756
0.060  0.99825 0.99822 0.99818 0.99811 0.99804 0.99795 0.99785 0.99775 0.99765 0.99755 0.99745 0.99737 0.99729 0.99722 0.99717 0.99713 0.99710 0.99709
0.065  0.99795 0.99791 0.99786 0.99779 0.99770 0.99759 0.99748 0.99736 0.99724 0.99713 0.99701 0.99691 0.99682 0.99674 0.99667 0.99663 0.99660 0.99659
0.070  0.99762 0.99758 0.99752 0.99743 0.99733 0.99721 0.99708 0.99694 0.99680 0.99667 0.99653 0.99641 0.99631 0.99621 0.99614 0.99609 0.99605 0.99604
0.075  0.99727 0.99722 0.99715 0.99705 0.99693 0.99679 0.99664 0.99649 0.99633 0.99617 0.99602 0.99588 0.99576 0.99565 0.99557 0.99551 0.99547 0.99546
0.080  0.99689 0.99684 0.99676 0.99664 0.99651 0.99635 0.99618 0.99600 0.99582 0.99564 0.99547 0.99531 0.99517 0.99505 0.99496 0.99489 0.99484 0.99483
0.085  0.99649 0.99643 0.99634 0.99621 0.99606 0.99588 0.99569 0.99549 0.99528 0.99508 0.99489 0.99471 0.99455 0.99442 0.99431 0.99423 0.99418 0.99416
0.090  0.99606 0.99600 0.99589 0.99575 0.99558 0.99538 0.99516 0.99494 0.99471 0.99448 0.99427 0.99407 0.99389 0.99374 0.99362 0.99353 0.99347 0.99346
0.095  0.99561 0.99554 0.99542 0.99526 0.99507 0.99485 0.99461 0.99436 0.99410 0.99385 0.99361 0.99339 0.99319 0.99302 0.99289 0.99279 0.99273 0.99271
0.100  0.99513 0.99505 0.99492 0.99475 0.99454 0.99429 0.99403 0.99375 0.99346 0.99319 0.99292 0.99267 0.99246 0.99227 0.99212 0.99201 0.99194 0.99192
0.105  0.99463 0.99454 0.99440 0.99421 0.99397 0.99371 0.99341 0.99311 0.99279 0.99249 0.99219 0.99192 0.99168 0.99147 0.99131 0.99119 0.99111 0.99109
0.110  0.99410 0.99401 0.99385 0.99364 0.99338 0.99309 0.99277 0.99243 0.99209 0.99175 0.99143 0.99113 0.99087 0.99064 0.99046 0.99033 0.99025 0.99022
0.115  0.99355 0.99345 0.99328 0.99305 0.99277 0.99244 0.99209 0.99172 0.99135 0.99098 0.99063 0.99031 0.99002 0.98977 0.98957 0.98943 0.98934 0.98931
0.120  0.99298 0.99286 0.99268 0.99243 0.99212 0.99177 0.99139 0.99099 0.99058 0.99018 0.98980 0.98944 0.98913 0.98886 0.98864 0.98848 0.98839 0.98835
0.125  0.99238 0.99225 0.99205 0.99178 0.99145 0.99107 0.99065 0.99022 0.98977 0.98934 0.98893 0.98854 0.98820 0.98791 0.98767 0.98750 0.98740 0.98736
0.130  0.99175 0.99161 0.99140 0.99110 0.99074 0.99033 0.98988 0.98941 0.98894 0.98847 0.98802 0.98760 0.98723 0.98692 0.98666 0.98648 0.98637 0.98633
0.135  0.99110 0.99095 0.99072 0.99040 0.99001 0.98957 0.98909 0.98858 0.98807 0.98756 0.98708 0.98663 0.98623 0.98589 0.98562 0.98542 0.98529 0.98525
0.140  0.99042 0.99026 0.99001 0.98967 0.98925 0.98878 0.98826 0.98771 0.98716 0.98662 0.98610 0.98561 0.98519 0.98482 0.98453 0.98431 0.98418 0.98414
0.145  0.98972 0.98955 0.98928 0.98891 0.98847 0.98796 0.98740 0.98681 0.98622 0.98564 0.98508 0.98456 0.98411 0.98371 0.98340 0.98317 0.98303 0.98298
0.150  0.98899 0.98881 0.98852 0.98813 0.98765 0.98710 0.98651 0.98588 0.98525 0.98463 0.98403 0.98348 0.98299 0.98257 0.98223 0.98198 0.98183 0.98178
0.155  0.98823 0.98804 0.98773 0.98732 0.98681 0.98622 0.98559 0.98492 0.98424 0.98358 0.98294 0.98235 0.98183 0.98138 0.98102 0.98076 0.98060 0.98054
0.160  0.98745 0.98725 0.98692 0.98648 0.98593 0.98531 0.98464 0.98393 0.98320 0.98249 0.98182 0.98119 0.98063 0.98015 0.97977 0.97949 0.97932 0.97926
0.165  0.98665 0.98643 0.98608 0.98561 0.98503 0.98437 0.98365 0.98290 0.98213 0.98138 0.98066 0.97999 0.97940 0.97889 0.97848 0.97818 0.97800 0.97794
0.170  0.98582 0.98559 0.98521 0.98471 0.98410 0.98340 0.98264 0.98184 0.98102 0.98022 0.97946 0.97875 0.97812 0.97758 0.97715 0.97684 0.97664 0.97658
0.175  0.98496 0.98471 0.98432 0.98379 0.98314 0.98240 0.98159 0.98074 0.97988 0.97903 0.97822 0.97748 0.97681 0.97624 0.97578 0.97545 0.97524 0.97517
0.180  0.98407 0.98382 0.98340 0.98284 0.98215 0.98137 0.98052 0.97962 0.97871 0.97781 0.97695 0.97616 0.97546 0.97485 0.97437 0.97402 0.97380 0.97373
0.185  0.98316 0.98289 0.98245 0.98186 0.98114 0.98031 0.97941 0.97846 0.97750 0.97655 0.97565 0.97481 0.97406 0.97343 0.97292 0.97254 0.97232 0.97224
0.190  0.98223 0.98194 0.98148 0.98085 0.98009 0.97922 0.97827 0.97727 0.97625 0.97525 0.97430 0.97342 0.97263 0.97196 0.97143 0.97103 0.97079 0.97071
0.195  0.98126 0.98096 0.98047 0.97982 0.97901 0.97810 0.97709 0.97604 0.97497 0.97392 0.97292 0.97199 0.97117 0.97046 0.96989 0.96948 0.96923 0.96914
0.200  0.98027 0.97996 0.97944 0.97875 0.97791 0.97694 0.97589 0.97478 0.97366 0.97256 0.97150 0.97053 0.96966 0.96892 0.96832 0.96788 0.96762 0.96753
0.205  0.97926 0.97892 0.97838 0.97766 0.97677 0.97576 0.97465 0.97349 0.97231 0.97115 0.97005 0.96902 0.96811 0.96733 0.96670 0.96625 0.96597 0.96587
0.210  0.97821 0.97786 0.97730 0.97654 0.97561 0.97454 0.97338 0.97217 0.97093 0.96971 0.96855 0.96748 0.96652 0.96570 0.96505 0.96457 0.96428 0.96418
0.215  0.97714 0.97677 0.97618 0.97538 0.97441 0.97330 0.97208 0.97081 0.96951 0.96824 0.96702 0.96590 0.96489 0.96404 0.96335 0.96285 0.96254 0.96244
0.220  0.97604 0.97566 0.97504 0.97420 0.97319 0.97202 0.97075 0.96942 0.96806 0.96673 0.96546 0.96428 0.96323 0.96233 0.96161 0.96109 0.96077 0.96066
0.225  0.97492 0.97452 0.97387 0.97300 0.97193 0.97071 0.96938 0.96799 0.96657 0.96518 0.96385 0.96262 0.96152 0.96059 0.95983 0.95928 0.95895 0.95884
0.230  0.97376 0.97334 0.97267 0.97176 0.97065 0.96937 0.96799 0.96653 0.96505 0.96360 0.96221 0.96092 0.95978 0.95880 0.95801 0.95744 0.95709 0.95697
0.235  0.97258 0.97215 0.97144 0.97049 0.96933 0.96800 0.96656 0.96504 0.96349 0.96198 0.96053 0.95919 0.95799 0.95697 0.95615 0.95555 0.95519 0.95507
0.240  0.97137 0.97092 0.97018 0.96919 0.96798 0.96660 0.96509 0.96351 0.96190 0.96032 0.95881 0.95741 0.95617 0.95510 0.95425 0.95363 0.95324 0.95312
0.245  0.97013 0.96966 0.96890 0.96786 0.96661 0.96517 0.96360 0.96195 0.96027 0.95862 0.95705 0.95560 0.95430 0.95319 0.95230 0.95165 0.95126 0.95112
0.250  0.96887 0.96838 0.96758 0.96651 0.96520 0.96370 0.96207 0.96035 0.95861 0.95689 0.95526 0.95374 0.95239 0.95124 0.95032 0.94964 0.94923 0.94909
0.255  0.96757 0.96706 0.96623 0.96512 0.96376 0.96220 0.96050 0.95872 0.95691 0.95513 0.95342 0.95185 0.95045 0.94925 0.94829 0.94759 0.94716 0.94701
0.260  0.96625 0.96572 0.96486 0.96370 0.96229 0.96067 0.95890 0.95705 0.95517 0.95332 0.95155 0.94992 0.94846 0.94722 0.94622 0.94549 0.94504 0.94489
0.265  0.96490 0.96435 0.96345 0.96225 0.96078 0.95911 0.95727 0.95535 0.95340 0.95148 0.94964 0.94795 0.94643 0.94514 0.94411 0.94335 0.94289 0.94273
0.270  0.96352 0.96295 0.96202 0.96077 0.95925 0.95751 0.95561 0.95361 0.95159 0.94960 0.94769 0.94593 0.94437 0.94303 0.94195 0.94117 0.94069 0.94053
0.275  0.96211 0.96152 0.96056 0.95926 0.95768 0.95588 0.95391 0.95184 0.94974 0.94768 0.94571 0.94388 0.94226 0.94087 0.93975 0.93894 0.93844 0.93828
0.280  0.96067 0.96006 0.95906 0.95772 0.95609 0.95422 0.95218 0.95004 0.94786 0.94572 0.94368 0.94179 0.94011 0.93867 0.93752 0.93667 0.93616 0.93598
0.285  0.95920 0.95857 0.95754 0.95615 0.95446 0.95252 0.95041 0.94819 0.94594 0.94373 0.94162 0.93966 0.93792 0.93643 0.93523 0.93436 0.93383 0.93365
0.290  0.95770 0.95704 0.95598 0.95454 0.95279 0.95079 0.94861 0.94632 0.94399 0.94170 0.93951 0.93749 0.93568 0.93415 0.93291 0.93201 0.93146 0.93127
0.295  0.95617 0.95549 0.95439 0.95291 0.95110 0.94903 0.94677 0.94440 0.94200 0.93963 0.93737 0.93528 0.93341 0.93182 0.93054 0.92961 0.92904 0.92885
0.300  0.95461 0.95391 0.95277 0.95124 0.94937 0.94723 0.94490 0.94245 0.93997 0.93752 0.93518 0.93302 0.93110 0.92945 0.92813 0.92717 0.92658 0.92638
0.305  0.95302 0.95230 0.95112 0.94954 0.94761 0.94540 0.94299 0.94047 0.93790 0.93537 0.93296 0.93073 0.92874 0.92704 0.92568 0.92468 0.92408 0.92387
0.310  0.95140 0.95065 0.94944 0.94781 0.94582 0.94354 0.94105 0.93844 0.93579 0.93319 0.93070 0.92840 0.92634 0.92459 0.92318 0.92216 0.92153 0.92132
0.315  0.94975 0.94898 0.94773 0.94604 0.94399 0.94164 0.93908 0.93638 0.93365 0.93096 0.92839 0.92602 0.92390 0.92210 0.92065 0.91958 0.91894 0.91872
0.320  0.94807 0.94727 0.94598 0.94425 0.94213 0.93971 0.93706 0.93429 0.93147 0.92870 0.92605 0.92360 0.92142 0.91956 0.91806 0.91697 0.91630 0.91608
0.325  0.94635 0.94553 0.94420 0.94242 0.94023 0.93774 0.93501 0.93215 0.92925 0.92640 0.92367 0.92115 0.91890 0.91698 0.91544 0.91431 0.91362 0.91339
0.330  0.94460 0.94376 0.94239 0.94055 0.93830 0.93573 0.93293 0.92998 0.92700 0.92405 0.92124 0.91865 0.91633 0.91435 0.91277 0.91161 0.91090 0.91066
0.335  0.94283 0.94196 0.94055 0.93865 0.93634 0.93369 0.93081 0.92778 0.92470 0.92167 0.91878 0.91611 0.91372 0.91169 0.91005 0.90886 0.90813 0.90789
0.340  0.94101 0.94012 0.93867 0.93672 0.93434 0.93162 0.92865 0.92553 0.92236 0.91925 0.91627 0.91352 0.91107 0.90898 0.90730 0.90607 0.90532 0.90507
0.345  0.93917 0.93825 0.93676 0.93476 0.93231 0.92951 0.92645 0.92325 0.91999 0.91679 0.91373 0.91090 0.90837 0.90622 0.90449 0.90323 0.90246 0.90220
0.350  0.93729 0.93635 0.93482 0.93276 0.93024 0.92736 0.92422 0.92092 0.91758 0.91428 0.91114 0.90823 0.90564 0.90343 0.90165 0.90035 0.89956 0.89929
0.355  0.93538 0.93441 0.93284 0.93072 0.92814 0.92518 0.92195 0.91856 0.91513 0.91174 0.90851 0.90552 0.90286 0.90058 0.89876 0.89742 0.89661 0.89634
0.360  0.93344 0.93244 0.93083 0.92865 0.92600 0.92296 0.91964 0.91616 0.91263 0.90916 0.90584 0.90277 0.90003 0.89770 0.89582 0.89445 0.89362 0.89333
0.365  0.93146 0.93044 0.92878 0.92655 0.92382 0.92070 0.91730 0.91373 0.91010 0.90653 0.90313 0.89998 0.89717 0.89477 0.89284 0.89144 0.89058 0.89029
0.370  0.92945 0.92840 0.92670 0.92440 0.92161 0.91841 0.91491 0.91125 0.90753 0.90387 0.90037 0.89714 0.89425 0.89179 0.88982 0.88837 0.88749 0.88720
0.375  0.92740 0.92633 0.92458 0.92223 0.91936 0.91607 0.91249 0.90873 0.90492 0.90116 0.89757 0.89426 0.89130 0.88878 0.88675 0.88527 0.88436 0.88406
0.380  0.92532 0.92422 0.92243 0.92001 0.91707 0.91370 0.91003 0.90618 0.90226 0.89841 0.89473 0.89133 0.88830 0.88571 0.88363 0.88211 0.88119 0.88088
0.385  0.92321 0.92207 0.92024 0.91776 0.91475 0.91130 0.90753 0.90358 0.89957 0.89562 0.89185 0.88836 0.88526 0.88260 0.88047 0.87891 0.87797 0.87765
0.390  0.92105 0.91989 0.91801 0.91548 0.91239 0.90885 0.90499 0.90094 0.89683 0.89279 0.88892 0.88535 0.88217 0.87945 0.87727 0.87567 0.87470 0.87437
0.395  0.91886 0.91768 0.91575 0.91315 0.90999 0.90637 0.90241 0.89827 0.89406 0.88991 0.88595 0.88230 0.87903 0.87625 0.87401 0.87238 0.87138 0.87105
0.400  0.91664 0.91542 0.91345 0.91079 0.90755 0.90384 0.89980 0.89555 0.89124 0.88699 0.88294 0.87920 0.87585 0.87300 0.87072 0.86904 0.86802 0.86768
0.405  0.91438 0.91313 0.91111 0.90839 0.90507 0.90128 0.89714 0.89279 0.88838 0.88403 0.87989 0.87605 0.87263 0.86971 0.86737 0.86566 0.86461 0.86426
0.410  0.91208 0.91081 0.90874 0.90596 0.90256 0.89867 0.89444 0.88999 0.88547 0.88103 0.87679 0.87286 0.86936 0.86638 0.86398 0.86223 0.86116 0.86080
0.415  0.90974 0.90844 0.90633 0.90348 0.90000 0.89603 0.89170 0.88715 0.88253 0.87798 0.87364 0.86963 0.86605 0.86300 0.86054 0.85875 0.85766 0.85729
0.420  0.90737 0.90604 0.90387 0.90096 0.89741 0.89335 0.88891 0.88426 0.87954 0.87489 0.87045 0.86635 0.86269 0.85957 0.85706 0.85522 0.85411 0.85373
0.425  0.90496 0.90360 0.90138 0.89841 0.89478 0.89062 0.88609 0.88134 0.87651 0.87176 0.86722 0.86302 0.85928 0.85609 0.85353 0.85165 0.85051 0.85013
0.430  0.90251 0.90111 0.89885 0.89581 0.89210 0.88786 0.88323 0.87837 0.87343 0.86858 0.86394 0.85965 0.85583 0.85257 0.84995 0.84803 0.84686 0.84647
0.435  0.90002 0.89859 0.89629 0.89318 0.88939 0.88505 0.88032 0.87535 0.87031 0.86535 0.86062 0.85623 0.85233 0.84900 0.84632 0.84436 0.84317 0.84277
0.440  0.89749 0.89603 0.89368 0.89050 0.88663 0.88220 0.87737 0.87230 0.86715 0.86208 0.85725 0.85277 0.84878 0.84538 0.84265 0.84065 0.83943 0.83902
0.445  0.89491 0.89343 0.89102 0.88778 0.88383 0.87931 0.87437 0.86920 0.86394 0.85877 0.85383 0.84926 0.84519 0.84171 0.83892 0.83688 0.83564 0.83522
0.450  0.89230 0.89079 0.88833 0.88502 0.88099 0.87637 0.87134 0.86605 0.86069 0.85541 0.85037 0.84571 0.84155 0.83800 0.83515 0.83307 0.83180 0.83137
0.455  0.88965 0.88811 0.88560 0.88222 0.87811 0.87340 0.86826 0.86287 0.85739 0.85200 0.84686 0.84210 0.83786 0.83424 0.83133 0.82921 0.82791 0.82748
0.460  0.88696 0.88538 0.88282 0.87938 0.87518 0.87037 0.86513 0.85963 0.85405 0.84855 0.84330 0.83845 0.83412 0.83043 0.82747 0.82530 0.82398 0.82353
0.465  0.88422 0.88261 0.88000 0.87649 0.87221 0.86731 0.86196 0.85635 0.85066 0.84505 0.83970 0.83475 0.83034 0.82657 0.82355 0.82134 0.81999 0.81954
0.470  0.88144 0.87980 0.87714 0.87356 0.86919 0.86420 0.85875 0.85303 0.84722 0.84151 0.83605 0.83101 0.82651 0.82267 0.81958 0.81733 0.81596 0.81549
0.475  0.87862 0.87695 0.87424 0.87059 0.86613 0.86104 0.85549 0.84966 0.84374 0.83791 0.83235 0.82721 0.82262 0.81871 0.81557 0.81327 0.81187 0.81140
0.480  0.87575 0.87405 0.87129 0.86757 0.86303 0.85784 0.85218 0.84624 0.84021 0.83427 0.82861 0.82337 0.81869 0.81471 0.81150 0.80916 0.80773 0.80725
0.485  0.87284 0.87111 0.86829 0.86450 0.85988 0.85460 0.84883 0.84278 0.83663 0.83058 0.82481 0.81947 0.81471 0.81065 0.80739 0.80500 0.80355 0.80306
0.490  0.86988 0.86812 0.86525 0.86139 0.85669 0.85130 0.84543 0.83926 0.83301 0.82685 0.82097 0.81553 0.81068 0.80654 0.80322 0.80079 0.79931 0.79881
0.495  0.86688 0.86508 0.86217 0.85823 0.85344 0.84796 0.84198 0.83570 0.82933 0.82306 0.81707 0.81154 0.80660 0.80239 0.79901 0.79653 0.79502 0.79452
0.500  0.86384 0.86200 0.85903 0.85503 0.85015 0.84457 0.83848 0.83209 0.82561 0.81922 0.81313 0.80750 0.80247 0.79818 0.79474 0.79222 0.79069 0.79017
0.505  0.86074 0.85888 0.85585 0.85178 0.84681 0.84114 0.83494 0.82844 0.82184 0.81534 0.80914 0.80340 0.79829 0.79393 0.79042 0.78786 0.78630 0.78577
0.510  0.85760 0.85570 0.85263 0.84848 0.84343 0.83765 0.83134 0.82473 0.81801 0.81140 0.80509 0.79926 0.79406 0.78962 0.78605 0.78344 0.78185 0.78132
0.515  0.85441 0.85248 0.84935 0.84514 0.83999 0.83412 0.82770 0.82097 0.81414 0.80742 0.80100 0.79506 0.78977 0.78526 0.78163 0.77898 0.77736 0.77682
0.520  0.85117 0.84921 0.84602 0.84174 0.83651 0.83053 0.82401 0.81717 0.81022 0.80338 0.79685 0.79082 0.78544 0.78084 0.77716 0.77446 0.77281 0.77226
0.525  0.84788 0.84589 0.84265 0.83829 0.83298 0.82690 0.82027 0.81331 0.80624 0.79929 0.79265 0.78652 0.78105 0.77638 0.77263 0.76989 0.76821 0.76765
0.530  0.84454 0.84251 0.83922 0.83479 0.82939 0.82321 0.81647 0.80940 0.80222 0.79515 0.78841 0.78217 0.77661 0.77186 0.76805 0.76526 0.76356 0.76299
0.535  0.84115 0.83909 0.83575 0.83124 0.82575 0.81948 0.81262 0.80544 0.79814 0.79096 0.78410 0.77777 0.77211 0.76729 0.76342 0.76058 0.75886 0.75828
0.540  0.83771 0.83562 0.83222 0.82764 0.82206 0.81568 0.80872 0.80142 0.79401 0.78671 0.77975 0.77331 0.76757 0.76267 0.75873 0.75585 0.75410 0.75351
0.545  0.83421 0.83209 0.82863 0.82399 0.81832 0.81184 0.80477 0.79736 0.78983 0.78241 0.77534 0.76880 0.76297 0.75799 0.75399 0.75107 0.74929 0.74869
0.550  0.83066 0.82850 0.82500 0.82028 0.81453 0.80794 0.80077 0.79323 0.78558 0.77806 0.77088 0.76423 0.75831 0.75326 0.74920 0.74623 0.74442 0.74381
0.555  0.82706 0.82487 0.82131 0.81652 0.81067 0.80399 0.79670 0.78906 0.78129 0.77365 0.76636 0.75962 0.75360 0.74847 0.74435 0.74133 0.73950 0.73888
0.560  0.82340 0.82118 0.81757 0.81270 0.80677 0.79998 0.79259 0.78483 0.77695 0.76919 0.76178 0.75494 0.74884 0.74363 0.73944 0.73639 0.73452 0.73389
0.565  0.81969 0.81743 0.81376 0.80883 0.80281 0.79592 0.78842 0.78054 0.77254 0.76467 0.75716 0.75021 0.74402 0.73873 0.73449 0.73138 0.72949 0.72885
0.570  0.81592 0.81363 0.80991 0.80490 0.79879 0.79181 0.78418 0.77619 0.76808 0.76009 0.75248 0.74543 0.73914 0.73378 0.72947 0.72632 0.72440 0.72376
0.575  0.81209 0.80976 0.80599 0.80091 0.79472 0.78763 0.77990 0.77179 0.76356 0.75546 0.74773 0.74059 0.73421 0.72877 0.72440 0.72121 0.71926 0.71860
0.580  0.80820 0.80584 0.80202 0.79686 0.79058 0.78339 0.77556 0.76734 0.75899 0.75078 0.74293 0.73568 0.72922 0.72370 0.71927 0.71603 0.71406 0.71339
0.585  0.80425 0.80186 0.79798 0.79276 0.78639 0.77910 0.77116 0.76281 0.75435 0.74603 0.73808 0.73073 0.72418 0.71858 0.71409 0.71080 0.70880 0.70813
0.590  0.80024 0.79782 0.79389 0.78859 0.78213 0.77475 0.76669 0.75824 0.74966 0.74122 0.73316 0.72572 0.71907 0.71340 0.70885 0.70552 0.70349 0.70281
0.595  0.79617 0.79372 0.78973 0.78436 0.77782 0.77033 0.76217 0.75361 0.74491 0.73636 0.72819 0.72064 0.71391 0.70816 0.70355 0.70017 0.69812 0.69742
0.600  0.79204 0.78955 0.78551 0.78008 0.77344 0.76585 0.75759 0.74890 0.74010 0.73143 0.72316 0.71551 0.70869 0.70287 0.69819 0.69477 0.69269 0.69199
0.605  0.78784 0.78532 0.78123 0.77572 0.76900 0.76132 0.75293 0.74415 0.73523 0.72645 0.71806 0.71032 0.70341 0.69751 0.69277 0.68931 0.68720 0.68649
0.610  0.78358 0.78103 0.77688 0.77130 0.76450 0.75672 0.74823 0.73933 0.73029 0.72140 0.71291 0.70506 0.69807 0.69209 0.68730 0.68379 0.68165 0.68093
0.615  0.77925 0.77667 0.77247 0.76682 0.75993 0.75205 0.74346 0.73444 0.72529 0.71629 0.70770 0.69975 0.69266 0.68662 0.68176 0.67821 0.67605 0.67532
0.620  0.77485 0.77224 0.76799 0.76227 0.75529 0.74731 0.73862 0.72949 0.72023 0.71112 0.70242 0.69438 0.68720 0.68108 0.67617 0.67257 0.67038 0.66964
0.625  0.77039 0.76774 0.76344 0.75765 0.75059 0.74251 0.73371 0.72448 0.71511 0.70588 0.69708 0.68894 0.68168 0.67548 0.67051 0.66687 0.66465 0.66391
0.630  0.76585 0.76317 0.75882 0.75296 0.74582 0.73765 0.72874 0.71939 0.70991 0.70058 0.69167 0.68344 0.67609 0.66983 0.66479 0.66111 0.65887 0.65811
0.635  0.76124 0.75853 0.75413 0.74820 0.74098 0.73271 0.72370 0.71424 0.70465 0.69521 0.68620 0.67787 0.67044 0.66410 0.65901 0.65529 0.65302 0.65225
0.640  0.75656 0.75382 0.74937 0.74337 0.73606 0.72770 0.71859 0.70903 0.69932 0.68978 0.68067 0.67224 0.66473 0.65832 0.65317 0.64940 0.64711 0.64633
0.645  0.75181 0.74903 0.74453 0.73847 0.73108 0.72263 0.71341 0.70374 0.69393 0.68428 0.67507 0.66655 0.65895 0.65247 0.64726 0.64346 0.64113 0.64035
0.650  0.74698 0.74417 0.73962 0.73350 0.72602 0.71747 0.70816 0.69839 0.68847 0.67872 0.66940 0.66079 0.65311 0.64656 0.64130 0.63745 0.63510 0.63431
0.655  0.74207 0.73924 0.73463 0.72844 0.72089 0.71225 0.70283 0.69296 0.68293 0.67307 0.66366 0.65497 0.64720 0.64058 0.63526 0.63137 0.62900 0.62820
0.660  0.73708 0.73422 0.72957 0.72331 0.71568 0.70695 0.69744 0.68746 0.67734 0.66737 0.65786 0.64907 0.64123 0.63454 0.62917 0.62524 0.62284 0.62203
0.665  0.73201 0.72912 0.72443 0.71810 0.71039 0.70158 0.69197 0.68189 0.67166 0.66159 0.65199 0.64311 0.63519 0.62843 0.62300 0.61903 0.61661 0.61580
0.670  0.72687 0.72395 0.71920 0.71282 0.70503 0.69612 0.68642 0.67623 0.66591 0.65575 0.64605 0.63708 0.62908 0.62226 0.61678 0.61277 0.61032 0.60950
0.675  0.72163 0.71868 0.71389 0.70744 0.69958 0.69059 0.68080 0.67051 0.66009 0.64983 0.64004 0.63098 0.62290 0.61602 0.61048 0.60643 0.60396 0.60313
0.680  0.71631 0.71334 0.70850 0.70199 0.69405 0.68498 0.67508 0.66472 0.65418 0.64383 0.63394 0.62481 0.61666 0.60970 0.60412 0.60003 0.59754 0.59670
0.685  0.71091 0.70790 0.70302 0.69645 0.68845 0.67928 0.66930 0.65883 0.64821 0.63776 0.62779 0.61857 0.61034 0.60333 0.59769 0.59356 0.59105 0.59021
0.690  0.70541 0.70238 0.69746 0.69083 0.68274 0.67351 0.66344 0.65287 0.64215 0.63161 0.62155 0.61225 0.60396 0.59687 0.59119 0.58703 0.58449 0.58364
0.695  0.69982 0.69677 0.69180 0.68511 0.67696 0.66764 0.65748 0.64682 0.63602 0.62539 0.61525 0.60586 0.59749 0.59036 0.58462 0.58043 0.57787 0.57701
0.700  0.69414 0.69106 0.68605 0.67931 0.67109 0.66169 0.65145 0.64071 0.62981 0.61908 0.60885 0.59940 0.59096 0.58376 0.57798 0.57375 0.57118 0.57031
0.705  0.68836 0.68526 0.68021 0.67341 0.66512 0.65565 0.64532 0.63450 0.62351 0.61271 0.60240 0.59286 0.58436 0.57710 0.57127 0.56701 0.56441 0.56354
0.710  0.68249 0.67936 0.67427 0.66742 0.65907 0.64951 0.63911 0.62820 0.61714 0.60624 0.59585 0.58625 0.57768 0.57037 0.56449 0.56020 0.55758 0.55670
0.715  0.67652 0.67336 0.66823 0.66133 0.65292 0.64330 0.63282 0.62183 0.61067 0.59970 0.58923 0.57955 0.57092 0.56356 0.55764 0.55331 0.55067 0.54979
0.720  0.67044 0.66726 0.66210 0.65515 0.64666 0.63699 0.62642 0.61535 0.60412 0.59307 0.58252 0.57279 0.56409 0.55667 0.55071 0.54636 0.54370 0.54281
0.725  0.66426 0.66106 0.65586 0.64886 0.64032 0.63056 0.61994 0.60879 0.59748 0.58636 0.57575 0.56593 0.55718 0.54971 0.54371 0.53933 0.53665 0.53575
0.730  0.65797 0.65475 0.64951 0.64246 0.63388 0.62406 0.61335 0.60213 0.59076 0.57955 0.56887 0.55899 0.55019 0.54268 0.53664 0.53222 0.52953 0.52862
0.735  0.65157 0.64833 0.64306 0.63597 0.62732 0.61743 0.60667 0.59539 0.58393 0.57267 0.56192 0.55199 0.54312 0.53556 0.52949 0.52504 0.52233 0.52142
0.740  0.64506 0.64180 0.63650 0.62937 0.62066 0.61072 0.59988 0.58853 0.57702 0.56569 0.55488 0.54488 0.53598 0.52837 0.52226 0.51779 0.51506 0.51415
0.745  0.63843 0.63515 0.62982 0.62264 0.61390 0.60391 0.59301 0.58159 0.57001 0.55862 0.54776 0.53771 0.52874 0.52110 0.51495 0.51046 0.50772 0.50680
0.750  0.63168 0.62838 0.62303 0.61582 0.60702 0.59697 0.58603 0.57454 0.56291 0.55145 0.54053 0.53043 0.52142 0.51374 0.50757 0.50305 0.50030 0.49937
0.755  0.62481 0.62150 0.61612 0.60887 0.60003 0.58994 0.57893 0.56740 0.55570 0.54421 0.53322 0.52308 0.51403 0.50631 0.50010 0.49557 0.49280 0.49187
0.760  0.61782 0.61449 0.60909 0.60180 0.59293 0.58278 0.57174 0.56014 0.54840 0.53685 0.52582 0.51563 0.50654 0.49879 0.49256 0.48800 0.48522 0.48429
0.765  0.61070 0.60736 0.60193 0.59461 0.58570 0.57552 0.56442 0.55279 0.54099 0.52939 0.51832 0.50809 0.49898 0.49119 0.48493 0.48035 0.47757 0.47663
0.770  0.60344 0.60009 0.59464 0.58730 0.57836 0.56812 0.55700 0.54531 0.53347 0.52184 0.51074 0.50047 0.49131 0.48350 0.47722 0.47263 0.46983 0.46889
0.775  0.59605 0.59269 0.58722 0.57985 0.57087 0.56062 0.54945 0.53774 0.52587 0.51418 0.50304 0.49274 0.48356 0.47573 0.46943 0.46482 0.46201 0.46107
0.780  0.58853 0.58515 0.57967 0.57228 0.56328 0.55298 0.54179 0.53004 0.51813 0.50643 0.49525 0.48492 0.47572 0.46786 0.46155 0.45693 0.45411 0.45316
0.785  0.58085 0.57747 0.57198 0.56457 0.55555 0.54523 0.53400 0.52224 0.51030 0.49856 0.48737 0.47702 0.46779 0.45991 0.45358 0.44895 0.44613 0.44518
0.790  0.57303 0.56965 0.56413 0.55671 0.54767 0.53733 0.52608 0.51429 0.50234 0.49057 0.47936 0.46900 0.45975 0.45187 0.44553 0.44089 0.43806 0.43711
0.795  0.56506 0.56167 0.55615 0.54872 0.53967 0.52932 0.51805 0.50623 0.49426 0.48250 0.47126 0.46088 0.45163 0.44373 0.43738 0.43274 0.42991 0.42896
0.800  0.55693 0.55354 0.54802 0.54058 0.53151 0.52115 0.50987 0.49806 0.48608 0.47429 0.46306 0.45267 0.44341 0.43550 0.42915 0.42450 0.42167 0.42072
0.805  0.54864 0.54525 0.53972 0.53228 0.52321 0.51285 0.50157 0.48974 0.47776 0.46597 0.45473 0.44435 0.43508 0.42718 0.42083 0.41618 0.41334 0.41239
0.810  0.54019 0.53679 0.53127 0.52383 0.51475 0.50439 0.49311 0.48131 0.46931 0.45754 0.44630 0.43592 0.42666 0.41876 0.41241 0.40776 0.40493 0.40397
0.815  0.53156 0.52817 0.52265 0.51522 0.50615 0.49580 0.48453 0.47272 0.46075 0.44898 0.43776 0.42737 0.41813 0.41024 0.40389 0.39925 0.39642 0.39547
0.820  0.52276 0.51937 0.51386 0.50643 0.49737 0.48703 0.47579 0.46399 0.45204 0.44029 0.42909 0.41874 0.40950 0.40162 0.39528 0.39065 0.38782 0.38687
0.825  0.51378 0.51039 0.50489 0.49748 0.48845 0.47813 0.46689 0.45514 0.44320 0.43149 0.42030 0.40997 0.40076 0.39289 0.38658 0.38195 0.37913 0.37818
0.830  0.50460 0.50123 0.49574 0.48834 0.47933 0.46904 0.45785 0.44612 0.43423 0.42254 0.41139 0.40109 0.39190 0.38407 0.37777 0.37316 0.37034 0.36940
0.835  0.49523 0.49187 0.48640 0.47904 0.47006 0.45981 0.44864 0.43694 0.42511 0.41346 0.40235 0.39209 0.38294 0.37514 0.36886 0.36426 0.36146 0.36052
0.840  0.48566 0.48231 0.47686 0.46953 0.46058 0.45038 0.43928 0.42764 0.41583 0.40424 0.39319 0.38297 0.37387 0.36609 0.35984 0.35527 0.35248 0.35155
0.845  0.47588 0.47255 0.46713 0.45983 0.45094 0.44079 0.42973 0.41815 0.40641 0.39488 0.38389 0.37374 0.36467 0.35694 0.35072 0.34618 0.34340 0.34247
0.850  0.46589 0.46258 0.45719 0.44994 0.44109 0.43100 0.42000 0.40850 0.39685 0.38539 0.37446 0.36436 0.35536 0.34768 0.34150 0.33698 0.33423 0.33330
0.855  0.45567 0.45238 0.44703 0.43982 0.43105 0.42101 0.41012 0.39867 0.38711 0.37573 0.36488 0.35486 0.34592 0.33830 0.33217 0.32768 0.32494 0.32402
0.860  0.44522 0.44196 0.43665 0.42951 0.42079 0.41085 0.40002 0.38869 0.37720 0.36592 0.35516 0.34523 0.33636 0.32880 0.32272 0.31827 0.31556 0.31465
0.865  0.43453 0.43130 0.42604 0.41895 0.41032 0.40046 0.38973 0.37851 0.36713 0.35595 0.34529 0.33545 0.32668 0.31918 0.31316 0.30876 0.30607 0.30516
0.870  0.42358 0.42038 0.41518 0.40817 0.39962 0.38986 0.37925 0.36814 0.35687 0.34582 0.33527 0.32554 0.31686 0.30944 0.30349 0.29913 0.29647 0.29557
0.875  0.41238 0.40922 0.40408 0.39714 0.38871 0.37906 0.36857 0.35757 0.34644 0.33552 0.32510 0.31548 0.30690 0.29958 0.29370 0.28939 0.28676 0.28587
0.880  0.40091 0.39779 0.39271 0.38588 0.37753 0.36802 0.35766 0.34681 0.33585 0.32505 0.31477 0.30528 0.29681 0.28959 0.28378 0.27953 0.27694 0.27606
0.885  0.38916 0.38609 0.38108 0.37433 0.36611 0.35673 0.34653 0.33586 0.32504 0.31440 0.30427 0.29492 0.28658 0.27947 0.27374 0.26956 0.26700 0.26614
0.890  0.37712 0.37409 0.36917 0.36253 0.35445 0.34522 0.33517 0.32467 0.31403 0.30356 0.29360 0.28441 0.27621 0.26921 0.26358 0.25946 0.25695 0.25610
0.895  0.36477 0.36180 0.35696 0.35044 0.34250 0.33344 0.32358 0.31326 0.30281 0.29254 0.28276 0.27374 0.26569 0.25881 0.25329 0.24924 0.24678 0.24594
0.900  0.35210 0.34919 0.34445 0.33807 0.33029 0.32139 0.31174 0.30162 0.29138 0.28132 0.27174 0.26290 0.25501 0.24828 0.24286 0.23890 0.23648 0.23567
0.905  0.33910 0.33626 0.33162 0.32537 0.31776 0.30906 0.29962 0.28973 0.27973 0.26989 0.26053 0.25189 0.24417 0.23759 0.23230 0.22843 0.22607 0.22527
0.910  0.32576 0.32298 0.31846 0.31237 0.30493 0.29647 0.28725 0.27760 0.26784 0.25825 0.24912 0.24069 0.23317 0.22676 0.22161 0.21783 0.21552 0.21475
0.915  0.31205 0.30935 0.30495 0.29902 0.29180 0.28356 0.27458 0.26520 0.25572 0.24639 0.23752 0.22932 0.22201 0.21578 0.21076 0.20709 0.20485 0.20410
0.920  0.29796 0.29534 0.29107 0.28533 0.27833 0.27033 0.26163 0.25254 0.24335 0.23431 0.22571 0.21776 0.21068 0.20464 0.19978 0.19622 0.19405 0.19331
0.925  0.28347 0.28094 0.27682 0.27127 0.26450 0.25677 0.24837 0.23959 0.23070 0.22199 0.21367 0.20601 0.19916 0.19333 0.18864 0.18520 0.18310 0.18240
0.930  0.26857 0.26613 0.26217 0.25682 0.25031 0.24287 0.23479 0.22635 0.21779 0.20940 0.20142 0.19404 0.18747 0.18186 0.17735 0.17404 0.17203 0.17135
0.935  0.25322 0.25089 0.24710 0.24198 0.23575 0.22863 0.22088 0.21280 0.20461 0.19658 0.18894 0.18187 0.17559 0.17022 0.16590 0.16273 0.16080 0.16015
0.940  0.23742 0.23519 0.23158 0.22671 0.22077 0.21400 0.20662 0.19893 0.19113 0.18349 0.17621 0.16949 0.16350 0.15839 0.15428 0.15128 0.14944 0.14882
0.945  0.22112 0.21902 0.21560 0.21100 0.20537 0.19897 0.19199 0.18471 0.17734 0.17012 0.16323 0.15687 0.15122 0.14639 0.14250 0.13966 0.13792 0.13733
0.950  0.20431 0.20234 0.19913 0.19481 0.18953 0.18352 0.17697 0.17013 0.16321 0.15644 0.14999 0.14403 0.13872 0.13419 0.13055 0.12788 0.12625 0.12570
0.955  0.18696 0.18513 0.18214 0.17812 0.17322 0.16763 0.16154 0.15519 0.14876 0.14247 0.13647 0.13093 0.12601 0.12180 0.11842 0.11594 0.11442 0.11391
0.960  0.16903 0.16735 0.16461 0.16092 0.15641 0.15128 0.14569 0.13985 0.13396 0.12816 0.12267 0.11759 0.11306 0.10920 0.10610 0.10382 0.10243 0.10196
0.965  0.15049 0.14897 0.14650 0.14315 0.13908 0.13443 0.12938 0.12411 0.11876 0.11354 0.10856 0.10397 0.09988 0.09639 0.09358 0.09153 0.09027 0.08985
0.970  0.13131 0.12996 0.12776 0.12480 0.12119 0.11707 0.11259 0.10791 0.10319 0.09855 0.09414 0.09007 0.08646 0.08336 0.08088 0.07905 0.07794 0.07757
0.975  0.11144 0.11028 0.10838 0.10583 0.10271 0.09916 0.09529 0.09126 0.08718 0.08319 0.07939 0.07588 0.07277 0.07010 0.06796 0.06639 0.06543 0.06511
0.980  0.09083 0.08987 0.08830 0.08619 0.08360 0.08066 0.07746 0.07412 0.07075 0.06744 0.06429 0.06140 0.05881 0.05661 0.05483 0.05353 0.05274 0.05247
0.985  0.06945 0.06870 0.06748 0.06583 0.06383 0.06154 0.05906 0.05646 0.05384 0.05127 0.04883 0.04658 0.04457 0.04286 0.04148 0.04047 0.03986 0.03965
0.990  0.04722 0.04670 0.04586 0.04472 0.04334 0.04175 0.04004 0.03824 0.03643 0.03466 0.03297 0.03142 0.03003 0.02885 0.02790 0.02720 0.02678 0.02663
0.995  0.02409 0.02383 0.02339 0.02280 0.02208 0.02126 0.02037 0.01944 0.01850 0.01758 0.01670 0.01590 0.01518 0.01457 0.01408 0.01372 0.01349 0.01342
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e000.dat <==
# alpha = -0.25 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.020  0.99996 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989
0.025  0.99994 0.99994 0.99993 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983
0.030  0.99992 0.99991 0.99991 0.99990 0.99988 0.99987 0.99986 0.99984 0.99983 0.99981 0.99980 0.99979 0.99978 0.99977 0.99976 0.99976 0.99975 0.99975
0.035  0.99989 0.99988 0.99987 0.99986 0.99984 0.99982 0.99980 0.99978 0.99976 0.99974 0.99973 0.99971 0.99970 0.99968 0.99967 0.99967 0.99966 0.99966
0.040  0.99985 0.99985 0.99983 0.99981 0.99979 0.99977 0.99974 0.99972 0.99969 0.99966 0.99964 0.99962 0.99960 0.99959 0.99957 0.99957 0.99956 0.99955
0.045  0.99982 0.99980 0.99979 0.99976 0.99974 0.99971 0.99967 0.99964 0.99961 0.99958 0.99955 0.99952 0.99950 0.99948 0.99946 0.99945 0.99944 0.99943
0.050  0.99977 0.99976 0.99974 0.99971 0.99968 0.99964 0.99960 0.99956 0.99951 0.99948 0.99944 0.99941 0.99938 0.99935 0.99933 0.99932 0.99931 0.99930
0.055  0.99972 0.99971 0.99968 0.99965 0.99961 0.99956 0.99951 0.99946 0.99941 0.99937 0.99932 0.99928 0.99925 0.99922 0.99919 0.99918 0.99917 0.99915
0.060  0.99967 0.99965 0.99962 0.99958 0.99953 0.99948 0.99942 0.99936 0.99930 0.99924 0.99919 0.99914 0.99910 0.99907 0.99904 0.99902 0.99901 0.99899
0.065  0.99961 0.99959 0.99956 0.99951 0.99945 0.99939 0.99932 0.99925 0.99918 0.99911 0.99905 0.99900 0.99895 0.99890 0.99887 0.99885 0.99884 0.99881
0.070  0.99955 0.99953 0.99948 0.99943 0.99936 0.99929 0.99921 0.99913 0.99905 0.99897 0.99890 0.99884 0.99878 0.99873 0.99869 0.99867 0.99865 0.99863
0.075  0.99949 0.99946 0.99941 0.99934 0.99927 0.99918 0.99909 0.99900 0.99890 0.99882 0.99873 0.99866 0.99860 0.99854 0.99850 0.99847 0.99845 0.99842
0.080  0.99941 0.99938 0.99933 0.99925 0.99917 0.99907 0.99897 0.99886 0.99875 0.99865 0.99856 0.99848 0.99840 0.99834 0.99829 0.99826 0.99823 0.99820
0.085  0.99934 0.99930 0.99924 0.99916 0.99906 0.99895 0.99883 0.99871 0.99859 0.99848 0.99837 0.99828 0.99820 0.99812 0.99807 0.99803 0.99801 0.99797
0.090  0.99926 0.99921 0.99915 0.99905 0.99894 0.99882 0.99869 0.99855 0.99842 0.99830 0.99817 0.99807 0.99798 0.99790 0.99784 0.99779 0.99776 0.99772
0.095  0.99917 0.99912 0.99905 0.99894 0.99882 0.99868 0.99854 0.99839 0.99824 0.99810 0.99797 0.99785 0.99774 0.99766 0.99759 0.99754 0.99751 0.99746
0.100  0.99908 0.99903 0.99894 0.99883 0.99869 0.99854 0.99838 0.99821 0.99805 0.99789 0.99774 0.99762 0.99750 0.99740 0.99733 0.99727 0.99723 0.99719
0.105  0.99899 0.99893 0.99883 0.99871 0.99856 0.99839 0.99821 0.99803 0.99785 0.99768 0.99751 0.99737 0.99724 0.99713 0.99705 0.99699 0.99695 0.99690
0.110  0.99889 0.99882 0.99872 0.99858 0.99842 0.99823 0.99804 0.99784 0.99764 0.99745 0.99727 0.99711 0.99697 0.99685 0.99676 0.99669 0.99665 0.99659
0.115  0.99878 0.99871 0.99860 0.99845 0.99827 0.99806 0.99785 0.99763 0.99742 0.99721 0.99701 0.99684 0.99669 0.99656 0.99646 0.99638 0.99634 0.99627
0.120  0.99867 0.99859 0.99847 0.99831 0.99811 0.99789 0.99766 0.99742 0.99719 0.99696 0.99674 0.99656 0.99639 0.99625 0.99614 0.99606 0.99601 0.99594
0.125  0.99856 0.99847 0.99834 0.99816 0.99795 0.99771 0.99746 0.99720 0.99694 0.99670 0.99646 0.99626 0.99608 0.99593 0.99581 0.99572 0.99567 0.99559
0.130  0.99844 0.99835 0.99820 0.99801 0.99778 0.99752 0.99725 0.99697 0.99669 0.99643 0.99618 0.99596 0.99576 0.99560 0.99547 0.99537 0.99531 0.99531
0.135  0.99831 0.99821 0.99806 0.99785 0.99760 0.99732 0.99703 0.99673 0.99643 0.99614 0.99587 0.99564 0.99542 0.99525 0.99511 0.99500 0.99494 0.99493
0.140  0.99818 0.99808 0.99791 0.99768 0.99742 0.99712 0.99681 0.99647 0.99616 0.99585 0.99556 0.99530 0.99507 0.99489 0.99473 0.99462 0.99456 0.99454
0.145  0.99805 0.99793 0.99776 0.99751 0.99723 0.99690 0.99657 0.99621 0.99588 0.99554 0.99523 0.99496 0.99471 0.99451 0.99435 0.99423 0.99416 0.99414
0.150  0.99791 0.99779 0.99760 0.99733 0.99703 0.99668 0.99633 0.99594 0.99558 0.99522 0.99490 0.99460 0.99434 0.99412 0.99394 0.99382 0.99375 0.99371
0.155  0.99776 0.99763 0.99743 0.99715 0.99683 0.99645 0.99607 0.99566 0.99528 0.99489 0.99455 0.99423 0.99395 0.99372 0.99353 0.99340 0.99332 0.99328
0.160  0.99761 0.99747 0.99726 0.99696 0.99662 0.99622 0.99581 0.99537 0.99496 0.99455 0.99418 0.99384 0.99355 0.99330 0.99310 0.99296 0.99287 0.99283
0.165  0.99746 0.99731 0.99708 0.99676 0.99640 0.99597 0.99554 0.99508 0.99464 0.99420 0.99381 0.99345 0.99313 0.99287 0.99266 0.99251 0.99241 0.99236
0.170  0.99730 0.99714 0.99689 0.99656 0.99617 0.99572 0.99526 0.99477 0.99430 0.99384 0.99342 0.99303 0.99270 0.99242 0.99220 0.99204 0.99194 0.99188
0.175  0.99713 0.99696 0.99670 0.99635 0.99593 0.99546 0.99497 0.99445 0.99396 0.99347 0.99302 0.99261 0.99226 0.99196 0.99173 0.99156 0.99145 0.99138
0.180  0.99696 0.99678 0.99651 0.99613 0.99569 0.99519 0.99466 0.99412 0.99360 0.99308 0.99261 0.99218 0.99180 0.99149 0.99124 0.99106 0.99095 0.99087
0.185  0.99678 0.99659 0.99630 0.99591 0.99544 0.99491 0.99436 0.99379 0.99322 0.99268 0.99219 0.99173 0.99133 0.99100 0.99074 0.99055 0.99043 0.99034
0.190  0.99660 0.99640 0.99609 0.99567 0.99518 0.99463 0.99404 0.99344 0.99284 0.99228 0.99175 0.99127 0.99085 0.99049 0.99022 0.99002 0.98990 0.98979
0.195  0.99641 0.99620 0.99588 0.99544 0.99491 0.99434 0.99372 0.99308 0.99246 0.99186 0.99129 0.99079 0.99035 0.98998 0.98969 0.98947 0.98935 0.98932
0.200  0.99622 0.99600 0.99566 0.99519 0.99464 0.99403 0.99338 0.99271 0.99206 0.99142 0.99083 0.99030 0.98984 0.98945 0.98914 0.98892 0.98878 0.98874
0.205  0.99602 0.99579 0.99543 0.99494 0.99436 0.99372 0.99304 0.99233 0.99164 0.99098 0.99036 0.98981 0.98931 0.98891 0.98858 0.98835 0.98821 0.98816
0.210  0.99581 0.99557 0.99519 0.99468 0.99408 0.99340 0.99269 0.99193 0.99122 0.99052 0.98987 0.98929 0.98877 0.98835 0.98801 0.98776 0.98761 0.98755
0.215  0.99560 0.99535 0.99494 0.99442 0.99378 0.99306 0.99232 0.99154 0.99079 0.99005 0.98937 0.98876 0.98822 0.98777 0.98741 0.98716 0.98700 0.98693
0.220  0.99539 0.99512 0.99470 0.99414 0.99348 0.99272 0.99195 0.99113 0.99034 0.98957 0.98886 0.98822 0.98765 0.98718 0.98680 0.98654 0.98637 0.98629
0.225  0.99516 0.99488 0.99444 0.99386 0.99317 0.99238 0.99157 0.99071 0.98989 0.98908 0.98833 0.98766 0.98707 0.98658 0.98618 0.98590 0.98573 0.98563
0.230  0.99493 0.99464 0.99418 0.99357 0.99285 0.99203 0.99117 0.99028 0.98941 0.98857 0.98779 0.98709 0.98647 0.98596 0.98554 0.98525 0.98507 0.98496
0.235  0.99470 0.99439 0.99391 0.99327 0.99252 0.99166 0.99075 0.98984 0.98892 0.98806 0.98724 0.98650 0.98586 0.98532 0.98490 0.98458 0.98439 0.98428
0.240  0.99446 0.99414 0.99364 0.99296 0.99219 0.99129 0.99034 0.98939 0.98843 0.98753 0.98666 0.98591 0.98524 0.98467 0.98423 0.98390 0.98371 0.98357
0.245  0.99421 0.99388 0.99336 0.99265 0.99184 0.99091 0.98992 0.98893 0.98793 0.98699 0.98608 0.98530 0.98459 0.98400 0.98354 0.98320 0.98300 0.98294
0.250  0.99396 0.99361 0.99307 0.99234 0.99147 0.99052 0.98949 0.98845 0.98741 0.98643 0.98549 0.98467 0.98393 0.98332 0.98284 0.98248 0.98228 0.98220
0.255  0.99370 0.99334 0.99277 0.99201 0.99111 0.99012 0.98905 0.98795 0.98689 0.98585 0.98489 0.98403 0.98326 0.98263 0.98213 0.98175 0.98154 0.98145
0.260  0.99343 0.99306 0.99247 0.99168 0.99074 0.98970 0.98860 0.98746 0.98635 0.98526 0.98427 0.98337 0.98258 0.98191 0.98139 0.98101 0.98078 0.98068
0.265  0.99316 0.99277 0.99216 0.99134 0.99037 0.98927 0.98814 0.98695 0.98580 0.98467 0.98364 0.98269 0.98188 0.98119 0.98064 0.98025 0.98001 0.97989
0.270  0.99288 0.99248 0.99184 0.99099 0.98998 0.98884 0.98766 0.98643 0.98523 0.98406 0.98299 0.98201 0.98116 0.98045 0.97987 0.97947 0.97922 0.97909
0.275  0.99259 0.99217 0.99151 0.99063 0.98959 0.98840 0.98717 0.98590 0.98463 0.98345 0.98233 0.98131 0.98043 0.97968 0.97909 0.97867 0.97841 0.97826
0.280  0.99230 0.99186 0.99118 0.99027 0.98918 0.98795 0.98666 0.98536 0.98405 0.98281 0.98164 0.98059 0.97968 0.97891 0.97830 0.97786 0.97759 0.97751
0.285  0.99200 0.99155 0.99084 0.98989 0.98877 0.98750 0.98616 0.98481 0.98345 0.98216 0.98095 0.97987 0.97890 0.97811 0.97749 0.97702 0.97675 0.97665
0.290  0.99169 0.99122 0.99048 0.98949 0.98834 0.98703 0.98564 0.98424 0.98283 0.98150 0.98025 0.97913 0.97812 0.97731 0.97665 0.97617 0.97589 0.97578
0.295  0.99137 0.99089 0.99011 0.98909 0.98789 0.98656 0.98512 0.98364 0.98221 0.98080 0.97953 0.97836 0.97733 0.97648 0.97580 0.97530 0.97501 0.97489
0.300  0.99105 0.99054 0.98975 0.98869 0.98744 0.98607 0.98458 0.98305 0.98157 0.98012 0.97880 0.97757 0.97652 0.97564 0.97493 0.97443 0.97412 0.97398
0.305  0.99072 0.99019 0.98938 0.98829 0.98699 0.98554 0.98403 0.98245 0.98092 0.97942 0.97804 0.97679 0.97569 0.97477 0.97405 0.97353 0.97321 0.97305
0.310  0.99038 0.98984 0.98900 0.98787 0.98653 0.98503 0.98347 0.98184 0.98022 0.97870 0.97726 0.97598 0.97485 0.97389 0.97315 0.97261 0.97227 0.97210
0.315  0.99004 0.98948 0.98861 0.98744 0.98606 0.98451 0.98286 0.98121 0.97955 0.97797 0.97648 0.97516 0.97399 0.97300 0.97223 0.97167 0.97133 0.97122
0.320  0.98968 0.98911 0.98821 0.98701 0.98558 0.98399 0.98228 0.98057 0.97886 0.97722 0.97569 0.97432 0.97310 0.97210 0.97129 0.97071 0.97036 0.97024
0.325  0.98932 0.98873 0.98780 0.98656 0.98509 0.98345 0.98168 0.97988 0.97815 0.97643 0.97488 0.97346 0.97221 0.97117 0.97033 0.96974 0.96938 0.96923
0.330  0.98895 0.98834 0.98739 0.98611 0.98459 0.98289 0.98108 0.97922 0.97743 0.97566 0.97405 0.97257 0.97130 0.97022 0.96936 0.96874 0.96837 0.96821
0.335  0.98857 0.98795 0.98696 0.98564 0.98406 0.98233 0.98046 0.97855 0.97669 0.97488 0.97321 0.97168 0.97037 0.96925 0.96837 0.96774 0.96735 0.96717
0.340  0.98819 0.98755 0.98653 0.98513 0.98352 0.98171 0.97983 0.97786 0.97591 0.97408 0.97232 0.97078 0.96942 0.96827 0.96737 0.96671 0.96631 0.96611
0.345  0.98779 0.98713 0.98608 0.98465 0.98299 0.98113 0.97915 0.97716 0.97515 0.97326 0.97145 0.96986 0.96844 0.96727 0.96634 0.96566 0.96524 0.96511
0.350  0.98739 0.98671 0.98560 0.98416 0.98245 0.98053 0.97848 0.97644 0.97438 0.97241 0.97058 0.96892 0.96746 0.96625 0.96529 0.96459 0.96417 0.96401
0.355  0.98698 0.98628 0.98514 0.98366 0.98190 0.97992 0.97782 0.97566 0.97359 0.97154 0.96967 0.96794 0.96646 0.96521 0.96421 0.96350 0.96307 0.96289
0.360  0.98656 0.98584 0.98467 0.98314 0.98133 0.97930 0.97714 0.97492 0.97278 0.97067 0.96875 0.96697 0.96545 0.96415 0.96313 0.96239 0.96195 0.96175
0.365  0.98613 0.98539 0.98419 0.98262 0.98076 0.97867 0.97644 0.97416 0.97191 0.96979 0.96777 0.96599 0.96441 0.96307 0.96203 0.96126 0.96080 0.96059
0.370  0.98569 0.98493 0.98370 0.98208 0.98015 0.97798 0.97573 0.97339 0.97108 0.96890 0.96682 0.96498 0.96333 0.96198 0.96091 0.96012 0.95964 0.95949
0.375  0.98525 0.98446 0.98320 0.98153 0.97952 0.97731 0.97495 0.97261 0.97023 0.96798 0.96585 0.96395 0.96226 0.96087 0.95976 0.95895 0.95846 0.95829
0.380  0.98479 0.98396 0.98268 0.98093 0.97891 0.97664 0.97422 0.97178 0.96936 0.96701 0.96486 0.96287 0.96117 0.95974 0.95858 0.95776 0.95726 0.95706
0.385  0.98432 0.98347 0.98216 0.98037 0.97829 0.97596 0.97348 0.97093 0.96848 0.96606 0.96385 0.96181 0.96006 0.95857 0.95740 0.95655 0.95604 0.95582
0.390  0.98384 0.98297 0.98163 0.97979 0.97766 0.97527 0.97272 0.97011 0.96752 0.96510 0.96278 0.96073 0.95893 0.95739 0.95619 0.95532 0.95479 0.95455
0.395  0.98336 0.98247 0.98107 0.97920 0.97701 0.97455 0.97195 0.96926 0.96661 0.96412 0.96174 0.95964 0.95775 0.95620 0.95497 0.95406 0.95352 0.95335
0.400  0.98286 0.98195 0.98048 0.97860 0.97634 0.97377 0.97109 0.96840 0.96568 0.96307 0.96068 0.95851 0.95658 0.95500 0.95372 0.95279 0.95224 0.95203
0.405  0.98235 0.98142 0.97992 0.97799 0.97562 0.97304 0.97029 0.96747 0.96474 0.96205 0.95960 0.95734 0.95540 0.95376 0.95244 0.95150 0.95093 0.95070
0.410  0.98183 0.98087 0.97934 0.97736 0.97493 0.97229 0.96947 0.96658 0.96377 0.96102 0.95850 0.95619 0.95419 0.95248 0.95115 0.95019 0.94960 0.94934
0.415  0.98130 0.98032 0.97875 0.97667 0.97424 0.97152 0.96864 0.96567 0.96273 0.95998 0.95734 0.95501 0.95293 0.95121 0.94984 0.94884 0.94824 0.94805
0.420  0.98076 0.97976 0.97815 0.97602 0.97353 0.97075 0.96778 0.96475 0.96174 0.95890 0.95621 0.95381 0.95167 0.94991 0.94850 0.94747 0.94686 0.94664
0.425  0.98021 0.97918 0.97754 0.97535 0.97280 0.96988 0.96684 0.96380 0.96073 0.95776 0.95506 0.95255 0.95040 0.94859 0.94713 0.94610 0.94547 0.94522
0.430  0.97964 0.97859 0.97691 0.97468 0.97203 0.96907 0.96596 0.96278 0.95969 0.95666 0.95388 0.95131 0.94911 0.94722 0.94576 0.94469 0.94404 0.94377
0.435  0.97907 0.97798 0.97626 0.97399 0.97124 0.96825 0.96507 0.96180 0.95857 0.95553 0.95263 0.95006 0.94777 0.94586 0.94436 0.94325 0.94258 0.94238
0.440  0.97848 0.97734 0.97556 0.97328 0.97047 0.96742 0.96416 0.96082 0.95750 0.95438 0.95141 0.94877 0.94641 0.94448 0.94293 0.94179 0.94111 0.94088
0.445  0.97788 0.97671 0.97490 0.97252 0.96969 0.96656 0.96322 0.95980 0.95642 0.95316 0.95018 0.94742 0.94506 0.94306 0.94146 0.94031 0.93962 0.93935
0.450  0.97726 0.97608 0.97422 0.97176 0.96890 0.96561 0.96220 0.95870 0.95531 0.95197 0.94891 0.94610 0.94368 0.94160 0.93998 0.93881 0.93810 0.93780
0.455  0.97663 0.97542 0.97353 0.97101 0.96807 0.96472 0.96124 0.95765 0.95411 0.95077 0.94758 0.94476 0.94223 0.94015 0.93849 0.93728 0.93655 0.93631
0.460  0.97598 0.97476 0.97282 0.97025 0.96717 0.96382 0.96026 0.95659 0.95296 0.94953 0.94628 0.94339 0.94080 0.93866 0.93695 0.93572 0.93497 0.93471
0.465  0.97532 0.97408 0.97210 0.96948 0.96633 0.96291 0.95925 0.95551 0.95180 0.94823 0.94497 0.94194 0.93935 0.93715 0.93540 0.93414 0.93338 0.93308
0.470  0.97465 0.97339 0.97136 0.96868 0.96547 0.96194 0.95815 0.95432 0.95061 0.94696 0.94355 0.94053 0.93787 0.93560 0.93383 0.93254 0.93175 0.93142
0.475  0.97397 0.97268 0.97056 0.96780 0.96460 0.96093 0.95711 0.95320 0.94932 0.94567 0.94219 0.93909 0.93632 0.93405 0.93223 0.93089 0.93010 0.92983
0.480  0.97328 0.97195 0.96978 0.96697 0.96367 0.95996 0.95606 0.95206 0.94810 0.94428 0.94080 0.93757 0.93480 0.93246 0.93058 0.92924 0.92842 0.92812
0.485  0.97256 0.97121 0.96900 0.96614 0.96270 0.95897 0.95498 0.95090 0.94685 0.94296 0.93939 0.93609 0.93325 0.93082 0.92893 0.92755 0.92672 0.92638
0.490  0.97184 0.97042 0.96820 0.96528 0.96178 0.95795 0.95380 0.94962 0.94554 0.94160 0.93788 0.93458 0.93162 0.92919 0.92725 0.92582 0.92498 0.92470
0.495  0.97109 0.96964 0.96739 0.96441 0.96083 0.95683 0.95269 0.94842 0.94420 0.94021 0.93642 0.93303 0.93002 0.92753 0.92551 0.92409 0.92322 0.92290
0.500  0.97033 0.96885 0.96655 0.96348 0.95987 0.95579 0.95156 0.94720 0.94289 0.93874 0.93494 0.93142 0.92839 0.92580 0.92378 0.92232 0.92142 0.92108
0.505  0.96956 0.96805 0.96570 0.96251 0.95878 0.95473 0.95032 0.94585 0.94156 0.93731 0.93335 0.92983 0.92668 0.92409 0.92203 0.92051 0.91960 0.91922
0.510  0.96877 0.96723 0.96476 0.96159 0.95778 0.95363 0.94912 0.94459 0.94010 0.93586 0.93181 0.92821 0.92500 0.92235 0.92020 0.91868 0.91775 0.91742
0.515  0.96796 0.96639 0.96388 0.96064 0.95677 0.95243 0.94793 0.94330 0.93872 0.93430 0.93026 0.92651 0.92329 0.92053 0.91838 0.91682 0.91587 0.91551
0.520  0.96713 0.96553 0.96298 0.95968 0.95572 0.95131 0.94671 0.94198 0.93731 0.93280 0.92859 0.92484 0.92150 0.91874 0.91653 0.91493 0.91395 0.91356
0.525  0.96628 0.96466 0.96205 0.95859 0.95455 0.95016 0.94535 0.94055 0.93577 0.93127 0.92698 0.92314 0.91973 0.91691 0.91462 0.91300 0.91201 0.91167
0.530  0.96542 0.96376 0.96111 0.95759 0.95347 0.94887 0.94409 0.93919 0.93432 0.92962 0.92534 0.92136 0.91793 0.91500 0.91272 0.91105 0.91004 0.90966
0.535  0.96453 0.96279 0.96014 0.95656 0.95237 0.94768 0.94281 0.93781 0.93284 0.92805 0.92357 0.91961 0.91604 0.91311 0.91077 0.90905 0.90803 0.90761
0.540  0.96362 0.96186 0.95908 0.95552 0.95125 0.94647 0.94137 0.93628 0.93122 0.92645 0.92188 0.91781 0.91419 0.91119 0.90876 0.90704 0.90599 0.90562
0.545  0.96269 0.96090 0.95808 0.95445 0.94998 0.94523 0.94005 0.93485 0.92969 0.92471 0.92015 0.91593 0.91230 0.90918 0.90676 0.90499 0.90392 0.90351
0.550  0.96173 0.95993 0.95706 0.95325 0.94881 0.94385 0.93870 0.93339 0.92812 0.92306 0.91830 0.91409 0.91031 0.90720 0.90472 0.90289 0.90181 0.90145
0.555  0.96076 0.95893 0.95601 0.95214 0.94763 0.94256 0.93718 0.93178 0.92642 0.92136 0.91653 0.91213 0.90836 0.90518 0.90261 0.90078 0.89966 0.89926
0.560  0.95978 0.95791 0.95494 0.95100 0.94640 0.94125 0.93577 0.93027 0.92480 0.91954 0.91470 0.91024 0.90637 0.90307 0.90050 0.89862 0.89748 0.89704
0.565  0.95877 0.95687 0.95375 0.94984 0.94504 0.93979 0.93434 0.92872 0.92315 0.91779 0.91277 0.90830 0.90430 0.90100 0.89834 0.89642 0.89527 0.89487
0.570  0.95773 0.95580 0.95264 0.94854 0.94377 0.93843 0.93273 0.92703 0.92136 0.91589 0.91089 0.90624 0.90225 0.89881 0.89614 0.89420 0.89302 0.89258
0.575  0.95667 0.95465 0.95150 0.94733 0.94248 0.93705 0.93125 0.92543 0.91966 0.91408 0.90887 0.90424 0.90008 0.89666 0.89393 0.89191 0.89071 0.89024
0.580  0.95559 0.95353 0.95033 0.94610 0.94102 0.93548 0.92973 0.92366 0.91779 0.91224 0.90693 0.90211 0.89796 0.89446 0.89164 0.88962 0.88840 0.88796
0.585  0.95448 0.95239 0.94914 0.94483 0.93968 0.93404 0.92803 0.92201 0.91602 0.91025 0.90495 0.90004 0.89580 0.89218 0.88935 0.88728 0.88602 0.88555
0.590  0.95335 0.95123 0.94781 0.94342 0.93830 0.93257 0.92646 0.92032 0.91423 0.90834 0.90284 0.89793 0.89354 0.88991 0.88697 0.88488 0.88361 0.88319
0.595  0.95219 0.95003 0.94657 0.94210 0.93689 0.93092 0.92485 0.91845 0.91225 0.90627 0.90079 0.89569 0.89131 0.88754 0.88461 0.88248 0.88117 0.88069
0.600  0.95100 0.94881 0.94529 0.94076 0.93532 0.92939 0.92305 0.91670 0.91039 0.90430 0.89859 0.89351 0.88895 0.88520 0.88220 0.87999 0.87867 0.87824
0.605  0.94978 0.94755 0.94399 0.93938 0.93386 0.92783 0.92138 0.91490 0.90834 0.90228 0.89647 0.89119 0.88665 0.88275 0.87971 0.87749 0.87615 0.87566
0.610  0.94853 0.94620 0.94265 0.93784 0.93236 0.92607 0.91967 0.91295 0.90641 0.90010 0.89419 0.88893 0.88421 0.88032 0.87721 0.87492 0.87356 0.87303
0.615  0.94724 0.94489 0.94118 0.93640 0.93068 0.92444 0.91778 0.91109 0.90443 0.89801 0.89200 0.88653 0.88183 0.87784 0.87464 0.87234 0.87095 0.87045
0.620  0.94591 0.94355 0.93978 0.93493 0.92913 0.92278 0.91601 0.90904 0.90228 0.89575 0.88975 0.88420 0.87930 0.87528 0.87206 0.86968 0.86827 0.86774
0.625  0.94457 0.94218 0.93835 0.93338 0.92753 0.92092 0.91402 0.90712 0.90024 0.89359 0.88736 0.88174 0.87683 0.87272 0.86938 0.86701 0.86557 0.86506
0.630  0.94320 0.94077 0.93689 0.93175 0.92574 0.91919 0.91218 0.90498 0.89799 0.89124 0.88504 0.87928 0.87430 0.87005 0.86672 0.86427 0.86280 0.86225
0.635  0.94179 0.93932 0.93527 0.93017 0.92408 0.91727 0.91028 0.90298 0.89587 0.88900 0.88255 0.87679 0.87166 0.86740 0.86395 0.86149 0.86000 0.85948
0.640  0.94035 0.93776 0.93374 0.92856 0.92237 0.91543 0.90820 0.90093 0.89354 0.88656 0.88015 0.87418 0.86903 0.86463 0.86118 0.85865 0.85713 0.85656
0.645  0.93887 0.93625 0.93217 0.92676 0.92047 0.91359 0.90624 0.89868 0.89133 0.88423 0.87756 0.87161 0.86629 0.86189 0.85832 0.85577 0.85423 0.85369
0.650  0.93735 0.93469 0.93056 0.92508 0.91869 0.91152 0.90405 0.89655 0.88891 0.88169 0.87507 0.86891 0.86355 0.85902 0.85546 0.85282 0.85125 0.85067
0.655  0.93579 0.93310 0.92885 0.92335 0.91669 0.90959 0.90200 0.89420 0.88661 0.87927 0.87239 0.86613 0.86074 0.85617 0.85248 0.84985 0.84825 0.84769
0.660  0.93419 0.93146 0.92708 0.92142 0.91483 0.90743 0.89973 0.89198 0.88409 0.87664 0.86980 0.86343 0.85783 0.85321 0.84952 0.84679 0.84517 0.84456
0.665  0.93254 0.92978 0.92535 0.91962 0.91292 0.90542 0.89760 0.88953 0.88170 0.87413 0.86702 0.86055 0.85497 0.85017 0.84643 0.84371 0.84205 0.84146
0.670  0.93085 0.92797 0.92357 0.91776 0.91079 0.90335 0.89521 0.88722 0.87908 0.87139 0.86429 0.85774 0.85195 0.84717 0.84334 0.84053 0.83885 0.83821
0.675  0.92908 0.92621 0.92161 0.91569 0.90879 0.90105 0.89299 0.88467 0.87659 0.86878 0.86143 0.85475 0.84899 0.84403 0.84016 0.83734 0.83561 0.83500
0.680  0.92731 0.92440 0.91974 0.91374 0.90673 0.89890 0.89050 0.88227 0.87387 0.86593 0.85848 0.85183 0.84585 0.84091 0.83690 0.83405 0.83231 0.83172
0.685  0.92548 0.92253 0.91782 0.91174 0.90446 0.89649 0.88818 0.87961 0.87128 0.86321 0.85563 0.84872 0.84276 0.83765 0.83365 0.83070 0.82892 0.82829
0.690  0.92360 0.92062 0.91585 0.90952 0.90231 0.89423 0.88558 0.87710 0.86844 0.86025 0.85256 0.84569 0.83952 0.83440 0.83026 0.82730 0.82551 0.82489
0.695  0.92168 0.91855 0.91369 0.90742 0.89992 0.89171 0.88315 0.87432 0.86573 0.85739 0.84959 0.84247 0.83620 0.83102 0.82687 0.82382 0.82199 0.82132
0.700  0.91969 0.91654 0.91161 0.90526 0.89766 0.88934 0.88044 0.87169 0.86277 0.85433 0.84640 0.83917 0.83293 0.82756 0.82337 0.82030 0.81843 0.81778
0.705  0.91765 0.91446 0.90947 0.90287 0.89515 0.88670 0.87789 0.86880 0.85987 0.85119 0.84313 0.83595 0.82948 0.82413 0.81978 0.81669 0.81480 0.81416
0.710  0.91555 0.91232 0.90713 0.90060 0.89278 0.88421 0.87505 0.86584 0.85686 0.84816 0.83998 0.83252 0.82596 0.82053 0.81619 0.81298 0.81108 0.81038
0.715  0.91339 0.91012 0.90488 0.89807 0.89033 0.88144 0.87238 0.86303 0.85370 0.84488 0.83658 0.82902 0.82249 0.81686 0.81247 0.80926 0.80730 0.80662
0.720  0.91112 0.90776 0.90256 0.89568 0.88763 0.87883 0.86941 0.85993 0.85068 0.84153 0.83311 0.82559 0.81882 0.81322 0.80866 0.80542 0.80344 0.80269
0.725  0.90882 0.90543 0.90014 0.89321 0.88507 0.87593 0.86660 0.85698 0.84739 0.83830 0.82975 0.82195 0.81508 0.80940 0.80485 0.80149 0.79949 0.79877
0.730  0.90646 0.90304 0.89756 0.89048 0.88222 0.87318 0.86349 0.85374 0.84401 0.83480 0.82613 0.81822 0.81139 0.80550 0.80090 0.79753 0.79546 0.79476
0.735  0.90402 0.90057 0.89503 0.88788 0.87951 0.87013 0.86053 0.85042 0.84078 0.83122 0.82243 0.81457 0.80749 0.80160 0.79685 0.79345 0.79137 0.79067
0.740  0.90152 0.89791 0.89241 0.88500 0.87651 0.86723 0.85728 0.84726 0.83725 0.82777 0.81883 0.81068 0.80350 0.79755 0.79272 0.78927 0.78717 0.78640
0.745  0.89893 0.89529 0.88959 0.88224 0.87365 0.86402 0.85393 0.84378 0.83364 0.82403 0.81497 0.80671 0.79955 0.79340 0.78858 0.78500 0.78288 0.78213
0.750  0.89626 0.89259 0.88683 0.87939 0.87049 0.86095 0.85075 0.84021 0.83016 0.82019 0.81102 0.80264 0.79540 0.78915 0.78427 0.78070 0.77850 0.77776
0.755  0.89350 0.88979 0.88385 0.87627 0.86746 0.85758 0.84723 0.83680 0.82637 0.81648 0.80715 0.79865 0.79115 0.78486 0.77986 0.77625 0.77404 0.77321
0.760  0.89063 0.88679 0.88087 0.87325 0.86412 0.85410 0.84362 0.83305 0.82249 0.81247 0.80303 0.79441 0.78679 0.78049 0.77536 0.77170 0.76947 0.76865
0.765  0.88765 0.88382 0.87784 0.86993 0.86090 0.85077 0.84016 0.82920 0.81874 0.80837 0.79880 0.79006 0.78234 0.77595 0.77075 0.76705 0.76479 0.76398
0.770  0.88461 0.88074 0.87453 0.86672 0.85737 0.84710 0.83636 0.82551 0.81467 0.80415 0.79446 0.78560 0.77793 0.77131 0.76613 0.76228 0.76000 0.75920
0.775  0.88146 0.87756 0.87130 0.86320 0.85372 0.84357 0.83244 0.82146 0.81049 0.80003 0.79002 0.78104 0.77327 0.76656 0.76131 0.75742 0.75510 0.75431
0.780  0.87821 0.87415 0.86796 0.85978 0.85020 0.83969 0.82868 0.81731 0.80619 0.79563 0.78564 0.77654 0.76850 0.76170 0.75638 0.75249 0.75009 0.74930
0.785  0.87484 0.87075 0.86433 0.85603 0.84633 0.83569 0.82455 0.81303 0.80178 0.79109 0.78100 0.77176 0.76361 0.75672 0.75133 0.74739 0.74497 0.74408
0.790  0.87134 0.86723 0.86075 0.85238 0.84258 0.83183 0.82029 0.80890 0.79750 0.78643 0.77621 0.76686 0.75860 0.75168 0.74615 0.74216 0.73972 0.73882
0.795  0.86771 0.86357 0.85687 0.84839 0.83847 0.82759 0.81617 0.80439 0.79285 0.78165 0.77130 0.76183 0.75346 0.74650 0.74085 0.73681 0.73433 0.73343
0.800  0.86390 0.85966 0.85303 0.84448 0.83442 0.82321 0.81167 0.79975 0.78808 0.77673 0.76626 0.75666 0.74819 0.74115 0.73542 0.73132 0.72881 0.72791
0.805  0.86001 0.85574 0.84905 0.84021 0.83008 0.81893 0.80703 0.79497 0.78316 0.77168 0.76107 0.75136 0.74278 0.73565 0.72984 0.72569 0.72315 0.72224
0.810  0.85596 0.85166 0.84475 0.83602 0.82554 0.81430 0.80224 0.79004 0.77810 0.76648 0.75575 0.74592 0.73723 0.73000 0.72412 0.71991 0.71734 0.71642
0.815  0.85176 0.84730 0.84047 0.83145 0.82111 0.80949 0.79729 0.78519 0.77288 0.76114 0.75028 0.74032 0.73152 0.72420 0.71825 0.71398 0.71138 0.71044
0.820  0.84739 0.84290 0.83584 0.82692 0.81626 0.80451 0.79246 0.77999 0.76751 0.75563 0.74464 0.73457 0.72566 0.71823 0.71221 0.70789 0.70524 0.70430
0.825  0.84283 0.83832 0.83122 0.82202 0.81123 0.79961 0.78719 0.77459 0.76197 0.74996 0.73884 0.72865 0.71963 0.71200 0.70601 0.70163 0.69892 0.69798
0.830  0.83803 0.83342 0.82622 0.81692 0.80626 0.79431 0.78174 0.76901 0.75626 0.74411 0.73288 0.72256 0.71343 0.70570 0.69964 0.69513 0.69245 0.69149
0.835  0.83309 0.82846 0.82122 0.81186 0.80088 0.78879 0.77610 0.76324 0.75036 0.73808 0.72672 0.71629 0.70705 0.69922 0.69308 0.68851 0.68579 0.68481
0.840  0.82793 0.82328 0.81581 0.80635 0.79527 0.78307 0.77026 0.75727 0.74426 0.73186 0.72037 0.70981 0.70047 0.69255 0.68622 0.68170 0.67894 0.67792
0.845  0.82255 0.81774 0.81038 0.80084 0.78944 0.77713 0.76420 0.75110 0.73796 0.72543 0.71381 0.70294 0.69359 0.68567 0.67927 0.67469 0.67189 0.67093
0.850  0.81692 0.81210 0.80450 0.79490 0.78363 0.77096 0.75792 0.74470 0.73143 0.71878 0.70681 0.69605 0.68652 0.67857 0.67210 0.66745 0.66460 0.66361
0.855  0.81102 0.80619 0.79857 0.78868 0.77733 0.76454 0.75139 0.73805 0.72467 0.71189 0.69981 0.68893 0.67929 0.67112 0.66469 0.65992 0.65707 0.65607
0.860  0.80479 0.79987 0.79217 0.78242 0.77075 0.75814 0.74461 0.73116 0.71766 0.70476 0.69256 0.68157 0.67183 0.66355 0.65694 0.65221 0.64932 0.64827
0.865  0.79831 0.79339 0.78566 0.77565 0.76388 0.75119 0.73755 0.72398 0.71038 0.69711 0.68505 0.67374 0.66392 0.65573 0.64905 0.64425 0.64131 0.64031
0.870  0.79152 0.78658 0.77865 0.76856 0.75671 0.74393 0.73019 0.71625 0.70254 0.68943 0.67702 0.66585 0.65593 0.64750 0.64087 0.63594 0.63300 0.63197
0.875  0.78437 0.77930 0.77148 0.76112 0.74920 0.73635 0.72252 0.70848 0.69466 0.68145 0.66894 0.65765 0.64762 0.63911 0.63230 0.62742 0.62443 0.62334
0.880  0.77685 0.77177 0.76375 0.75357 0.74161 0.72841 0.71450 0.70037 0.68646 0.67314 0.66053 0.64894 0.63885 0.63028 0.62353 0.61851 0.61552 0.61449
0.885  0.76885 0.76370 0.75581 0.74539 0.73337 0.72010 0.70612 0.69191 0.67790 0.66424 0.65154 0.64009 0.62990 0.62124 0.61432 0.60934 0.60629 0.60520
0.890  0.76047 0.75533 0.74726 0.73677 0.72470 0.71137 0.69731 0.68275 0.66869 0.65521 0.64243 0.63067 0.62042 0.61171 0.60485 0.59975 0.59669 0.59565
0.895  0.75160 0.74647 0.73822 0.72769 0.71558 0.70192 0.68782 0.67347 0.65933 0.64551 0.63266 0.62106 0.61055 0.60193 0.59490 0.58982 0.58670 0.58561
0.900  0.74221 0.73696 0.72885 0.71833 0.70596 0.69227 0.67812 0.66372 0.64924 0.63564 0.62271 0.61082 0.60044 0.59161 0.58453 0.57944 0.57633 0.57525
0.905  0.73222 0.72700 0.71873 0.70819 0.69580 0.68208 0.66791 0.65317 0.63894 0.62501 0.61204 0.60010 0.58968 0.58081 0.57370 0.56860 0.56547 0.56433
0.910  0.72154 0.71627 0.70798 0.69744 0.68503 0.67131 0.65683 0.64237 0.62781 0.61386 0.60086 0.58908 0.57843 0.56953 0.56250 0.55727 0.55414 0.55303
0.915  0.71020 0.70497 0.69673 0.68600 0.67361 0.65990 0.64542 0.63066 0.61638 0.60239 0.58911 0.57733 0.56664 0.55771 0.55066 0.54541 0.54227 0.54118
0.920  0.69808 0.69275 0.68452 0.67381 0.66144 0.64748 0.63330 0.61856 0.60400 0.59002 0.57697 0.56494 0.55423 0.54529 0.53823 0.53296 0.52980 0.52864
0.925  0.68507 0.67980 0.67145 0.66078 0.64820 0.63456 0.62014 0.60543 0.59090 0.57694 0.56391 0.55188 0.54117 0.53222 0.52515 0.51987 0.51671 0.51556
0.930  0.67101 0.66573 0.65759 0.64681 0.63431 0.62074 0.60638 0.59171 0.57698 0.56307 0.55007 0.53807 0.52738 0.51843 0.51136 0.50608 0.50291 0.50176
0.935  0.65590 0.65069 0.64248 0.63178 0.61937 0.60563 0.59138 0.57682 0.56241 0.54831 0.53537 0.52341 0.51275 0.50383 0.49665 0.49149 0.48832 0.48716
0.940  0.63951 0.63426 0.62612 0.61553 0.60326 0.58966 0.57526 0.56083 0.54654 0.53254 0.51967 0.50760 0.49720 0.48831 0.48116 0.47600 0.47280 0.47167
0.945  0.62164 0.61650 0.60834 0.59790 0.58554 0.57210 0.55815 0.54361 0.52948 0.51562 0.50267 0.49091 0.48058 0.47162 0.46465 0.45944 0.45631 0.45516
0.950  0.60203 0.59695 0.58892 0.57865 0.56651 0.55330 0.53930 0.52498 0.51079 0.49739 0.48459 0.47297 0.46259 0.45388 0.44686 0.44179 0.43864 0.43750
0.955  0.58049 0.57554 0.56772 0.55752 0.54564 0.53246 0.51873 0.50469 0.49077 0.47736 0.46480 0.45339 0.44319 0.43462 0.42772 0.42274 0.41969 0.41861
0.960  0.55657 0.55168 0.54407 0.53414 0.52236 0.50951 0.49613 0.48244 0.46885 0.45575 0.44347 0.43228 0.42229 0.41375 0.40709 0.40212 0.39912 0.39805
0.965  0.52974 0.52509 0.51763 0.50785 0.49667 0.48426 0.47107 0.45781 0.44440 0.43170 0.41979 0.40894 0.39923 0.39105 0.38445 0.37961 0.37668 0.37562
0.970  0.49942 0.49491 0.48776 0.47841 0.46751 0.45561 0.44297 0.43002 0.41738 0.40517 0.39351 0.38308 0.37373 0.36582 0.35947 0.35480 0.35196 0.35091
0.975  0.46460 0.46027 0.45353 0.44470 0.43441 0.42297 0.41101 0.39875 0.38656 0.37499 0.36393 0.35402 0.34513 0.33751 0.33147 0.32710 0.32438 0.32344
0.980  0.42381 0.41984 0.41351 0.40534 0.39565 0.38504 0.37374 0.36236 0.35103 0.34028 0.32998 0.32059 0.31232 0.30533 0.29968 0.29552 0.29300 0.29213
0.985  0.37464 0.37105 0.36537 0.35792 0.34921 0.33967 0.32952 0.31909 0.30889 0.29918 0.28990 0.28141 0.27393 0.26749 0.26238 0.25867 0.25635 0.25550
0.990  0.31257 0.30949 0.30468 0.29838 0.29087 0.28264 0.27402 0.26516 0.25649 0.24809 0.24018 0.23295 0.22657 0.22108 0.21671 0.21353 0.21156 0.21087
0.995  0.22608 0.22384 0.22027 0.21556 0.21005 0.20399 0.19754 0.19101 0.18462 0.17831 0.17247 0.16713 0.16240 0.15833 0.15508 0.15269 0.15123 0.15063
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e010.dat <==
# alpha = -0.25 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993
0.020  0.99995 0.99995 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99987 0.99987
0.025  0.99993 0.99992 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99981 0.99981 0.99981 0.99980 0.99980
0.030  0.99990 0.99989 0.99988 0.99987 0.99986 0.99984 0.99983 0.99981 0.99980 0.99978 0.99977 0.99975 0.99974 0.99973 0.99973 0.99972 0.99972 0.99971
0.035  0.99986 0.99985 0.99984 0.99983 0.99981 0.99979 0.99977 0.99974 0.99972 0.99970 0.99968 0.99966 0.99965 0.99964 0.99963 0.99962 0.99961 0.99961
0.040  0.99981 0.99981 0.99979 0.99977 0.99975 0.99972 0.99969 0.99967 0.99964 0.99961 0.99958 0.99956 0.99954 0.99952 0.99951 0.99950 0.99950 0.99949
0.045  0.99977 0.99975 0.99974 0.99971 0.99968 0.99965 0.99961 0.99958 0.99954 0.99951 0.99947 0.99945 0.99942 0.99940 0.99938 0.99937 0.99936 0.99935
0.050  0.99971 0.99970 0.99967 0.99964 0.99961 0.99957 0.99952 0.99948 0.99943 0.99939 0.99935 0.99932 0.99928 0.99926 0.99924 0.99922 0.99921 0.99920
0.055  0.99965 0.99963 0.99960 0.99957 0.99952 0.99947 0.99942 0.99937 0.99931 0.99926 0.99921 0.99917 0.99913 0.99910 0.99908 0.99906 0.99904 0.99903
0.060  0.99958 0.99956 0.99953 0.99949 0.99943 0.99937 0.99931 0.99925 0.99918 0.99912 0.99906 0.99901 0.99897 0.99893 0.99890 0.99888 0.99886 0.99885
0.065  0.99951 0.99949 0.99945 0.99940 0.99933 0.99927 0.99919 0.99912 0.99904 0.99897 0.99890 0.99884 0.99879 0.99874 0.99871 0.99868 0.99867 0.99865
0.070  0.99943 0.99940 0.99936 0.99930 0.99923 0.99915 0.99906 0.99898 0.99889 0.99881 0.99873 0.99866 0.99859 0.99854 0.99850 0.99847 0.99845 0.99843
0.075  0.99935 0.99931 0.99926 0.99919 0.99911 0.99902 0.99892 0.99882 0.99872 0.99863 0.99854 0.99846 0.99838 0.99832 0.99828 0.99824 0.99822 0.99820
0.080  0.99926 0.99922 0.99916 0.99908 0.99899 0.99889 0.99878 0.99866 0.99855 0.99844 0.99833 0.99824 0.99816 0.99809 0.99804 0.99800 0.99798 0.99795
0.085  0.99916 0.99912 0.99905 0.99896 0.99886 0.99874 0.99862 0.99849 0.99836 0.99824 0.99812 0.99802 0.99792 0.99785 0.99779 0.99774 0.99771 0.99768
0.090  0.99906 0.99901 0.99894 0.99884 0.99872 0.99859 0.99845 0.99830 0.99816 0.99802 0.99789 0.99778 0.99767 0.99758 0.99752 0.99747 0.99744 0.99740
0.095  0.99895 0.99890 0.99881 0.99870 0.99857 0.99843 0.99827 0.99811 0.99795 0.99779 0.99765 0.99752 0.99740 0.99731 0.99723 0.99718 0.99714 0.99710
0.100  0.99883 0.99878 0.99869 0.99856 0.99842 0.99825 0.99808 0.99790 0.99773 0.99756 0.99739 0.99725 0.99712 0.99702 0.99693 0.99687 0.99683 0.99678
0.105  0.99871 0.99865 0.99855 0.99841 0.99826 0.99807 0.99789 0.99769 0.99749 0.99730 0.99712 0.99697 0.99683 0.99671 0.99662 0.99655 0.99651 0.99645
0.110  0.99859 0.99852 0.99841 0.99826 0.99808 0.99789 0.99768 0.99746 0.99725 0.99704 0.99684 0.99667 0.99651 0.99639 0.99629 0.99621 0.99616 0.99610
0.115  0.99845 0.99838 0.99826 0.99810 0.99791 0.99769 0.99746 0.99722 0.99699 0.99676 0.99655 0.99636 0.99619 0.99605 0.99594 0.99585 0.99581 0.99574
0.120  0.99831 0.99823 0.99810 0.99792 0.99772 0.99748 0.99723 0.99697 0.99672 0.99647 0.99624 0.99603 0.99585 0.99570 0.99558 0.99548 0.99543 0.99536
0.125  0.99817 0.99808 0.99794 0.99775 0.99752 0.99726 0.99699 0.99671 0.99644 0.99617 0.99591 0.99569 0.99549 0.99533 0.99520 0.99510 0.99504 0.99496
0.130  0.99802 0.99792 0.99777 0.99756 0.99732 0.99704 0.99675 0.99644 0.99614 0.99585 0.99558 0.99534 0.99512 0.99494 0.99480 0.99469 0.99463 0.99463
0.135  0.99786 0.99775 0.99759 0.99736 0.99710 0.99680 0.99649 0.99616 0.99584 0.99553 0.99523 0.99497 0.99473 0.99454 0.99439 0.99428 0.99421 0.99420
0.140  0.99769 0.99758 0.99740 0.99716 0.99688 0.99656 0.99622 0.99587 0.99552 0.99518 0.99487 0.99459 0.99433 0.99413 0.99396 0.99384 0.99377 0.99375
0.145  0.99752 0.99740 0.99721 0.99695 0.99665 0.99630 0.99594 0.99556 0.99519 0.99483 0.99450 0.99419 0.99392 0.99370 0.99352 0.99339 0.99331 0.99329
0.150  0.99735 0.99722 0.99701 0.99673 0.99641 0.99604 0.99566 0.99524 0.99485 0.99446 0.99411 0.99378 0.99349 0.99325 0.99306 0.99292 0.99284 0.99280
0.155  0.99716 0.99702 0.99681 0.99651 0.99617 0.99577 0.99536 0.99492 0.99450 0.99408 0.99370 0.99335 0.99305 0.99279 0.99258 0.99244 0.99235 0.99231
0.160  0.99697 0.99683 0.99659 0.99628 0.99591 0.99548 0.99505 0.99458 0.99413 0.99369 0.99328 0.99291 0.99258 0.99231 0.99209 0.99194 0.99184 0.99179
0.165  0.99678 0.99662 0.99637 0.99603 0.99565 0.99519 0.99473 0.99423 0.99376 0.99328 0.99285 0.99245 0.99211 0.99182 0.99159 0.99142 0.99132 0.99126
0.170  0.99657 0.99641 0.99615 0.99579 0.99537 0.99489 0.99440 0.99387 0.99336 0.99286 0.99241 0.99198 0.99162 0.99131 0.99106 0.99088 0.99077 0.99071
0.175  0.99636 0.99619 0.99591 0.99553 0.99509 0.99458 0.99405 0.99350 0.99296 0.99243 0.99195 0.99149 0.99111 0.99078 0.99052 0.99033 0.99022 0.99014
0.180  0.99615 0.99596 0.99567 0.99527 0.99480 0.99426 0.99370 0.99312 0.99254 0.99198 0.99147 0.99099 0.99059 0.99024 0.98997 0.98976 0.98964 0.98956
0.185  0.99592 0.99572 0.99542 0.99499 0.99449 0.99393 0.99333 0.99272 0.99211 0.99153 0.99098 0.99048 0.99005 0.98968 0.98939 0.98918 0.98905 0.98896
0.190  0.99569 0.99548 0.99516 0.99471 0.99418 0.99359 0.99296 0.99232 0.99167 0.99105 0.99048 0.98995 0.98949 0.98910 0.98880 0.98858 0.98844 0.98834
0.195  0.99546 0.99523 0.99489 0.99442 0.99387 0.99324 0.99258 0.99190 0.99122 0.99057 0.98996 0.98941 0.98892 0.98851 0.98819 0.98796 0.98781 0.98778
0.200  0.99521 0.99498 0.99462 0.99412 0.99354 0.99288 0.99219 0.99147 0.99076 0.99007 0.98943 0.98884 0.98834 0.98791 0.98757 0.98732 0.98717 0.98713
0.205  0.99496 0.99472 0.99433 0.99382 0.99320 0.99251 0.99178 0.99102 0.99028 0.98955 0.98888 0.98828 0.98773 0.98729 0.98693 0.98667 0.98651 0.98646
0.210  0.99470 0.99445 0.99404 0.99350 0.99286 0.99213 0.99137 0.99056 0.98979 0.98902 0.98832 0.98768 0.98711 0.98665 0.98627 0.98600 0.98583 0.98577
0.215  0.99444 0.99417 0.99374 0.99318 0.99250 0.99173 0.99094 0.99009 0.98928 0.98848 0.98775 0.98708 0.98648 0.98599 0.98559 0.98531 0.98514 0.98506
0.220  0.99417 0.99388 0.99343 0.99285 0.99214 0.99133 0.99050 0.98962 0.98877 0.98793 0.98716 0.98645 0.98583 0.98532 0.98490 0.98460 0.98442 0.98433
0.225  0.99389 0.99359 0.99312 0.99251 0.99177 0.99092 0.99005 0.98913 0.98824 0.98736 0.98655 0.98581 0.98516 0.98463 0.98419 0.98388 0.98369 0.98359
0.230  0.99360 0.99329 0.99280 0.99215 0.99138 0.99050 0.98959 0.98863 0.98769 0.98678 0.98593 0.98516 0.98448 0.98392 0.98346 0.98314 0.98294 0.98283
0.235  0.99330 0.99298 0.99247 0.99179 0.99099 0.99007 0.98910 0.98811 0.98712 0.98618 0.98529 0.98449 0.98378 0.98319 0.98272 0.98238 0.98217 0.98205
0.240  0.99300 0.99267 0.99213 0.99142 0.99059 0.98963 0.98862 0.98759 0.98655 0.98557 0.98463 0.98381 0.98307 0.98245 0.98196 0.98160 0.98138 0.98125
0.245  0.99269 0.99234 0.99179 0.99104 0.99017 0.98918 0.98812 0.98705 0.98597 0.98495 0.98397 0.98311 0.98234 0.98169 0.98118 0.98080 0.98058 0.98051
0.250  0.99237 0.99201 0.99143 0.99066 0.98974 0.98872 0.98762 0.98650 0.98538 0.98431 0.98329 0.98239 0.98158 0.98091 0.98038 0.97999 0.97976 0.97968
0.255  0.99205 0.99167 0.99107 0.99026 0.98931 0.98824 0.98710 0.98592 0.98477 0.98364 0.98260 0.98166 0.98082 0.98012 0.97957 0.97916 0.97892 0.97882
0.260  0.99171 0.99132 0.99070 0.98986 0.98886 0.98775 0.98657 0.98534 0.98414 0.98297 0.98189 0.98090 0.98003 0.97931 0.97873 0.97831 0.97806 0.97795
0.265  0.99137 0.99096 0.99032 0.98945 0.98841 0.98724 0.98603 0.98475 0.98351 0.98229 0.98117 0.98013 0.97924 0.97848 0.97787 0.97744 0.97718 0.97706
0.270  0.99102 0.99060 0.98993 0.98902 0.98795 0.98673 0.98547 0.98415 0.98285 0.98159 0.98042 0.97935 0.97842 0.97763 0.97701 0.97656 0.97628 0.97614
0.275  0.99067 0.99023 0.98953 0.98859 0.98748 0.98622 0.98490 0.98354 0.98216 0.98088 0.97966 0.97855 0.97758 0.97676 0.97612 0.97565 0.97536 0.97521
0.280  0.99030 0.98984 0.98912 0.98815 0.98700 0.98569 0.98430 0.98291 0.98149 0.98015 0.97887 0.97773 0.97673 0.97588 0.97521 0.97472 0.97443 0.97434
0.285  0.98992 0.98945 0.98870 0.98769 0.98650 0.98515 0.98371 0.98226 0.98079 0.97940 0.97808 0.97690 0.97585 0.97498 0.97429 0.97378 0.97347 0.97337
0.290  0.98954 0.98905 0.98826 0.98722 0.98599 0.98460 0.98311 0.98160 0.98009 0.97864 0.97728 0.97606 0.97496 0.97406 0.97334 0.97281 0.97250 0.97238
0.295  0.98915 0.98864 0.98782 0.98674 0.98546 0.98404 0.98250 0.98091 0.97936 0.97785 0.97646 0.97518 0.97406 0.97312 0.97237 0.97183 0.97151 0.97137
0.300  0.98875 0.98821 0.98737 0.98626 0.98493 0.98346 0.98187 0.98023 0.97862 0.97706 0.97562 0.97429 0.97313 0.97217 0.97139 0.97083 0.97049 0.97034
0.305  0.98834 0.98778 0.98692 0.98577 0.98439 0.98284 0.98123 0.97953 0.97787 0.97625 0.97476 0.97339 0.97219 0.97118 0.97039 0.96981 0.96946 0.96929
0.310  0.98792 0.98735 0.98646 0.98526 0.98384 0.98224 0.98057 0.97882 0.97708 0.97543 0.97386 0.97247 0.97124 0.97019 0.96937 0.96877 0.96840 0.96822
0.315  0.98749 0.98690 0.98598 0.98475 0.98328 0.98163 0.97987 0.97810 0.97630 0.97459 0.97298 0.97153 0.97025 0.96917 0.96833 0.96771 0.96733 0.96721
0.320  0.98705 0.98645 0.98550 0.98423 0.98271 0.98101 0.97919 0.97735 0.97550 0.97374 0.97207 0.97058 0.96925 0.96815 0.96726 0.96662 0.96624 0.96610
0.325  0.98661 0.98598 0.98500 0.98369 0.98213 0.98037 0.97849 0.97656 0.97469 0.97284 0.97115 0.96960 0.96823 0.96710 0.96618 0.96552 0.96513 0.96497
0.330  0.98615 0.98551 0.98450 0.98314 0.98153 0.97972 0.97779 0.97580 0.97386 0.97195 0.97021 0.96859 0.96720 0.96602 0.96508 0.96440 0.96399 0.96382
0.335  0.98568 0.98502 0.98398 0.98258 0.98091 0.97906 0.97707 0.97502 0.97302 0.97106 0.96925 0.96758 0.96615 0.96492 0.96396 0.96326 0.96283 0.96264
0.340  0.98520 0.98453 0.98345 0.98198 0.98027 0.97834 0.97633 0.97422 0.97212 0.97014 0.96824 0.96656 0.96507 0.96381 0.96282 0.96210 0.96165 0.96145
0.345  0.98472 0.98402 0.98291 0.98140 0.97964 0.97766 0.97555 0.97341 0.97125 0.96920 0.96725 0.96551 0.96396 0.96268 0.96166 0.96091 0.96045 0.96031
0.350  0.98422 0.98351 0.98234 0.98081 0.97900 0.97696 0.97477 0.97258 0.97036 0.96824 0.96624 0.96444 0.96285 0.96153 0.96047 0.95970 0.95924 0.95907
0.355  0.98372 0.98298 0.98178 0.98021 0.97834 0.97624 0.97400 0.97169 0.96945 0.96724 0.96521 0.96334 0.96172 0.96035 0.95926 0.95847 0.95800 0.95781
0.360  0.98320 0.98244 0.98121 0.97960 0.97768 0.97552 0.97320 0.97083 0.96852 0.96625 0.96416 0.96224 0.96057 0.95915 0.95803 0.95722 0.95673 0.95652
0.365  0.98267 0.98189 0.98063 0.97897 0.97699 0.97477 0.97240 0.96996 0.96754 0.96525 0.96306 0.96112 0.95940 0.95794 0.95679 0.95595 0.95545 0.95522
0.370  0.98214 0.98133 0.98003 0.97833 0.97628 0.97398 0.97157 0.96907 0.96658 0.96422 0.96198 0.95997 0.95818 0.95670 0.95552 0.95466 0.95413 0.95397
0.375  0.98159 0.98076 0.97943 0.97767 0.97554 0.97320 0.97068 0.96816 0.96561 0.96317 0.96087 0.95881 0.95697 0.95545 0.95423 0.95334 0.95281 0.95262
0.380  0.98103 0.98016 0.97881 0.97697 0.97482 0.97241 0.96983 0.96722 0.96461 0.96208 0.95975 0.95759 0.95574 0.95417 0.95291 0.95200 0.95146 0.95124
0.385  0.98045 0.97956 0.97818 0.97629 0.97409 0.97162 0.96897 0.96625 0.96360 0.96100 0.95860 0.95639 0.95448 0.95285 0.95157 0.95064 0.95008 0.94985
0.390  0.97987 0.97896 0.97754 0.97560 0.97334 0.97080 0.96809 0.96529 0.96252 0.95990 0.95740 0.95517 0.95320 0.95153 0.95022 0.94926 0.94868 0.94842
0.395  0.97928 0.97834 0.97687 0.97490 0.97258 0.96997 0.96719 0.96432 0.96148 0.95879 0.95622 0.95393 0.95188 0.95019 0.94884 0.94784 0.94725 0.94706
0.400  0.97867 0.97771 0.97617 0.97418 0.97179 0.96907 0.96621 0.96333 0.96042 0.95760 0.95502 0.95266 0.95056 0.94883 0.94743 0.94642 0.94581 0.94559
0.405  0.97805 0.97707 0.97549 0.97346 0.97095 0.96821 0.96528 0.96227 0.95933 0.95645 0.95379 0.95134 0.94923 0.94743 0.94600 0.94497 0.94434 0.94409
0.410  0.97742 0.97641 0.97480 0.97271 0.97015 0.96734 0.96434 0.96125 0.95823 0.95527 0.95254 0.95004 0.94786 0.94600 0.94455 0.94349 0.94284 0.94258
0.415  0.97677 0.97574 0.97409 0.97190 0.96933 0.96645 0.96337 0.96021 0.95705 0.95409 0.95124 0.94871 0.94645 0.94457 0.94308 0.94198 0.94132 0.94111
0.420  0.97611 0.97506 0.97337 0.97113 0.96849 0.96554 0.96239 0.95915 0.95592 0.95286 0.94996 0.94736 0.94503 0.94311 0.94157 0.94045 0.93978 0.93954
0.425  0.97544 0.97436 0.97264 0.97034 0.96764 0.96455 0.96132 0.95806 0.95477 0.95158 0.94865 0.94594 0.94360 0.94163 0.94004 0.93890 0.93821 0.93795
0.430  0.97476 0.97365 0.97189 0.96954 0.96674 0.96361 0.96030 0.95690 0.95359 0.95033 0.94732 0.94455 0.94215 0.94009 0.93850 0.93733 0.93662 0.93633
0.435  0.97406 0.97292 0.97112 0.96872 0.96582 0.96266 0.95927 0.95579 0.95232 0.94905 0.94592 0.94313 0.94064 0.93857 0.93693 0.93572 0.93499 0.93476
0.440  0.97335 0.97216 0.97029 0.96788 0.96493 0.96168 0.95822 0.95465 0.95111 0.94775 0.94455 0.94169 0.93913 0.93702 0.93532 0.93409 0.93335 0.93309
0.445  0.97262 0.97140 0.96950 0.96700 0.96401 0.96069 0.95714 0.95350 0.94987 0.94637 0.94315 0.94017 0.93761 0.93543 0.93369 0.93243 0.93168 0.93139
0.450  0.97187 0.97064 0.96869 0.96611 0.96308 0.95961 0.95598 0.95225 0.94861 0.94503 0.94173 0.93869 0.93606 0.93380 0.93204 0.93076 0.92998 0.92966
0.455  0.97111 0.96986 0.96787 0.96523 0.96212 0.95858 0.95487 0.95106 0.94726 0.94367 0.94024 0.93718 0.93444 0.93217 0.93037 0.92904 0.92825 0.92799
0.460  0.97033 0.96906 0.96703 0.96433 0.96108 0.95754 0.95375 0.94984 0.94596 0.94227 0.93877 0.93564 0.93284 0.93051 0.92865 0.92731 0.92649 0.92620
0.465  0.96954 0.96824 0.96617 0.96341 0.96010 0.95648 0.95259 0.94861 0.94464 0.94081 0.93729 0.93403 0.93121 0.92883 0.92692 0.92555 0.92472 0.92439
0.470  0.96874 0.96741 0.96529 0.96248 0.95910 0.95536 0.95134 0.94727 0.94329 0.93938 0.93571 0.93244 0.92955 0.92709 0.92516 0.92376 0.92290 0.92256
0.475  0.96792 0.96657 0.96436 0.96146 0.95808 0.95421 0.95016 0.94599 0.94185 0.93792 0.93418 0.93083 0.92783 0.92536 0.92338 0.92193 0.92106 0.92077
0.480  0.96709 0.96570 0.96343 0.96049 0.95700 0.95309 0.94895 0.94469 0.94046 0.93637 0.93262 0.92913 0.92613 0.92359 0.92155 0.92009 0.91919 0.91887
0.485  0.96623 0.96482 0.96251 0.95951 0.95589 0.95195 0.94772 0.94337 0.93905 0.93488 0.93103 0.92747 0.92440 0.92177 0.91971 0.91821 0.91730 0.91694
0.490  0.96536 0.96389 0.96157 0.95850 0.95482 0.95077 0.94638 0.94194 0.93757 0.93335 0.92935 0.92578 0.92259 0.91995 0.91784 0.91629 0.91537 0.91507
0.495  0.96448 0.96296 0.96060 0.95748 0.95372 0.94951 0.94511 0.94057 0.93606 0.93179 0.92771 0.92405 0.92080 0.91810 0.91592 0.91436 0.91341 0.91308
0.500  0.96357 0.96203 0.95962 0.95640 0.95260 0.94831 0.94381 0.93919 0.93459 0.93014 0.92605 0.92226 0.91899 0.91619 0.91399 0.91240 0.91142 0.91106
0.505  0.96265 0.96108 0.95862 0.95529 0.95137 0.94708 0.94242 0.93767 0.93308 0.92854 0.92428 0.92049 0.91709 0.91428 0.91204 0.91040 0.90940 0.90901
0.510  0.96170 0.96010 0.95753 0.95421 0.95021 0.94582 0.94106 0.93624 0.93145 0.92691 0.92257 0.91869 0.91522 0.91234 0.91002 0.90837 0.90736 0.90700
0.515  0.96074 0.95911 0.95649 0.95310 0.94903 0.94446 0.93969 0.93478 0.92990 0.92517 0.92083 0.91680 0.91332 0.91033 0.90801 0.90631 0.90527 0.90489
0.520  0.95976 0.95810 0.95543 0.95198 0.94783 0.94317 0.93831 0.93328 0.92831 0.92349 0.91897 0.91494 0.91133 0.90834 0.90596 0.90421 0.90316 0.90274
0.525  0.95876 0.95706 0.95435 0.95073 0.94650 0.94186 0.93679 0.93168 0.92660 0.92178 0.91717 0.91304 0.90937 0.90631 0.90385 0.90208 0.90101 0.90064
0.530  0.95773 0.95600 0.95325 0.94957 0.94525 0.94041 0.93535 0.93015 0.92496 0.91995 0.91534 0.91107 0.90737 0.90421 0.90173 0.89993 0.89883 0.89842
0.535  0.95668 0.95488 0.95211 0.94838 0.94398 0.93905 0.93389 0.92858 0.92330 0.91818 0.91340 0.90912 0.90529 0.90211 0.89959 0.89773 0.89661 0.89617
0.540  0.95561 0.95378 0.95089 0.94716 0.94268 0.93766 0.93229 0.92688 0.92150 0.91639 0.91151 0.90712 0.90323 0.89999 0.89737 0.89550 0.89437 0.89396
0.545  0.95452 0.95266 0.94972 0.94592 0.94125 0.93624 0.93078 0.92527 0.91978 0.91447 0.90958 0.90506 0.90114 0.89778 0.89516 0.89324 0.89208 0.89164
0.550  0.95339 0.95152 0.94853 0.94456 0.93991 0.93469 0.92925 0.92362 0.91802 0.91262 0.90754 0.90301 0.89895 0.89559 0.89291 0.89093 0.88976 0.88937
0.555  0.95225 0.95035 0.94731 0.94327 0.93854 0.93323 0.92755 0.92183 0.91613 0.91072 0.90556 0.90086 0.89680 0.89336 0.89059 0.88861 0.88740 0.88697
0.560  0.95109 0.94916 0.94606 0.94196 0.93714 0.93173 0.92596 0.92013 0.91432 0.90871 0.90354 0.89875 0.89460 0.89105 0.88827 0.88624 0.88500 0.88454
0.565  0.94991 0.94794 0.94471 0.94062 0.93560 0.93009 0.92434 0.91839 0.91248 0.90677 0.90140 0.89661 0.89231 0.88876 0.88589 0.88382 0.88257 0.88215
0.570  0.94870 0.94669 0.94341 0.93914 0.93415 0.92855 0.92255 0.91651 0.91050 0.90467 0.89932 0.89435 0.89005 0.88636 0.88348 0.88138 0.88010 0.87963
0.575  0.94746 0.94536 0.94209 0.93775 0.93268 0.92697 0.92087 0.91472 0.90859 0.90266 0.89710 0.89214 0.88768 0.88399 0.88105 0.87887 0.87758 0.87708
0.580  0.94620 0.94407 0.94074 0.93633 0.93104 0.92523 0.91916 0.91276 0.90653 0.90061 0.89495 0.88980 0.88534 0.88158 0.87854 0.87636 0.87504 0.87457
0.585  0.94491 0.94274 0.93936 0.93488 0.92950 0.92360 0.91727 0.91090 0.90456 0.89842 0.89276 0.88751 0.88297 0.87908 0.87603 0.87380 0.87244 0.87194
0.590  0.94359 0.94139 0.93786 0.93328 0.92794 0.92193 0.91550 0.90901 0.90256 0.89631 0.89044 0.88519 0.88049 0.87659 0.87343 0.87118 0.86981 0.86935
0.595  0.94224 0.94001 0.93642 0.93177 0.92632 0.92008 0.91369 0.90695 0.90039 0.89403 0.88818 0.88274 0.87804 0.87400 0.87084 0.86855 0.86714 0.86663
0.600  0.94086 0.93859 0.93495 0.93023 0.92457 0.91836 0.91170 0.90499 0.89831 0.89185 0.88577 0.88034 0.87547 0.87143 0.86821 0.86584 0.86442 0.86395
0.605  0.93944 0.93714 0.93345 0.92866 0.92291 0.91659 0.90983 0.90299 0.89606 0.88961 0.88343 0.87780 0.87294 0.86876 0.86549 0.86311 0.86166 0.86114
0.610  0.93800 0.93560 0.93192 0.92693 0.92121 0.91464 0.90791 0.90083 0.89392 0.88723 0.88094 0.87532 0.87028 0.86611 0.86277 0.86031 0.85885 0.85829
0.615  0.93651 0.93409 0.93025 0.92529 0.91934 0.91281 0.90581 0.89877 0.89172 0.88492 0.87853 0.87270 0.86767 0.86340 0.85997 0.85750 0.85600 0.85547
0.620  0.93498 0.93255 0.92865 0.92361 0.91757 0.91093 0.90383 0.89651 0.88936 0.88244 0.87605 0.87014 0.86492 0.86061 0.85716 0.85461 0.85309 0.85253
0.625  0.93344 0.93097 0.92702 0.92186 0.91577 0.90887 0.90165 0.89437 0.88710 0.88006 0.87345 0.86746 0.86222 0.85782 0.85425 0.85171 0.85015 0.84962
0.630  0.93186 0.92935 0.92535 0.92002 0.91378 0.90693 0.89959 0.89202 0.88465 0.87750 0.87090 0.86478 0.85946 0.85492 0.85135 0.84873 0.84715 0.84657
0.635  0.93024 0.92770 0.92352 0.91824 0.91190 0.90481 0.89747 0.88980 0.88230 0.87503 0.86820 0.86206 0.85659 0.85203 0.84835 0.84572 0.84411 0.84356
0.640  0.92859 0.92593 0.92178 0.91641 0.90997 0.90275 0.89518 0.88753 0.87975 0.87237 0.86556 0.85923 0.85373 0.84904 0.84535 0.84264 0.84101 0.84041
0.645  0.92689 0.92420 0.91999 0.91441 0.90786 0.90068 0.89299 0.88506 0.87732 0.86981 0.86275 0.85642 0.85076 0.84606 0.84225 0.83952 0.83787 0.83730
0.650  0.92516 0.92243 0.91816 0.91250 0.90587 0.89840 0.89059 0.88271 0.87467 0.86705 0.86002 0.85349 0.84779 0.84296 0.83915 0.83633 0.83466 0.83404
0.655  0.92338 0.92062 0.91624 0.91055 0.90365 0.89625 0.88832 0.88014 0.87215 0.86440 0.85712 0.85048 0.84474 0.83987 0.83594 0.83312 0.83141 0.83082
0.660  0.92156 0.91876 0.91426 0.90841 0.90157 0.89387 0.88582 0.87769 0.86941 0.86154 0.85429 0.84754 0.84160 0.83667 0.83273 0.82982 0.82809 0.82745
0.665  0.91969 0.91685 0.91230 0.90637 0.89943 0.89163 0.88346 0.87502 0.86678 0.85880 0.85128 0.84443 0.83850 0.83340 0.82941 0.82650 0.82473 0.82411
0.670  0.91777 0.91482 0.91029 0.90429 0.89708 0.88933 0.88086 0.87248 0.86394 0.85583 0.84832 0.84138 0.83525 0.83016 0.82608 0.82309 0.82130 0.82062
0.675  0.91577 0.91282 0.90811 0.90200 0.89485 0.88681 0.87840 0.86970 0.86121 0.85298 0.84522 0.83816 0.83204 0.82678 0.82266 0.81965 0.81781 0.81716
0.680  0.91376 0.91078 0.90600 0.89982 0.89255 0.88442 0.87569 0.86706 0.85826 0.84990 0.84204 0.83500 0.82867 0.82341 0.81915 0.81612 0.81426 0.81364
0.685  0.91170 0.90868 0.90385 0.89758 0.89005 0.88178 0.87312 0.86417 0.85542 0.84693 0.83895 0.83165 0.82533 0.81991 0.81566 0.81253 0.81064 0.80997
0.690  0.90958 0.90652 0.90163 0.89513 0.88767 0.87928 0.87030 0.86141 0.85235 0.84374 0.83564 0.82837 0.82185 0.81642 0.81203 0.80889 0.80698 0.80632
0.695  0.90741 0.90423 0.89923 0.89278 0.88504 0.87653 0.86761 0.85841 0.84940 0.84063 0.83242 0.82491 0.81829 0.81280 0.80840 0.80516 0.80322 0.80251
0.700  0.90518 0.90196 0.89691 0.89037 0.88254 0.87391 0.86467 0.85552 0.84620 0.83734 0.82899 0.82137 0.81477 0.80910 0.80465 0.80140 0.79941 0.79872
0.705  0.90290 0.89964 0.89453 0.88775 0.87978 0.87104 0.86187 0.85240 0.84306 0.83396 0.82549 0.81791 0.81109 0.80542 0.80082 0.79754 0.79553 0.79486
0.710  0.90054 0.89725 0.89194 0.88522 0.87716 0.86830 0.85880 0.84920 0.83980 0.83068 0.82209 0.81424 0.80732 0.80158 0.79699 0.79359 0.79157 0.79084
0.715  0.89813 0.89479 0.88943 0.88246 0.87446 0.86529 0.85587 0.84613 0.83640 0.82716 0.81845 0.81050 0.80360 0.79767 0.79302 0.78962 0.78755 0.78683
0.720  0.89560 0.89218 0.88686 0.87980 0.87153 0.86242 0.85266 0.84279 0.83313 0.82357 0.81474 0.80682 0.79970 0.79377 0.78897 0.78554 0.78344 0.78265
0.725  0.89304 0.88960 0.88418 0.87708 0.86870 0.85928 0.84959 0.83959 0.82960 0.82008 0.81112 0.80293 0.79571 0.78971 0.78491 0.78137 0.77925 0.77849
0.730  0.89042 0.88694 0.88135 0.87410 0.86560 0.85626 0.84624 0.83610 0.82598 0.81634 0.80726 0.79896 0.79176 0.78557 0.78071 0.77716 0.77497 0.77424
0.735  0.88772 0.88420 0.87856 0.87123 0.86263 0.85296 0.84302 0.83254 0.82248 0.81252 0.80332 0.79506 0.78762 0.78143 0.77642 0.77283 0.77064 0.76990
0.740  0.88494 0.88128 0.87567 0.86810 0.85938 0.84980 0.83951 0.82911 0.81871 0.80881 0.79946 0.79093 0.78339 0.77713 0.77205 0.76842 0.76620 0.76539
0.745  0.88208 0.87839 0.87258 0.86507 0.85625 0.84634 0.83592 0.82538 0.81484 0.80482 0.79536 0.78671 0.77919 0.77274 0.76766 0.76391 0.76167 0.76088
0.750  0.87914 0.87541 0.86955 0.86194 0.85283 0.84300 0.83246 0.82157 0.81111 0.80074 0.79116 0.78240 0.77480 0.76825 0.76311 0.75936 0.75705 0.75627
0.755  0.87610 0.87234 0.86630 0.85856 0.84952 0.83937 0.82869 0.81788 0.80707 0.79676 0.78703 0.77815 0.77030 0.76371 0.75847 0.75467 0.75235 0.75148
0.760  0.87296 0.86907 0.86305 0.85526 0.84592 0.83563 0.82482 0.81388 0.80293 0.79251 0.78267 0.77367 0.76571 0.75910 0.75373 0.74988 0.74754 0.74668
0.765  0.86969 0.86581 0.85973 0.85168 0.84242 0.83203 0.82109 0.80979 0.79891 0.78815 0.77819 0.76907 0.76102 0.75432 0.74888 0.74499 0.74262 0.74177
0.770  0.86636 0.86245 0.85615 0.84818 0.83862 0.82809 0.81703 0.80582 0.79460 0.78369 0.77360 0.76438 0.75635 0.74944 0.74401 0.73999 0.73760 0.73676
0.775  0.86293 0.85898 0.85263 0.84439 0.83471 0.82428 0.81286 0.80152 0.79016 0.77931 0.76892 0.75957 0.75146 0.74446 0.73896 0.73489 0.73247 0.73164
0.780  0.85938 0.85528 0.84899 0.84068 0.83090 0.82014 0.80882 0.79710 0.78561 0.77466 0.76428 0.75482 0.74645 0.73936 0.73380 0.72973 0.72722 0.72640
0.785  0.85571 0.85158 0.84508 0.83666 0.82676 0.81587 0.80442 0.79257 0.78095 0.76987 0.75939 0.74980 0.74132 0.73414 0.72852 0.72440 0.72187 0.72095
0.790  0.85192 0.84776 0.84121 0.83271 0.82272 0.81172 0.79990 0.78816 0.77640 0.76496 0.75436 0.74465 0.73607 0.72887 0.72311 0.71895 0.71640 0.71547
0.795  0.84799 0.84381 0.83704 0.82843 0.81833 0.80721 0.79549 0.78339 0.77149 0.75993 0.74921 0.73939 0.73070 0.72346 0.71758 0.71337 0.71079 0.70986
0.800  0.84388 0.83961 0.83291 0.82423 0.81399 0.80256 0.79073 0.77849 0.76646 0.75476 0.74392 0.73399 0.72520 0.71788 0.71193 0.70766 0.70505 0.70411
0.805  0.83968 0.83538 0.82862 0.81968 0.80937 0.79799 0.78582 0.77345 0.76129 0.74946 0.73850 0.72845 0.71956 0.71215 0.70613 0.70181 0.69917 0.69823
0.810  0.83532 0.83099 0.82403 0.81518 0.80455 0.79309 0.78076 0.76826 0.75598 0.74402 0.73294 0.72278 0.71379 0.70629 0.70019 0.69582 0.69315 0.69220
0.815  0.83081 0.82633 0.81944 0.81032 0.79982 0.78800 0.77555 0.76314 0.75051 0.73843 0.72723 0.71695 0.70786 0.70027 0.69411 0.68969 0.68698 0.68602
0.820  0.82612 0.82162 0.81451 0.80549 0.79469 0.78274 0.77043 0.75768 0.74489 0.73269 0.72136 0.71098 0.70178 0.69409 0.68787 0.68339 0.68065 0.67967
0.825  0.82125 0.81673 0.80958 0.80030 0.78938 0.77755 0.76489 0.75202 0.73910 0.72677 0.71533 0.70484 0.69554 0.68766 0.68147 0.67693 0.67413 0.67317
0.830  0.81613 0.81152 0.80429 0.79491 0.78410 0.77197 0.75918 0.74618 0.73314 0.72069 0.70914 0.69852 0.68912 0.68116 0.67489 0.67025 0.66747 0.66648
0.835  0.81087 0.80624 0.79897 0.78953 0.77844 0.76618 0.75327 0.74015 0.72700 0.71442 0.70275 0.69204 0.68253 0.67448 0.66814 0.66344 0.66063 0.65962
0.840  0.80540 0.80075 0.79326 0.78374 0.77254 0.76018 0.74716 0.73393 0.72066 0.70797 0.69618 0.68535 0.67575 0.66761 0.66111 0.65645 0.65360 0.65256
0.845  0.79969 0.79490 0.78751 0.77792 0.76643 0.75397 0.74084 0.72750 0.71411 0.70131 0.68941 0.67829 0.66869 0.66055 0.65397 0.64926 0.64638 0.64539
0.850  0.79374 0.78893 0.78133 0.77168 0.76032 0.74753 0.73430 0.72085 0.70735 0.69444 0.68221 0.67120 0.66143 0.65327 0.64663 0.64186 0.63893 0.63792
0.855  0.78753 0.78271 0.77509 0.76517 0.75373 0.74084 0.72751 0.71396 0.70035 0.68733 0.67500 0.66389 0.65403 0.64566 0.63907 0.63417 0.63125 0.63022
0.860  0.78097 0.77608 0.76838 0.75860 0.74687 0.73415 0.72047 0.70683 0.69311 0.67999 0.66756 0.65634 0.64639 0.63793 0.63117 0.62632 0.62336 0.62229
0.865  0.77418 0.76928 0.76157 0.75154 0.73973 0.72693 0.71316 0.69941 0.68562 0.67215 0.65986 0.64835 0.63833 0.62996 0.62313 0.61823 0.61522 0.61420
0.870  0.76707 0.76216 0.75425 0.74416 0.73228 0.71941 0.70556 0.69146 0.67758 0.66427 0.65166 0.64029 0.63018 0.62159 0.61483 0.60980 0.60680 0.60575
0.875  0.75961 0.75457 0.74678 0.73645 0.72451 0.71157 0.69765 0.68347 0.66950 0.65610 0.64340 0.63193 0.62174 0.61308 0.60615 0.60117 0.59812 0.59702
0.880  0.75177 0.74674 0.73877 0.72860 0.71663 0.70339 0.68940 0.67515 0.66110 0.64760 0.63484 0.62309 0.61284 0.60414 0.59727 0.59217 0.58912 0.58808
0.885  0.74347 0.73838 0.73053 0.72015 0.70813 0.69483 0.68078 0.66647 0.65234 0.63856 0.62571 0.61411 0.60378 0.59500 0.58797 0.58292 0.57982 0.57872
0.890  0.73480 0.72971 0.72170 0.71127 0.69921 0.68587 0.67176 0.65714 0.64297 0.62937 0.61646 0.60458 0.59421 0.58540 0.57844 0.57327 0.57017 0.56911
0.895  0.72564 0.72056 0.71239 0.70193 0.68985 0.67621 0.66208 0.64767 0.63345 0.61954 0.60659 0.59487 0.58427 0.57555 0.56844 0.56330 0.56014 0.55904
0.900  0.71596 0.71078 0.70276 0.69231 0.68000 0.66635 0.65219 0.63775 0.62323 0.60954 0.59652 0.58456 0.57409 0.56518 0.55804 0.55291 0.54976 0.54867
0.905  0.70570 0.70056 0.69239 0.68194 0.66962 0.65596 0.64180 0.62707 0.61279 0.59882 0.58579 0.57379 0.56331 0.55438 0.54721 0.54207 0.53891 0.53777
0.910  0.69477 0.68958 0.68140 0.67097 0.65865 0.64501 0.63058 0.61612 0.60157 0.58760 0.57456 0.56273 0.55205 0.54310 0.53603 0.53077 0.52762 0.52651
0.915  0.68320 0.67805 0.66993 0.65933 0.64705 0.63343 0.61903 0.60432 0.59004 0.57607 0.56279 0.55097 0.54027 0.53132 0.52424 0.51898 0.51582 0.51473
0.920  0.67086 0.66563 0.65753 0.64697 0.63472 0.62090 0.60680 0.59213 0.57762 0.56368 0.55064 0.53862 0.52792 0.51897 0.51189 0.50663 0.50346 0.50231
0.925  0.65767 0.65250 0.64429 0.63379 0.62137 0.60787 0.59356 0.57896 0.56451 0.55061 0.53761 0.52562 0.51495 0.50601 0.49894 0.49368 0.49052 0.48937
0.930  0.64345 0.63829 0.63030 0.61970 0.60738 0.59397 0.57976 0.56522 0.55061 0.53678 0.52386 0.51192 0.50128 0.49237 0.48531 0.48006 0.47690 0.47576
0.935  0.62822 0.62313 0.61509 0.60459 0.59239 0.57884 0.56476 0.55036 0.53609 0.52212 0.50927 0.49741 0.48683 0.47796 0.47083 0.46570 0.46254 0.46140
0.940  0.61175 0.60664 0.59869 0.58831 0.57626 0.56288 0.54870 0.53445 0.52034 0.50650 0.49376 0.48181 0.47151 0.46270 0.45562 0.45050 0.44732 0.44621
0.945  0.59388 0.58887 0.58092 0.57071 0.55861 0.54542 0.53168 0.51738 0.50345 0.48979 0.47700 0.46539 0.45518 0.44633 0.43943 0.43429 0.43120 0.43007
0.950  0.57433 0.56939 0.56158 0.55156 0.53970 0.52676 0.51302 0.49896 0.48503 0.47183 0.45924 0.44779 0.43757 0.42898 0.42207 0.41707 0.41396 0.41285
0.955  0.55293 0.54814 0.54054 0.53061 0.51903 0.50616 0.49273 0.47898 0.46534 0.45218 0.43986 0.42865 0.41864 0.41022 0.40344 0.39854 0.39554 0.39448
0.960  0.52928 0.52455 0.51717 0.50753 0.49608 0.48357 0.47051 0.45714 0.44386 0.43105 0.41903 0.40808 0.39830 0.38994 0.38342 0.37855 0.37561 0.37456
0.965  0.50286 0.49837 0.49117 0.48170 0.47086 0.45879 0.44597 0.43306 0.42001 0.40763 0.39601 0.38543 0.37595 0.36797 0.36153 0.35680 0.35395 0.35291
0.970  0.47315 0.46880 0.46192 0.45289 0.44235 0.43083 0.41858 0.40601 0.39374 0.38188 0.37056 0.36042 0.35133 0.34364 0.33747 0.33293 0.33017 0.32915
0.975  0.43919 0.43504 0.42856 0.42007 0.41015 0.39911 0.38756 0.37571 0.36393 0.35273 0.34203 0.33243 0.32383 0.31646 0.31061 0.30638 0.30374 0.30284
0.980  0.39963 0.39583 0.38977 0.38194 0.37264 0.36244 0.35158 0.34062 0.32972 0.31935 0.30944 0.30039 0.29242 0.28569 0.28024 0.27624 0.27380 0.27296
0.985  0.35223 0.34882 0.34340 0.33629 0.32796 0.31884 0.30912 0.29913 0.28936 0.28005 0.27116 0.26302 0.25585 0.24969 0.24479 0.24123 0.23901 0.23819
0.990  0.29283 0.28991 0.28534 0.27936 0.27223 0.26440 0.25619 0.24775 0.23950 0.23150 0.22396 0.21708 0.21100 0.20577 0.20161 0.19858 0.19671 0.19605
0.995  0.21079 0.20868 0.20531 0.20087 0.19567 0.18995 0.18385 0.17769 0.17164 0.16569 0.16017 0.15512 0.15065 0.14681 0.14374 0.14149 0.14011 0.13955
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e020.dat <==
# alpha = -0.25 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996
0.015  0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992
0.020  0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99991 0.99990 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986
0.025  0.99991 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99983 0.99981 0.99981 0.99980 0.99979 0.99978 0.99978 0.99978 0.99977
0.030  0.99987 0.99987 0.99986 0.99985 0.99983 0.99982 0.99980 0.99978 0.99977 0.99975 0.99973 0.99972 0.99971 0.99970 0.99969 0.99968 0.99968 0.99967
0.035  0.99983 0.99982 0.99981 0.99979 0.99977 0.99975 0.99973 0.99970 0.99968 0.99966 0.99964 0.99962 0.99960 0.99959 0.99958 0.99957 0.99956 0.99956
0.040  0.99977 0.99976 0.99975 0.99973 0.99970 0.99967 0.99965 0.99961 0.99958 0.99955 0.99953 0.99950 0.99948 0.99946 0.99945 0.99943 0.99943 0.99942
0.045  0.99971 0.99970 0.99968 0.99965 0.99962 0.99959 0.99955 0.99951 0.99947 0.99944 0.99940 0.99937 0.99934 0.99932 0.99930 0.99928 0.99928 0.99927
0.050  0.99964 0.99963 0.99961 0.99957 0.99954 0.99949 0.99945 0.99940 0.99935 0.99930 0.99926 0.99922 0.99919 0.99916 0.99913 0.99912 0.99911 0.99909
0.055  0.99957 0.99955 0.99952 0.99948 0.99944 0.99938 0.99933 0.99927 0.99921 0.99916 0.99910 0.99906 0.99901 0.99898 0.99895 0.99893 0.99892 0.99890
0.060  0.99949 0.99947 0.99943 0.99939 0.99933 0.99927 0.99920 0.99913 0.99906 0.99900 0.99893 0.99888 0.99883 0.99878 0.99875 0.99873 0.99871 0.99870
0.065  0.99940 0.99937 0.99933 0.99928 0.99921 0.99914 0.99906 0.99898 0.99890 0.99882 0.99875 0.99868 0.99862 0.99857 0.99853 0.99851 0.99849 0.99847
0.070  0.99930 0.99927 0.99923 0.99916 0.99909 0.99900 0.99891 0.99882 0.99872 0.99863 0.99855 0.99847 0.99840 0.99834 0.99830 0.99827 0.99825 0.99822
0.075  0.99920 0.99917 0.99911 0.99904 0.99895 0.99885 0.99875 0.99864 0.99853 0.99843 0.99833 0.99824 0.99816 0.99810 0.99805 0.99801 0.99799 0.99796
0.080  0.99909 0.99905 0.99899 0.99891 0.99881 0.99869 0.99858 0.99845 0.99833 0.99821 0.99810 0.99800 0.99791 0.99784 0.99778 0.99773 0.99771 0.99768
0.085  0.99897 0.99893 0.99886 0.99876 0.99865 0.99853 0.99839 0.99825 0.99811 0.99798 0.99785 0.99774 0.99764 0.99756 0.99749 0.99744 0.99741 0.99738
0.090  0.99884 0.99880 0.99872 0.99861 0.99849 0.99835 0.99820 0.99804 0.99789 0.99774 0.99759 0.99747 0.99735 0.99726 0.99719 0.99713 0.99710 0.99706
0.095  0.99871 0.99866 0.99857 0.99845 0.99832 0.99816 0.99799 0.99782 0.99764 0.99748 0.99732 0.99718 0.99705 0.99695 0.99686 0.99680 0.99676 0.99672
0.100  0.99857 0.99851 0.99842 0.99829 0.99813 0.99796 0.99777 0.99758 0.99739 0.99720 0.99703 0.99687 0.99673 0.99661 0.99652 0.99645 0.99641 0.99637
0.105  0.99842 0.99836 0.99825 0.99811 0.99794 0.99775 0.99754 0.99733 0.99712 0.99691 0.99672 0.99655 0.99639 0.99627 0.99617 0.99609 0.99604 0.99599
0.110  0.99827 0.99820 0.99808 0.99792 0.99774 0.99752 0.99730 0.99707 0.99684 0.99661 0.99640 0.99621 0.99604 0.99590 0.99579 0.99571 0.99565 0.99560
0.115  0.99811 0.99803 0.99790 0.99773 0.99752 0.99729 0.99705 0.99679 0.99654 0.99629 0.99606 0.99586 0.99567 0.99552 0.99540 0.99530 0.99525 0.99519
0.120  0.99794 0.99785 0.99771 0.99752 0.99730 0.99705 0.99678 0.99650 0.99623 0.99596 0.99571 0.99549 0.99528 0.99512 0.99498 0.99488 0.99483 0.99476
0.125  0.99776 0.99766 0.99751 0.99731 0.99707 0.99680 0.99651 0.99620 0.99591 0.99562 0.99534 0.99510 0.99488 0.99470 0.99455 0.99445 0.99438 0.99431
0.130  0.99757 0.99747 0.99731 0.99709 0.99683 0.99653 0.99622 0.99589 0.99557 0.99526 0.99496 0.99470 0.99446 0.99426 0.99411 0.99399 0.99392 0.99391
0.135  0.99738 0.99727 0.99710 0.99686 0.99658 0.99626 0.99592 0.99557 0.99522 0.99488 0.99457 0.99428 0.99402 0.99381 0.99364 0.99352 0.99344 0.99343
0.140  0.99718 0.99706 0.99687 0.99662 0.99632 0.99597 0.99561 0.99523 0.99486 0.99449 0.99415 0.99384 0.99357 0.99334 0.99316 0.99302 0.99295 0.99292
0.145  0.99697 0.99684 0.99664 0.99637 0.99605 0.99567 0.99529 0.99488 0.99448 0.99409 0.99372 0.99339 0.99310 0.99285 0.99266 0.99251 0.99243 0.99240
0.150  0.99676 0.99662 0.99640 0.99611 0.99577 0.99536 0.99495 0.99451 0.99409 0.99367 0.99328 0.99292 0.99261 0.99235 0.99214 0.99198 0.99189 0.99186
0.155  0.99653 0.99639 0.99616 0.99584 0.99547 0.99505 0.99461 0.99414 0.99368 0.99323 0.99282 0.99244 0.99210 0.99182 0.99160 0.99144 0.99134 0.99129
0.160  0.99630 0.99615 0.99590 0.99556 0.99517 0.99472 0.99425 0.99375 0.99326 0.99278 0.99234 0.99194 0.99158 0.99128 0.99104 0.99087 0.99076 0.99071
0.165  0.99606 0.99590 0.99563 0.99528 0.99486 0.99438 0.99388 0.99334 0.99283 0.99232 0.99185 0.99142 0.99104 0.99072 0.99047 0.99028 0.99017 0.99011
0.170  0.99581 0.99564 0.99536 0.99498 0.99454 0.99403 0.99349 0.99293 0.99238 0.99184 0.99134 0.99088 0.99048 0.99014 0.98988 0.98968 0.98956 0.98949
0.175  0.99556 0.99537 0.99508 0.99468 0.99421 0.99367 0.99310 0.99250 0.99192 0.99135 0.99082 0.99033 0.98991 0.98955 0.98927 0.98906 0.98893 0.98886
0.180  0.99530 0.99510 0.99479 0.99436 0.99386 0.99329 0.99269 0.99206 0.99144 0.99084 0.99028 0.98976 0.98932 0.98893 0.98864 0.98841 0.98828 0.98820
0.185  0.99502 0.99481 0.99448 0.99404 0.99351 0.99291 0.99227 0.99161 0.99095 0.99032 0.98972 0.98918 0.98871 0.98830 0.98799 0.98775 0.98761 0.98752
0.190  0.99474 0.99452 0.99417 0.99370 0.99314 0.99251 0.99183 0.99114 0.99045 0.98978 0.98915 0.98858 0.98808 0.98765 0.98732 0.98707 0.98692 0.98682
0.195  0.99446 0.99422 0.99386 0.99336 0.99277 0.99210 0.99139 0.99066 0.98993 0.98922 0.98856 0.98796 0.98743 0.98698 0.98663 0.98637 0.98622 0.98618
0.200  0.99416 0.99391 0.99353 0.99301 0.99238 0.99168 0.99094 0.99016 0.98940 0.98865 0.98796 0.98732 0.98677 0.98630 0.98593 0.98565 0.98549 0.98544
0.205  0.99385 0.99359 0.99319 0.99264 0.99199 0.99125 0.99047 0.98965 0.98885 0.98807 0.98734 0.98668 0.98608 0.98560 0.98520 0.98492 0.98475 0.98469
0.210  0.99354 0.99327 0.99284 0.99227 0.99158 0.99080 0.98999 0.98912 0.98829 0.98746 0.98670 0.98601 0.98538 0.98487 0.98446 0.98416 0.98398 0.98391
0.215  0.99322 0.99293 0.99248 0.99188 0.99117 0.99034 0.98949 0.98859 0.98771 0.98685 0.98605 0.98532 0.98467 0.98413 0.98370 0.98338 0.98319 0.98311
0.220  0.99289 0.99259 0.99211 0.99149 0.99074 0.98988 0.98899 0.98804 0.98712 0.98622 0.98538 0.98461 0.98393 0.98337 0.98291 0.98259 0.98239 0.98230
0.225  0.99255 0.99223 0.99174 0.99108 0.99030 0.98940 0.98847 0.98748 0.98651 0.98557 0.98469 0.98388 0.98318 0.98259 0.98211 0.98177 0.98156 0.98146
0.230  0.99220 0.99187 0.99135 0.99067 0.98985 0.98891 0.98793 0.98690 0.98589 0.98491 0.98399 0.98315 0.98241 0.98179 0.98129 0.98094 0.98072 0.98060
0.235  0.99184 0.99150 0.99096 0.99023 0.98939 0.98841 0.98737 0.98631 0.98524 0.98423 0.98326 0.98239 0.98162 0.98097 0.98046 0.98008 0.97985 0.97973
0.240  0.99147 0.99112 0.99056 0.98980 0.98891 0.98790 0.98681 0.98570 0.98459 0.98353 0.98252 0.98161 0.98081 0.98013 0.97960 0.97920 0.97897 0.97883
0.245  0.99110 0.99073 0.99014 0.98935 0.98843 0.98737 0.98624 0.98509 0.98393 0.98282 0.98176 0.98082 0.97998 0.97927 0.97872 0.97831 0.97806 0.97798
0.250  0.99071 0.99033 0.98972 0.98890 0.98792 0.98683 0.98566 0.98446 0.98325 0.98209 0.98099 0.98001 0.97913 0.97840 0.97782 0.97739 0.97713 0.97704
0.255  0.99032 0.98992 0.98929 0.98843 0.98741 0.98628 0.98506 0.98379 0.98255 0.98134 0.98020 0.97918 0.97827 0.97750 0.97690 0.97645 0.97619 0.97608
0.260  0.98992 0.98950 0.98884 0.98795 0.98690 0.98571 0.98445 0.98313 0.98184 0.98057 0.97940 0.97833 0.97738 0.97659 0.97596 0.97550 0.97522 0.97510
0.265  0.98950 0.98907 0.98839 0.98747 0.98637 0.98512 0.98382 0.98245 0.98111 0.97980 0.97858 0.97745 0.97648 0.97566 0.97499 0.97452 0.97423 0.97410
0.270  0.98908 0.98863 0.98792 0.98697 0.98583 0.98453 0.98318 0.98176 0.98036 0.97900 0.97774 0.97657 0.97556 0.97470 0.97401 0.97352 0.97322 0.97308
0.275  0.98865 0.98818 0.98745 0.98646 0.98527 0.98393 0.98252 0.98106 0.97959 0.97819 0.97687 0.97567 0.97462 0.97372 0.97301 0.97250 0.97219 0.97203
0.280  0.98821 0.98772 0.98696 0.98593 0.98471 0.98332 0.98184 0.98034 0.97881 0.97737 0.97599 0.97475 0.97365 0.97273 0.97199 0.97146 0.97114 0.97104
0.285  0.98775 0.98725 0.98646 0.98540 0.98413 0.98269 0.98116 0.97960 0.97802 0.97652 0.97509 0.97381 0.97266 0.97171 0.97096 0.97040 0.97007 0.96995
0.290  0.98729 0.98677 0.98594 0.98484 0.98354 0.98205 0.98046 0.97884 0.97721 0.97565 0.97418 0.97285 0.97166 0.97068 0.96989 0.96931 0.96897 0.96884
0.295  0.98682 0.98628 0.98542 0.98427 0.98292 0.98140 0.97975 0.97806 0.97639 0.97476 0.97325 0.97187 0.97064 0.96962 0.96881 0.96821 0.96786 0.96771
0.300  0.98634 0.98577 0.98489 0.98371 0.98229 0.98073 0.97903 0.97727 0.97555 0.97386 0.97230 0.97086 0.96960 0.96855 0.96770 0.96709 0.96672 0.96656
0.305  0.98584 0.98526 0.98435 0.98313 0.98167 0.98002 0.97829 0.97648 0.97469 0.97295 0.97133 0.96984 0.96854 0.96744 0.96657 0.96594 0.96556 0.96538
0.310  0.98534 0.98474 0.98379 0.98253 0.98103 0.97933 0.97753 0.97566 0.97380 0.97202 0.97032 0.96881 0.96747 0.96632 0.96543 0.96477 0.96437 0.96419
0.315  0.98482 0.98421 0.98323 0.98193 0.98037 0.97862 0.97674 0.97484 0.97291 0.97107 0.96932 0.96775 0.96636 0.96518 0.96426 0.96358 0.96317 0.96304
0.320  0.98430 0.98366 0.98266 0.98131 0.97971 0.97790 0.97595 0.97399 0.97200 0.97010 0.96830 0.96668 0.96523 0.96403 0.96307 0.96236 0.96194 0.96179
0.325  0.98376 0.98310 0.98207 0.98068 0.97903 0.97716 0.97516 0.97309 0.97108 0.96908 0.96725 0.96558 0.96409 0.96285 0.96185 0.96113 0.96069 0.96053
0.330  0.98321 0.98254 0.98147 0.98004 0.97833 0.97641 0.97434 0.97222 0.97014 0.96808 0.96619 0.96444 0.96293 0.96164 0.96061 0.95987 0.95942 0.95924
0.335  0.98265 0.98196 0.98086 0.97938 0.97761 0.97564 0.97351 0.97132 0.96917 0.96707 0.96511 0.96331 0.96174 0.96041 0.95936 0.95859 0.95813 0.95793
0.340  0.98208 0.98137 0.98023 0.97868 0.97687 0.97482 0.97267 0.97041 0.96816 0.96603 0.96398 0.96215 0.96053 0.95916 0.95808 0.95729 0.95681 0.95659
0.345  0.98150 0.98077 0.97959 0.97800 0.97613 0.97403 0.97178 0.96949 0.96717 0.96497 0.96286 0.96097 0.95929 0.95789 0.95678 0.95596 0.95546 0.95530
0.350  0.98090 0.98015 0.97892 0.97731 0.97539 0.97322 0.97089 0.96854 0.96616 0.96387 0.96172 0.95977 0.95804 0.95660 0.95545 0.95461 0.95410 0.95392
0.355  0.98030 0.97952 0.97826 0.97660 0.97462 0.97239 0.97000 0.96754 0.96513 0.96275 0.96056 0.95853 0.95677 0.95529 0.95409 0.95323 0.95271 0.95251
0.360  0.97968 0.97888 0.97758 0.97588 0.97385 0.97155 0.96909 0.96656 0.96408 0.96164 0.95938 0.95730 0.95548 0.95394 0.95272 0.95184 0.95130 0.95108
0.365  0.97905 0.97823 0.97690 0.97515 0.97305 0.97070 0.96817 0.96556 0.96297 0.96050 0.95814 0.95603 0.95417 0.95258 0.95133 0.95041 0.94986 0.94962
0.370  0.97841 0.97756 0.97619 0.97440 0.97223 0.96979 0.96722 0.96455 0.96188 0.95934 0.95692 0.95475 0.95281 0.95120 0.94991 0.94897 0.94840 0.94822
0.375  0.97775 0.97688 0.97548 0.97363 0.97138 0.96889 0.96622 0.96352 0.96078 0.95816 0.95568 0.95344 0.95145 0.94979 0.94847 0.94750 0.94692 0.94671
0.380  0.97708 0.97617 0.97475 0.97281 0.97054 0.96799 0.96524 0.96245 0.95965 0.95693 0.95442 0.95209 0.95007 0.94836 0.94699 0.94601 0.94541 0.94518
0.385  0.97640 0.97547 0.97401 0.97202 0.96969 0.96707 0.96426 0.96135 0.95851 0.95571 0.95313 0.95074 0.94866 0.94690 0.94550 0.94449 0.94387 0.94362
0.390  0.97571 0.97475 0.97325 0.97122 0.96882 0.96613 0.96325 0.96026 0.95730 0.95448 0.95178 0.94937 0.94723 0.94541 0.94399 0.94294 0.94231 0.94204
0.395  0.97500 0.97402 0.97247 0.97039 0.96794 0.96517 0.96222 0.95916 0.95611 0.95322 0.95045 0.94797 0.94575 0.94391 0.94244 0.94137 0.94072 0.94051
0.400  0.97427 0.97327 0.97166 0.96956 0.96703 0.96415 0.96111 0.95803 0.95491 0.95189 0.94910 0.94655 0.94428 0.94239 0.94088 0.93978 0.93911 0.93887
0.405  0.97354 0.97251 0.97086 0.96871 0.96607 0.96316 0.96005 0.95684 0.95369 0.95059 0.94773 0.94508 0.94279 0.94084 0.93928 0.93816 0.93748 0.93721
0.410  0.97279 0.97173 0.97004 0.96784 0.96514 0.96216 0.95897 0.95567 0.95244 0.94927 0.94632 0.94362 0.94126 0.93925 0.93767 0.93651 0.93581 0.93553
0.415  0.97202 0.97094 0.96921 0.96691 0.96419 0.96114 0.95787 0.95449 0.95112 0.94793 0.94487 0.94213 0.93969 0.93765 0.93602 0.93484 0.93411 0.93388
0.420  0.97124 0.97014 0.96837 0.96601 0.96322 0.96010 0.95675 0.95329 0.94985 0.94656 0.94343 0.94062 0.93811 0.93602 0.93435 0.93313 0.93240 0.93214
0.425  0.97045 0.96932 0.96750 0.96509 0.96224 0.95897 0.95554 0.95206 0.94854 0.94512 0.94197 0.93905 0.93651 0.93437 0.93264 0.93141 0.93066 0.93038
0.430  0.96964 0.96848 0.96662 0.96416 0.96121 0.95790 0.95438 0.95076 0.94721 0.94371 0.94047 0.93749 0.93489 0.93267 0.93093 0.92966 0.92889 0.92858
0.435  0.96881 0.96762 0.96572 0.96320 0.96016 0.95680 0.95321 0.94950 0.94580 0.94228 0.93892 0.93590 0.93322 0.93097 0.92918 0.92788 0.92708 0.92683
0.440  0.96797 0.96672 0.96477 0.96223 0.95912 0.95569 0.95201 0.94821 0.94443 0.94082 0.93738 0.93429 0.93153 0.92924 0.92740 0.92606 0.92525 0.92497
0.445  0.96711 0.96584 0.96384 0.96122 0.95806 0.95455 0.95078 0.94690 0.94303 0.93928 0.93582 0.93261 0.92984 0.92748 0.92559 0.92422 0.92340 0.92309
0.450  0.96623 0.96494 0.96290 0.96018 0.95699 0.95333 0.94948 0.94550 0.94162 0.93778 0.93423 0.93095 0.92811 0.92567 0.92376 0.92237 0.92152 0.92118
0.455  0.96533 0.96402 0.96194 0.95916 0.95588 0.95215 0.94822 0.94416 0.94011 0.93625 0.93257 0.92927 0.92631 0.92386 0.92190 0.92047 0.91960 0.91932
0.460  0.96442 0.96308 0.96095 0.95812 0.95471 0.95096 0.94694 0.94278 0.93864 0.93469 0.93093 0.92755 0.92453 0.92202 0.92000 0.91854 0.91766 0.91735
0.465  0.96349 0.96213 0.95995 0.95706 0.95358 0.94975 0.94563 0.94139 0.93716 0.93306 0.92928 0.92577 0.92273 0.92015 0.91808 0.91659 0.91569 0.91535
0.470  0.96254 0.96116 0.95893 0.95598 0.95243 0.94848 0.94423 0.93989 0.93564 0.93146 0.92753 0.92400 0.92088 0.91823 0.91614 0.91461 0.91368 0.91332
0.475  0.96158 0.96017 0.95786 0.95482 0.95126 0.94717 0.94288 0.93845 0.93404 0.92983 0.92582 0.92221 0.91898 0.91630 0.91416 0.91259 0.91165 0.91133
0.480  0.96060 0.95915 0.95679 0.95370 0.95003 0.94590 0.94151 0.93699 0.93248 0.92811 0.92408 0.92033 0.91709 0.91435 0.91214 0.91055 0.90958 0.90924
0.485  0.95960 0.95812 0.95571 0.95256 0.94877 0.94460 0.94012 0.93550 0.93089 0.92644 0.92230 0.91849 0.91517 0.91233 0.91010 0.90848 0.90749 0.90711
0.490  0.95858 0.95705 0.95461 0.95140 0.94753 0.94326 0.93862 0.93390 0.92925 0.92473 0.92045 0.91661 0.91317 0.91032 0.90804 0.90636 0.90536 0.90503
0.495  0.95754 0.95597 0.95350 0.95022 0.94628 0.94184 0.93718 0.93237 0.92757 0.92299 0.91863 0.91469 0.91119 0.90828 0.90592 0.90423 0.90320 0.90284
0.500  0.95648 0.95488 0.95236 0.94899 0.94499 0.94047 0.93572 0.93080 0.92591 0.92116 0.91677 0.91271 0.90918 0.90616 0.90379 0.90206 0.90101 0.90062
0.505  0.95540 0.95377 0.95120 0.94772 0.94360 0.93908 0.93415 0.92912 0.92422 0.91938 0.91482 0.91075 0.90709 0.90406 0.90164 0.89986 0.89878 0.89836
0.510  0.95430 0.95264 0.94995 0.94647 0.94228 0.93765 0.93262 0.92751 0.92242 0.91756 0.91292 0.90874 0.90502 0.90192 0.89941 0.89762 0.89653 0.89615
0.515  0.95318 0.95148 0.94875 0.94520 0.94093 0.93613 0.93108 0.92587 0.92068 0.91564 0.91098 0.90666 0.90292 0.89970 0.89719 0.89536 0.89424 0.89383
0.520  0.95203 0.95031 0.94753 0.94391 0.93956 0.93466 0.92952 0.92419 0.91890 0.91377 0.90894 0.90461 0.90073 0.89751 0.89493 0.89305 0.89191 0.89147
0.525  0.95087 0.94911 0.94628 0.94251 0.93806 0.93317 0.92783 0.92242 0.91701 0.91186 0.90694 0.90251 0.89856 0.89527 0.89261 0.89071 0.88955 0.88915
0.530  0.94968 0.94788 0.94501 0.94117 0.93664 0.93155 0.92621 0.92069 0.91518 0.90984 0.90491 0.90034 0.89636 0.89296 0.89029 0.88834 0.88715 0.88672
0.535  0.94846 0.94659 0.94370 0.93980 0.93519 0.93001 0.92456 0.91894 0.91333 0.90788 0.90277 0.89818 0.89407 0.89065 0.88793 0.88592 0.88472 0.88425
0.540  0.94722 0.94532 0.94231 0.93841 0.93372 0.92844 0.92278 0.91706 0.91134 0.90589 0.90068 0.89598 0.89181 0.88832 0.88550 0.88348 0.88225 0.88182
0.545  0.94595 0.94402 0.94097 0.93699 0.93211 0.92684 0.92109 0.91525 0.90942 0.90378 0.89855 0.89371 0.88950 0.88590 0.88307 0.88100 0.87975 0.87928
0.550  0.94465 0.94270 0.93959 0.93546 0.93059 0.92511 0.91936 0.91341 0.90747 0.90172 0.89631 0.89145 0.88710 0.88349 0.88060 0.87847 0.87720 0.87678
0.555  0.94333 0.94136 0.93819 0.93399 0.92904 0.92346 0.91748 0.91143 0.90539 0.89962 0.89412 0.88909 0.88473 0.88104 0.87806 0.87593 0.87463 0.87416
0.560  0.94199 0.93998 0.93677 0.93249 0.92745 0.92177 0.91570 0.90953 0.90337 0.89741 0.89188 0.88677 0.88232 0.87851 0.87552 0.87333 0.87200 0.87151
0.565  0.94062 0.93858 0.93523 0.93096 0.92573 0.91995 0.91388 0.90759 0.90132 0.89526 0.88954 0.88441 0.87982 0.87599 0.87292 0.87069 0.86935 0.86889
0.570  0.93923 0.93715 0.93375 0.92930 0.92408 0.91821 0.91190 0.90552 0.89914 0.89296 0.88725 0.88194 0.87733 0.87338 0.87028 0.86802 0.86665 0.86615
0.575  0.93780 0.93563 0.93224 0.92772 0.92241 0.91643 0.91002 0.90352 0.89703 0.89074 0.88482 0.87951 0.87474 0.87079 0.86762 0.86529 0.86390 0.86337
0.580  0.93635 0.93415 0.93069 0.92611 0.92058 0.91450 0.90810 0.90136 0.89477 0.88847 0.88245 0.87695 0.87218 0.86814 0.86489 0.86255 0.86113 0.86063
0.585  0.93487 0.93263 0.92912 0.92446 0.91885 0.91266 0.90602 0.89930 0.89258 0.88607 0.88003 0.87444 0.86958 0.86542 0.86215 0.85976 0.85829 0.85776
0.590  0.93335 0.93108 0.92742 0.92267 0.91708 0.91079 0.90404 0.89720 0.89036 0.88374 0.87750 0.87190 0.86688 0.86270 0.85932 0.85690 0.85543 0.85493
0.595  0.93180 0.92950 0.92579 0.92096 0.91527 0.90875 0.90202 0.89493 0.88799 0.88125 0.87502 0.86923 0.86420 0.85988 0.85650 0.85403 0.85253 0.85198
0.600  0.93022 0.92788 0.92412 0.91921 0.91331 0.90681 0.89983 0.89276 0.88569 0.87884 0.87239 0.86660 0.86140 0.85708 0.85363 0.85109 0.84957 0.84906
0.605  0.92861 0.92623 0.92241 0.91743 0.91144 0.90483 0.89774 0.89053 0.88323 0.87638 0.86983 0.86384 0.85864 0.85418 0.85068 0.84812 0.84657 0.84602
0.610  0.92696 0.92449 0.92067 0.91550 0.90953 0.90268 0.89560 0.88817 0.88086 0.87378 0.86711 0.86113 0.85576 0.85129 0.84772 0.84509 0.84352 0.84293
0.615  0.92526 0.92277 0.91880 0.91365 0.90746 0.90063 0.89330 0.88588 0.87844 0.87125 0.86446 0.85827 0.85291 0.84835 0.84468 0.84204 0.84043 0.83987
0.620  0.92353 0.92101 0.91699 0.91176 0.90548 0.89854 0.89110 0.88341 0.87586 0.86855 0.86176 0.85548 0.84993 0.84532 0.84163 0.83890 0.83728 0.83668
0.625  0.92177 0.91922 0.91514 0.90979 0.90345 0.89626 0.88870 0.88104 0.87337 0.86593 0.85893 0.85257 0.84699 0.84228 0.83848 0.83576 0.83410 0.83352
0.630  0.91997 0.91739 0.91325 0.90774 0.90125 0.89410 0.88641 0.87848 0.87070 0.86315 0.85615 0.84965 0.84398 0.83915 0.83534 0.83254 0.83085 0.83024
0.635  0.91814 0.91551 0.91122 0.90574 0.89915 0.89176 0.88407 0.87602 0.86812 0.86044 0.85321 0.84669 0.84088 0.83602 0.83210 0.82928 0.82757 0.82698
0.640  0.91626 0.91353 0.90925 0.90368 0.89700 0.88948 0.88156 0.87352 0.86535 0.85755 0.85033 0.84362 0.83778 0.83279 0.82885 0.82596 0.82422 0.82358
0.645  0.91434 0.91158 0.90723 0.90146 0.89467 0.88718 0.87914 0.87083 0.86267 0.85475 0.84729 0.84057 0.83457 0.82956 0.82551 0.82260 0.82083 0.82022
0.650  0.91238 0.90958 0.90518 0.89933 0.89244 0.88468 0.87651 0.86823 0.85980 0.85177 0.84432 0.83740 0.83135 0.82621 0.82215 0.81916 0.81737 0.81672
0.655  0.91037 0.90754 0.90303 0.89715 0.89001 0.88229 0.87400 0.86544 0.85703 0.84887 0.84118 0.83416 0.82806 0.82288 0.81870 0.81570 0.81387 0.81324
0.660  0.90832 0.90544 0.90081 0.89478 0.88768 0.87969 0.87128 0.86275 0.85406 0.84578 0.83810 0.83097 0.82467 0.81943 0.81524 0.81215 0.81030 0.80962
0.665  0.90621 0.90330 0.89862 0.89250 0.88531 0.87720 0.86867 0.85985 0.85119 0.84278 0.83486 0.82762 0.82132 0.81592 0.81167 0.80858 0.80669 0.80603
0.670  0.90405 0.90104 0.89637 0.89018 0.88273 0.87466 0.86584 0.85706 0.84811 0.83958 0.83165 0.82432 0.81783 0.81242 0.80809 0.80491 0.80300 0.80230
0.675  0.90182 0.89880 0.89395 0.88766 0.88025 0.87191 0.86313 0.85405 0.84513 0.83647 0.82831 0.82085 0.81436 0.80879 0.80441 0.80122 0.79927 0.79858
0.680  0.89957 0.89651 0.89160 0.88523 0.87771 0.86926 0.86019 0.85115 0.84194 0.83316 0.82488 0.81743 0.81075 0.80517 0.80066 0.79743 0.79546 0.79480
0.685  0.89726 0.89416 0.88920 0.88274 0.87497 0.86639 0.85737 0.84803 0.83885 0.82993 0.82153 0.81384 0.80716 0.80142 0.79691 0.79359 0.79159 0.79088
0.690  0.89489 0.89175 0.88673 0.88005 0.87233 0.86364 0.85430 0.84501 0.83554 0.82650 0.81798 0.81030 0.80342 0.79767 0.79303 0.78970 0.78767 0.78697
0.695  0.89246 0.88921 0.88409 0.87745 0.86946 0.86064 0.85137 0.84177 0.83233 0.82314 0.81450 0.80660 0.79961 0.79380 0.78914 0.78572 0.78366 0.78291
0.700  0.88998 0.88669 0.88151 0.87478 0.86670 0.85777 0.84818 0.83862 0.82889 0.81960 0.81083 0.80281 0.79584 0.78985 0.78514 0.78170 0.77960 0.77887
0.705  0.88743 0.88410 0.87887 0.87191 0.86370 0.85465 0.84512 0.83525 0.82549 0.81597 0.80708 0.79908 0.79190 0.78591 0.78106 0.77758 0.77546 0.77475
0.710  0.88482 0.88145 0.87603 0.86912 0.86082 0.85165 0.84180 0.83180 0.82198 0.81243 0.80341 0.79517 0.78788 0.78182 0.77697 0.77338 0.77124 0.77048
0.715  0.88213 0.87873 0.87326 0.86610 0.85785 0.84839 0.83860 0.82847 0.81833 0.80866 0.79952 0.79117 0.78390 0.77766 0.77274 0.76916 0.76697 0.76621
0.720  0.87935 0.87586 0.87041 0.86318 0.85466 0.84525 0.83514 0.82488 0.81479 0.80481 0.79556 0.78723 0.77975 0.77350 0.76845 0.76482 0.76260 0.76179
0.725  0.87651 0.87300 0.86746 0.86018 0.85156 0.84185 0.83180 0.82141 0.81100 0.80106 0.79168 0.78309 0.77551 0.76919 0.76413 0.76040 0.75816 0.75736
0.730  0.87361 0.87006 0.86437 0.85695 0.84821 0.83856 0.82819 0.81767 0.80713 0.79706 0.78756 0.77887 0.77130 0.76479 0.75968 0.75593 0.75363 0.75286
0.735  0.87064 0.86705 0.86130 0.85380 0.84496 0.83500 0.82470 0.81384 0.80336 0.79299 0.78337 0.77470 0.76691 0.76039 0.75513 0.75135 0.74905 0.74827
0.740  0.86758 0.86386 0.85812 0.85039 0.84144 0.83156 0.82093 0.81014 0.79933 0.78900 0.77925 0.77031 0.76242 0.75585 0.75051 0.74668 0.74435 0.74351
0.745  0.86443 0.86068 0.85477 0.84708 0.83803 0.82783 0.81707 0.80615 0.79521 0.78476 0.77488 0.76585 0.75796 0.75120 0.74586 0.74192 0.73957 0.73874
0.750  0.86119 0.85742 0.85144 0.84367 0.83434 0.82421 0.81334 0.80207 0.79120 0.78042 0.77043 0.76128 0.75332 0.74646 0.74107 0.73712 0.73470 0.73388
0.755  0.85787 0.85405 0.84792 0.84001 0.83075 0.82031 0.80930 0.79811 0.78690 0.77617 0.76603 0.75677 0.74857 0.74166 0.73617 0.73218 0.72975 0.72885
0.760  0.85443 0.85049 0.84437 0.83642 0.82687 0.81630 0.80517 0.79385 0.78250 0.77166 0.76141 0.75203 0.74372 0.73680 0.73118 0.72715 0.72469 0.72380
0.765  0.85087 0.84694 0.84076 0.83256 0.82308 0.81241 0.80115 0.78948 0.77820 0.76705 0.75668 0.74718 0.73878 0.73177 0.72609 0.72201 0.71952 0.71865
0.770  0.84724 0.84328 0.83689 0.82877 0.81900 0.80820 0.79681 0.78523 0.77362 0.76232 0.75184 0.74223 0.73385 0.72664 0.72097 0.71677 0.71426 0.71339
0.775  0.84350 0.83950 0.83307 0.82469 0.81480 0.80409 0.79237 0.78066 0.76892 0.75767 0.74689 0.73717 0.72871 0.72141 0.71567 0.71142 0.70889 0.70802
0.780  0.83964 0.83551 0.82913 0.82068 0.81070 0.79967 0.78803 0.77598 0.76411 0.75275 0.74199 0.73216 0.72345 0.71607 0.71026 0.70601 0.70340 0.70254
0.785  0.83567 0.83150 0.82492 0.81636 0.80627 0.79512 0.78336 0.77118 0.75918 0.74770 0.73684 0.72689 0.71807 0.71061 0.70474 0.70045 0.69781 0.69686
0.790  0.83156 0.82737 0.82074 0.81211 0.80193 0.79067 0.77857 0.76648 0.75434 0.74254 0.73156 0.72149 0.71258 0.70509 0.69910 0.69476 0.69210 0.69115
0.795  0.82732 0.82310 0.81627 0.80754 0.79725 0.78588 0.77387 0.76144 0.74918 0.73725 0.72615 0.71598 0.70697 0.69944 0.69334 0.68895 0.68627 0.68530
0.800  0.82289 0.81859 0.81182 0.80302 0.79260 0.78095 0.76883 0.75626 0.74388 0.73182 0.72062 0.71033 0.70123 0.69362 0.68745 0.68301 0.68030 0.67933
0.805  0.81837 0.81404 0.80722 0.79817 0.78769 0.77607 0.76363 0.75095 0.73845 0.72627 0.71494 0.70455 0.69535 0.68766 0.68142 0.67693 0.67420 0.67322
0.810  0.81369 0.80933 0.80232 0.79335 0.78258 0.77088 0.75830 0.74549 0.73287 0.72057 0.70913 0.69864 0.68934 0.68157 0.67526 0.67072 0.66796 0.66697
0.815  0.80885 0.80435 0.79741 0.78819 0.77753 0.76551 0.75280 0.74008 0.72714 0.71472 0.70318 0.69257 0.68318 0.67533 0.66896 0.66437 0.66157 0.66058
0.820  0.80383 0.79931 0.79217 0.78304 0.77210 0.75996 0.74738 0.73434 0.72125 0.70872 0.69707 0.68636 0.67687 0.66893 0.66250 0.65786 0.65503 0.65402
0.825  0.79863 0.79409 0.78691 0.77755 0.76649 0.75446 0.74157 0.72841 0.71521 0.70256 0.69079 0.67999 0.67041 0.66228 0.65588 0.65120 0.64831 0.64731
0.830  0.79318 0.78857 0.78130 0.77185 0.76090 0.74860 0.73558 0.72231 0.70899 0.69623 0.68436 0.67345 0.66377 0.65557 0.64911 0.64432 0.64145 0.64043
0.835  0.78759 0.78296 0.77566 0.76615 0.75494 0.74251 0.72939 0.71601 0.70259 0.68972 0.67774 0.66673 0.65697 0.64869 0.64215 0.63731 0.63442 0.63338
0.840  0.78178 0.77713 0.76963 0.76005 0.74875 0.73623 0.72300 0.70952 0.69599 0.68302 0.67094 0.65983 0.64998 0.64162 0.63493 0.63013 0.62720 0.62614
0.845  0.77574 0.77096 0.76355 0.75390 0.74233 0.72972 0.71641 0.70283 0.68920 0.67612 0.66394 0.65257 0.64272 0.63436 0.62762 0.62277 0.61981 0.61879
0.850  0.76945 0.76466 0.75706 0.74736 0.73591 0.72300 0.70959 0.69592 0.68219 0.66902 0.65654 0.64527 0.63527 0.62690 0.62010 0.61519 0.61219 0.61115
0.855  0.76290 0.75810 0.75048 0.74054 0.72903 0.71603 0.70253 0.68878 0.67495 0.66168 0.64912 0.63776 0.62768 0.61912 0.61236 0.60735 0.60436 0.60331
0.860  0.75602 0.75115 0.74347 0.73365 0.72188 0.70904 0.69523 0.68139 0.66747 0.65412 0.64146 0.63002 0.61986 0.61122 0.60431 0.59935 0.59632 0.59523
0.865  0.74889 0.74402 0.73632 0.72629 0.71444 0.70154 0.68765 0.67373 0.65974 0.64608 0.63356 0.62186 0.61165 0.60309 0.59613 0.59111 0.58804 0.58700
0.870  0.74145 0.73657 0.72870 0.71861 0.70671 0.69375 0.67979 0.66556 0.65149 0.63800 0.62520 0.61362 0.60333 0.59459 0.58769 0.58257 0.57950 0.57843
0.875  0.73366 0.72866 0.72091 0.71061 0.69865 0.68564 0.67163 0.65733 0.64320 0.62963 0.61675 0.60510 0.59474 0.58594 0.57889 0.57381 0.57071 0.56960
0.880  0.72550 0.72051 0.71259 0.70245 0.69047 0.67720 0.66313 0.64878 0.63459 0.62094 0.60801 0.59612 0.58572 0.57689 0.56990 0.56472 0.56162 0.56056
0.885  0.71688 0.71184 0.70404 0.69371 0.68170 0.66838 0.65428 0.63989 0.62564 0.61173 0.59875 0.58700 0.57654 0.56765 0.56052 0.55539 0.55225 0.55113
0.890  0.70789 0.70286 0.69492 0.68455 0.67252 0.65918 0.64503 0.63037 0.61610 0.60238 0.58935 0.57736 0.56688 0.55796 0.55091 0.54568 0.54254 0.54147
0.895  0.69843 0.69341 0.68533 0.67495 0.66291 0.64931 0.63516 0.62070 0.60640 0.59242 0.57937 0.56754 0.55686 0.54804 0.54086 0.53567 0.53248 0.53137
0.900  0.68845 0.68335 0.67541 0.66506 0.65282 0.63922 0.62506 0.61060 0.59604 0.58228 0.56920 0.55716 0.54661 0.53764 0.53044 0.52526 0.52208 0.52098
0.905  0.67792 0.67285 0.66479 0.65444 0.64221 0.62863 0.61448 0.59978 0.58547 0.57147 0.55839 0.54634 0.53580 0.52682 0.51961 0.51443 0.51125 0.51011
0.910  0.66672 0.66162 0.65356 0.64324 0.63104 0.61749 0.60312 0.58869 0.57415 0.56017 0.54711 0.53524 0.52453 0.51555 0.50845 0.50317 0.50000 0.49888
0.915  0.65490 0.64985 0.64185 0.63140 0.61924 0.60574 0.59142 0.57678 0.56253 0.54857 0.53531 0.52348 0.51278 0.50381 0.49671 0.49144 0.48827 0.48718
0.920  0.64234 0.63722 0.62925 0.61885 0.60675 0.59308 0.57907 0.56450 0.55006 0.53616 0.52315 0.51116 0.50048 0.49154 0.48445 0.47919 0.47602 0.47487
0.925  0.62894 0.62389 0.61585 0.60552 0.59328 0.57993 0.56577 0.55128 0.53693 0.52311 0.51017 0.49823 0.48760 0.47869 0.47163 0.46638 0.46322 0.46209
0.930  0.61457 0.60952 0.60170 0.59131 0.57919 0.56595 0.55191 0.53752 0.52306 0.50934 0.49649 0.48463 0.47406 0.46520 0.45818 0.45295 0.44980 0.44867
0.935  0.59921 0.59425 0.58639 0.57611 0.56413 0.55081 0.53692 0.52270 0.50859 0.49477 0.48204 0.47028 0.45980 0.45100 0.44393 0.43883 0.43569 0.43457
0.940  0.58267 0.57769 0.56994 0.55981 0.54799 0.53486 0.52092 0.50688 0.49295 0.47930 0.46670 0.45491 0.44471 0.43600 0.42899 0.42392 0.42078 0.41968
0.945  0.56478 0.55992 0.55219 0.54223 0.53041 0.51749 0.50400 0.48996 0.47625 0.46280 0.45021 0.43876 0.42869 0.41997 0.41316 0.40809 0.40503 0.40392
0.950  0.54530 0.54051 0.53293 0.52318 0.51162 0.49897 0.48553 0.47177 0.45810 0.44513 0.43277 0.42152 0.41147 0.40303 0.39623 0.39131 0.38825 0.38716
0.955  0.52406 0.51942 0.51206 0.50243 0.49117 0.47864 0.46553 0.45210 0.43876 0.42589 0.41382 0.40284 0.39303 0.38478 0.37813 0.37333 0.37038 0.36935
0.960  0.50068 0.49612 0.48900 0.47966 0.46857 0.45642 0.44372 0.43069 0.41775 0.40525 0.39352 0.38283 0.37329 0.36512 0.35875 0.35399 0.35112 0.35010
0.965  0.47470 0.47038 0.46344 0.45431 0.44383 0.43215 0.41972 0.40719 0.39452 0.38249 0.37119 0.36089 0.35168 0.34391 0.33764 0.33305 0.33027 0.32926
0.970  0.44561 0.44145 0.43484 0.42616 0.41602 0.40490 0.39306 0.38092 0.36904 0.35756 0.34660 0.33677 0.32797 0.32052 0.31454 0.31014 0.30747 0.30649
0.975  0.41256 0.40860 0.40239 0.39426 0.38475 0.37415 0.36303 0.35163 0.34028 0.32948 0.31917 0.30991 0.30162 0.29451 0.28887 0.28478 0.28225 0.28137
0.980  0.37429 0.37068 0.36490 0.35743 0.34855 0.33880 0.32840 0.31790 0.30745 0.29750 0.28799 0.27932 0.27167 0.26521 0.25998 0.25615 0.25381 0.25300
0.985  0.32875 0.32552 0.32038 0.31363 0.30572 0.29704 0.28778 0.27827 0.26896 0.26008 0.25159 0.24384 0.23700 0.23112 0.22645 0.22305 0.22094 0.22016
0.990  0.27214 0.26939 0.26509 0.25944 0.25271 0.24531 0.23754 0.22956 0.22174 0.21417 0.20703 0.20052 0.19476 0.18981 0.18587 0.18301 0.18124 0.18061
0.995  0.19476 0.19279 0.18964 0.18548 0.18061 0.17525 0.16954 0.16376 0.15809 0.15250 0.14733 0.14259 0.13840 0.13480 0.13193 0.12982 0.12853 0.12800
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e030.dat <==
# alpha = -0.25 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99991
0.020  0.99993 0.99993 0.99993 0.99992 0.99991 0.99991 0.99990 0.99989 0.99988 0.99987 0.99987 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984 0.99984
0.025  0.99989 0.99989 0.99988 0.99988 0.99987 0.99985 0.99984 0.99983 0.99982 0.99980 0.99979 0.99978 0.99977 0.99976 0.99976 0.99975 0.99975 0.99975
0.030  0.99985 0.99984 0.99983 0.99982 0.99981 0.99979 0.99977 0.99975 0.99973 0.99972 0.99970 0.99968 0.99967 0.99966 0.99965 0.99964 0.99964 0.99963
0.035  0.99979 0.99978 0.99977 0.99976 0.99974 0.99971 0.99969 0.99966 0.99964 0.99961 0.99959 0.99957 0.99955 0.99954 0.99952 0.99951 0.99951 0.99950
0.040  0.99973 0.99972 0.99970 0.99968 0.99965 0.99962 0.99959 0.99956 0.99953 0.99950 0.99946 0.99944 0.99941 0.99939 0.99938 0.99937 0.99936 0.99935
0.045  0.99966 0.99964 0.99962 0.99960 0.99956 0.99952 0.99948 0.99944 0.99940 0.99936 0.99932 0.99929 0.99926 0.99923 0.99921 0.99920 0.99919 0.99918
0.050  0.99958 0.99956 0.99954 0.99950 0.99946 0.99941 0.99936 0.99931 0.99926 0.99921 0.99916 0.99912 0.99908 0.99905 0.99903 0.99901 0.99900 0.99899
0.055  0.99949 0.99947 0.99944 0.99940 0.99935 0.99929 0.99923 0.99917 0.99910 0.99904 0.99899 0.99894 0.99889 0.99885 0.99882 0.99880 0.99879 0.99877
0.060  0.99939 0.99937 0.99933 0.99928 0.99922 0.99915 0.99908 0.99901 0.99893 0.99886 0.99879 0.99873 0.99868 0.99863 0.99860 0.99857 0.99855 0.99854
0.065  0.99928 0.99926 0.99921 0.99916 0.99909 0.99901 0.99892 0.99884 0.99875 0.99867 0.99859 0.99851 0.99845 0.99839 0.99835 0.99832 0.99830 0.99828
0.070  0.99917 0.99914 0.99909 0.99902 0.99894 0.99885 0.99875 0.99865 0.99855 0.99845 0.99836 0.99828 0.99820 0.99814 0.99809 0.99805 0.99803 0.99801
0.075  0.99905 0.99901 0.99895 0.99887 0.99878 0.99868 0.99857 0.99845 0.99833 0.99822 0.99812 0.99802 0.99793 0.99786 0.99781 0.99776 0.99774 0.99771
0.080  0.99891 0.99887 0.99881 0.99872 0.99861 0.99849 0.99837 0.99824 0.99810 0.99798 0.99785 0.99775 0.99765 0.99757 0.99750 0.99746 0.99743 0.99740
0.085  0.99877 0.99873 0.99865 0.99855 0.99844 0.99830 0.99816 0.99801 0.99786 0.99771 0.99758 0.99746 0.99735 0.99725 0.99718 0.99713 0.99709 0.99706
0.090  0.99862 0.99857 0.99849 0.99838 0.99824 0.99809 0.99793 0.99777 0.99760 0.99744 0.99728 0.99715 0.99702 0.99692 0.99684 0.99678 0.99674 0.99671
0.095  0.99847 0.99841 0.99832 0.99819 0.99804 0.99787 0.99770 0.99751 0.99732 0.99714 0.99697 0.99682 0.99668 0.99657 0.99648 0.99641 0.99637 0.99633
0.100  0.99830 0.99823 0.99813 0.99799 0.99783 0.99764 0.99745 0.99724 0.99703 0.99683 0.99664 0.99648 0.99632 0.99620 0.99610 0.99602 0.99597 0.99593
0.105  0.99812 0.99805 0.99794 0.99779 0.99761 0.99740 0.99718 0.99695 0.99673 0.99651 0.99630 0.99611 0.99594 0.99580 0.99569 0.99561 0.99556 0.99551
0.110  0.99794 0.99786 0.99774 0.99757 0.99737 0.99715 0.99691 0.99666 0.99641 0.99617 0.99593 0.99573 0.99555 0.99539 0.99527 0.99518 0.99512 0.99507
0.115  0.99774 0.99766 0.99752 0.99734 0.99713 0.99688 0.99662 0.99634 0.99607 0.99581 0.99555 0.99533 0.99513 0.99496 0.99483 0.99473 0.99467 0.99461
0.120  0.99754 0.99745 0.99730 0.99710 0.99687 0.99660 0.99631 0.99602 0.99572 0.99543 0.99516 0.99492 0.99470 0.99451 0.99437 0.99426 0.99419 0.99413
0.125  0.99733 0.99723 0.99707 0.99686 0.99660 0.99631 0.99600 0.99567 0.99535 0.99504 0.99474 0.99448 0.99424 0.99404 0.99389 0.99377 0.99370 0.99363
0.130  0.99711 0.99700 0.99683 0.99660 0.99632 0.99600 0.99567 0.99532 0.99497 0.99463 0.99431 0.99403 0.99377 0.99356 0.99338 0.99326 0.99318 0.99317
0.135  0.99688 0.99676 0.99658 0.99633 0.99603 0.99569 0.99533 0.99495 0.99457 0.99421 0.99387 0.99356 0.99328 0.99305 0.99286 0.99273 0.99264 0.99262
0.140  0.99664 0.99652 0.99632 0.99605 0.99573 0.99536 0.99497 0.99456 0.99416 0.99377 0.99340 0.99307 0.99276 0.99252 0.99232 0.99217 0.99209 0.99206
0.145  0.99640 0.99626 0.99605 0.99575 0.99541 0.99501 0.99460 0.99416 0.99373 0.99331 0.99292 0.99256 0.99224 0.99197 0.99176 0.99160 0.99151 0.99148
0.150  0.99614 0.99599 0.99576 0.99545 0.99509 0.99466 0.99422 0.99375 0.99329 0.99284 0.99242 0.99203 0.99169 0.99140 0.99117 0.99101 0.99091 0.99087
0.155  0.99587 0.99572 0.99547 0.99514 0.99475 0.99429 0.99382 0.99332 0.99283 0.99234 0.99190 0.99149 0.99112 0.99082 0.99057 0.99039 0.99029 0.99024
0.160  0.99560 0.99543 0.99517 0.99481 0.99440 0.99392 0.99341 0.99288 0.99236 0.99184 0.99136 0.99092 0.99053 0.99021 0.98995 0.98976 0.98964 0.98959
0.165  0.99531 0.99514 0.99486 0.99448 0.99404 0.99352 0.99299 0.99242 0.99186 0.99131 0.99081 0.99034 0.98993 0.98958 0.98930 0.98910 0.98898 0.98892
0.170  0.99502 0.99483 0.99454 0.99414 0.99366 0.99312 0.99255 0.99195 0.99136 0.99077 0.99024 0.98973 0.98930 0.98893 0.98864 0.98843 0.98829 0.98823
0.175  0.99471 0.99452 0.99420 0.99378 0.99328 0.99270 0.99210 0.99146 0.99083 0.99022 0.98965 0.98912 0.98866 0.98826 0.98795 0.98773 0.98759 0.98751
0.180  0.99440 0.99419 0.99386 0.99341 0.99288 0.99227 0.99163 0.99096 0.99029 0.98964 0.98904 0.98848 0.98799 0.98758 0.98725 0.98701 0.98686 0.98678
0.185  0.99408 0.99386 0.99351 0.99303 0.99247 0.99183 0.99115 0.99044 0.98973 0.98905 0.98841 0.98782 0.98731 0.98687 0.98652 0.98627 0.98611 0.98602
0.190  0.99375 0.99351 0.99314 0.99264 0.99205 0.99138 0.99065 0.98991 0.98916 0.98844 0.98776 0.98714 0.98660 0.98614 0.98577 0.98550 0.98534 0.98524
0.195  0.99340 0.99316 0.99277 0.99224 0.99161 0.99091 0.99015 0.98936 0.98858 0.98782 0.98710 0.98645 0.98588 0.98539 0.98501 0.98472 0.98455 0.98451
0.200  0.99305 0.99279 0.99238 0.99183 0.99117 0.99043 0.98963 0.98880 0.98797 0.98717 0.98642 0.98574 0.98513 0.98462 0.98422 0.98392 0.98374 0.98368
0.205  0.99269 0.99242 0.99199 0.99141 0.99071 0.98993 0.98909 0.98822 0.98736 0.98651 0.98572 0.98501 0.98436 0.98383 0.98340 0.98309 0.98290 0.98284
0.210  0.99232 0.99203 0.99158 0.99097 0.99024 0.98942 0.98854 0.98762 0.98672 0.98583 0.98501 0.98425 0.98358 0.98302 0.98257 0.98225 0.98205 0.98197
0.215  0.99194 0.99164 0.99116 0.99053 0.98976 0.98889 0.98798 0.98701 0.98607 0.98514 0.98427 0.98348 0.98278 0.98219 0.98172 0.98138 0.98117 0.98109
0.220  0.99154 0.99123 0.99073 0.99007 0.98927 0.98835 0.98740 0.98639 0.98540 0.98443 0.98352 0.98269 0.98195 0.98134 0.98084 0.98049 0.98027 0.98017
0.225  0.99114 0.99081 0.99029 0.98959 0.98876 0.98781 0.98681 0.98575 0.98471 0.98370 0.98275 0.98187 0.98111 0.98046 0.97994 0.97957 0.97935 0.97924
0.230  0.99073 0.99039 0.98984 0.98911 0.98824 0.98724 0.98619 0.98509 0.98401 0.98295 0.98195 0.98104 0.98024 0.97957 0.97903 0.97864 0.97840 0.97829
0.235  0.99031 0.98995 0.98938 0.98861 0.98771 0.98667 0.98556 0.98442 0.98328 0.98218 0.98114 0.98019 0.97936 0.97865 0.97809 0.97768 0.97743 0.97731
0.240  0.98987 0.98950 0.98890 0.98810 0.98716 0.98608 0.98492 0.98374 0.98254 0.98140 0.98030 0.97932 0.97845 0.97771 0.97713 0.97670 0.97644 0.97630
0.245  0.98943 0.98904 0.98842 0.98758 0.98660 0.98548 0.98427 0.98304 0.98179 0.98060 0.97946 0.97844 0.97753 0.97676 0.97615 0.97570 0.97543 0.97535
0.250  0.98897 0.98857 0.98792 0.98705 0.98602 0.98486 0.98360 0.98232 0.98102 0.97978 0.97859 0.97753 0.97657 0.97578 0.97514 0.97467 0.97440 0.97430
0.255  0.98851 0.98809 0.98741 0.98651 0.98543 0.98422 0.98292 0.98157 0.98023 0.97893 0.97770 0.97659 0.97561 0.97478 0.97412 0.97363 0.97334 0.97323
0.260  0.98803 0.98759 0.98689 0.98596 0.98483 0.98357 0.98223 0.98082 0.97943 0.97807 0.97680 0.97564 0.97462 0.97375 0.97306 0.97256 0.97226 0.97214
0.265  0.98754 0.98709 0.98636 0.98539 0.98422 0.98290 0.98151 0.98005 0.97861 0.97719 0.97588 0.97466 0.97361 0.97271 0.97199 0.97147 0.97116 0.97102
0.270  0.98704 0.98657 0.98582 0.98481 0.98360 0.98223 0.98078 0.97927 0.97776 0.97630 0.97493 0.97367 0.97257 0.97164 0.97090 0.97036 0.97003 0.96988
0.275  0.98653 0.98604 0.98526 0.98422 0.98296 0.98154 0.98003 0.97847 0.97689 0.97539 0.97396 0.97266 0.97152 0.97055 0.96978 0.96922 0.96888 0.96872
0.280  0.98601 0.98550 0.98469 0.98361 0.98231 0.98083 0.97926 0.97765 0.97602 0.97446 0.97297 0.97163 0.97044 0.96944 0.96864 0.96806 0.96771 0.96760
0.285  0.98548 0.98495 0.98411 0.98299 0.98164 0.98011 0.97848 0.97681 0.97512 0.97351 0.97197 0.97058 0.96934 0.96831 0.96748 0.96687 0.96651 0.96639
0.290  0.98493 0.98439 0.98351 0.98234 0.98096 0.97938 0.97769 0.97596 0.97421 0.97253 0.97095 0.96951 0.96822 0.96715 0.96630 0.96566 0.96529 0.96515
0.295  0.98437 0.98381 0.98290 0.98169 0.98025 0.97864 0.97688 0.97507 0.97328 0.97153 0.96990 0.96841 0.96708 0.96597 0.96508 0.96443 0.96405 0.96390
0.300  0.98380 0.98321 0.98228 0.98103 0.97953 0.97787 0.97606 0.97419 0.97233 0.97052 0.96884 0.96728 0.96592 0.96477 0.96385 0.96319 0.96278 0.96261
0.305  0.98322 0.98261 0.98165 0.98036 0.97881 0.97707 0.97522 0.97328 0.97137 0.96949 0.96775 0.96614 0.96473 0.96354 0.96259 0.96191 0.96149 0.96131
0.310  0.98263 0.98200 0.98100 0.97967 0.97808 0.97627 0.97436 0.97236 0.97036 0.96845 0.96662 0.96498 0.96353 0.96229 0.96132 0.96060 0.96017 0.95997
0.315  0.98202 0.98137 0.98035 0.97897 0.97732 0.97546 0.97346 0.97142 0.96936 0.96738 0.96550 0.96380 0.96230 0.96102 0.96001 0.95928 0.95883 0.95868
0.320  0.98141 0.98074 0.97968 0.97826 0.97656 0.97464 0.97257 0.97047 0.96834 0.96629 0.96435 0.96260 0.96104 0.95973 0.95869 0.95792 0.95746 0.95730
0.325  0.98077 0.98009 0.97899 0.97753 0.97577 0.97379 0.97166 0.96946 0.96730 0.96516 0.96318 0.96137 0.95976 0.95842 0.95733 0.95655 0.95608 0.95590
0.330  0.98013 0.97942 0.97829 0.97678 0.97498 0.97294 0.97074 0.96847 0.96624 0.96403 0.96199 0.96011 0.95847 0.95707 0.95596 0.95515 0.95466 0.95447
0.335  0.97947 0.97874 0.97758 0.97602 0.97415 0.97206 0.96980 0.96746 0.96515 0.96289 0.96078 0.95884 0.95715 0.95570 0.95456 0.95373 0.95322 0.95301
0.340  0.97880 0.97805 0.97685 0.97522 0.97330 0.97113 0.96884 0.96643 0.96403 0.96173 0.95952 0.95755 0.95580 0.95431 0.95314 0.95228 0.95175 0.95153
0.345  0.97812 0.97735 0.97611 0.97444 0.97246 0.97023 0.96783 0.96538 0.96291 0.96054 0.95827 0.95623 0.95441 0.95290 0.95169 0.95080 0.95026 0.95008
0.350  0.97742 0.97663 0.97533 0.97364 0.97160 0.96930 0.96683 0.96431 0.96177 0.95931 0.95700 0.95490 0.95302 0.95146 0.95021 0.94930 0.94875 0.94855
0.355  0.97671 0.97589 0.97457 0.97282 0.97073 0.96836 0.96582 0.96319 0.96061 0.95806 0.95570 0.95352 0.95161 0.95000 0.94870 0.94777 0.94721 0.94699
0.360  0.97599 0.97515 0.97378 0.97199 0.96983 0.96740 0.96479 0.96209 0.95943 0.95681 0.95438 0.95213 0.95018 0.94851 0.94718 0.94622 0.94564 0.94541
0.365  0.97525 0.97438 0.97298 0.97114 0.96892 0.96642 0.96374 0.96096 0.95819 0.95554 0.95301 0.95073 0.94871 0.94699 0.94564 0.94464 0.94404 0.94379
0.370  0.97449 0.97361 0.97217 0.97027 0.96798 0.96540 0.96267 0.95982 0.95697 0.95424 0.95164 0.94930 0.94720 0.94546 0.94406 0.94304 0.94242 0.94222
0.375  0.97373 0.97281 0.97134 0.96939 0.96702 0.96438 0.96154 0.95865 0.95573 0.95292 0.95025 0.94784 0.94569 0.94389 0.94246 0.94141 0.94077 0.94055
0.380  0.97295 0.97199 0.97050 0.96846 0.96606 0.96335 0.96043 0.95745 0.95447 0.95155 0.94884 0.94634 0.94415 0.94231 0.94082 0.93975 0.93910 0.93886
0.385  0.97215 0.97117 0.96963 0.96755 0.96508 0.96230 0.95932 0.95622 0.95318 0.95019 0.94740 0.94483 0.94259 0.94068 0.93917 0.93807 0.93740 0.93714
0.390  0.97134 0.97033 0.96876 0.96662 0.96409 0.96124 0.95817 0.95500 0.95183 0.94880 0.94591 0.94331 0.94100 0.93904 0.93749 0.93636 0.93567 0.93539
0.395  0.97051 0.96948 0.96786 0.96567 0.96308 0.96015 0.95701 0.95375 0.95050 0.94739 0.94443 0.94175 0.93936 0.93737 0.93578 0.93461 0.93391 0.93367
0.400  0.96967 0.96861 0.96692 0.96471 0.96204 0.95900 0.95577 0.95248 0.94915 0.94592 0.94292 0.94017 0.93773 0.93568 0.93404 0.93285 0.93213 0.93187
0.405  0.96881 0.96773 0.96600 0.96373 0.96095 0.95788 0.95457 0.95115 0.94778 0.94447 0.94139 0.93854 0.93607 0.93396 0.93227 0.93106 0.93032 0.93004
0.410  0.96793 0.96683 0.96505 0.96273 0.95989 0.95673 0.95335 0.94984 0.94638 0.94299 0.93983 0.93692 0.93437 0.93220 0.93049 0.92924 0.92848 0.92818
0.415  0.96704 0.96591 0.96409 0.96167 0.95880 0.95557 0.95210 0.94851 0.94492 0.94150 0.93822 0.93527 0.93263 0.93043 0.92867 0.92738 0.92660 0.92635
0.420  0.96613 0.96497 0.96312 0.96064 0.95770 0.95439 0.95084 0.94716 0.94349 0.93997 0.93661 0.93359 0.93088 0.92863 0.92682 0.92550 0.92470 0.92443
0.425  0.96520 0.96402 0.96212 0.95958 0.95658 0.95313 0.94949 0.94578 0.94203 0.93837 0.93498 0.93185 0.92911 0.92680 0.92493 0.92360 0.92278 0.92248
0.430  0.96426 0.96305 0.96111 0.95851 0.95541 0.95191 0.94819 0.94433 0.94054 0.93680 0.93332 0.93012 0.92731 0.92492 0.92304 0.92166 0.92082 0.92050
0.435  0.96330 0.96206 0.96007 0.95742 0.95421 0.95067 0.94686 0.94291 0.93897 0.93520 0.93160 0.92836 0.92547 0.92304 0.92111 0.91969 0.91883 0.91856
0.440  0.96232 0.96103 0.95898 0.95631 0.95303 0.94940 0.94550 0.94147 0.93744 0.93357 0.92989 0.92657 0.92360 0.92113 0.91914 0.91769 0.91682 0.91651
0.445  0.96132 0.96000 0.95791 0.95515 0.95183 0.94812 0.94412 0.94000 0.93588 0.93188 0.92816 0.92472 0.92172 0.91918 0.91714 0.91566 0.91477 0.91444
0.450  0.96031 0.95896 0.95682 0.95398 0.95061 0.94675 0.94267 0.93845 0.93430 0.93020 0.92639 0.92288 0.91981 0.91719 0.91512 0.91361 0.91270 0.91234
0.455  0.95927 0.95790 0.95571 0.95281 0.94935 0.94542 0.94125 0.93694 0.93262 0.92850 0.92456 0.92101 0.91784 0.91519 0.91307 0.91152 0.91058 0.91028
0.460  0.95821 0.95682 0.95459 0.95162 0.94803 0.94407 0.93981 0.93540 0.93099 0.92676 0.92274 0.91911 0.91587 0.91315 0.91098 0.90940 0.90844 0.90811
0.465  0.95713 0.95571 0.95344 0.95041 0.94675 0.94269 0.93834 0.93383 0.92933 0.92496 0.92090 0.91715 0.91387 0.91109 0.90886 0.90725 0.90628 0.90591
0.470  0.95604 0.95459 0.95226 0.94917 0.94544 0.94127 0.93678 0.93218 0.92764 0.92318 0.91898 0.91519 0.91184 0.90898 0.90672 0.90507 0.90407 0.90368
0.475  0.95493 0.95345 0.95104 0.94785 0.94410 0.93981 0.93527 0.93057 0.92587 0.92137 0.91708 0.91321 0.90974 0.90686 0.90454 0.90285 0.90183 0.90149
0.480  0.95380 0.95228 0.94981 0.94658 0.94272 0.93836 0.93373 0.92893 0.92413 0.91947 0.91515 0.91114 0.90766 0.90470 0.90232 0.90061 0.89956 0.89919
0.485  0.95264 0.95110 0.94858 0.94528 0.94130 0.93690 0.93216 0.92726 0.92236 0.91761 0.91319 0.90910 0.90554 0.90248 0.90008 0.89833 0.89726 0.89686
0.490  0.95147 0.94987 0.94732 0.94396 0.93990 0.93539 0.93049 0.92549 0.92054 0.91572 0.91115 0.90703 0.90334 0.90027 0.89781 0.89601 0.89492 0.89457
0.495  0.95027 0.94863 0.94605 0.94261 0.93847 0.93381 0.92888 0.92378 0.91868 0.91379 0.90913 0.90491 0.90116 0.89802 0.89548 0.89366 0.89256 0.89217
0.500  0.94905 0.94737 0.94474 0.94122 0.93702 0.93227 0.92724 0.92203 0.91683 0.91178 0.90708 0.90274 0.89894 0.89570 0.89315 0.89129 0.89015 0.88974
0.505  0.94780 0.94610 0.94341 0.93978 0.93547 0.93070 0.92550 0.92018 0.91495 0.90980 0.90494 0.90057 0.89665 0.89339 0.89078 0.88887 0.88771 0.88727
0.510  0.94654 0.94480 0.94201 0.93836 0.93397 0.92909 0.92379 0.91838 0.91297 0.90778 0.90283 0.89836 0.89438 0.89104 0.88835 0.88642 0.88524 0.88483
0.515  0.94525 0.94348 0.94064 0.93692 0.93244 0.92740 0.92207 0.91655 0.91103 0.90567 0.90070 0.89608 0.89206 0.88862 0.88591 0.88393 0.88273 0.88229
0.520  0.94393 0.94213 0.93924 0.93545 0.93089 0.92575 0.92031 0.91468 0.90906 0.90360 0.89846 0.89382 0.88967 0.88620 0.88343 0.88141 0.88018 0.87972
0.525  0.94259 0.94076 0.93781 0.93388 0.92922 0.92407 0.91844 0.91272 0.90698 0.90149 0.89625 0.89151 0.88728 0.88375 0.88090 0.87884 0.87760 0.87717
0.530  0.94122 0.93936 0.93636 0.93236 0.92762 0.92228 0.91664 0.91080 0.90496 0.89928 0.89401 0.88913 0.88487 0.88122 0.87835 0.87626 0.87498 0.87452
0.535  0.93983 0.93789 0.93488 0.93081 0.92598 0.92054 0.91480 0.90885 0.90290 0.89711 0.89167 0.88676 0.88237 0.87870 0.87577 0.87361 0.87232 0.87183
0.540  0.93841 0.93644 0.93331 0.92924 0.92432 0.91878 0.91283 0.90678 0.90071 0.89491 0.88936 0.88434 0.87988 0.87614 0.87312 0.87095 0.86963 0.86917
0.545  0.93696 0.93496 0.93178 0.92763 0.92253 0.91699 0.91094 0.90477 0.89859 0.89260 0.88702 0.88186 0.87735 0.87350 0.87046 0.86824 0.86689 0.86640
0.550  0.93547 0.93346 0.93022 0.92591 0.92082 0.91507 0.90901 0.90272 0.89643 0.89033 0.88457 0.87938 0.87474 0.87086 0.86776 0.86548 0.86412 0.86366
0.555  0.93397 0.93192 0.92863 0.92425 0.91907 0.91322 0.90694 0.90055 0.89415 0.88801 0.88216 0.87680 0.87214 0.86818 0.86500 0.86270 0.86131 0.86081
0.560  0.93244 0.93036 0.92701 0.92256 0.91728 0.91133 0.90495 0.89844 0.89192 0.88560 0.87971 0.87426 0.86950 0.86543 0.86222 0.85988 0.85845 0.85793
0.565  0.93088 0.92876 0.92529 0.92084 0.91537 0.90932 0.90292 0.89629 0.88966 0.88322 0.87715 0.87167 0.86677 0.86268 0.85939 0.85700 0.85556 0.85506
0.570  0.92929 0.92713 0.92361 0.91899 0.91353 0.90737 0.90075 0.89401 0.88727 0.88072 0.87463 0.86898 0.86406 0.85984 0.85652 0.85410 0.85262 0.85209
0.575  0.92767 0.92543 0.92190 0.91720 0.91165 0.90539 0.89865 0.89180 0.88494 0.87827 0.87198 0.86632 0.86124 0.85701 0.85362 0.85113 0.84963 0.84908
0.580  0.92602 0.92374 0.92016 0.91538 0.90963 0.90326 0.89652 0.88944 0.88246 0.87578 0.86939 0.86354 0.85845 0.85413 0.85065 0.84814 0.84662 0.84609
0.585  0.92433 0.92202 0.91838 0.91353 0.90768 0.90121 0.89424 0.88715 0.88006 0.87316 0.86674 0.86080 0.85561 0.85117 0.84767 0.84511 0.84355 0.84298
0.590  0.92261 0.92027 0.91648 0.91154 0.90570 0.89912 0.89204 0.88483 0.87761 0.87060 0.86398 0.85802 0.85267 0.84821 0.84461 0.84201 0.84044 0.83990
0.595  0.92086 0.91848 0.91464 0.90962 0.90368 0.89687 0.88980 0.88235 0.87502 0.86789 0.86126 0.85512 0.84975 0.84516 0.84154 0.83890 0.83729 0.83671
0.600  0.91907 0.91665 0.91275 0.90766 0.90152 0.89471 0.88740 0.87995 0.87249 0.86525 0.85841 0.85225 0.84672 0.84211 0.83842 0.83571 0.83408 0.83354
0.605  0.91724 0.91478 0.91084 0.90566 0.89943 0.89251 0.88508 0.87750 0.86981 0.86255 0.85561 0.84925 0.84371 0.83897 0.83523 0.83250 0.83084 0.83025
0.610  0.91538 0.91283 0.90888 0.90352 0.89729 0.89015 0.88272 0.87491 0.86721 0.85972 0.85266 0.84630 0.84059 0.83583 0.83202 0.82922 0.82753 0.82691
0.615  0.91346 0.91089 0.90679 0.90145 0.89501 0.88787 0.88020 0.87239 0.86456 0.85695 0.84977 0.84321 0.83750 0.83264 0.82873 0.82591 0.82419 0.82360
0.620  0.91151 0.90892 0.90476 0.89933 0.89280 0.88555 0.87776 0.86970 0.86175 0.85402 0.84683 0.84017 0.83428 0.82936 0.82543 0.82253 0.82079 0.82016
0.625  0.90953 0.90690 0.90268 0.89714 0.89054 0.88306 0.87514 0.86709 0.85902 0.85116 0.84376 0.83701 0.83108 0.82608 0.82203 0.81913 0.81736 0.81675
0.630  0.90750 0.90484 0.90056 0.89487 0.88812 0.88065 0.87262 0.86430 0.85611 0.84814 0.84073 0.83385 0.82783 0.82269 0.81864 0.81565 0.81386 0.81321
0.635  0.90544 0.90273 0.89831 0.89263 0.88579 0.87809 0.87004 0.86161 0.85328 0.84519 0.83755 0.83064 0.82448 0.81931 0.81514 0.81214 0.81031 0.80969
0.640  0.90333 0.90053 0.89611 0.89034 0.88340 0.87557 0.86729 0.85885 0.85028 0.84207 0.83442 0.82732 0.82112 0.81583 0.81164 0.80856 0.80671 0.80604
0.645  0.90118 0.89834 0.89386 0.88789 0.88084 0.87303 0.86463 0.85593 0.84736 0.83901 0.83114 0.82402 0.81766 0.81234 0.80804 0.80494 0.80306 0.80241
0.650  0.89897 0.89610 0.89156 0.88552 0.87837 0.87030 0.86177 0.85309 0.84425 0.83579 0.82791 0.82060 0.81419 0.80874 0.80443 0.80125 0.79934 0.79866
0.655  0.89673 0.89381 0.88917 0.88309 0.87570 0.86766 0.85901 0.85006 0.84123 0.83263 0.82453 0.81711 0.81064 0.80515 0.80072 0.79753 0.79559 0.79492
0.660  0.89443 0.89148 0.88672 0.88049 0.87313 0.86483 0.85606 0.84711 0.83801 0.82930 0.82119 0.81366 0.80700 0.80145 0.79700 0.79372 0.79176 0.79104
0.665  0.89207 0.88908 0.88427 0.87796 0.87050 0.86209 0.85319 0.84397 0.83488 0.82604 0.81769 0.81006 0.80339 0.79767 0.79317 0.78988 0.78788 0.78718
0.670  0.88967 0.88658 0.88177 0.87538 0.86768 0.85929 0.85012 0.84092 0.83156 0.82260 0.81422 0.80649 0.79964 0.79392 0.78932 0.78596 0.78393 0.78319
0.675  0.88718 0.88409 0.87911 0.87262 0.86495 0.85629 0.84715 0.83767 0.82832 0.81922 0.81063 0.80277 0.79591 0.79003 0.78539 0.78200 0.77993 0.77921
0.680  0.88467 0.88154 0.87650 0.86993 0.86215 0.85339 0.84396 0.83451 0.82488 0.81566 0.80695 0.79909 0.79204 0.78614 0.78138 0.77795 0.77586 0.77516
0.685  0.88210 0.87893 0.87384 0.86718 0.85917 0.85027 0.84087 0.83113 0.82152 0.81217 0.80334 0.79525 0.78818 0.78213 0.77736 0.77385 0.77172 0.77098
0.690  0.87947 0.87626 0.87111 0.86424 0.85626 0.84725 0.83756 0.82785 0.81796 0.80848 0.79953 0.79144 0.78419 0.77812 0.77322 0.76969 0.76754 0.76680
0.695  0.87678 0.87346 0.86821 0.86137 0.85314 0.84400 0.83435 0.82435 0.81448 0.80485 0.79578 0.78747 0.78012 0.77398 0.76906 0.76544 0.76327 0.76248
0.700  0.87403 0.87067 0.86536 0.85844 0.85011 0.84086 0.83091 0.82093 0.81078 0.80105 0.79185 0.78343 0.77608 0.76977 0.76479 0.76116 0.75894 0.75817
0.705  0.87120 0.86781 0.86245 0.85530 0.84685 0.83748 0.82758 0.81731 0.80711 0.79716 0.78784 0.77943 0.77188 0.76556 0.76045 0.75678 0.75453 0.75378
0.710  0.86831 0.86488 0.85934 0.85224 0.84369 0.83420 0.82400 0.81360 0.80334 0.79334 0.78390 0.77525 0.76760 0.76121 0.75609 0.75231 0.75005 0.74925
0.715  0.86535 0.86188 0.85629 0.84896 0.84044 0.83068 0.82052 0.80999 0.79943 0.78931 0.77975 0.77099 0.76335 0.75678 0.75160 0.74782 0.74551 0.74471
0.720  0.86229 0.85873 0.85316 0.84575 0.83698 0.82726 0.81680 0.80614 0.79561 0.78520 0.77552 0.76678 0.75892 0.75235 0.74704 0.74321 0.74088 0.74003
0.725  0.85917 0.85559 0.84993 0.84247 0.83360 0.82359 0.81318 0.80238 0.79156 0.78117 0.77136 0.76237 0.75442 0.74778 0.74245 0.73853 0.73617 0.73534
0.730  0.85598 0.85236 0.84655 0.83896 0.82997 0.82002 0.80930 0.79837 0.78742 0.77691 0.76698 0.75789 0.74994 0.74312 0.73773 0.73380 0.73138 0.73056
0.735  0.85271 0.84906 0.84319 0.83551 0.82643 0.81619 0.80551 0.79428 0.78337 0.77257 0.76252 0.75344 0.74528 0.73844 0.73293 0.72895 0.72653 0.72571
0.740  0.84935 0.84558 0.83973 0.83183 0.82264 0.81245 0.80148 0.79029 0.77907 0.76830 0.75812 0.74879 0.74054 0.73363 0.72804 0.72402 0.72157 0.72070
0.745  0.84591 0.84210 0.83608 0.82822 0.81893 0.80845 0.79734 0.78603 0.77467 0.76379 0.75349 0.74406 0.73580 0.72872 0.72313 0.71900 0.71653 0.71566
0.750  0.84237 0.83853 0.83246 0.82451 0.81496 0.80453 0.79331 0.78168 0.77037 0.75919 0.74877 0.73923 0.73089 0.72372 0.71807 0.71393 0.71139 0.71054
0.755  0.83874 0.83487 0.82863 0.82057 0.81106 0.80035 0.78900 0.77742 0.76580 0.75465 0.74409 0.73444 0.72588 0.71866 0.71291 0.70874 0.70618 0.70526
0.760  0.83499 0.83101 0.82478 0.81667 0.80690 0.79606 0.78458 0.77288 0.76113 0.74986 0.73920 0.72943 0.72077 0.71353 0.70766 0.70344 0.70087 0.69994
0.765  0.83112 0.82714 0.82086 0.81251 0.80280 0.79186 0.78026 0.76824 0.75654 0.74498 0.73420 0.72432 0.71557 0.70825 0.70231 0.69805 0.69544 0.69453
0.770  0.82717 0.82316 0.81670 0.80841 0.79843 0.78736 0.77564 0.76369 0.75168 0.73999 0.72909 0.71910 0.71037 0.70286 0.69693 0.69255 0.68993 0.68902
0.775  0.82311 0.81907 0.81255 0.80403 0.79394 0.78295 0.77091 0.75883 0.74671 0.73504 0.72388 0.71378 0.70496 0.69737 0.69138 0.68695 0.68430 0.68340
0.780  0.81894 0.81477 0.80829 0.79970 0.78952 0.77823 0.76628 0.75387 0.74162 0.72985 0.71870 0.70849 0.69944 0.69177 0.68572 0.68129 0.67857 0.67766
0.785  0.81463 0.81044 0.80378 0.79508 0.78480 0.77339 0.76132 0.74879 0.73641 0.72453 0.71328 0.70296 0.69381 0.68606 0.67994 0.67547 0.67273 0.67175
0.790  0.81020 0.80597 0.79927 0.79051 0.78014 0.76863 0.75623 0.74379 0.73128 0.71910 0.70773 0.69730 0.68807 0.68028 0.67405 0.66954 0.66677 0.66579
0.795  0.80563 0.80137 0.79448 0.78563 0.77515 0.76354 0.75122 0.73846 0.72584 0.71353 0.70206 0.69153 0.68220 0.67438 0.66805 0.66348 0.66069 0.65970
0.800  0.80087 0.79654 0.78970 0.78078 0.77019 0.75831 0.74589 0.73300 0.72026 0.70784 0.69626 0.68563 0.67621 0.66831 0.66191 0.65731 0.65449 0.65349
0.805  0.79601 0.79165 0.78477 0.77562 0.76496 0.75311 0.74040 0.72740 0.71455 0.70202 0.69033 0.67959 0.67008 0.66211 0.65565 0.65099 0.64815 0.64715
0.810  0.79099 0.78661 0.77954 0.77047 0.75954 0.74762 0.73477 0.72166 0.70870 0.69605 0.68426 0.67343 0.66383 0.65578 0.64925 0.64455 0.64168 0.64067
0.815  0.78581 0.78130 0.77430 0.76499 0.75417 0.74194 0.72899 0.71595 0.70269 0.68994 0.67804 0.66711 0.65742 0.64930 0.64272 0.63797 0.63507 0.63405
0.820  0.78044 0.77592 0.76873 0.75951 0.74843 0.73610 0.72326 0.70993 0.69653 0.68367 0.67168 0.66065 0.65088 0.64267 0.63603 0.63124 0.62831 0.62728
0.825  0.77490 0.77035 0.76313 0.75369 0.74251 0.73028 0.71715 0.70371 0.69021 0.67725 0.66515 0.65404 0.64418 0.63581 0.62920 0.62436 0.62138 0.62036
0.830  0.76911 0.76449 0.75720 0.74767 0.73659 0.72411 0.71086 0.69732 0.68372 0.67066 0.65847 0.64726 0.63731 0.62887 0.62221 0.61728 0.61432 0.61328
0.835  0.76316 0.75853 0.75121 0.74164 0.73031 0.71772 0.70438 0.69075 0.67705 0.66389 0.65161 0.64031 0.63028 0.62177 0.61505 0.61007 0.60708 0.60602
0.840  0.75700 0.75235 0.74485 0.73521 0.72380 0.71113 0.69771 0.68398 0.67019 0.65694 0.64456 0.63318 0.62308 0.61450 0.60763 0.60269 0.59968 0.59860
0.845  0.75061 0.74584 0.73842 0.72873 0.71708 0.70433 0.69082 0.67702 0.66313 0.64979 0.63733 0.62571 0.61561 0.60704 0.60012 0.59514 0.59210 0.59106
0.850  0.74397 0.73919 0.73160 0.72186 0.71033 0.69731 0.68372 0.66983 0.65587 0.64244 0.62972 0.61820 0.60797 0.59938 0.59242 0.58739 0.58431 0.58325
0.855  0.73706 0.73228 0.72468 0.71472 0.70314 0.69004 0.67638 0.66242 0.64837 0.63487 0.62207 0.61047 0.60017 0.59142 0.58451 0.57939 0.57631 0.57524
0.860  0.72984 0.72499 0.71733 0.70750 0.69568 0.68274 0.66879 0.65476 0.64065 0.62707 0.61420 0.60253 0.59216 0.58335 0.57630 0.57122 0.56812 0.56702
0.865  0.72236 0.71751 0.70985 0.69982 0.68794 0.67495 0.66094 0.64685 0.63268 0.61883 0.60609 0.59419 0.58379 0.57505 0.56796 0.56284 0.55970 0.55864
0.870  0.71457 0.70972 0.70190 0.69183 0.67990 0.66687 0.65281 0.63844 0.62422 0.61053 0.59754 0.58577 0.57531 0.56641 0.55937 0.55416 0.55103 0.54995
0.875  0.70643 0.70148 0.69377 0.68351 0.67155 0.65848 0.64438 0.62997 0.61569 0.60195 0.58891 0.57708 0.56656 0.55762 0.55046 0.54529 0.54213 0.54101
0.880  0.69793 0.69299 0.68514 0.67503 0.66306 0.64976 0.63563 0.62118 0.60686 0.59307 0.57999 0.56796 0.55742 0.54845 0.54136 0.53610 0.53295 0.53187
0.885  0.68898 0.68400 0.67626 0.66599 0.65401 0.64068 0.62653 0.61206 0.59771 0.58369 0.57058 0.55869 0.54810 0.53910 0.53189 0.52669 0.52350 0.52237
0.890  0.67966 0.67470 0.66684 0.65655 0.64455 0.63121 0.61705 0.60235 0.58799 0.57416 0.56103 0.54894 0.53835 0.52934 0.52220 0.51691 0.51373 0.51265
0.895  0.66988 0.66493 0.65695 0.64666 0.63468 0.62112 0.60696 0.59248 0.57812 0.56407 0.55094 0.53901 0.52825 0.51934 0.51210 0.50685 0.50363 0.50252
0.900  0.65959 0.65457 0.64674 0.63648 0.62433 0.61080 0.59666 0.58219 0.56761 0.55379 0.54064 0.52855 0.51793 0.50890 0.50165 0.49642 0.49322 0.49212
0.905  0.64876 0.64378 0.63584 0.62561 0.61349 0.59999 0.58589 0.57121 0.55689 0.54288 0.52976 0.51768 0.50708 0.49806 0.49082 0.48560 0.48240 0.48126
0.910  0.63729 0.63229 0.62437 0.61417 0.60209 0.58865 0.57437 0.55997 0.54547 0.53150 0.51843 0.50653 0.49581 0.48681 0.47967 0.47438 0.47119 0.47008
0.915  0.62521 0.62026 0.61241 0.60211 0.59010 0.57673 0.56252 0.54796 0.53375 0.51983 0.50660 0.49477 0.48408 0.47511 0.46800 0.46272 0.45954 0.45845
0.920  0.61241 0.60741 0.59960 0.58937 0.57743 0.56394 0.55004 0.53558 0.52124 0.50740 0.49444 0.48248 0.47184 0.46291 0.45583 0.45058 0.44741 0.44627
0.925  0.59880 0.59387 0.58601 0.57588 0.56384 0.55067 0.53667 0.52232 0.50809 0.49436 0.48149 0.46962 0.45906 0.45018 0.44315 0.43792 0.43477 0.43364
0.930  0.58426 0.57935 0.57170 0.56154 0.54964 0.53660 0.52275 0.50853 0.49424 0.48064 0.46790 0.45614 0.44566 0.43686 0.42987 0.42468 0.42155 0.42043
0.935  0.56877 0.56395 0.55630 0.54626 0.53452 0.52144 0.50777 0.49375 0.47982 0.46618 0.45358 0.44195 0.43158 0.42287 0.41586 0.41080 0.40770 0.40659
0.940  0.55215 0.54733 0.53979 0.52992 0.51837 0.50551 0.49183 0.47802 0.46431 0.45086 0.43844 0.42681 0.41674 0.40814 0.40122 0.39621 0.39311 0.39203
0.945  0.53425 0.52955 0.52205 0.51237 0.50085 0.48823 0.47502 0.46126 0.44779 0.43459 0.42222 0.41096 0.40104 0.39247 0.38575 0.38076 0.37775 0.37666
0.950  0.51484 0.51022 0.50289 0.49343 0.48219 0.46987 0.45675 0.44330 0.42994 0.41723 0.40511 0.39408 0.38424 0.37595 0.36928 0.36445 0.36145 0.36039
0.955  0.49376 0.48929 0.48220 0.47289 0.46197 0.44980 0.43705 0.42397 0.41096 0.39840 0.38662 0.37589 0.36630 0.35823 0.35174 0.34704 0.34415 0.34314
0.960  0.47067 0.46630 0.45944 0.45045 0.43974 0.42798 0.41566 0.40301 0.39043 0.37828 0.36687 0.35646 0.34717 0.33923 0.33302 0.32839 0.32559 0.32460
0.965  0.44514 0.44101 0.43436 0.42560 0.41550 0.40423 0.39224 0.38011 0.36786 0.35621 0.34526 0.33527 0.32634 0.31880 0.31273 0.30827 0.30558 0.30460
0.970  0.41672 0.41275 0.40644 0.39814 0.38841 0.37773 0.36635 0.35466 0.34321 0.33213 0.32157 0.31208 0.30359 0.29640 0.29063 0.28638 0.28380 0.28286
0.975  0.38462 0.38086 0.37496 0.36721 0.35812 0.34799 0.33735 0.32642 0.31554 0.30518 0.29528 0.28639 0.27843 0.27161 0.26620 0.26227 0.25983 0.25899
0.980  0.34770 0.34428 0.33882 0.33174 0.32330 0.31402 0.30413 0.29412 0.28415 0.27466 0.26559 0.25731 0.25001 0.24384 0.23886 0.23519 0.23296 0.23219
0.985  0.30412 0.30108 0.29624 0.28988 0.28241 0.27420 0.26544 0.25644 0.24762 0.23919 0.23115 0.22380 0.21732 0.21175 0.20732 0.20410 0.20210 0.20137
0.990  0.25043 0.24787 0.24384 0.23856 0.23225 0.22531 0.21802 0.21052 0.20317 0.19605 0.18935 0.18322 0.17781 0.17316 0.16946 0.16677 0.16510 0.16452
0.995  0.17794 0.17612 0.17320 0.16935 0.16483 0.15986 0.15455 0.14918 0.14391 0.13872 0.13391 0.12951 0.12562 0.12227 0.11960 0.11764 0.11645 0.11596
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e040.dat <==
# alpha = -0.25 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995
0.015  0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990 0.99990
0.020  0.99992 0.99992 0.99991 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983 0.99982 0.99982 0.99982
0.025  0.99988 0.99987 0.99987 0.99986 0.99985 0.99983 0.99982 0.99981 0.99979 0.99978 0.99977 0.99975 0.99974 0.99974 0.99973 0.99972 0.99972 0.99972
0.030  0.99982 0.99982 0.99981 0.99979 0.99978 0.99976 0.99974 0.99972 0.99970 0.99968 0.99966 0.99965 0.99963 0.99962 0.99961 0.99960 0.99960 0.99959
0.035  0.99976 0.99975 0.99974 0.99972 0.99970 0.99967 0.99965 0.99962 0.99959 0.99957 0.99954 0.99952 0.99950 0.99948 0.99947 0.99946 0.99945 0.99945
0.040  0.99968 0.99967 0.99966 0.99963 0.99960 0.99957 0.99954 0.99950 0.99947 0.99943 0.99940 0.99937 0.99935 0.99932 0.99931 0.99929 0.99928 0.99928
0.045  0.99960 0.99959 0.99956 0.99953 0.99950 0.99946 0.99942 0.99937 0.99933 0.99928 0.99924 0.99920 0.99917 0.99914 0.99912 0.99910 0.99909 0.99909
0.050  0.99950 0.99949 0.99946 0.99942 0.99938 0.99933 0.99928 0.99922 0.99917 0.99911 0.99906 0.99902 0.99898 0.99894 0.99891 0.99889 0.99888 0.99887
0.055  0.99940 0.99938 0.99935 0.99930 0.99925 0.99919 0.99913 0.99906 0.99899 0.99893 0.99887 0.99881 0.99876 0.99872 0.99869 0.99866 0.99865 0.99863
0.060  0.99929 0.99926 0.99922 0.99917 0.99911 0.99904 0.99896 0.99888 0.99880 0.99872 0.99865 0.99858 0.99853 0.99847 0.99844 0.99841 0.99839 0.99837
0.065  0.99916 0.99913 0.99909 0.99903 0.99895 0.99887 0.99878 0.99869 0.99859 0.99850 0.99842 0.99834 0.99827 0.99821 0.99816 0.99813 0.99811 0.99809
0.070  0.99903 0.99900 0.99894 0.99887 0.99879 0.99869 0.99858 0.99848 0.99837 0.99826 0.99816 0.99807 0.99799 0.99792 0.99787 0.99783 0.99781 0.99779
0.075  0.99888 0.99885 0.99879 0.99870 0.99861 0.99849 0.99837 0.99825 0.99812 0.99800 0.99789 0.99779 0.99769 0.99762 0.99756 0.99751 0.99748 0.99746
0.080  0.99873 0.99869 0.99862 0.99852 0.99841 0.99829 0.99815 0.99801 0.99787 0.99773 0.99760 0.99748 0.99738 0.99729 0.99722 0.99717 0.99713 0.99711
0.085  0.99857 0.99852 0.99844 0.99833 0.99821 0.99806 0.99791 0.99775 0.99759 0.99744 0.99729 0.99716 0.99704 0.99694 0.99686 0.99680 0.99676 0.99673
0.090  0.99839 0.99834 0.99825 0.99813 0.99799 0.99783 0.99766 0.99748 0.99730 0.99712 0.99696 0.99681 0.99668 0.99656 0.99648 0.99641 0.99637 0.99634
0.095  0.99821 0.99814 0.99805 0.99792 0.99776 0.99758 0.99739 0.99719 0.99699 0.99679 0.99661 0.99645 0.99630 0.99617 0.99607 0.99600 0.99596 0.99592
0.100  0.99801 0.99794 0.99783 0.99769 0.99751 0.99732 0.99710 0.99688 0.99666 0.99645 0.99624 0.99606 0.99590 0.99576 0.99565 0.99557 0.99552 0.99548
0.105  0.99781 0.99773 0.99761 0.99745 0.99726 0.99704 0.99681 0.99656 0.99632 0.99608 0.99586 0.99566 0.99547 0.99532 0.99520 0.99511 0.99506 0.99501
0.110  0.99759 0.99751 0.99738 0.99720 0.99699 0.99675 0.99649 0.99622 0.99596 0.99570 0.99545 0.99523 0.99503 0.99486 0.99473 0.99463 0.99457 0.99452
0.115  0.99736 0.99727 0.99713 0.99694 0.99671 0.99644 0.99617 0.99587 0.99558 0.99530 0.99502 0.99478 0.99457 0.99438 0.99424 0.99413 0.99407 0.99401
0.120  0.99713 0.99703 0.99687 0.99666 0.99641 0.99613 0.99582 0.99550 0.99519 0.99488 0.99458 0.99432 0.99408 0.99388 0.99372 0.99361 0.99354 0.99347
0.125  0.99688 0.99677 0.99661 0.99638 0.99611 0.99579 0.99546 0.99512 0.99477 0.99444 0.99412 0.99383 0.99357 0.99336 0.99319 0.99306 0.99298 0.99292
0.130  0.99662 0.99651 0.99633 0.99608 0.99579 0.99545 0.99509 0.99472 0.99434 0.99398 0.99364 0.99333 0.99305 0.99282 0.99263 0.99249 0.99241 0.99239
0.135  0.99636 0.99623 0.99603 0.99577 0.99545 0.99509 0.99470 0.99430 0.99390 0.99350 0.99314 0.99280 0.99250 0.99225 0.99205 0.99190 0.99181 0.99179
0.140  0.99608 0.99594 0.99573 0.99545 0.99511 0.99471 0.99430 0.99386 0.99343 0.99301 0.99261 0.99225 0.99193 0.99166 0.99144 0.99129 0.99119 0.99116
0.145  0.99579 0.99565 0.99542 0.99511 0.99475 0.99432 0.99388 0.99341 0.99295 0.99250 0.99207 0.99169 0.99134 0.99105 0.99082 0.99065 0.99055 0.99051
0.150  0.99549 0.99534 0.99509 0.99476 0.99437 0.99392 0.99345 0.99294 0.99245 0.99197 0.99151 0.99110 0.99073 0.99042 0.99017 0.98999 0.98988 0.98984
0.155  0.99518 0.99501 0.99476 0.99440 0.99399 0.99350 0.99300 0.99246 0.99194 0.99142 0.99093 0.99049 0.99009 0.98976 0.98950 0.98930 0.98919 0.98914
0.160  0.99486 0.99468 0.99441 0.99403 0.99359 0.99307 0.99254 0.99196 0.99140 0.99085 0.99033 0.98986 0.98944 0.98909 0.98880 0.98860 0.98847 0.98842
0.165  0.99452 0.99434 0.99405 0.99364 0.99317 0.99263 0.99206 0.99145 0.99085 0.99026 0.98971 0.98921 0.98876 0.98839 0.98809 0.98787 0.98773 0.98767
0.170  0.99418 0.99398 0.99367 0.99325 0.99275 0.99217 0.99156 0.99092 0.99028 0.98966 0.98908 0.98854 0.98807 0.98767 0.98735 0.98712 0.98697 0.98691
0.175  0.99383 0.99362 0.99329 0.99284 0.99231 0.99170 0.99105 0.99037 0.98969 0.98903 0.98842 0.98784 0.98735 0.98692 0.98659 0.98634 0.98619 0.98611
0.180  0.99346 0.99324 0.99289 0.99242 0.99185 0.99121 0.99052 0.98980 0.98909 0.98839 0.98774 0.98713 0.98661 0.98616 0.98580 0.98554 0.98538 0.98530
0.185  0.99309 0.99285 0.99248 0.99198 0.99138 0.99070 0.98997 0.98922 0.98846 0.98773 0.98704 0.98640 0.98584 0.98537 0.98499 0.98472 0.98455 0.98446
0.190  0.99270 0.99245 0.99206 0.99153 0.99090 0.99019 0.98942 0.98862 0.98782 0.98705 0.98632 0.98565 0.98506 0.98455 0.98416 0.98387 0.98369 0.98359
0.195  0.99230 0.99204 0.99163 0.99107 0.99041 0.98965 0.98884 0.98800 0.98716 0.98635 0.98557 0.98487 0.98425 0.98372 0.98331 0.98300 0.98281 0.98276
0.200  0.99189 0.99162 0.99118 0.99060 0.98990 0.98911 0.98825 0.98737 0.98649 0.98563 0.98481 0.98407 0.98342 0.98287 0.98243 0.98210 0.98191 0.98185
0.205  0.99147 0.99118 0.99073 0.99011 0.98938 0.98854 0.98765 0.98672 0.98579 0.98489 0.98404 0.98326 0.98257 0.98199 0.98153 0.98119 0.98098 0.98091
0.210  0.99104 0.99073 0.99025 0.98961 0.98884 0.98796 0.98703 0.98604 0.98508 0.98413 0.98324 0.98242 0.98170 0.98109 0.98060 0.98025 0.98003 0.97995
0.215  0.99059 0.99027 0.98977 0.98910 0.98829 0.98736 0.98639 0.98536 0.98435 0.98335 0.98241 0.98156 0.98080 0.98017 0.97965 0.97928 0.97906 0.97897
0.220  0.99013 0.98980 0.98927 0.98857 0.98772 0.98676 0.98574 0.98466 0.98360 0.98255 0.98157 0.98068 0.97988 0.97922 0.97868 0.97829 0.97806 0.97796
0.225  0.98967 0.98932 0.98877 0.98803 0.98715 0.98613 0.98506 0.98394 0.98283 0.98174 0.98071 0.97977 0.97894 0.97825 0.97768 0.97728 0.97703 0.97692
0.230  0.98918 0.98882 0.98825 0.98747 0.98655 0.98550 0.98438 0.98320 0.98204 0.98090 0.97983 0.97885 0.97798 0.97725 0.97666 0.97624 0.97598 0.97587
0.235  0.98869 0.98832 0.98771 0.98690 0.98594 0.98484 0.98366 0.98245 0.98122 0.98004 0.97892 0.97790 0.97700 0.97623 0.97563 0.97518 0.97491 0.97478
0.240  0.98819 0.98780 0.98717 0.98632 0.98532 0.98417 0.98294 0.98167 0.98040 0.97917 0.97799 0.97693 0.97599 0.97519 0.97456 0.97409 0.97381 0.97367
0.245  0.98767 0.98726 0.98661 0.98573 0.98468 0.98349 0.98221 0.98089 0.97955 0.97827 0.97705 0.97594 0.97496 0.97413 0.97347 0.97298 0.97269 0.97259
0.250  0.98714 0.98672 0.98603 0.98512 0.98402 0.98279 0.98145 0.98008 0.97869 0.97735 0.97608 0.97493 0.97390 0.97304 0.97235 0.97184 0.97154 0.97144
0.255  0.98660 0.98616 0.98545 0.98450 0.98335 0.98207 0.98068 0.97924 0.97781 0.97641 0.97509 0.97389 0.97282 0.97193 0.97121 0.97068 0.97037 0.97025
0.260  0.98605 0.98559 0.98485 0.98386 0.98267 0.98133 0.97989 0.97839 0.97691 0.97545 0.97408 0.97283 0.97173 0.97079 0.97004 0.96950 0.96917 0.96904
0.265  0.98548 0.98500 0.98424 0.98321 0.98197 0.98057 0.97909 0.97753 0.97598 0.97447 0.97306 0.97175 0.97060 0.96963 0.96885 0.96829 0.96795 0.96781
0.270  0.98490 0.98440 0.98361 0.98254 0.98126 0.97981 0.97827 0.97665 0.97504 0.97347 0.97200 0.97064 0.96946 0.96845 0.96764 0.96706 0.96670 0.96655
0.275  0.98431 0.98379 0.98297 0.98186 0.98054 0.97903 0.97742 0.97575 0.97407 0.97245 0.97092 0.96952 0.96829 0.96724 0.96640 0.96580 0.96542 0.96526
0.280  0.98370 0.98317 0.98231 0.98117 0.97979 0.97823 0.97655 0.97483 0.97309 0.97141 0.96982 0.96837 0.96709 0.96600 0.96514 0.96451 0.96413 0.96401
0.285  0.98308 0.98253 0.98164 0.98046 0.97903 0.97741 0.97568 0.97389 0.97209 0.97035 0.96870 0.96720 0.96586 0.96475 0.96385 0.96320 0.96280 0.96267
0.290  0.98245 0.98188 0.98095 0.97972 0.97826 0.97658 0.97478 0.97293 0.97107 0.96926 0.96756 0.96601 0.96462 0.96347 0.96254 0.96186 0.96145 0.96130
0.295  0.98181 0.98121 0.98025 0.97898 0.97745 0.97574 0.97387 0.97194 0.97003 0.96815 0.96640 0.96479 0.96336 0.96216 0.96120 0.96049 0.96007 0.95991
0.300  0.98115 0.98053 0.97954 0.97822 0.97664 0.97487 0.97295 0.97095 0.96897 0.96703 0.96521 0.96354 0.96207 0.96083 0.95983 0.95911 0.95867 0.95850
0.305  0.98047 0.97983 0.97881 0.97745 0.97582 0.97397 0.97200 0.96994 0.96789 0.96588 0.96400 0.96228 0.96075 0.95946 0.95844 0.95770 0.95724 0.95705
0.310  0.97978 0.97912 0.97807 0.97667 0.97498 0.97307 0.97103 0.96890 0.96677 0.96471 0.96276 0.96099 0.95942 0.95808 0.95702 0.95625 0.95578 0.95558
0.315  0.97908 0.97840 0.97732 0.97587 0.97412 0.97215 0.97002 0.96785 0.96565 0.96352 0.96150 0.95968 0.95805 0.95667 0.95558 0.95478 0.95430 0.95414
0.320  0.97837 0.97766 0.97655 0.97505 0.97325 0.97122 0.96902 0.96677 0.96450 0.96231 0.96023 0.95834 0.95666 0.95525 0.95411 0.95329 0.95279 0.95262
0.325  0.97764 0.97691 0.97576 0.97422 0.97236 0.97026 0.96800 0.96566 0.96334 0.96105 0.95893 0.95698 0.95524 0.95379 0.95261 0.95177 0.95125 0.95107
0.330  0.97689 0.97615 0.97496 0.97337 0.97145 0.96929 0.96696 0.96454 0.96215 0.95980 0.95761 0.95558 0.95381 0.95230 0.95110 0.95022 0.94969 0.94949
0.335  0.97613 0.97537 0.97414 0.97250 0.97052 0.96830 0.96590 0.96341 0.96094 0.95853 0.95626 0.95417 0.95234 0.95078 0.94955 0.94865 0.94810 0.94788
0.340  0.97535 0.97457 0.97331 0.97159 0.96956 0.96726 0.96482 0.96226 0.95969 0.95722 0.95487 0.95274 0.95085 0.94925 0.94797 0.94705 0.94648 0.94624
0.345  0.97457 0.97376 0.97245 0.97070 0.96860 0.96624 0.96370 0.96108 0.95844 0.95590 0.95347 0.95128 0.94932 0.94768 0.94637 0.94541 0.94483 0.94464
0.350  0.97376 0.97293 0.97157 0.96978 0.96763 0.96519 0.96257 0.95989 0.95717 0.95454 0.95206 0.94980 0.94778 0.94609 0.94474 0.94375 0.94316 0.94295
0.355  0.97294 0.97208 0.97069 0.96885 0.96664 0.96413 0.96143 0.95864 0.95588 0.95316 0.95062 0.94827 0.94622 0.94448 0.94308 0.94207 0.94146 0.94123
0.360  0.97210 0.97122 0.96979 0.96790 0.96562 0.96305 0.96027 0.95740 0.95456 0.95176 0.94915 0.94674 0.94463 0.94283 0.94140 0.94036 0.93973 0.93948
0.365  0.97125 0.97035 0.96888 0.96693 0.96459 0.96195 0.95909 0.95614 0.95319 0.95035 0.94763 0.94518 0.94301 0.94116 0.93969 0.93862 0.93797 0.93771
0.370  0.97038 0.96945 0.96794 0.96594 0.96353 0.96079 0.95789 0.95486 0.95182 0.94890 0.94612 0.94360 0.94134 0.93946 0.93795 0.93685 0.93618 0.93596
0.375  0.96950 0.96854 0.96699 0.96494 0.96244 0.95965 0.95663 0.95356 0.95044 0.94743 0.94458 0.94198 0.93967 0.93773 0.93618 0.93505 0.93436 0.93412
0.380  0.96860 0.96760 0.96603 0.96389 0.96135 0.95849 0.95539 0.95222 0.94903 0.94592 0.94301 0.94032 0.93797 0.93598 0.93438 0.93322 0.93252 0.93226
0.385  0.96768 0.96666 0.96504 0.96285 0.96025 0.95731 0.95414 0.95085 0.94760 0.94440 0.94142 0.93866 0.93625 0.93419 0.93255 0.93137 0.93064 0.93037
0.390  0.96675 0.96570 0.96404 0.96179 0.95912 0.95610 0.95285 0.94948 0.94611 0.94287 0.93977 0.93697 0.93449 0.93238 0.93070 0.92948 0.92874 0.92844
0.395  0.96579 0.96472 0.96301 0.96071 0.95798 0.95488 0.95155 0.94809 0.94463 0.94130 0.93813 0.93525 0.93269 0.93054 0.92882 0.92756 0.92680 0.92655
0.400  0.96482 0.96372 0.96195 0.95962 0.95680 0.95359 0.95017 0.94667 0.94313 0.93968 0.93646 0.93351 0.93088 0.92868 0.92691 0.92562 0.92484 0.92456
0.405  0.96383 0.96271 0.96089 0.95851 0.95558 0.95233 0.94883 0.94520 0.94160 0.93806 0.93476 0.93171 0.92904 0.92678 0.92496 0.92365 0.92285 0.92255
0.410  0.96283 0.96167 0.95981 0.95737 0.95438 0.95104 0.94746 0.94373 0.94004 0.93642 0.93303 0.92992 0.92718 0.92484 0.92299 0.92164 0.92082 0.92051
0.415  0.96180 0.96062 0.95872 0.95617 0.95315 0.94974 0.94606 0.94225 0.93843 0.93476 0.93126 0.92809 0.92526 0.92289 0.92099 0.91960 0.91876 0.91849
0.420  0.96076 0.95955 0.95760 0.95500 0.95190 0.94841 0.94464 0.94074 0.93683 0.93307 0.92948 0.92623 0.92333 0.92090 0.91896 0.91753 0.91667 0.91638
0.425  0.95970 0.95846 0.95647 0.95380 0.95063 0.94700 0.94315 0.93920 0.93521 0.93131 0.92768 0.92432 0.92138 0.91889 0.91688 0.91544 0.91456 0.91424
0.430  0.95862 0.95735 0.95531 0.95259 0.94932 0.94563 0.94169 0.93760 0.93355 0.92957 0.92584 0.92241 0.91940 0.91682 0.91480 0.91331 0.91241 0.91207
0.435  0.95751 0.95621 0.95413 0.95135 0.94798 0.94423 0.94020 0.93602 0.93182 0.92780 0.92395 0.92047 0.91737 0.91476 0.91267 0.91115 0.91022 0.90992
0.440  0.95639 0.95504 0.95290 0.95009 0.94665 0.94281 0.93869 0.93441 0.93012 0.92599 0.92206 0.91850 0.91531 0.91265 0.91052 0.90895 0.90801 0.90769
0.445  0.95525 0.95387 0.95168 0.94878 0.94529 0.94137 0.93714 0.93277 0.92839 0.92412 0.92015 0.91646 0.91325 0.91051 0.90832 0.90673 0.90577 0.90542
0.450  0.95409 0.95268 0.95044 0.94746 0.94391 0.93985 0.93553 0.93106 0.92663 0.92227 0.91819 0.91443 0.91114 0.90833 0.90610 0.90448 0.90349 0.90312
0.455  0.95290 0.95147 0.94918 0.94613 0.94250 0.93836 0.93395 0.92937 0.92479 0.92039 0.91618 0.91238 0.90898 0.90613 0.90385 0.90218 0.90117 0.90084
0.460  0.95169 0.95023 0.94790 0.94479 0.94102 0.93684 0.93233 0.92766 0.92298 0.91847 0.91418 0.91028 0.90681 0.90390 0.90156 0.89986 0.89883 0.89847
0.465  0.95046 0.94898 0.94659 0.94342 0.93957 0.93530 0.93069 0.92592 0.92114 0.91649 0.91215 0.90813 0.90461 0.90163 0.89924 0.89750 0.89645 0.89607
0.470  0.94921 0.94770 0.94526 0.94202 0.93810 0.93371 0.92897 0.92409 0.91927 0.91452 0.91004 0.90598 0.90238 0.89932 0.89689 0.89512 0.89404 0.89363
0.475  0.94794 0.94640 0.94388 0.94055 0.93660 0.93208 0.92728 0.92230 0.91731 0.91252 0.90794 0.90380 0.90009 0.89699 0.89450 0.89268 0.89159 0.89122
0.480  0.94665 0.94507 0.94249 0.93910 0.93505 0.93046 0.92556 0.92048 0.91539 0.91043 0.90582 0.90154 0.89780 0.89462 0.89207 0.89023 0.88910 0.88871
0.485  0.94533 0.94372 0.94109 0.93764 0.93346 0.92882 0.92381 0.91863 0.91343 0.90838 0.90366 0.89929 0.89547 0.89220 0.88962 0.88774 0.88659 0.88617
0.490  0.94399 0.94232 0.93967 0.93615 0.93189 0.92714 0.92198 0.91669 0.91142 0.90629 0.90142 0.89701 0.89307 0.88977 0.88714 0.88520 0.88403 0.88365
0.495  0.94262 0.94092 0.93822 0.93463 0.93029 0.92538 0.92018 0.91478 0.90937 0.90416 0.89920 0.89469 0.89068 0.88731 0.88459 0.88264 0.88144 0.88103
0.500  0.94123 0.93950 0.93675 0.93306 0.92865 0.92366 0.91835 0.91284 0.90733 0.90196 0.89695 0.89231 0.88825 0.88478 0.88204 0.88004 0.87882 0.87838
0.505  0.93982 0.93805 0.93524 0.93145 0.92693 0.92191 0.91643 0.91080 0.90525 0.89978 0.89461 0.88993 0.88575 0.88225 0.87945 0.87740 0.87615 0.87569
0.510  0.93838 0.93657 0.93367 0.92985 0.92525 0.92011 0.91453 0.90881 0.90307 0.89756 0.89229 0.88751 0.88325 0.87968 0.87680 0.87472 0.87346 0.87302
0.515  0.93691 0.93507 0.93211 0.92823 0.92354 0.91824 0.91261 0.90678 0.90094 0.89524 0.88994 0.88502 0.88072 0.87704 0.87413 0.87201 0.87072 0.87025
0.520  0.93542 0.93355 0.93053 0.92657 0.92179 0.91640 0.91066 0.90471 0.89876 0.89296 0.88749 0.88254 0.87811 0.87440 0.87143 0.86926 0.86794 0.86745
0.525  0.93390 0.93199 0.92892 0.92482 0.91995 0.91453 0.90861 0.90256 0.89648 0.89065 0.88507 0.88001 0.87550 0.87172 0.86867 0.86646 0.86513 0.86467
0.530  0.93235 0.93041 0.92729 0.92311 0.91815 0.91255 0.90660 0.90043 0.89425 0.88823 0.88261 0.87741 0.87286 0.86896 0.86589 0.86364 0.86228 0.86179
0.535  0.93077 0.92876 0.92562 0.92138 0.91632 0.91062 0.90456 0.89827 0.89198 0.88584 0.88006 0.87482 0.87014 0.86621 0.86307 0.86077 0.85938 0.85886
0.540  0.92916 0.92712 0.92387 0.91961 0.91446 0.90865 0.90240 0.89600 0.88959 0.88342 0.87753 0.87218 0.86742 0.86342 0.86019 0.85786 0.85645 0.85596
0.545  0.92752 0.92545 0.92214 0.91780 0.91249 0.90665 0.90030 0.89378 0.88725 0.88090 0.87496 0.86947 0.86466 0.86055 0.85730 0.85492 0.85348 0.85296
0.550  0.92584 0.92375 0.92038 0.91590 0.91056 0.90454 0.89816 0.89152 0.88487 0.87841 0.87229 0.86676 0.86182 0.85768 0.85436 0.85192 0.85046 0.84997
0.555  0.92414 0.92201 0.91859 0.91403 0.90861 0.90248 0.89589 0.88914 0.88238 0.87587 0.86966 0.86396 0.85898 0.85476 0.85136 0.84890 0.84741 0.84688
0.560  0.92241 0.92025 0.91677 0.91214 0.90662 0.90039 0.89368 0.88682 0.87993 0.87323 0.86697 0.86118 0.85610 0.85177 0.84834 0.84583 0.84430 0.84375
0.565  0.92065 0.91845 0.91485 0.91021 0.90451 0.89817 0.89144 0.88445 0.87744 0.87063 0.86419 0.85836 0.85315 0.84878 0.84526 0.84271 0.84116 0.84064
0.570  0.91886 0.91662 0.91297 0.90816 0.90245 0.89601 0.88906 0.88196 0.87484 0.86790 0.86143 0.85544 0.85019 0.84570 0.84215 0.83956 0.83798 0.83742
0.575  0.91703 0.91471 0.91105 0.90616 0.90036 0.89380 0.88674 0.87952 0.87228 0.86522 0.85856 0.85253 0.84714 0.84262 0.83900 0.83634 0.83475 0.83416
0.580  0.91517 0.91281 0.90909 0.90413 0.89813 0.89147 0.88439 0.87694 0.86958 0.86250 0.85572 0.84952 0.84410 0.83949 0.83579 0.83311 0.83148 0.83091
0.585  0.91327 0.91088 0.90710 0.90205 0.89597 0.88919 0.88189 0.87443 0.86694 0.85965 0.85284 0.84653 0.84101 0.83629 0.83255 0.82982 0.82815 0.82756
0.590  0.91133 0.90891 0.90499 0.89986 0.89377 0.88688 0.87946 0.87187 0.86426 0.85685 0.84985 0.84350 0.83783 0.83308 0.82924 0.82647 0.82479 0.82422
0.595  0.90936 0.90690 0.90293 0.89771 0.89151 0.88442 0.87699 0.86917 0.86144 0.85391 0.84688 0.84036 0.83466 0.82978 0.82592 0.82310 0.82138 0.82077
0.600  0.90735 0.90485 0.90082 0.89553 0.88914 0.88203 0.87437 0.86653 0.85867 0.85102 0.84379 0.83724 0.83138 0.82647 0.82254 0.81966 0.81792 0.81734
0.605  0.90530 0.90276 0.89868 0.89330 0.88682 0.87960 0.87182 0.86384 0.85576 0.84808 0.84074 0.83401 0.82812 0.82308 0.81910 0.81619 0.81442 0.81380
0.610  0.90321 0.90059 0.89649 0.89094 0.88445 0.87701 0.86921 0.86103 0.85291 0.84502 0.83755 0.83080 0.82475 0.81968 0.81563 0.81265 0.81085 0.81020
0.615  0.90107 0.89842 0.89419 0.88864 0.88194 0.87449 0.86647 0.85826 0.85001 0.84199 0.83441 0.82747 0.82139 0.81623 0.81208 0.80908 0.80725 0.80662
0.620  0.89888 0.89621 0.89192 0.88629 0.87949 0.87193 0.86378 0.85533 0.84697 0.83882 0.83121 0.82417 0.81792 0.81270 0.80852 0.80544 0.80359 0.80293
0.625  0.89667 0.89396 0.88960 0.88386 0.87700 0.86921 0.86093 0.85248 0.84398 0.83571 0.82789 0.82076 0.81447 0.80915 0.80486 0.80177 0.79989 0.79924
0.630  0.89441 0.89166 0.88724 0.88135 0.87435 0.86656 0.85816 0.84945 0.84084 0.83244 0.82460 0.81733 0.81095 0.80551 0.80120 0.79803 0.79612 0.79544
0.635  0.89210 0.88931 0.88476 0.87887 0.87177 0.86376 0.85533 0.84650 0.83775 0.82923 0.82117 0.81386 0.80734 0.80186 0.79744 0.79425 0.79231 0.79165
0.640  0.88975 0.88687 0.88231 0.87633 0.86913 0.86099 0.85234 0.84349 0.83450 0.82586 0.81778 0.81029 0.80372 0.79811 0.79367 0.79041 0.78844 0.78774
0.645  0.88734 0.88443 0.87981 0.87365 0.86633 0.85819 0.84942 0.84033 0.83132 0.82254 0.81425 0.80672 0.80000 0.79436 0.78981 0.78652 0.78452 0.78383
0.650  0.88489 0.88194 0.87726 0.87102 0.86360 0.85522 0.84632 0.83722 0.82796 0.81907 0.81075 0.80304 0.79626 0.79050 0.78592 0.78256 0.78053 0.77981
0.655  0.88239 0.87940 0.87462 0.86833 0.86070 0.85232 0.84330 0.83394 0.82468 0.81564 0.80711 0.79929 0.79245 0.78663 0.78194 0.77856 0.77650 0.77579
0.660  0.87983 0.87681 0.87191 0.86549 0.85786 0.84924 0.84009 0.83073 0.82121 0.81206 0.80350 0.79557 0.78855 0.78266 0.77795 0.77448 0.77240 0.77165
0.665  0.87722 0.87415 0.86921 0.86270 0.85497 0.84624 0.83696 0.82734 0.81781 0.80853 0.79975 0.79170 0.78466 0.77862 0.77385 0.77037 0.76825 0.76752
0.670  0.87455 0.87139 0.86644 0.85985 0.85190 0.84317 0.83364 0.82402 0.81423 0.80482 0.79601 0.78787 0.78064 0.77459 0.76973 0.76617 0.76403 0.76325
0.675  0.87181 0.86863 0.86353 0.85684 0.84890 0.83992 0.83040 0.82050 0.81071 0.80117 0.79215 0.78388 0.77664 0.77043 0.76552 0.76194 0.75975 0.75899
0.680  0.86902 0.86581 0.86065 0.85387 0.84582 0.83674 0.82695 0.81707 0.80701 0.79735 0.78820 0.77992 0.77250 0.76627 0.76124 0.75762 0.75541 0.75467
0.685  0.86618 0.86293 0.85771 0.85085 0.84258 0.83336 0.82358 0.81343 0.80338 0.79357 0.78431 0.77581 0.76836 0.76199 0.75694 0.75324 0.75099 0.75021
0.690  0.86328 0.85999 0.85470 0.84765 0.83939 0.83006 0.82001 0.80987 0.79955 0.78962 0.78023 0.77172 0.76410 0.75769 0.75253 0.74880 0.74653 0.74576
0.695  0.86031 0.85691 0.85154 0.84450 0.83601 0.82655 0.81652 0.80610 0.79578 0.78571 0.77620 0.76748 0.75976 0.75328 0.74809 0.74428 0.74198 0.74117
0.700  0.85727 0.85384 0.84840 0.84128 0.83269 0.82312 0.81281 0.80240 0.79182 0.78164 0.77200 0.76317 0.75543 0.74880 0.74355 0.73972 0.73738 0.73657
0.705  0.85416 0.85069 0.84520 0.83787 0.82916 0.81947 0.80919 0.79851 0.78787 0.77748 0.76772 0.75888 0.75096 0.74431 0.73893 0.73506 0.73270 0.73190
0.710  0.85098 0.84748 0.84182 0.83452 0.82571 0.81590 0.80534 0.79453 0.78382 0.77337 0.76349 0.75443 0.74640 0.73968 0.73429 0.73032 0.72794 0.72710
0.715  0.84772 0.84418 0.83847 0.83096 0.82217 0.81211 0.80157 0.79063 0.77964 0.76907 0.75907 0.74990 0.74187 0.73498 0.72953 0.72555 0.72312 0.72228
0.720  0.84436 0.84075 0.83505 0.82745 0.81843 0.80839 0.79757 0.78650 0.77552 0.76469 0.75457 0.74540 0.73717 0.73027 0.72469 0.72067 0.71821 0.71733
0.725  0.84095 0.83730 0.83152 0.82387 0.81475 0.80444 0.79365 0.78244 0.77119 0.76036 0.75012 0.74072 0.73239 0.72542 0.71982 0.71570 0.71323 0.71236
0.730  0.83746 0.83377 0.82785 0.82007 0.81084 0.80057 0.78949 0.77816 0.76678 0.75582 0.74546 0.73595 0.72763 0.72048 0.71483 0.71069 0.70816 0.70730
0.735  0.83388 0.83016 0.82418 0.81633 0.80700 0.79645 0.78540 0.77378 0.76243 0.75120 0.74072 0.73122 0.72269 0.71552 0.70975 0.70558 0.70303 0.70217
0.740  0.83021 0.82638 0.82041 0.81235 0.80291 0.79241 0.78108 0.76949 0.75785 0.74664 0.73603 0.72629 0.71767 0.71044 0.70459 0.70037 0.69780 0.69689
0.745  0.82645 0.82259 0.81646 0.80843 0.79889 0.78812 0.77666 0.76495 0.75317 0.74185 0.73112 0.72128 0.71265 0.70525 0.69939 0.69508 0.69248 0.69158
0.750  0.82259 0.81870 0.81252 0.80440 0.79462 0.78389 0.77232 0.76031 0.74857 0.73696 0.72612 0.71617 0.70746 0.69998 0.69406 0.68973 0.68707 0.68618
0.755  0.81864 0.81472 0.80839 0.80015 0.79041 0.77941 0.76771 0.75574 0.74371 0.73213 0.72115 0.71109 0.70217 0.69464 0.68863 0.68426 0.68159 0.68063
0.760  0.81457 0.81054 0.80422 0.79593 0.78595 0.77482 0.76301 0.75091 0.73876 0.72706 0.71598 0.70581 0.69679 0.68923 0.68311 0.67869 0.67600 0.67505
0.765  0.81038 0.80635 0.79997 0.79147 0.78153 0.77031 0.75837 0.74598 0.73386 0.72189 0.71069 0.70042 0.69131 0.68367 0.67749 0.67303 0.67032 0.66937
0.770  0.80610 0.80204 0.79549 0.78704 0.77685 0.76551 0.75346 0.74111 0.72871 0.71661 0.70531 0.69493 0.68583 0.67802 0.67183 0.66727 0.66453 0.66358
0.775  0.80170 0.79761 0.79101 0.78235 0.77205 0.76077 0.74843 0.73597 0.72345 0.71137 0.69982 0.68934 0.68015 0.67226 0.66602 0.66141 0.65864 0.65770
0.780  0.79719 0.79298 0.78641 0.77768 0.76731 0.75575 0.74347 0.73071 0.71807 0.70589 0.69434 0.68376 0.67436 0.66639 0.66009 0.65548 0.65265 0.65171
0.785  0.79254 0.78831 0.78157 0.77275 0.76227 0.75060 0.73821 0.72533 0.71257 0.70029 0.68864 0.67795 0.66846 0.66042 0.65406 0.64940 0.64655 0.64554
0.790  0.78776 0.78350 0.77672 0.76783 0.75727 0.74551 0.73282 0.72001 0.70713 0.69457 0.68282 0.67202 0.66245 0.65437 0.64791 0.64321 0.64034 0.63932
0.795  0.78284 0.77855 0.77161 0.76263 0.75197 0.74010 0.72748 0.71439 0.70140 0.68872 0.67687 0.66598 0.65632 0.64820 0.64164 0.63690 0.63401 0.63299
0.800  0.77774 0.77338 0.76648 0.75744 0.74667 0.73456 0.72184 0.70863 0.69553 0.68275 0.67079 0.65981 0.65006 0.64188 0.63526 0.63048 0.62756 0.62653
0.805  0.77252 0.76814 0.76120 0.75194 0.74112 0.72904 0.71605 0.70274 0.68953 0.67664 0.66459 0.65351 0.64368 0.63543 0.62874 0.62392 0.62098 0.61994
0.810  0.76715 0.76274 0.75563 0.74645 0.73537 0.72323 0.71012 0.69670 0.68339 0.67039 0.65824 0.64707 0.63717 0.62884 0.62210 0.61724 0.61427 0.61322
0.815  0.76160 0.75709 0.75003 0.74064 0.72965 0.71723 0.70402 0.69067 0.67710 0.66400 0.65176 0.64050 0.63051 0.62212 0.61533 0.61042 0.60742 0.60637
0.820  0.75588 0.75134 0.74412 0.73481 0.72359 0.71107 0.69796 0.68435 0.67065 0.65746 0.64513 0.63378 0.62372 0.61525 0.60841 0.60346 0.60043 0.59938
0.825  0.74997 0.74542 0.73817 0.72865 0.71734 0.70491 0.69155 0.67784 0.66404 0.65076 0.63834 0.62691 0.61677 0.60816 0.60134 0.59635 0.59328 0.59223
0.830  0.74382 0.73920 0.73188 0.72229 0.71108 0.69842 0.68495 0.67115 0.65727 0.64390 0.63139 0.61988 0.60967 0.60099 0.59413 0.58905 0.58600 0.58494
0.835  0.73751 0.73288 0.72553 0.71590 0.70447 0.69172 0.67817 0.66428 0.65032 0.63686 0.62428 0.61269 0.60241 0.59367 0.58675 0.58164 0.57856 0.57748
0.840  0.73097 0.72633 0.71883 0.70914 0.69764 0.68482 0.67119 0.65723 0.64318 0.62965 0.61698 0.60532 0.59497 0.58617 0.57913 0.57406 0.57095 0.56985
0.845  0.72421 0.71946 0.71204 0.70230 0.69058 0.67770 0.66400 0.64997 0.63585 0.62224 0.60950 0.59763 0.58729 0.57851 0.57142 0.56630 0.56318 0.56211
0.850  0.71720 0.71244 0.70487 0.69509 0.68348 0.67036 0.65660 0.64250 0.62831 0.61463 0.60167 0.58989 0.57944 0.57064 0.56352 0.55837 0.55521 0.55413
0.855  0.70992 0.70517 0.69758 0.68762 0.67597 0.66278 0.64897 0.63481 0.62055 0.60681 0.59378 0.58195 0.57144 0.56250 0.55543 0.55019 0.54705 0.54595
0.860  0.70233 0.69752 0.68989 0.68004 0.66818 0.65515 0.64109 0.62687 0.61257 0.59877 0.58568 0.57380 0.56323 0.55425 0.54706 0.54187 0.53869 0.53757
0.865  0.69449 0.68968 0.68205 0.67203 0.66013 0.64705 0.63295 0.61868 0.60434 0.59031 0.57736 0.56528 0.55469 0.54578 0.53855 0.53333 0.53013 0.52905
0.870  0.68633 0.68152 0.67376 0.66371 0.65177 0.63867 0.62453 0.61004 0.59565 0.58178 0.56862 0.55666 0.54603 0.53699 0.52982 0.52452 0.52133 0.52023
0.875  0.67783 0.67294 0.66528 0.65507 0.64311 0.62999 0.61583 0.60130 0.58689 0.57299 0.55979 0.54779 0.53712 0.52805 0.52078 0.51552 0.51231 0.51117
0.880  0.66897 0.66409 0.65631 0.64625 0.63430 0.62098 0.60680 0.59227 0.57784 0.56390 0.55068 0.53852 0.52784 0.51876 0.51156 0.50623 0.50303 0.50193
0.885  0.65967 0.65476 0.64709 0.63690 0.62495 0.61162 0.59745 0.58291 0.56846 0.55435 0.54112 0.52910 0.51840 0.50929 0.50200 0.49672 0.49349 0.49236
0.890  0.65000 0.64511 0.63735 0.62715 0.61521 0.60189 0.58771 0.57299 0.55856 0.54464 0.53141 0.51923 0.50854 0.49944 0.49222 0.48688 0.48367 0.48257
0.895  0.63989 0.63502 0.62716 0.61697 0.60505 0.59156 0.57742 0.56291 0.54850 0.53440 0.52119 0.50918 0.49836 0.48937 0.48207 0.47678 0.47353 0.47241
0.900  0.62928 0.62435 0.61663 0.60649 0.59444 0.58099 0.56689 0.55242 0.53785 0.52398 0.51078 0.49864 0.48797 0.47888 0.47159 0.46633 0.46310 0.46199
0.905  0.61813 0.61325 0.60545 0.59535 0.58335 0.56996 0.55591 0.54129 0.52697 0.51296 0.49982 0.48772 0.47709 0.46803 0.46076 0.45551 0.45230 0.45116
0.910  0.60637 0.60148 0.59371 0.58366 0.57172 0.55841 0.54423 0.52989 0.51544 0.50150 0.48843 0.47652 0.46581 0.45679 0.44963 0.44433 0.44114 0.44002
0.915  0.59402 0.58918 0.58148 0.57137 0.55952 0.54630 0.53222 0.51777 0.50362 0.48976 0.47658 0.46476 0.45410 0.44513 0.43802 0.43274 0.42957 0.42848
0.920  0.58097 0.57609 0.56846 0.55843 0.54667 0.53337 0.51961 0.50529 0.49105 0.47730 0.46440 0.45251 0.44192 0.43302 0.42595 0.42071 0.41755 0.41642
0.925  0.56714 0.56234 0.55468 0.54476 0.53295 0.51997 0.50616 0.49198 0.47789 0.46428 0.45150 0.43972 0.42923 0.42041 0.41340 0.40821 0.40507 0.40396
0.930  0.55242 0.54766 0.54021 0.53029 0.51863 0.50582 0.49218 0.47816 0.46406 0.45062 0.43800 0.42635 0.41598 0.40725 0.40032 0.39517 0.39207 0.39096
0.935  0.53680 0.53212 0.52469 0.51492 0.50345 0.49064 0.47721 0.46342 0.44969 0.43626 0.42382 0.41233 0.40210 0.39349 0.38656 0.38156 0.37848 0.37739
0.940  0.52010 0.51544 0.50814 0.49854 0.48728 0.47472 0.46133 0.44779 0.43432 0.42111 0.40888 0.39745 0.38752 0.37904 0.37223 0.36728 0.36423 0.36317
0.945  0.50218 0.49765 0.49041 0.48102 0.46984 0.45754 0.44464 0.43119 0.41800 0.40508 0.39294 0.38189 0.37215 0.36374 0.35714 0.35224 0.34928 0.34822
0.950  0.48284 0.47840 0.47134 0.46220 0.45132 0.43935 0.42659 0.41348 0.40045 0.38803 0.37619 0.36540 0.35578 0.34767 0.34114 0.33641 0.33348 0.33244
0.955  0.46193 0.45765 0.45083 0.44187 0.43133 0.41956 0.40720 0.39450 0.38186 0.36964 0.35817 0.34771 0.33838 0.33051 0.32418 0.31959 0.31678 0.31579
0.960  0.43915 0.43497 0.42841 0.41978 0.40949 0.39815 0.38624 0.37401 0.36184 0.35006 0.33900 0.32890 0.31989 0.31219 0.30615 0.30166 0.29894 0.29798
0.965  0.41410 0.41016 0.40382 0.39546 0.38577 0.37496 0.36343 0.35174 0.33995 0.32870 0.31813 0.30848 0.29986 0.29259 0.28672 0.28241 0.27981 0.27887
0.970  0.38638 0.38261 0.37662 0.36872 0.35945 0.34923 0.33834 0.32715 0.31616 0.30553 0.29539 0.28627 0.27811 0.27120 0.26566 0.26158 0.25910 0.25820
0.975  0.35527 0.35172 0.34615 0.33881 0.33019 0.32056 0.31042 0.30001 0.28964 0.27974 0.27030 0.26181 0.25420 0.24769 0.24252 0.23877 0.23644 0.23564
0.980  0.31977 0.31657 0.31143 0.30476 0.29681 0.28804 0.27869 0.26921 0.25977 0.25076 0.24216 0.23431 0.22738 0.22153 0.21680 0.21332 0.21121 0.21048
0.985  0.27824 0.27540 0.27089 0.26494 0.25795 0.25024 0.24202 0.23357 0.22527 0.21734 0.20978 0.20286 0.19676 0.19152 0.18736 0.18433 0.18244 0.18176
0.990  0.22763 0.22526 0.22153 0.21663 0.21078 0.20433 0.19755 0.19058 0.18373 0.17710 0.17085 0.16514 0.16010 0.15577 0.15232 0.14982 0.14827 0.14772
0.995  0.16027 0.15860 0.15594 0.15241 0.14827 0.14371 0.13884 0.13391 0.12906 0.12430 0.11988 0.11584 0.11226 0.10919 0.10674 0.10494 0.10384 0.10340
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e050.dat <==
# alpha = -0.25 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989 0.99989
0.020  0.99991 0.99991 0.99990 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99983 0.99983 0.99982 0.99981 0.99981 0.99980 0.99980 0.99980
0.025  0.99986 0.99985 0.99985 0.99984 0.99982 0.99981 0.99980 0.99978 0.99977 0.99975 0.99974 0.99973 0.99972 0.99971 0.99970 0.99969 0.99969 0.99969
0.030  0.99979 0.99979 0.99978 0.99976 0.99975 0.99973 0.99971 0.99969 0.99967 0.99964 0.99963 0.99961 0.99959 0.99958 0.99957 0.99956 0.99955 0.99955
0.035  0.99972 0.99971 0.99970 0.99968 0.99966 0.99963 0.99960 0.99957 0.99954 0.99952 0.99949 0.99947 0.99944 0.99943 0.99941 0.99940 0.99939 0.99939
0.040  0.99964 0.99962 0.99961 0.99958 0.99955 0.99952 0.99948 0.99944 0.99941 0.99937 0.99933 0.99930 0.99927 0.99925 0.99923 0.99922 0.99921 0.99920
0.045  0.99954 0.99952 0.99950 0.99947 0.99943 0.99939 0.99934 0.99930 0.99925 0.99920 0.99916 0.99912 0.99908 0.99905 0.99903 0.99901 0.99900 0.99899
0.050  0.99943 0.99941 0.99938 0.99934 0.99930 0.99925 0.99919 0.99913 0.99907 0.99901 0.99896 0.99891 0.99886 0.99883 0.99880 0.99878 0.99876 0.99875
0.055  0.99931 0.99929 0.99925 0.99921 0.99915 0.99909 0.99902 0.99895 0.99887 0.99881 0.99874 0.99868 0.99863 0.99858 0.99855 0.99852 0.99850 0.99849
0.060  0.99918 0.99915 0.99911 0.99906 0.99899 0.99891 0.99883 0.99875 0.99866 0.99858 0.99850 0.99843 0.99836 0.99831 0.99827 0.99824 0.99822 0.99820
0.065  0.99903 0.99900 0.99896 0.99889 0.99881 0.99872 0.99863 0.99853 0.99843 0.99833 0.99824 0.99816 0.99808 0.99802 0.99797 0.99793 0.99791 0.99789
0.070  0.99888 0.99885 0.99879 0.99871 0.99862 0.99852 0.99841 0.99829 0.99818 0.99806 0.99796 0.99786 0.99777 0.99770 0.99764 0.99760 0.99757 0.99755
0.075  0.99871 0.99867 0.99861 0.99852 0.99842 0.99830 0.99817 0.99804 0.99791 0.99778 0.99765 0.99754 0.99744 0.99736 0.99729 0.99724 0.99721 0.99719
0.080  0.99854 0.99849 0.99842 0.99832 0.99820 0.99807 0.99792 0.99777 0.99762 0.99747 0.99733 0.99720 0.99709 0.99699 0.99692 0.99686 0.99683 0.99680
0.085  0.99835 0.99830 0.99821 0.99810 0.99797 0.99781 0.99765 0.99748 0.99731 0.99714 0.99699 0.99684 0.99671 0.99661 0.99652 0.99646 0.99642 0.99639
0.090  0.99815 0.99809 0.99799 0.99787 0.99772 0.99755 0.99737 0.99717 0.99698 0.99680 0.99662 0.99646 0.99632 0.99619 0.99610 0.99603 0.99598 0.99595
0.095  0.99793 0.99787 0.99776 0.99763 0.99746 0.99727 0.99706 0.99685 0.99664 0.99643 0.99623 0.99605 0.99589 0.99576 0.99565 0.99557 0.99552 0.99549
0.100  0.99771 0.99764 0.99752 0.99737 0.99718 0.99697 0.99675 0.99651 0.99627 0.99604 0.99582 0.99563 0.99545 0.99530 0.99518 0.99509 0.99504 0.99500
0.105  0.99747 0.99739 0.99727 0.99710 0.99689 0.99666 0.99641 0.99615 0.99589 0.99564 0.99539 0.99518 0.99498 0.99482 0.99469 0.99459 0.99453 0.99449
0.110  0.99722 0.99714 0.99700 0.99681 0.99659 0.99633 0.99606 0.99577 0.99549 0.99521 0.99494 0.99470 0.99449 0.99431 0.99417 0.99406 0.99399 0.99395
0.115  0.99696 0.99687 0.99672 0.99651 0.99627 0.99599 0.99569 0.99538 0.99507 0.99476 0.99447 0.99421 0.99397 0.99378 0.99362 0.99350 0.99343 0.99338
0.120  0.99669 0.99659 0.99642 0.99620 0.99593 0.99563 0.99531 0.99496 0.99463 0.99429 0.99398 0.99369 0.99344 0.99322 0.99305 0.99292 0.99285 0.99279
0.125  0.99641 0.99630 0.99612 0.99587 0.99559 0.99526 0.99490 0.99453 0.99417 0.99380 0.99346 0.99315 0.99288 0.99264 0.99246 0.99232 0.99224 0.99217
0.130  0.99611 0.99599 0.99580 0.99554 0.99522 0.99487 0.99448 0.99408 0.99369 0.99330 0.99293 0.99259 0.99229 0.99204 0.99184 0.99169 0.99160 0.99158
0.135  0.99580 0.99567 0.99546 0.99518 0.99485 0.99446 0.99405 0.99362 0.99319 0.99277 0.99237 0.99201 0.99168 0.99141 0.99120 0.99104 0.99094 0.99091
0.140  0.99548 0.99534 0.99512 0.99481 0.99445 0.99404 0.99360 0.99313 0.99267 0.99222 0.99179 0.99140 0.99105 0.99076 0.99053 0.99036 0.99025 0.99022
0.145  0.99515 0.99500 0.99476 0.99443 0.99405 0.99360 0.99313 0.99263 0.99213 0.99165 0.99119 0.99077 0.99040 0.99009 0.98983 0.98965 0.98954 0.98950
0.150  0.99480 0.99464 0.99439 0.99404 0.99362 0.99314 0.99264 0.99210 0.99158 0.99106 0.99057 0.99012 0.98972 0.98939 0.98912 0.98892 0.98880 0.98876
0.155  0.99445 0.99428 0.99400 0.99363 0.99319 0.99268 0.99214 0.99156 0.99100 0.99044 0.98992 0.98945 0.98902 0.98866 0.98837 0.98817 0.98804 0.98799
0.160  0.99408 0.99389 0.99360 0.99320 0.99273 0.99219 0.99161 0.99101 0.99041 0.98981 0.98926 0.98875 0.98830 0.98791 0.98761 0.98739 0.98725 0.98719
0.165  0.99370 0.99350 0.99319 0.99277 0.99227 0.99169 0.99108 0.99043 0.98979 0.98916 0.98857 0.98803 0.98755 0.98714 0.98682 0.98658 0.98643 0.98637
0.170  0.99330 0.99309 0.99276 0.99232 0.99178 0.99117 0.99052 0.98983 0.98916 0.98849 0.98786 0.98728 0.98677 0.98634 0.98600 0.98575 0.98559 0.98552
0.175  0.99289 0.99267 0.99233 0.99185 0.99129 0.99064 0.98995 0.98922 0.98850 0.98779 0.98713 0.98652 0.98598 0.98552 0.98516 0.98489 0.98473 0.98465
0.180  0.99247 0.99224 0.99187 0.99137 0.99077 0.99009 0.98935 0.98859 0.98783 0.98708 0.98638 0.98573 0.98516 0.98467 0.98429 0.98401 0.98383 0.98375
0.185  0.99204 0.99180 0.99141 0.99088 0.99024 0.98952 0.98874 0.98794 0.98713 0.98634 0.98560 0.98491 0.98431 0.98380 0.98339 0.98310 0.98291 0.98282
0.190  0.99160 0.99134 0.99093 0.99037 0.98969 0.98894 0.98812 0.98727 0.98641 0.98558 0.98480 0.98408 0.98344 0.98290 0.98248 0.98216 0.98197 0.98187
0.195  0.99114 0.99086 0.99043 0.98984 0.98914 0.98834 0.98747 0.98658 0.98568 0.98480 0.98398 0.98322 0.98255 0.98198 0.98153 0.98120 0.98100 0.98094
0.200  0.99067 0.99038 0.98992 0.98931 0.98856 0.98772 0.98681 0.98587 0.98493 0.98400 0.98313 0.98234 0.98163 0.98104 0.98056 0.98021 0.98000 0.97993
0.205  0.99018 0.98988 0.98940 0.98875 0.98797 0.98709 0.98614 0.98514 0.98415 0.98318 0.98227 0.98144 0.98069 0.98007 0.97956 0.97920 0.97898 0.97890
0.210  0.98969 0.98937 0.98886 0.98818 0.98736 0.98643 0.98544 0.98439 0.98336 0.98234 0.98138 0.98051 0.97972 0.97907 0.97854 0.97816 0.97793 0.97784
0.215  0.98917 0.98884 0.98831 0.98760 0.98674 0.98576 0.98472 0.98363 0.98254 0.98147 0.98047 0.97955 0.97873 0.97805 0.97749 0.97709 0.97685 0.97676
0.220  0.98865 0.98830 0.98774 0.98700 0.98610 0.98508 0.98399 0.98284 0.98171 0.98059 0.97954 0.97857 0.97772 0.97700 0.97642 0.97600 0.97575 0.97564
0.225  0.98811 0.98775 0.98717 0.98639 0.98545 0.98438 0.98324 0.98204 0.98085 0.97968 0.97858 0.97757 0.97668 0.97593 0.97532 0.97488 0.97462 0.97450
0.230  0.98756 0.98718 0.98657 0.98576 0.98478 0.98366 0.98247 0.98122 0.97997 0.97875 0.97760 0.97655 0.97562 0.97483 0.97419 0.97374 0.97346 0.97334
0.235  0.98700 0.98660 0.98596 0.98511 0.98409 0.98292 0.98167 0.98037 0.97906 0.97780 0.97660 0.97550 0.97453 0.97370 0.97305 0.97257 0.97227 0.97214
0.240  0.98642 0.98600 0.98534 0.98445 0.98339 0.98217 0.98086 0.97951 0.97815 0.97683 0.97557 0.97443 0.97342 0.97255 0.97187 0.97137 0.97106 0.97092
0.245  0.98582 0.98539 0.98470 0.98377 0.98267 0.98140 0.98004 0.97863 0.97721 0.97583 0.97452 0.97333 0.97227 0.97138 0.97066 0.97014 0.96982 0.96972
0.250  0.98522 0.98477 0.98405 0.98308 0.98192 0.98061 0.97919 0.97773 0.97625 0.97481 0.97345 0.97221 0.97111 0.97018 0.96943 0.96889 0.96856 0.96845
0.255  0.98460 0.98413 0.98338 0.98238 0.98117 0.97981 0.97833 0.97679 0.97527 0.97377 0.97235 0.97107 0.96992 0.96895 0.96817 0.96761 0.96727 0.96714
0.260  0.98396 0.98348 0.98270 0.98166 0.98040 0.97898 0.97745 0.97585 0.97426 0.97270 0.97124 0.96989 0.96870 0.96769 0.96689 0.96630 0.96595 0.96581
0.265  0.98331 0.98281 0.98200 0.98092 0.97961 0.97813 0.97655 0.97489 0.97324 0.97162 0.97010 0.96869 0.96746 0.96642 0.96558 0.96497 0.96460 0.96445
0.270  0.98265 0.98213 0.98129 0.98016 0.97881 0.97727 0.97563 0.97391 0.97219 0.97051 0.96893 0.96747 0.96620 0.96511 0.96424 0.96361 0.96322 0.96306
0.275  0.98197 0.98143 0.98056 0.97939 0.97799 0.97639 0.97468 0.97290 0.97111 0.96938 0.96774 0.96623 0.96490 0.96377 0.96287 0.96222 0.96182 0.96165
0.280  0.98128 0.98071 0.97981 0.97860 0.97715 0.97549 0.97371 0.97188 0.97002 0.96823 0.96652 0.96496 0.96358 0.96241 0.96148 0.96080 0.96039 0.96025
0.285  0.98057 0.97998 0.97905 0.97780 0.97629 0.97458 0.97273 0.97083 0.96891 0.96705 0.96528 0.96367 0.96223 0.96103 0.96006 0.95935 0.95893 0.95878
0.290  0.97984 0.97924 0.97827 0.97697 0.97542 0.97364 0.97173 0.96976 0.96777 0.96584 0.96402 0.96235 0.96086 0.95961 0.95861 0.95788 0.95744 0.95728
0.295  0.97910 0.97848 0.97747 0.97613 0.97452 0.97269 0.97072 0.96866 0.96662 0.96461 0.96273 0.96100 0.95946 0.95817 0.95713 0.95638 0.95592 0.95575
0.300  0.97835 0.97770 0.97666 0.97527 0.97360 0.97172 0.96968 0.96755 0.96544 0.96336 0.96142 0.95962 0.95804 0.95670 0.95563 0.95485 0.95438 0.95420
0.305  0.97758 0.97691 0.97584 0.97440 0.97267 0.97071 0.96862 0.96642 0.96424 0.96209 0.96008 0.95823 0.95659 0.95520 0.95410 0.95329 0.95280 0.95261
0.310  0.97679 0.97610 0.97499 0.97351 0.97173 0.96970 0.96754 0.96527 0.96300 0.96080 0.95871 0.95681 0.95512 0.95368 0.95254 0.95171 0.95120 0.95099
0.315  0.97599 0.97527 0.97413 0.97260 0.97076 0.96867 0.96642 0.96410 0.96175 0.95948 0.95732 0.95536 0.95361 0.95213 0.95095 0.95009 0.94957 0.94940
0.320  0.97517 0.97443 0.97326 0.97168 0.96978 0.96762 0.96530 0.96290 0.96048 0.95814 0.95591 0.95388 0.95207 0.95055 0.94934 0.94844 0.94791 0.94772
0.325  0.97434 0.97358 0.97236 0.97074 0.96878 0.96656 0.96415 0.96166 0.95919 0.95675 0.95447 0.95238 0.95052 0.94895 0.94769 0.94677 0.94622 0.94602
0.330  0.97349 0.97270 0.97145 0.96978 0.96775 0.96547 0.96299 0.96043 0.95788 0.95536 0.95301 0.95084 0.94893 0.94731 0.94601 0.94507 0.94450 0.94429
0.335  0.97262 0.97181 0.97052 0.96879 0.96670 0.96435 0.96181 0.95916 0.95653 0.95395 0.95152 0.94929 0.94732 0.94564 0.94431 0.94334 0.94275 0.94252
0.340  0.97173 0.97091 0.96958 0.96778 0.96563 0.96320 0.96060 0.95788 0.95515 0.95251 0.94999 0.94771 0.94568 0.94395 0.94258 0.94158 0.94097 0.94073
0.345  0.97083 0.96998 0.96861 0.96676 0.96455 0.96205 0.95936 0.95657 0.95376 0.95104 0.94845 0.94610 0.94400 0.94223 0.94082 0.93979 0.93916 0.93895
0.350  0.96991 0.96904 0.96761 0.96573 0.96346 0.96088 0.95810 0.95524 0.95235 0.94955 0.94689 0.94446 0.94230 0.94048 0.93903 0.93796 0.93732 0.93710
0.355  0.96898 0.96808 0.96661 0.96467 0.96234 0.95969 0.95683 0.95386 0.95092 0.94801 0.94530 0.94278 0.94058 0.93871 0.93720 0.93611 0.93545 0.93521
0.360  0.96802 0.96710 0.96559 0.96360 0.96120 0.95848 0.95554 0.95249 0.94945 0.94647 0.94368 0.94110 0.93883 0.93689 0.93535 0.93423 0.93355 0.93330
0.365  0.96705 0.96610 0.96456 0.96251 0.96004 0.95724 0.95422 0.95109 0.94794 0.94491 0.94201 0.93938 0.93704 0.93505 0.93348 0.93232 0.93162 0.93135
0.370  0.96606 0.96508 0.96350 0.96140 0.95885 0.95596 0.95288 0.94966 0.94643 0.94331 0.94034 0.93763 0.93522 0.93319 0.93157 0.93038 0.92966 0.92942
0.375  0.96505 0.96405 0.96242 0.96026 0.95763 0.95468 0.95149 0.94822 0.94490 0.94169 0.93864 0.93586 0.93338 0.93129 0.92963 0.92840 0.92767 0.92741
0.380  0.96403 0.96298 0.96133 0.95908 0.95641 0.95338 0.95011 0.94673 0.94334 0.94002 0.93691 0.93403 0.93151 0.92937 0.92765 0.92640 0.92564 0.92537
0.385  0.96298 0.96191 0.96021 0.95791 0.95517 0.95206 0.94870 0.94522 0.94175 0.93835 0.93515 0.93220 0.92961 0.92740 0.92564 0.92437 0.92359 0.92330
0.390  0.96192 0.96082 0.95908 0.95672 0.95390 0.95071 0.94727 0.94370 0.94011 0.93665 0.93334 0.93034 0.92768 0.92541 0.92361 0.92230 0.92150 0.92119
0.395  0.96083 0.95971 0.95791 0.95550 0.95262 0.94934 0.94582 0.94215 0.93847 0.93492 0.93153 0.92845 0.92570 0.92340 0.92155 0.92019 0.91938 0.91910
0.400  0.95973 0.95858 0.95672 0.95427 0.95130 0.94792 0.94430 0.94058 0.93681 0.93313 0.92969 0.92653 0.92372 0.92135 0.91945 0.91807 0.91723 0.91693
0.405  0.95861 0.95743 0.95552 0.95301 0.94994 0.94651 0.94280 0.93895 0.93512 0.93135 0.92782 0.92456 0.92170 0.91927 0.91732 0.91590 0.91504 0.91473
0.410  0.95746 0.95625 0.95431 0.95173 0.94859 0.94507 0.94127 0.93733 0.93340 0.92954 0.92592 0.92259 0.91965 0.91715 0.91516 0.91371 0.91282 0.91249
0.415  0.95630 0.95506 0.95307 0.95040 0.94721 0.94361 0.93972 0.93568 0.93162 0.92771 0.92397 0.92058 0.91755 0.91500 0.91297 0.91148 0.91057 0.91027
0.420  0.95511 0.95385 0.95181 0.94908 0.94581 0.94212 0.93814 0.93401 0.92985 0.92584 0.92202 0.91854 0.91544 0.91283 0.91074 0.90921 0.90829 0.90797
0.425  0.95391 0.95261 0.95052 0.94773 0.94439 0.94057 0.93649 0.93230 0.92806 0.92391 0.92003 0.91645 0.91330 0.91062 0.90847 0.90692 0.90597 0.90563
0.430  0.95268 0.95135 0.94922 0.94636 0.94292 0.93904 0.93487 0.93053 0.92623 0.92199 0.91802 0.91435 0.91112 0.90837 0.90619 0.90459 0.90362 0.90326
0.435  0.95143 0.95007 0.94789 0.94497 0.94143 0.93748 0.93321 0.92878 0.92433 0.92004 0.91594 0.91222 0.90890 0.90610 0.90386 0.90223 0.90123 0.90091
0.440  0.95016 0.94875 0.94651 0.94355 0.93994 0.93590 0.93153 0.92700 0.92245 0.91805 0.91386 0.91005 0.90665 0.90379 0.90150 0.89983 0.89881 0.89847
0.445  0.94886 0.94742 0.94513 0.94209 0.93842 0.93428 0.92982 0.92519 0.92054 0.91600 0.91176 0.90783 0.90438 0.90145 0.89910 0.89740 0.89636 0.89599
0.450  0.94754 0.94608 0.94374 0.94061 0.93688 0.93260 0.92804 0.92330 0.91860 0.91396 0.90961 0.90560 0.90208 0.89906 0.89668 0.89493 0.89387 0.89348
0.455  0.94620 0.94471 0.94232 0.93912 0.93530 0.93094 0.92628 0.92144 0.91658 0.91189 0.90741 0.90335 0.89971 0.89666 0.89422 0.89243 0.89135 0.89099
0.460  0.94483 0.94331 0.94087 0.93761 0.93366 0.92925 0.92449 0.91955 0.91458 0.90978 0.90521 0.90105 0.89734 0.89422 0.89171 0.88989 0.88879 0.88840
0.465  0.94344 0.94189 0.93940 0.93607 0.93204 0.92754 0.92267 0.91762 0.91255 0.90761 0.90298 0.89870 0.89494 0.89174 0.88918 0.88732 0.88619 0.88579
0.470  0.94203 0.94045 0.93790 0.93450 0.93039 0.92577 0.92077 0.91562 0.91049 0.90544 0.90067 0.89634 0.89249 0.88922 0.88661 0.88472 0.88356 0.88313
0.475  0.94059 0.93898 0.93635 0.93287 0.92872 0.92397 0.91890 0.91363 0.90835 0.90325 0.89838 0.89395 0.88999 0.88667 0.88401 0.88206 0.88089 0.88049
0.480  0.93913 0.93748 0.93480 0.93125 0.92699 0.92217 0.91700 0.91162 0.90623 0.90097 0.89605 0.89149 0.88749 0.88409 0.88136 0.87939 0.87818 0.87776
0.485  0.93764 0.93596 0.93322 0.92961 0.92523 0.92034 0.91506 0.90958 0.90407 0.89871 0.89368 0.88903 0.88494 0.88145 0.87869 0.87667 0.87544 0.87499
0.490  0.93613 0.93439 0.93162 0.92793 0.92347 0.91848 0.91304 0.90745 0.90186 0.89641 0.89124 0.88653 0.88233 0.87880 0.87598 0.87391 0.87266 0.87224
0.495  0.93459 0.93281 0.92999 0.92623 0.92168 0.91654 0.91105 0.90534 0.89961 0.89408 0.88880 0.88400 0.87972 0.87612 0.87321 0.87112 0.86984 0.86940
0.500  0.93302 0.93121 0.92834 0.92449 0.91987 0.91462 0.90902 0.90320 0.89737 0.89167 0.88633 0.88140 0.87707 0.87336 0.87043 0.86829 0.86698 0.86652
0.505  0.93142 0.92958 0.92665 0.92269 0.91796 0.91267 0.90692 0.90097 0.89508 0.88928 0.88378 0.87880 0.87434 0.87060 0.86761 0.86541 0.86408 0.86359
0.510  0.92980 0.92792 0.92490 0.92091 0.91609 0.91068 0.90481 0.89877 0.89270 0.88684 0.88125 0.87616 0.87162 0.86780 0.86472 0.86250 0.86115 0.86068
0.515  0.92814 0.92624 0.92315 0.91909 0.91418 0.90862 0.90269 0.89654 0.89035 0.88432 0.87868 0.87345 0.86886 0.86493 0.86182 0.85956 0.85817 0.85768
0.520  0.92646 0.92452 0.92138 0.91724 0.91224 0.90658 0.90054 0.89426 0.88797 0.88182 0.87601 0.87073 0.86602 0.86206 0.85888 0.85657 0.85515 0.85464
0.525  0.92475 0.92277 0.91958 0.91531 0.91021 0.90451 0.89829 0.89190 0.88548 0.87928 0.87337 0.86798 0.86318 0.85914 0.85589 0.85353 0.85210 0.85161
0.530  0.92301 0.92099 0.91775 0.91340 0.90821 0.90233 0.89607 0.88956 0.88302 0.87665 0.87068 0.86515 0.86030 0.85615 0.85287 0.85047 0.84900 0.84849
0.535  0.92123 0.91915 0.91588 0.91146 0.90617 0.90019 0.89381 0.88719 0.88053 0.87404 0.86790 0.86233 0.85734 0.85316 0.84980 0.84735 0.84586 0.84532
0.540  0.91943 0.91731 0.91393 0.90948 0.90410 0.89802 0.89145 0.88471 0.87793 0.87139 0.86514 0.85945 0.85439 0.85012 0.84668 0.84420 0.84268 0.84216
0.545  0.91758 0.91544 0.91200 0.90747 0.90193 0.89581 0.88913 0.88226 0.87537 0.86864 0.86234 0.85651 0.85139 0.84701 0.84354 0.84100 0.83946 0.83891
0.550  0.91571 0.91353 0.91004 0.90537 0.89979 0.89349 0.88677 0.87978 0.87276 0.86592 0.85944 0.85356 0.84831 0.84389 0.84035 0.83776 0.83619 0.83567
0.555  0.91380 0.91159 0.90804 0.90329 0.89763 0.89121 0.88429 0.87719 0.87004 0.86315 0.85657 0.85052 0.84523 0.84072 0.83710 0.83448 0.83289 0.83233
0.560  0.91186 0.90962 0.90601 0.90118 0.89542 0.88889 0.88186 0.87463 0.86736 0.86028 0.85364 0.84750 0.84210 0.83749 0.83383 0.83116 0.82953 0.82895
0.565  0.90989 0.90761 0.90388 0.89903 0.89310 0.88646 0.87939 0.87203 0.86464 0.85744 0.85062 0.84443 0.83889 0.83424 0.83050 0.82778 0.82613 0.82557
0.570  0.90788 0.90556 0.90178 0.89678 0.89082 0.88407 0.87679 0.86932 0.86181 0.85448 0.84762 0.84126 0.83569 0.83091 0.82713 0.82437 0.82269 0.82210
0.575  0.90584 0.90344 0.89964 0.89456 0.88850 0.88164 0.87424 0.86664 0.85900 0.85155 0.84451 0.83811 0.83239 0.82758 0.82373 0.82090 0.81919 0.81858
0.580  0.90375 0.90132 0.89746 0.89230 0.88606 0.87909 0.87165 0.86384 0.85608 0.84858 0.84142 0.83485 0.82909 0.82419 0.82025 0.81740 0.81566 0.81506
0.585  0.90163 0.89916 0.89524 0.89000 0.88366 0.87658 0.86893 0.86108 0.85319 0.84550 0.83828 0.83161 0.82574 0.82073 0.81676 0.81385 0.81208 0.81145
0.590  0.89947 0.89696 0.89292 0.88758 0.88123 0.87403 0.86626 0.85828 0.85026 0.84244 0.83505 0.82832 0.82231 0.81726 0.81318 0.81024 0.80845 0.80784
0.595  0.89727 0.89473 0.89062 0.88520 0.87874 0.87134 0.86355 0.85535 0.84721 0.83927 0.83182 0.82493 0.81888 0.81370 0.80959 0.80660 0.80477 0.80413
0.600  0.89503 0.89245 0.88828 0.88278 0.87614 0.86871 0.86069 0.85246 0.84419 0.83612 0.82849 0.82155 0.81534 0.81013 0.80595 0.80289 0.80104 0.80042
0.605  0.89274 0.89012 0.88589 0.88031 0.87357 0.86603 0.85789 0.84952 0.84104 0.83292 0.82517 0.81806 0.81181 0.80647 0.80224 0.79915 0.79727 0.79661
0.610  0.89041 0.88771 0.88347 0.87773 0.87096 0.86321 0.85504 0.84646 0.83793 0.82961 0.82174 0.81458 0.80818 0.80281 0.79850 0.79534 0.79343 0.79275
0.615  0.88803 0.88530 0.88093 0.87517 0.86822 0.86044 0.85205 0.84344 0.83477 0.82632 0.81833 0.81099 0.80456 0.79908 0.79468 0.79150 0.78955 0.78889
0.620  0.88560 0.88285 0.87841 0.87257 0.86552 0.85763 0.84911 0.84027 0.83148 0.82290 0.81486 0.80742 0.80082 0.79528 0.79084 0.78758 0.78562 0.78492
0.625  0.88314 0.88035 0.87585 0.86990 0.86277 0.85467 0.84602 0.83715 0.82823 0.81952 0.81128 0.80375 0.79709 0.79146 0.78692 0.78364 0.78164 0.78095
0.630  0.88063 0.87780 0.87324 0.86715 0.85988 0.85176 0.84299 0.83388 0.82483 0.81600 0.80772 0.80005 0.79330 0.78755 0.78298 0.77962 0.77759 0.77688
0.635  0.87807 0.87520 0.87051 0.86441 0.85704 0.84871 0.83989 0.83066 0.82147 0.81251 0.80403 0.79631 0.78942 0.78362 0.77895 0.77557 0.77350 0.77280
0.640  0.87546 0.87250 0.86780 0.86161 0.85414 0.84568 0.83665 0.82738 0.81797 0.80888 0.80036 0.79247 0.78552 0.77960 0.77489 0.77144 0.76935 0.76862
0.645  0.87280 0.86980 0.86504 0.85868 0.85109 0.84262 0.83346 0.82396 0.81451 0.80529 0.79656 0.78862 0.78153 0.77556 0.77075 0.76727 0.76515 0.76443
0.650  0.87008 0.86705 0.86222 0.85578 0.84809 0.83939 0.83011 0.82058 0.81089 0.80155 0.79279 0.78467 0.77751 0.77143 0.76658 0.76303 0.76088 0.76013
0.655  0.86731 0.86424 0.85932 0.85283 0.84493 0.83622 0.82681 0.81704 0.80733 0.79785 0.78888 0.78064 0.77342 0.76727 0.76233 0.75875 0.75657 0.75582
0.660  0.86449 0.86138 0.85635 0.84972 0.84182 0.83288 0.82334 0.81355 0.80359 0.79399 0.78499 0.77664 0.76924 0.76303 0.75805 0.75439 0.75218 0.75140
0.665  0.86160 0.85845 0.85337 0.84666 0.83865 0.82959 0.81993 0.80989 0.79991 0.79018 0.78096 0.77250 0.76507 0.75871 0.75367 0.74999 0.74775 0.74697
0.670  0.85866 0.85542 0.85033 0.84353 0.83532 0.82625 0.81634 0.80629 0.79606 0.78620 0.77693 0.76837 0.76077 0.75439 0.74926 0.74551 0.74324 0.74243
0.675  0.85563 0.85238 0.84714 0.84025 0.83203 0.82273 0.81281 0.80250 0.79226 0.78226 0.77279 0.76411 0.75648 0.74995 0.74477 0.74098 0.73867 0.73788
0.680  0.85257 0.84928 0.84398 0.83700 0.82867 0.81926 0.80910 0.79878 0.78829 0.77816 0.76857 0.75986 0.75206 0.74549 0.74020 0.73638 0.73404 0.73326
0.685  0.84944 0.84611 0.84075 0.83369 0.82515 0.81561 0.80544 0.79487 0.78436 0.77410 0.76438 0.75546 0.74763 0.74093 0.73561 0.73171 0.72934 0.72852
0.690  0.84624 0.84287 0.83745 0.83021 0.82168 0.81202 0.80159 0.79101 0.78025 0.76987 0.76003 0.75108 0.74308 0.73634 0.73091 0.72698 0.72459 0.72377
0.695  0.84298 0.83951 0.83401 0.82676 0.81801 0.80823 0.79781 0.78697 0.77619 0.76566 0.75571 0.74656 0.73846 0.73164 0.72618 0.72217 0.71975 0.71890
0.700  0.83964 0.83614 0.83057 0.82324 0.81440 0.80450 0.79382 0.78297 0.77195 0.76130 0.75122 0.74196 0.73384 0.72687 0.72135 0.71732 0.71486 0.71401
0.705  0.83623 0.83270 0.82707 0.81955 0.81058 0.80057 0.78989 0.77879 0.76770 0.75686 0.74666 0.73738 0.72908 0.72209 0.71645 0.71237 0.70989 0.70905
0.710  0.83275 0.82918 0.82340 0.81589 0.80683 0.79669 0.78575 0.77452 0.76336 0.75246 0.74213 0.73264 0.72424 0.71717 0.71151 0.70735 0.70484 0.70396
0.715  0.82918 0.82557 0.81974 0.81204 0.80298 0.79261 0.78168 0.77032 0.75889 0.74787 0.73742 0.72783 0.71940 0.71219 0.70646 0.70228 0.69973 0.69885
0.720  0.82552 0.82183 0.81600 0.80822 0.79895 0.78858 0.77739 0.76590 0.75447 0.74319 0.73263 0.72302 0.71442 0.70718 0.70133 0.69711 0.69453 0.69361
0.725  0.82178 0.81807 0.81216 0.80432 0.79495 0.78434 0.77316 0.76154 0.74985 0.73856 0.72787 0.71806 0.70935 0.70204 0.69617 0.69186 0.68926 0.68835
0.730  0.81797 0.81423 0.80819 0.80023 0.79074 0.78015 0.76871 0.75696 0.74514 0.73374 0.72293 0.71301 0.70429 0.69682 0.69089 0.68656 0.68390 0.68301
0.735  0.81407 0.81029 0.80419 0.79616 0.78658 0.77573 0.76430 0.75229 0.74048 0.72882 0.71790 0.70797 0.69907 0.69156 0.68552 0.68115 0.67848 0.67758
0.740  0.81008 0.80619 0.80010 0.79188 0.78219 0.77137 0.75968 0.74768 0.73560 0.72395 0.71290 0.70275 0.69375 0.68619 0.68008 0.67566 0.67297 0.67202
0.745  0.80599 0.80207 0.79583 0.78762 0.77784 0.76677 0.75496 0.74283 0.73063 0.71886 0.70770 0.69745 0.68843 0.68072 0.67459 0.67008 0.66736 0.66642
0.750  0.80180 0.79785 0.79156 0.78327 0.77326 0.76222 0.75029 0.73789 0.72571 0.71368 0.70241 0.69205 0.68296 0.67516 0.66897 0.66444 0.66167 0.66074
0.755  0.79750 0.79352 0.78710 0.77870 0.76872 0.75743 0.74538 0.73301 0.72056 0.70853 0.69713 0.68667 0.67738 0.66953 0.66326 0.65869 0.65591 0.65491
0.760  0.79309 0.78902 0.78259 0.77414 0.76394 0.75253 0.74036 0.72787 0.71530 0.70317 0.69166 0.68109 0.67171 0.66383 0.65745 0.65284 0.65004 0.64905
0.765  0.78856 0.78448 0.77800 0.76935 0.75918 0.74767 0.73540 0.72263 0.71008 0.69770 0.68609 0.67541 0.66595 0.65799 0.65155 0.64690 0.64407 0.64308
0.770  0.78393 0.77982 0.77319 0.76458 0.75418 0.74256 0.73017 0.71744 0.70463 0.69213 0.68041 0.66964 0.66017 0.65205 0.64561 0.64086 0.63800 0.63702
0.775  0.77918 0.77505 0.76836 0.75956 0.74906 0.73748 0.72483 0.71199 0.69907 0.68657 0.67462 0.66375 0.65421 0.64601 0.63951 0.63472 0.63184 0.63086
0.780  0.77431 0.77007 0.76341 0.75454 0.74396 0.73214 0.71953 0.70642 0.69339 0.68080 0.66884 0.65787 0.64814 0.63987 0.63331 0.62851 0.62557 0.62459
0.785  0.76930 0.76504 0.75823 0.74927 0.73860 0.72667 0.71396 0.70073 0.68759 0.67489 0.66285 0.65178 0.64195 0.63361 0.62700 0.62217 0.61921 0.61817
0.790  0.76416 0.75987 0.75302 0.74400 0.73325 0.72123 0.70825 0.69508 0.68182 0.66888 0.65673 0.64557 0.63566 0.62729 0.62058 0.61571 0.61273 0.61168
0.795  0.75887 0.75456 0.74756 0.73846 0.72761 0.71550 0.70257 0.68915 0.67578 0.66273 0.65049 0.63924 0.62925 0.62084 0.61405 0.60913 0.60613 0.60508
0.800  0.75341 0.74903 0.74206 0.73290 0.72196 0.70963 0.69661 0.68308 0.66961 0.65646 0.64413 0.63279 0.62272 0.61425 0.60740 0.60245 0.59942 0.59836
0.805  0.74782 0.74342 0.73641 0.72707 0.71607 0.70375 0.69050 0.67687 0.66331 0.65006 0.63763 0.62621 0.61607 0.60753 0.60063 0.59563 0.59259 0.59152
0.810  0.74207 0.73764 0.73049 0.72121 0.70999 0.69761 0.68424 0.67051 0.65686 0.64352 0.63101 0.61950 0.60929 0.60069 0.59373 0.58870 0.58563 0.58456
0.815  0.73614 0.73162 0.72452 0.71504 0.70390 0.69128 0.67783 0.66415 0.65027 0.63684 0.62424 0.61265 0.60237 0.59371 0.58670 0.58163 0.57854 0.57746
0.820  0.73004 0.72550 0.71825 0.70884 0.69749 0.68479 0.67142 0.65752 0.64352 0.63001 0.61733 0.60567 0.59531 0.58658 0.57954 0.57443 0.57131 0.57023
0.825  0.72375 0.71919 0.71192 0.70233 0.69090 0.67828 0.66468 0.65070 0.63661 0.62302 0.61027 0.59853 0.58811 0.57926 0.57223 0.56709 0.56393 0.56285
0.830  0.71722 0.71261 0.70527 0.69562 0.68427 0.67145 0.65777 0.64370 0.62954 0.61587 0.60305 0.59124 0.58076 0.57185 0.56478 0.55957 0.55643 0.55533
0.835  0.71052 0.70590 0.69854 0.68886 0.67732 0.66442 0.65066 0.63653 0.62230 0.60855 0.59566 0.58379 0.57325 0.56429 0.55717 0.55193 0.54877 0.54766
0.840  0.70360 0.69896 0.69147 0.68174 0.67014 0.65718 0.64336 0.62916 0.61487 0.60106 0.58810 0.57617 0.56557 0.55657 0.54935 0.54414 0.54095 0.53983
0.845  0.69644 0.69172 0.68430 0.67453 0.66275 0.64973 0.63586 0.62160 0.60725 0.59338 0.58036 0.56826 0.55767 0.54868 0.54142 0.53618 0.53298 0.53189
0.850  0.68904 0.68432 0.67676 0.66696 0.65529 0.64207 0.62814 0.61383 0.59942 0.58550 0.57230 0.56028 0.54960 0.54060 0.53332 0.52805 0.52482 0.52371
0.855  0.68138 0.67665 0.66910 0.65914 0.64743 0.63416 0.62019 0.60584 0.59139 0.57742 0.56417 0.55211 0.54139 0.53227 0.52504 0.51970 0.51648 0.51536
0.860  0.67340 0.66863 0.66104 0.65119 0.63930 0.62618 0.61201 0.59762 0.58313 0.56913 0.55583 0.54373 0.53298 0.52383 0.51650 0.51120 0.50796 0.50682
0.865  0.66517 0.66040 0.65282 0.64283 0.63091 0.61777 0.60357 0.58915 0.57464 0.56044 0.54728 0.53502 0.52425 0.51517 0.50782 0.50250 0.49924 0.49814
0.870  0.65662 0.65186 0.64417 0.63416 0.62223 0.60907 0.59486 0.58025 0.56572 0.55167 0.53834 0.52620 0.51541 0.50623 0.49893 0.49355 0.49030 0.48918
0.875  0.64774 0.64292 0.63532 0.62517 0.61324 0.60008 0.58586 0.57124 0.55670 0.54265 0.52930 0.51715 0.50633 0.49714 0.48976 0.48442 0.48116 0.48001
0.880  0.63850 0.63369 0.62600 0.61600 0.60408 0.59077 0.57655 0.56194 0.54741 0.53334 0.52000 0.50771 0.49691 0.48772 0.48042 0.47502 0.47177 0.47066
0.885  0.62884 0.62401 0.61642 0.60632 0.59442 0.58112 0.56692 0.55233 0.53781 0.52361 0.51028 0.49814 0.48733 0.47813 0.47076 0.46542 0.46215 0.46101
0.890  0.61881 0.61401 0.60634 0.59625 0.58438 0.57110 0.55693 0.54220 0.52772 0.51371 0.50040 0.48814 0.47737 0.46819 0.46090 0.45551 0.45226 0.45115
0.895  0.60834 0.60356 0.59583 0.58576 0.57393 0.56052 0.54641 0.53190 0.51746 0.50332 0.49006 0.47797 0.46710 0.45804 0.45069 0.44536 0.44209 0.44096
0.900  0.59739 0.59257 0.58497 0.57496 0.56304 0.54970 0.53565 0.52120 0.50665 0.49274 0.47952 0.46735 0.45663 0.44751 0.44019 0.43488 0.43164 0.43053
0.905  0.58592 0.58114 0.57349 0.56355 0.55169 0.53842 0.52445 0.50991 0.49561 0.48162 0.46848 0.45636 0.44571 0.43664 0.42935 0.42408 0.42086 0.41972
0.910  0.57385 0.56908 0.56147 0.55159 0.53982 0.52665 0.51260 0.49835 0.48397 0.47008 0.45703 0.44512 0.43443 0.42541 0.41824 0.41294 0.40974 0.40863
0.915  0.56121 0.55650 0.54898 0.53906 0.52740 0.51435 0.50042 0.48611 0.47204 0.45825 0.44515 0.43336 0.42274 0.41380 0.40669 0.40143 0.39825 0.39717
0.920  0.54790 0.54317 0.53572 0.52591 0.51436 0.50128 0.48768 0.47352 0.45942 0.44578 0.43296 0.42114 0.41062 0.40177 0.39473 0.38952 0.38637 0.38525
0.925  0.53384 0.52919 0.52175 0.51206 0.50050 0.48775 0.47415 0.46016 0.44623 0.43277 0.42011 0.40843 0.39804 0.38929 0.38233 0.37717 0.37406 0.37295
0.930  0.51894 0.51433 0.50709 0.49744 0.48606 0.47351 0.46010 0.44631 0.43244 0.41917 0.40670 0.39519 0.38494 0.37631 0.36943 0.36435 0.36127 0.36018
0.935  0.50317 0.49866 0.49146 0.48198 0.47080 0.45830 0.44514 0.43161 0.41812 0.40492 0.39266 0.38135 0.37127 0.36277 0.35595 0.35100 0.34797 0.34689
0.940  0.48638 0.48191 0.47485 0.46556 0.45463 0.44239 0.42934 0.41608 0.40288 0.38995 0.37793 0.36672 0.35696 0.34863 0.34193 0.33707 0.33407 0.33302
0.945  0.46845 0.46410 0.45714 0.44808 0.43726 0.42532 0.41275 0.39966 0.38678 0.37416 0.36229 0.35148 0.34194 0.33371 0.32724 0.32244 0.31954 0.31851
0.950  0.44918 0.44494 0.43817 0.42938 0.41888 0.40730 0.39493 0.38221 0.36954 0.35744 0.34591 0.33540 0.32602 0.31811 0.31174 0.30712 0.30426 0.30326
0.955  0.42846 0.42438 0.41786 0.40928 0.39915 0.38781 0.37587 0.36359 0.35135 0.33952 0.32839 0.31823 0.30918 0.30153 0.29538 0.29092 0.28818 0.28723
0.960  0.40600 0.40203 0.39578 0.38755 0.37770 0.36683 0.35538 0.34360 0.33186 0.32050 0.30982 0.30006 0.29136 0.28393 0.27808 0.27374 0.27111 0.27018
0.965  0.38145 0.37772 0.37172 0.36378 0.35454 0.34422 0.33319 0.32199 0.31069 0.29989 0.28974 0.28046 0.27218 0.26518 0.25954 0.25540 0.25289 0.25200
0.970  0.35446 0.35092 0.34527 0.33781 0.32902 0.31931 0.30895 0.29829 0.28781 0.27766 0.26798 0.25926 0.25147 0.24487 0.23957 0.23567 0.23330 0.23244
0.975  0.32440 0.32108 0.31586 0.30896 0.30084 0.29175 0.28217 0.27231 0.26249 0.25310 0.24415 0.23608 0.22886 0.22269 0.21778 0.21421 0.21201 0.21125
0.980  0.29040 0.28742 0.28264 0.27641 0.26898 0.26076 0.25199 0.24308 0.23420 0.22572 0.21763 0.21024 0.20372 0.19820 0.19374 0.19047 0.18848 0.18780
0.985  0.25102 0.24841 0.24424 0.23874 0.23225 0.22509 0.21745 0.20958 0.20185 0.19445 0.18740 0.18095 0.17526 0.17038 0.16649 0.16366 0.16191 0.16127
0.990  0.20365 0.20149 0.19808 0.19359 0.18823 0.18231 0.17607 0.16966 0.16335 0.15724 0.15149 0.14623 0.14158 0.13759 0.13442 0.13211 0.13068 0.13018
0.995  0.14169 0.14019 0.13779 0.13462 0.13088 0.12675 0.12235 0.11789 0.11350 0.10919 0.10519 0.10153 0.09829 0.09551 0.09329 0.09167 0.09067 0.09027
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e060.dat <==
# alpha = -0.25 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988 0.99988
0.020  0.99990 0.99989 0.99989 0.99988 0.99987 0.99986 0.99986 0.99985 0.99984 0.99983 0.99982 0.99981 0.99980 0.99979 0.99979 0.99978 0.99978 0.99978
0.025  0.99984 0.99983 0.99983 0.99982 0.99980 0.99979 0.99977 0.99976 0.99974 0.99973 0.99971 0.99970 0.99969 0.99968 0.99967 0.99966 0.99966 0.99966
0.030  0.99977 0.99976 0.99975 0.99973 0.99972 0.99970 0.99967 0.99965 0.99963 0.99961 0.99959 0.99957 0.99955 0.99953 0.99952 0.99951 0.99951 0.99951
0.035  0.99968 0.99967 0.99966 0.99964 0.99961 0.99959 0.99956 0.99953 0.99949 0.99946 0.99944 0.99941 0.99939 0.99937 0.99935 0.99934 0.99933 0.99933
0.040  0.99958 0.99957 0.99955 0.99953 0.99950 0.99946 0.99942 0.99938 0.99934 0.99930 0.99926 0.99923 0.99920 0.99917 0.99915 0.99914 0.99913 0.99912
0.045  0.99947 0.99946 0.99943 0.99940 0.99936 0.99932 0.99927 0.99922 0.99916 0.99911 0.99907 0.99902 0.99899 0.99895 0.99893 0.99891 0.99890 0.99889
0.050  0.99935 0.99933 0.99930 0.99926 0.99921 0.99916 0.99909 0.99903 0.99897 0.99891 0.99885 0.99880 0.99875 0.99871 0.99868 0.99865 0.99864 0.99863
0.055  0.99921 0.99919 0.99915 0.99910 0.99905 0.99898 0.99890 0.99883 0.99875 0.99868 0.99861 0.99854 0.99848 0.99844 0.99840 0.99837 0.99835 0.99834
0.060  0.99906 0.99904 0.99899 0.99893 0.99886 0.99878 0.99870 0.99861 0.99851 0.99843 0.99834 0.99826 0.99820 0.99814 0.99809 0.99806 0.99804 0.99802
0.065  0.99890 0.99887 0.99882 0.99875 0.99867 0.99857 0.99847 0.99836 0.99826 0.99815 0.99805 0.99796 0.99788 0.99781 0.99776 0.99772 0.99770 0.99768
0.070  0.99872 0.99869 0.99863 0.99855 0.99845 0.99834 0.99822 0.99810 0.99798 0.99786 0.99774 0.99764 0.99754 0.99746 0.99740 0.99736 0.99733 0.99731
0.075  0.99854 0.99849 0.99842 0.99833 0.99822 0.99810 0.99796 0.99782 0.99768 0.99754 0.99741 0.99729 0.99718 0.99709 0.99702 0.99696 0.99693 0.99691
0.080  0.99833 0.99828 0.99821 0.99810 0.99798 0.99783 0.99768 0.99752 0.99736 0.99720 0.99705 0.99691 0.99679 0.99669 0.99661 0.99655 0.99651 0.99649
0.085  0.99812 0.99806 0.99797 0.99786 0.99772 0.99755 0.99738 0.99720 0.99701 0.99684 0.99667 0.99651 0.99638 0.99626 0.99617 0.99610 0.99606 0.99603
0.090  0.99789 0.99783 0.99773 0.99760 0.99744 0.99726 0.99706 0.99686 0.99665 0.99645 0.99626 0.99609 0.99594 0.99581 0.99570 0.99563 0.99558 0.99555
0.095  0.99765 0.99758 0.99747 0.99732 0.99714 0.99694 0.99672 0.99650 0.99627 0.99605 0.99584 0.99564 0.99547 0.99533 0.99521 0.99513 0.99507 0.99504
0.100  0.99739 0.99731 0.99719 0.99703 0.99683 0.99661 0.99637 0.99612 0.99587 0.99562 0.99538 0.99517 0.99498 0.99482 0.99469 0.99460 0.99454 0.99450
0.105  0.99712 0.99704 0.99690 0.99672 0.99651 0.99626 0.99600 0.99572 0.99544 0.99517 0.99491 0.99468 0.99446 0.99429 0.99415 0.99404 0.99398 0.99394
0.110  0.99684 0.99675 0.99660 0.99640 0.99617 0.99589 0.99560 0.99530 0.99499 0.99470 0.99441 0.99415 0.99392 0.99373 0.99357 0.99346 0.99339 0.99334
0.115  0.99654 0.99644 0.99628 0.99607 0.99581 0.99551 0.99519 0.99486 0.99453 0.99420 0.99389 0.99361 0.99336 0.99314 0.99297 0.99285 0.99277 0.99272
0.120  0.99623 0.99612 0.99595 0.99571 0.99543 0.99511 0.99476 0.99440 0.99404 0.99368 0.99334 0.99304 0.99276 0.99253 0.99235 0.99221 0.99213 0.99208
0.125  0.99591 0.99579 0.99560 0.99535 0.99504 0.99469 0.99431 0.99392 0.99353 0.99314 0.99277 0.99244 0.99215 0.99190 0.99169 0.99155 0.99146 0.99140
0.130  0.99557 0.99544 0.99524 0.99496 0.99463 0.99425 0.99385 0.99342 0.99300 0.99258 0.99218 0.99182 0.99150 0.99123 0.99101 0.99085 0.99076 0.99073
0.135  0.99522 0.99508 0.99486 0.99456 0.99421 0.99380 0.99336 0.99290 0.99244 0.99199 0.99157 0.99118 0.99083 0.99054 0.99031 0.99013 0.99003 0.99000
0.140  0.99486 0.99471 0.99447 0.99415 0.99377 0.99333 0.99286 0.99236 0.99187 0.99139 0.99093 0.99051 0.99014 0.98982 0.98957 0.98939 0.98928 0.98924
0.145  0.99448 0.99432 0.99406 0.99372 0.99331 0.99284 0.99233 0.99180 0.99127 0.99075 0.99027 0.98982 0.98942 0.98908 0.98881 0.98861 0.98849 0.98845
0.150  0.99408 0.99392 0.99364 0.99327 0.99284 0.99233 0.99179 0.99122 0.99066 0.99010 0.98958 0.98910 0.98867 0.98831 0.98802 0.98781 0.98768 0.98763
0.155  0.99368 0.99350 0.99321 0.99281 0.99234 0.99180 0.99123 0.99062 0.99002 0.98942 0.98887 0.98835 0.98790 0.98751 0.98720 0.98698 0.98684 0.98679
0.160  0.99326 0.99306 0.99276 0.99234 0.99184 0.99126 0.99065 0.99000 0.98936 0.98872 0.98813 0.98758 0.98710 0.98669 0.98636 0.98612 0.98597 0.98591
0.165  0.99282 0.99262 0.99229 0.99184 0.99131 0.99070 0.99005 0.98936 0.98868 0.98800 0.98737 0.98679 0.98627 0.98584 0.98549 0.98523 0.98508 0.98501
0.170  0.99238 0.99216 0.99181 0.99133 0.99077 0.99012 0.98943 0.98870 0.98797 0.98726 0.98659 0.98597 0.98542 0.98496 0.98459 0.98432 0.98415 0.98408
0.175  0.99191 0.99168 0.99131 0.99081 0.99021 0.98952 0.98879 0.98802 0.98725 0.98649 0.98578 0.98512 0.98455 0.98405 0.98366 0.98337 0.98320 0.98312
0.180  0.99143 0.99119 0.99080 0.99027 0.98963 0.98891 0.98813 0.98732 0.98650 0.98570 0.98495 0.98425 0.98364 0.98312 0.98271 0.98240 0.98222 0.98213
0.185  0.99094 0.99068 0.99027 0.98971 0.98904 0.98828 0.98745 0.98659 0.98573 0.98489 0.98409 0.98336 0.98271 0.98216 0.98172 0.98140 0.98121 0.98112
0.190  0.99044 0.99016 0.98973 0.98914 0.98843 0.98762 0.98675 0.98585 0.98494 0.98405 0.98321 0.98244 0.98176 0.98117 0.98071 0.98037 0.98017 0.98007
0.195  0.98992 0.98963 0.98917 0.98855 0.98780 0.98695 0.98604 0.98508 0.98412 0.98319 0.98230 0.98149 0.98077 0.98016 0.97967 0.97932 0.97910 0.97903
0.200  0.98938 0.98908 0.98859 0.98794 0.98716 0.98626 0.98530 0.98430 0.98329 0.98230 0.98137 0.98052 0.97976 0.97912 0.97861 0.97823 0.97800 0.97793
0.205  0.98883 0.98851 0.98800 0.98732 0.98649 0.98556 0.98454 0.98349 0.98243 0.98140 0.98042 0.97952 0.97872 0.97805 0.97751 0.97712 0.97688 0.97680
0.210  0.98826 0.98793 0.98740 0.98668 0.98581 0.98483 0.98377 0.98266 0.98155 0.98046 0.97944 0.97850 0.97766 0.97696 0.97639 0.97598 0.97573 0.97564
0.215  0.98768 0.98733 0.98677 0.98602 0.98512 0.98408 0.98297 0.98181 0.98065 0.97951 0.97843 0.97745 0.97657 0.97583 0.97524 0.97481 0.97454 0.97445
0.220  0.98709 0.98672 0.98613 0.98535 0.98440 0.98331 0.98216 0.98094 0.97972 0.97853 0.97741 0.97637 0.97545 0.97468 0.97406 0.97361 0.97333 0.97322
0.225  0.98648 0.98610 0.98548 0.98466 0.98367 0.98253 0.98132 0.98004 0.97877 0.97753 0.97635 0.97527 0.97431 0.97350 0.97285 0.97238 0.97209 0.97197
0.230  0.98585 0.98545 0.98481 0.98395 0.98291 0.98173 0.98046 0.97913 0.97780 0.97650 0.97527 0.97414 0.97314 0.97229 0.97161 0.97112 0.97082 0.97069
0.235  0.98521 0.98479 0.98412 0.98322 0.98214 0.98091 0.97958 0.97820 0.97680 0.97545 0.97416 0.97299 0.97194 0.97105 0.97035 0.96983 0.96952 0.96939
0.240  0.98455 0.98412 0.98342 0.98248 0.98135 0.98007 0.97868 0.97724 0.97579 0.97438 0.97303 0.97181 0.97072 0.96979 0.96906 0.96852 0.96819 0.96805
0.245  0.98388 0.98343 0.98270 0.98172 0.98055 0.97921 0.97776 0.97626 0.97475 0.97328 0.97187 0.97060 0.96946 0.96850 0.96773 0.96717 0.96683 0.96672
0.250  0.98319 0.98272 0.98196 0.98094 0.97971 0.97833 0.97682 0.97526 0.97368 0.97215 0.97069 0.96937 0.96818 0.96718 0.96638 0.96579 0.96544 0.96532
0.255  0.98249 0.98200 0.98121 0.98015 0.97887 0.97743 0.97586 0.97423 0.97260 0.97100 0.96949 0.96810 0.96687 0.96583 0.96500 0.96439 0.96402 0.96389
0.260  0.98177 0.98126 0.98044 0.97934 0.97801 0.97650 0.97488 0.97318 0.97149 0.96982 0.96825 0.96681 0.96554 0.96445 0.96359 0.96296 0.96257 0.96243
0.265  0.98103 0.98050 0.97965 0.97851 0.97713 0.97556 0.97388 0.97212 0.97035 0.96863 0.96700 0.96550 0.96417 0.96305 0.96215 0.96149 0.96109 0.96094
0.270  0.98028 0.97973 0.97884 0.97766 0.97623 0.97460 0.97285 0.97103 0.96919 0.96740 0.96571 0.96415 0.96278 0.96161 0.96068 0.96000 0.95958 0.95942
0.275  0.97951 0.97894 0.97802 0.97679 0.97531 0.97362 0.97180 0.96991 0.96800 0.96616 0.96440 0.96279 0.96136 0.96015 0.95918 0.95848 0.95804 0.95787
0.280  0.97872 0.97813 0.97718 0.97591 0.97437 0.97262 0.97073 0.96878 0.96680 0.96488 0.96306 0.96139 0.95991 0.95865 0.95765 0.95692 0.95648 0.95633
0.285  0.97792 0.97730 0.97632 0.97500 0.97341 0.97160 0.96964 0.96762 0.96557 0.96358 0.96169 0.95997 0.95843 0.95713 0.95610 0.95533 0.95488 0.95472
0.290  0.97710 0.97646 0.97544 0.97407 0.97243 0.97055 0.96853 0.96643 0.96432 0.96226 0.96030 0.95852 0.95692 0.95558 0.95451 0.95372 0.95324 0.95308
0.295  0.97626 0.97560 0.97454 0.97313 0.97142 0.96950 0.96740 0.96522 0.96304 0.96090 0.95889 0.95704 0.95539 0.95400 0.95289 0.95207 0.95158 0.95140
0.300  0.97540 0.97472 0.97363 0.97217 0.97040 0.96841 0.96624 0.96399 0.96174 0.95952 0.95744 0.95552 0.95383 0.95239 0.95124 0.95040 0.94989 0.94970
0.305  0.97453 0.97383 0.97270 0.97119 0.96936 0.96729 0.96507 0.96274 0.96041 0.95812 0.95597 0.95399 0.95223 0.95075 0.94956 0.94869 0.94816 0.94796
0.310  0.97364 0.97291 0.97175 0.97019 0.96830 0.96616 0.96387 0.96146 0.95904 0.95670 0.95446 0.95243 0.95062 0.94907 0.94785 0.94695 0.94641 0.94619
0.315  0.97273 0.97198 0.97078 0.96917 0.96723 0.96502 0.96263 0.96016 0.95767 0.95524 0.95294 0.95083 0.94896 0.94737 0.94611 0.94518 0.94462 0.94444
0.320  0.97181 0.97103 0.96979 0.96813 0.96613 0.96385 0.96138 0.95884 0.95627 0.95376 0.95138 0.94921 0.94728 0.94565 0.94434 0.94338 0.94280 0.94260
0.325  0.97086 0.97007 0.96879 0.96708 0.96501 0.96266 0.96012 0.95747 0.95484 0.95224 0.94980 0.94756 0.94557 0.94389 0.94253 0.94155 0.94095 0.94074
0.330  0.96990 0.96908 0.96776 0.96600 0.96386 0.96144 0.95883 0.95610 0.95338 0.95071 0.94820 0.94587 0.94383 0.94209 0.94070 0.93969 0.93907 0.93885
0.335  0.96892 0.96807 0.96672 0.96490 0.96269 0.96021 0.95751 0.95471 0.95190 0.94915 0.94656 0.94417 0.94206 0.94026 0.93884 0.93779 0.93716 0.93692
0.340  0.96792 0.96705 0.96565 0.96376 0.96150 0.95893 0.95617 0.95329 0.95038 0.94757 0.94488 0.94243 0.94026 0.93841 0.93694 0.93587 0.93521 0.93496
0.345  0.96690 0.96601 0.96456 0.96262 0.96029 0.95765 0.95480 0.95184 0.94885 0.94595 0.94319 0.94067 0.93842 0.93653 0.93501 0.93390 0.93323 0.93301
0.350  0.96586 0.96494 0.96345 0.96146 0.95907 0.95635 0.95340 0.95037 0.94729 0.94430 0.94147 0.93887 0.93656 0.93461 0.93305 0.93191 0.93122 0.93098
0.355  0.96480 0.96386 0.96232 0.96028 0.95782 0.95502 0.95199 0.94885 0.94571 0.94262 0.93972 0.93704 0.93467 0.93267 0.93105 0.92989 0.92918 0.92892
0.360  0.96372 0.96275 0.96118 0.95908 0.95655 0.95367 0.95056 0.94733 0.94410 0.94093 0.93794 0.93518 0.93275 0.93068 0.92903 0.92783 0.92710 0.92683
0.365  0.96263 0.96163 0.96001 0.95786 0.95525 0.95230 0.94910 0.94578 0.94244 0.93920 0.93611 0.93330 0.93080 0.92867 0.92698 0.92574 0.92499 0.92470
0.370  0.96151 0.96048 0.95882 0.95661 0.95392 0.95088 0.94762 0.94421 0.94077 0.93745 0.93428 0.93138 0.92880 0.92663 0.92489 0.92362 0.92284 0.92259
0.375  0.96037 0.95932 0.95761 0.95534 0.95257 0.94945 0.94608 0.94261 0.93908 0.93566 0.93241 0.92944 0.92679 0.92456 0.92277 0.92146 0.92067 0.92039
0.380  0.95921 0.95812 0.95638 0.95403 0.95121 0.94801 0.94455 0.94097 0.93736 0.93383 0.93051 0.92744 0.92474 0.92245 0.92060 0.91927 0.91846 0.91817
0.385  0.95803 0.95691 0.95513 0.95271 0.94982 0.94654 0.94299 0.93930 0.93562 0.93199 0.92858 0.92544 0.92266 0.92030 0.91842 0.91704 0.91621 0.91591
0.390  0.95683 0.95568 0.95385 0.95138 0.94841 0.94505 0.94141 0.93762 0.93381 0.93013 0.92661 0.92340 0.92055 0.91813 0.91620 0.91479 0.91393 0.91361
0.395  0.95561 0.95443 0.95255 0.95002 0.94698 0.94353 0.93980 0.93591 0.93201 0.92823 0.92462 0.92133 0.91839 0.91592 0.91394 0.91249 0.91161 0.91132
0.400  0.95437 0.95316 0.95122 0.94864 0.94552 0.94195 0.93813 0.93418 0.93018 0.92627 0.92260 0.91922 0.91622 0.91369 0.91165 0.91017 0.90927 0.90895
0.405  0.95310 0.95187 0.94987 0.94724 0.94401 0.94038 0.93647 0.93239 0.92832 0.92432 0.92055 0.91707 0.91401 0.91141 0.90932 0.90781 0.90688 0.90655
0.410  0.95181 0.95055 0.94851 0.94580 0.94250 0.93879 0.93478 0.93060 0.92643 0.92233 0.91847 0.91491 0.91177 0.90909 0.90697 0.90541 0.90446 0.90412
0.415  0.95050 0.94921 0.94712 0.94432 0.94097 0.93717 0.93306 0.92878 0.92448 0.92031 0.91634 0.91271 0.90948 0.90675 0.90457 0.90298 0.90201 0.90169
0.420  0.94916 0.94784 0.94570 0.94284 0.93941 0.93552 0.93131 0.92694 0.92253 0.91826 0.91420 0.91048 0.90717 0.90438 0.90214 0.90051 0.89952 0.89918
0.425  0.94781 0.94645 0.94427 0.94134 0.93783 0.93381 0.92950 0.92506 0.92055 0.91616 0.91202 0.90820 0.90483 0.90197 0.89967 0.89801 0.89700 0.89664
0.430  0.94642 0.94504 0.94280 0.93981 0.93620 0.93211 0.92770 0.92312 0.91854 0.91405 0.90981 0.90590 0.90245 0.89951 0.89718 0.89547 0.89443 0.89406
0.435  0.94502 0.94360 0.94131 0.93826 0.93454 0.93038 0.92587 0.92119 0.91647 0.91190 0.90754 0.90357 0.90003 0.89704 0.89465 0.89290 0.89183 0.89148
0.440  0.94359 0.94212 0.93978 0.93668 0.93288 0.92862 0.92402 0.91922 0.91440 0.90973 0.90527 0.90120 0.89758 0.89452 0.89207 0.89028 0.88920 0.88883
0.445  0.94213 0.94064 0.93824 0.93505 0.93119 0.92684 0.92212 0.91723 0.91230 0.90749 0.90296 0.89878 0.89510 0.89197 0.88946 0.88764 0.88653 0.88614
0.450  0.94065 0.93912 0.93668 0.93340 0.92948 0.92498 0.92017 0.91516 0.91017 0.90525 0.90062 0.89635 0.89259 0.88937 0.88682 0.88495 0.88382 0.88341
0.455  0.93914 0.93759 0.93509 0.93174 0.92772 0.92314 0.91823 0.91311 0.90796 0.90298 0.89822 0.89389 0.89001 0.88675 0.88414 0.88223 0.88107 0.88068
0.460  0.93761 0.93602 0.93347 0.93006 0.92592 0.92127 0.91625 0.91103 0.90577 0.90067 0.89581 0.89138 0.88743 0.88409 0.88141 0.87947 0.87828 0.87788
0.465  0.93605 0.93443 0.93182 0.92834 0.92412 0.91937 0.91424 0.90891 0.90354 0.89830 0.89337 0.88882 0.88481 0.88139 0.87866 0.87667 0.87546 0.87504
0.470  0.93446 0.93281 0.93015 0.92659 0.92229 0.91743 0.91216 0.90671 0.90128 0.89593 0.89086 0.88625 0.88214 0.87865 0.87587 0.87384 0.87260 0.87216
0.475  0.93285 0.93117 0.92843 0.92478 0.92043 0.91544 0.91009 0.90453 0.89894 0.89352 0.88835 0.88363 0.87943 0.87588 0.87304 0.87096 0.86970 0.86927
0.480  0.93121 0.92949 0.92669 0.92298 0.91852 0.91345 0.90800 0.90232 0.89661 0.89104 0.88580 0.88096 0.87670 0.87307 0.87016 0.86805 0.86676 0.86631
0.485  0.92954 0.92779 0.92494 0.92115 0.91657 0.91143 0.90586 0.90007 0.89425 0.88857 0.88322 0.87828 0.87392 0.87021 0.86725 0.86510 0.86378 0.86332
0.490  0.92785 0.92604 0.92315 0.91929 0.91462 0.90937 0.90365 0.89775 0.89183 0.88606 0.88056 0.87556 0.87109 0.86732 0.86431 0.86210 0.86076 0.86032
0.495  0.92612 0.92427 0.92133 0.91740 0.91264 0.90724 0.90145 0.89543 0.88938 0.88350 0.87791 0.87279 0.86824 0.86440 0.86131 0.85907 0.85770 0.85723
0.500  0.92436 0.92248 0.91949 0.91546 0.91062 0.90512 0.89922 0.89308 0.88691 0.88088 0.87521 0.86997 0.86536 0.86142 0.85828 0.85600 0.85460 0.85411
0.505  0.92258 0.92066 0.91761 0.91348 0.90853 0.90297 0.89692 0.89065 0.88441 0.87827 0.87244 0.86714 0.86240 0.85841 0.85522 0.85288 0.85146 0.85095
0.510  0.92076 0.91881 0.91566 0.91150 0.90645 0.90077 0.89461 0.88823 0.88182 0.87561 0.86968 0.86427 0.85944 0.85537 0.85210 0.84973 0.84828 0.84779
0.515  0.91891 0.91693 0.91372 0.90948 0.90434 0.89851 0.89227 0.88578 0.87925 0.87287 0.86687 0.86132 0.85644 0.85226 0.84895 0.84653 0.84506 0.84454
0.520  0.91703 0.91501 0.91175 0.90743 0.90219 0.89626 0.88990 0.88328 0.87664 0.87014 0.86398 0.85837 0.85337 0.84914 0.84576 0.84329 0.84179 0.84125
0.525  0.91512 0.91306 0.90974 0.90529 0.89996 0.89397 0.88744 0.88071 0.87393 0.86736 0.86110 0.85538 0.85028 0.84598 0.84252 0.84001 0.83848 0.83796
0.530  0.91317 0.91108 0.90770 0.90317 0.89774 0.89159 0.88500 0.87815 0.87125 0.86451 0.85817 0.85231 0.84715 0.84275 0.83924 0.83669 0.83513 0.83458
0.535  0.91119 0.90904 0.90562 0.90102 0.89550 0.88923 0.88252 0.87554 0.86852 0.86166 0.85516 0.84924 0.84395 0.83950 0.83593 0.83331 0.83173 0.83116
0.540  0.90918 0.90699 0.90347 0.89883 0.89321 0.88684 0.87995 0.87285 0.86570 0.85877 0.85216 0.84612 0.84074 0.83621 0.83255 0.82990 0.82829 0.82774
0.545  0.90713 0.90490 0.90133 0.89660 0.89083 0.88440 0.87740 0.87017 0.86289 0.85579 0.84911 0.84293 0.83749 0.83284 0.82915 0.82645 0.82481 0.82423
0.550  0.90503 0.90278 0.89915 0.89429 0.88847 0.88187 0.87481 0.86745 0.86005 0.85282 0.84597 0.83973 0.83416 0.82946 0.82570 0.82294 0.82128 0.82072
0.555  0.90291 0.90062 0.89693 0.89199 0.88607 0.87936 0.87211 0.86463 0.85710 0.84980 0.84285 0.83645 0.83082 0.82604 0.82219 0.81940 0.81770 0.81712
0.560  0.90075 0.89843 0.89467 0.88965 0.88364 0.87681 0.86944 0.86183 0.85417 0.84670 0.83967 0.83317 0.82743 0.82254 0.81865 0.81581 0.81408 0.81347
0.565  0.89856 0.89619 0.89233 0.88728 0.88110 0.87416 0.86673 0.85899 0.85120 0.84360 0.83640 0.82984 0.82398 0.81903 0.81506 0.81217 0.81042 0.80982
0.570  0.89632 0.89391 0.89000 0.88480 0.87858 0.87153 0.86390 0.85604 0.84813 0.84040 0.83314 0.82642 0.82050 0.81544 0.81142 0.80849 0.80670 0.80608
0.575  0.89405 0.89157 0.88762 0.88235 0.87603 0.86886 0.86111 0.85312 0.84508 0.83722 0.82978 0.82300 0.81694 0.81184 0.80775 0.80475 0.80293 0.80229
0.580  0.89173 0.88922 0.88521 0.87985 0.87336 0.86607 0.85827 0.85008 0.84191 0.83399 0.82643 0.81949 0.81338 0.80818 0.80400 0.80097 0.79913 0.79850
0.585  0.88938 0.88682 0.88275 0.87731 0.87072 0.86332 0.85532 0.84707 0.83877 0.83066 0.82303 0.81598 0.80976 0.80445 0.80023 0.79715 0.79526 0.79461
0.590  0.88698 0.88439 0.88020 0.87466 0.86804 0.86052 0.85239 0.84401 0.83558 0.82734 0.81954 0.81242 0.80606 0.80070 0.79639 0.79326 0.79136 0.79071
0.595  0.88453 0.88191 0.87766 0.87204 0.86530 0.85760 0.84942 0.84083 0.83227 0.82391 0.81604 0.80876 0.80235 0.79687 0.79252 0.78934 0.78740 0.78673
0.600  0.88205 0.87938 0.87507 0.86937 0.86246 0.85471 0.84633 0.83768 0.82899 0.82049 0.81245 0.80511 0.79855 0.79302 0.78860 0.78535 0.78339 0.78273
0.605  0.87951 0.87681 0.87244 0.86665 0.85964 0.85177 0.84326 0.83448 0.82558 0.81703 0.80886 0.80135 0.79474 0.78909 0.78460 0.78133 0.77933 0.77864
0.610  0.87693 0.87416 0.86976 0.86382 0.85677 0.84871 0.84015 0.83117 0.82220 0.81345 0.80516 0.79760 0.79084 0.78514 0.78058 0.77724 0.77521 0.77450
0.615  0.87430 0.87149 0.86697 0.86101 0.85378 0.84568 0.83691 0.82788 0.81877 0.80989 0.80147 0.79373 0.78693 0.78114 0.77648 0.77311 0.77105 0.77035
0.620  0.87162 0.86878 0.86420 0.85815 0.85082 0.84259 0.83370 0.82445 0.81522 0.80621 0.79772 0.78988 0.78292 0.77706 0.77236 0.76891 0.76683 0.76610
0.625  0.86889 0.86602 0.86137 0.85521 0.84780 0.83938 0.83035 0.82106 0.81169 0.80254 0.79387 0.78593 0.77890 0.77295 0.76815 0.76467 0.76256 0.76183
0.630  0.86612 0.86320 0.85850 0.85220 0.84466 0.83620 0.82704 0.81752 0.80803 0.79875 0.79003 0.78195 0.77483 0.76875 0.76392 0.76037 0.75822 0.75747
0.635  0.86329 0.86033 0.85551 0.84919 0.84154 0.83289 0.82367 0.81402 0.80439 0.79498 0.78606 0.77792 0.77066 0.76453 0.75960 0.75602 0.75384 0.75310
0.640  0.86041 0.85737 0.85253 0.84612 0.83837 0.82958 0.82017 0.81047 0.80062 0.79108 0.78211 0.77380 0.76647 0.76023 0.75525 0.75160 0.74940 0.74863
0.645  0.85748 0.85440 0.84949 0.84292 0.83506 0.82624 0.81670 0.80677 0.79687 0.78720 0.77803 0.76966 0.76220 0.75589 0.75082 0.74714 0.74490 0.74414
0.650  0.85448 0.85137 0.84639 0.83974 0.83178 0.82274 0.81307 0.80311 0.79298 0.78318 0.77396 0.76542 0.75788 0.75147 0.74636 0.74260 0.74034 0.73955
0.655  0.85143 0.84828 0.84322 0.83651 0.82835 0.81929 0.80949 0.79929 0.78912 0.77919 0.76977 0.76111 0.75350 0.74702 0.74181 0.73803 0.73572 0.73494
0.660  0.84832 0.84513 0.83997 0.83313 0.82495 0.81567 0.80575 0.79551 0.78511 0.77505 0.76558 0.75681 0.74903 0.74248 0.73723 0.73337 0.73104 0.73023
0.665  0.84515 0.84192 0.83670 0.82978 0.82149 0.81210 0.80204 0.79157 0.78113 0.77094 0.76127 0.75238 0.74456 0.73787 0.73255 0.72867 0.72631 0.72550
0.670  0.84192 0.83861 0.83336 0.82636 0.81788 0.80845 0.79817 0.78767 0.77700 0.76667 0.75694 0.74796 0.73997 0.73324 0.72785 0.72389 0.72150 0.72066
0.675  0.83860 0.83527 0.82989 0.82279 0.81429 0.80465 0.79434 0.78360 0.77290 0.76244 0.75251 0.74340 0.73538 0.72851 0.72305 0.71907 0.71664 0.71580
0.680  0.83524 0.83187 0.82643 0.81924 0.81063 0.80089 0.79034 0.77958 0.76864 0.75804 0.74800 0.73885 0.73066 0.72375 0.71819 0.71416 0.71171 0.71088
0.685  0.83181 0.82840 0.82290 0.81563 0.80683 0.79695 0.78638 0.77538 0.76440 0.75367 0.74351 0.73416 0.72593 0.71889 0.71329 0.70919 0.70670 0.70585
0.690  0.82830 0.82486 0.81930 0.81185 0.80304 0.79305 0.78224 0.77121 0.76000 0.74915 0.73886 0.72947 0.72108 0.71400 0.70830 0.70416 0.70165 0.70079
0.695  0.82473 0.82119 0.81555 0.80810 0.79908 0.78896 0.77814 0.76687 0.75563 0.74463 0.73423 0.72465 0.71616 0.70900 0.70326 0.69905 0.69651 0.69562
0.700  0.82108 0.81751 0.81181 0.80427 0.79515 0.78492 0.77386 0.76257 0.75109 0.73998 0.72944 0.71976 0.71123 0.70393 0.69813 0.69389 0.69131 0.69042
0.705  0.81735 0.81375 0.80798 0.80027 0.79104 0.78069 0.76962 0.75808 0.74654 0.73524 0.72458 0.71486 0.70617 0.69884 0.69293 0.68865 0.68604 0.68516
0.710  0.81355 0.80990 0.80400 0.79629 0.78696 0.77650 0.76518 0.75352 0.74189 0.73052 0.71974 0.70983 0.70103 0.69362 0.68768 0.68332 0.68069 0.67977
0.715  0.80966 0.80598 0.80002 0.79213 0.78280 0.77211 0.76078 0.74899 0.73712 0.72563 0.71473 0.70471 0.69589 0.68834 0.68233 0.67795 0.67527 0.67436
0.720  0.80566 0.80192 0.79596 0.78799 0.77845 0.76775 0.75619 0.74427 0.73238 0.72066 0.70964 0.69959 0.69060 0.68302 0.67690 0.67247 0.66977 0.66882
0.725  0.80160 0.79782 0.79179 0.78376 0.77412 0.76320 0.75163 0.73958 0.72745 0.71571 0.70456 0.69432 0.68524 0.67758 0.67143 0.66692 0.66420 0.66325
0.730  0.79745 0.79364 0.78748 0.77934 0.76960 0.75868 0.74687 0.73469 0.72244 0.71057 0.69931 0.68897 0.67986 0.67205 0.66585 0.66132 0.65854 0.65761
0.735  0.79321 0.78936 0.78315 0.77493 0.76510 0.75395 0.74213 0.72972 0.71745 0.70535 0.69398 0.68361 0.67433 0.66649 0.66019 0.65561 0.65282 0.65188
0.740  0.78887 0.78493 0.77871 0.77033 0.76039 0.74925 0.73719 0.72477 0.71226 0.70015 0.68866 0.67809 0.66872 0.66081 0.65444 0.64982 0.64700 0.64602
0.745  0.78443 0.78046 0.77412 0.76573 0.75570 0.74433 0.73215 0.71962 0.70698 0.69476 0.68315 0.67249 0.66308 0.65504 0.64864 0.64394 0.64110 0.64013
0.750  0.77989 0.77589 0.76949 0.76103 0.75079 0.73943 0.72715 0.71436 0.70173 0.68927 0.67756 0.66679 0.65731 0.64918 0.64272 0.63800 0.63511 0.63414
0.755  0.77524 0.77121 0.76469 0.75612 0.74590 0.73431 0.72191 0.70913 0.69626 0.68379 0.67195 0.66108 0.65143 0.64325 0.63671 0.63195 0.62905 0.62803
0.760  0.77047 0.76636 0.75983 0.75121 0.74078 0.72909 0.71657 0.70368 0.69069 0.67811 0.66618 0.65520 0.64546 0.63725 0.63062 0.62581 0.62288 0.62186
0.765  0.76558 0.76146 0.75488 0.74608 0.73567 0.72388 0.71126 0.69812 0.68514 0.67234 0.66030 0.64922 0.63940 0.63111 0.62442 0.61958 0.61662 0.61560
0.770  0.76058 0.75643 0.74971 0.74094 0.73034 0.71844 0.70571 0.69258 0.67937 0.66645 0.65431 0.64314 0.63330 0.62488 0.61817 0.61324 0.61027 0.60925
0.775  0.75547 0.75128 0.74452 0.73558 0.72487 0.71300 0.70003 0.68681 0.67348 0.66056 0.64822 0.63696 0.62704 0.61854 0.61179 0.60682 0.60382 0.60280
0.780  0.75022 0.74595 0.73920 0.73019 0.71941 0.70732 0.69438 0.68091 0.66748 0.65447 0.64211 0.63076 0.62068 0.61211 0.60530 0.60031 0.59727 0.59625
0.785  0.74483 0.74054 0.73366 0.72457 0.71370 0.70151 0.68847 0.67490 0.66137 0.64826 0.63581 0.62437 0.61420 0.60557 0.59870 0.59368 0.59062 0.58955
0.790  0.73931 0.73499 0.72807 0.71892 0.70798 0.69571 0.68244 0.66890 0.65526 0.64193 0.62939 0.61786 0.60762 0.59895 0.59200 0.58694 0.58386 0.58278
0.795  0.73364 0.72929 0.72224 0.71302 0.70199 0.68963 0.67640 0.66264 0.64890 0.63548 0.62285 0.61123 0.60092 0.59221 0.58519 0.58010 0.57699 0.57591
0.800  0.72779 0.72339 0.71636 0.70709 0.69597 0.68342 0.67010 0.65624 0.64241 0.62889 0.61618 0.60449 0.59410 0.58534 0.57826 0.57313 0.57000 0.56892
0.805  0.72181 0.71738 0.71032 0.70089 0.68972 0.67718 0.66365 0.64970 0.63579 0.62218 0.60939 0.59762 0.58716 0.57834 0.57122 0.56605 0.56290 0.56181
0.810  0.71566 0.71122 0.70403 0.69464 0.68328 0.67068 0.65706 0.64302 0.62902 0.61533 0.60246 0.59062 0.58010 0.57122 0.56405 0.55886 0.55568 0.55459
0.815  0.70934 0.70481 0.69766 0.68811 0.67681 0.66401 0.65030 0.63631 0.62211 0.60835 0.59540 0.58349 0.57291 0.56397 0.55676 0.55153 0.54834 0.54724
0.820  0.70283 0.69829 0.69102 0.68152 0.67005 0.65717 0.64353 0.62935 0.61505 0.60121 0.58820 0.57622 0.56558 0.55659 0.54934 0.54408 0.54086 0.53975
0.825  0.69613 0.69158 0.68428 0.67464 0.66310 0.65028 0.63646 0.62220 0.60783 0.59392 0.58084 0.56880 0.55811 0.54901 0.54178 0.53649 0.53325 0.53214
0.830  0.68920 0.68460 0.67726 0.66756 0.65608 0.64310 0.62920 0.61488 0.60045 0.58648 0.57334 0.56124 0.55049 0.54135 0.53409 0.52874 0.52550 0.52439
0.835  0.68210 0.67749 0.67012 0.66040 0.64877 0.63572 0.62176 0.60738 0.59289 0.57886 0.56567 0.55352 0.54273 0.53355 0.52624 0.52087 0.51762 0.51649
0.840  0.67477 0.67015 0.66267 0.65290 0.64123 0.62813 0.61413 0.59970 0.58516 0.57108 0.55784 0.54564 0.53480 0.52558 0.51820 0.51285 0.50958 0.50844
0.845  0.66720 0.66251 0.65510 0.64530 0.63347 0.62034 0.60629 0.59182 0.57723 0.56311 0.54983 0.53749 0.52666 0.51746 0.51005 0.50468 0.50140 0.50028
0.850  0.65939 0.65470 0.64718 0.63736 0.62562 0.61232 0.59824 0.58374 0.56911 0.55496 0.54152 0.52926 0.51837 0.50917 0.50173 0.49634 0.49304 0.49192
0.855  0.65131 0.64663 0.63911 0.62916 0.61741 0.60407 0.58997 0.57543 0.56079 0.54660 0.53313 0.52085 0.50993 0.50064 0.49325 0.48780 0.48451 0.48338
0.860  0.64293 0.63821 0.63067 0.62082 0.60893 0.59573 0.58146 0.56691 0.55224 0.53804 0.52455 0.51224 0.50130 0.49199 0.48453 0.47912 0.47582 0.47467
0.865  0.63429 0.62958 0.62205 0.61209 0.60018 0.58698 0.57270 0.55814 0.54347 0.52912 0.51575 0.50333 0.49239 0.48315 0.47568 0.47026 0.46694 0.46582
0.870  0.62534 0.62064 0.61302 0.60306 0.59115 0.57795 0.56367 0.54897 0.53430 0.52010 0.50661 0.49430 0.48336 0.47404 0.46663 0.46116 0.45786 0.45673
0.875  0.61606 0.61130 0.60378 0.59372 0.58182 0.56863 0.55437 0.53968 0.52503 0.51083 0.49735 0.48505 0.47410 0.46479 0.45732 0.45190 0.44859 0.44743
0.880  0.60642 0.60169 0.59409 0.58417 0.57230 0.55900 0.54477 0.53011 0.51548 0.50130 0.48785 0.47545 0.46453 0.45524 0.44784 0.44239 0.43909 0.43797
0.885  0.59638 0.59163 0.58414 0.57414 0.56231 0.54904 0.53485 0.52023 0.50564 0.49137 0.47795 0.46571 0.45480 0.44552 0.43808 0.43268 0.42938 0.42824
0.890  0.58597 0.58125 0.57371 0.56373 0.55195 0.53873 0.52458 0.50988 0.49535 0.48128 0.46790 0.45558 0.44473 0.43549 0.42813 0.42271 0.41943 0.41831
0.895  0.57512 0.57044 0.56285 0.55292 0.54119 0.52789 0.51382 0.49933 0.48488 0.47073 0.45743 0.44528 0.43438 0.42526 0.41787 0.41250 0.40921 0.40808
0.900  0.56381 0.55910 0.55164 0.54179 0.53002 0.51680 0.50282 0.48842 0.47391 0.45999 0.44676 0.43457 0.42383 0.41468 0.40733 0.40200 0.39875 0.39763
0.905  0.55199 0.54733 0.53985 0.53008 0.51838 0.50527 0.49140 0.47696 0.46270 0.44875 0.43562 0.42353 0.41287 0.40379 0.39650 0.39121 0.38798 0.38685
0.910  0.53961 0.53496 0.52754 0.51785 0.50626 0.49327 0.47937 0.46522 0.45094 0.43712 0.42412 0.41224 0.40157 0.39257 0.38540 0.38011 0.37691 0.37580
0.915  0.52666 0.52208 0.51476 0.50507 0.49361 0.48076 0.46702 0.45286 0.43889 0.42522 0.41221 0.40047 0.38992 0.38101 0.37392 0.36868 0.36551 0.36443
0.920  0.51307 0.50850 0.50125 0.49168 0.48037 0.46754 0.45413 0.44015 0.42622 0.41272 0.40001 0.38829 0.37786 0.36907 0.36206 0.35689 0.35376 0.35265
0.925  0.49878 0.49428 0.48707 0.47765 0.46637 0.45387 0.44051 0.42675 0.41302 0.39972 0.38721 0.37566 0.36539 0.35672 0.34982 0.34471 0.34162 0.34054
0.930  0.48368 0.47924 0.47224 0.46288 0.45180 0.43953 0.42640 0.41287 0.39925 0.38619 0.37389 0.36255 0.35245 0.34392 0.33713 0.33211 0.32907 0.32800
0.935  0.46775 0.46342 0.45649 0.44732 0.43647 0.42430 0.41145 0.39821 0.38499 0.37206 0.36001 0.34889 0.33899 0.33064 0.32392 0.31905 0.31606 0.31501
0.940  0.45087 0.44659 0.43982 0.43086 0.42028 0.40841 0.39571 0.38279 0.36989 0.35726 0.34549 0.33454 0.32497 0.31680 0.31024 0.30547 0.30253 0.30151
0.945  0.43292 0.42878 0.42212 0.41341 0.40300 0.39145 0.37925 0.36655 0.35401 0.34173 0.33018 0.31963 0.31031 0.30229 0.29597 0.29128 0.28845 0.28744
0.950  0.41374 0.40971 0.40326 0.39484 0.38476 0.37360 0.36167 0.34937 0.33711 0.32536 0.31418 0.30397 0.29486 0.28717 0.28099 0.27649 0.27371 0.27274
0.955  0.39320 0.38934 0.38315 0.37497 0.36529 0.35443 0.34296 0.33113 0.31934 0.30792 0.29717 0.28736 0.27860 0.27121 0.26526 0.26094 0.25829 0.25737
0.960  0.37108 0.36735 0.36144 0.35363 0.34427 0.33390 0.32295 0.31167 0.30041 0.28951 0.27924 0.26985 0.26149 0.25435 0.24871 0.24454 0.24201 0.24112
0.965  0.34706 0.34357 0.33792 0.33044 0.32170 0.31190 0.30142 0.29076 0.27999 0.26968 0.25998 0.25111 0.24319 0.23650 0.23110 0.22715 0.22475 0.22390
0.970  0.32084 0.31754 0.31226 0.30528 0.29701 0.28786 0.27807 0.26799 0.25806 0.24843 0.23926 0.23098 0.22358 0.21731 0.21228 0.20857 0.20632 0.20552
0.975  0.29189 0.28882 0.28397 0.27755 0.26997 0.26147 0.25248 0.24323 0.23400 0.22516 0.21674 0.20914 0.20234 0.19653 0.19190 0.18854 0.18646 0.18575
0.980  0.25946 0.25672 0.25233 0.24658 0.23970 0.23208 0.22393 0.21564 0.20738 0.19946 0.19192 0.18503 0.17894 0.17379 0.16963 0.16658 0.16472 0.16408
0.985  0.22236 0.21998 0.21618 0.21116 0.20522 0.19865 0.19163 0.18439 0.17727 0.17045 0.16395 0.15800 0.15275 0.14825 0.14467 0.14205 0.14044 0.13986
0.990  0.17839 0.17645 0.17339 0.16935 0.16451 0.15915 0.15351 0.14769 0.14196 0.13642 0.13119 0.12641 0.12219 0.11857 0.11569 0.11359 0.11229 0.11184
0.995  0.12212 0.12080 0.11868 0.11589 0.11258 0.10893 0.10503 0.10107 0.09717 0.09335 0.08979 0.08654 0.08367 0.08120 0.07923 0.07779 0.07690 0.07655
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e070.dat <==
# alpha = -0.25 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998
0.010  0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987 0.99986
0.020  0.99988 0.99988 0.99987 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99977 0.99976 0.99976 0.99976
0.025  0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99975 0.99973 0.99972 0.99970 0.99968 0.99967 0.99966 0.99965 0.99964 0.99963 0.99963 0.99962
0.030  0.99974 0.99973 0.99972 0.99970 0.99968 0.99966 0.99964 0.99961 0.99959 0.99957 0.99954 0.99952 0.99951 0.99949 0.99948 0.99947 0.99946 0.99946
0.035  0.99964 0.99963 0.99962 0.99959 0.99957 0.99954 0.99951 0.99948 0.99944 0.99941 0.99938 0.99935 0.99933 0.99931 0.99929 0.99928 0.99927 0.99926
0.040  0.99953 0.99952 0.99950 0.99947 0.99944 0.99940 0.99936 0.99931 0.99927 0.99923 0.99919 0.99915 0.99912 0.99909 0.99907 0.99905 0.99904 0.99904
0.045  0.99941 0.99939 0.99936 0.99933 0.99929 0.99924 0.99919 0.99913 0.99908 0.99902 0.99897 0.99893 0.99889 0.99885 0.99882 0.99880 0.99879 0.99878
0.050  0.99927 0.99925 0.99921 0.99917 0.99912 0.99906 0.99900 0.99893 0.99886 0.99880 0.99873 0.99868 0.99863 0.99858 0.99855 0.99852 0.99851 0.99850
0.055  0.99911 0.99909 0.99905 0.99900 0.99893 0.99886 0.99878 0.99870 0.99862 0.99854 0.99847 0.99840 0.99834 0.99828 0.99824 0.99821 0.99819 0.99818
0.060  0.99894 0.99891 0.99887 0.99881 0.99873 0.99865 0.99855 0.99846 0.99836 0.99827 0.99818 0.99809 0.99802 0.99796 0.99791 0.99787 0.99785 0.99784
0.065  0.99876 0.99873 0.99867 0.99860 0.99851 0.99841 0.99830 0.99819 0.99807 0.99796 0.99786 0.99776 0.99768 0.99760 0.99754 0.99750 0.99748 0.99746
0.070  0.99856 0.99852 0.99846 0.99837 0.99827 0.99816 0.99803 0.99790 0.99777 0.99764 0.99752 0.99740 0.99730 0.99722 0.99715 0.99710 0.99707 0.99706
0.075  0.99835 0.99830 0.99823 0.99813 0.99802 0.99788 0.99774 0.99759 0.99744 0.99729 0.99715 0.99702 0.99690 0.99681 0.99673 0.99667 0.99664 0.99662
0.080  0.99812 0.99807 0.99798 0.99787 0.99774 0.99759 0.99743 0.99725 0.99708 0.99691 0.99675 0.99661 0.99648 0.99637 0.99628 0.99621 0.99617 0.99615
0.085  0.99787 0.99782 0.99772 0.99760 0.99745 0.99728 0.99709 0.99690 0.99670 0.99652 0.99633 0.99617 0.99602 0.99590 0.99580 0.99573 0.99568 0.99566
0.090  0.99762 0.99755 0.99745 0.99731 0.99714 0.99695 0.99674 0.99652 0.99631 0.99609 0.99589 0.99571 0.99554 0.99540 0.99529 0.99521 0.99516 0.99513
0.095  0.99734 0.99727 0.99715 0.99700 0.99681 0.99660 0.99637 0.99613 0.99588 0.99565 0.99542 0.99521 0.99503 0.99487 0.99475 0.99466 0.99460 0.99457
0.100  0.99705 0.99697 0.99685 0.99667 0.99647 0.99623 0.99597 0.99571 0.99544 0.99517 0.99492 0.99470 0.99449 0.99432 0.99418 0.99408 0.99402 0.99398
0.105  0.99675 0.99666 0.99652 0.99633 0.99610 0.99584 0.99556 0.99526 0.99497 0.99468 0.99440 0.99415 0.99392 0.99373 0.99358 0.99347 0.99340 0.99336
0.110  0.99643 0.99633 0.99618 0.99597 0.99572 0.99543 0.99512 0.99480 0.99447 0.99416 0.99385 0.99358 0.99333 0.99312 0.99296 0.99283 0.99276 0.99272
0.115  0.99610 0.99599 0.99582 0.99559 0.99532 0.99501 0.99467 0.99431 0.99396 0.99361 0.99328 0.99298 0.99271 0.99248 0.99230 0.99216 0.99208 0.99204
0.120  0.99575 0.99563 0.99545 0.99520 0.99490 0.99456 0.99419 0.99381 0.99342 0.99304 0.99268 0.99235 0.99206 0.99181 0.99161 0.99147 0.99138 0.99133
0.125  0.99538 0.99526 0.99506 0.99479 0.99446 0.99409 0.99370 0.99328 0.99286 0.99245 0.99205 0.99170 0.99138 0.99111 0.99090 0.99074 0.99064 0.99059
0.130  0.99500 0.99487 0.99465 0.99436 0.99401 0.99361 0.99318 0.99272 0.99227 0.99183 0.99140 0.99102 0.99067 0.99038 0.99015 0.98998 0.98988 0.98985
0.135  0.99461 0.99446 0.99423 0.99391 0.99354 0.99310 0.99264 0.99215 0.99166 0.99118 0.99073 0.99031 0.98994 0.98963 0.98937 0.98919 0.98908 0.98904
0.140  0.99419 0.99404 0.99379 0.99345 0.99304 0.99258 0.99208 0.99155 0.99103 0.99051 0.99002 0.98958 0.98917 0.98884 0.98857 0.98837 0.98825 0.98821
0.145  0.99377 0.99360 0.99333 0.99297 0.99253 0.99203 0.99150 0.99093 0.99037 0.98982 0.98929 0.98881 0.98839 0.98802 0.98773 0.98752 0.98739 0.98735
0.150  0.99333 0.99315 0.99286 0.99247 0.99201 0.99147 0.99090 0.99029 0.98969 0.98910 0.98854 0.98802 0.98757 0.98718 0.98687 0.98664 0.98650 0.98646
0.155  0.99287 0.99268 0.99237 0.99195 0.99146 0.99089 0.99028 0.98963 0.98899 0.98835 0.98776 0.98721 0.98672 0.98631 0.98597 0.98573 0.98558 0.98553
0.160  0.99239 0.99219 0.99186 0.99142 0.99089 0.99028 0.98963 0.98894 0.98826 0.98758 0.98695 0.98636 0.98584 0.98540 0.98505 0.98479 0.98463 0.98457
0.165  0.99190 0.99169 0.99134 0.99087 0.99031 0.98966 0.98897 0.98824 0.98751 0.98679 0.98611 0.98549 0.98494 0.98447 0.98409 0.98382 0.98365 0.98359
0.170  0.99140 0.99117 0.99080 0.99030 0.98970 0.98902 0.98828 0.98751 0.98673 0.98597 0.98525 0.98459 0.98401 0.98351 0.98311 0.98282 0.98264 0.98257
0.175  0.99088 0.99063 0.99024 0.98971 0.98908 0.98835 0.98757 0.98675 0.98593 0.98513 0.98437 0.98366 0.98304 0.98251 0.98209 0.98179 0.98160 0.98152
0.180  0.99034 0.99008 0.98967 0.98911 0.98844 0.98767 0.98684 0.98598 0.98511 0.98426 0.98345 0.98271 0.98205 0.98149 0.98105 0.98072 0.98052 0.98044
0.185  0.98978 0.98951 0.98908 0.98849 0.98777 0.98697 0.98609 0.98518 0.98426 0.98336 0.98251 0.98173 0.98103 0.98044 0.97997 0.97963 0.97942 0.97933
0.190  0.98921 0.98893 0.98847 0.98784 0.98709 0.98624 0.98532 0.98436 0.98339 0.98244 0.98154 0.98072 0.97998 0.97936 0.97887 0.97850 0.97828 0.97818
0.195  0.98863 0.98832 0.98784 0.98718 0.98639 0.98550 0.98452 0.98351 0.98249 0.98149 0.98054 0.97968 0.97891 0.97825 0.97773 0.97734 0.97711 0.97704
0.200  0.98802 0.98770 0.98719 0.98651 0.98568 0.98473 0.98371 0.98264 0.98157 0.98052 0.97952 0.97861 0.97780 0.97711 0.97656 0.97616 0.97591 0.97583
0.205  0.98740 0.98707 0.98653 0.98581 0.98494 0.98394 0.98287 0.98175 0.98062 0.97952 0.97848 0.97752 0.97666 0.97594 0.97536 0.97494 0.97468 0.97460
0.210  0.98677 0.98641 0.98585 0.98510 0.98418 0.98314 0.98201 0.98083 0.97965 0.97849 0.97740 0.97639 0.97550 0.97474 0.97413 0.97369 0.97342 0.97333
0.215  0.98611 0.98574 0.98515 0.98436 0.98340 0.98231 0.98113 0.97989 0.97866 0.97744 0.97630 0.97524 0.97430 0.97351 0.97287 0.97241 0.97213 0.97203
0.220  0.98544 0.98506 0.98444 0.98361 0.98260 0.98146 0.98023 0.97893 0.97764 0.97637 0.97517 0.97406 0.97308 0.97225 0.97158 0.97110 0.97080 0.97069
0.225  0.98475 0.98435 0.98370 0.98284 0.98179 0.98059 0.97930 0.97795 0.97659 0.97527 0.97401 0.97285 0.97183 0.97096 0.97026 0.96975 0.96944 0.96933
0.230  0.98405 0.98363 0.98295 0.98204 0.98095 0.97970 0.97835 0.97694 0.97552 0.97414 0.97282 0.97162 0.97054 0.96964 0.96891 0.96838 0.96805 0.96793
0.235  0.98333 0.98289 0.98218 0.98123 0.98009 0.97879 0.97737 0.97591 0.97442 0.97298 0.97161 0.97035 0.96923 0.96828 0.96753 0.96697 0.96663 0.96650
0.240  0.98259 0.98213 0.98139 0.98040 0.97921 0.97785 0.97638 0.97485 0.97331 0.97180 0.97037 0.96906 0.96789 0.96690 0.96611 0.96553 0.96518 0.96504
0.245  0.98183 0.98135 0.98059 0.97955 0.97831 0.97690 0.97536 0.97377 0.97216 0.97059 0.96910 0.96773 0.96652 0.96549 0.96466 0.96406 0.96369 0.96357
0.250  0.98105 0.98056 0.97976 0.97869 0.97739 0.97592 0.97432 0.97267 0.97099 0.96936 0.96780 0.96638 0.96511 0.96404 0.96318 0.96256 0.96218 0.96205
0.255  0.98026 0.97975 0.97892 0.97780 0.97645 0.97492 0.97326 0.97153 0.96979 0.96809 0.96648 0.96500 0.96368 0.96257 0.96167 0.96102 0.96063 0.96049
0.260  0.97945 0.97892 0.97805 0.97689 0.97549 0.97390 0.97218 0.97038 0.96857 0.96680 0.96513 0.96359 0.96222 0.96106 0.96013 0.95945 0.95904 0.95890
0.265  0.97862 0.97807 0.97717 0.97597 0.97451 0.97285 0.97107 0.96920 0.96732 0.96548 0.96375 0.96214 0.96073 0.95952 0.95856 0.95786 0.95743 0.95727
0.270  0.97777 0.97720 0.97627 0.97502 0.97351 0.97178 0.96994 0.96800 0.96605 0.96414 0.96234 0.96067 0.95920 0.95795 0.95695 0.95622 0.95578 0.95561
0.275  0.97691 0.97631 0.97535 0.97405 0.97248 0.97070 0.96878 0.96677 0.96474 0.96277 0.96090 0.95917 0.95765 0.95635 0.95531 0.95456 0.95410 0.95392
0.280  0.97602 0.97540 0.97440 0.97306 0.97144 0.96959 0.96759 0.96552 0.96341 0.96137 0.95943 0.95764 0.95606 0.95472 0.95364 0.95286 0.95238 0.95223
0.285  0.97512 0.97448 0.97344 0.97205 0.97037 0.96846 0.96639 0.96424 0.96206 0.95995 0.95793 0.95609 0.95444 0.95305 0.95194 0.95113 0.95063 0.95047
0.290  0.97420 0.97353 0.97246 0.97102 0.96928 0.96730 0.96516 0.96293 0.96068 0.95849 0.95641 0.95450 0.95280 0.95136 0.95021 0.94936 0.94885 0.94868
0.295  0.97326 0.97257 0.97145 0.96997 0.96817 0.96613 0.96391 0.96160 0.95928 0.95700 0.95485 0.95288 0.95112 0.94963 0.94844 0.94757 0.94704 0.94685
0.300  0.97230 0.97158 0.97043 0.96889 0.96703 0.96492 0.96263 0.96024 0.95784 0.95549 0.95327 0.95122 0.94941 0.94787 0.94664 0.94574 0.94519 0.94499
0.305  0.97132 0.97058 0.96939 0.96780 0.96588 0.96369 0.96133 0.95886 0.95639 0.95395 0.95166 0.94954 0.94767 0.94608 0.94480 0.94388 0.94331 0.94310
0.310  0.97032 0.96956 0.96833 0.96669 0.96470 0.96244 0.96000 0.95746 0.95489 0.95239 0.95001 0.94783 0.94590 0.94425 0.94294 0.94198 0.94139 0.94117
0.315  0.96930 0.96851 0.96725 0.96555 0.96350 0.96117 0.95864 0.95603 0.95337 0.95079 0.94834 0.94609 0.94409 0.94239 0.94104 0.94005 0.93944 0.93924
0.320  0.96826 0.96745 0.96614 0.96440 0.96228 0.95987 0.95727 0.95457 0.95183 0.94917 0.94664 0.94432 0.94225 0.94050 0.93910 0.93808 0.93746 0.93725
0.325  0.96720 0.96636 0.96502 0.96322 0.96104 0.95856 0.95587 0.95307 0.95026 0.94750 0.94491 0.94251 0.94038 0.93858 0.93713 0.93608 0.93544 0.93522
0.330  0.96612 0.96526 0.96387 0.96201 0.95977 0.95721 0.95444 0.95156 0.94867 0.94582 0.94314 0.94067 0.93848 0.93663 0.93514 0.93405 0.93339 0.93316
0.335  0.96502 0.96413 0.96270 0.96079 0.95847 0.95584 0.95299 0.95002 0.94704 0.94412 0.94135 0.93880 0.93655 0.93463 0.93310 0.93198 0.93130 0.93106
0.340  0.96389 0.96298 0.96151 0.95953 0.95714 0.95443 0.95151 0.94846 0.94537 0.94238 0.93952 0.93691 0.93458 0.93261 0.93103 0.92988 0.92918 0.92892
0.345  0.96275 0.96181 0.96030 0.95826 0.95581 0.95302 0.95000 0.94686 0.94369 0.94061 0.93766 0.93498 0.93258 0.93055 0.92893 0.92774 0.92702 0.92678
0.350  0.96159 0.96062 0.95905 0.95697 0.95444 0.95157 0.94846 0.94524 0.94198 0.93880 0.93578 0.93301 0.93055 0.92846 0.92679 0.92557 0.92483 0.92458
0.355  0.96040 0.95941 0.95780 0.95565 0.95306 0.95011 0.94691 0.94358 0.94024 0.93696 0.93387 0.93101 0.92848 0.92634 0.92462 0.92337 0.92261 0.92234
0.360  0.95919 0.95817 0.95652 0.95431 0.95165 0.94861 0.94533 0.94190 0.93847 0.93510 0.93192 0.92898 0.92639 0.92418 0.92241 0.92112 0.92034 0.92006
0.365  0.95796 0.95692 0.95522 0.95295 0.95021 0.94709 0.94372 0.94020 0.93666 0.93321 0.92993 0.92692 0.92426 0.92198 0.92017 0.91885 0.91804 0.91775
0.370  0.95671 0.95563 0.95389 0.95156 0.94874 0.94553 0.94208 0.93847 0.93483 0.93129 0.92792 0.92483 0.92208 0.91976 0.91790 0.91654 0.91571 0.91543
0.375  0.95543 0.95433 0.95254 0.95015 0.94724 0.94396 0.94039 0.93671 0.93297 0.92934 0.92588 0.92271 0.91988 0.91750 0.91558 0.91419 0.91334 0.91305
0.380  0.95414 0.95299 0.95117 0.94870 0.94573 0.94236 0.93870 0.93491 0.93109 0.92734 0.92380 0.92054 0.91765 0.91520 0.91323 0.91180 0.91093 0.91063
0.385  0.95282 0.95164 0.94977 0.94724 0.94419 0.94073 0.93699 0.93308 0.92917 0.92532 0.92169 0.91834 0.91538 0.91286 0.91085 0.90938 0.90849 0.90817
0.390  0.95147 0.95027 0.94835 0.94575 0.94263 0.93908 0.93524 0.93123 0.92720 0.92328 0.91954 0.91612 0.91308 0.91049 0.90843 0.90692 0.90601 0.90567
0.395  0.95010 0.94887 0.94690 0.94424 0.94104 0.93740 0.93347 0.92936 0.92522 0.92120 0.91737 0.91386 0.91073 0.90809 0.90597 0.90443 0.90349 0.90317
0.400  0.94871 0.94745 0.94541 0.94271 0.93942 0.93567 0.93164 0.92745 0.92321 0.91907 0.91516 0.91156 0.90836 0.90566 0.90348 0.90190 0.90094 0.90060
0.405  0.94729 0.94600 0.94392 0.94115 0.93776 0.93394 0.92980 0.92549 0.92117 0.91693 0.91292 0.90922 0.90596 0.90318 0.90095 0.89933 0.89834 0.89800
0.410  0.94585 0.94453 0.94239 0.93955 0.93609 0.93218 0.92794 0.92353 0.91910 0.91475 0.91065 0.90686 0.90352 0.90066 0.89839 0.89673 0.89571 0.89535
0.415  0.94438 0.94303 0.94085 0.93792 0.93439 0.93039 0.92605 0.92153 0.91697 0.91255 0.90833 0.90447 0.90103 0.89811 0.89578 0.89408 0.89305 0.89270
0.420  0.94289 0.94151 0.93927 0.93627 0.93267 0.92857 0.92413 0.91950 0.91484 0.91031 0.90599 0.90203 0.89851 0.89553 0.89314 0.89140 0.89034 0.88998
0.425  0.94137 0.93996 0.93767 0.93461 0.93091 0.92669 0.92215 0.91744 0.91267 0.90801 0.90361 0.89955 0.89596 0.89291 0.89046 0.88868 0.88760 0.88722
0.430  0.93983 0.93838 0.93604 0.93291 0.92912 0.92481 0.92017 0.91532 0.91047 0.90570 0.90120 0.89705 0.89337 0.89024 0.88775 0.88593 0.88482 0.88442
0.435  0.93826 0.93678 0.93439 0.93118 0.92729 0.92290 0.91815 0.91320 0.90821 0.90336 0.89874 0.89451 0.89074 0.88755 0.88499 0.88313 0.88199 0.88162
0.440  0.93666 0.93513 0.93268 0.92943 0.92545 0.92097 0.91611 0.91105 0.90595 0.90098 0.89626 0.89193 0.88807 0.88481 0.88220 0.88029 0.87913 0.87874
0.445  0.93504 0.93348 0.93097 0.92763 0.92358 0.91900 0.91403 0.90886 0.90365 0.89855 0.89374 0.88930 0.88538 0.88204 0.87936 0.87742 0.87624 0.87582
0.450  0.93338 0.93179 0.92923 0.92581 0.92168 0.91697 0.91189 0.90661 0.90131 0.89610 0.89119 0.88665 0.88264 0.87922 0.87650 0.87451 0.87330 0.87287
0.455  0.93170 0.93008 0.92747 0.92397 0.91975 0.91494 0.90975 0.90435 0.89891 0.89362 0.88858 0.88396 0.87985 0.87637 0.87359 0.87155 0.87031 0.86990
0.460  0.92999 0.92834 0.92567 0.92210 0.91776 0.91287 0.90758 0.90207 0.89651 0.89110 0.88595 0.88124 0.87704 0.87348 0.87063 0.86856 0.86729 0.86686
0.465  0.92825 0.92656 0.92384 0.92019 0.91577 0.91078 0.90538 0.89975 0.89407 0.88852 0.88329 0.87846 0.87419 0.87056 0.86764 0.86552 0.86424 0.86379
0.470  0.92648 0.92476 0.92198 0.91826 0.91375 0.90864 0.90310 0.89736 0.89160 0.88594 0.88057 0.87566 0.87130 0.86758 0.86462 0.86245 0.86113 0.86067
0.475  0.92469 0.92293 0.92008 0.91627 0.91169 0.90646 0.90083 0.89497 0.88906 0.88331 0.87783 0.87282 0.86835 0.86457 0.86155 0.85933 0.85799 0.85754
0.480  0.92286 0.92107 0.91815 0.91427 0.90959 0.90427 0.89853 0.89254 0.88651 0.88062 0.87506 0.86992 0.86538 0.86153 0.85843 0.85618 0.85481 0.85434
0.485  0.92100 0.91917 0.91620 0.91225 0.90745 0.90204 0.89618 0.89008 0.88393 0.87792 0.87224 0.86700 0.86238 0.85842 0.85528 0.85298 0.85158 0.85109
0.490  0.91911 0.91724 0.91422 0.91019 0.90530 0.89978 0.89377 0.88755 0.88130 0.87518 0.86937 0.86405 0.85931 0.85530 0.85209 0.84974 0.84831 0.84784
0.495  0.91719 0.91527 0.91220 0.90809 0.90311 0.89745 0.89136 0.88501 0.87862 0.87240 0.86648 0.86105 0.85622 0.85213 0.84884 0.84646 0.84500 0.84451
0.500  0.91524 0.91328 0.91016 0.90595 0.90089 0.89512 0.88891 0.88245 0.87593 0.86956 0.86355 0.85799 0.85309 0.84890 0.84557 0.84313 0.84165 0.84113
0.505  0.91325 0.91126 0.90807 0.90377 0.89859 0.89275 0.88640 0.87980 0.87320 0.86671 0.86055 0.85492 0.84989 0.84565 0.84225 0.83976 0.83825 0.83772
0.510  0.91123 0.90921 0.90593 0.90158 0.89630 0.89034 0.88387 0.87715 0.87039 0.86381 0.85754 0.85180 0.84668 0.84235 0.83887 0.83635 0.83481 0.83429
0.515  0.90918 0.90711 0.90378 0.89935 0.89397 0.88787 0.88131 0.87447 0.86758 0.86084 0.85449 0.84861 0.84342 0.83900 0.83547 0.83290 0.83133 0.83078
0.520  0.90709 0.90499 0.90159 0.89708 0.89161 0.88540 0.87871 0.87174 0.86473 0.85787 0.85136 0.84541 0.84010 0.83562 0.83202 0.82939 0.82780 0.82723
0.525  0.90496 0.90283 0.89937 0.89474 0.88916 0.88288 0.87603 0.86895 0.86180 0.85485 0.84823 0.84216 0.83676 0.83219 0.82852 0.82585 0.82422 0.82367
0.530  0.90280 0.90063 0.89711 0.89240 0.88673 0.88028 0.87336 0.86615 0.85887 0.85176 0.84505 0.83885 0.83337 0.82870 0.82498 0.82226 0.82061 0.82003
0.535  0.90061 0.89837 0.89482 0.89002 0.88425 0.87770 0.87065 0.86330 0.85590 0.84866 0.84180 0.83552 0.82992 0.82519 0.82140 0.81862 0.81694 0.81635
0.540  0.89837 0.89610 0.89245 0.88761 0.88173 0.87507 0.86784 0.86037 0.85284 0.84552 0.83854 0.83214 0.82645 0.82163 0.81775 0.81494 0.81323 0.81265
0.545  0.89609 0.89379 0.89008 0.88515 0.87913 0.87240 0.86506 0.85745 0.84979 0.84230 0.83523 0.82870 0.82293 0.81800 0.81408 0.81122 0.80947 0.80887
0.550  0.89378 0.89144 0.88767 0.88262 0.87654 0.86964 0.86222 0.85449 0.84669 0.83907 0.83184 0.82523 0.81934 0.81435 0.81036 0.80744 0.80567 0.80507
0.555  0.89143 0.88905 0.88522 0.88008 0.87391 0.86689 0.85929 0.85143 0.84350 0.83580 0.82845 0.82169 0.81573 0.81065 0.80658 0.80362 0.80181 0.80120
0.560  0.88904 0.88662 0.88273 0.87751 0.87123 0.86409 0.85637 0.84838 0.84032 0.83244 0.82501 0.81814 0.81207 0.80689 0.80276 0.79975 0.79791 0.79727
0.565  0.88660 0.88415 0.88016 0.87489 0.86846 0.86120 0.85341 0.84528 0.83709 0.82908 0.82148 0.81454 0.80834 0.80310 0.79889 0.79583 0.79397 0.79334
0.570  0.88413 0.88164 0.87758 0.87218 0.86569 0.85832 0.85034 0.84209 0.83377 0.82563 0.81795 0.81085 0.80459 0.79924 0.79498 0.79186 0.78997 0.78931
0.575  0.88162 0.87906 0.87496 0.86948 0.86289 0.85540 0.84729 0.83890 0.83045 0.82217 0.81433 0.80716 0.80076 0.79535 0.79101 0.78784 0.78592 0.78524
0.580  0.87906 0.87646 0.87230 0.86673 0.85998 0.85237 0.84420 0.83561 0.82702 0.81867 0.81070 0.80338 0.79691 0.79141 0.78699 0.78378 0.78182 0.78115
0.585  0.87645 0.87382 0.86959 0.86394 0.85709 0.84936 0.84099 0.83233 0.82361 0.81508 0.80703 0.79958 0.79301 0.78740 0.78293 0.77966 0.77767 0.77698
0.590  0.87380 0.87113 0.86680 0.86105 0.85414 0.84630 0.83780 0.82901 0.82015 0.81148 0.80326 0.79574 0.78903 0.78336 0.77880 0.77549 0.77347 0.77279
0.595  0.87110 0.86839 0.86400 0.85816 0.85115 0.84312 0.83456 0.82557 0.81658 0.80778 0.79949 0.79181 0.78504 0.77925 0.77464 0.77127 0.76922 0.76851
0.600  0.86836 0.86561 0.86115 0.85523 0.84805 0.83997 0.83121 0.82215 0.81302 0.80409 0.79561 0.78787 0.78095 0.77511 0.77042 0.76699 0.76492 0.76422
0.605  0.86557 0.86277 0.85825 0.85225 0.84497 0.83676 0.82787 0.81867 0.80935 0.80034 0.79174 0.78383 0.77685 0.77089 0.76614 0.76267 0.76056 0.75984
0.610  0.86272 0.85986 0.85531 0.84916 0.84183 0.83344 0.82448 0.81509 0.80569 0.79649 0.78776 0.77978 0.77266 0.76664 0.76182 0.75829 0.75615 0.75540
0.615  0.85982 0.85693 0.85227 0.84608 0.83858 0.83013 0.82098 0.81152 0.80197 0.79264 0.78378 0.77564 0.76846 0.76234 0.75743 0.75386 0.75168 0.75094
0.620  0.85687 0.85394 0.84922 0.84294 0.83534 0.82677 0.81749 0.80782 0.79814 0.78868 0.77974 0.77149 0.76416 0.75796 0.75300 0.74936 0.74716 0.74640
0.625  0.85387 0.85091 0.84611 0.83973 0.83204 0.82328 0.81387 0.80414 0.79432 0.78472 0.77561 0.76725 0.75984 0.75355 0.74849 0.74482 0.74259 0.74183
0.630  0.85082 0.84781 0.84296 0.83645 0.82863 0.81982 0.81027 0.80033 0.79038 0.78065 0.77146 0.76297 0.75546 0.74906 0.74396 0.74022 0.73795 0.73717
0.635  0.84771 0.84466 0.83970 0.83315 0.82522 0.81623 0.80661 0.79654 0.78645 0.77658 0.76721 0.75864 0.75100 0.74454 0.73934 0.73556 0.73326 0.73248
0.640  0.84454 0.84143 0.83643 0.82980 0.82176 0.81264 0.80283 0.79268 0.78239 0.77239 0.76295 0.75422 0.74651 0.73993 0.73468 0.73084 0.72851 0.72771
0.645  0.84132 0.83816 0.83310 0.82632 0.81817 0.80900 0.79906 0.78871 0.77834 0.76820 0.75858 0.74978 0.74193 0.73529 0.72995 0.72607 0.72371 0.72290
0.650  0.83804 0.83484 0.82971 0.82285 0.81460 0.80522 0.79515 0.78474 0.77416 0.76389 0.75421 0.74524 0.73731 0.73056 0.72518 0.72123 0.71884 0.71801
0.655  0.83469 0.83145 0.82624 0.81931 0.81088 0.80146 0.79126 0.78063 0.77000 0.75959 0.74972 0.74064 0.73262 0.72580 0.72032 0.71634 0.71391 0.71309
0.660  0.83128 0.82800 0.82270 0.81565 0.80718 0.79756 0.78723 0.77655 0.76569 0.75516 0.74522 0.73602 0.72786 0.72096 0.71543 0.71137 0.70892 0.70807
0.665  0.82780 0.82449 0.81912 0.81199 0.80341 0.79368 0.78322 0.77231 0.76140 0.75073 0.74060 0.73129 0.72307 0.71604 0.71045 0.70636 0.70387 0.70302
0.670  0.82426 0.82087 0.81548 0.80826 0.79951 0.78972 0.77905 0.76810 0.75697 0.74617 0.73597 0.72655 0.71818 0.71110 0.70542 0.70127 0.69875 0.69787
0.675  0.82064 0.81723 0.81171 0.80440 0.79561 0.78563 0.77491 0.76373 0.75255 0.74162 0.73123 0.72169 0.71326 0.70606 0.70032 0.69613 0.69357 0.69270
0.680  0.81696 0.81351 0.80793 0.80053 0.79164 0.78154 0.77061 0.75939 0.74799 0.73692 0.72642 0.71681 0.70823 0.70098 0.69514 0.69091 0.68832 0.68746
0.685  0.81321 0.80972 0.80408 0.79660 0.78752 0.77730 0.76633 0.75489 0.74344 0.73223 0.72160 0.71182 0.70318 0.69581 0.68993 0.68562 0.68301 0.68211
0.690  0.80938 0.80586 0.80016 0.79252 0.78341 0.77308 0.76188 0.75040 0.73873 0.72740 0.71665 0.70681 0.69803 0.69059 0.68462 0.68028 0.67763 0.67674
0.695  0.80548 0.80188 0.79610 0.78843 0.77915 0.76869 0.75746 0.74575 0.73403 0.72256 0.71169 0.70168 0.69279 0.68529 0.67926 0.67485 0.67218 0.67126
0.700  0.80150 0.79786 0.79202 0.78427 0.77489 0.76431 0.75286 0.74111 0.72918 0.71759 0.70659 0.69647 0.68754 0.67990 0.67382 0.66937 0.66666 0.66574
0.705  0.79744 0.79376 0.78786 0.77996 0.77046 0.75977 0.74829 0.73632 0.72431 0.71254 0.70142 0.69125 0.68217 0.67448 0.66830 0.66381 0.66107 0.66015
0.710  0.79330 0.78958 0.78356 0.77564 0.76604 0.75524 0.74354 0.73144 0.71933 0.70749 0.69624 0.68590 0.67672 0.66896 0.66273 0.65817 0.65541 0.65446
0.715  0.78906 0.78531 0.77924 0.77116 0.76154 0.75053 0.73880 0.72657 0.71425 0.70228 0.69092 0.68047 0.67124 0.66335 0.65707 0.65247 0.64967 0.64872
0.720  0.78473 0.78092 0.77482 0.76667 0.75687 0.74583 0.73389 0.72153 0.70917 0.69699 0.68552 0.67502 0.66564 0.65771 0.65132 0.64669 0.64386 0.64288
0.725  0.78032 0.77647 0.77031 0.76209 0.75219 0.74095 0.72898 0.71650 0.70392 0.69171 0.68010 0.66943 0.65996 0.65195 0.64553 0.64082 0.63797 0.63699
0.730  0.77581 0.77194 0.76566 0.75734 0.74734 0.73608 0.72389 0.71129 0.69859 0.68625 0.67454 0.66376 0.65425 0.64611 0.63963 0.63489 0.63200 0.63102
0.735  0.77121 0.76730 0.76097 0.75257 0.74248 0.73102 0.71881 0.70599 0.69326 0.68071 0.66889 0.65807 0.64841 0.64023 0.63365 0.62887 0.62596 0.62498
0.740  0.76651 0.76252 0.75618 0.74763 0.73743 0.72596 0.71354 0.70069 0.68774 0.67517 0.66323 0.65224 0.64248 0.63423 0.62759 0.62277 0.61983 0.61881
0.745  0.76171 0.75768 0.75123 0.74266 0.73238 0.72070 0.70816 0.69521 0.68214 0.66945 0.65740 0.64631 0.63652 0.62815 0.62147 0.61658 0.61361 0.61260
0.750  0.75679 0.75274 0.74623 0.73759 0.72713 0.71545 0.70280 0.68962 0.67653 0.66364 0.65148 0.64030 0.63042 0.62197 0.61524 0.61032 0.60731 0.60630
0.755  0.75177 0.74768 0.74107 0.73233 0.72187 0.70999 0.69723 0.68404 0.67073 0.65782 0.64554 0.63426 0.62423 0.61573 0.60892 0.60396 0.60094 0.59988
0.760  0.74662 0.74247 0.73584 0.72705 0.71640 0.70441 0.69155 0.67825 0.66483 0.65181 0.63944 0.62806 0.61795 0.60940 0.60251 0.59751 0.59446 0.59341
0.765  0.74135 0.73718 0.73050 0.72156 0.71092 0.69884 0.68587 0.67235 0.65893 0.64571 0.63324 0.62176 0.61157 0.60295 0.59601 0.59097 0.58790 0.58685
0.770  0.73596 0.73177 0.72497 0.71604 0.70522 0.69304 0.67997 0.66645 0.65282 0.63949 0.62693 0.61536 0.60515 0.59641 0.58945 0.58434 0.58124 0.58019
0.775  0.73045 0.72623 0.71939 0.71031 0.69940 0.68723 0.67395 0.66034 0.64661 0.63326 0.62052 0.60886 0.59858 0.58977 0.58276 0.57761 0.57449 0.57343
0.780  0.72481 0.72051 0.71367 0.70454 0.69356 0.68120 0.66793 0.65410 0.64027 0.62684 0.61407 0.60233 0.59190 0.58303 0.57597 0.57080 0.56764 0.56658
0.785  0.71903 0.71470 0.70776 0.69854 0.68748 0.67503 0.66167 0.64774 0.63382 0.62030 0.60745 0.59562 0.58512 0.57619 0.56907 0.56387 0.56069 0.55959
0.790  0.71310 0.70875 0.70177 0.69250 0.68137 0.66884 0.65528 0.64138 0.62735 0.61364 0.60071 0.58880 0.57823 0.56926 0.56207 0.55684 0.55364 0.55254
0.795  0.70702 0.70265 0.69556 0.68622 0.67501 0.66241 0.64887 0.63477 0.62066 0.60686 0.59385 0.58187 0.57122 0.56222 0.55497 0.54970 0.54648 0.54537
0.800  0.70077 0.69635 0.68927 0.67988 0.66860 0.65583 0.64221 0.62803 0.61384 0.59995 0.58686 0.57481 0.56411 0.55505 0.54775 0.54245 0.53922 0.53810
0.805  0.69437 0.68993 0.68282 0.67330 0.66197 0.64920 0.63541 0.62115 0.60688 0.59291 0.57975 0.56764 0.55687 0.54777 0.54042 0.53509 0.53184 0.53072
0.810  0.68780 0.68335 0.67614 0.66665 0.65515 0.64234 0.62846 0.61412 0.59978 0.58574 0.57252 0.56034 0.54951 0.54036 0.53298 0.52762 0.52434 0.52322
0.815  0.68106 0.67654 0.66935 0.65973 0.64829 0.63529 0.62135 0.60704 0.59253 0.57844 0.56514 0.55290 0.54203 0.53283 0.52541 0.52002 0.51673 0.51560
0.820  0.67413 0.66960 0.66231 0.65273 0.64114 0.62808 0.61420 0.59973 0.58514 0.57098 0.55763 0.54534 0.53441 0.52517 0.51772 0.51230 0.50900 0.50786
0.825  0.66701 0.66247 0.65516 0.64546 0.63381 0.62081 0.60676 0.59224 0.57759 0.56338 0.54998 0.53763 0.52666 0.51733 0.50990 0.50446 0.50113 0.49999
0.830  0.65966 0.65508 0.64773 0.63798 0.62639 0.61326 0.59915 0.58458 0.56988 0.55562 0.54217 0.52978 0.51877 0.50941 0.50194 0.49646 0.49314 0.49200
0.835  0.65212 0.64753 0.64017 0.63041 0.61869 0.60551 0.59136 0.57674 0.56200 0.54769 0.53421 0.52178 0.51074 0.50134 0.49385 0.48835 0.48501 0.48386
0.840  0.64436 0.63977 0.63232 0.62252 0.61077 0.59755 0.58337 0.56872 0.55394 0.53960 0.52608 0.51363 0.50255 0.49313 0.48558 0.48009 0.47675 0.47559
0.845  0.63636 0.63171 0.62431 0.61450 0.60264 0.58939 0.57518 0.56051 0.54570 0.53134 0.51779 0.50522 0.49417 0.48477 0.47720 0.47170 0.46834 0.46721
0.850  0.62812 0.62347 0.61599 0.60617 0.59439 0.58101 0.56679 0.55209 0.53727 0.52289 0.50922 0.49674 0.48563 0.47624 0.46866 0.46315 0.45978 0.45864
0.855  0.61961 0.61497 0.60750 0.59758 0.58579 0.57240 0.55817 0.54347 0.52864 0.51424 0.50057 0.48807 0.47696 0.46750 0.45996 0.45442 0.45106 0.44991
0.860  0.61081 0.60614 0.59866 0.58883 0.57694 0.56367 0.54932 0.53462 0.51979 0.50540 0.49172 0.47922 0.46811 0.45864 0.45106 0.44555 0.44218 0.44102
0.865  0.60173 0.59708 0.58961 0.57971 0.56782 0.55457 0.54022 0.52553 0.51072 0.49623 0.48267 0.47009 0.45899 0.44960 0.44202 0.43651 0.43314 0.43200
0.870  0.59235 0.58771 0.58019 0.57029 0.55842 0.54519 0.53087 0.51608 0.50130 0.48695 0.47331 0.46085 0.44976 0.44032 0.43280 0.42726 0.42391 0.42276
0.875  0.58265 0.57797 0.57053 0.56057 0.54872 0.53553 0.52125 0.50649 0.49175 0.47743 0.46383 0.45139 0.44032 0.43090 0.42334 0.41785 0.41450 0.41334
0.880  0.57259 0.56794 0.56046 0.55063 0.53883 0.52557 0.51133 0.49663 0.48194 0.46766 0.45411 0.44162 0.43060 0.42121 0.41373 0.40822 0.40489 0.40376
0.885  0.56214 0.55749 0.55011 0.54024 0.52849 0.51528 0.50111 0.48648 0.47185 0.45753 0.44404 0.43170 0.42072 0.41137 0.40387 0.39842 0.39508 0.39394
0.890  0.55133 0.54671 0.53930 0.52947 0.51779 0.50465 0.49056 0.47589 0.46135 0.44723 0.43381 0.42144 0.41053 0.40123 0.39382 0.38836 0.38506 0.38394
0.895  0.54009 0.53551 0.52809 0.51832 0.50672 0.49354 0.47955 0.46510 0.45066 0.43652 0.42319 0.41101 0.40008 0.39091 0.38350 0.37810 0.37480 0.37367
0.900  0.52839 0.52381 0.51652 0.50684 0.49523 0.48217 0.46829 0.45396 0.43951 0.42561 0.41238 0.40020 0.38945 0.38028 0.37293 0.36759 0.36432 0.36321
0.905  0.51621 0.51169 0.50440 0.49481 0.48331 0.47037 0.45663 0.44231 0.42813 0.41424 0.40116 0.38909 0.37845 0.36938 0.36209 0.35680 0.35357 0.35245
0.910  0.50349 0.49899 0.49177 0.48229 0.47092 0.45813 0.44442 0.43039 0.41625 0.40252 0.38959 0.37775 0.36715 0.35818 0.35102 0.34575 0.34255 0.34145
0.915  0.49022 0.48580 0.47868 0.46924 0.45802 0.44540 0.43188 0.41791 0.40408 0.39053 0.37765 0.36599 0.35551 0.34667 0.33961 0.33440 0.33125 0.33017
0.920  0.47634 0.47194 0.46492 0.45562 0.44457 0.43203 0.41883 0.40508 0.39134 0.37800 0.36543 0.35384 0.34353 0.33482 0.32786 0.32274 0.31963 0.31854
0.925  0.46179 0.45748 0.45052 0.44138 0.43042 0.41821 0.40512 0.39162 0.37812 0.36503 0.35268 0.34130 0.33117 0.32261 0.31578 0.31073 0.30768 0.30662
0.930  0.44649 0.44224 0.43549 0.42646 0.41572 0.40377 0.39095 0.37771 0.36438 0.35156 0.33947 0.32832 0.31839 0.31000 0.30331 0.29837 0.29537 0.29433
0.935  0.43040 0.42626 0.41962 0.41079 0.40031 0.38852 0.37601 0.36309 0.35018 0.33755 0.32575 0.31486 0.30517 0.29697 0.29039 0.28560 0.28267 0.28164
0.940  0.41342 0.40936 0.40288 0.39430 0.38410 0.37264 0.36035 0.34779 0.33524 0.32295 0.31146 0.30079 0.29144 0.28347 0.27705 0.27239 0.26952 0.26853
0.945  0.39546 0.39153 0.38520 0.37689 0.36690 0.35580 0.34401 0.33174 0.31959 0.30769 0.29648 0.28623 0.27717 0.26938 0.26322 0.25866 0.25590 0.25493
0.950  0.37636 0.37256 0.36645 0.35844 0.34883 0.33814 0.32668 0.31485 0.30304 0.29169 0.28089 0.27101 0.26221 0.25477 0.24878 0.24442 0.24174 0.24081
0.955  0.35603 0.35240 0.34657 0.33883 0.32964 0.31930 0.30833 0.29701 0.28571 0.27475 0.26442 0.25498 0.24656 0.23944 0.23372 0.22955 0.22700 0.22612
0.960  0.33426 0.33077 0.32523 0.31789 0.30906 0.29925 0.28884 0.27810 0.26737 0.25696 0.24715 0.23818 0.23019 0.22336 0.21797 0.21397 0.21155 0.21071
0.965  0.31080 0.30755 0.30230 0.29532 0.28711 0.27788 0.26800 0.25791 0.24773 0.23796 0.22875 0.22033 0.21282 0.20646 0.20133 0.19758 0.19530 0.19449
0.970  0.28539 0.28235 0.27747 0.27100 0.26330 0.25475 0.24559 0.23614 0.22680 0.21774 0.20912 0.20132 0.19435 0.18844 0.18370 0.18021 0.17809 0.17734
0.975  0.25761 0.25481 0.25036 0.24446 0.23746 0.22959 0.22126 0.21266 0.20407 0.19583 0.18799 0.18088 0.17454 0.16913 0.16481 0.16166 0.15972 0.15906
0.980  0.22684 0.22436 0.22038 0.21514 0.20887 0.20189 0.19442 0.18680 0.17919 0.17190 0.16494 0.15859 0.15298 0.14822 0.14438 0.14157 0.13985 0.13927
0.985  0.19212 0.19001 0.18661 0.18210 0.17675 0.17082 0.16447 0.15791 0.15145 0.14524 0.13934 0.13393 0.12916 0.12507 0.12181 0.11944 0.11796 0.11744
0.990  0.15175 0.15006 0.14736 0.14380 0.13953 0.13478 0.12977 0.12460 0.11950 0.11455 0.10990 0.10564 0.10187 0.09865 0.09608 0.09420 0.09304 0.09264
0.995  0.10148 0.10036 0.09855 0.09615 0.09331 0.09017 0.08681 0.08339 0.08002 0.07671 0.07364 0.07083 0.06834 0.06621 0.06450 0.06326 0.06249 0.06219
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e080.dat <==
# alpha = -0.25 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993
0.015  0.99993 0.99992 0.99992 0.99992 0.99991 0.99991 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99986 0.99986 0.99986 0.99985 0.99985 0.99985
0.020  0.99987 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99976 0.99975 0.99975 0.99974 0.99974 0.99974
0.025  0.99979 0.99979 0.99978 0.99977 0.99976 0.99974 0.99972 0.99971 0.99969 0.99967 0.99965 0.99964 0.99962 0.99961 0.99960 0.99960 0.99959 0.99959
0.030  0.99970 0.99970 0.99968 0.99967 0.99965 0.99963 0.99960 0.99958 0.99955 0.99952 0.99950 0.99948 0.99946 0.99944 0.99943 0.99942 0.99941 0.99941
0.035  0.99960 0.99959 0.99957 0.99955 0.99952 0.99949 0.99946 0.99942 0.99939 0.99935 0.99932 0.99929 0.99926 0.99924 0.99922 0.99921 0.99920 0.99920
0.040  0.99947 0.99946 0.99944 0.99941 0.99937 0.99933 0.99929 0.99925 0.99920 0.99915 0.99911 0.99907 0.99904 0.99901 0.99898 0.99897 0.99896 0.99895
0.045  0.99933 0.99932 0.99929 0.99925 0.99921 0.99916 0.99910 0.99904 0.99899 0.99893 0.99888 0.99883 0.99878 0.99874 0.99872 0.99869 0.99868 0.99867
0.050  0.99918 0.99916 0.99912 0.99908 0.99902 0.99896 0.99889 0.99882 0.99875 0.99868 0.99861 0.99855 0.99850 0.99845 0.99841 0.99839 0.99837 0.99836
0.055  0.99900 0.99898 0.99894 0.99888 0.99882 0.99874 0.99866 0.99857 0.99849 0.99840 0.99832 0.99825 0.99818 0.99812 0.99808 0.99805 0.99803 0.99802
0.060  0.99882 0.99879 0.99874 0.99867 0.99859 0.99850 0.99840 0.99830 0.99820 0.99810 0.99800 0.99791 0.99783 0.99777 0.99772 0.99768 0.99765 0.99764
0.065  0.99861 0.99857 0.99852 0.99844 0.99835 0.99824 0.99813 0.99801 0.99788 0.99777 0.99765 0.99755 0.99746 0.99738 0.99732 0.99727 0.99724 0.99723
0.070  0.99839 0.99835 0.99828 0.99819 0.99808 0.99796 0.99783 0.99769 0.99755 0.99741 0.99728 0.99716 0.99705 0.99696 0.99689 0.99684 0.99680 0.99679
0.075  0.99815 0.99810 0.99802 0.99792 0.99780 0.99766 0.99750 0.99734 0.99718 0.99703 0.99688 0.99674 0.99662 0.99651 0.99643 0.99637 0.99633 0.99631
0.080  0.99789 0.99784 0.99775 0.99763 0.99749 0.99733 0.99716 0.99698 0.99679 0.99661 0.99644 0.99629 0.99615 0.99603 0.99594 0.99587 0.99582 0.99580
0.085  0.99762 0.99756 0.99746 0.99733 0.99717 0.99699 0.99679 0.99659 0.99638 0.99618 0.99598 0.99581 0.99565 0.99552 0.99541 0.99533 0.99528 0.99526
0.090  0.99733 0.99726 0.99715 0.99700 0.99683 0.99662 0.99640 0.99617 0.99594 0.99571 0.99550 0.99530 0.99512 0.99497 0.99485 0.99477 0.99471 0.99469
0.095  0.99702 0.99695 0.99682 0.99666 0.99646 0.99624 0.99599 0.99573 0.99548 0.99522 0.99498 0.99476 0.99457 0.99440 0.99427 0.99417 0.99411 0.99408
0.100  0.99670 0.99661 0.99648 0.99630 0.99608 0.99583 0.99556 0.99527 0.99499 0.99471 0.99444 0.99419 0.99398 0.99379 0.99364 0.99354 0.99347 0.99344
0.105  0.99636 0.99627 0.99612 0.99592 0.99567 0.99540 0.99510 0.99479 0.99447 0.99416 0.99387 0.99360 0.99336 0.99315 0.99299 0.99287 0.99280 0.99276
0.110  0.99600 0.99590 0.99574 0.99552 0.99525 0.99495 0.99462 0.99427 0.99393 0.99359 0.99327 0.99297 0.99271 0.99249 0.99231 0.99218 0.99210 0.99206
0.115  0.99563 0.99552 0.99534 0.99510 0.99481 0.99447 0.99412 0.99374 0.99336 0.99299 0.99264 0.99232 0.99203 0.99178 0.99159 0.99145 0.99136 0.99132
0.120  0.99524 0.99511 0.99492 0.99466 0.99434 0.99398 0.99359 0.99318 0.99277 0.99237 0.99198 0.99163 0.99132 0.99105 0.99084 0.99068 0.99059 0.99054
0.125  0.99483 0.99470 0.99449 0.99420 0.99386 0.99347 0.99304 0.99260 0.99215 0.99171 0.99130 0.99092 0.99058 0.99029 0.99006 0.98989 0.98979 0.98974
0.130  0.99440 0.99426 0.99403 0.99372 0.99335 0.99293 0.99247 0.99199 0.99151 0.99103 0.99058 0.99017 0.98980 0.98949 0.98924 0.98906 0.98895 0.98892
0.135  0.99396 0.99381 0.99356 0.99323 0.99283 0.99237 0.99188 0.99136 0.99084 0.99033 0.98984 0.98940 0.98900 0.98867 0.98840 0.98820 0.98808 0.98804
0.140  0.99350 0.99333 0.99307 0.99271 0.99228 0.99179 0.99126 0.99070 0.99014 0.98959 0.98907 0.98859 0.98817 0.98781 0.98752 0.98731 0.98718 0.98714
0.145  0.99302 0.99284 0.99256 0.99218 0.99172 0.99119 0.99062 0.99002 0.98942 0.98883 0.98827 0.98776 0.98730 0.98692 0.98661 0.98638 0.98624 0.98619
0.150  0.99252 0.99234 0.99203 0.99162 0.99113 0.99056 0.98996 0.98932 0.98868 0.98804 0.98745 0.98690 0.98641 0.98599 0.98566 0.98542 0.98527 0.98522
0.155  0.99201 0.99181 0.99149 0.99105 0.99052 0.98992 0.98927 0.98859 0.98790 0.98723 0.98659 0.98600 0.98548 0.98504 0.98468 0.98443 0.98427 0.98421
0.160  0.99148 0.99127 0.99092 0.99046 0.98990 0.98925 0.98856 0.98783 0.98710 0.98638 0.98571 0.98508 0.98453 0.98405 0.98368 0.98340 0.98323 0.98317
0.165  0.99093 0.99070 0.99034 0.98984 0.98925 0.98856 0.98783 0.98705 0.98628 0.98551 0.98479 0.98413 0.98354 0.98304 0.98263 0.98234 0.98216 0.98210
0.170  0.99037 0.99012 0.98974 0.98921 0.98858 0.98785 0.98707 0.98625 0.98543 0.98462 0.98385 0.98314 0.98252 0.98199 0.98156 0.98125 0.98106 0.98099
0.175  0.98978 0.98953 0.98911 0.98856 0.98789 0.98712 0.98629 0.98542 0.98455 0.98369 0.98288 0.98213 0.98147 0.98090 0.98045 0.98012 0.97992 0.97984
0.180  0.98918 0.98891 0.98847 0.98788 0.98717 0.98636 0.98548 0.98457 0.98364 0.98274 0.98188 0.98109 0.98039 0.97979 0.97931 0.97896 0.97875 0.97867
0.185  0.98856 0.98827 0.98781 0.98719 0.98644 0.98559 0.98466 0.98369 0.98271 0.98176 0.98085 0.98001 0.97927 0.97864 0.97814 0.97777 0.97754 0.97745
0.190  0.98792 0.98762 0.98713 0.98648 0.98569 0.98478 0.98381 0.98278 0.98175 0.98075 0.97979 0.97891 0.97813 0.97746 0.97693 0.97654 0.97631 0.97621
0.195  0.98726 0.98695 0.98643 0.98575 0.98491 0.98396 0.98293 0.98186 0.98077 0.97971 0.97870 0.97777 0.97695 0.97625 0.97569 0.97528 0.97503 0.97495
0.200  0.98659 0.98625 0.98572 0.98499 0.98411 0.98311 0.98203 0.98090 0.97976 0.97864 0.97758 0.97661 0.97574 0.97501 0.97442 0.97399 0.97372 0.97364
0.205  0.98590 0.98554 0.98498 0.98422 0.98330 0.98225 0.98111 0.97992 0.97872 0.97755 0.97643 0.97541 0.97450 0.97373 0.97311 0.97266 0.97238 0.97229
0.210  0.98518 0.98481 0.98422 0.98342 0.98246 0.98135 0.98016 0.97891 0.97766 0.97643 0.97526 0.97419 0.97323 0.97242 0.97177 0.97130 0.97101 0.97091
0.215  0.98445 0.98407 0.98344 0.98261 0.98159 0.98044 0.97919 0.97788 0.97657 0.97528 0.97405 0.97293 0.97193 0.97108 0.97040 0.96990 0.96960 0.96949
0.220  0.98370 0.98330 0.98264 0.98177 0.98071 0.97950 0.97819 0.97682 0.97545 0.97410 0.97282 0.97164 0.97059 0.96970 0.96899 0.96847 0.96815 0.96804
0.225  0.98293 0.98251 0.98183 0.98091 0.97981 0.97854 0.97717 0.97574 0.97430 0.97289 0.97155 0.97032 0.96922 0.96829 0.96755 0.96700 0.96667 0.96655
0.230  0.98214 0.98170 0.98099 0.98003 0.97888 0.97756 0.97613 0.97463 0.97313 0.97165 0.97025 0.96897 0.96782 0.96685 0.96607 0.96551 0.96516 0.96503
0.235  0.98134 0.98088 0.98013 0.97913 0.97793 0.97655 0.97505 0.97350 0.97192 0.97039 0.96893 0.96758 0.96639 0.96538 0.96456 0.96397 0.96361 0.96348
0.240  0.98051 0.98003 0.97925 0.97821 0.97696 0.97552 0.97396 0.97234 0.97070 0.96909 0.96757 0.96617 0.96493 0.96387 0.96302 0.96240 0.96203 0.96188
0.245  0.97966 0.97916 0.97836 0.97727 0.97596 0.97446 0.97284 0.97115 0.96944 0.96777 0.96618 0.96472 0.96343 0.96233 0.96145 0.96080 0.96041 0.96028
0.250  0.97880 0.97828 0.97744 0.97631 0.97494 0.97338 0.97169 0.96994 0.96816 0.96642 0.96476 0.96325 0.96190 0.96075 0.95983 0.95916 0.95876 0.95862
0.255  0.97791 0.97737 0.97650 0.97532 0.97390 0.97228 0.97053 0.96869 0.96684 0.96503 0.96332 0.96174 0.96033 0.95914 0.95819 0.95749 0.95707 0.95692
0.260  0.97701 0.97644 0.97553 0.97431 0.97283 0.97115 0.96933 0.96742 0.96550 0.96362 0.96184 0.96020 0.95874 0.95750 0.95651 0.95578 0.95534 0.95519
0.265  0.97608 0.97550 0.97455 0.97329 0.97175 0.97000 0.96811 0.96613 0.96414 0.96218 0.96033 0.95862 0.95711 0.95583 0.95479 0.95404 0.95358 0.95342
0.270  0.97513 0.97453 0.97355 0.97223 0.97064 0.96882 0.96686 0.96481 0.96274 0.96071 0.95879 0.95702 0.95545 0.95411 0.95304 0.95227 0.95179 0.95162
0.275  0.97417 0.97354 0.97252 0.97116 0.96951 0.96762 0.96559 0.96346 0.96131 0.95921 0.95722 0.95538 0.95375 0.95237 0.95126 0.95045 0.94996 0.94978
0.280  0.97318 0.97253 0.97147 0.97006 0.96835 0.96640 0.96428 0.96208 0.95986 0.95768 0.95561 0.95371 0.95203 0.95059 0.94944 0.94860 0.94809 0.94793
0.285  0.97217 0.97149 0.97041 0.96894 0.96717 0.96515 0.96296 0.96068 0.95837 0.95612 0.95398 0.95201 0.95026 0.94878 0.94759 0.94672 0.94619 0.94601
0.290  0.97114 0.97044 0.96931 0.96780 0.96597 0.96387 0.96161 0.95925 0.95686 0.95453 0.95231 0.95028 0.94847 0.94693 0.94570 0.94480 0.94425 0.94407
0.295  0.97009 0.96937 0.96820 0.96663 0.96473 0.96258 0.96023 0.95778 0.95532 0.95291 0.95062 0.94851 0.94664 0.94505 0.94377 0.94284 0.94228 0.94208
0.300  0.96902 0.96827 0.96706 0.96544 0.96348 0.96125 0.95883 0.95630 0.95375 0.95125 0.94889 0.94671 0.94477 0.94313 0.94181 0.94085 0.94027 0.94006
0.305  0.96792 0.96715 0.96590 0.96423 0.96220 0.95989 0.95740 0.95478 0.95215 0.94957 0.94713 0.94488 0.94288 0.94118 0.93982 0.93883 0.93822 0.93801
0.310  0.96681 0.96601 0.96472 0.96299 0.96090 0.95852 0.95594 0.95324 0.95052 0.94786 0.94533 0.94301 0.94095 0.93919 0.93779 0.93676 0.93614 0.93591
0.315  0.96567 0.96485 0.96352 0.96174 0.95957 0.95711 0.95444 0.95167 0.94886 0.94612 0.94351 0.94111 0.93898 0.93717 0.93572 0.93466 0.93402 0.93380
0.320  0.96451 0.96366 0.96229 0.96045 0.95822 0.95569 0.95293 0.95007 0.94717 0.94434 0.94165 0.93918 0.93698 0.93511 0.93362 0.93253 0.93186 0.93164
0.325  0.96333 0.96245 0.96104 0.95915 0.95685 0.95423 0.95139 0.94843 0.94545 0.94253 0.93976 0.93721 0.93494 0.93302 0.93148 0.93035 0.92967 0.92943
0.330  0.96212 0.96122 0.95977 0.95781 0.95544 0.95275 0.94982 0.94677 0.94370 0.94069 0.93784 0.93520 0.93287 0.93089 0.92930 0.92814 0.92744 0.92719
0.335  0.96089 0.95997 0.95847 0.95645 0.95401 0.95124 0.94823 0.94509 0.94192 0.93882 0.93588 0.93317 0.93077 0.92872 0.92709 0.92590 0.92517 0.92491
0.340  0.95964 0.95869 0.95715 0.95507 0.95255 0.94969 0.94660 0.94337 0.94010 0.93692 0.93388 0.93110 0.92863 0.92652 0.92484 0.92361 0.92286 0.92260
0.345  0.95837 0.95739 0.95580 0.95366 0.95107 0.94813 0.94494 0.94162 0.93826 0.93499 0.93186 0.92900 0.92645 0.92429 0.92256 0.92129 0.92052 0.92026
0.350  0.95707 0.95606 0.95442 0.95223 0.94957 0.94654 0.94326 0.93985 0.93639 0.93302 0.92981 0.92686 0.92424 0.92201 0.92023 0.91893 0.91814 0.91787
0.355  0.95575 0.95471 0.95302 0.95077 0.94804 0.94493 0.94155 0.93803 0.93449 0.93101 0.92772 0.92468 0.92199 0.91970 0.91787 0.91653 0.91572 0.91544
0.360  0.95440 0.95334 0.95160 0.94929 0.94648 0.94328 0.93981 0.93619 0.93255 0.92898 0.92560 0.92248 0.91971 0.91736 0.91547 0.91410 0.91326 0.91297
0.365  0.95303 0.95194 0.95016 0.94778 0.94489 0.94161 0.93804 0.93433 0.93057 0.92692 0.92343 0.92023 0.91739 0.91497 0.91304 0.91163 0.91077 0.91046
0.370  0.95164 0.95051 0.94869 0.94624 0.94327 0.93989 0.93625 0.93243 0.92858 0.92482 0.92124 0.91796 0.91503 0.91255 0.91057 0.90912 0.90823 0.90794
0.375  0.95022 0.94906 0.94719 0.94468 0.94162 0.93816 0.93440 0.93050 0.92655 0.92269 0.91901 0.91564 0.91264 0.91009 0.90805 0.90656 0.90566 0.90535
0.380  0.94877 0.94758 0.94566 0.94308 0.93996 0.93640 0.93255 0.92853 0.92448 0.92051 0.91675 0.91328 0.91021 0.90760 0.90550 0.90398 0.90305 0.90273
0.385  0.94730 0.94608 0.94411 0.94146 0.93826 0.93461 0.93066 0.92653 0.92239 0.91831 0.91446 0.91090 0.90775 0.90506 0.90292 0.90135 0.90040 0.90006
0.390  0.94581 0.94455 0.94254 0.93982 0.93653 0.93280 0.92874 0.92451 0.92024 0.91608 0.91211 0.90848 0.90524 0.90249 0.90029 0.89868 0.89771 0.89736
0.395  0.94428 0.94300 0.94093 0.93815 0.93478 0.93095 0.92679 0.92246 0.91808 0.91381 0.90975 0.90602 0.90270 0.89988 0.89762 0.89598 0.89497 0.89464
0.400  0.94274 0.94142 0.93929 0.93645 0.93299 0.92905 0.92480 0.92037 0.91589 0.91150 0.90735 0.90352 0.90012 0.89724 0.89492 0.89323 0.89221 0.89186
0.405  0.94116 0.93981 0.93763 0.93472 0.93117 0.92715 0.92279 0.91823 0.91366 0.90916 0.90491 0.90098 0.89751 0.89455 0.89218 0.89045 0.88940 0.88903
0.410  0.93956 0.93818 0.93594 0.93296 0.92933 0.92521 0.92074 0.91608 0.91139 0.90679 0.90243 0.89841 0.89485 0.89182 0.88939 0.88762 0.88655 0.88617
0.415  0.93793 0.93651 0.93423 0.93116 0.92745 0.92324 0.91867 0.91390 0.90908 0.90439 0.89991 0.89581 0.89215 0.88905 0.88657 0.88476 0.88365 0.88329
0.420  0.93627 0.93482 0.93248 0.92934 0.92555 0.92124 0.91656 0.91168 0.90675 0.90194 0.89736 0.89316 0.88942 0.88625 0.88371 0.88185 0.88072 0.88034
0.425  0.93458 0.93310 0.93071 0.92750 0.92362 0.91918 0.91440 0.90942 0.90438 0.89945 0.89478 0.89047 0.88665 0.88341 0.88080 0.87891 0.87775 0.87736
0.430  0.93287 0.93135 0.92891 0.92562 0.92165 0.91712 0.91223 0.90712 0.90198 0.89693 0.89216 0.88775 0.88384 0.88052 0.87786 0.87592 0.87474 0.87433
0.435  0.93112 0.92957 0.92707 0.92372 0.91964 0.91502 0.91002 0.90479 0.89952 0.89438 0.88948 0.88499 0.88099 0.87760 0.87488 0.87289 0.87168 0.87128
0.440  0.92935 0.92776 0.92520 0.92178 0.91761 0.91290 0.90778 0.90244 0.89705 0.89179 0.88679 0.88219 0.87810 0.87463 0.87185 0.86982 0.86859 0.86817
0.445  0.92754 0.92592 0.92330 0.91980 0.91556 0.91073 0.90550 0.90005 0.89454 0.88915 0.88405 0.87934 0.87517 0.87163 0.86878 0.86671 0.86545 0.86502
0.450  0.92571 0.92405 0.92138 0.91779 0.91346 0.90851 0.90317 0.89760 0.89200 0.88649 0.88127 0.87646 0.87221 0.86857 0.86567 0.86356 0.86227 0.86182
0.455  0.92384 0.92215 0.91942 0.91576 0.91134 0.90629 0.90083 0.89514 0.88939 0.88379 0.87845 0.87355 0.86919 0.86549 0.86253 0.86036 0.85905 0.85861
0.460  0.92194 0.92022 0.91743 0.91370 0.90916 0.90402 0.89845 0.89264 0.88677 0.88105 0.87559 0.87059 0.86614 0.86236 0.85933 0.85712 0.85578 0.85532
0.465  0.92002 0.91826 0.91541 0.91160 0.90697 0.90172 0.89604 0.89010 0.88411 0.87825 0.87270 0.86758 0.86305 0.85919 0.85610 0.85384 0.85247 0.85200
0.470  0.91806 0.91626 0.91336 0.90947 0.90474 0.89938 0.89356 0.88750 0.88142 0.87543 0.86975 0.86455 0.85992 0.85597 0.85282 0.85052 0.84912 0.84863
0.475  0.91607 0.91423 0.91126 0.90728 0.90248 0.89700 0.89108 0.88490 0.87866 0.87258 0.86678 0.86147 0.85673 0.85272 0.84950 0.84715 0.84572 0.84524
0.480  0.91404 0.91217 0.90914 0.90508 0.90018 0.89459 0.88855 0.88225 0.87589 0.86966 0.86377 0.85833 0.85352 0.84942 0.84613 0.84374 0.84228 0.84179
0.485  0.91198 0.91008 0.90698 0.90285 0.89783 0.89215 0.88599 0.87956 0.87308 0.86673 0.86072 0.85517 0.85026 0.84607 0.84273 0.84029 0.83880 0.83829
0.490  0.90989 0.90794 0.90479 0.90058 0.89546 0.88967 0.88336 0.87681 0.87021 0.86375 0.85760 0.85197 0.84694 0.84269 0.83928 0.83678 0.83527 0.83476
0.495  0.90776 0.90577 0.90257 0.89827 0.89306 0.88713 0.88073 0.87405 0.86731 0.86073 0.85447 0.84872 0.84360 0.83926 0.83577 0.83324 0.83170 0.83117
0.500  0.90560 0.90357 0.90031 0.89592 0.89062 0.88458 0.87805 0.87125 0.86438 0.85765 0.85129 0.84541 0.84021 0.83578 0.83224 0.82965 0.82808 0.82754
0.505  0.90340 0.90133 0.89801 0.89353 0.88811 0.88199 0.87532 0.86837 0.86140 0.85455 0.84805 0.84208 0.83676 0.83226 0.82865 0.82601 0.82441 0.82385
0.510  0.90117 0.89906 0.89565 0.89111 0.88560 0.87935 0.87255 0.86549 0.85836 0.85141 0.84478 0.83870 0.83329 0.82870 0.82501 0.82233 0.82070 0.82015
0.515  0.89889 0.89675 0.89328 0.88866 0.88304 0.87665 0.86976 0.86257 0.85531 0.84820 0.84148 0.83527 0.82977 0.82508 0.82134 0.81861 0.81694 0.81637
0.520  0.89658 0.89440 0.89087 0.88616 0.88045 0.87395 0.86693 0.85960 0.85221 0.84497 0.83810 0.83180 0.82619 0.82143 0.81762 0.81483 0.81314 0.81255
0.525  0.89424 0.89202 0.88842 0.88360 0.87778 0.87119 0.86402 0.85656 0.84904 0.84170 0.83471 0.82829 0.82258 0.81773 0.81384 0.81101 0.80929 0.80870
0.530  0.89185 0.88959 0.88594 0.88103 0.87511 0.86837 0.86110 0.85351 0.84585 0.83836 0.83127 0.82472 0.81892 0.81397 0.81003 0.80714 0.80539 0.80479
0.535  0.88942 0.88711 0.88341 0.87842 0.87239 0.86554 0.85814 0.85042 0.84263 0.83500 0.82776 0.82112 0.81520 0.81018 0.80616 0.80323 0.80144 0.80082
0.540  0.88695 0.88460 0.88081 0.87576 0.86963 0.86266 0.85510 0.84725 0.83932 0.83160 0.82423 0.81746 0.81145 0.80634 0.80224 0.79926 0.79745 0.79683
0.545  0.88444 0.88206 0.87820 0.87307 0.86680 0.85974 0.85205 0.84407 0.83601 0.82812 0.82065 0.81375 0.80765 0.80244 0.79829 0.79525 0.79340 0.79277
0.550  0.88189 0.87947 0.87555 0.87030 0.86396 0.85674 0.84896 0.84084 0.83264 0.82462 0.81700 0.81001 0.80378 0.79851 0.79428 0.79119 0.78931 0.78868
0.555  0.87930 0.87684 0.87286 0.86752 0.86107 0.85374 0.84579 0.83753 0.82920 0.82107 0.81333 0.80620 0.79989 0.79452 0.79021 0.78708 0.78517 0.78452
0.560  0.87666 0.87416 0.87011 0.86469 0.85814 0.85069 0.84261 0.83421 0.82574 0.81745 0.80961 0.80236 0.79594 0.79047 0.78611 0.78292 0.78097 0.78030
0.565  0.87398 0.87144 0.86730 0.86182 0.85512 0.84755 0.83938 0.83085 0.82224 0.81381 0.80581 0.79848 0.79193 0.78639 0.78194 0.77870 0.77673 0.77606
0.570  0.87126 0.86867 0.86447 0.85887 0.85210 0.84441 0.83606 0.82740 0.81865 0.81009 0.80200 0.79451 0.78789 0.78224 0.77773 0.77444 0.77244 0.77175
0.575  0.86849 0.86584 0.86160 0.85590 0.84903 0.84122 0.83274 0.82394 0.81505 0.80636 0.79810 0.79053 0.78378 0.77806 0.77347 0.77012 0.76809 0.76738
0.580  0.86567 0.86299 0.85867 0.85289 0.84587 0.83793 0.82937 0.82038 0.81136 0.80257 0.79418 0.78646 0.77963 0.77382 0.76915 0.76576 0.76369 0.76299
0.585  0.86280 0.86008 0.85570 0.84983 0.84271 0.83465 0.82590 0.81683 0.80767 0.79870 0.79021 0.78238 0.77544 0.76952 0.76479 0.76134 0.75924 0.75852
0.590  0.85988 0.85712 0.85265 0.84668 0.83949 0.83131 0.82243 0.81322 0.80392 0.79481 0.78617 0.77824 0.77117 0.76518 0.76036 0.75686 0.75473 0.75401
0.595  0.85692 0.85412 0.84958 0.84353 0.83622 0.82787 0.81891 0.80951 0.80007 0.79083 0.78209 0.77402 0.76687 0.76077 0.75590 0.75234 0.75018 0.74943
0.600  0.85390 0.85106 0.84646 0.84032 0.83286 0.82443 0.81529 0.80580 0.79622 0.78684 0.77794 0.76977 0.76249 0.75632 0.75137 0.74776 0.74556 0.74482
0.605  0.85083 0.84795 0.84328 0.83705 0.82949 0.82094 0.81166 0.80203 0.79227 0.78279 0.77376 0.76544 0.75808 0.75180 0.74679 0.74312 0.74090 0.74014
0.610  0.84771 0.84477 0.84005 0.83370 0.82607 0.81734 0.80798 0.79817 0.78831 0.77866 0.76949 0.76109 0.75359 0.74724 0.74215 0.73843 0.73617 0.73539
0.615  0.84453 0.84155 0.83674 0.83033 0.82254 0.81374 0.80420 0.79429 0.78429 0.77450 0.76520 0.75664 0.74907 0.74263 0.73745 0.73369 0.73139 0.73061
0.620  0.84129 0.83828 0.83340 0.82690 0.81901 0.81009 0.80041 0.79031 0.78017 0.77025 0.76085 0.75218 0.74447 0.73794 0.73271 0.72888 0.72655 0.72576
0.625  0.83801 0.83495 0.83001 0.82340 0.81542 0.80632 0.79651 0.78633 0.77605 0.76598 0.75642 0.74763 0.73984 0.73322 0.72789 0.72402 0.72166 0.72086
0.630  0.83466 0.83156 0.82655 0.81983 0.81172 0.80255 0.79261 0.78223 0.77181 0.76161 0.75196 0.74304 0.73514 0.72841 0.72303 0.71910 0.71671 0.71589
0.635  0.83125 0.82811 0.82300 0.81623 0.80802 0.79868 0.78864 0.77813 0.76757 0.75723 0.74741 0.73840 0.73037 0.72357 0.71810 0.71412 0.71170 0.71088
0.640  0.82779 0.82458 0.81943 0.81257 0.80425 0.79478 0.78456 0.77396 0.76321 0.75274 0.74283 0.73367 0.72556 0.71865 0.71312 0.70908 0.70663 0.70579
0.645  0.82426 0.82101 0.81580 0.80880 0.80037 0.79083 0.78048 0.76969 0.75885 0.74824 0.73816 0.72891 0.72067 0.71368 0.70807 0.70399 0.70150 0.70066
0.650  0.82066 0.81738 0.81210 0.80502 0.79647 0.78675 0.77628 0.76540 0.75437 0.74362 0.73346 0.72406 0.71573 0.70864 0.70297 0.69882 0.69631 0.69544
0.655  0.81700 0.81368 0.80832 0.80117 0.79246 0.78268 0.77207 0.76099 0.74988 0.73899 0.72866 0.71914 0.71072 0.70355 0.69780 0.69361 0.69105 0.69019
0.660  0.81328 0.80992 0.80447 0.79720 0.78844 0.77847 0.76773 0.75658 0.74527 0.73425 0.72383 0.71419 0.70564 0.69839 0.69257 0.68832 0.68574 0.68485
0.665  0.80948 0.80608 0.80057 0.79322 0.78435 0.77426 0.76339 0.75204 0.74065 0.72950 0.71890 0.70915 0.70052 0.69315 0.68727 0.68297 0.68036 0.67947
0.670  0.80562 0.80215 0.79660 0.78916 0.78013 0.76998 0.75892 0.74750 0.73591 0.72462 0.71394 0.70407 0.69530 0.68788 0.68192 0.67756 0.67491 0.67400
0.675  0.80167 0.79818 0.79252 0.78499 0.77590 0.76557 0.75444 0.74282 0.73115 0.71973 0.70888 0.69889 0.69006 0.68251 0.67649 0.67209 0.66940 0.66849
0.680  0.79766 0.79412 0.78841 0.78079 0.77160 0.76115 0.74982 0.73813 0.72627 0.71472 0.70374 0.69368 0.68471 0.67710 0.67098 0.66654 0.66383 0.66292
0.685  0.79357 0.79000 0.78422 0.77652 0.76717 0.75659 0.74520 0.73331 0.72138 0.70969 0.69859 0.68837 0.67932 0.67160 0.66544 0.66092 0.65818 0.65725
0.690  0.78940 0.78579 0.77995 0.77211 0.76271 0.75203 0.74044 0.72848 0.71635 0.70454 0.69331 0.68302 0.67384 0.66605 0.65980 0.65525 0.65247 0.65154
0.695  0.78516 0.78148 0.77556 0.76768 0.75812 0.74731 0.73567 0.72351 0.71131 0.69936 0.68801 0.67756 0.66828 0.66042 0.65411 0.64949 0.64669 0.64573
0.700  0.78083 0.77711 0.77114 0.76317 0.75351 0.74259 0.73075 0.71853 0.70614 0.69406 0.68259 0.67203 0.66268 0.65470 0.64833 0.64368 0.64084 0.63988
0.705  0.77641 0.77266 0.76662 0.75853 0.74876 0.73772 0.72582 0.71341 0.70092 0.68868 0.67709 0.66646 0.65698 0.64895 0.64248 0.63778 0.63492 0.63395
0.710  0.77191 0.76812 0.76198 0.75385 0.74398 0.73283 0.72074 0.70820 0.69561 0.68328 0.67157 0.66078 0.65120 0.64309 0.63658 0.63181 0.62892 0.62793
0.715  0.76732 0.76349 0.75730 0.74902 0.73912 0.72778 0.71564 0.70298 0.69019 0.67774 0.66591 0.65502 0.64538 0.63715 0.63058 0.62578 0.62285 0.62186
0.720  0.76262 0.75874 0.75252 0.74417 0.73410 0.72272 0.71039 0.69760 0.68476 0.67212 0.66018 0.64923 0.63945 0.63117 0.62451 0.61966 0.61671 0.61569
0.725  0.75784 0.75393 0.74763 0.73922 0.72906 0.71750 0.70512 0.69221 0.67917 0.66648 0.65441 0.64331 0.63344 0.62508 0.61838 0.61347 0.61049 0.60947
0.730  0.75296 0.74902 0.74263 0.73412 0.72385 0.71226 0.69969 0.68665 0.67350 0.66069 0.64851 0.63730 0.62739 0.61891 0.61215 0.60721 0.60419 0.60317
0.735  0.74798 0.74400 0.73756 0.72897 0.71862 0.70685 0.69424 0.68101 0.66781 0.65481 0.64253 0.63127 0.62121 0.61269 0.60584 0.60085 0.59782 0.59679
0.740  0.74289 0.73885 0.73238 0.72367 0.71322 0.70142 0.68862 0.67535 0.66195 0.64891 0.63651 0.62509 0.61495 0.60636 0.59945 0.59442 0.59136 0.59031
0.745  0.73770 0.73363 0.72706 0.71832 0.70778 0.69580 0.68289 0.66951 0.65600 0.64285 0.63035 0.61884 0.60865 0.59994 0.59300 0.58790 0.58481 0.58376
0.750  0.73239 0.72829 0.72168 0.71286 0.70217 0.69016 0.67715 0.66357 0.65003 0.63669 0.62409 0.61249 0.60222 0.59344 0.58644 0.58132 0.57819 0.57714
0.755  0.72697 0.72284 0.71614 0.70723 0.69652 0.68434 0.67122 0.65762 0.64388 0.63051 0.61779 0.60609 0.59569 0.58686 0.57979 0.57463 0.57149 0.57040
0.760  0.72143 0.71724 0.71051 0.70155 0.69069 0.67841 0.66519 0.65148 0.63764 0.62416 0.61136 0.59956 0.58908 0.58020 0.57306 0.56786 0.56469 0.56360
0.765  0.71575 0.71154 0.70477 0.69568 0.68481 0.67244 0.65912 0.64522 0.63136 0.61771 0.60481 0.59293 0.58237 0.57343 0.56623 0.56099 0.55780 0.55672
0.770  0.70996 0.70572 0.69885 0.68976 0.67873 0.66628 0.65286 0.63895 0.62490 0.61116 0.59816 0.58620 0.57561 0.56656 0.55934 0.55404 0.55083 0.54974
0.775  0.70404 0.69977 0.69286 0.68364 0.67253 0.66007 0.64648 0.63247 0.61833 0.60456 0.59141 0.57937 0.56871 0.55960 0.55233 0.54699 0.54376 0.54267
0.780  0.69797 0.69365 0.68673 0.67746 0.66628 0.65366 0.64006 0.62588 0.61165 0.59779 0.58461 0.57249 0.56171 0.55254 0.54522 0.53986 0.53660 0.53550
0.785  0.69177 0.68742 0.68041 0.67107 0.65982 0.64711 0.63343 0.61916 0.60484 0.59091 0.57765 0.56545 0.55460 0.54538 0.53801 0.53263 0.52934 0.52821
0.790  0.68542 0.68105 0.67400 0.66461 0.65330 0.64052 0.62667 0.61240 0.59800 0.58390 0.57058 0.55830 0.54739 0.53813 0.53070 0.52529 0.52198 0.52085
0.795  0.67891 0.67452 0.66738 0.65794 0.64656 0.63371 0.61987 0.60544 0.59095 0.57678 0.56338 0.55104 0.54007 0.53077 0.52329 0.51784 0.51452 0.51339
0.800  0.67223 0.66780 0.66067 0.65118 0.63973 0.62674 0.61284 0.59833 0.58378 0.56953 0.55606 0.54366 0.53264 0.52329 0.51577 0.51030 0.50696 0.50582
0.805  0.66539 0.66095 0.65379 0.64419 0.63270 0.61971 0.60566 0.59108 0.57646 0.56215 0.54862 0.53616 0.52509 0.51570 0.50814 0.50264 0.49929 0.49814
0.810  0.65839 0.65393 0.64669 0.63711 0.62549 0.61246 0.59833 0.58369 0.56901 0.55464 0.54106 0.52854 0.51742 0.50799 0.50040 0.49488 0.49151 0.49036
0.815  0.65120 0.64669 0.63947 0.62979 0.61820 0.60503 0.59085 0.57623 0.56142 0.54699 0.53336 0.52080 0.50963 0.50017 0.49255 0.48700 0.48362 0.48246
0.820  0.64383 0.63930 0.63200 0.62235 0.61065 0.59743 0.58330 0.56855 0.55368 0.53920 0.52552 0.51292 0.50172 0.49222 0.48457 0.47900 0.47561 0.47445
0.825  0.63625 0.63172 0.62441 0.61466 0.60292 0.58974 0.57549 0.56070 0.54578 0.53127 0.51755 0.50491 0.49367 0.48411 0.47648 0.47089 0.46747 0.46632
0.830  0.62846 0.62390 0.61655 0.60678 0.59508 0.58180 0.56750 0.55268 0.53773 0.52318 0.50943 0.49676 0.48549 0.47591 0.46825 0.46263 0.45923 0.45806
0.835  0.62047 0.61590 0.60855 0.59877 0.58697 0.57366 0.55933 0.54449 0.52951 0.51493 0.50116 0.48846 0.47718 0.46757 0.45990 0.45427 0.45085 0.44968
0.840  0.61225 0.60768 0.60027 0.59046 0.57865 0.56532 0.55097 0.53611 0.52111 0.50652 0.49273 0.48002 0.46871 0.45910 0.45138 0.44577 0.44235 0.44117
0.845  0.60379 0.59919 0.59182 0.58201 0.57011 0.55677 0.54242 0.52754 0.51254 0.49794 0.48414 0.47135 0.46008 0.45048 0.44276 0.43714 0.43371 0.43255
0.850  0.59509 0.59049 0.58307 0.57326 0.56144 0.54801 0.53365 0.51878 0.50377 0.48917 0.47530 0.46259 0.45129 0.44171 0.43399 0.42837 0.42493 0.42377
0.855  0.58613 0.58154 0.57413 0.56425 0.55244 0.53902 0.52467 0.50981 0.49482 0.48023 0.46636 0.45366 0.44237 0.43275 0.42507 0.41943 0.41601 0.41484
0.860  0.57687 0.57227 0.56486 0.55507 0.54319 0.52988 0.51546 0.50063 0.48565 0.47109 0.45724 0.44456 0.43328 0.42367 0.41597 0.41036 0.40694 0.40577
0.865  0.56735 0.56276 0.55538 0.54554 0.53368 0.52040 0.50601 0.49121 0.47628 0.46166 0.44793 0.43521 0.42396 0.41442 0.40674 0.40114 0.39772 0.39656
0.870  0.55751 0.55295 0.54553 0.53572 0.52390 0.51066 0.49632 0.48146 0.46658 0.45210 0.43834 0.42573 0.41452 0.40496 0.39734 0.39173 0.38833 0.38717
0.875  0.54736 0.54278 0.53544 0.52560 0.51382 0.50064 0.48635 0.47156 0.45674 0.44232 0.42861 0.41605 0.40488 0.39537 0.38773 0.38218 0.37878 0.37762
0.880  0.53686 0.53231 0.52496 0.51524 0.50353 0.49032 0.47611 0.46140 0.44665 0.43230 0.41867 0.40610 0.39500 0.38554 0.37798 0.37242 0.36905 0.36791
0.885  0.52598 0.52144 0.51419 0.50446 0.49282 0.47970 0.46558 0.45096 0.43630 0.42196 0.40841 0.39600 0.38496 0.37555 0.36800 0.36251 0.35915 0.35800
0.890  0.51474 0.51024 0.50299 0.49332 0.48177 0.46874 0.45472 0.44011 0.42558 0.41143 0.39799 0.38560 0.37465 0.36531 0.35786 0.35238 0.34905 0.34792
0.895  0.50309 0.49863 0.49139 0.48180 0.47035 0.45734 0.44345 0.42907 0.41466 0.40055 0.38723 0.37502 0.36410 0.35490 0.34747 0.34206 0.33875 0.33762
0.900  0.49099 0.48655 0.47943 0.46995 0.45854 0.44566 0.43191 0.41768 0.40333 0.38946 0.37627 0.36412 0.35338 0.34422 0.33687 0.33152 0.32825 0.32714
0.905  0.47843 0.47405 0.46696 0.45760 0.44632 0.43359 0.42001 0.40585 0.39176 0.37797 0.36495 0.35295 0.34234 0.33329 0.32603 0.32075 0.31752 0.31641
0.910  0.46535 0.46101 0.45401 0.44477 0.43364 0.42109 0.40760 0.39373 0.37975 0.36615 0.35331 0.34155 0.33102 0.32211 0.31498 0.30974 0.30656 0.30547
0.915  0.45174 0.44748 0.44060 0.43144 0.42049 0.40814 0.39486 0.38111 0.36745 0.35407 0.34135 0.32978 0.31942 0.31065 0.30364 0.29848 0.29534 0.29428
0.920  0.43756 0.43334 0.42658 0.41757 0.40682 0.39459 0.38165 0.36816 0.35465 0.34152 0.32911 0.31768 0.30751 0.29890 0.29201 0.28695 0.28387 0.28281
0.925  0.42273 0.41861 0.41194 0.40312 0.39250 0.38062 0.36785 0.35464 0.34141 0.32856 0.31642 0.30522 0.29527 0.28683 0.28009 0.27513 0.27211 0.27108
0.930  0.40721 0.40317 0.39670 0.38804 0.37767 0.36607 0.35360 0.34070 0.32770 0.31516 0.30331 0.29239 0.28267 0.27443 0.26785 0.26300 0.26006 0.25904
0.935  0.39095 0.38703 0.38070 0.37226 0.36217 0.35080 0.33867 0.32613 0.31357 0.30128 0.28976 0.27913 0.26968 0.26167 0.25523 0.25054 0.24768 0.24669
0.940  0.37388 0.37004 0.36390 0.35572 0.34595 0.33493 0.32309 0.31094 0.29878 0.28688 0.27572 0.26536 0.25627 0.24851 0.24227 0.23772 0.23493 0.23397
0.945  0.35589 0.35220 0.34623 0.33834 0.32884 0.31822 0.30689 0.29510 0.28338 0.27190 0.26107 0.25116 0.24239 0.23487 0.22889 0.22448 0.22180 0.22088
0.950  0.33688 0.33333 0.32760 0.32004 0.31093 0.30075 0.28982 0.27851 0.26719 0.25629 0.24591 0.23641 0.22796 0.22079 0.21502 0.21082 0.20824 0.20735
0.955  0.31676 0.31339 0.30794 0.30070 0.29203 0.28226 0.27186 0.26110 0.25033 0.23988 0.23002 0.22099 0.21295 0.20613 0.20065 0.19666 0.19421 0.19338
0.960  0.29537 0.29216 0.28702 0.28017 0.27193 0.26271 0.25290 0.24276 0.23261 0.22275 0.21345 0.20493 0.19734 0.19087 0.18573 0.18194 0.17964 0.17884
0.965  0.27250 0.26952 0.26469 0.25825 0.25062 0.24203 0.23280 0.22334 0.21381 0.20462 0.19596 0.18802 0.18095 0.17495 0.17013 0.16659 0.16444 0.16369
0.970  0.24795 0.24519 0.24075 0.23482 0.22775 0.21985 0.21137 0.20261 0.19392 0.18549 0.17746 0.17018 0.16368 0.15817 0.15374 0.15049 0.14851 0.14781
0.975  0.22140 0.21889 0.21488 0.20954 0.20317 0.19600 0.18836 0.18047 0.17259 0.16500 0.15778 0.15123 0.14538 0.14039 0.13640 0.13350 0.13171 0.13110
0.980  0.19238 0.19019 0.18665 0.18197 0.17635 0.17007 0.16334 0.15644 0.14955 0.14292 0.13661 0.13084 0.12573 0.12141 0.11792 0.11536 0.11380 0.11326
0.985  0.16020 0.15835 0.15539 0.15144 0.14673 0.14148 0.13585 0.13004 0.12429 0.11875 0.11349 0.10867 0.10441 0.10077 0.09786 0.09573 0.09442 0.09396
0.990  0.12362 0.12218 0.11989 0.11684 0.11318 0.10909 0.10476 0.10029 0.09586 0.09157 0.08753 0.08383 0.08055 0.07775 0.07552 0.07388 0.07288 0.07253
0.995  0.07969 0.07877 0.07729 0.07532 0.07299 0.07039 0.06761 0.06477 0.06197 0.05923 0.05667 0.05433 0.05226 0.05049 0.04907 0.04803 0.04739 0.04715
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e090.dat <==
# alpha = -0.25 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99988 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984 0.99984
0.020  0.99985 0.99985 0.99984 0.99984 0.99983 0.99982 0.99981 0.99979 0.99978 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99972 0.99972 0.99972
0.025  0.99977 0.99977 0.99976 0.99974 0.99973 0.99971 0.99970 0.99968 0.99966 0.99964 0.99962 0.99961 0.99959 0.99958 0.99957 0.99956 0.99956 0.99955
0.030  0.99967 0.99966 0.99965 0.99963 0.99961 0.99959 0.99956 0.99953 0.99951 0.99948 0.99945 0.99943 0.99941 0.99939 0.99938 0.99937 0.99936 0.99936
0.035  0.99955 0.99954 0.99952 0.99950 0.99947 0.99944 0.99940 0.99937 0.99933 0.99929 0.99926 0.99923 0.99920 0.99917 0.99915 0.99914 0.99913 0.99913
0.040  0.99941 0.99940 0.99938 0.99935 0.99931 0.99927 0.99922 0.99917 0.99912 0.99908 0.99903 0.99899 0.99895 0.99892 0.99889 0.99888 0.99887 0.99886
0.045  0.99926 0.99924 0.99921 0.99917 0.99913 0.99907 0.99901 0.99895 0.99889 0.99883 0.99877 0.99872 0.99867 0.99863 0.99860 0.99858 0.99856 0.99856
0.050  0.99908 0.99906 0.99903 0.99898 0.99892 0.99885 0.99878 0.99871 0.99863 0.99856 0.99848 0.99842 0.99836 0.99831 0.99827 0.99824 0.99823 0.99822
0.055  0.99889 0.99886 0.99882 0.99876 0.99869 0.99861 0.99853 0.99843 0.99834 0.99825 0.99817 0.99809 0.99802 0.99796 0.99791 0.99788 0.99785 0.99785
0.060  0.99868 0.99865 0.99860 0.99853 0.99844 0.99835 0.99825 0.99814 0.99803 0.99792 0.99782 0.99772 0.99764 0.99757 0.99751 0.99747 0.99745 0.99744
0.065  0.99845 0.99841 0.99835 0.99827 0.99817 0.99806 0.99794 0.99781 0.99768 0.99756 0.99744 0.99733 0.99723 0.99715 0.99708 0.99703 0.99700 0.99699
0.070  0.99820 0.99816 0.99809 0.99800 0.99788 0.99775 0.99761 0.99746 0.99731 0.99717 0.99703 0.99690 0.99679 0.99669 0.99661 0.99656 0.99652 0.99651
0.075  0.99794 0.99789 0.99781 0.99770 0.99757 0.99742 0.99726 0.99709 0.99692 0.99675 0.99659 0.99644 0.99631 0.99620 0.99611 0.99605 0.99601 0.99599
0.080  0.99765 0.99759 0.99750 0.99738 0.99723 0.99706 0.99688 0.99668 0.99649 0.99630 0.99612 0.99595 0.99580 0.99568 0.99558 0.99550 0.99546 0.99544
0.085  0.99735 0.99728 0.99718 0.99704 0.99687 0.99668 0.99647 0.99626 0.99604 0.99582 0.99562 0.99543 0.99526 0.99512 0.99500 0.99492 0.99487 0.99485
0.090  0.99702 0.99695 0.99684 0.99668 0.99649 0.99628 0.99605 0.99580 0.99556 0.99531 0.99508 0.99487 0.99469 0.99453 0.99440 0.99430 0.99425 0.99422
0.095  0.99668 0.99660 0.99648 0.99630 0.99609 0.99585 0.99559 0.99532 0.99505 0.99478 0.99452 0.99429 0.99408 0.99390 0.99376 0.99365 0.99359 0.99356
0.100  0.99632 0.99624 0.99609 0.99590 0.99567 0.99540 0.99512 0.99481 0.99451 0.99421 0.99393 0.99367 0.99344 0.99324 0.99308 0.99297 0.99290 0.99287
0.105  0.99594 0.99585 0.99569 0.99548 0.99522 0.99493 0.99461 0.99428 0.99395 0.99362 0.99331 0.99302 0.99276 0.99255 0.99237 0.99224 0.99217 0.99213
0.110  0.99555 0.99544 0.99527 0.99504 0.99475 0.99443 0.99409 0.99372 0.99335 0.99299 0.99265 0.99234 0.99205 0.99182 0.99163 0.99149 0.99140 0.99137
0.115  0.99513 0.99501 0.99482 0.99457 0.99426 0.99391 0.99353 0.99314 0.99273 0.99234 0.99196 0.99162 0.99131 0.99105 0.99084 0.99069 0.99060 0.99056
0.120  0.99469 0.99457 0.99436 0.99409 0.99375 0.99337 0.99296 0.99252 0.99209 0.99166 0.99125 0.99087 0.99054 0.99026 0.99003 0.98986 0.98976 0.98972
0.125  0.99424 0.99410 0.99388 0.99358 0.99322 0.99280 0.99235 0.99188 0.99141 0.99094 0.99050 0.99009 0.98973 0.98943 0.98918 0.98900 0.98889 0.98884
0.130  0.99376 0.99362 0.99338 0.99305 0.99266 0.99221 0.99173 0.99122 0.99070 0.99020 0.98972 0.98928 0.98889 0.98856 0.98829 0.98810 0.98798 0.98794
0.135  0.99327 0.99311 0.99285 0.99250 0.99208 0.99160 0.99107 0.99053 0.98997 0.98943 0.98891 0.98844 0.98802 0.98766 0.98737 0.98716 0.98703 0.98699
0.140  0.99276 0.99259 0.99231 0.99193 0.99148 0.99096 0.99040 0.98981 0.98921 0.98863 0.98807 0.98756 0.98711 0.98672 0.98641 0.98619 0.98605 0.98601
0.145  0.99223 0.99204 0.99174 0.99134 0.99085 0.99030 0.98969 0.98906 0.98842 0.98780 0.98720 0.98665 0.98617 0.98575 0.98542 0.98518 0.98503 0.98498
0.150  0.99168 0.99148 0.99116 0.99073 0.99021 0.98961 0.98896 0.98829 0.98761 0.98694 0.98630 0.98571 0.98519 0.98475 0.98440 0.98414 0.98398 0.98393
0.155  0.99110 0.99089 0.99055 0.99009 0.98954 0.98890 0.98821 0.98749 0.98676 0.98604 0.98537 0.98474 0.98418 0.98371 0.98333 0.98306 0.98289 0.98283
0.160  0.99051 0.99029 0.98993 0.98944 0.98884 0.98816 0.98743 0.98666 0.98589 0.98512 0.98440 0.98373 0.98314 0.98264 0.98224 0.98194 0.98176 0.98170
0.165  0.98990 0.98966 0.98928 0.98876 0.98813 0.98741 0.98663 0.98581 0.98498 0.98417 0.98340 0.98270 0.98207 0.98153 0.98110 0.98079 0.98060 0.98053
0.170  0.98927 0.98902 0.98861 0.98806 0.98739 0.98662 0.98579 0.98493 0.98405 0.98319 0.98238 0.98162 0.98096 0.98039 0.97993 0.97960 0.97940 0.97933
0.175  0.98862 0.98836 0.98792 0.98734 0.98663 0.98582 0.98494 0.98402 0.98309 0.98218 0.98132 0.98052 0.97981 0.97921 0.97873 0.97838 0.97816 0.97808
0.180  0.98795 0.98767 0.98721 0.98659 0.98584 0.98498 0.98405 0.98308 0.98210 0.98114 0.98022 0.97938 0.97863 0.97800 0.97749 0.97712 0.97689 0.97681
0.185  0.98726 0.98696 0.98648 0.98582 0.98503 0.98413 0.98315 0.98212 0.98108 0.98007 0.97910 0.97821 0.97742 0.97675 0.97621 0.97582 0.97558 0.97549
0.190  0.98655 0.98624 0.98573 0.98504 0.98420 0.98325 0.98221 0.98113 0.98004 0.97896 0.97795 0.97701 0.97618 0.97547 0.97490 0.97448 0.97423 0.97414
0.195  0.98582 0.98549 0.98495 0.98422 0.98334 0.98234 0.98125 0.98011 0.97896 0.97783 0.97676 0.97577 0.97489 0.97415 0.97355 0.97311 0.97285 0.97276
0.200  0.98507 0.98472 0.98415 0.98339 0.98246 0.98141 0.98026 0.97906 0.97785 0.97667 0.97554 0.97450 0.97358 0.97279 0.97217 0.97171 0.97143 0.97133
0.205  0.98430 0.98393 0.98334 0.98254 0.98156 0.98045 0.97925 0.97799 0.97672 0.97547 0.97429 0.97320 0.97223 0.97141 0.97075 0.97026 0.96997 0.96987
0.210  0.98351 0.98312 0.98250 0.98166 0.98064 0.97947 0.97821 0.97689 0.97556 0.97425 0.97301 0.97186 0.97085 0.96998 0.96929 0.96878 0.96848 0.96837
0.215  0.98270 0.98229 0.98163 0.98075 0.97969 0.97846 0.97714 0.97576 0.97436 0.97299 0.97169 0.97049 0.96943 0.96852 0.96780 0.96727 0.96694 0.96683
0.220  0.98186 0.98144 0.98075 0.97983 0.97871 0.97743 0.97605 0.97460 0.97314 0.97171 0.97034 0.96909 0.96797 0.96703 0.96627 0.96571 0.96537 0.96526
0.225  0.98101 0.98056 0.97985 0.97888 0.97771 0.97638 0.97493 0.97341 0.97189 0.97039 0.96896 0.96765 0.96649 0.96549 0.96470 0.96412 0.96377 0.96364
0.230  0.98013 0.97967 0.97892 0.97791 0.97669 0.97529 0.97378 0.97220 0.97060 0.96904 0.96755 0.96618 0.96496 0.96393 0.96310 0.96249 0.96212 0.96199
0.235  0.97923 0.97875 0.97797 0.97692 0.97564 0.97419 0.97261 0.97096 0.96929 0.96766 0.96610 0.96467 0.96340 0.96232 0.96146 0.96083 0.96044 0.96030
0.240  0.97831 0.97781 0.97699 0.97590 0.97457 0.97305 0.97141 0.96969 0.96795 0.96625 0.96463 0.96314 0.96181 0.96068 0.95978 0.95912 0.95872 0.95858
0.245  0.97737 0.97685 0.97600 0.97486 0.97347 0.97189 0.97018 0.96839 0.96657 0.96480 0.96311 0.96156 0.96018 0.95901 0.95807 0.95738 0.95696 0.95682
0.250  0.97641 0.97586 0.97498 0.97379 0.97235 0.97071 0.96892 0.96706 0.96517 0.96333 0.96157 0.95995 0.95852 0.95730 0.95632 0.95560 0.95517 0.95502
0.255  0.97543 0.97486 0.97394 0.97270 0.97120 0.96949 0.96764 0.96570 0.96374 0.96182 0.95999 0.95831 0.95682 0.95555 0.95453 0.95379 0.95334 0.95318
0.260  0.97442 0.97383 0.97287 0.97159 0.97003 0.96825 0.96633 0.96431 0.96227 0.96028 0.95838 0.95664 0.95508 0.95376 0.95271 0.95193 0.95146 0.95130
0.265  0.97339 0.97278 0.97178 0.97045 0.96883 0.96699 0.96499 0.96289 0.96078 0.95871 0.95674 0.95492 0.95331 0.95194 0.95084 0.95004 0.94955 0.94939
0.270  0.97234 0.97170 0.97067 0.96929 0.96761 0.96569 0.96362 0.96145 0.95925 0.95710 0.95506 0.95318 0.95151 0.95008 0.94894 0.94811 0.94761 0.94743
0.275  0.97126 0.97060 0.96954 0.96810 0.96636 0.96438 0.96222 0.95997 0.95769 0.95547 0.95335 0.95140 0.94966 0.94819 0.94701 0.94615 0.94562 0.94544
0.280  0.97017 0.96948 0.96838 0.96689 0.96509 0.96303 0.96080 0.95847 0.95611 0.95380 0.95160 0.94958 0.94778 0.94626 0.94503 0.94414 0.94360 0.94341
0.285  0.96905 0.96834 0.96719 0.96566 0.96379 0.96166 0.95934 0.95693 0.95449 0.95210 0.94982 0.94773 0.94587 0.94429 0.94302 0.94209 0.94153 0.94134
0.290  0.96790 0.96717 0.96598 0.96439 0.96246 0.96026 0.95786 0.95536 0.95284 0.95036 0.94801 0.94584 0.94392 0.94228 0.94097 0.94001 0.93943 0.93923
0.295  0.96674 0.96598 0.96475 0.96310 0.96111 0.95883 0.95635 0.95377 0.95116 0.94859 0.94616 0.94392 0.94193 0.94024 0.93888 0.93789 0.93729 0.93708
0.300  0.96555 0.96476 0.96349 0.96179 0.95972 0.95737 0.95481 0.95214 0.94944 0.94679 0.94428 0.94196 0.93991 0.93816 0.93675 0.93573 0.93511 0.93489
0.305  0.96433 0.96352 0.96221 0.96046 0.95832 0.95588 0.95325 0.95048 0.94770 0.94496 0.94236 0.93997 0.93784 0.93604 0.93459 0.93353 0.93289 0.93266
0.310  0.96309 0.96226 0.96091 0.95909 0.95689 0.95437 0.95165 0.94880 0.94591 0.94309 0.94041 0.93794 0.93575 0.93388 0.93238 0.93129 0.93063 0.93040
0.315  0.96183 0.96097 0.95957 0.95770 0.95543 0.95283 0.95001 0.94708 0.94410 0.94119 0.93842 0.93588 0.93361 0.93168 0.93014 0.92902 0.92833 0.92810
0.320  0.96055 0.95966 0.95822 0.95629 0.95394 0.95126 0.94836 0.94533 0.94226 0.93926 0.93640 0.93378 0.93144 0.92945 0.92786 0.92670 0.92599 0.92575
0.325  0.95923 0.95832 0.95683 0.95484 0.95242 0.94967 0.94667 0.94354 0.94039 0.93729 0.93435 0.93164 0.92923 0.92718 0.92554 0.92434 0.92361 0.92337
0.330  0.95790 0.95695 0.95542 0.95337 0.95088 0.94804 0.94495 0.94173 0.93848 0.93528 0.93225 0.92946 0.92698 0.92487 0.92318 0.92195 0.92120 0.92094
0.335  0.95654 0.95556 0.95399 0.95188 0.94931 0.94638 0.94321 0.93989 0.93654 0.93325 0.93013 0.92725 0.92470 0.92252 0.92078 0.91951 0.91874 0.91847
0.340  0.95515 0.95415 0.95253 0.95035 0.94770 0.94469 0.94143 0.93801 0.93456 0.93118 0.92796 0.92500 0.92237 0.92013 0.91834 0.91704 0.91624 0.91596
0.345  0.95373 0.95271 0.95104 0.94880 0.94608 0.94298 0.93961 0.93610 0.93255 0.92907 0.92576 0.92272 0.92001 0.91771 0.91586 0.91452 0.91370 0.91342
0.350  0.95230 0.95124 0.94952 0.94722 0.94442 0.94123 0.93777 0.93416 0.93051 0.92693 0.92353 0.92039 0.91761 0.91524 0.91335 0.91196 0.91112 0.91084
0.355  0.95083 0.94974 0.94798 0.94561 0.94273 0.93946 0.93590 0.93218 0.92843 0.92475 0.92125 0.91803 0.91517 0.91274 0.91079 0.90937 0.90850 0.90820
0.360  0.94934 0.94822 0.94641 0.94397 0.94102 0.93765 0.93400 0.93017 0.92632 0.92254 0.91895 0.91563 0.91270 0.91019 0.90819 0.90673 0.90584 0.90553
0.365  0.94782 0.94667 0.94481 0.94231 0.93928 0.93582 0.93206 0.92814 0.92417 0.92029 0.91660 0.91320 0.91018 0.90761 0.90555 0.90405 0.90314 0.90282
0.370  0.94628 0.94510 0.94318 0.94062 0.93750 0.93394 0.93009 0.92606 0.92199 0.91801 0.91421 0.91073 0.90762 0.90499 0.90287 0.90133 0.90039 0.90008
0.375  0.94470 0.94349 0.94153 0.93889 0.93569 0.93204 0.92808 0.92396 0.91978 0.91569 0.91179 0.90821 0.90503 0.90232 0.90015 0.89857 0.89761 0.89728
0.380  0.94310 0.94186 0.93984 0.93714 0.93385 0.93011 0.92605 0.92181 0.91753 0.91333 0.90934 0.90566 0.90240 0.89962 0.89739 0.89577 0.89478 0.89444
0.385  0.94147 0.94020 0.93813 0.93536 0.93199 0.92815 0.92399 0.91963 0.91524 0.91093 0.90684 0.90307 0.89972 0.89687 0.89459 0.89292 0.89191 0.89156
0.390  0.93982 0.93851 0.93639 0.93354 0.93009 0.92616 0.92189 0.91743 0.91292 0.90851 0.90430 0.90044 0.89701 0.89409 0.89175 0.89004 0.88900 0.88864
0.395  0.93813 0.93679 0.93462 0.93170 0.92817 0.92413 0.91976 0.91518 0.91056 0.90604 0.90173 0.89778 0.89425 0.89126 0.88886 0.88711 0.88605 0.88569
0.400  0.93642 0.93504 0.93281 0.92983 0.92621 0.92207 0.91758 0.91290 0.90817 0.90353 0.89913 0.89507 0.89146 0.88839 0.88594 0.88414 0.88305 0.88268
0.405  0.93467 0.93326 0.93098 0.92793 0.92421 0.91998 0.91538 0.91058 0.90574 0.90099 0.89648 0.89232 0.88863 0.88549 0.88297 0.88113 0.88001 0.87963
0.410  0.93290 0.93146 0.92912 0.92599 0.92218 0.91785 0.91315 0.90823 0.90328 0.89841 0.89379 0.88953 0.88575 0.88253 0.87996 0.87808 0.87693 0.87654
0.415  0.93109 0.92962 0.92723 0.92402 0.92013 0.91569 0.91088 0.90585 0.90076 0.89579 0.89106 0.88671 0.88283 0.87954 0.87690 0.87498 0.87381 0.87341
0.420  0.92926 0.92775 0.92530 0.92202 0.91804 0.91350 0.90858 0.90343 0.89823 0.89314 0.88829 0.88384 0.87987 0.87651 0.87381 0.87184 0.87064 0.87023
0.425  0.92739 0.92585 0.92335 0.91999 0.91592 0.91126 0.90623 0.90097 0.89565 0.89044 0.88549 0.88093 0.87688 0.87343 0.87067 0.86865 0.86743 0.86701
0.430  0.92550 0.92392 0.92136 0.91793 0.91376 0.90900 0.90385 0.89847 0.89304 0.88770 0.88264 0.87798 0.87384 0.87031 0.86749 0.86543 0.86417 0.86374
0.435  0.92357 0.92195 0.91934 0.91583 0.91156 0.90671 0.90144 0.89593 0.89037 0.88493 0.87975 0.87499 0.87075 0.86715 0.86426 0.86215 0.86087 0.86044
0.440  0.92161 0.91995 0.91728 0.91370 0.90934 0.90438 0.89899 0.89337 0.88768 0.88212 0.87683 0.87196 0.86762 0.86394 0.86099 0.85884 0.85753 0.85708
0.445  0.91962 0.91793 0.91519 0.91153 0.90708 0.90201 0.89651 0.89076 0.88495 0.87926 0.87386 0.86888 0.86446 0.86069 0.85768 0.85548 0.85414 0.85368
0.450  0.91759 0.91586 0.91307 0.90932 0.90478 0.89959 0.89397 0.88810 0.88218 0.87637 0.87085 0.86576 0.86125 0.85740 0.85432 0.85207 0.85071 0.85024
0.455  0.91553 0.91377 0.91092 0.90709 0.90245 0.89715 0.89142 0.88542 0.87936 0.87344 0.86779 0.86260 0.85798 0.85406 0.85092 0.84862 0.84723 0.84676
0.460  0.91343 0.91164 0.90873 0.90482 0.90007 0.89468 0.88882 0.88270 0.87651 0.87046 0.86470 0.85940 0.85469 0.85068 0.84747 0.84513 0.84370 0.84322
0.465  0.91131 0.90947 0.90650 0.90252 0.89767 0.89216 0.88618 0.87994 0.87362 0.86744 0.86157 0.85615 0.85135 0.84726 0.84398 0.84159 0.84013 0.83964
0.470  0.90914 0.90727 0.90424 0.90018 0.89523 0.88961 0.88350 0.87712 0.87069 0.86438 0.85838 0.85287 0.84796 0.84378 0.84044 0.83800 0.83652 0.83601
0.475  0.90695 0.90504 0.90194 0.89778 0.89275 0.88701 0.88078 0.87428 0.86771 0.86128 0.85516 0.84953 0.84452 0.84027 0.83686 0.83437 0.83285 0.83234
0.480  0.90471 0.90277 0.89960 0.89537 0.89023 0.88438 0.87803 0.87140 0.86470 0.85813 0.85190 0.84615 0.84105 0.83671 0.83323 0.83069 0.82915 0.82862
0.485  0.90244 0.90046 0.89723 0.89292 0.88767 0.88171 0.87524 0.86848 0.86164 0.85495 0.84859 0.84273 0.83753 0.83310 0.82955 0.82697 0.82539 0.82485
0.490  0.90013 0.89811 0.89482 0.89043 0.88508 0.87900 0.87239 0.86549 0.85854 0.85172 0.84523 0.83927 0.83396 0.82945 0.82583 0.82319 0.82159 0.82105
0.495  0.89779 0.89572 0.89238 0.88790 0.88245 0.87624 0.86951 0.86249 0.85539 0.84845 0.84184 0.83576 0.83035 0.82575 0.82206 0.81937 0.81774 0.81718
0.500  0.89540 0.89330 0.88989 0.88532 0.87977 0.87345 0.86660 0.85944 0.85221 0.84512 0.83840 0.83219 0.82669 0.82200 0.81825 0.81551 0.81384 0.81327
0.505  0.89298 0.89084 0.88737 0.88270 0.87704 0.87062 0.86363 0.85633 0.84898 0.84176 0.83490 0.82859 0.82298 0.81821 0.81438 0.81159 0.80989 0.80931
0.510  0.89052 0.88833 0.88479 0.88005 0.87429 0.86774 0.86062 0.85320 0.84570 0.83836 0.83137 0.82494 0.81923 0.81437 0.81047 0.80763 0.80590 0.80532
0.515  0.88802 0.88579 0.88219 0.87736 0.87150 0.86481 0.85758 0.85002 0.84238 0.83489 0.82779 0.82124 0.81543 0.81047 0.80651 0.80362 0.80186 0.80126
0.520  0.88548 0.88321 0.87954 0.87463 0.86866 0.86186 0.85449 0.84679 0.83902 0.83140 0.82416 0.81750 0.81157 0.80654 0.80250 0.79956 0.79776 0.79715
0.525  0.88289 0.88059 0.87685 0.87184 0.86576 0.85886 0.85134 0.84351 0.83560 0.82786 0.82049 0.81371 0.80768 0.80255 0.79844 0.79544 0.79362 0.79300
0.530  0.88026 0.87792 0.87412 0.86902 0.86283 0.85579 0.84816 0.84020 0.83214 0.82425 0.81677 0.80986 0.80373 0.79851 0.79434 0.79129 0.78943 0.78880
0.535  0.87759 0.87520 0.87134 0.86616 0.85987 0.85270 0.84494 0.83684 0.82865 0.82062 0.81299 0.80598 0.79973 0.79443 0.79018 0.78707 0.78519 0.78454
0.540  0.87488 0.87245 0.86851 0.86325 0.85685 0.84957 0.84165 0.83341 0.82508 0.81694 0.80918 0.80204 0.79569 0.79030 0.78597 0.78281 0.78089 0.78024
0.545  0.87212 0.86965 0.86565 0.86030 0.85377 0.84638 0.83834 0.82996 0.82149 0.81319 0.80531 0.79805 0.79160 0.78611 0.78171 0.77850 0.77655 0.77588
0.550  0.86932 0.86681 0.86274 0.85728 0.85067 0.84313 0.83498 0.82646 0.81784 0.80941 0.80138 0.79401 0.78745 0.78187 0.77740 0.77414 0.77215 0.77149
0.555  0.86647 0.86392 0.85978 0.85424 0.84752 0.83986 0.83154 0.82288 0.81413 0.80558 0.79742 0.78991 0.78325 0.77759 0.77304 0.76972 0.76770 0.76702
0.560  0.86357 0.86098 0.85678 0.85115 0.84431 0.83653 0.82809 0.81929 0.81039 0.80168 0.79341 0.78578 0.77901 0.77324 0.76863 0.76526 0.76320 0.76251
0.565  0.86063 0.85800 0.85371 0.84800 0.84104 0.83314 0.82458 0.81564 0.80660 0.79775 0.78933 0.78159 0.77470 0.76885 0.76416 0.76073 0.75865 0.75795
0.570  0.85764 0.85496 0.85062 0.84479 0.83775 0.82972 0.82100 0.81191 0.80274 0.79374 0.78521 0.77734 0.77035 0.76440 0.75964 0.75616 0.75404 0.75333
0.575  0.85460 0.85187 0.84747 0.84156 0.83440 0.82624 0.81739 0.80816 0.79884 0.78971 0.78103 0.77305 0.76594 0.75991 0.75507 0.75153 0.74938 0.74865
0.580  0.85150 0.84874 0.84427 0.83827 0.83097 0.82269 0.81373 0.80433 0.79487 0.78562 0.77681 0.76869 0.76149 0.75536 0.75044 0.74685 0.74467 0.74393
0.585  0.84836 0.84555 0.84101 0.83492 0.82752 0.81911 0.80999 0.80048 0.79087 0.78146 0.77253 0.76429 0.75698 0.75075 0.74576 0.74212 0.73990 0.73915
0.590  0.84516 0.84231 0.83769 0.83151 0.82402 0.81548 0.80622 0.79657 0.78682 0.77727 0.76818 0.75984 0.75240 0.74609 0.74102 0.73732 0.73508 0.73432
0.595  0.84192 0.83902 0.83433 0.82806 0.82046 0.81177 0.80240 0.79258 0.78269 0.77299 0.76380 0.75531 0.74778 0.74136 0.73623 0.73248 0.73020 0.72942
0.600  0.83861 0.83568 0.83092 0.82455 0.81682 0.80803 0.79850 0.78856 0.77853 0.76869 0.75934 0.75075 0.74309 0.73659 0.73138 0.72757 0.72526 0.72448
0.605  0.83525 0.83227 0.82745 0.82099 0.81315 0.80424 0.79457 0.78449 0.77428 0.76433 0.75485 0.74611 0.73836 0.73176 0.72647 0.72262 0.72027 0.71947
0.610  0.83183 0.82881 0.82393 0.81735 0.80942 0.80036 0.79058 0.78033 0.77001 0.75989 0.75027 0.74143 0.73356 0.72687 0.72151 0.71760 0.71522 0.71441
0.615  0.82836 0.82529 0.82032 0.81368 0.80561 0.79645 0.78650 0.77614 0.76567 0.75541 0.74566 0.73668 0.72871 0.72193 0.71649 0.71252 0.71011 0.70929
0.620  0.82482 0.82171 0.81668 0.80995 0.80177 0.79248 0.78240 0.77186 0.76125 0.75085 0.74099 0.73189 0.72379 0.71692 0.71142 0.70739 0.70494 0.70411
0.625  0.82122 0.81808 0.81298 0.80614 0.79786 0.78842 0.77820 0.76755 0.75680 0.74626 0.73624 0.72702 0.71883 0.71186 0.70627 0.70220 0.69971 0.69888
0.630  0.81757 0.81438 0.80921 0.80227 0.79387 0.78433 0.77397 0.76315 0.75226 0.74158 0.73145 0.72210 0.71380 0.70674 0.70108 0.69694 0.69443 0.69357
0.635  0.81384 0.81061 0.80536 0.79835 0.78984 0.78015 0.76968 0.75872 0.74768 0.73687 0.72658 0.71712 0.70871 0.70156 0.69581 0.69163 0.68908 0.68822
0.640  0.81006 0.80677 0.80147 0.79437 0.78575 0.77592 0.76530 0.75423 0.74302 0.73206 0.72167 0.71207 0.70356 0.69630 0.69050 0.68625 0.68367 0.68280
0.645  0.80621 0.80288 0.79751 0.79029 0.78156 0.77164 0.76088 0.74964 0.73832 0.72722 0.71667 0.70697 0.69834 0.69100 0.68511 0.68082 0.67821 0.67733
0.650  0.80229 0.79892 0.79348 0.78618 0.77733 0.76726 0.75636 0.74502 0.73352 0.72228 0.71163 0.70179 0.69306 0.68562 0.67967 0.67532 0.67267 0.67178
0.655  0.79830 0.79489 0.78938 0.78199 0.77301 0.76285 0.75182 0.74029 0.72869 0.71732 0.70650 0.69654 0.68771 0.68019 0.67416 0.66976 0.66708 0.66618
0.660  0.79424 0.79079 0.78519 0.77771 0.76865 0.75832 0.74716 0.73554 0.72376 0.71225 0.70134 0.69126 0.68230 0.67469 0.66859 0.66413 0.66142 0.66050
0.665  0.79010 0.78661 0.78096 0.77338 0.76421 0.75377 0.74247 0.73067 0.71879 0.70715 0.69607 0.68588 0.67683 0.66912 0.66295 0.65844 0.65570 0.65477
0.670  0.78589 0.78235 0.77664 0.76898 0.75967 0.74914 0.73768 0.72578 0.71372 0.70194 0.69077 0.68045 0.67128 0.66349 0.65725 0.65268 0.64991 0.64897
0.675  0.78160 0.77803 0.77223 0.76448 0.75509 0.74440 0.73285 0.72077 0.70861 0.69670 0.68537 0.67494 0.66568 0.65779 0.65148 0.64686 0.64405 0.64311
0.680  0.77724 0.77362 0.76776 0.75992 0.75043 0.73963 0.72790 0.71573 0.70340 0.69135 0.67990 0.66937 0.65999 0.65203 0.64563 0.64097 0.63813 0.63718
0.685  0.77279 0.76914 0.76322 0.75529 0.74566 0.73474 0.72292 0.71058 0.69815 0.68597 0.67439 0.66372 0.65425 0.64619 0.63973 0.63501 0.63214 0.63117
0.690  0.76827 0.76458 0.75859 0.75055 0.74085 0.72981 0.71782 0.70539 0.69278 0.68047 0.66877 0.65801 0.64843 0.64029 0.63375 0.62899 0.62608 0.62511
0.695  0.76366 0.75991 0.75385 0.74576 0.73592 0.72475 0.71268 0.70008 0.68738 0.67494 0.66311 0.65221 0.64253 0.63430 0.62771 0.62289 0.61995 0.61896
0.700  0.75896 0.75517 0.74906 0.74088 0.73094 0.71966 0.70742 0.69473 0.68186 0.66929 0.65734 0.64634 0.63657 0.62825 0.62159 0.61672 0.61376 0.61275
0.705  0.75417 0.75035 0.74417 0.73587 0.72583 0.71444 0.70212 0.68926 0.67628 0.66357 0.65150 0.64041 0.63053 0.62213 0.61539 0.61048 0.60748 0.60648
0.710  0.74929 0.74543 0.73917 0.73082 0.72068 0.70918 0.69669 0.68370 0.67062 0.65780 0.64561 0.63438 0.62440 0.61593 0.60913 0.60416 0.60114 0.60012
0.715  0.74431 0.74042 0.73410 0.72563 0.71543 0.70378 0.69122 0.67810 0.66485 0.65191 0.63961 0.62827 0.61822 0.60965 0.60279 0.59778 0.59472 0.59369
0.720  0.73924 0.73529 0.72893 0.72039 0.71006 0.69833 0.68561 0.67237 0.65904 0.64594 0.63352 0.62212 0.61194 0.60331 0.59637 0.59131 0.58823 0.58718
0.725  0.73406 0.73009 0.72366 0.71506 0.70463 0.69275 0.67996 0.66660 0.65310 0.63992 0.62739 0.61585 0.60558 0.59687 0.58988 0.58477 0.58166 0.58061
0.730  0.72879 0.72478 0.71828 0.70958 0.69905 0.68712 0.67416 0.66069 0.64707 0.63378 0.62114 0.60949 0.59917 0.59036 0.58331 0.57816 0.57502 0.57396
0.735  0.72340 0.71936 0.71281 0.70404 0.69342 0.68134 0.66832 0.65468 0.64100 0.62755 0.61480 0.60309 0.59264 0.58377 0.57665 0.57146 0.56830 0.56723
0.740  0.71791 0.71382 0.70723 0.69835 0.68765 0.67551 0.66233 0.64863 0.63478 0.62127 0.60841 0.59657 0.58604 0.57710 0.56992 0.56468 0.56149 0.56041
0.745  0.71231 0.70819 0.70152 0.69260 0.68181 0.66952 0.65624 0.64243 0.62847 0.61485 0.60189 0.58996 0.57937 0.57034 0.56311 0.55782 0.55461 0.55352
0.750  0.70659 0.70244 0.69572 0.68673 0.67581 0.66348 0.65010 0.63612 0.62211 0.60833 0.59528 0.58325 0.57259 0.56349 0.55621 0.55088 0.54764 0.54655
0.755  0.70075 0.69657 0.68977 0.68071 0.66975 0.65728 0.64379 0.62977 0.61560 0.60177 0.58861 0.57650 0.56572 0.55656 0.54922 0.54386 0.54059 0.53948
0.760  0.69478 0.69055 0.68373 0.67461 0.66352 0.65096 0.63738 0.62326 0.60899 0.59506 0.58181 0.56961 0.55876 0.54955 0.54214 0.53675 0.53346 0.53234
0.765  0.68868 0.68443 0.67756 0.66834 0.65723 0.64458 0.63091 0.61663 0.60232 0.58825 0.57491 0.56263 0.55171 0.54243 0.53498 0.52955 0.52624 0.52512
0.770  0.68246 0.67818 0.67124 0.66199 0.65076 0.63802 0.62426 0.60995 0.59549 0.58133 0.56791 0.55555 0.54458 0.53523 0.52774 0.52226 0.51893 0.51780
0.775  0.67610 0.67179 0.66481 0.65547 0.64416 0.63140 0.61750 0.60310 0.58855 0.57435 0.56081 0.54837 0.53734 0.52792 0.52039 0.51488 0.51153 0.51040
0.780  0.66959 0.66525 0.65825 0.64885 0.63748 0.62459 0.61067 0.59612 0.58150 0.56722 0.55363 0.54112 0.53000 0.52053 0.51295 0.50741 0.50404 0.50290
0.785  0.66294 0.65857 0.65150 0.64205 0.63061 0.61765 0.60365 0.58903 0.57432 0.55997 0.54632 0.53374 0.52255 0.51303 0.50541 0.49985 0.49645 0.49530
0.790  0.65614 0.65175 0.64465 0.63515 0.62366 0.61063 0.59650 0.58187 0.56708 0.55260 0.53888 0.52624 0.51500 0.50544 0.49778 0.49218 0.48877 0.48762
0.795  0.64917 0.64477 0.63760 0.62805 0.61650 0.60341 0.58927 0.57451 0.55966 0.54512 0.53134 0.51864 0.50734 0.49775 0.49005 0.48442 0.48100 0.47984
0.800  0.64204 0.63761 0.63043 0.62085 0.60924 0.59605 0.58185 0.56703 0.55212 0.53751 0.52367 0.51092 0.49958 0.48995 0.48221 0.47656 0.47312 0.47196
0.805  0.63475 0.63030 0.62310 0.61343 0.60179 0.58858 0.57428 0.55940 0.54443 0.52977 0.51588 0.50308 0.49170 0.48204 0.47427 0.46860 0.46515 0.46398
0.810  0.62727 0.62281 0.61556 0.60590 0.59416 0.58092 0.56655 0.55162 0.53661 0.52190 0.50797 0.49513 0.48371 0.47402 0.46622 0.46053 0.45707 0.45589
0.815  0.61962 0.61512 0.60787 0.59814 0.58642 0.57308 0.55868 0.54376 0.52865 0.51390 0.49993 0.48705 0.47560 0.46588 0.45806 0.45236 0.44888 0.44770
0.820  0.61177 0.60726 0.59996 0.59025 0.57845 0.56508 0.55070 0.53569 0.52054 0.50576 0.49176 0.47885 0.46737 0.45762 0.44979 0.44407 0.44058 0.43940
0.825  0.60372 0.59921 0.59190 0.58213 0.57030 0.55695 0.54249 0.52746 0.51228 0.49747 0.48344 0.47052 0.45902 0.44923 0.44140 0.43567 0.43218 0.43100
0.830  0.59545 0.59093 0.58360 0.57380 0.56201 0.54860 0.53411 0.51906 0.50386 0.48903 0.47499 0.46205 0.45054 0.44074 0.43289 0.42715 0.42366 0.42247
0.835  0.58698 0.58245 0.57512 0.56533 0.55347 0.54005 0.52555 0.51049 0.49528 0.48044 0.46639 0.45344 0.44192 0.43212 0.42427 0.41852 0.41502 0.41383
0.840  0.57828 0.57375 0.56639 0.55658 0.54473 0.53130 0.51680 0.50174 0.48653 0.47169 0.45765 0.44469 0.43317 0.42336 0.41550 0.40976 0.40627 0.40508
0.845  0.56934 0.56480 0.55747 0.54767 0.53577 0.52234 0.50785 0.49280 0.47760 0.46278 0.44874 0.43575 0.42426 0.41448 0.40662 0.40089 0.39739 0.39621
0.850  0.56016 0.55562 0.54827 0.53848 0.52664 0.51317 0.49870 0.48367 0.46849 0.45369 0.43962 0.42671 0.41522 0.40546 0.39760 0.39188 0.38838 0.38720
0.855  0.55071 0.54618 0.53885 0.52904 0.51722 0.50378 0.48934 0.47434 0.45919 0.44443 0.43039 0.41750 0.40603 0.39627 0.38845 0.38273 0.37924 0.37807
0.860  0.54098 0.53646 0.52913 0.51939 0.50756 0.49422 0.47975 0.46480 0.44970 0.43498 0.42098 0.40813 0.39669 0.38696 0.37915 0.37345 0.36998 0.36880
0.865  0.53097 0.52647 0.51918 0.50943 0.49763 0.48434 0.46993 0.45503 0.44000 0.42527 0.41139 0.39854 0.38716 0.37749 0.36971 0.36403 0.36057 0.35940
0.870  0.52066 0.51618 0.50889 0.49918 0.48744 0.47421 0.45987 0.44497 0.43001 0.41542 0.40155 0.38882 0.37749 0.36784 0.36012 0.35446 0.35102 0.34985
0.875  0.51003 0.50556 0.49834 0.48864 0.47696 0.46381 0.44955 0.43474 0.41987 0.40536 0.39157 0.37892 0.36765 0.35806 0.35036 0.34475 0.34132 0.34015
0.880  0.49907 0.49463 0.48743 0.47784 0.46625 0.45312 0.43896 0.42426 0.40949 0.39508 0.38139 0.36878 0.35760 0.34808 0.34045 0.33486 0.33147 0.33032
0.885  0.48774 0.48332 0.47621 0.46665 0.45515 0.44213 0.42809 0.41351 0.39886 0.38451 0.37094 0.35848 0.34739 0.33794 0.33036 0.32483 0.32146 0.32031
0.890  0.47604 0.47167 0.46459 0.45512 0.44373 0.43083 0.41691 0.40240 0.38790 0.37376 0.36032 0.34793 0.33695 0.32760 0.32011 0.31462 0.31128 0.31015
0.895  0.46395 0.45963 0.45259 0.44322 0.43195 0.41912 0.40536 0.39108 0.37674 0.36269 0.34940 0.33720 0.32631 0.31709 0.30967 0.30424 0.30093 0.29981
0.900  0.45143 0.44714 0.44023 0.43098 0.41980 0.40713 0.39354 0.37944 0.36521 0.35142 0.33829 0.32620 0.31549 0.30636 0.29903 0.29368 0.29041 0.28931
0.905  0.43846 0.43424 0.42739 0.41827 0.40725 0.39476 0.38137 0.36741 0.35346 0.33979 0.32687 0.31496 0.30440 0.29541 0.28819 0.28292 0.27970 0.27861
0.910  0.42500 0.42084 0.41410 0.40512 0.39427 0.38200 0.36875 0.35509 0.34130 0.32787 0.31516 0.30350 0.29308 0.28424 0.27716 0.27196 0.26880 0.26772
0.915  0.41104 0.40696 0.40035 0.39150 0.38085 0.36880 0.35581 0.34233 0.32887 0.31569 0.30317 0.29173 0.28151 0.27283 0.26589 0.26079 0.25769 0.25664
0.920  0.39653 0.39251 0.38603 0.37736 0.36694 0.35508 0.34243 0.32924 0.31601 0.30311 0.29091 0.27967 0.26967 0.26118 0.25439 0.24940 0.24636 0.24532
0.925  0.38142 0.37751 0.37115 0.36269 0.35246 0.34094 0.32853 0.31566 0.30275 0.29017 0.27828 0.26731 0.25755 0.24928 0.24265 0.23777 0.23481 0.23380
0.930  0.36567 0.36185 0.35570 0.34743 0.33747 0.32628 0.31421 0.30169 0.28907 0.27685 0.26528 0.25462 0.24514 0.23709 0.23064 0.22590 0.22302 0.22204
0.935  0.34923 0.34554 0.33955 0.33153 0.32189 0.31098 0.29929 0.28717 0.27501 0.26310 0.25191 0.24158 0.23240 0.22460 0.21834 0.21377 0.21097 0.21002
0.940  0.33204 0.32846 0.32268 0.31495 0.30565 0.29513 0.28379 0.27211 0.26039 0.24891 0.23812 0.22813 0.21932 0.21180 0.20576 0.20135 0.19865 0.19773
0.945  0.31404 0.31061 0.30503 0.29761 0.28864 0.27855 0.26774 0.25647 0.24523 0.23424 0.22384 0.21431 0.20586 0.19863 0.19286 0.18862 0.18604 0.18515
0.950  0.29512 0.29185 0.28653 0.27946 0.27091 0.26129 0.25094 0.24020 0.22944 0.21903 0.20913 0.20005 0.19197 0.18511 0.17960 0.17557 0.17310 0.17226
0.955  0.27523 0.27213 0.26711 0.26039 0.25231 0.24317 0.23338 0.22324 0.21307 0.20318 0.19384 0.18527 0.17764 0.17116 0.16596 0.16215 0.15983 0.15904
0.960  0.25423 0.25132 0.24661 0.24032 0.23271 0.22415 0.21499 0.20551 0.19599 0.18674 0.17800 0.16998 0.16284 0.15676 0.15191 0.14834 0.14616 0.14542
0.965  0.23199 0.22930 0.22494 0.21908 0.21209 0.20418 0.19567 0.18690 0.17807 0.16953 0.16146 0.15406 0.14747 0.14188 0.13737 0.13408 0.13207 0.13137
0.970  0.20835 0.20590 0.20192 0.19660 0.19020 0.18302 0.17528 0.16727 0.15929 0.15154 0.14417 0.13745 0.13147 0.12639 0.12230 0.11931 0.11748 0.11685
0.975  0.18310 0.18090 0.17737 0.17264 0.16695 0.16053 0.15366 0.14655 0.13943 0.13255 0.12601 0.12005 0.11474 0.11022 0.10660 0.10395 0.10232 0.10177
0.980  0.15593 0.15405 0.15099 0.14692 0.14201 0.13649 0.13054 0.12444 0.11832 0.11242 0.10681 0.10167 0.09712 0.09326 0.09014 0.08786 0.08647 0.08599
0.985  0.12643 0.12488 0.12238 0.11904 0.11502 0.11052 0.10567 0.10066 0.09568 0.09087 0.08630 0.08212 0.07841 0.07525 0.07272 0.07086 0.06972 0.06933
0.990  0.09387 0.09271 0.09085 0.08836 0.08535 0.08198 0.07838 0.07466 0.07097 0.06738 0.06400 0.06090 0.05816 0.05582 0.05394 0.05257 0.05173 0.05144
0.995  0.05663 0.05594 0.05482 0.05332 0.05152 0.04952 0.04736 0.04516 0.04297 0.04083 0.03882 0.03699 0.03537 0.03398 0.03287 0.03205 0.03156 0.03137
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am025e100.dat <==
# alpha = -0.25 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992
0.015  0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99987 0.99987 0.99986 0.99985 0.99985 0.99984 0.99984 0.99983 0.99983 0.99983 0.99983
0.020  0.99984 0.99983 0.99983 0.99982 0.99981 0.99980 0.99979 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99970 0.99970 0.99969 0.99969
0.025  0.99975 0.99974 0.99973 0.99972 0.99970 0.99969 0.99967 0.99965 0.99963 0.99961 0.99959 0.99957 0.99956 0.99954 0.99953 0.99952 0.99952 0.99952
0.030  0.99963 0.99963 0.99961 0.99959 0.99957 0.99955 0.99952 0.99949 0.99946 0.99943 0.99941 0.99938 0.99936 0.99934 0.99933 0.99931 0.99931 0.99931
0.035  0.99950 0.99949 0.99947 0.99945 0.99942 0.99938 0.99935 0.99931 0.99927 0.99923 0.99919 0.99916 0.99913 0.99910 0.99908 0.99907 0.99906 0.99905
0.040  0.99935 0.99934 0.99931 0.99928 0.99924 0.99920 0.99915 0.99910 0.99904 0.99899 0.99894 0.99890 0.99886 0.99883 0.99880 0.99878 0.99877 0.99876
0.045  0.99918 0.99916 0.99913 0.99909 0.99904 0.99898 0.99892 0.99885 0.99879 0.99873 0.99866 0.99861 0.99856 0.99852 0.99848 0.99846 0.99844 0.99844
0.050  0.99898 0.99896 0.99892 0.99887 0.99881 0.99874 0.99867 0.99859 0.99851 0.99843 0.99835 0.99828 0.99822 0.99817 0.99813 0.99809 0.99808 0.99807
0.055  0.99877 0.99874 0.99870 0.99864 0.99856 0.99848 0.99839 0.99829 0.99819 0.99810 0.99800 0.99792 0.99785 0.99778 0.99773 0.99769 0.99767 0.99766
0.060  0.99854 0.99850 0.99845 0.99838 0.99829 0.99819 0.99808 0.99796 0.99785 0.99773 0.99762 0.99752 0.99744 0.99736 0.99730 0.99726 0.99723 0.99722
0.065  0.99828 0.99824 0.99818 0.99810 0.99799 0.99787 0.99774 0.99761 0.99747 0.99734 0.99721 0.99709 0.99699 0.99690 0.99683 0.99678 0.99675 0.99674
0.070  0.99801 0.99796 0.99789 0.99779 0.99767 0.99753 0.99738 0.99723 0.99707 0.99691 0.99677 0.99663 0.99651 0.99641 0.99632 0.99626 0.99623 0.99621
0.075  0.99771 0.99766 0.99758 0.99746 0.99732 0.99717 0.99700 0.99682 0.99663 0.99646 0.99629 0.99613 0.99599 0.99587 0.99578 0.99571 0.99567 0.99565
0.080  0.99740 0.99734 0.99724 0.99711 0.99695 0.99678 0.99658 0.99638 0.99617 0.99597 0.99577 0.99560 0.99544 0.99530 0.99520 0.99512 0.99507 0.99505
0.085  0.99706 0.99699 0.99688 0.99674 0.99656 0.99636 0.99614 0.99591 0.99568 0.99545 0.99523 0.99503 0.99485 0.99470 0.99458 0.99449 0.99443 0.99442
0.090  0.99670 0.99663 0.99651 0.99634 0.99614 0.99592 0.99567 0.99541 0.99515 0.99489 0.99465 0.99443 0.99423 0.99406 0.99392 0.99382 0.99376 0.99374
0.095  0.99632 0.99624 0.99611 0.99592 0.99570 0.99545 0.99517 0.99489 0.99459 0.99431 0.99404 0.99379 0.99357 0.99338 0.99322 0.99311 0.99305 0.99302
0.100  0.99593 0.99583 0.99568 0.99548 0.99524 0.99496 0.99465 0.99433 0.99401 0.99369 0.99339 0.99312 0.99287 0.99266 0.99249 0.99237 0.99229 0.99227
0.105  0.99551 0.99540 0.99524 0.99502 0.99474 0.99444 0.99410 0.99375 0.99339 0.99305 0.99271 0.99241 0.99214 0.99190 0.99172 0.99158 0.99150 0.99147
0.110  0.99506 0.99495 0.99477 0.99453 0.99423 0.99389 0.99352 0.99314 0.99275 0.99237 0.99200 0.99167 0.99137 0.99111 0.99091 0.99076 0.99067 0.99064
0.115  0.99460 0.99448 0.99428 0.99402 0.99369 0.99332 0.99292 0.99250 0.99207 0.99165 0.99126 0.99089 0.99056 0.99029 0.99006 0.98990 0.98980 0.98977
0.120  0.99412 0.99399 0.99377 0.99348 0.99313 0.99272 0.99229 0.99183 0.99136 0.99091 0.99048 0.99008 0.98972 0.98942 0.98918 0.98900 0.98889 0.98886
0.125  0.99362 0.99347 0.99324 0.99292 0.99254 0.99210 0.99163 0.99113 0.99063 0.99013 0.98966 0.98923 0.98884 0.98852 0.98825 0.98806 0.98795 0.98791
0.130  0.99309 0.99293 0.99268 0.99234 0.99193 0.99145 0.99094 0.99040 0.98986 0.98932 0.98882 0.98835 0.98793 0.98758 0.98729 0.98709 0.98696 0.98692
0.135  0.99254 0.99238 0.99210 0.99174 0.99129 0.99078 0.99022 0.98964 0.98906 0.98848 0.98793 0.98743 0.98698 0.98660 0.98629 0.98607 0.98593 0.98589
0.140  0.99198 0.99180 0.99150 0.99111 0.99063 0.99008 0.98948 0.98886 0.98823 0.98761 0.98702 0.98648 0.98600 0.98558 0.98526 0.98502 0.98487 0.98482
0.145  0.99139 0.99119 0.99088 0.99045 0.98994 0.98935 0.98871 0.98804 0.98737 0.98670 0.98607 0.98549 0.98497 0.98453 0.98418 0.98392 0.98377 0.98371
0.150  0.99078 0.99057 0.99023 0.98978 0.98923 0.98860 0.98792 0.98720 0.98648 0.98577 0.98509 0.98447 0.98391 0.98344 0.98307 0.98279 0.98262 0.98257
0.155  0.99014 0.98992 0.98956 0.98908 0.98849 0.98782 0.98709 0.98633 0.98555 0.98480 0.98407 0.98341 0.98282 0.98232 0.98191 0.98162 0.98144 0.98138
0.160  0.98949 0.98925 0.98887 0.98836 0.98773 0.98701 0.98624 0.98542 0.98460 0.98379 0.98302 0.98232 0.98169 0.98115 0.98072 0.98041 0.98022 0.98015
0.165  0.98882 0.98856 0.98816 0.98761 0.98694 0.98618 0.98536 0.98449 0.98362 0.98276 0.98194 0.98119 0.98052 0.97995 0.97949 0.97916 0.97896 0.97889
0.170  0.98812 0.98785 0.98742 0.98684 0.98613 0.98532 0.98445 0.98353 0.98260 0.98169 0.98082 0.98002 0.97931 0.97871 0.97822 0.97787 0.97766 0.97758
0.175  0.98740 0.98712 0.98666 0.98604 0.98529 0.98444 0.98351 0.98254 0.98155 0.98059 0.97967 0.97882 0.97807 0.97743 0.97692 0.97654 0.97632 0.97624
0.180  0.98666 0.98636 0.98587 0.98522 0.98443 0.98353 0.98254 0.98151 0.98047 0.97945 0.97848 0.97759 0.97679 0.97612 0.97557 0.97518 0.97494 0.97485
0.185  0.98589 0.98558 0.98507 0.98438 0.98354 0.98259 0.98155 0.98046 0.97936 0.97829 0.97726 0.97632 0.97548 0.97476 0.97419 0.97377 0.97352 0.97343
0.190  0.98511 0.98477 0.98423 0.98351 0.98263 0.98162 0.98053 0.97938 0.97822 0.97709 0.97601 0.97501 0.97412 0.97337 0.97277 0.97232 0.97206 0.97196
0.195  0.98430 0.98395 0.98338 0.98261 0.98169 0.98063 0.97947 0.97827 0.97705 0.97585 0.97471 0.97367 0.97273 0.97194 0.97130 0.97084 0.97056 0.97046
0.200  0.98347 0.98310 0.98250 0.98170 0.98072 0.97961 0.97839 0.97713 0.97584 0.97459 0.97339 0.97229 0.97130 0.97047 0.96980 0.96931 0.96902 0.96892
0.205  0.98261 0.98222 0.98160 0.98075 0.97973 0.97856 0.97729 0.97595 0.97461 0.97329 0.97203 0.97087 0.96984 0.96896 0.96826 0.96775 0.96744 0.96733
0.210  0.98173 0.98133 0.98067 0.97979 0.97871 0.97748 0.97615 0.97475 0.97334 0.97195 0.97063 0.96942 0.96834 0.96742 0.96668 0.96614 0.96582 0.96571
0.215  0.98083 0.98041 0.97972 0.97879 0.97767 0.97638 0.97498 0.97352 0.97204 0.97059 0.96920 0.96793 0.96680 0.96584 0.96506 0.96450 0.96416 0.96404
0.220  0.97991 0.97947 0.97874 0.97778 0.97660 0.97525 0.97379 0.97225 0.97070 0.96919 0.96774 0.96641 0.96522 0.96421 0.96340 0.96281 0.96246 0.96233
0.225  0.97897 0.97850 0.97775 0.97673 0.97550 0.97409 0.97256 0.97096 0.96934 0.96775 0.96624 0.96485 0.96361 0.96255 0.96171 0.96109 0.96072 0.96059
0.230  0.97800 0.97751 0.97672 0.97566 0.97437 0.97290 0.97131 0.96963 0.96794 0.96628 0.96470 0.96325 0.96195 0.96085 0.95997 0.95933 0.95893 0.95880
0.235  0.97700 0.97650 0.97567 0.97457 0.97322 0.97169 0.97002 0.96828 0.96651 0.96478 0.96313 0.96161 0.96026 0.95911 0.95819 0.95752 0.95711 0.95697
0.240  0.97599 0.97546 0.97460 0.97345 0.97205 0.97045 0.96871 0.96689 0.96505 0.96324 0.96153 0.95994 0.95854 0.95734 0.95638 0.95568 0.95525 0.95510
0.245  0.97494 0.97439 0.97350 0.97230 0.97084 0.96918 0.96736 0.96547 0.96355 0.96167 0.95988 0.95823 0.95677 0.95552 0.95452 0.95379 0.95335 0.95320
0.250  0.97388 0.97331 0.97238 0.97113 0.96961 0.96788 0.96599 0.96402 0.96202 0.96007 0.95821 0.95649 0.95496 0.95366 0.95262 0.95186 0.95140 0.95125
0.255  0.97279 0.97220 0.97123 0.96993 0.96835 0.96655 0.96459 0.96254 0.96046 0.95843 0.95649 0.95471 0.95312 0.95177 0.95069 0.94990 0.94942 0.94925
0.260  0.97168 0.97106 0.97005 0.96871 0.96706 0.96519 0.96315 0.96102 0.95887 0.95675 0.95474 0.95289 0.95124 0.94984 0.94871 0.94789 0.94739 0.94722
0.265  0.97054 0.96990 0.96885 0.96745 0.96575 0.96380 0.96169 0.95948 0.95724 0.95504 0.95296 0.95103 0.94932 0.94786 0.94669 0.94584 0.94532 0.94515
0.270  0.96938 0.96871 0.96763 0.96618 0.96441 0.96239 0.96019 0.95790 0.95558 0.95330 0.95113 0.94914 0.94736 0.94585 0.94464 0.94375 0.94321 0.94303
0.275  0.96819 0.96750 0.96638 0.96487 0.96304 0.96094 0.95867 0.95629 0.95388 0.95152 0.94927 0.94720 0.94536 0.94379 0.94254 0.94162 0.94106 0.94088
0.280  0.96698 0.96626 0.96510 0.96354 0.96164 0.95947 0.95711 0.95465 0.95215 0.94971 0.94738 0.94523 0.94332 0.94170 0.94040 0.93945 0.93887 0.93868
0.285  0.96574 0.96500 0.96379 0.96218 0.96021 0.95797 0.95552 0.95297 0.95039 0.94786 0.94545 0.94322 0.94125 0.93957 0.93822 0.93724 0.93664 0.93644
0.290  0.96448 0.96371 0.96246 0.96079 0.95875 0.95643 0.95391 0.95126 0.94859 0.94597 0.94348 0.94118 0.93913 0.93739 0.93600 0.93498 0.93436 0.93415
0.295  0.96319 0.96239 0.96110 0.95937 0.95727 0.95487 0.95226 0.94952 0.94676 0.94405 0.94147 0.93909 0.93698 0.93518 0.93374 0.93269 0.93205 0.93183
0.300  0.96187 0.96105 0.95972 0.95793 0.95575 0.95327 0.95057 0.94775 0.94489 0.94209 0.93943 0.93697 0.93479 0.93293 0.93144 0.93035 0.92969 0.92946
0.305  0.96053 0.95968 0.95831 0.95646 0.95421 0.95165 0.94886 0.94594 0.94299 0.94010 0.93735 0.93481 0.93255 0.93063 0.92909 0.92797 0.92729 0.92705
0.310  0.95916 0.95829 0.95687 0.95496 0.95264 0.94999 0.94712 0.94410 0.94106 0.93807 0.93523 0.93261 0.93028 0.92830 0.92671 0.92555 0.92484 0.92460
0.315  0.95777 0.95686 0.95540 0.95343 0.95104 0.94831 0.94534 0.94223 0.93909 0.93601 0.93307 0.93037 0.92796 0.92592 0.92428 0.92308 0.92235 0.92211
0.320  0.95634 0.95541 0.95390 0.95187 0.94941 0.94659 0.94353 0.94032 0.93708 0.93390 0.93088 0.92809 0.92561 0.92350 0.92181 0.92058 0.91983 0.91957
0.325  0.95490 0.95394 0.95238 0.95029 0.94774 0.94484 0.94168 0.93838 0.93504 0.93176 0.92865 0.92577 0.92322 0.92104 0.91930 0.91803 0.91725 0.91699
0.330  0.95342 0.95243 0.95083 0.94867 0.94605 0.94306 0.93981 0.93641 0.93296 0.92959 0.92638 0.92342 0.92078 0.91854 0.91675 0.91544 0.91464 0.91437
0.335  0.95192 0.95090 0.94925 0.94703 0.94433 0.94125 0.93790 0.93440 0.93085 0.92738 0.92407 0.92102 0.91831 0.91600 0.91415 0.91280 0.91198 0.91170
0.340  0.95039 0.94934 0.94764 0.94535 0.94257 0.93940 0.93596 0.93235 0.92870 0.92513 0.92172 0.91858 0.91579 0.91342 0.91152 0.91013 0.90928 0.90900
0.345  0.94883 0.94775 0.94600 0.94365 0.94079 0.93753 0.93398 0.93027 0.92652 0.92284 0.91933 0.91611 0.91324 0.91079 0.90884 0.90741 0.90654 0.90624
0.350  0.94724 0.94613 0.94433 0.94191 0.93897 0.93562 0.93197 0.92816 0.92430 0.92051 0.91691 0.91359 0.91064 0.90813 0.90611 0.90464 0.90375 0.90345
0.355  0.94562 0.94448 0.94263 0.94015 0.93713 0.93368 0.92993 0.92601 0.92204 0.91815 0.91445 0.91103 0.90800 0.90542 0.90335 0.90184 0.90092 0.90061
0.360  0.94397 0.94280 0.94090 0.93835 0.93525 0.93170 0.92785 0.92382 0.91975 0.91575 0.91194 0.90844 0.90532 0.90267 0.90054 0.89899 0.89804 0.89772
0.365  0.94230 0.94110 0.93914 0.93652 0.93333 0.92970 0.92574 0.92160 0.91741 0.91331 0.90940 0.90580 0.90260 0.89987 0.89769 0.89609 0.89512 0.89479
0.370  0.94059 0.93936 0.93735 0.93466 0.93139 0.92765 0.92359 0.91934 0.91504 0.91083 0.90682 0.90312 0.89983 0.89703 0.89479 0.89315 0.89216 0.89182
0.375  0.93886 0.93759 0.93553 0.93277 0.92941 0.92558 0.92141 0.91705 0.91264 0.90831 0.90419 0.90040 0.89702 0.89415 0.89185 0.89017 0.88915 0.88881
0.380  0.93709 0.93579 0.93368 0.93085 0.92740 0.92347 0.91919 0.91472 0.91019 0.90575 0.90153 0.89764 0.89418 0.89123 0.88887 0.88715 0.88610 0.88574
0.385  0.93530 0.93396 0.93180 0.92889 0.92536 0.92132 0.91694 0.91235 0.90771 0.90316 0.89883 0.89483 0.89128 0.88826 0.88584 0.88408 0.88300 0.88264
0.390  0.93347 0.93210 0.92989 0.92691 0.92328 0.91915 0.91465 0.90995 0.90519 0.90052 0.89608 0.89199 0.88835 0.88525 0.88277 0.88096 0.87986 0.87949
0.395  0.93161 0.93021 0.92794 0.92488 0.92117 0.91693 0.91232 0.90750 0.90263 0.89785 0.89330 0.88910 0.88537 0.88220 0.87966 0.87780 0.87667 0.87629
0.400  0.92972 0.92829 0.92596 0.92283 0.91902 0.91468 0.90996 0.90502 0.90003 0.89513 0.89047 0.88617 0.88235 0.87910 0.87650 0.87459 0.87344 0.87305
0.405  0.92780 0.92633 0.92394 0.92074 0.91684 0.91240 0.90756 0.90251 0.89739 0.89237 0.88760 0.88320 0.87929 0.87596 0.87329 0.87134 0.87016 0.86976
0.410  0.92584 0.92434 0.92190 0.91862 0.91463 0.91008 0.90513 0.89995 0.89471 0.88958 0.88469 0.88019 0.87618 0.87277 0.87004 0.86805 0.86683 0.86642
0.415  0.92386 0.92232 0.91982 0.91646 0.91238 0.90772 0.90265 0.89735 0.89199 0.88674 0.88174 0.87713 0.87303 0.86954 0.86675 0.86470 0.86346 0.86304
0.420  0.92184 0.92026 0.91770 0.91427 0.91009 0.90533 0.90014 0.89472 0.88924 0.88386 0.87874 0.87403 0.86983 0.86626 0.86340 0.86132 0.86004 0.85962
0.425  0.91978 0.91817 0.91555 0.91204 0.90777 0.90289 0.89759 0.89205 0.88644 0.88094 0.87571 0.87088 0.86659 0.86294 0.86002 0.85788 0.85658 0.85614
0.430  0.91769 0.91604 0.91337 0.90978 0.90541 0.90042 0.89500 0.88933 0.88360 0.87798 0.87263 0.86769 0.86331 0.85958 0.85659 0.85440 0.85307 0.85262
0.435  0.91557 0.91388 0.91115 0.90748 0.90301 0.89792 0.89238 0.88658 0.88072 0.87497 0.86950 0.86446 0.85998 0.85616 0.85311 0.85087 0.84951 0.84906
0.440  0.91341 0.91169 0.90890 0.90515 0.90058 0.89537 0.88971 0.88379 0.87780 0.87193 0.86634 0.86118 0.85660 0.85271 0.84958 0.84730 0.84591 0.84544
0.445  0.91122 0.90946 0.90660 0.90277 0.89811 0.89279 0.88701 0.88096 0.87484 0.86883 0.86313 0.85786 0.85318 0.84920 0.84601 0.84368 0.84226 0.84178
0.450  0.90899 0.90719 0.90428 0.90036 0.89560 0.89016 0.88426 0.87808 0.87183 0.86570 0.85987 0.85450 0.84972 0.84565 0.84239 0.84001 0.83856 0.83807
0.455  0.90672 0.90489 0.90191 0.89791 0.89305 0.88750 0.88147 0.87516 0.86878 0.86253 0.85657 0.85108 0.84620 0.84205 0.83872 0.83629 0.83481 0.83432
0.460  0.90442 0.90255 0.89951 0.89543 0.89046 0.88480 0.87865 0.87221 0.86569 0.85931 0.85323 0.84763 0.84264 0.83841 0.83501 0.83253 0.83102 0.83051
0.465  0.90208 0.90017 0.89707 0.89290 0.88784 0.88206 0.87578 0.86921 0.86256 0.85604 0.84984 0.84412 0.83904 0.83471 0.83125 0.82871 0.82717 0.82666
0.470  0.89970 0.89775 0.89459 0.89034 0.88517 0.87927 0.87286 0.86616 0.85938 0.85273 0.84640 0.84057 0.83539 0.83097 0.82744 0.82485 0.82328 0.82275
0.475  0.89728 0.89530 0.89207 0.88773 0.88246 0.87645 0.86991 0.86307 0.85616 0.84938 0.84292 0.83698 0.83169 0.82719 0.82358 0.82094 0.81934 0.81880
0.480  0.89483 0.89280 0.88951 0.88509 0.87971 0.87358 0.86692 0.85995 0.85289 0.84597 0.83940 0.83333 0.82794 0.82335 0.81967 0.81698 0.81535 0.81480
0.485  0.89233 0.89027 0.88691 0.88241 0.87692 0.87067 0.86388 0.85677 0.84958 0.84253 0.83582 0.82964 0.82414 0.81946 0.81571 0.81298 0.81131 0.81075
0.490  0.88980 0.88769 0.88427 0.87968 0.87409 0.86772 0.86079 0.85355 0.84623 0.83904 0.83220 0.82590 0.82030 0.81553 0.81171 0.80892 0.80722 0.80665
0.495  0.88722 0.88507 0.88159 0.87691 0.87122 0.86472 0.85767 0.85029 0.84282 0.83550 0.82854 0.82212 0.81641 0.81155 0.80765 0.80481 0.80308 0.80250
0.500  0.88460 0.88242 0.87887 0.87410 0.86830 0.86169 0.85450 0.84698 0.83937 0.83192 0.82482 0.81828 0.81247 0.80752 0.80355 0.80065 0.79889 0.79830
0.505  0.88194 0.87972 0.87610 0.87124 0.86534 0.85860 0.85128 0.84362 0.83588 0.82828 0.82106 0.81440 0.80847 0.80343 0.79939 0.79644 0.79465 0.79404
0.510  0.87924 0.87697 0.87329 0.86835 0.86233 0.85548 0.84802 0.84022 0.83233 0.82460 0.81724 0.81046 0.80443 0.79930 0.79519 0.79218 0.79035 0.78974
0.515  0.87649 0.87418 0.87044 0.86541 0.85928 0.85230 0.84471 0.83677 0.82875 0.82087 0.81339 0.80648 0.80034 0.79512 0.79093 0.78787 0.78601 0.78539
0.520  0.87370 0.87135 0.86754 0.86242 0.85619 0.84908 0.84136 0.83328 0.82511 0.81710 0.80947 0.80245 0.79620 0.79088 0.78662 0.78351 0.78162 0.78098
0.525  0.87087 0.86848 0.86460 0.85938 0.85304 0.84581 0.83795 0.82973 0.82142 0.81327 0.80551 0.79837 0.79201 0.78660 0.78226 0.77909 0.77717 0.77652
0.530  0.86799 0.86556 0.86161 0.85630 0.84985 0.84249 0.83450 0.82614 0.81768 0.80939 0.80150 0.79423 0.78776 0.78226 0.77785 0.77463 0.77267 0.77201
0.535  0.86506 0.86259 0.85857 0.85318 0.84662 0.83913 0.83100 0.82250 0.81390 0.80546 0.79744 0.79005 0.78347 0.77787 0.77338 0.77011 0.76811 0.76744
0.540  0.86209 0.85957 0.85549 0.85000 0.84333 0.83572 0.82745 0.81880 0.81006 0.80149 0.79333 0.78581 0.77912 0.77343 0.76887 0.76554 0.76351 0.76283
0.545  0.85907 0.85651 0.85236 0.84678 0.83999 0.83226 0.82385 0.81506 0.80617 0.79745 0.78916 0.78152 0.77472 0.76893 0.76430 0.76091 0.75885 0.75816
0.550  0.85600 0.85339 0.84917 0.84350 0.83661 0.82875 0.82021 0.81127 0.80224 0.79337 0.78494 0.77718 0.77026 0.76438 0.75967 0.75623 0.75413 0.75343
0.555  0.85288 0.85023 0.84594 0.84018 0.83318 0.82519 0.81650 0.80742 0.79824 0.78924 0.78067 0.77278 0.76576 0.75978 0.75499 0.75150 0.74937 0.74865
0.560  0.84971 0.84702 0.84266 0.83681 0.82969 0.82157 0.81275 0.80353 0.79420 0.78505 0.77635 0.76833 0.76120 0.75513 0.75026 0.74671 0.74454 0.74382
0.565  0.84648 0.84376 0.83933 0.83338 0.82615 0.81790 0.80895 0.79958 0.79010 0.78081 0.77197 0.76383 0.75658 0.75041 0.74547 0.74186 0.73967 0.73893
0.570  0.84321 0.84044 0.83594 0.82990 0.82256 0.81418 0.80508 0.79557 0.78595 0.77651 0.76754 0.75926 0.75191 0.74565 0.74063 0.73696 0.73473 0.73398
0.575  0.83988 0.83707 0.83250 0.82637 0.81892 0.81041 0.80117 0.79151 0.78174 0.77216 0.76305 0.75465 0.74718 0.74083 0.73573 0.73201 0.72974 0.72898
0.580  0.83650 0.83364 0.82901 0.82279 0.81521 0.80658 0.79721 0.78739 0.77748 0.76776 0.75851 0.74998 0.74240 0.73595 0.73077 0.72700 0.72470 0.72392
0.585  0.83306 0.83016 0.82546 0.81914 0.81146 0.80270 0.79317 0.78322 0.77316 0.76329 0.75391 0.74525 0.73756 0.73101 0.72576 0.72193 0.71959 0.71881
0.590  0.82957 0.82663 0.82185 0.81544 0.80765 0.79876 0.78910 0.77900 0.76879 0.75878 0.74925 0.74047 0.73266 0.72602 0.72069 0.71680 0.71443 0.71364
0.595  0.82602 0.82304 0.81819 0.81169 0.80378 0.79475 0.78496 0.77471 0.76435 0.75419 0.74454 0.73563 0.72771 0.72097 0.71556 0.71162 0.70922 0.70841
0.600  0.82241 0.81938 0.81447 0.80787 0.79984 0.79070 0.78075 0.77037 0.75986 0.74956 0.73976 0.73073 0.72269 0.71586 0.71038 0.70638 0.70394 0.70312
0.605  0.81874 0.81567 0.81069 0.80400 0.79586 0.78658 0.77650 0.76597 0.75531 0.74487 0.73493 0.72577 0.71762 0.71069 0.70513 0.70108 0.69861 0.69778
0.610  0.81501 0.81190 0.80685 0.80006 0.79181 0.78240 0.77219 0.76150 0.75070 0.74011 0.73003 0.72075 0.71249 0.70546 0.69983 0.69572 0.69321 0.69237
0.615  0.81122 0.80806 0.80294 0.79606 0.78769 0.77816 0.76780 0.75698 0.74603 0.73530 0.72508 0.71567 0.70730 0.70018 0.69447 0.69030 0.68776 0.68690
0.620  0.80736 0.80416 0.79897 0.79200 0.78352 0.77386 0.76337 0.75238 0.74129 0.73041 0.72007 0.71053 0.70205 0.69483 0.68904 0.68481 0.68224 0.68138
0.625  0.80344 0.80020 0.79494 0.78788 0.77929 0.76949 0.75885 0.74774 0.73650 0.72548 0.71499 0.70533 0.69673 0.68942 0.68356 0.67927 0.67667 0.67579
0.630  0.79946 0.79617 0.79085 0.78368 0.77498 0.76506 0.75429 0.74302 0.73163 0.72047 0.70985 0.70006 0.69136 0.68395 0.67801 0.67367 0.67103 0.67014
0.635  0.79540 0.79208 0.78667 0.77943 0.77061 0.76056 0.74965 0.73824 0.72671 0.71540 0.70465 0.69474 0.68592 0.67842 0.67240 0.66801 0.66533 0.66443
0.640  0.79128 0.78791 0.78244 0.77510 0.76618 0.75600 0.74494 0.73340 0.72171 0.71026 0.69938 0.68934 0.68042 0.67282 0.66673 0.66228 0.65957 0.65866
0.645  0.78708 0.78367 0.77814 0.77070 0.76166 0.75137 0.74018 0.72848 0.71666 0.70507 0.69404 0.68389 0.67485 0.66716 0.66099 0.65649 0.65375 0.65282
0.650  0.78282 0.77937 0.77376 0.76624 0.75709 0.74665 0.73533 0.72350 0.71153 0.69980 0.68865 0.67836 0.66922 0.66143 0.65519 0.65063 0.64786 0.64692
0.655  0.77848 0.77498 0.76931 0.76170 0.75243 0.74188 0.73042 0.71844 0.70634 0.69447 0.68318 0.67277 0.66352 0.65564 0.64932 0.64471 0.64190 0.64096
0.660  0.77406 0.77053 0.76479 0.75708 0.74771 0.73702 0.72543 0.71332 0.70106 0.68906 0.67764 0.66711 0.65775 0.64978 0.64339 0.63873 0.63589 0.63493
0.665  0.76957 0.76599 0.76019 0.75239 0.74291 0.73211 0.72038 0.70812 0.69573 0.68359 0.67203 0.66138 0.65192 0.64386 0.63739 0.63268 0.62980 0.62884
0.670  0.76500 0.76138 0.75551 0.74762 0.73803 0.72712 0.71524 0.70286 0.69032 0.67804 0.66636 0.65559 0.64601 0.63787 0.63133 0.62656 0.62365 0.62267
0.675  0.76034 0.75668 0.75074 0.74277 0.73308 0.72203 0.71004 0.69750 0.68484 0.67242 0.66061 0.64972 0.64005 0.63180 0.62520 0.62037 0.61743 0.61645
0.680  0.75561 0.75191 0.74590 0.73784 0.72805 0.71688 0.70474 0.69209 0.67927 0.66672 0.65478 0.64379 0.63400 0.62567 0.61899 0.61412 0.61115 0.61015
0.685  0.75079 0.74705 0.74098 0.73283 0.72292 0.71163 0.69938 0.68658 0.67365 0.66096 0.64890 0.63778 0.62789 0.61947 0.61272 0.60780 0.60479 0.60379
0.690  0.74588 0.74210 0.73597 0.72773 0.71772 0.70632 0.69392 0.68101 0.66792 0.65511 0.64292 0.63170 0.62170 0.61320 0.60638 0.60140 0.59837 0.59735
0.695  0.74088 0.73706 0.73086 0.72255 0.71242 0.70090 0.68840 0.67534 0.66214 0.64920 0.63689 0.62554 0.61544 0.60686 0.59997 0.59494 0.59188 0.59085
0.700  0.73579 0.73193 0.72568 0.71728 0.70706 0.69542 0.68278 0.66960 0.65626 0.64319 0.63076 0.61930 0.60911 0.60044 0.59348 0.58841 0.58531 0.58427
0.705  0.73060 0.72671 0.72040 0.71190 0.70158 0.68983 0.67709 0.66376 0.65030 0.63710 0.62455 0.61299 0.60270 0.59395 0.58693 0.58180 0.57868 0.57763
0.710  0.72532 0.72139 0.71501 0.70645 0.69603 0.68417 0.67128 0.65784 0.64426 0.63095 0.61828 0.60660 0.59621 0.58738 0.58029 0.57512 0.57197 0.57091
0.715  0.71994 0.71598 0.70953 0.70088 0.69038 0.67840 0.66542 0.65184 0.63812 0.62469 0.61191 0.60013 0.58966 0.58074 0.57359 0.56836 0.56518 0.56411
0.720  0.71446 0.71046 0.70396 0.69523 0.68462 0.67255 0.65943 0.64574 0.63192 0.61835 0.60546 0.59358 0.58301 0.57402 0.56680 0.56153 0.55833 0.55725
0.725  0.70887 0.70483 0.69828 0.68948 0.67878 0.66658 0.65337 0.63957 0.62561 0.61194 0.59893 0.58695 0.57629 0.56722 0.55994 0.55463 0.55139 0.55030
0.730  0.70317 0.69910 0.69249 0.68361 0.67282 0.66054 0.64720 0.63328 0.61920 0.60542 0.59231 0.58023 0.56949 0.56034 0.55300 0.54765 0.54438 0.54329
0.735  0.69737 0.69327 0.68660 0.67765 0.66677 0.65437 0.64094 0.62689 0.61272 0.59881 0.58560 0.57343 0.56260 0.55338 0.54598 0.54058 0.53729 0.53619
0.740  0.69145 0.68731 0.68059 0.67156 0.66059 0.64812 0.63457 0.62043 0.60613 0.59213 0.57882 0.56654 0.55563 0.54634 0.53889 0.53344 0.53013 0.52902
0.745  0.68541 0.68124 0.67447 0.66537 0.65433 0.64174 0.62808 0.61384 0.59944 0.58534 0.57193 0.55956 0.54858 0.53921 0.53171 0.52622 0.52288 0.52176
0.750  0.67925 0.67505 0.66823 0.65907 0.64793 0.63527 0.62152 0.60714 0.59267 0.57845 0.56494 0.55249 0.54143 0.53200 0.52444 0.51892 0.51556 0.51443
0.755  0.67296 0.66874 0.66186 0.65263 0.64143 0.62866 0.61482 0.60037 0.58577 0.57148 0.55788 0.54534 0.53419 0.52471 0.51710 0.51154 0.50815 0.50701
0.760  0.66655 0.66229 0.65537 0.64609 0.63479 0.62194 0.60800 0.59347 0.57877 0.56439 0.55070 0.53809 0.52687 0.51732 0.50966 0.50407 0.50066 0.49951
0.765  0.66000 0.65572 0.64876 0.63940 0.62806 0.61512 0.60110 0.58645 0.57169 0.55720 0.54343 0.53074 0.51945 0.50985 0.50214 0.49651 0.49308 0.49193
0.770  0.65332 0.64901 0.64200 0.63260 0.62116 0.60816 0.59405 0.57934 0.56447 0.54990 0.53605 0.52329 0.51195 0.50228 0.49454 0.48887 0.48542 0.48427
0.775  0.64649 0.64216 0.63511 0.62564 0.61414 0.60109 0.58688 0.57209 0.55714 0.54251 0.52857 0.51574 0.50434 0.49463 0.48684 0.48114 0.47768 0.47651
0.780  0.63952 0.63516 0.62808 0.61857 0.60701 0.59386 0.57961 0.56472 0.54970 0.53500 0.52100 0.50811 0.49664 0.48688 0.47905 0.47333 0.46984 0.46867
0.785  0.63240 0.62801 0.62089 0.61133 0.59971 0.58650 0.57219 0.55722 0.54213 0.52736 0.51331 0.50036 0.48884 0.47903 0.47117 0.46542 0.46192 0.46074
0.790  0.62512 0.62072 0.61357 0.60396 0.59230 0.57903 0.56462 0.54963 0.53447 0.51962 0.50551 0.49250 0.48093 0.47109 0.46319 0.45742 0.45390 0.45272
0.795  0.61767 0.61326 0.60606 0.59642 0.58471 0.57139 0.55696 0.54187 0.52666 0.51175 0.49759 0.48454 0.47293 0.46305 0.45512 0.44932 0.44579 0.44461
0.800  0.61006 0.60562 0.59842 0.58874 0.57699 0.56360 0.54911 0.53398 0.51872 0.50376 0.48956 0.47646 0.46481 0.45490 0.44694 0.44113 0.43759 0.43640
0.805  0.60227 0.59783 0.59060 0.58087 0.56909 0.55568 0.54113 0.52595 0.51065 0.49564 0.48140 0.46827 0.45659 0.44665 0.43867 0.43284 0.42929 0.42810
0.810  0.59431 0.58985 0.58259 0.57286 0.56102 0.54758 0.53299 0.51777 0.50243 0.48740 0.47313 0.45996 0.44826 0.43830 0.43030 0.42446 0.42090 0.41970
0.815  0.58615 0.58168 0.57442 0.56465 0.55281 0.53931 0.52469 0.50948 0.49408 0.47902 0.46472 0.45154 0.43981 0.42983 0.42182 0.41597 0.41240 0.41120
0.820  0.57780 0.57332 0.56604 0.55627 0.54439 0.53087 0.51627 0.50101 0.48559 0.47051 0.45619 0.44299 0.43125 0.42126 0.41324 0.40738 0.40381 0.40261
0.825  0.56925 0.56477 0.55748 0.54769 0.53579 0.52229 0.50764 0.49237 0.47694 0.46185 0.44753 0.43432 0.42257 0.41257 0.40455 0.39868 0.39511 0.39391
0.830  0.56049 0.55600 0.54870 0.53890 0.52702 0.51350 0.49884 0.48357 0.46814 0.45305 0.43873 0.42552 0.41377 0.40377 0.39575 0.38988 0.38630 0.38510
0.835  0.55151 0.54702 0.53973 0.52993 0.51804 0.50451 0.48986 0.47460 0.45918 0.44410 0.42978 0.41659 0.40485 0.39485 0.38683 0.38097 0.37739 0.37619
0.840  0.54229 0.53782 0.53052 0.52073 0.50884 0.49533 0.48070 0.46545 0.45005 0.43499 0.42070 0.40752 0.39579 0.38581 0.37779 0.37194 0.36837 0.36717
0.845  0.53284 0.52837 0.52109 0.51132 0.49943 0.48594 0.47134 0.45613 0.44075 0.42573 0.41146 0.39829 0.38660 0.37664 0.36865 0.36280 0.35924 0.35805
0.850  0.52315 0.51868 0.51141 0.50166 0.48983 0.47635 0.46178 0.44661 0.43128 0.41630 0.40205 0.38894 0.37727 0.36735 0.35938 0.35355 0.35000 0.34880
0.855  0.51319 0.50874 0.50150 0.49176 0.47997 0.46653 0.45201 0.43690 0.42162 0.40669 0.39250 0.37944 0.36782 0.35792 0.34998 0.34417 0.34064 0.33945
0.860  0.50295 0.49852 0.49130 0.48163 0.46986 0.45651 0.44203 0.42698 0.41178 0.39692 0.38278 0.36978 0.35822 0.34836 0.34046 0.33468 0.33116 0.32997
0.865  0.49243 0.48802 0.48085 0.47121 0.45950 0.44622 0.43181 0.41685 0.40173 0.38692 0.37290 0.35995 0.34845 0.33867 0.33081 0.32506 0.32156 0.32038
0.870  0.48162 0.47724 0.47009 0.46051 0.44887 0.43568 0.42136 0.40646 0.39144 0.37677 0.36281 0.34998 0.33855 0.32882 0.32102 0.31531 0.31183 0.31066
0.875  0.47049 0.46613 0.45905 0.44952 0.43797 0.42488 0.41067 0.39587 0.38098 0.36642 0.35257 0.33983 0.32850 0.31884 0.31109 0.30543 0.30198 0.30081
0.880  0.45903 0.45471 0.44768 0.43825 0.42680 0.41380 0.39971 0.38505 0.37029 0.35586 0.34214 0.32949 0.31827 0.30870 0.30103 0.29541 0.29199 0.29084
0.885  0.44721 0.44294 0.43599 0.42664 0.41530 0.40243 0.38849 0.37398 0.35936 0.34505 0.33148 0.31899 0.30788 0.29842 0.29082 0.28526 0.28187 0.28073
0.890  0.43504 0.43082 0.42394 0.41469 0.40348 0.39075 0.37698 0.36260 0.34816 0.33406 0.32064 0.30828 0.29731 0.28796 0.28046 0.27497 0.27162 0.27049
0.895  0.42248 0.41831 0.41151 0.40238 0.39132 0.37872 0.36513 0.35098 0.33674 0.32279 0.30957 0.29740 0.28656 0.27735 0.26994 0.26453 0.26122 0.26011
0.900  0.40951 0.40540 0.39872 0.38972 0.37881 0.36640 0.35301 0.33908 0.32502 0.31132 0.29829 0.28629 0.27564 0.26655 0.25926 0.25393 0.25068 0.24958
0.905  0.39612 0.39208 0.38549 0.37665 0.36592 0.35372 0.34056 0.32683 0.31305 0.29956 0.28676 0.27497 0.26450 0.25558 0.24842 0.24318 0.23999 0.23891
0.910  0.38226 0.37829 0.37183 0.36315 0.35263 0.34066 0.32772 0.31430 0.30075 0.28753 0.27499 0.26345 0.25317 0.24443 0.23742 0.23228 0.22914 0.22809
0.915  0.36792 0.36404 0.35772 0.34922 0.33892 0.32722 0.31456 0.30139 0.28818 0.27525 0.26296 0.25168 0.24163 0.23309 0.22623 0.22120 0.21814 0.21711
0.920  0.35306 0.34927 0.34310 0.33481 0.32476 0.31331 0.30100 0.28817 0.27525 0.26264 0.25069 0.23967 0.22987 0.22154 0.21486 0.20996 0.20697 0.20596
0.925  0.33765 0.33397 0.32796 0.31989 0.31009 0.29900 0.28700 0.27452 0.26197 0.24972 0.23811 0.22741 0.21789 0.20980 0.20330 0.19854 0.19564 0.19466
0.930  0.32165 0.31808 0.31227 0.30445 0.29496 0.28421 0.27259 0.26051 0.24832 0.23647 0.22523 0.21488 0.20567 0.19783 0.19155 0.18694 0.18412 0.18318
0.935  0.30502 0.30159 0.29598 0.28843 0.27928 0.26889 0.25769 0.24604 0.23433 0.22287 0.21204 0.20207 0.19319 0.18564 0.17958 0.17514 0.17243 0.17152
0.940  0.28772 0.28442 0.27904 0.27179 0.26302 0.25305 0.24228 0.23111 0.21989 0.20890 0.19852 0.18894 0.18046 0.17322 0.16741 0.16315 0.16055 0.15968
0.945  0.26970 0.26655 0.26141 0.25450 0.24611 0.23661 0.22637 0.21570 0.20500 0.19454 0.18463 0.17553 0.16744 0.16054 0.15501 0.15096 0.14848 0.14764
0.950  0.25088 0.24790 0.24304 0.23650 0.22857 0.21958 0.20986 0.19977 0.18962 0.17976 0.17039 0.16178 0.15413 0.14761 0.14238 0.13855 0.13620 0.13541
0.955  0.23123 0.22843 0.22388 0.21774 0.21030 0.20185 0.19274 0.18328 0.17377 0.16450 0.15573 0.14767 0.14050 0.13440 0.12950 0.12591 0.12372 0.12298
0.960  0.21065 0.20806 0.20383 0.19814 0.19122 0.18339 0.17495 0.16618 0.15738 0.14879 0.14067 0.13320 0.12656 0.12090 0.11637 0.11304 0.11101 0.11032
0.965  0.18907 0.18670 0.18284 0.17762 0.17133 0.16417 0.15644 0.14844 0.14037 0.13254 0.12513 0.11832 0.11226 0.10711 0.10296 0.09993 0.09807 0.09745
0.970  0.16639 0.16427 0.16081 0.15614 0.15048 0.14407 0.13715 0.12996 0.12277 0.11576 0.10910 0.10301 0.09759 0.09298 0.08927 0.08655 0.08489 0.08433
0.975  0.14252 0.14067 0.13765 0.13358 0.12864 0.12304 0.11701 0.11074 0.10445 0.09834 0.09255 0.08724 0.08253 0.07850 0.07528 0.07291 0.07146 0.07097
0.980  0.11732 0.11577 0.11323 0.10982 0.10567 0.10098 0.09590 0.09065 0.08539 0.08027 0.07542 0.07097 0.06702 0.06366 0.06096 0.05898 0.05777 0.05736
0.985  0.09065 0.08943 0.08743 0.08474 0.08148 0.07778 0.07379 0.06965 0.06550 0.06148 0.05767 0.05417 0.05107 0.04842 0.04630 0.04474 0.04379 0.04347
0.990  0.06234 0.06149 0.06009 0.05820 0.05591 0.05331 0.05052 0.04761 0.04471 0.04189 0.03923 0.03678 0.03461 0.03276 0.03127 0.03018 0.02952 0.02929
0.995  0.03221 0.03176 0.03102 0.03002 0.02882 0.02745 0.02597 0.02445 0.02292 0.02143 0.02003 0.01874 0.01760 0.01663 0.01585 0.01528 0.01493 0.01481
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e000.dat <==
# alpha = -0.30 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997
0.015  0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994
0.020  0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990
0.025  0.99997 0.99997 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985 0.99984
0.030  0.99996 0.99995 0.99994 0.99993 0.99992 0.99990 0.99989 0.99987 0.99985 0.99984 0.99983 0.99981 0.99980 0.99979 0.99979 0.99978 0.99978 0.99977
0.035  0.99994 0.99993 0.99992 0.99991 0.99989 0.99987 0.99985 0.99982 0.99980 0.99978 0.99976 0.99975 0.99973 0.99972 0.99971 0.99970 0.99970 0.99969
0.040  0.99992 0.99991 0.99990 0.99988 0.99985 0.99983 0.99980 0.99977 0.99974 0.99971 0.99969 0.99967 0.99965 0.99963 0.99962 0.99961 0.99960 0.99960
0.045  0.99990 0.99989 0.99987 0.99985 0.99981 0.99978 0.99974 0.99971 0.99967 0.99964 0.99961 0.99958 0.99955 0.99953 0.99952 0.99951 0.99950 0.99949
0.050  0.99988 0.99986 0.99984 0.99981 0.99977 0.99973 0.99968 0.99964 0.99959 0.99955 0.99951 0.99948 0.99945 0.99942 0.99940 0.99939 0.99938 0.99937
0.055  0.99985 0.99984 0.99981 0.99977 0.99972 0.99967 0.99962 0.99956 0.99951 0.99946 0.99941 0.99937 0.99933 0.99930 0.99928 0.99926 0.99925 0.99923
0.060  0.99983 0.99981 0.99977 0.99972 0.99967 0.99961 0.99955 0.99948 0.99942 0.99936 0.99930 0.99925 0.99921 0.99917 0.99914 0.99912 0.99911 0.99909
0.065  0.99980 0.99977 0.99973 0.99968 0.99961 0.99954 0.99947 0.99939 0.99931 0.99924 0.99918 0.99912 0.99907 0.99902 0.99899 0.99897 0.99895 0.99893
0.070  0.99976 0.99973 0.99969 0.99962 0.99955 0.99947 0.99938 0.99929 0.99920 0.99912 0.99905 0.99898 0.99892 0.99887 0.99883 0.99880 0.99878 0.99876
0.075  0.99973 0.99969 0.99964 0.99957 0.99948 0.99939 0.99929 0.99919 0.99909 0.99899 0.99890 0.99883 0.99876 0.99870 0.99866 0.99862 0.99860 0.99857
0.080  0.99969 0.99965 0.99959 0.99951 0.99941 0.99930 0.99919 0.99907 0.99896 0.99885 0.99875 0.99866 0.99859 0.99852 0.99847 0.99843 0.99841 0.99838
0.085  0.99965 0.99961 0.99954 0.99944 0.99934 0.99921 0.99909 0.99895 0.99883 0.99870 0.99859 0.99849 0.99840 0.99833 0.99827 0.99823 0.99820 0.99817
0.090  0.99961 0.99956 0.99948 0.99938 0.99926 0.99912 0.99898 0.99883 0.99868 0.99855 0.99842 0.99831 0.99821 0.99813 0.99806 0.99801 0.99798 0.99794
0.095  0.99956 0.99951 0.99942 0.99931 0.99917 0.99902 0.99886 0.99869 0.99853 0.99838 0.99824 0.99811 0.99800 0.99791 0.99784 0.99779 0.99775 0.99771
0.100  0.99952 0.99945 0.99936 0.99923 0.99908 0.99891 0.99873 0.99855 0.99837 0.99820 0.99805 0.99791 0.99778 0.99768 0.99761 0.99755 0.99751 0.99746
0.105  0.99947 0.99940 0.99929 0.99915 0.99898 0.99880 0.99860 0.99840 0.99821 0.99802 0.99784 0.99769 0.99756 0.99745 0.99736 0.99729 0.99725 0.99719
0.110  0.99941 0.99934 0.99922 0.99907 0.99888 0.99868 0.99846 0.99824 0.99803 0.99782 0.99763 0.99747 0.99732 0.99720 0.99710 0.99703 0.99698 0.99692
0.115  0.99936 0.99928 0.99915 0.99898 0.99878 0.99855 0.99832 0.99808 0.99785 0.99762 0.99741 0.99723 0.99706 0.99693 0.99683 0.99675 0.99670 0.99663
0.120  0.99930 0.99921 0.99907 0.99888 0.99867 0.99842 0.99817 0.99791 0.99765 0.99741 0.99718 0.99698 0.99680 0.99666 0.99654 0.99646 0.99641 0.99633
0.125  0.99924 0.99914 0.99899 0.99879 0.99856 0.99829 0.99801 0.99773 0.99745 0.99719 0.99694 0.99672 0.99653 0.99637 0.99625 0.99615 0.99610 0.99610
0.130  0.99918 0.99907 0.99891 0.99869 0.99844 0.99814 0.99785 0.99754 0.99724 0.99695 0.99669 0.99645 0.99624 0.99607 0.99594 0.99584 0.99578 0.99577
0.135  0.99911 0.99900 0.99882 0.99858 0.99831 0.99799 0.99768 0.99734 0.99702 0.99671 0.99643 0.99617 0.99595 0.99576 0.99562 0.99551 0.99545 0.99543
0.140  0.99904 0.99892 0.99873 0.99847 0.99818 0.99784 0.99750 0.99713 0.99680 0.99646 0.99615 0.99588 0.99564 0.99544 0.99528 0.99517 0.99510 0.99507
0.145  0.99897 0.99884 0.99864 0.99836 0.99805 0.99768 0.99732 0.99692 0.99656 0.99620 0.99587 0.99558 0.99532 0.99511 0.99493 0.99481 0.99474 0.99471
0.150  0.99889 0.99875 0.99854 0.99824 0.99791 0.99752 0.99712 0.99671 0.99632 0.99592 0.99558 0.99526 0.99499 0.99476 0.99458 0.99445 0.99437 0.99433
0.155  0.99882 0.99867 0.99844 0.99812 0.99776 0.99735 0.99693 0.99648 0.99606 0.99564 0.99528 0.99493 0.99464 0.99440 0.99420 0.99406 0.99398 0.99393
0.160  0.99874 0.99858 0.99833 0.99799 0.99761 0.99717 0.99672 0.99625 0.99580 0.99536 0.99496 0.99460 0.99429 0.99402 0.99382 0.99367 0.99358 0.99352
0.165  0.99865 0.99848 0.99822 0.99786 0.99745 0.99699 0.99650 0.99600 0.99553 0.99506 0.99464 0.99425 0.99392 0.99364 0.99342 0.99326 0.99317 0.99310
0.170  0.99857 0.99838 0.99811 0.99773 0.99729 0.99680 0.99628 0.99575 0.99524 0.99475 0.99430 0.99389 0.99354 0.99324 0.99301 0.99284 0.99274 0.99266
0.175  0.99848 0.99828 0.99799 0.99759 0.99712 0.99660 0.99605 0.99550 0.99495 0.99443 0.99395 0.99352 0.99315 0.99283 0.99259 0.99241 0.99230 0.99221
0.180  0.99839 0.99818 0.99787 0.99745 0.99695 0.99640 0.99582 0.99523 0.99465 0.99410 0.99359 0.99314 0.99274 0.99241 0.99215 0.99196 0.99185 0.99175
0.185  0.99829 0.99808 0.99775 0.99730 0.99678 0.99619 0.99558 0.99496 0.99435 0.99376 0.99322 0.99274 0.99233 0.99197 0.99170 0.99150 0.99138 0.99135
0.190  0.99819 0.99797 0.99762 0.99715 0.99659 0.99598 0.99533 0.99467 0.99403 0.99341 0.99285 0.99234 0.99190 0.99153 0.99124 0.99102 0.99090 0.99086
0.195  0.99809 0.99785 0.99748 0.99699 0.99641 0.99575 0.99508 0.99437 0.99371 0.99305 0.99246 0.99193 0.99145 0.99107 0.99076 0.99054 0.99041 0.99036
0.200  0.99799 0.99774 0.99734 0.99683 0.99622 0.99552 0.99482 0.99407 0.99337 0.99268 0.99206 0.99150 0.99100 0.99060 0.99027 0.99004 0.98990 0.98984
0.205  0.99788 0.99762 0.99720 0.99666 0.99602 0.99529 0.99455 0.99377 0.99303 0.99231 0.99165 0.99106 0.99053 0.99011 0.98977 0.98952 0.98937 0.98931
0.210  0.99777 0.99749 0.99706 0.99649 0.99582 0.99505 0.99427 0.99345 0.99268 0.99192 0.99123 0.99060 0.99006 0.98961 0.98925 0.98899 0.98884 0.98876
0.215  0.99766 0.99737 0.99691 0.99630 0.99561 0.99481 0.99398 0.99313 0.99231 0.99152 0.99079 0.99014 0.98957 0.98910 0.98872 0.98845 0.98829 0.98819
0.220  0.99754 0.99724 0.99676 0.99612 0.99539 0.99455 0.99368 0.99280 0.99192 0.99111 0.99035 0.98966 0.98906 0.98857 0.98818 0.98789 0.98772 0.98762
0.225  0.99742 0.99710 0.99660 0.99594 0.99517 0.99430 0.99338 0.99247 0.99154 0.99069 0.98988 0.98917 0.98855 0.98802 0.98762 0.98732 0.98714 0.98702
0.230  0.99730 0.99697 0.99644 0.99575 0.99492 0.99403 0.99307 0.99212 0.99116 0.99026 0.98941 0.98867 0.98802 0.98747 0.98705 0.98674 0.98655 0.98650
0.235  0.99717 0.99682 0.99628 0.99555 0.99469 0.99376 0.99276 0.99175 0.99076 0.98982 0.98893 0.98816 0.98748 0.98691 0.98646 0.98613 0.98594 0.98588
0.240  0.99704 0.99668 0.99611 0.99535 0.99446 0.99347 0.99244 0.99137 0.99035 0.98936 0.98845 0.98764 0.98692 0.98633 0.98586 0.98552 0.98532 0.98524
0.245  0.99690 0.99653 0.99594 0.99515 0.99421 0.99317 0.99211 0.99100 0.98993 0.98889 0.98794 0.98710 0.98635 0.98573 0.98525 0.98490 0.98468 0.98459
0.250  0.99677 0.99637 0.99576 0.99493 0.99397 0.99288 0.99177 0.99061 0.98950 0.98842 0.98744 0.98654 0.98577 0.98513 0.98462 0.98425 0.98403 0.98393
0.255  0.99662 0.99622 0.99557 0.99472 0.99371 0.99258 0.99142 0.99022 0.98905 0.98793 0.98691 0.98597 0.98518 0.98451 0.98397 0.98360 0.98336 0.98325
0.260  0.99648 0.99605 0.99538 0.99450 0.99345 0.99227 0.99104 0.98982 0.98858 0.98744 0.98637 0.98540 0.98457 0.98387 0.98332 0.98292 0.98268 0.98255
0.265  0.99633 0.99589 0.99518 0.99426 0.99318 0.99196 0.99068 0.98941 0.98813 0.98694 0.98581 0.98481 0.98395 0.98322 0.98265 0.98224 0.98198 0.98183
0.270  0.99618 0.99571 0.99498 0.99401 0.99290 0.99165 0.99031 0.98898 0.98766 0.98642 0.98525 0.98421 0.98330 0.98256 0.98197 0.98153 0.98127 0.98119
0.275  0.99602 0.99553 0.99478 0.99377 0.99259 0.99132 0.98993 0.98853 0.98718 0.98587 0.98468 0.98361 0.98265 0.98188 0.98126 0.98081 0.98055 0.98045
0.280  0.99586 0.99535 0.99457 0.99353 0.99231 0.99098 0.98955 0.98809 0.98669 0.98532 0.98409 0.98298 0.98199 0.98119 0.98055 0.98008 0.97980 0.97969
0.285  0.99569 0.99517 0.99436 0.99328 0.99202 0.99061 0.98915 0.98764 0.98619 0.98478 0.98350 0.98232 0.98132 0.98048 0.97981 0.97933 0.97904 0.97891
0.290  0.99552 0.99498 0.99414 0.99303 0.99172 0.99026 0.98874 0.98719 0.98565 0.98421 0.98288 0.98167 0.98063 0.97975 0.97907 0.97857 0.97827 0.97812
0.295  0.99535 0.99479 0.99392 0.99277 0.99141 0.98990 0.98830 0.98672 0.98513 0.98364 0.98224 0.98101 0.97993 0.97901 0.97830 0.97779 0.97748 0.97731
0.300  0.99517 0.99459 0.99370 0.99250 0.99110 0.98954 0.98788 0.98624 0.98460 0.98305 0.98160 0.98033 0.97920 0.97826 0.97753 0.97699 0.97667 0.97657
0.305  0.99498 0.99439 0.99346 0.99223 0.99078 0.98916 0.98745 0.98571 0.98406 0.98243 0.98096 0.97963 0.97846 0.97750 0.97673 0.97618 0.97585 0.97573
0.310  0.99479 0.99419 0.99323 0.99194 0.99043 0.98878 0.98701 0.98522 0.98350 0.98181 0.98030 0.97891 0.97771 0.97672 0.97593 0.97535 0.97501 0.97487
0.315  0.99460 0.99398 0.99298 0.99163 0.99008 0.98835 0.98657 0.98471 0.98293 0.98120 0.97962 0.97818 0.97695 0.97592 0.97510 0.97451 0.97416 0.97400
0.320  0.99441 0.99376 0.99271 0.99134 0.98974 0.98795 0.98610 0.98420 0.98232 0.98057 0.97892 0.97745 0.97618 0.97510 0.97426 0.97365 0.97328 0.97311
0.325  0.99421 0.99354 0.99245 0.99105 0.98939 0.98755 0.98560 0.98367 0.98173 0.97992 0.97821 0.97670 0.97538 0.97427 0.97341 0.97278 0.97239 0.97220
0.330  0.99400 0.99331 0.99219 0.99074 0.98904 0.98714 0.98512 0.98313 0.98113 0.97926 0.97750 0.97594 0.97455 0.97343 0.97253 0.97188 0.97149 0.97135
0.335  0.99379 0.99308 0.99193 0.99043 0.98867 0.98672 0.98464 0.98253 0.98052 0.97855 0.97677 0.97516 0.97373 0.97257 0.97164 0.97097 0.97057 0.97041
0.340  0.99358 0.99284 0.99166 0.99012 0.98830 0.98628 0.98415 0.98198 0.97990 0.97787 0.97603 0.97434 0.97290 0.97169 0.97072 0.97004 0.96963 0.96945
0.345  0.99336 0.99258 0.99138 0.98979 0.98787 0.98579 0.98364 0.98141 0.97922 0.97718 0.97526 0.97354 0.97205 0.97079 0.96981 0.96909 0.96867 0.96847
0.350  0.99313 0.99233 0.99110 0.98941 0.98749 0.98534 0.98307 0.98083 0.97857 0.97647 0.97447 0.97272 0.97118 0.96988 0.96887 0.96814 0.96769 0.96747
0.355  0.99290 0.99207 0.99081 0.98908 0.98710 0.98489 0.98256 0.98023 0.97792 0.97573 0.97369 0.97188 0.97027 0.96896 0.96791 0.96715 0.96669 0.96654
0.360  0.99266 0.99181 0.99051 0.98874 0.98670 0.98443 0.98203 0.97958 0.97725 0.97496 0.97289 0.97100 0.96937 0.96802 0.96693 0.96615 0.96569 0.96551
0.365  0.99242 0.99155 0.99016 0.98839 0.98629 0.98395 0.98149 0.97897 0.97656 0.97421 0.97208 0.97012 0.96846 0.96705 0.96594 0.96514 0.96466 0.96446
0.370  0.99217 0.99128 0.98985 0.98804 0.98586 0.98344 0.98093 0.97834 0.97581 0.97345 0.97121 0.96924 0.96752 0.96606 0.96493 0.96411 0.96361 0.96338
0.375  0.99192 0.99100 0.98954 0.98767 0.98538 0.98291 0.98030 0.97771 0.97510 0.97267 0.97037 0.96834 0.96654 0.96507 0.96390 0.96305 0.96254 0.96238
0.380  0.99166 0.99072 0.98922 0.98728 0.98494 0.98241 0.97973 0.97701 0.97438 0.97183 0.96952 0.96742 0.96558 0.96406 0.96286 0.96198 0.96146 0.96127
0.385  0.99140 0.99043 0.98889 0.98685 0.98450 0.98190 0.97914 0.97634 0.97365 0.97102 0.96864 0.96646 0.96460 0.96303 0.96178 0.96089 0.96035 0.96014
0.390  0.99112 0.99013 0.98855 0.98647 0.98405 0.98138 0.97855 0.97567 0.97284 0.97021 0.96771 0.96552 0.96360 0.96196 0.96070 0.95978 0.95923 0.95899
0.395  0.99085 0.98983 0.98821 0.98607 0.98359 0.98077 0.97793 0.97499 0.97209 0.96938 0.96681 0.96456 0.96254 0.96090 0.95960 0.95865 0.95808 0.95790
0.400  0.99056 0.98951 0.98785 0.98567 0.98305 0.98023 0.97725 0.97428 0.97132 0.96847 0.96590 0.96357 0.96151 0.95982 0.95848 0.95749 0.95691 0.95671
0.405  0.99027 0.98916 0.98744 0.98525 0.98257 0.97968 0.97662 0.97351 0.97053 0.96761 0.96496 0.96253 0.96046 0.95872 0.95733 0.95634 0.95574 0.95550
0.410  0.98997 0.98884 0.98708 0.98480 0.98208 0.97912 0.97598 0.97279 0.96965 0.96673 0.96396 0.96152 0.95938 0.95757 0.95617 0.95515 0.95453 0.95427
0.415  0.98966 0.98851 0.98670 0.98433 0.98159 0.97854 0.97532 0.97206 0.96884 0.96584 0.96299 0.96049 0.95825 0.95644 0.95499 0.95394 0.95330 0.95310
0.420  0.98934 0.98817 0.98632 0.98389 0.98107 0.97787 0.97458 0.97130 0.96801 0.96486 0.96201 0.95942 0.95715 0.95528 0.95379 0.95270 0.95206 0.95183
0.425  0.98902 0.98782 0.98593 0.98345 0.98047 0.97728 0.97390 0.97046 0.96717 0.96394 0.96101 0.95833 0.95603 0.95410 0.95255 0.95146 0.95079 0.95053
0.430  0.98869 0.98747 0.98553 0.98299 0.97995 0.97668 0.97322 0.96969 0.96623 0.96300 0.95993 0.95724 0.95488 0.95287 0.95132 0.95019 0.94950 0.94921
0.435  0.98836 0.98711 0.98511 0.98251 0.97941 0.97606 0.97251 0.96890 0.96536 0.96203 0.95890 0.95614 0.95367 0.95166 0.95006 0.94889 0.94819 0.94796
0.440  0.98801 0.98674 0.98464 0.98196 0.97887 0.97533 0.97171 0.96801 0.96447 0.96100 0.95786 0.95496 0.95249 0.95042 0.94876 0.94757 0.94686 0.94660
0.445  0.98766 0.98635 0.98422 0.98148 0.97821 0.97470 0.97098 0.96720 0.96354 0.96001 0.95676 0.95382 0.95128 0.94913 0.94746 0.94624 0.94551 0.94521
0.450  0.98731 0.98592 0.98379 0.98098 0.97764 0.97405 0.97024 0.96637 0.96256 0.95901 0.95563 0.95266 0.95002 0.94785 0.94613 0.94489 0.94412 0.94380
0.455  0.98694 0.98552 0.98334 0.98048 0.97706 0.97338 0.96939 0.96552 0.96162 0.95790 0.95453 0.95145 0.94877 0.94655 0.94478 0.94350 0.94273 0.94246
0.460  0.98657 0.98512 0.98289 0.97995 0.97647 0.97260 0.96862 0.96456 0.96067 0.95687 0.95340 0.95022 0.94751 0.94520 0.94340 0.94210 0.94130 0.94100
0.465  0.98618 0.98471 0.98241 0.97934 0.97585 0.97191 0.96784 0.96369 0.95961 0.95581 0.95219 0.94901 0.94620 0.94385 0.94201 0.94067 0.93986 0.93952
0.470  0.98579 0.98428 0.98187 0.97881 0.97515 0.97121 0.96704 0.96280 0.95863 0.95464 0.95103 0.94776 0.94486 0.94248 0.94059 0.93921 0.93839 0.93810
0.475  0.98539 0.98385 0.98139 0.97826 0.97452 0.97047 0.96612 0.96179 0.95763 0.95355 0.94985 0.94644 0.94353 0.94108 0.93913 0.93774 0.93689 0.93657
0.480  0.98497 0.98340 0.98090 0.97770 0.97389 0.96965 0.96530 0.96087 0.95651 0.95244 0.94857 0.94517 0.94217 0.93964 0.93767 0.93624 0.93537 0.93502
0.485  0.98455 0.98295 0.98040 0.97702 0.97318 0.96891 0.96447 0.95994 0.95548 0.95121 0.94736 0.94385 0.94076 0.93821 0.93618 0.93471 0.93383 0.93352
0.490  0.98412 0.98242 0.97988 0.97644 0.97245 0.96816 0.96349 0.95887 0.95443 0.95007 0.94611 0.94247 0.93936 0.93674 0.93465 0.93316 0.93225 0.93192
0.495  0.98367 0.98195 0.97926 0.97585 0.97178 0.96726 0.96262 0.95790 0.95324 0.94890 0.94477 0.94112 0.93790 0.93523 0.93312 0.93159 0.93066 0.93028
0.500  0.98319 0.98147 0.97873 0.97524 0.97109 0.96648 0.96174 0.95691 0.95216 0.94760 0.94349 0.93973 0.93644 0.93372 0.93155 0.92997 0.92903 0.92871
0.505  0.98273 0.98097 0.97818 0.97457 0.97025 0.96568 0.96071 0.95578 0.95105 0.94640 0.94217 0.93830 0.93497 0.93214 0.92995 0.92835 0.92738 0.92702
0.510  0.98225 0.98046 0.97762 0.97387 0.96955 0.96473 0.95980 0.95476 0.94980 0.94517 0.94076 0.93688 0.93342 0.93058 0.92833 0.92669 0.92570 0.92530
0.515  0.98177 0.97994 0.97704 0.97323 0.96882 0.96391 0.95887 0.95372 0.94866 0.94382 0.93942 0.93536 0.93191 0.92900 0.92666 0.92500 0.92400 0.92364
0.520  0.98127 0.97940 0.97635 0.97257 0.96805 0.96307 0.95778 0.95253 0.94748 0.94255 0.93795 0.93391 0.93036 0.92734 0.92500 0.92330 0.92227 0.92187
0.525  0.98076 0.97879 0.97575 0.97177 0.96717 0.96206 0.95681 0.95146 0.94618 0.94125 0.93656 0.93242 0.92873 0.92571 0.92331 0.92155 0.92050 0.92016
0.530  0.98023 0.97823 0.97514 0.97108 0.96640 0.96119 0.95583 0.95036 0.94498 0.93982 0.93515 0.93083 0.92715 0.92403 0.92155 0.91979 0.91872 0.91832
0.535  0.97970 0.97766 0.97451 0.97038 0.96560 0.96030 0.95468 0.94910 0.94362 0.93849 0.93360 0.92930 0.92545 0.92231 0.91981 0.91800 0.91688 0.91646
0.540  0.97915 0.97707 0.97386 0.96966 0.96465 0.95923 0.95366 0.94797 0.94237 0.93700 0.93214 0.92765 0.92381 0.92059 0.91799 0.91616 0.91504 0.91465
0.545  0.97858 0.97647 0.97310 0.96879 0.96383 0.95831 0.95262 0.94677 0.94110 0.93562 0.93054 0.92606 0.92214 0.91879 0.91619 0.91430 0.91316 0.91273
0.550  0.97800 0.97586 0.97243 0.96804 0.96298 0.95736 0.95140 0.94549 0.93967 0.93421 0.92903 0.92444 0.92036 0.91701 0.91435 0.91240 0.91124 0.91086
0.555  0.97741 0.97521 0.97175 0.96728 0.96197 0.95623 0.95033 0.94429 0.93835 0.93266 0.92749 0.92272 0.91864 0.91515 0.91245 0.91049 0.90930 0.90886
0.560  0.97679 0.97450 0.97104 0.96648 0.96110 0.95525 0.94906 0.94292 0.93687 0.93121 0.92581 0.92105 0.91680 0.91332 0.91055 0.90851 0.90731 0.90684
0.565  0.97614 0.97384 0.97020 0.96555 0.96020 0.95424 0.94794 0.94168 0.93550 0.92959 0.92422 0.91926 0.91501 0.91145 0.90858 0.90655 0.90531 0.90487
0.570  0.97550 0.97317 0.96946 0.96474 0.95912 0.95305 0.94680 0.94025 0.93410 0.92809 0.92248 0.91753 0.91311 0.90950 0.90662 0.90453 0.90325 0.90277
0.575  0.97484 0.97247 0.96871 0.96390 0.95819 0.95201 0.94546 0.93897 0.93255 0.92641 0.92083 0.91567 0.91127 0.90757 0.90458 0.90246 0.90117 0.90073
0.580  0.97417 0.97176 0.96794 0.96289 0.95723 0.95077 0.94428 0.93765 0.93111 0.92485 0.91903 0.91390 0.90937 0.90554 0.90255 0.90038 0.89906 0.89856
0.585  0.97348 0.97094 0.96702 0.96202 0.95609 0.94968 0.94289 0.93615 0.92950 0.92312 0.91733 0.91197 0.90739 0.90354 0.90044 0.89824 0.89691 0.89645
0.590  0.97277 0.97019 0.96621 0.96113 0.95510 0.94857 0.94166 0.93479 0.92801 0.92151 0.91546 0.91013 0.90544 0.90145 0.89835 0.89609 0.89472 0.89421
0.595  0.97204 0.96943 0.96538 0.96005 0.95404 0.94726 0.94039 0.93323 0.92633 0.91984 0.91370 0.90813 0.90338 0.89939 0.89616 0.89388 0.89249 0.89202
0.600  0.97130 0.96864 0.96453 0.95912 0.95287 0.94611 0.93894 0.93182 0.92478 0.91804 0.91177 0.90622 0.90136 0.89721 0.89400 0.89165 0.89023 0.88970
0.605  0.97053 0.96783 0.96352 0.95816 0.95181 0.94473 0.93763 0.93019 0.92304 0.91632 0.90994 0.90417 0.89923 0.89508 0.89173 0.88936 0.88792 0.88743
0.610  0.96974 0.96699 0.96263 0.95701 0.95053 0.94353 0.93611 0.92873 0.92144 0.91444 0.90793 0.90219 0.89713 0.89284 0.88949 0.88706 0.88557 0.88503
0.615  0.96888 0.96605 0.96171 0.95602 0.94943 0.94229 0.93475 0.92704 0.91963 0.91263 0.90605 0.90006 0.89494 0.89062 0.88715 0.88469 0.88319 0.88267
0.620  0.96805 0.96518 0.96073 0.95499 0.94828 0.94085 0.93317 0.92552 0.91796 0.91072 0.90397 0.89801 0.89268 0.88830 0.88483 0.88229 0.88075 0.88019
0.625  0.96720 0.96429 0.95967 0.95376 0.94694 0.93957 0.93175 0.92377 0.91609 0.90872 0.90201 0.89579 0.89048 0.88600 0.88241 0.87984 0.87829 0.87775
0.630  0.96632 0.96337 0.95868 0.95269 0.94576 0.93805 0.93010 0.92218 0.91437 0.90686 0.89986 0.89368 0.88814 0.88360 0.88000 0.87734 0.87576 0.87517
0.635  0.96541 0.96231 0.95767 0.95157 0.94434 0.93671 0.92863 0.92037 0.91242 0.90478 0.89782 0.89139 0.88587 0.88115 0.87749 0.87483 0.87321 0.87264
0.640  0.96449 0.96134 0.95648 0.95027 0.94311 0.93513 0.92691 0.91872 0.91062 0.90284 0.89560 0.88918 0.88345 0.87874 0.87497 0.87223 0.87060 0.86997
0.645  0.96353 0.96035 0.95541 0.94911 0.94162 0.93374 0.92538 0.91683 0.90860 0.90069 0.89347 0.88681 0.88109 0.87620 0.87239 0.86963 0.86794 0.86734
0.650  0.96255 0.95932 0.95432 0.94773 0.94033 0.93209 0.92359 0.91512 0.90653 0.89867 0.89118 0.88439 0.87859 0.87370 0.86975 0.86695 0.86524 0.86466
0.655  0.96153 0.95826 0.95303 0.94652 0.93878 0.93063 0.92198 0.91315 0.90463 0.89645 0.88882 0.88207 0.87602 0.87106 0.86711 0.86420 0.86248 0.86184
0.660  0.96043 0.95706 0.95188 0.94526 0.93742 0.92891 0.92012 0.91131 0.90249 0.89417 0.88658 0.87956 0.87353 0.86837 0.86437 0.86146 0.85969 0.85906
0.665  0.95936 0.95595 0.95069 0.94379 0.93599 0.92738 0.91843 0.90932 0.90050 0.89204 0.88414 0.87713 0.87088 0.86573 0.86157 0.85862 0.85682 0.85623
0.670  0.95826 0.95480 0.94930 0.94248 0.93437 0.92559 0.91651 0.90723 0.89828 0.88967 0.88165 0.87454 0.86817 0.86295 0.85879 0.85572 0.85390 0.85325
0.675  0.95712 0.95362 0.94805 0.94092 0.93289 0.92399 0.91452 0.90532 0.89600 0.88742 0.87928 0.87188 0.86554 0.86011 0.85589 0.85282 0.85095 0.85030
0.680  0.95595 0.95228 0.94676 0.93954 0.93117 0.92211 0.91273 0.90315 0.89390 0.88499 0.87669 0.86931 0.86273 0.85731 0.85292 0.84981 0.84792 0.84720
0.685  0.95474 0.95103 0.94526 0.93790 0.92960 0.92036 0.91066 0.90092 0.89153 0.88249 0.87404 0.86657 0.85987 0.85436 0.84998 0.84674 0.84483 0.84414
0.690  0.95349 0.94975 0.94390 0.93644 0.92781 0.91847 0.90878 0.89890 0.88919 0.88007 0.87154 0.86375 0.85708 0.85135 0.84690 0.84367 0.84170 0.84101
0.695  0.95218 0.94841 0.94245 0.93472 0.92595 0.91645 0.90663 0.89658 0.88686 0.87752 0.86879 0.86088 0.85410 0.84838 0.84377 0.84049 0.83849 0.83782
0.700  0.95081 0.94691 0.94087 0.93318 0.92429 0.91465 0.90442 0.89421 0.88434 0.87485 0.86598 0.85811 0.85107 0.84527 0.84057 0.83724 0.83522 0.83447
0.705  0.94945 0.94550 0.93939 0.93157 0.92233 0.91254 0.90241 0.89204 0.88176 0.87212 0.86330 0.85513 0.84796 0.84208 0.83739 0.83393 0.83188 0.83115
0.710  0.94803 0.94404 0.93766 0.92974 0.92057 0.91061 0.90010 0.88956 0.87937 0.86955 0.86039 0.85208 0.84495 0.83883 0.83406 0.83060 0.82849 0.82776
0.715  0.94657 0.94239 0.93609 0.92804 0.91852 0.90843 0.89772 0.88703 0.87669 0.86673 0.85741 0.84897 0.84172 0.83557 0.83067 0.82716 0.82502 0.82429
0.720  0.94506 0.94084 0.93442 0.92610 0.91666 0.90617 0.89556 0.88470 0.87394 0.86382 0.85436 0.84596 0.83843 0.83222 0.82720 0.82364 0.82147 0.82066
0.725  0.94350 0.93924 0.93259 0.92426 0.91450 0.90411 0.89308 0.88205 0.87113 0.86086 0.85125 0.84272 0.83507 0.82877 0.82373 0.82004 0.81784 0.81705
0.730  0.94182 0.93756 0.93086 0.92225 0.91227 0.90173 0.89053 0.87934 0.86850 0.85801 0.84828 0.83941 0.83163 0.82523 0.82014 0.81637 0.81414 0.81336
0.735  0.94015 0.93572 0.92887 0.92011 0.91026 0.89929 0.88792 0.87656 0.86557 0.85495 0.84503 0.83603 0.82828 0.82163 0.81645 0.81268 0.81036 0.80958
0.740  0.93842 0.93395 0.92702 0.91817 0.90791 0.89705 0.88553 0.87400 0.86256 0.85179 0.84171 0.83256 0.82470 0.81794 0.81269 0.80886 0.80652 0.80572
0.745  0.93664 0.93211 0.92490 0.91590 0.90576 0.89449 0.88279 0.87109 0.85948 0.84855 0.83831 0.82902 0.82104 0.81418 0.80883 0.80495 0.80258 0.80178
0.750  0.93478 0.93007 0.92294 0.91383 0.90330 0.89185 0.87998 0.86811 0.85633 0.84523 0.83485 0.82541 0.81730 0.81033 0.80490 0.80095 0.79854 0.79765
0.755  0.93286 0.92811 0.92068 0.91144 0.90075 0.88913 0.87709 0.86505 0.85310 0.84184 0.83129 0.82188 0.81347 0.80646 0.80088 0.79687 0.79442 0.79352
0.760  0.93079 0.92606 0.91858 0.90922 0.89837 0.88663 0.87442 0.86192 0.85005 0.83836 0.82765 0.81811 0.80956 0.80248 0.79676 0.79269 0.79020 0.78929
0.765  0.92873 0.92380 0.91617 0.90668 0.89571 0.88377 0.87139 0.85870 0.84667 0.83480 0.82393 0.81424 0.80555 0.79836 0.79255 0.78841 0.78589 0.78496
0.770  0.92658 0.92162 0.91391 0.90405 0.89292 0.88082 0.86827 0.85566 0.84319 0.83115 0.82011 0.81028 0.80145 0.79414 0.78825 0.78404 0.78147 0.78053
0.775  0.92435 0.91918 0.91134 0.90160 0.89005 0.87778 0.86506 0.85230 0.83963 0.82740 0.81620 0.80622 0.79725 0.78971 0.78383 0.77956 0.77695 0.77599
0.780  0.92204 0.91683 0.90892 0.89880 0.88738 0.87465 0.86176 0.84882 0.83597 0.82356 0.81220 0.80204 0.79295 0.78529 0.77932 0.77497 0.77231 0.77134
0.785  0.91954 0.91438 0.90616 0.89590 0.88433 0.87173 0.85836 0.84525 0.83221 0.81962 0.80809 0.79758 0.78854 0.78076 0.77469 0.77026 0.76754 0.76657
0.790  0.91704 0.91166 0.90355 0.89319 0.88118 0.86843 0.85486 0.84157 0.82834 0.81558 0.80387 0.79321 0.78402 0.77611 0.76995 0.76538 0.76267 0.76177
0.795  0.91443 0.90902 0.90059 0.89009 0.87792 0.86501 0.85125 0.83778 0.82437 0.81142 0.79954 0.78872 0.77937 0.77135 0.76508 0.76044 0.75768 0.75674
0.800  0.91171 0.90621 0.89776 0.88688 0.87455 0.86147 0.84754 0.83388 0.82028 0.80715 0.79510 0.78411 0.77445 0.76646 0.75998 0.75537 0.75256 0.75159
0.805  0.90887 0.90321 0.89459 0.88382 0.87138 0.85782 0.84370 0.82986 0.81605 0.80277 0.79053 0.77938 0.76956 0.76145 0.75486 0.75017 0.74730 0.74629
0.810  0.90583 0.90021 0.89128 0.88039 0.86778 0.85404 0.83975 0.82556 0.81146 0.79825 0.78582 0.77451 0.76455 0.75615 0.74960 0.74482 0.74189 0.74085
0.815  0.90274 0.89691 0.88809 0.87681 0.86404 0.85014 0.83566 0.82113 0.80699 0.79359 0.78075 0.76929 0.75939 0.75086 0.74419 0.73926 0.73632 0.73525
0.820  0.89951 0.89364 0.88451 0.87309 0.86017 0.84609 0.83144 0.81672 0.80239 0.78853 0.77577 0.76414 0.75390 0.74542 0.73853 0.73362 0.73063 0.72959
0.825  0.89613 0.89005 0.88100 0.86922 0.85615 0.84190 0.82707 0.81217 0.79765 0.78359 0.77065 0.75884 0.74844 0.73967 0.73281 0.72781 0.72473 0.72367
0.830  0.89250 0.88648 0.87716 0.86549 0.85197 0.83756 0.82256 0.80746 0.79243 0.77850 0.76511 0.75315 0.74281 0.73390 0.72691 0.72176 0.71869 0.71757
0.835  0.88879 0.88255 0.87310 0.86131 0.84763 0.83305 0.81787 0.80258 0.78737 0.77294 0.75966 0.74753 0.73683 0.72795 0.72076 0.71561 0.71247 0.71137
0.840  0.88490 0.87863 0.86887 0.85694 0.84311 0.82837 0.81281 0.79720 0.78212 0.76751 0.75402 0.74149 0.73086 0.72169 0.71451 0.70919 0.70603 0.70489
0.845  0.88080 0.87433 0.86470 0.85238 0.83840 0.82348 0.80761 0.79197 0.77637 0.76185 0.74796 0.73550 0.72450 0.71522 0.70796 0.70266 0.69941 0.69829
0.850  0.87641 0.87000 0.86006 0.84762 0.83349 0.81808 0.80237 0.78653 0.77075 0.75577 0.74193 0.72906 0.71812 0.70870 0.70119 0.69583 0.69256 0.69138
0.855  0.87188 0.86526 0.85520 0.84263 0.82836 0.81279 0.79691 0.78055 0.76489 0.74943 0.73545 0.72265 0.71135 0.70180 0.69432 0.68878 0.68548 0.68433
0.860  0.86710 0.86046 0.85025 0.83740 0.82300 0.80727 0.79086 0.77468 0.75853 0.74318 0.72872 0.71578 0.70433 0.69482 0.68710 0.68157 0.67818 0.67703
0.865  0.86204 0.85521 0.84500 0.83192 0.81738 0.80150 0.78493 0.76822 0.75189 0.73638 0.72203 0.70865 0.69707 0.68745 0.67962 0.67403 0.67061 0.66938
0.870  0.85663 0.84986 0.83936 0.82616 0.81115 0.79511 0.77837 0.76185 0.74533 0.72961 0.71480 0.70151 0.68976 0.67981 0.67188 0.66622 0.66276 0.66154
0.875  0.85098 0.84402 0.83341 0.82010 0.80496 0.78879 0.77189 0.75483 0.73815 0.72228 0.70730 0.69385 0.68196 0.67189 0.66386 0.65812 0.65462 0.65340
0.880  0.84499 0.83783 0.82712 0.81371 0.79846 0.78178 0.76472 0.74751 0.73067 0.71463 0.69948 0.68589 0.67385 0.66366 0.65561 0.64971 0.64617 0.64494
0.885  0.83852 0.83146 0.82047 0.80697 0.79159 0.77480 0.75760 0.74021 0.72315 0.70665 0.69135 0.67760 0.66542 0.65510 0.64686 0.64097 0.63738 0.63614
0.890  0.83175 0.82449 0.81342 0.79983 0.78401 0.76707 0.74973 0.73220 0.71502 0.69832 0.68286 0.66896 0.65664 0.64619 0.63785 0.63188 0.62824 0.62697
0.895  0.82451 0.81724 0.80593 0.79225 0.77635 0.75930 0.74145 0.72379 0.70646 0.68960 0.67399 0.65993 0.64726 0.63690 0.62846 0.62240 0.61868 0.61740
0.900  0.81668 0.80936 0.79795 0.78389 0.76786 0.75070 0.73306 0.71493 0.69747 0.68046 0.66470 0.65025 0.63769 0.62703 0.61865 0.61242 0.60870 0.60740
0.905  0.80839 0.80090 0.78943 0.77532 0.75923 0.74160 0.72390 0.70560 0.68766 0.67086 0.65496 0.64036 0.62766 0.61688 0.60825 0.60207 0.59829 0.59693
0.910  0.79946 0.79182 0.78032 0.76616 0.74966 0.73232 0.71415 0.69574 0.67768 0.66043 0.64442 0.62997 0.61692 0.60606 0.59750 0.59114 0.58735 0.58604
0.915  0.78976 0.78225 0.77053 0.75603 0.73982 0.72205 0.70379 0.68529 0.66712 0.64976 0.63362 0.61879 0.60586 0.59487 0.58607 0.57976 0.57587 0.57450
0.920  0.77937 0.77172 0.75999 0.74548 0.72890 0.71108 0.69273 0.67382 0.65588 0.63813 0.62191 0.60699 0.59398 0.58291 0.57405 0.56769 0.56379 0.56243
0.925  0.76800 0.76032 0.74859 0.73378 0.71718 0.69933 0.68060 0.66198 0.64366 0.62613 0.60951 0.59451 0.58143 0.57029 0.56136 0.55495 0.55103 0.54969
0.930  0.75571 0.74793 0.73622 0.72146 0.70454 0.68669 0.66795 0.64929 0.63058 0.61301 0.59633 0.58128 0.56813 0.55692 0.54793 0.54147 0.53751 0.53608
0.935  0.74226 0.73439 0.72274 0.70773 0.69085 0.67303 0.65426 0.63530 0.61659 0.59899 0.58229 0.56718 0.55398 0.54272 0.53368 0.52717 0.52312 0.52172
0.940  0.72739 0.71972 0.70771 0.69307 0.67595 0.65784 0.63917 0.62021 0.60153 0.58395 0.56724 0.55211 0.53865 0.52739 0.51847 0.51184 0.50784 0.50640
0.945  0.71104 0.70332 0.69143 0.67663 0.65963 0.64164 0.62272 0.60385 0.58524 0.56771 0.55103 0.53589 0.52244 0.51115 0.50207 0.49544 0.49146 0.49008
0.950  0.69275 0.68511 0.67338 0.65848 0.64165 0.62349 0.60473 0.58601 0.56752 0.54978 0.53320 0.51816 0.50474 0.49348 0.48442 0.47787 0.47382 0.47241
0.955  0.67235 0.66473 0.65296 0.63827 0.62169 0.60376 0.58490 0.56639 0.54777 0.53020 0.51378 0.49886 0.48553 0.47434 0.46532 0.45872 0.45475 0.45336
0.960  0.64918 0.64170 0.63020 0.61556 0.59899 0.58139 0.56284 0.54430 0.52629 0.50866 0.49246 0.47770 0.46453 0.45327 0.44436 0.43793 0.43397 0.43259
0.965  0.62278 0.61542 0.60404 0.58978 0.57364 0.55616 0.53805 0.51959 0.50198 0.48471 0.46881 0.45409 0.44115 0.43025 0.42144 0.41498 0.41108 0.40973
0.970  0.59212 0.58503 0.57387 0.56011 0.54424 0.52702 0.50948 0.49159 0.47420 0.45744 0.44199 0.42767 0.41506 0.40440 0.39581 0.38949 0.38564 0.38431
0.975  0.55609 0.54925 0.53867 0.52512 0.50996 0.49352 0.47644 0.45932 0.44262 0.42627 0.41143 0.39764 0.38546 0.37505 0.36676 0.36066 0.35697 0.35564
0.980  0.51260 0.50609 0.49618 0.48351 0.46907 0.45338 0.43735 0.42097 0.40500 0.38985 0.37560 0.36259 0.35109 0.34120 0.33333 0.32753 0.32403 0.32279
0.985  0.45851 0.45262 0.44350 0.43181 0.41846 0.40417 0.38930 0.37435 0.35976 0.34566 0.33260 0.32047 0.30992 0.30083 0.29358 0.28830 0.28501 0.28384
0.990  0.38771 0.38262 0.37470 0.36451 0.35305 0.34034 0.32752 0.31441 0.30180 0.28959 0.27810 0.26757 0.25839 0.25047 0.24413 0.23947 0.23660 0.23553
0.995  0.28474 0.28090 0.27500 0.26730 0.25860 0.24911 0.23919 0.22936 0.21973 0.21041 0.20175 0.19382 0.18687 0.18087 0.17601 0.17244 0.17029 0.16947
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e010.dat <==
# alpha = -0.30 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993
0.020  0.99997 0.99997 0.99997 0.99996 0.99995 0.99995 0.99994 0.99993 0.99992 0.99992 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99988 0.99988
0.025  0.99996 0.99995 0.99995 0.99994 0.99993 0.99992 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99983 0.99983 0.99982 0.99982 0.99982
0.030  0.99994 0.99993 0.99992 0.99991 0.99989 0.99988 0.99986 0.99984 0.99983 0.99981 0.99979 0.99978 0.99977 0.99976 0.99975 0.99974 0.99974 0.99974
0.035  0.99991 0.99991 0.99989 0.99988 0.99986 0.99983 0.99981 0.99979 0.99976 0.99974 0.99972 0.99970 0.99968 0.99967 0.99966 0.99965 0.99965 0.99964
0.040  0.99989 0.99988 0.99986 0.99984 0.99981 0.99978 0.99975 0.99972 0.99969 0.99966 0.99963 0.99961 0.99959 0.99957 0.99956 0.99955 0.99954 0.99953
0.045  0.99986 0.99984 0.99982 0.99980 0.99976 0.99973 0.99969 0.99965 0.99961 0.99957 0.99954 0.99951 0.99948 0.99946 0.99944 0.99942 0.99942 0.99941
0.050  0.99982 0.99981 0.99978 0.99975 0.99971 0.99966 0.99961 0.99956 0.99952 0.99947 0.99943 0.99939 0.99936 0.99933 0.99931 0.99929 0.99928 0.99927
0.055  0.99979 0.99977 0.99974 0.99969 0.99965 0.99959 0.99953 0.99947 0.99941 0.99936 0.99931 0.99926 0.99922 0.99919 0.99916 0.99914 0.99913 0.99911
0.060  0.99974 0.99972 0.99968 0.99964 0.99958 0.99951 0.99944 0.99937 0.99930 0.99924 0.99918 0.99912 0.99907 0.99903 0.99900 0.99898 0.99896 0.99894
0.065  0.99970 0.99967 0.99963 0.99957 0.99950 0.99943 0.99935 0.99926 0.99918 0.99911 0.99903 0.99897 0.99891 0.99886 0.99883 0.99880 0.99878 0.99876
0.070  0.99965 0.99962 0.99957 0.99950 0.99942 0.99934 0.99924 0.99915 0.99905 0.99896 0.99888 0.99880 0.99874 0.99868 0.99864 0.99861 0.99859 0.99856
0.075  0.99960 0.99956 0.99951 0.99943 0.99934 0.99924 0.99913 0.99902 0.99891 0.99881 0.99871 0.99863 0.99855 0.99848 0.99844 0.99840 0.99838 0.99835
0.080  0.99954 0.99950 0.99944 0.99935 0.99925 0.99913 0.99901 0.99888 0.99876 0.99864 0.99853 0.99844 0.99835 0.99828 0.99822 0.99818 0.99815 0.99812
0.085  0.99949 0.99944 0.99937 0.99927 0.99915 0.99902 0.99888 0.99874 0.99860 0.99847 0.99834 0.99823 0.99813 0.99805 0.99799 0.99794 0.99791 0.99788
0.090  0.99942 0.99937 0.99929 0.99918 0.99905 0.99890 0.99875 0.99859 0.99843 0.99828 0.99814 0.99802 0.99791 0.99782 0.99775 0.99769 0.99766 0.99762
0.095  0.99936 0.99930 0.99921 0.99908 0.99894 0.99877 0.99860 0.99842 0.99825 0.99808 0.99793 0.99779 0.99767 0.99757 0.99749 0.99743 0.99739 0.99735
0.100  0.99929 0.99922 0.99912 0.99898 0.99882 0.99864 0.99845 0.99825 0.99806 0.99788 0.99770 0.99755 0.99741 0.99730 0.99722 0.99715 0.99711 0.99706
0.105  0.99921 0.99914 0.99903 0.99888 0.99870 0.99850 0.99829 0.99807 0.99786 0.99766 0.99746 0.99730 0.99715 0.99703 0.99693 0.99685 0.99681 0.99675
0.110  0.99913 0.99906 0.99893 0.99877 0.99857 0.99835 0.99812 0.99788 0.99765 0.99743 0.99722 0.99703 0.99687 0.99673 0.99663 0.99655 0.99650 0.99644
0.115  0.99905 0.99897 0.99883 0.99865 0.99844 0.99820 0.99795 0.99768 0.99743 0.99719 0.99695 0.99676 0.99658 0.99643 0.99631 0.99622 0.99617 0.99610
0.120  0.99897 0.99887 0.99873 0.99853 0.99830 0.99803 0.99776 0.99748 0.99720 0.99693 0.99669 0.99647 0.99627 0.99611 0.99598 0.99589 0.99583 0.99575
0.125  0.99888 0.99878 0.99862 0.99840 0.99815 0.99786 0.99757 0.99726 0.99696 0.99667 0.99640 0.99616 0.99595 0.99578 0.99564 0.99553 0.99547 0.99547
0.130  0.99879 0.99868 0.99850 0.99827 0.99800 0.99769 0.99737 0.99703 0.99671 0.99640 0.99611 0.99585 0.99561 0.99543 0.99528 0.99517 0.99510 0.99509
0.135  0.99869 0.99857 0.99838 0.99813 0.99784 0.99750 0.99716 0.99680 0.99645 0.99611 0.99580 0.99552 0.99527 0.99507 0.99490 0.99479 0.99472 0.99469
0.140  0.99859 0.99846 0.99826 0.99798 0.99767 0.99731 0.99694 0.99655 0.99618 0.99581 0.99548 0.99518 0.99491 0.99469 0.99452 0.99439 0.99431 0.99429
0.145  0.99848 0.99835 0.99813 0.99784 0.99750 0.99711 0.99672 0.99630 0.99590 0.99551 0.99515 0.99482 0.99454 0.99430 0.99411 0.99398 0.99390 0.99386
0.150  0.99837 0.99823 0.99800 0.99768 0.99733 0.99691 0.99649 0.99603 0.99561 0.99518 0.99481 0.99446 0.99415 0.99390 0.99370 0.99355 0.99346 0.99342
0.155  0.99826 0.99810 0.99786 0.99752 0.99714 0.99670 0.99624 0.99576 0.99531 0.99485 0.99445 0.99408 0.99375 0.99348 0.99327 0.99311 0.99302 0.99296
0.160  0.99814 0.99798 0.99772 0.99736 0.99695 0.99648 0.99599 0.99548 0.99500 0.99451 0.99408 0.99368 0.99334 0.99305 0.99282 0.99265 0.99255 0.99249
0.165  0.99802 0.99784 0.99757 0.99719 0.99675 0.99625 0.99573 0.99519 0.99467 0.99416 0.99370 0.99327 0.99291 0.99260 0.99236 0.99218 0.99207 0.99201
0.170  0.99790 0.99771 0.99741 0.99701 0.99654 0.99602 0.99546 0.99489 0.99434 0.99380 0.99331 0.99285 0.99247 0.99214 0.99188 0.99169 0.99158 0.99150
0.175  0.99777 0.99756 0.99725 0.99683 0.99633 0.99577 0.99518 0.99458 0.99399 0.99342 0.99290 0.99242 0.99201 0.99166 0.99139 0.99119 0.99107 0.99098
0.180  0.99764 0.99742 0.99709 0.99664 0.99611 0.99552 0.99490 0.99426 0.99364 0.99304 0.99248 0.99198 0.99154 0.99117 0.99089 0.99067 0.99055 0.99045
0.185  0.99750 0.99727 0.99692 0.99645 0.99589 0.99527 0.99461 0.99393 0.99327 0.99264 0.99205 0.99152 0.99106 0.99066 0.99036 0.99014 0.99001 0.98997
0.190  0.99736 0.99712 0.99675 0.99625 0.99566 0.99500 0.99431 0.99359 0.99290 0.99223 0.99160 0.99105 0.99056 0.99015 0.98983 0.98959 0.98945 0.98941
0.195  0.99721 0.99696 0.99656 0.99604 0.99542 0.99472 0.99400 0.99324 0.99251 0.99180 0.99115 0.99057 0.99004 0.98962 0.98928 0.98903 0.98888 0.98883
0.200  0.99706 0.99679 0.99638 0.99583 0.99518 0.99443 0.99368 0.99288 0.99212 0.99136 0.99068 0.99007 0.98952 0.98907 0.98871 0.98845 0.98829 0.98823
0.205  0.99690 0.99663 0.99619 0.99561 0.99493 0.99415 0.99335 0.99251 0.99171 0.99092 0.99020 0.98955 0.98898 0.98850 0.98812 0.98785 0.98769 0.98761
0.210  0.99674 0.99645 0.99599 0.99539 0.99467 0.99385 0.99301 0.99213 0.99129 0.99046 0.98971 0.98902 0.98842 0.98793 0.98752 0.98724 0.98707 0.98698
0.215  0.99658 0.99627 0.99579 0.99514 0.99440 0.99355 0.99266 0.99175 0.99086 0.99000 0.98920 0.98848 0.98785 0.98733 0.98691 0.98661 0.98643 0.98634
0.220  0.99641 0.99609 0.99559 0.99491 0.99413 0.99324 0.99230 0.99135 0.99040 0.98952 0.98868 0.98793 0.98727 0.98672 0.98629 0.98597 0.98578 0.98567
0.225  0.99624 0.99590 0.99538 0.99467 0.99385 0.99292 0.99193 0.99095 0.98995 0.98902 0.98814 0.98736 0.98667 0.98609 0.98564 0.98531 0.98511 0.98499
0.230  0.99606 0.99571 0.99516 0.99442 0.99355 0.99259 0.99156 0.99053 0.98949 0.98852 0.98759 0.98678 0.98606 0.98545 0.98498 0.98463 0.98443 0.98437
0.235  0.99588 0.99551 0.99494 0.99417 0.99325 0.99225 0.99118 0.99010 0.98902 0.98800 0.98703 0.98618 0.98543 0.98480 0.98430 0.98394 0.98372 0.98365
0.240  0.99569 0.99531 0.99471 0.99391 0.99296 0.99190 0.99079 0.98964 0.98853 0.98746 0.98646 0.98557 0.98478 0.98413 0.98361 0.98323 0.98301 0.98292
0.245  0.99550 0.99510 0.99447 0.99364 0.99265 0.99153 0.99039 0.98919 0.98804 0.98691 0.98587 0.98494 0.98412 0.98344 0.98290 0.98251 0.98227 0.98218
0.250  0.99530 0.99489 0.99423 0.99336 0.99233 0.99117 0.98998 0.98874 0.98753 0.98635 0.98528 0.98429 0.98345 0.98274 0.98217 0.98177 0.98152 0.98141
0.255  0.99510 0.99467 0.99399 0.99308 0.99201 0.99080 0.98956 0.98827 0.98700 0.98579 0.98467 0.98364 0.98276 0.98202 0.98143 0.98101 0.98075 0.98063
0.260  0.99489 0.99444 0.99373 0.99279 0.99168 0.99043 0.98911 0.98779 0.98645 0.98521 0.98404 0.98298 0.98206 0.98128 0.98067 0.98024 0.97997 0.97983
0.265  0.99468 0.99421 0.99347 0.99249 0.99134 0.99004 0.98867 0.98730 0.98591 0.98461 0.98339 0.98229 0.98134 0.98053 0.97990 0.97944 0.97916 0.97901
0.270  0.99446 0.99397 0.99320 0.99217 0.99099 0.98965 0.98822 0.98679 0.98536 0.98401 0.98273 0.98160 0.98060 0.97977 0.97911 0.97863 0.97834 0.97825
0.275  0.99424 0.99372 0.99293 0.99187 0.99061 0.98925 0.98777 0.98625 0.98479 0.98337 0.98207 0.98089 0.97984 0.97899 0.97831 0.97780 0.97751 0.97740
0.280  0.99401 0.99348 0.99265 0.99155 0.99025 0.98883 0.98730 0.98573 0.98421 0.98273 0.98139 0.98016 0.97908 0.97819 0.97748 0.97696 0.97665 0.97653
0.285  0.99377 0.99322 0.99237 0.99123 0.98989 0.98838 0.98682 0.98520 0.98362 0.98209 0.98069 0.97941 0.97830 0.97737 0.97663 0.97610 0.97578 0.97564
0.290  0.99353 0.99297 0.99208 0.99090 0.98951 0.98795 0.98633 0.98465 0.98299 0.98143 0.97998 0.97865 0.97751 0.97653 0.97578 0.97523 0.97489 0.97473
0.295  0.99329 0.99270 0.99178 0.99057 0.98912 0.98751 0.98580 0.98409 0.98238 0.98076 0.97923 0.97788 0.97669 0.97568 0.97490 0.97433 0.97398 0.97381
0.300  0.99303 0.99243 0.99148 0.99022 0.98873 0.98707 0.98529 0.98352 0.98175 0.98007 0.97849 0.97709 0.97585 0.97482 0.97401 0.97341 0.97306 0.97294
0.305  0.99278 0.99215 0.99117 0.98987 0.98833 0.98661 0.98478 0.98291 0.98111 0.97935 0.97774 0.97629 0.97500 0.97394 0.97309 0.97248 0.97211 0.97198
0.310  0.99251 0.99187 0.99086 0.98950 0.98790 0.98614 0.98425 0.98232 0.98046 0.97863 0.97697 0.97546 0.97414 0.97304 0.97216 0.97153 0.97115 0.97100
0.315  0.99224 0.99158 0.99053 0.98911 0.98746 0.98562 0.98371 0.98172 0.97979 0.97791 0.97619 0.97462 0.97326 0.97212 0.97122 0.97056 0.97017 0.97000
0.320  0.99197 0.99129 0.99019 0.98874 0.98703 0.98513 0.98315 0.98110 0.97908 0.97717 0.97538 0.97377 0.97237 0.97118 0.97025 0.96958 0.96917 0.96898
0.325  0.99169 0.99099 0.98984 0.98836 0.98660 0.98464 0.98255 0.98048 0.97838 0.97642 0.97456 0.97290 0.97145 0.97023 0.96927 0.96857 0.96815 0.96794
0.330  0.99140 0.99068 0.98950 0.98797 0.98616 0.98413 0.98198 0.97983 0.97768 0.97564 0.97373 0.97202 0.97050 0.96926 0.96827 0.96755 0.96711 0.96696
0.335  0.99111 0.99036 0.98915 0.98757 0.98570 0.98362 0.98140 0.97914 0.97696 0.97483 0.97289 0.97112 0.96956 0.96827 0.96725 0.96650 0.96606 0.96589
0.340  0.99081 0.99003 0.98879 0.98716 0.98523 0.98309 0.98081 0.97848 0.97623 0.97403 0.97203 0.97018 0.96860 0.96726 0.96620 0.96544 0.96498 0.96479
0.345  0.99050 0.98969 0.98842 0.98674 0.98472 0.98250 0.98020 0.97780 0.97544 0.97322 0.97114 0.96925 0.96762 0.96623 0.96515 0.96436 0.96388 0.96368
0.350  0.99019 0.98935 0.98805 0.98628 0.98424 0.98195 0.97953 0.97712 0.97468 0.97239 0.97023 0.96831 0.96662 0.96519 0.96407 0.96326 0.96277 0.96254
0.355  0.98987 0.98900 0.98767 0.98585 0.98375 0.98140 0.97891 0.97641 0.97391 0.97154 0.96932 0.96734 0.96558 0.96413 0.96298 0.96214 0.96163 0.96146
0.360  0.98954 0.98865 0.98728 0.98541 0.98325 0.98083 0.97827 0.97565 0.97312 0.97065 0.96840 0.96633 0.96455 0.96305 0.96186 0.96100 0.96048 0.96029
0.365  0.98921 0.98830 0.98684 0.98496 0.98274 0.98025 0.97762 0.97492 0.97232 0.96978 0.96746 0.96533 0.96349 0.96195 0.96072 0.95984 0.95930 0.95909
0.370  0.98887 0.98793 0.98643 0.98451 0.98221 0.97964 0.97695 0.97418 0.97145 0.96889 0.96646 0.96431 0.96242 0.96082 0.95957 0.95866 0.95811 0.95787
0.375  0.98852 0.98756 0.98602 0.98405 0.98163 0.97900 0.97622 0.97343 0.97063 0.96799 0.96549 0.96328 0.96130 0.95968 0.95839 0.95745 0.95689 0.95671
0.380  0.98816 0.98718 0.98560 0.98356 0.98109 0.97839 0.97553 0.97262 0.96978 0.96702 0.96450 0.96222 0.96020 0.95853 0.95720 0.95623 0.95565 0.95545
0.385  0.98780 0.98679 0.98517 0.98303 0.98054 0.97777 0.97483 0.97183 0.96892 0.96609 0.96350 0.96112 0.95907 0.95735 0.95598 0.95499 0.95440 0.95416
0.390  0.98743 0.98639 0.98473 0.98254 0.97998 0.97714 0.97412 0.97104 0.96800 0.96514 0.96243 0.96003 0.95793 0.95614 0.95474 0.95373 0.95312 0.95286
0.395  0.98705 0.98598 0.98428 0.98203 0.97941 0.97642 0.97338 0.97023 0.96711 0.96417 0.96139 0.95893 0.95673 0.95492 0.95349 0.95244 0.95181 0.95161
0.400  0.98666 0.98556 0.98382 0.98152 0.97876 0.97576 0.97258 0.96940 0.96621 0.96313 0.96034 0.95780 0.95554 0.95369 0.95221 0.95113 0.95049 0.95026
0.405  0.98626 0.98511 0.98331 0.98100 0.97817 0.97509 0.97183 0.96850 0.96529 0.96214 0.95926 0.95661 0.95434 0.95243 0.95090 0.94981 0.94915 0.94889
0.410  0.98586 0.98468 0.98283 0.98043 0.97756 0.97441 0.97107 0.96765 0.96428 0.96112 0.95811 0.95545 0.95311 0.95113 0.94958 0.94846 0.94778 0.94750
0.415  0.98544 0.98424 0.98235 0.97985 0.97695 0.97371 0.97029 0.96679 0.96333 0.96008 0.95700 0.95427 0.95183 0.94984 0.94825 0.94708 0.94638 0.94616
0.420  0.98501 0.98379 0.98185 0.97930 0.97632 0.97293 0.96942 0.96590 0.96237 0.95897 0.95587 0.95305 0.95057 0.94852 0.94688 0.94568 0.94497 0.94472
0.425  0.98458 0.98333 0.98135 0.97873 0.97560 0.97221 0.96861 0.96494 0.96138 0.95790 0.95472 0.95180 0.94929 0.94717 0.94548 0.94427 0.94354 0.94326
0.430  0.98414 0.98286 0.98083 0.97816 0.97496 0.97148 0.96780 0.96403 0.96031 0.95682 0.95349 0.95056 0.94798 0.94578 0.94408 0.94283 0.94208 0.94177
0.435  0.98369 0.98238 0.98029 0.97756 0.97429 0.97073 0.96695 0.96310 0.95929 0.95570 0.95231 0.94930 0.94661 0.94440 0.94265 0.94136 0.94059 0.94033
0.440  0.98323 0.98189 0.97971 0.97689 0.97362 0.96989 0.96602 0.96207 0.95826 0.95452 0.95111 0.94796 0.94526 0.94300 0.94117 0.93987 0.93908 0.93880
0.445  0.98276 0.98139 0.97916 0.97628 0.97284 0.96912 0.96516 0.96112 0.95718 0.95338 0.94986 0.94666 0.94389 0.94153 0.93970 0.93836 0.93756 0.93724
0.450  0.98228 0.98084 0.97861 0.97566 0.97215 0.96833 0.96428 0.96014 0.95606 0.95222 0.94857 0.94534 0.94246 0.94008 0.93820 0.93683 0.93599 0.93565
0.455  0.98180 0.98032 0.97804 0.97503 0.97144 0.96753 0.96330 0.95915 0.95497 0.95097 0.94731 0.94396 0.94104 0.93861 0.93667 0.93526 0.93441 0.93412
0.460  0.98130 0.97979 0.97746 0.97437 0.97071 0.96662 0.96238 0.95805 0.95386 0.94977 0.94602 0.94257 0.93960 0.93708 0.93511 0.93368 0.93281 0.93248
0.465  0.98079 0.97925 0.97685 0.97364 0.96995 0.96579 0.96146 0.95703 0.95266 0.94855 0.94464 0.94118 0.93812 0.93555 0.93354 0.93206 0.93117 0.93082
0.470  0.98027 0.97870 0.97619 0.97297 0.96912 0.96495 0.96052 0.95599 0.95152 0.94723 0.94332 0.93976 0.93661 0.93401 0.93193 0.93042 0.92952 0.92920
0.475  0.97973 0.97813 0.97557 0.97228 0.96836 0.96406 0.95946 0.95483 0.95036 0.94598 0.94196 0.93828 0.93510 0.93243 0.93029 0.92876 0.92783 0.92749
0.480  0.97919 0.97756 0.97495 0.97158 0.96758 0.96311 0.95849 0.95375 0.94909 0.94470 0.94052 0.93682 0.93356 0.93080 0.92865 0.92707 0.92612 0.92574
0.485  0.97863 0.97696 0.97431 0.97078 0.96674 0.96222 0.95750 0.95267 0.94789 0.94331 0.93913 0.93533 0.93197 0.92918 0.92697 0.92535 0.92438 0.92405
0.490  0.97806 0.97631 0.97365 0.97005 0.96586 0.96132 0.95637 0.95144 0.94667 0.94199 0.93771 0.93377 0.93038 0.92752 0.92524 0.92361 0.92262 0.92225
0.495  0.97748 0.97570 0.97290 0.96932 0.96504 0.96028 0.95535 0.95031 0.94533 0.94065 0.93620 0.93224 0.92874 0.92582 0.92352 0.92184 0.92082 0.92042
0.500  0.97687 0.97507 0.97222 0.96856 0.96420 0.95934 0.95431 0.94917 0.94408 0.93919 0.93474 0.93067 0.92709 0.92413 0.92175 0.92003 0.91900 0.91864
0.505  0.97626 0.97443 0.97153 0.96775 0.96323 0.95839 0.95313 0.94788 0.94280 0.93781 0.93324 0.92905 0.92543 0.92235 0.91995 0.91821 0.91715 0.91676
0.510  0.97564 0.97378 0.97082 0.96691 0.96236 0.95729 0.95206 0.94669 0.94139 0.93640 0.93166 0.92745 0.92369 0.92060 0.91815 0.91635 0.91527 0.91484
0.515  0.97501 0.97311 0.97009 0.96611 0.96148 0.95631 0.95096 0.94548 0.94007 0.93487 0.93012 0.92575 0.92199 0.91882 0.91627 0.91446 0.91336 0.91297
0.520  0.97436 0.97243 0.96926 0.96530 0.96056 0.95531 0.94971 0.94413 0.93872 0.93342 0.92848 0.92409 0.92025 0.91697 0.91441 0.91256 0.91142 0.91100
0.525  0.97370 0.97166 0.96851 0.96435 0.95953 0.95415 0.94858 0.94288 0.93724 0.93194 0.92690 0.92241 0.91842 0.91513 0.91251 0.91059 0.90945 0.90907
0.530  0.97303 0.97095 0.96774 0.96350 0.95859 0.95311 0.94742 0.94160 0.93586 0.93034 0.92529 0.92064 0.91664 0.91325 0.91055 0.90862 0.90745 0.90703
0.535  0.97233 0.97023 0.96695 0.96264 0.95763 0.95205 0.94611 0.94018 0.93433 0.92881 0.92356 0.91890 0.91475 0.91132 0.90860 0.90662 0.90541 0.90496
0.540  0.97163 0.96948 0.96615 0.96176 0.95652 0.95082 0.94492 0.93887 0.93289 0.92715 0.92190 0.91706 0.91290 0.90940 0.90658 0.90457 0.90335 0.90293
0.545  0.97091 0.96872 0.96523 0.96074 0.95553 0.94972 0.94369 0.93749 0.93143 0.92557 0.92011 0.91527 0.91102 0.90739 0.90456 0.90251 0.90126 0.90079
0.550  0.97017 0.96795 0.96439 0.95982 0.95452 0.94860 0.94231 0.93603 0.92982 0.92397 0.91840 0.91345 0.90904 0.90540 0.90251 0.90039 0.89912 0.89870
0.555  0.96941 0.96714 0.96354 0.95889 0.95334 0.94731 0.94105 0.93465 0.92832 0.92223 0.91666 0.91153 0.90711 0.90333 0.90039 0.89826 0.89696 0.89649
0.560  0.96863 0.96627 0.96267 0.95792 0.95229 0.94615 0.93962 0.93309 0.92665 0.92058 0.91479 0.90965 0.90506 0.90128 0.89828 0.89606 0.89475 0.89425
0.565  0.96781 0.96544 0.96166 0.95683 0.95122 0.94496 0.93831 0.93167 0.92509 0.91877 0.91299 0.90765 0.90306 0.89919 0.89609 0.89387 0.89253 0.89205
0.570  0.96700 0.96459 0.96076 0.95584 0.94997 0.94360 0.93698 0.93006 0.92349 0.91706 0.91105 0.90572 0.90095 0.89703 0.89391 0.89163 0.89024 0.88973
0.575  0.96617 0.96372 0.95983 0.95482 0.94886 0.94237 0.93547 0.92858 0.92175 0.91519 0.90920 0.90365 0.89889 0.89488 0.89165 0.88934 0.88794 0.88746
0.580  0.96532 0.96283 0.95887 0.95364 0.94772 0.94095 0.93409 0.92706 0.92011 0.91343 0.90719 0.90166 0.89678 0.89264 0.88939 0.88704 0.88560 0.88507
0.585  0.96445 0.96184 0.95778 0.95259 0.94640 0.93967 0.93252 0.92538 0.91830 0.91149 0.90528 0.89952 0.89458 0.89042 0.88706 0.88467 0.88322 0.88272
0.590  0.96356 0.96091 0.95679 0.95151 0.94522 0.93837 0.93109 0.92381 0.91661 0.90967 0.90321 0.89746 0.89240 0.88810 0.88474 0.88229 0.88080 0.88026
0.595  0.96265 0.95996 0.95578 0.95025 0.94397 0.93687 0.92962 0.92206 0.91473 0.90779 0.90122 0.89525 0.89013 0.88581 0.88232 0.87985 0.87834 0.87783
0.600  0.96172 0.95899 0.95473 0.94913 0.94261 0.93552 0.92798 0.92044 0.91297 0.90579 0.89908 0.89312 0.88788 0.88341 0.87993 0.87739 0.87584 0.87528
0.605  0.96077 0.95799 0.95355 0.94798 0.94136 0.93396 0.92647 0.91862 0.91103 0.90385 0.89703 0.89085 0.88553 0.88105 0.87743 0.87486 0.87330 0.87277
0.610  0.95978 0.95695 0.95246 0.94665 0.93990 0.93256 0.92476 0.91695 0.90921 0.90177 0.89481 0.88864 0.88320 0.87858 0.87496 0.87232 0.87072 0.87013
0.615  0.95874 0.95583 0.95135 0.94545 0.93859 0.93111 0.92319 0.91506 0.90719 0.89973 0.89270 0.88629 0.88078 0.87613 0.87238 0.86972 0.86809 0.86754
0.620  0.95771 0.95477 0.95017 0.94422 0.93723 0.92947 0.92141 0.91332 0.90531 0.89760 0.89041 0.88401 0.87829 0.87358 0.86982 0.86708 0.86542 0.86481
0.625  0.95666 0.95367 0.94891 0.94280 0.93570 0.92798 0.91978 0.91136 0.90322 0.89539 0.88822 0.88157 0.87586 0.87104 0.86716 0.86439 0.86271 0.86213
0.630  0.95558 0.95255 0.94772 0.94152 0.93431 0.92627 0.91792 0.90956 0.90128 0.89330 0.88584 0.87922 0.87329 0.86840 0.86451 0.86165 0.85995 0.85931
0.635  0.95447 0.95129 0.94650 0.94019 0.93270 0.92472 0.91623 0.90754 0.89912 0.89101 0.88357 0.87670 0.87078 0.86572 0.86176 0.85889 0.85715 0.85653
0.640  0.95333 0.95012 0.94511 0.93869 0.93124 0.92293 0.91431 0.90567 0.89709 0.88884 0.88113 0.87425 0.86812 0.86306 0.85900 0.85606 0.85429 0.85362
0.645  0.95217 0.94891 0.94383 0.93732 0.92956 0.92131 0.91255 0.90356 0.89485 0.88646 0.87876 0.87165 0.86552 0.86028 0.85618 0.85321 0.85139 0.85074
0.650  0.95097 0.94767 0.94252 0.93573 0.92804 0.91946 0.91055 0.90161 0.89257 0.88421 0.87624 0.86900 0.86278 0.85753 0.85329 0.85028 0.84844 0.84782
0.655  0.94973 0.94639 0.94103 0.93430 0.92628 0.91777 0.90871 0.89943 0.89043 0.88176 0.87365 0.86643 0.85998 0.85465 0.85041 0.84728 0.84543 0.84475
0.660  0.94842 0.94498 0.93965 0.93282 0.92470 0.91583 0.90664 0.89736 0.88806 0.87925 0.87117 0.86369 0.85724 0.85172 0.84742 0.84429 0.84238 0.84172
0.665  0.94713 0.94364 0.93824 0.93113 0.92304 0.91407 0.90471 0.89514 0.88584 0.87688 0.86849 0.86101 0.85435 0.84883 0.84437 0.84120 0.83927 0.83863
0.670  0.94580 0.94227 0.93664 0.92959 0.92120 0.91206 0.90256 0.89283 0.88338 0.87428 0.86576 0.85818 0.85140 0.84580 0.84134 0.83805 0.83610 0.83540
0.675  0.94443 0.94085 0.93516 0.92781 0.91949 0.91022 0.90035 0.89068 0.88088 0.87178 0.86315 0.85529 0.84851 0.84271 0.83819 0.83489 0.83289 0.83219
0.680  0.94303 0.93929 0.93363 0.92620 0.91755 0.90812 0.89832 0.88828 0.87852 0.86912 0.86032 0.85246 0.84546 0.83966 0.83497 0.83163 0.82960 0.82885
0.685  0.94158 0.93780 0.93191 0.92433 0.91574 0.90613 0.89602 0.88582 0.87592 0.86637 0.85743 0.84947 0.84235 0.83646 0.83177 0.82831 0.82626 0.82552
0.690  0.94010 0.93628 0.93030 0.92263 0.91372 0.90401 0.89390 0.88354 0.87334 0.86370 0.85467 0.84641 0.83930 0.83320 0.82844 0.82498 0.82287 0.82214
0.695  0.93854 0.93470 0.92861 0.92068 0.91162 0.90176 0.89151 0.88099 0.87077 0.86091 0.85167 0.84329 0.83607 0.82997 0.82506 0.82155 0.81941 0.81869
0.700  0.93693 0.93296 0.92679 0.91889 0.90971 0.89971 0.88906 0.87838 0.86800 0.85799 0.84862 0.84026 0.83279 0.82660 0.82160 0.81804 0.81587 0.81509
0.705  0.93532 0.93130 0.92506 0.91703 0.90751 0.89736 0.88679 0.87595 0.86518 0.85502 0.84568 0.83703 0.82943 0.82316 0.81816 0.81447 0.81228 0.81150
0.710  0.93365 0.92959 0.92309 0.91495 0.90550 0.89517 0.88424 0.87323 0.86253 0.85219 0.84252 0.83373 0.82615 0.81965 0.81457 0.81088 0.80863 0.80785
0.715  0.93193 0.92769 0.92126 0.91300 0.90320 0.89275 0.88162 0.87045 0.85960 0.84911 0.83929 0.83036 0.82267 0.81614 0.81092 0.80718 0.80490 0.80412
0.720  0.93016 0.92588 0.91933 0.91081 0.90108 0.89023 0.87919 0.86785 0.85660 0.84596 0.83599 0.82709 0.81913 0.81253 0.80720 0.80340 0.80109 0.80024
0.725  0.92833 0.92401 0.91724 0.90871 0.89867 0.88791 0.87646 0.86496 0.85353 0.84274 0.83262 0.82360 0.81551 0.80882 0.80346 0.79955 0.79720 0.79636
0.730  0.92639 0.92207 0.91524 0.90644 0.89619 0.88528 0.87366 0.86199 0.85064 0.83963 0.82938 0.82003 0.81182 0.80503 0.79961 0.79562 0.79324 0.79241
0.735  0.92445 0.91996 0.91299 0.90404 0.89390 0.88258 0.87079 0.85896 0.84745 0.83631 0.82588 0.81639 0.80819 0.80116 0.79567 0.79166 0.78920 0.78837
0.740  0.92244 0.91792 0.91087 0.90182 0.89129 0.88006 0.86813 0.85612 0.84418 0.83289 0.82230 0.81267 0.80435 0.79721 0.79164 0.78758 0.78510 0.78425
0.745  0.92037 0.91579 0.90848 0.89929 0.88886 0.87725 0.86513 0.85295 0.84085 0.82939 0.81864 0.80887 0.80044 0.79319 0.78753 0.78341 0.78090 0.78005
0.750  0.91824 0.91348 0.90623 0.89694 0.88614 0.87434 0.86205 0.84971 0.83743 0.82581 0.81491 0.80500 0.79643 0.78908 0.78334 0.77916 0.77660 0.77567
0.755  0.91602 0.91123 0.90370 0.89427 0.88331 0.87135 0.85890 0.84638 0.83393 0.82215 0.81110 0.80119 0.79234 0.78495 0.77906 0.77481 0.77222 0.77128
0.760  0.91367 0.90889 0.90130 0.89176 0.88065 0.86857 0.85594 0.84298 0.83061 0.81841 0.80719 0.79716 0.78817 0.78070 0.77468 0.77037 0.76774 0.76679
0.765  0.91131 0.90634 0.89862 0.88894 0.87770 0.86543 0.85263 0.83949 0.82695 0.81458 0.80321 0.79303 0.78390 0.77632 0.77021 0.76584 0.76317 0.76221
0.770  0.90886 0.90386 0.89606 0.88603 0.87464 0.86220 0.84924 0.83617 0.82320 0.81066 0.79913 0.78880 0.77954 0.77184 0.76565 0.76121 0.75850 0.75752
0.775  0.90633 0.90113 0.89320 0.88328 0.87148 0.85888 0.84575 0.83252 0.81937 0.80665 0.79495 0.78447 0.77508 0.76716 0.76097 0.75647 0.75372 0.75272
0.780  0.90370 0.89846 0.89046 0.88019 0.86851 0.85547 0.84217 0.82877 0.81543 0.80254 0.79068 0.78003 0.77052 0.76248 0.75620 0.75163 0.74883 0.74782
0.785  0.90090 0.89569 0.88741 0.87699 0.86517 0.85224 0.83849 0.82492 0.81140 0.79833 0.78630 0.77533 0.76585 0.75770 0.75132 0.74666 0.74381 0.74279
0.790  0.89807 0.89267 0.88447 0.87396 0.86172 0.84865 0.83470 0.82096 0.80726 0.79401 0.78181 0.77069 0.76107 0.75280 0.74632 0.74154 0.73869 0.73774
0.795  0.89514 0.88970 0.88121 0.87056 0.85817 0.84493 0.83081 0.81689 0.80301 0.78959 0.77721 0.76594 0.75616 0.74778 0.74120 0.73635 0.73345 0.73247
0.800  0.89209 0.88657 0.87806 0.86704 0.85449 0.84110 0.82680 0.81270 0.79864 0.78504 0.77250 0.76107 0.75099 0.74264 0.73586 0.73103 0.72809 0.72707
0.805  0.88892 0.88325 0.87456 0.86366 0.85100 0.83715 0.82267 0.80839 0.79412 0.78038 0.76767 0.75607 0.74585 0.73737 0.73049 0.72558 0.72259 0.72153
0.810  0.88554 0.87991 0.87094 0.85991 0.84709 0.83307 0.81842 0.80382 0.78927 0.77559 0.76269 0.75094 0.74058 0.73183 0.72499 0.71999 0.71693 0.71585
0.815  0.88211 0.87628 0.86741 0.85601 0.84304 0.82886 0.81404 0.79910 0.78452 0.77065 0.75737 0.74547 0.73516 0.72629 0.71934 0.71420 0.71113 0.71002
0.820  0.87853 0.87267 0.86350 0.85197 0.83885 0.82451 0.80951 0.79440 0.77964 0.76533 0.75213 0.74007 0.72943 0.72060 0.71344 0.70832 0.70520 0.70413
0.825  0.87480 0.86873 0.85964 0.84778 0.83451 0.82001 0.80484 0.78956 0.77460 0.76012 0.74674 0.73451 0.72373 0.71462 0.70749 0.70228 0.69907 0.69798
0.830  0.87082 0.86481 0.85546 0.84370 0.83001 0.81535 0.80002 0.78455 0.76913 0.75475 0.74095 0.72858 0.71785 0.70862 0.70135 0.69601 0.69281 0.69165
0.835  0.86675 0.86053 0.85107 0.83918 0.82534 0.81052 0.79503 0.77938 0.76377 0.74894 0.73523 0.72270 0.71164 0.70243 0.69498 0.68964 0.68638 0.68524
0.840  0.86249 0.85625 0.84649 0.83448 0.82050 0.80552 0.78967 0.77372 0.75825 0.74323 0.72933 0.71643 0.70543 0.69595 0.68851 0.68301 0.67973 0.67855
0.845  0.85803 0.85159 0.84195 0.82958 0.81546 0.80031 0.78417 0.76819 0.75223 0.73730 0.72302 0.71019 0.69885 0.68926 0.68175 0.67626 0.67290 0.67174
0.850  0.85326 0.84689 0.83697 0.82447 0.81021 0.79461 0.77862 0.76246 0.74632 0.73097 0.71674 0.70353 0.69223 0.68252 0.67478 0.66924 0.66585 0.66464
0.855  0.84835 0.84178 0.83175 0.81914 0.80475 0.78900 0.77285 0.75619 0.74018 0.72438 0.71003 0.69687 0.68525 0.67542 0.66771 0.66199 0.65858 0.65740
0.860  0.84320 0.83661 0.82643 0.81356 0.79905 0.78315 0.76651 0.75003 0.73356 0.71787 0.70307 0.68978 0.67803 0.66823 0.66029 0.65460 0.65111 0.64992
0.865  0.83775 0.83099 0.82081 0.80773 0.79309 0.77705 0.76027 0.74329 0.72666 0.71082 0.69613 0.68244 0.67057 0.66068 0.65264 0.64688 0.64336 0.64210
0.870  0.83196 0.82525 0.81481 0.80162 0.78654 0.77036 0.75342 0.73662 0.71982 0.70379 0.68868 0.67508 0.66305 0.65286 0.64473 0.63891 0.63535 0.63411
0.875  0.82592 0.81903 0.80849 0.79520 0.78001 0.76371 0.74662 0.72934 0.71239 0.69622 0.68096 0.66722 0.65506 0.64476 0.63654 0.63066 0.62707 0.62582
0.880  0.81953 0.81246 0.80183 0.78846 0.77316 0.75640 0.73918 0.72175 0.70466 0.68835 0.67294 0.65907 0.64678 0.63637 0.62815 0.62211 0.61848 0.61723
0.885  0.81268 0.80570 0.79482 0.78135 0.76596 0.74909 0.73174 0.71417 0.69688 0.68015 0.66460 0.65060 0.63819 0.62767 0.61927 0.61325 0.60958 0.60831
0.890  0.80551 0.79836 0.78739 0.77386 0.75805 0.74106 0.72359 0.70590 0.68851 0.67161 0.65592 0.64179 0.62926 0.61863 0.61014 0.60405 0.60033 0.59904
0.895  0.79787 0.79072 0.77954 0.76593 0.75005 0.73297 0.71504 0.69723 0.67972 0.66269 0.64687 0.63261 0.61976 0.60922 0.60064 0.59448 0.59070 0.58939
0.900  0.78966 0.78245 0.77119 0.75724 0.74126 0.72409 0.70637 0.68814 0.67052 0.65336 0.63742 0.62280 0.61007 0.59926 0.59075 0.58443 0.58065 0.57933
0.905  0.78098 0.77362 0.76232 0.74832 0.73229 0.71470 0.69694 0.67858 0.66052 0.64358 0.62752 0.61279 0.59994 0.58903 0.58030 0.57404 0.57020 0.56883
0.910  0.77167 0.76418 0.75284 0.73882 0.72243 0.70512 0.68694 0.66849 0.65035 0.63300 0.61687 0.60229 0.58914 0.57817 0.56952 0.56309 0.55925 0.55793
0.915  0.76160 0.75424 0.74271 0.72838 0.71228 0.69459 0.67635 0.65784 0.63962 0.62219 0.60596 0.59104 0.57802 0.56695 0.55808 0.55171 0.54778 0.54641
0.920  0.75085 0.74336 0.73183 0.71751 0.70109 0.68337 0.66507 0.64620 0.62823 0.61046 0.59418 0.57920 0.56613 0.55500 0.54609 0.53968 0.53576 0.53439
0.925  0.73913 0.73163 0.72012 0.70553 0.68911 0.67139 0.65276 0.63419 0.61590 0.59836 0.58174 0.56672 0.55360 0.54242 0.53347 0.52703 0.52309 0.52174
0.930  0.72652 0.71892 0.70745 0.69293 0.67623 0.65854 0.63993 0.62136 0.60274 0.58520 0.56855 0.55351 0.54035 0.52914 0.52014 0.51367 0.50970 0.50827
0.935  0.71276 0.70510 0.69369 0.67897 0.66233 0.64470 0.62611 0.60729 0.58869 0.57117 0.55453 0.53948 0.52630 0.51506 0.50604 0.49953 0.49550 0.49410
0.940  0.69763 0.69016 0.67844 0.66408 0.64726 0.62939 0.61093 0.59215 0.57363 0.55616 0.53956 0.52452 0.51114 0.49993 0.49104 0.48444 0.48046 0.47903
0.945  0.68105 0.67356 0.66197 0.64749 0.63082 0.61310 0.59445 0.57580 0.55739 0.54001 0.52349 0.50847 0.49514 0.48393 0.47493 0.46834 0.46439 0.46302
0.950  0.66261 0.65519 0.64378 0.62924 0.61277 0.59494 0.57648 0.55802 0.53978 0.52226 0.50587 0.49100 0.47773 0.46659 0.45763 0.45115 0.44713 0.44574
0.955  0.64211 0.63474 0.62332 0.60901 0.59281 0.57525 0.55675 0.53855 0.52024 0.50294 0.48676 0.47205 0.45891 0.44787 0.43898 0.43247 0.42855 0.42719
0.960  0.61896 0.61174 0.60060 0.58639 0.57024 0.55305 0.53490 0.51673 0.49906 0.48176 0.46585 0.45135 0.43841 0.42735 0.41859 0.41226 0.40838 0.40702
0.965  0.59272 0.58563 0.57463 0.56082 0.54513 0.52811 0.51044 0.49243 0.47519 0.45831 0.44274 0.42834 0.41567 0.40500 0.39638 0.39006 0.38623 0.38491
0.970  0.56240 0.55558 0.54484 0.53154 0.51617 0.49947 0.48241 0.46501 0.44806 0.43173 0.41666 0.40270 0.39040 0.38001 0.37163 0.36547 0.36173 0.36042
0.975  0.52698 0.52043 0.51027 0.49722 0.48259 0.46669 0.45015 0.43355 0.41735 0.40150 0.38707 0.37369 0.36186 0.35177 0.34372 0.33780 0.33421 0.33292
0.980  0.48451 0.47830 0.46880 0.45664 0.44277 0.42766 0.41220 0.39639 0.38098 0.36634 0.35257 0.34000 0.32888 0.31934 0.31174 0.30614 0.30275 0.30156
0.985  0.43206 0.42645 0.41775 0.40658 0.39381 0.38011 0.36585 0.35149 0.33748 0.32393 0.31139 0.29974 0.28960 0.28087 0.27391 0.26884 0.26568 0.26456
0.990  0.36395 0.35913 0.35161 0.34194 0.33102 0.31892 0.30670 0.29419 0.28215 0.27049 0.25953 0.24948 0.24072 0.23317 0.22712 0.22268 0.21994 0.21893
0.995  0.26590 0.26228 0.25672 0.24946 0.24124 0.23227 0.22289 0.21359 0.20448 0.19566 0.18747 0.17997 0.17340 0.16773 0.16314 0.15977 0.15774 0.15696
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e020.dat <==
# alpha = -0.30 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99992
0.020  0.99996 0.99996 0.99996 0.99995 0.99994 0.99993 0.99993 0.99992 0.99991 0.99990 0.99989 0.99989 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987
0.025  0.99994 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99987 0.99986 0.99985 0.99983 0.99982 0.99982 0.99981 0.99980 0.99980 0.99979 0.99979
0.030  0.99991 0.99991 0.99990 0.99989 0.99987 0.99985 0.99983 0.99982 0.99980 0.99978 0.99976 0.99975 0.99973 0.99972 0.99971 0.99971 0.99970 0.99970
0.035  0.99988 0.99988 0.99986 0.99984 0.99982 0.99980 0.99977 0.99975 0.99972 0.99970 0.99968 0.99966 0.99964 0.99962 0.99961 0.99960 0.99960 0.99959
0.040  0.99985 0.99984 0.99982 0.99980 0.99977 0.99974 0.99971 0.99967 0.99964 0.99961 0.99958 0.99955 0.99953 0.99951 0.99949 0.99948 0.99947 0.99946
0.045  0.99981 0.99979 0.99977 0.99974 0.99971 0.99967 0.99963 0.99958 0.99954 0.99950 0.99946 0.99943 0.99940 0.99937 0.99936 0.99934 0.99933 0.99932
0.050  0.99976 0.99975 0.99972 0.99968 0.99964 0.99959 0.99954 0.99949 0.99943 0.99939 0.99934 0.99930 0.99926 0.99923 0.99920 0.99919 0.99918 0.99916
0.055  0.99971 0.99969 0.99966 0.99962 0.99956 0.99950 0.99944 0.99938 0.99932 0.99926 0.99920 0.99915 0.99910 0.99907 0.99904 0.99902 0.99900 0.99899
0.060  0.99966 0.99963 0.99959 0.99954 0.99948 0.99941 0.99934 0.99926 0.99919 0.99911 0.99905 0.99899 0.99893 0.99889 0.99885 0.99883 0.99881 0.99879
0.065  0.99960 0.99957 0.99952 0.99946 0.99939 0.99931 0.99922 0.99913 0.99904 0.99896 0.99888 0.99881 0.99875 0.99869 0.99865 0.99862 0.99861 0.99858
0.070  0.99953 0.99950 0.99945 0.99938 0.99929 0.99920 0.99910 0.99899 0.99889 0.99879 0.99870 0.99862 0.99855 0.99849 0.99844 0.99840 0.99838 0.99836
0.075  0.99946 0.99943 0.99937 0.99928 0.99919 0.99908 0.99896 0.99884 0.99873 0.99862 0.99851 0.99842 0.99833 0.99826 0.99821 0.99817 0.99814 0.99811
0.080  0.99939 0.99935 0.99928 0.99918 0.99908 0.99895 0.99882 0.99868 0.99855 0.99842 0.99830 0.99820 0.99810 0.99802 0.99796 0.99791 0.99789 0.99785
0.085  0.99931 0.99926 0.99918 0.99908 0.99896 0.99881 0.99867 0.99851 0.99836 0.99822 0.99808 0.99796 0.99786 0.99777 0.99770 0.99764 0.99761 0.99758
0.090  0.99923 0.99917 0.99908 0.99897 0.99883 0.99867 0.99851 0.99833 0.99817 0.99800 0.99785 0.99772 0.99760 0.99749 0.99742 0.99736 0.99732 0.99728
0.095  0.99914 0.99908 0.99898 0.99885 0.99869 0.99852 0.99833 0.99814 0.99796 0.99777 0.99760 0.99746 0.99732 0.99721 0.99712 0.99705 0.99701 0.99697
0.100  0.99905 0.99898 0.99887 0.99872 0.99855 0.99836 0.99815 0.99794 0.99773 0.99753 0.99734 0.99718 0.99703 0.99691 0.99681 0.99673 0.99669 0.99664
0.105  0.99895 0.99887 0.99875 0.99859 0.99840 0.99819 0.99796 0.99773 0.99750 0.99728 0.99707 0.99689 0.99672 0.99659 0.99648 0.99640 0.99635 0.99630
0.110  0.99884 0.99876 0.99863 0.99845 0.99825 0.99801 0.99776 0.99751 0.99726 0.99701 0.99678 0.99658 0.99640 0.99625 0.99613 0.99605 0.99599 0.99593
0.115  0.99873 0.99864 0.99850 0.99831 0.99808 0.99782 0.99755 0.99727 0.99700 0.99673 0.99648 0.99626 0.99606 0.99590 0.99577 0.99568 0.99562 0.99555
0.120  0.99862 0.99852 0.99837 0.99815 0.99791 0.99763 0.99733 0.99703 0.99673 0.99644 0.99617 0.99593 0.99571 0.99554 0.99540 0.99529 0.99523 0.99515
0.125  0.99850 0.99839 0.99822 0.99800 0.99773 0.99742 0.99711 0.99677 0.99645 0.99614 0.99584 0.99558 0.99535 0.99516 0.99500 0.99489 0.99482 0.99481
0.130  0.99838 0.99826 0.99808 0.99783 0.99754 0.99721 0.99687 0.99651 0.99616 0.99582 0.99550 0.99522 0.99496 0.99476 0.99459 0.99447 0.99440 0.99438
0.135  0.99825 0.99812 0.99793 0.99766 0.99735 0.99699 0.99662 0.99623 0.99585 0.99549 0.99515 0.99484 0.99457 0.99434 0.99416 0.99403 0.99395 0.99393
0.140  0.99811 0.99798 0.99777 0.99748 0.99714 0.99676 0.99636 0.99594 0.99554 0.99514 0.99478 0.99445 0.99415 0.99391 0.99372 0.99358 0.99349 0.99346
0.145  0.99797 0.99783 0.99760 0.99729 0.99693 0.99652 0.99609 0.99564 0.99521 0.99478 0.99440 0.99404 0.99373 0.99347 0.99326 0.99311 0.99302 0.99298
0.150  0.99783 0.99767 0.99743 0.99710 0.99672 0.99627 0.99582 0.99533 0.99487 0.99441 0.99400 0.99362 0.99328 0.99300 0.99278 0.99262 0.99252 0.99248
0.155  0.99768 0.99751 0.99725 0.99690 0.99649 0.99602 0.99553 0.99501 0.99452 0.99403 0.99359 0.99318 0.99282 0.99252 0.99229 0.99212 0.99201 0.99196
0.160  0.99752 0.99735 0.99707 0.99669 0.99625 0.99575 0.99523 0.99468 0.99416 0.99364 0.99316 0.99272 0.99235 0.99203 0.99178 0.99159 0.99148 0.99142
0.165  0.99736 0.99717 0.99688 0.99648 0.99601 0.99548 0.99492 0.99434 0.99378 0.99323 0.99272 0.99226 0.99186 0.99152 0.99125 0.99105 0.99094 0.99087
0.170  0.99720 0.99699 0.99668 0.99626 0.99576 0.99520 0.99460 0.99399 0.99339 0.99281 0.99227 0.99178 0.99135 0.99099 0.99071 0.99050 0.99037 0.99029
0.175  0.99703 0.99681 0.99648 0.99603 0.99550 0.99491 0.99427 0.99363 0.99298 0.99237 0.99180 0.99128 0.99083 0.99044 0.99014 0.98992 0.98979 0.98970
0.180  0.99685 0.99662 0.99627 0.99580 0.99523 0.99461 0.99394 0.99325 0.99257 0.99192 0.99132 0.99077 0.99029 0.98988 0.98957 0.98933 0.98919 0.98909
0.185  0.99667 0.99643 0.99606 0.99555 0.99496 0.99430 0.99359 0.99286 0.99215 0.99146 0.99082 0.99024 0.98973 0.98930 0.98897 0.98872 0.98858 0.98854
0.190  0.99648 0.99622 0.99583 0.99531 0.99468 0.99398 0.99323 0.99246 0.99171 0.99099 0.99031 0.98970 0.98916 0.98871 0.98836 0.98809 0.98794 0.98789
0.195  0.99628 0.99602 0.99560 0.99505 0.99439 0.99364 0.99286 0.99205 0.99126 0.99050 0.98978 0.98915 0.98857 0.98810 0.98773 0.98745 0.98729 0.98723
0.200  0.99608 0.99580 0.99536 0.99478 0.99409 0.99330 0.99249 0.99163 0.99080 0.98999 0.98924 0.98857 0.98797 0.98748 0.98708 0.98679 0.98662 0.98655
0.205  0.99588 0.99559 0.99512 0.99451 0.99378 0.99295 0.99210 0.99120 0.99033 0.98948 0.98869 0.98798 0.98735 0.98683 0.98641 0.98611 0.98593 0.98585
0.210  0.99567 0.99536 0.99487 0.99423 0.99347 0.99260 0.99170 0.99075 0.98984 0.98895 0.98812 0.98737 0.98672 0.98617 0.98573 0.98542 0.98522 0.98514
0.215  0.99545 0.99513 0.99462 0.99393 0.99314 0.99223 0.99129 0.99030 0.98934 0.98841 0.98754 0.98675 0.98606 0.98549 0.98503 0.98470 0.98450 0.98440
0.220  0.99523 0.99489 0.99436 0.99364 0.99281 0.99186 0.99085 0.98983 0.98881 0.98785 0.98694 0.98612 0.98539 0.98479 0.98431 0.98397 0.98375 0.98364
0.225  0.99500 0.99465 0.99409 0.99334 0.99247 0.99148 0.99042 0.98936 0.98829 0.98728 0.98632 0.98547 0.98471 0.98408 0.98358 0.98321 0.98299 0.98287
0.230  0.99476 0.99440 0.99381 0.99303 0.99210 0.99108 0.98998 0.98887 0.98775 0.98669 0.98569 0.98480 0.98401 0.98335 0.98283 0.98244 0.98221 0.98215
0.235  0.99452 0.99414 0.99353 0.99272 0.99175 0.99068 0.98953 0.98837 0.98720 0.98609 0.98505 0.98412 0.98329 0.98260 0.98206 0.98165 0.98142 0.98134
0.240  0.99428 0.99388 0.99324 0.99239 0.99138 0.99026 0.98907 0.98784 0.98664 0.98548 0.98439 0.98342 0.98255 0.98183 0.98127 0.98084 0.98060 0.98051
0.245  0.99402 0.99361 0.99294 0.99206 0.99101 0.98982 0.98860 0.98731 0.98606 0.98484 0.98372 0.98270 0.98180 0.98105 0.98046 0.98002 0.97976 0.97966
0.250  0.99376 0.99333 0.99264 0.99172 0.99062 0.98939 0.98811 0.98677 0.98547 0.98420 0.98303 0.98196 0.98103 0.98025 0.97963 0.97918 0.97891 0.97879
0.255  0.99350 0.99304 0.99233 0.99137 0.99023 0.98895 0.98761 0.98623 0.98486 0.98355 0.98233 0.98121 0.98025 0.97943 0.97878 0.97832 0.97803 0.97790
0.260  0.99322 0.99275 0.99201 0.99101 0.98983 0.98849 0.98708 0.98566 0.98423 0.98288 0.98160 0.98045 0.97944 0.97859 0.97792 0.97744 0.97714 0.97700
0.265  0.99295 0.99246 0.99167 0.99064 0.98942 0.98803 0.98657 0.98509 0.98360 0.98219 0.98086 0.97967 0.97862 0.97774 0.97704 0.97653 0.97622 0.97607
0.270  0.99266 0.99215 0.99133 0.99025 0.98899 0.98757 0.98604 0.98450 0.98295 0.98149 0.98011 0.97887 0.97777 0.97686 0.97614 0.97561 0.97530 0.97519
0.275  0.99237 0.99183 0.99099 0.98987 0.98854 0.98708 0.98550 0.98387 0.98230 0.98076 0.97934 0.97806 0.97692 0.97597 0.97522 0.97467 0.97435 0.97423
0.280  0.99207 0.99151 0.99064 0.98948 0.98810 0.98658 0.98495 0.98326 0.98162 0.98003 0.97856 0.97722 0.97604 0.97506 0.97428 0.97371 0.97337 0.97324
0.285  0.99176 0.99118 0.99028 0.98908 0.98765 0.98605 0.98438 0.98264 0.98094 0.97928 0.97776 0.97636 0.97515 0.97414 0.97332 0.97274 0.97238 0.97224
0.290  0.99145 0.99085 0.98992 0.98867 0.98720 0.98554 0.98380 0.98200 0.98022 0.97853 0.97694 0.97550 0.97425 0.97318 0.97235 0.97174 0.97137 0.97121
0.295  0.99113 0.99051 0.98954 0.98826 0.98673 0.98501 0.98318 0.98135 0.97950 0.97775 0.97609 0.97462 0.97332 0.97221 0.97135 0.97073 0.97034 0.97016
0.300  0.99080 0.99016 0.98916 0.98783 0.98625 0.98448 0.98259 0.98069 0.97878 0.97696 0.97525 0.97372 0.97237 0.97123 0.97034 0.96969 0.96929 0.96916
0.305  0.99046 0.98981 0.98877 0.98740 0.98576 0.98393 0.98198 0.97997 0.97804 0.97613 0.97439 0.97280 0.97140 0.97023 0.96930 0.96862 0.96822 0.96808
0.310  0.99012 0.98945 0.98838 0.98694 0.98525 0.98337 0.98135 0.97929 0.97728 0.97531 0.97351 0.97186 0.97042 0.96921 0.96825 0.96755 0.96713 0.96697
0.315  0.98977 0.98907 0.98797 0.98647 0.98472 0.98276 0.98072 0.97858 0.97650 0.97448 0.97261 0.97090 0.96941 0.96817 0.96717 0.96645 0.96602 0.96584
0.320  0.98941 0.98870 0.98754 0.98601 0.98420 0.98218 0.98006 0.97787 0.97569 0.97363 0.97168 0.96993 0.96840 0.96709 0.96608 0.96534 0.96488 0.96469
0.325  0.98905 0.98831 0.98710 0.98554 0.98368 0.98159 0.97937 0.97714 0.97489 0.97276 0.97074 0.96894 0.96735 0.96601 0.96496 0.96420 0.96373 0.96352
0.330  0.98868 0.98791 0.98667 0.98506 0.98314 0.98099 0.97869 0.97638 0.97407 0.97187 0.96979 0.96793 0.96628 0.96492 0.96383 0.96303 0.96256 0.96239
0.335  0.98830 0.98751 0.98623 0.98457 0.98259 0.98037 0.97801 0.97559 0.97324 0.97094 0.96883 0.96691 0.96520 0.96379 0.96267 0.96185 0.96136 0.96118
0.340  0.98791 0.98709 0.98578 0.98407 0.98202 0.97974 0.97731 0.97482 0.97239 0.97003 0.96785 0.96584 0.96411 0.96265 0.96149 0.96065 0.96014 0.95994
0.345  0.98751 0.98666 0.98533 0.98355 0.98141 0.97906 0.97660 0.97403 0.97149 0.96909 0.96684 0.96478 0.96300 0.96148 0.96030 0.95943 0.95891 0.95869
0.350  0.98711 0.98622 0.98486 0.98300 0.98083 0.97841 0.97582 0.97323 0.97062 0.96814 0.96580 0.96371 0.96186 0.96030 0.95908 0.95819 0.95764 0.95740
0.355  0.98669 0.98579 0.98438 0.98247 0.98024 0.97775 0.97509 0.97241 0.96973 0.96716 0.96476 0.96261 0.96069 0.95910 0.95784 0.95691 0.95636 0.95617
0.360  0.98627 0.98534 0.98389 0.98193 0.97964 0.97707 0.97434 0.97153 0.96882 0.96615 0.96371 0.96146 0.95951 0.95788 0.95657 0.95563 0.95506 0.95485
0.365  0.98584 0.98489 0.98336 0.98138 0.97902 0.97638 0.97358 0.97069 0.96789 0.96515 0.96263 0.96032 0.95832 0.95663 0.95528 0.95432 0.95373 0.95350
0.370  0.98540 0.98442 0.98285 0.98082 0.97839 0.97566 0.97280 0.96983 0.96690 0.96414 0.96151 0.95916 0.95710 0.95535 0.95398 0.95298 0.95238 0.95213
0.375  0.98495 0.98395 0.98234 0.98025 0.97770 0.97491 0.97195 0.96896 0.96595 0.96310 0.96040 0.95799 0.95584 0.95407 0.95266 0.95163 0.95100 0.95080
0.380  0.98450 0.98346 0.98181 0.97966 0.97705 0.97419 0.97114 0.96802 0.96498 0.96200 0.95927 0.95679 0.95459 0.95277 0.95131 0.95025 0.94961 0.94939
0.385  0.98403 0.98297 0.98127 0.97902 0.97639 0.97345 0.97032 0.96711 0.96398 0.96093 0.95812 0.95555 0.95332 0.95144 0.94993 0.94885 0.94819 0.94795
0.390  0.98355 0.98247 0.98073 0.97842 0.97572 0.97270 0.96948 0.96619 0.96293 0.95985 0.95692 0.95431 0.95202 0.95006 0.94854 0.94743 0.94675 0.94648
0.395  0.98307 0.98195 0.98017 0.97780 0.97503 0.97186 0.96862 0.96525 0.96191 0.95874 0.95574 0.95305 0.95067 0.94869 0.94712 0.94598 0.94528 0.94506
0.400  0.98257 0.98142 0.97959 0.97718 0.97426 0.97109 0.96770 0.96429 0.96087 0.95756 0.95453 0.95177 0.94933 0.94730 0.94568 0.94450 0.94379 0.94355
0.405  0.98207 0.98086 0.97897 0.97653 0.97355 0.97029 0.96683 0.96327 0.95981 0.95642 0.95331 0.95044 0.94796 0.94588 0.94421 0.94301 0.94228 0.94201
0.410  0.98155 0.98032 0.97838 0.97586 0.97283 0.96949 0.96593 0.96228 0.95867 0.95526 0.95201 0.94912 0.94658 0.94442 0.94272 0.94149 0.94074 0.94045
0.415  0.98102 0.97976 0.97778 0.97516 0.97209 0.96866 0.96502 0.96128 0.95758 0.95407 0.95075 0.94778 0.94514 0.94296 0.94122 0.93995 0.93918 0.93893
0.420  0.98047 0.97920 0.97717 0.97448 0.97134 0.96776 0.96402 0.96025 0.95647 0.95282 0.94946 0.94641 0.94371 0.94147 0.93968 0.93837 0.93759 0.93732
0.425  0.97992 0.97862 0.97654 0.97380 0.97050 0.96691 0.96308 0.95915 0.95534 0.95160 0.94816 0.94500 0.94226 0.93995 0.93811 0.93679 0.93598 0.93568
0.430  0.97936 0.97803 0.97590 0.97309 0.96972 0.96604 0.96212 0.95810 0.95412 0.95036 0.94678 0.94359 0.94078 0.93840 0.93653 0.93517 0.93434 0.93401
0.435  0.97879 0.97743 0.97524 0.97237 0.96893 0.96516 0.96114 0.95703 0.95296 0.94909 0.94543 0.94216 0.93925 0.93684 0.93492 0.93351 0.93267 0.93239
0.440  0.97821 0.97682 0.97454 0.97158 0.96813 0.96419 0.96008 0.95586 0.95177 0.94775 0.94407 0.94066 0.93773 0.93526 0.93327 0.93185 0.93098 0.93068
0.445  0.97762 0.97619 0.97386 0.97084 0.96722 0.96328 0.95907 0.95476 0.95054 0.94645 0.94265 0.93919 0.93618 0.93362 0.93161 0.93015 0.92927 0.92893
0.450  0.97702 0.97551 0.97318 0.97009 0.96639 0.96235 0.95805 0.95364 0.94926 0.94513 0.94120 0.93770 0.93457 0.93199 0.92993 0.92844 0.92752 0.92716
0.455  0.97640 0.97486 0.97248 0.96932 0.96554 0.96140 0.95693 0.95249 0.94802 0.94372 0.93977 0.93615 0.93298 0.93033 0.92822 0.92668 0.92576 0.92543
0.460  0.97577 0.97420 0.97176 0.96853 0.96467 0.96036 0.95586 0.95125 0.94675 0.94236 0.93831 0.93458 0.93136 0.92863 0.92647 0.92491 0.92396 0.92361
0.465  0.97513 0.97353 0.97102 0.96766 0.96378 0.95939 0.95479 0.95007 0.94539 0.94097 0.93677 0.93302 0.92970 0.92691 0.92471 0.92310 0.92213 0.92175
0.470  0.97447 0.97284 0.97023 0.96685 0.96281 0.95839 0.95369 0.94887 0.94409 0.93949 0.93526 0.93142 0.92801 0.92518 0.92292 0.92127 0.92028 0.91994
0.475  0.97381 0.97214 0.96947 0.96602 0.96190 0.95736 0.95248 0.94755 0.94277 0.93806 0.93373 0.92976 0.92631 0.92340 0.92108 0.91941 0.91840 0.91803
0.480  0.97312 0.97142 0.96870 0.96518 0.96097 0.95626 0.95135 0.94632 0.94133 0.93661 0.93212 0.92812 0.92458 0.92159 0.91924 0.91753 0.91649 0.91609
0.485  0.97243 0.97069 0.96792 0.96423 0.95998 0.95522 0.95020 0.94506 0.93996 0.93505 0.93055 0.92644 0.92280 0.91977 0.91737 0.91561 0.91455 0.91419
0.490  0.97172 0.96990 0.96712 0.96336 0.95896 0.95415 0.94893 0.94368 0.93857 0.93356 0.92895 0.92470 0.92103 0.91792 0.91544 0.91367 0.91258 0.91219
0.495  0.97099 0.96914 0.96623 0.96247 0.95798 0.95297 0.94774 0.94238 0.93707 0.93204 0.92725 0.92298 0.91919 0.91603 0.91352 0.91169 0.91058 0.91016
0.500  0.97023 0.96837 0.96540 0.96157 0.95699 0.95187 0.94653 0.94106 0.93563 0.93040 0.92560 0.92122 0.91735 0.91413 0.91155 0.90968 0.90855 0.90817
0.505  0.96947 0.96758 0.96455 0.96060 0.95586 0.95076 0.94520 0.93961 0.93417 0.92884 0.92392 0.91941 0.91549 0.91215 0.90955 0.90765 0.90650 0.90607
0.510  0.96871 0.96677 0.96369 0.95961 0.95484 0.94950 0.94395 0.93825 0.93259 0.92725 0.92215 0.91761 0.91356 0.91020 0.90753 0.90558 0.90440 0.90395
0.515  0.96792 0.96595 0.96281 0.95865 0.95379 0.94835 0.94268 0.93686 0.93109 0.92554 0.92043 0.91571 0.91165 0.90822 0.90545 0.90348 0.90228 0.90186
0.520  0.96712 0.96511 0.96183 0.95768 0.95271 0.94718 0.94127 0.93534 0.92956 0.92389 0.91859 0.91386 0.90970 0.90616 0.90338 0.90136 0.90013 0.89968
0.525  0.96630 0.96419 0.96091 0.95657 0.95152 0.94586 0.93996 0.93391 0.92790 0.92222 0.91682 0.91198 0.90767 0.90411 0.90127 0.89918 0.89794 0.89753
0.530  0.96547 0.96332 0.95998 0.95556 0.95041 0.94464 0.93863 0.93245 0.92633 0.92043 0.91501 0.91000 0.90568 0.90202 0.89910 0.89700 0.89572 0.89527
0.535  0.96461 0.96243 0.95903 0.95454 0.94928 0.94341 0.93715 0.93085 0.92462 0.91871 0.91308 0.90806 0.90358 0.89988 0.89693 0.89478 0.89346 0.89298
0.540  0.96374 0.96153 0.95806 0.95348 0.94801 0.94201 0.93577 0.92935 0.92299 0.91685 0.91122 0.90602 0.90152 0.89774 0.89469 0.89251 0.89118 0.89072
0.545  0.96286 0.96060 0.95698 0.95230 0.94684 0.94074 0.93436 0.92778 0.92133 0.91508 0.90923 0.90402 0.89943 0.89551 0.89245 0.89022 0.88886 0.88836
0.550  0.96195 0.95965 0.95597 0.95121 0.94565 0.93943 0.93281 0.92614 0.91954 0.91327 0.90731 0.90199 0.89724 0.89331 0.89017 0.88788 0.88650 0.88604
0.555  0.96102 0.95867 0.95494 0.95010 0.94430 0.93796 0.93136 0.92456 0.91783 0.91134 0.90536 0.89985 0.89509 0.89102 0.88783 0.88552 0.88411 0.88361
0.560  0.96006 0.95763 0.95389 0.94895 0.94307 0.93662 0.92974 0.92282 0.91597 0.90948 0.90329 0.89776 0.89283 0.88874 0.88549 0.88310 0.88167 0.88114
0.565  0.95907 0.95662 0.95272 0.94768 0.94181 0.93524 0.92824 0.92120 0.91421 0.90747 0.90127 0.89555 0.89061 0.88643 0.88308 0.88068 0.87922 0.87870
0.570  0.95808 0.95560 0.95163 0.94651 0.94039 0.93370 0.92671 0.91940 0.91240 0.90555 0.89913 0.89339 0.88827 0.88404 0.88067 0.87821 0.87670 0.87616
0.575  0.95707 0.95455 0.95051 0.94530 0.93908 0.93227 0.92501 0.91772 0.91046 0.90348 0.89705 0.89111 0.88599 0.88166 0.87818 0.87568 0.87417 0.87365
0.580  0.95604 0.95347 0.94937 0.94395 0.93775 0.93067 0.92343 0.91600 0.90861 0.90150 0.89484 0.88890 0.88365 0.87919 0.87569 0.87314 0.87159 0.87102
0.585  0.95499 0.95230 0.94810 0.94270 0.93625 0.92919 0.92167 0.91411 0.90660 0.89936 0.89270 0.88654 0.88122 0.87673 0.87312 0.87054 0.86897 0.86843
0.590  0.95391 0.95118 0.94692 0.94143 0.93487 0.92769 0.92004 0.91234 0.90469 0.89731 0.89041 0.88425 0.87881 0.87419 0.87056 0.86792 0.86631 0.86573
0.595  0.95281 0.95004 0.94571 0.93999 0.93342 0.92600 0.91836 0.91038 0.90261 0.89521 0.88820 0.88182 0.87631 0.87166 0.86791 0.86524 0.86361 0.86306
0.600  0.95168 0.94887 0.94447 0.93866 0.93187 0.92444 0.91652 0.90855 0.90063 0.89299 0.88584 0.87945 0.87383 0.86903 0.86527 0.86253 0.86087 0.86026
0.605  0.95053 0.94767 0.94309 0.93731 0.93041 0.92268 0.91479 0.90652 0.89847 0.89082 0.88356 0.87695 0.87124 0.86643 0.86254 0.85977 0.85808 0.85751
0.610  0.94934 0.94644 0.94180 0.93578 0.92876 0.92107 0.91288 0.90463 0.89643 0.88852 0.88112 0.87451 0.86867 0.86371 0.85982 0.85698 0.85525 0.85463
0.615  0.94810 0.94512 0.94049 0.93438 0.92724 0.91941 0.91109 0.90253 0.89420 0.88626 0.87877 0.87193 0.86601 0.86102 0.85700 0.85413 0.85238 0.85178
0.620  0.94687 0.94384 0.93910 0.93293 0.92567 0.91757 0.90910 0.90057 0.89209 0.88391 0.87625 0.86940 0.86329 0.85823 0.85419 0.85124 0.84945 0.84881
0.625  0.94561 0.94254 0.93764 0.93132 0.92393 0.91585 0.90725 0.89840 0.88978 0.88148 0.87382 0.86673 0.86062 0.85544 0.85129 0.84830 0.84649 0.84587
0.630  0.94431 0.94120 0.93624 0.92982 0.92232 0.91393 0.90518 0.89636 0.88760 0.87914 0.87122 0.86414 0.85780 0.85256 0.84838 0.84531 0.84348 0.84281
0.635  0.94299 0.93974 0.93480 0.92827 0.92050 0.91215 0.90326 0.89412 0.88522 0.87662 0.86870 0.86138 0.85505 0.84963 0.84538 0.84230 0.84042 0.83977
0.640  0.94164 0.93834 0.93320 0.92656 0.91882 0.91016 0.90112 0.89201 0.88295 0.87421 0.86602 0.85869 0.85215 0.84672 0.84237 0.83921 0.83731 0.83660
0.645  0.94025 0.93691 0.93170 0.92496 0.91692 0.90831 0.89912 0.88969 0.88049 0.87160 0.86341 0.85584 0.84929 0.84369 0.83930 0.83610 0.83415 0.83347
0.650  0.93883 0.93545 0.93016 0.92316 0.91517 0.90623 0.89690 0.88750 0.87797 0.86910 0.86064 0.85295 0.84630 0.84068 0.83615 0.83291 0.83095 0.83027
0.655  0.93737 0.93394 0.92845 0.92150 0.91320 0.90431 0.89483 0.88509 0.87559 0.86642 0.85782 0.85013 0.84325 0.83755 0.83301 0.82967 0.82767 0.82695
0.660  0.93583 0.93231 0.92684 0.91978 0.91137 0.90215 0.89252 0.88277 0.87298 0.86367 0.85508 0.84713 0.84025 0.83437 0.82977 0.82641 0.82437 0.82366
0.665  0.93430 0.93074 0.92519 0.91787 0.90948 0.90015 0.89036 0.88032 0.87051 0.86104 0.85216 0.84420 0.83711 0.83122 0.82646 0.82306 0.82099 0.82030
0.670  0.93274 0.92913 0.92336 0.91609 0.90741 0.89791 0.88797 0.87777 0.86781 0.85820 0.84919 0.84112 0.83391 0.82793 0.82316 0.81965 0.81756 0.81681
0.675  0.93113 0.92747 0.92164 0.91408 0.90545 0.89582 0.88553 0.87537 0.86507 0.85544 0.84631 0.83797 0.83076 0.82458 0.81975 0.81622 0.81408 0.81334
0.680  0.92948 0.92567 0.91986 0.91222 0.90327 0.89348 0.88325 0.87272 0.86246 0.85253 0.84323 0.83489 0.82745 0.82126 0.81627 0.81270 0.81053 0.80973
0.685  0.92779 0.92394 0.91790 0.91012 0.90122 0.89124 0.88070 0.87002 0.85961 0.84954 0.84009 0.83164 0.82408 0.81780 0.81280 0.80912 0.80692 0.80614
0.690  0.92605 0.92216 0.91605 0.90816 0.89895 0.88887 0.87832 0.86749 0.85677 0.84661 0.83706 0.82833 0.82076 0.81429 0.80921 0.80552 0.80327 0.80249
0.695  0.92424 0.92032 0.91410 0.90597 0.89661 0.88638 0.87569 0.86468 0.85394 0.84356 0.83381 0.82495 0.81728 0.81079 0.80556 0.80182 0.79954 0.79877
0.700  0.92238 0.91834 0.91204 0.90392 0.89444 0.88406 0.87299 0.86182 0.85093 0.84039 0.83050 0.82165 0.81373 0.80715 0.80184 0.79804 0.79573 0.79490
0.705  0.92050 0.91641 0.91003 0.90179 0.89199 0.88147 0.87045 0.85913 0.84785 0.83717 0.82729 0.81816 0.81011 0.80344 0.79812 0.79421 0.79187 0.79105
0.710  0.91857 0.91443 0.90782 0.89946 0.88972 0.87901 0.86764 0.85615 0.84493 0.83406 0.82387 0.81459 0.80656 0.79967 0.79427 0.79034 0.78795 0.78712
0.715  0.91658 0.91228 0.90571 0.89724 0.88716 0.87633 0.86477 0.85312 0.84173 0.83072 0.82038 0.81096 0.80281 0.79588 0.79036 0.78637 0.78395 0.78312
0.720  0.91453 0.91019 0.90351 0.89479 0.88476 0.87356 0.86207 0.85024 0.83848 0.82731 0.81681 0.80741 0.79900 0.79201 0.78636 0.78232 0.77987 0.77898
0.725  0.91243 0.90805 0.90115 0.89241 0.88209 0.87095 0.85907 0.84708 0.83515 0.82382 0.81318 0.80365 0.79511 0.78803 0.78235 0.77820 0.77571 0.77483
0.730  0.91020 0.90582 0.89887 0.88987 0.87934 0.86806 0.85601 0.84385 0.83197 0.82043 0.80966 0.79981 0.79115 0.78397 0.77823 0.77400 0.77148 0.77060
0.735  0.90798 0.90344 0.89635 0.88721 0.87677 0.86509 0.85288 0.84055 0.82851 0.81684 0.80589 0.79591 0.78725 0.77983 0.77401 0.76977 0.76717 0.76629
0.740  0.90568 0.90110 0.89394 0.88469 0.87389 0.86228 0.84992 0.83742 0.82498 0.81315 0.80204 0.79192 0.78314 0.77562 0.76972 0.76542 0.76279 0.76190
0.745  0.90332 0.89869 0.89127 0.88189 0.87116 0.85919 0.84665 0.83398 0.82137 0.80938 0.79811 0.78785 0.77895 0.77132 0.76534 0.76098 0.75833 0.75742
0.750  0.90089 0.89608 0.88872 0.87924 0.86816 0.85601 0.84329 0.83046 0.81768 0.80553 0.79411 0.78370 0.77468 0.76694 0.76087 0.75645 0.75376 0.75278
0.755  0.89837 0.89353 0.88590 0.87628 0.86505 0.85274 0.83986 0.82686 0.81391 0.80159 0.79002 0.77961 0.77032 0.76253 0.75632 0.75184 0.74911 0.74812
0.760  0.89571 0.89088 0.88320 0.87346 0.86209 0.84965 0.83660 0.82318 0.81028 0.79757 0.78584 0.77530 0.76587 0.75801 0.75168 0.74713 0.74436 0.74336
0.765  0.89304 0.88804 0.88021 0.87036 0.85885 0.84623 0.83301 0.81941 0.80635 0.79347 0.78158 0.77090 0.76133 0.75336 0.74694 0.74233 0.73952 0.73851
0.770  0.89028 0.88523 0.87734 0.86715 0.85549 0.84271 0.82933 0.81578 0.80232 0.78927 0.77722 0.76640 0.75670 0.74861 0.74210 0.73743 0.73458 0.73356
0.775  0.88742 0.88219 0.87417 0.86408 0.85204 0.83909 0.82555 0.81185 0.79820 0.78498 0.77277 0.76180 0.75197 0.74367 0.73717 0.73243 0.72953 0.72849
0.780  0.88447 0.87920 0.87111 0.86068 0.84875 0.83538 0.82167 0.80780 0.79398 0.78059 0.76822 0.75708 0.74713 0.73872 0.73213 0.72732 0.72438 0.72332
0.785  0.88134 0.87611 0.86775 0.85718 0.84510 0.83183 0.81770 0.80366 0.78966 0.77609 0.76356 0.75212 0.74219 0.73367 0.72698 0.72209 0.71910 0.71804
0.790  0.87818 0.87276 0.86448 0.85381 0.84135 0.82794 0.81361 0.79941 0.78522 0.77149 0.75879 0.74721 0.73714 0.72850 0.72172 0.71671 0.71372 0.71272
0.795  0.87491 0.86945 0.86090 0.85010 0.83748 0.82391 0.80941 0.79504 0.78068 0.76678 0.75392 0.74218 0.73196 0.72322 0.71633 0.71126 0.70822 0.70719
0.800  0.87152 0.86598 0.85740 0.84626 0.83349 0.81977 0.80510 0.79055 0.77602 0.76195 0.74892 0.73703 0.72654 0.71781 0.71074 0.70568 0.70260 0.70154
0.805  0.86799 0.86232 0.85358 0.84253 0.82965 0.81551 0.80067 0.78595 0.77121 0.75700 0.74381 0.73176 0.72113 0.71228 0.70511 0.69998 0.69685 0.69575
0.810  0.86427 0.85863 0.84961 0.83845 0.82542 0.81111 0.79611 0.78108 0.76608 0.75192 0.73855 0.72636 0.71559 0.70649 0.69935 0.69414 0.69094 0.68982
0.815  0.86048 0.85465 0.84573 0.83422 0.82104 0.80658 0.79141 0.77607 0.76104 0.74669 0.73297 0.72063 0.70991 0.70069 0.69345 0.68810 0.68490 0.68375
0.820  0.85654 0.85067 0.84148 0.82984 0.81652 0.80191 0.78657 0.77106 0.75586 0.74111 0.72745 0.71496 0.70393 0.69475 0.68731 0.68198 0.67873 0.67761
0.825  0.85243 0.84639 0.83726 0.82531 0.81185 0.79708 0.78159 0.76591 0.75053 0.73561 0.72178 0.70913 0.69796 0.68853 0.68111 0.67570 0.67236 0.67123
0.830  0.84808 0.84209 0.83272 0.82087 0.80702 0.79210 0.77644 0.76060 0.74477 0.72995 0.71573 0.70295 0.69183 0.68227 0.67473 0.66920 0.66587 0.66468
0.835  0.84363 0.83745 0.82797 0.81600 0.80201 0.78694 0.77113 0.75511 0.73912 0.72387 0.70974 0.69681 0.68538 0.67584 0.66813 0.66259 0.65921 0.65803
0.840  0.83899 0.83278 0.82303 0.81094 0.79682 0.78160 0.76547 0.74917 0.73330 0.71788 0.70357 0.69029 0.67892 0.66913 0.66142 0.65574 0.65234 0.65113
0.845  0.83414 0.82775 0.81811 0.80568 0.79143 0.77606 0.75965 0.74332 0.72700 0.71166 0.69700 0.68379 0.67210 0.66222 0.65445 0.64877 0.64530 0.64411
0.850  0.82899 0.82266 0.81276 0.80022 0.78584 0.77004 0.75377 0.73728 0.72080 0.70507 0.69045 0.67689 0.66525 0.65525 0.64726 0.64154 0.63805 0.63680
0.855  0.82369 0.81717 0.80717 0.79452 0.78002 0.76409 0.74767 0.73073 0.71436 0.69822 0.68349 0.66999 0.65805 0.64794 0.63998 0.63410 0.63058 0.62936
0.860  0.81813 0.81160 0.80146 0.78858 0.77396 0.75790 0.74104 0.72426 0.70746 0.69143 0.67629 0.66267 0.65061 0.64053 0.63237 0.62651 0.62291 0.62170
0.865  0.81228 0.80559 0.79546 0.78238 0.76765 0.75146 0.73447 0.71723 0.70030 0.68413 0.66910 0.65511 0.64294 0.63278 0.62453 0.61861 0.61499 0.61371
0.870  0.80608 0.79945 0.78907 0.77590 0.76076 0.74445 0.72731 0.71025 0.69317 0.67683 0.66142 0.64751 0.63520 0.62477 0.61645 0.61047 0.60682 0.60554
0.875  0.79963 0.79283 0.78237 0.76911 0.75388 0.73745 0.72019 0.70269 0.68547 0.66902 0.65347 0.63944 0.62703 0.61650 0.60809 0.60206 0.59838 0.59711
0.880  0.79283 0.78587 0.77533 0.76199 0.74667 0.72983 0.71245 0.69482 0.67749 0.66090 0.64523 0.63109 0.61857 0.60795 0.59954 0.59337 0.58966 0.58838
0.885  0.78558 0.77870 0.76792 0.75451 0.73911 0.72218 0.70469 0.68694 0.66943 0.65248 0.63669 0.62244 0.60980 0.59909 0.59053 0.58438 0.58063 0.57934
0.890  0.77799 0.77095 0.76012 0.74665 0.73087 0.71384 0.69625 0.67840 0.66082 0.64371 0.62781 0.61345 0.60071 0.58991 0.58127 0.57507 0.57127 0.56996
0.895  0.76995 0.76290 0.75187 0.73835 0.72252 0.70541 0.68742 0.66947 0.65179 0.63458 0.61857 0.60411 0.59109 0.58038 0.57167 0.56540 0.56156 0.56023
0.900  0.76132 0.75425 0.74315 0.72931 0.71340 0.69622 0.67844 0.66012 0.64236 0.62505 0.60895 0.59417 0.58128 0.57033 0.56169 0.55529 0.55145 0.55011
0.905  0.75223 0.74502 0.73389 0.72003 0.70409 0.68654 0.66873 0.65032 0.63217 0.61509 0.59889 0.58402 0.57104 0.56001 0.55119 0.54484 0.54096 0.53957
0.910  0.74253 0.73519 0.72405 0.71017 0.69391 0.67665 0.65848 0.64000 0.62180 0.60436 0.58812 0.57342 0.56018 0.54910 0.54036 0.53388 0.52999 0.52866
0.915  0.73207 0.72487 0.71355 0.69941 0.68343 0.66584 0.64764 0.62913 0.61089 0.59340 0.57709 0.56210 0.54900 0.53786 0.52893 0.52250 0.51854 0.51716
0.920  0.72093 0.71363 0.70232 0.68821 0.67196 0.65436 0.63613 0.61732 0.59933 0.58156 0.56524 0.55022 0.53709 0.52592 0.51697 0.51052 0.50657 0.50520
0.925  0.70886 0.70154 0.69027 0.67594 0.65970 0.64214 0.62363 0.60514 0.58688 0.56936 0.55275 0.53772 0.52458 0.51338 0.50441 0.49795 0.49399 0.49264
0.930  0.69590 0.68851 0.67729 0.66303 0.64658 0.62908 0.61063 0.59216 0.57364 0.55615 0.53956 0.52454 0.51139 0.50018 0.49120 0.48472 0.48074 0.47932
0.935  0.68182 0.67438 0.66325 0.64883 0.63247 0.61505 0.59665 0.57800 0.55954 0.54211 0.52557 0.51058 0.49744 0.48624 0.47725 0.47076 0.46674 0.46534
0.940  0.66642 0.65917 0.64777 0.63371 0.61721 0.59962 0.58139 0.56282 0.54448 0.52714 0.51068 0.49574 0.48245 0.47131 0.46247 0.45590 0.45195 0.45053
0.945  0.64960 0.64235 0.63109 0.61696 0.60064 0.58323 0.56487 0.54647 0.52829 0.51109 0.49474 0.47987 0.46668 0.45557 0.44665 0.44012 0.43620 0.43484
0.950  0.63099 0.62383 0.61276 0.59861 0.58252 0.56505 0.54693 0.52876 0.51080 0.49352 0.47736 0.46267 0.44958 0.43858 0.42972 0.42331 0.41935 0.41798
0.955  0.61040 0.60329 0.59225 0.57835 0.56256 0.54541 0.52731 0.50944 0.49148 0.47448 0.45856 0.44408 0.43116 0.42029 0.41154 0.40513 0.40127 0.39993
0.960  0.58727 0.58033 0.56958 0.55581 0.54013 0.52337 0.50567 0.48791 0.47061 0.45368 0.43807 0.42386 0.41117 0.40034 0.39175 0.38554 0.38172 0.38039
0.965  0.56119 0.55439 0.54381 0.53047 0.51527 0.49874 0.48156 0.46402 0.44720 0.43074 0.41554 0.40148 0.38911 0.37868 0.37027 0.36410 0.36036 0.35907
0.970  0.53124 0.52471 0.51441 0.50160 0.48677 0.47062 0.45409 0.43721 0.42075 0.40488 0.39023 0.37666 0.36470 0.35460 0.34645 0.34046 0.33682 0.33555
0.975  0.49646 0.49021 0.48049 0.46799 0.45392 0.43860 0.42265 0.40661 0.39094 0.37562 0.36165 0.34871 0.33727 0.32750 0.31971 0.31399 0.31052 0.30928
0.980  0.45506 0.44915 0.44011 0.42850 0.41522 0.40074 0.38588 0.37070 0.35587 0.34178 0.32853 0.31643 0.30574 0.29656 0.28925 0.28386 0.28060 0.27946
0.985  0.40432 0.39901 0.39076 0.38015 0.36799 0.35493 0.34131 0.32760 0.31420 0.30124 0.28924 0.27811 0.26841 0.26007 0.25342 0.24857 0.24556 0.24449
0.990  0.33904 0.33450 0.32741 0.31828 0.30795 0.29650 0.28490 0.27304 0.26161 0.25055 0.24014 0.23062 0.22230 0.21514 0.20941 0.20520 0.20260 0.20165
0.995  0.24615 0.24277 0.23756 0.23077 0.22306 0.21464 0.20584 0.19710 0.18854 0.18026 0.17257 0.16552 0.15936 0.15403 0.14973 0.14657 0.14466 0.14393
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e030.dat <==
# alpha = -0.30 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996
0.015  0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.020  0.99995 0.99995 0.99994 0.99994 0.99993 0.99992 0.99991 0.99991 0.99990 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985
0.025  0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99985 0.99984 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99977 0.99977 0.99976
0.030  0.99989 0.99989 0.99988 0.99986 0.99984 0.99983 0.99981 0.99979 0.99977 0.99975 0.99973 0.99971 0.99970 0.99968 0.99968 0.99967 0.99966 0.99966
0.035  0.99985 0.99984 0.99983 0.99981 0.99979 0.99976 0.99974 0.99971 0.99968 0.99966 0.99963 0.99961 0.99959 0.99957 0.99956 0.99955 0.99954 0.99954
0.040  0.99981 0.99980 0.99978 0.99975 0.99972 0.99969 0.99966 0.99962 0.99958 0.99955 0.99952 0.99949 0.99946 0.99944 0.99942 0.99941 0.99940 0.99940
0.045  0.99976 0.99974 0.99972 0.99969 0.99965 0.99961 0.99956 0.99952 0.99947 0.99943 0.99939 0.99935 0.99932 0.99929 0.99927 0.99925 0.99924 0.99923
0.050  0.99970 0.99968 0.99965 0.99961 0.99957 0.99952 0.99946 0.99941 0.99935 0.99930 0.99924 0.99920 0.99916 0.99912 0.99910 0.99908 0.99907 0.99905
0.055  0.99964 0.99961 0.99958 0.99953 0.99948 0.99942 0.99935 0.99928 0.99921 0.99915 0.99909 0.99903 0.99898 0.99894 0.99891 0.99888 0.99887 0.99886
0.060  0.99957 0.99954 0.99950 0.99944 0.99938 0.99930 0.99923 0.99914 0.99906 0.99899 0.99891 0.99885 0.99879 0.99874 0.99870 0.99867 0.99866 0.99864
0.065  0.99949 0.99946 0.99941 0.99935 0.99927 0.99918 0.99909 0.99900 0.99890 0.99881 0.99872 0.99865 0.99858 0.99852 0.99848 0.99844 0.99842 0.99840
0.070  0.99941 0.99937 0.99932 0.99924 0.99915 0.99905 0.99895 0.99883 0.99872 0.99862 0.99852 0.99843 0.99835 0.99828 0.99823 0.99819 0.99817 0.99815
0.075  0.99932 0.99928 0.99922 0.99913 0.99903 0.99891 0.99879 0.99866 0.99853 0.99841 0.99830 0.99820 0.99811 0.99803 0.99797 0.99792 0.99790 0.99787
0.080  0.99923 0.99918 0.99911 0.99901 0.99889 0.99876 0.99862 0.99848 0.99833 0.99819 0.99806 0.99795 0.99784 0.99776 0.99769 0.99764 0.99761 0.99758
0.085  0.99913 0.99908 0.99899 0.99888 0.99875 0.99860 0.99844 0.99828 0.99812 0.99796 0.99781 0.99768 0.99756 0.99747 0.99739 0.99733 0.99730 0.99726
0.090  0.99902 0.99896 0.99887 0.99875 0.99860 0.99843 0.99825 0.99807 0.99789 0.99771 0.99755 0.99740 0.99727 0.99716 0.99707 0.99701 0.99697 0.99693
0.095  0.99891 0.99885 0.99874 0.99860 0.99844 0.99825 0.99805 0.99785 0.99765 0.99745 0.99727 0.99710 0.99696 0.99683 0.99674 0.99667 0.99662 0.99658
0.100  0.99879 0.99872 0.99861 0.99845 0.99827 0.99806 0.99784 0.99762 0.99739 0.99717 0.99697 0.99679 0.99663 0.99649 0.99638 0.99630 0.99626 0.99621
0.105  0.99867 0.99859 0.99846 0.99829 0.99809 0.99786 0.99762 0.99737 0.99712 0.99688 0.99666 0.99646 0.99628 0.99613 0.99601 0.99592 0.99587 0.99582
0.110  0.99854 0.99845 0.99831 0.99812 0.99790 0.99765 0.99739 0.99711 0.99684 0.99658 0.99633 0.99611 0.99591 0.99575 0.99562 0.99552 0.99547 0.99541
0.115  0.99840 0.99830 0.99815 0.99795 0.99771 0.99743 0.99714 0.99684 0.99655 0.99626 0.99599 0.99575 0.99553 0.99535 0.99521 0.99511 0.99504 0.99498
0.120  0.99826 0.99815 0.99799 0.99776 0.99750 0.99720 0.99689 0.99656 0.99624 0.99592 0.99563 0.99537 0.99513 0.99494 0.99478 0.99467 0.99460 0.99453
0.125  0.99811 0.99799 0.99781 0.99757 0.99729 0.99696 0.99662 0.99626 0.99592 0.99558 0.99526 0.99497 0.99472 0.99451 0.99434 0.99421 0.99414 0.99413
0.130  0.99795 0.99783 0.99763 0.99737 0.99706 0.99671 0.99634 0.99596 0.99558 0.99521 0.99487 0.99456 0.99428 0.99406 0.99387 0.99374 0.99366 0.99364
0.135  0.99779 0.99765 0.99744 0.99716 0.99683 0.99645 0.99605 0.99563 0.99523 0.99483 0.99446 0.99413 0.99383 0.99359 0.99339 0.99325 0.99316 0.99313
0.140  0.99762 0.99747 0.99725 0.99694 0.99659 0.99618 0.99575 0.99530 0.99487 0.99444 0.99404 0.99368 0.99336 0.99310 0.99289 0.99273 0.99264 0.99261
0.145  0.99744 0.99729 0.99705 0.99672 0.99634 0.99590 0.99544 0.99496 0.99449 0.99403 0.99361 0.99322 0.99288 0.99259 0.99236 0.99220 0.99210 0.99206
0.150  0.99726 0.99709 0.99684 0.99648 0.99608 0.99561 0.99512 0.99460 0.99410 0.99361 0.99316 0.99274 0.99238 0.99207 0.99183 0.99165 0.99154 0.99150
0.155  0.99707 0.99689 0.99662 0.99624 0.99581 0.99530 0.99478 0.99423 0.99370 0.99317 0.99269 0.99224 0.99185 0.99153 0.99127 0.99108 0.99097 0.99091
0.160  0.99687 0.99668 0.99639 0.99599 0.99553 0.99499 0.99443 0.99385 0.99328 0.99272 0.99220 0.99173 0.99132 0.99097 0.99069 0.99049 0.99037 0.99031
0.165  0.99667 0.99647 0.99616 0.99573 0.99524 0.99467 0.99407 0.99345 0.99285 0.99225 0.99170 0.99120 0.99076 0.99039 0.99009 0.98988 0.98975 0.98968
0.170  0.99646 0.99625 0.99592 0.99547 0.99494 0.99434 0.99370 0.99305 0.99240 0.99177 0.99119 0.99065 0.99019 0.98979 0.98948 0.98925 0.98911 0.98904
0.175  0.99624 0.99602 0.99567 0.99519 0.99463 0.99400 0.99332 0.99263 0.99193 0.99127 0.99065 0.99008 0.98959 0.98917 0.98885 0.98860 0.98846 0.98837
0.180  0.99602 0.99578 0.99541 0.99491 0.99431 0.99364 0.99293 0.99219 0.99146 0.99076 0.99010 0.98950 0.98898 0.98854 0.98819 0.98793 0.98778 0.98768
0.185  0.99579 0.99554 0.99515 0.99462 0.99398 0.99328 0.99252 0.99175 0.99097 0.99023 0.98953 0.98891 0.98835 0.98788 0.98752 0.98725 0.98708 0.98704
0.190  0.99556 0.99529 0.99487 0.99432 0.99365 0.99290 0.99211 0.99128 0.99047 0.98969 0.98895 0.98829 0.98771 0.98722 0.98683 0.98654 0.98637 0.98632
0.195  0.99531 0.99503 0.99459 0.99401 0.99330 0.99251 0.99168 0.99080 0.98996 0.98913 0.98836 0.98766 0.98704 0.98653 0.98611 0.98581 0.98563 0.98557
0.200  0.99506 0.99477 0.99430 0.99369 0.99295 0.99211 0.99124 0.99032 0.98943 0.98855 0.98774 0.98701 0.98636 0.98582 0.98538 0.98507 0.98488 0.98480
0.205  0.99480 0.99449 0.99400 0.99336 0.99258 0.99170 0.99079 0.98982 0.98888 0.98797 0.98711 0.98634 0.98565 0.98509 0.98463 0.98430 0.98410 0.98402
0.210  0.99454 0.99421 0.99370 0.99302 0.99221 0.99128 0.99032 0.98931 0.98832 0.98736 0.98647 0.98565 0.98494 0.98434 0.98386 0.98351 0.98330 0.98321
0.215  0.99427 0.99393 0.99339 0.99266 0.99182 0.99086 0.98984 0.98878 0.98775 0.98674 0.98580 0.98495 0.98420 0.98357 0.98306 0.98271 0.98248 0.98238
0.220  0.99399 0.99363 0.99307 0.99231 0.99143 0.99042 0.98934 0.98825 0.98715 0.98611 0.98512 0.98423 0.98344 0.98278 0.98226 0.98188 0.98165 0.98153
0.225  0.99370 0.99333 0.99274 0.99195 0.99102 0.98996 0.98884 0.98770 0.98655 0.98546 0.98442 0.98349 0.98267 0.98197 0.98143 0.98103 0.98079 0.98066
0.230  0.99340 0.99302 0.99240 0.99157 0.99059 0.98950 0.98833 0.98713 0.98593 0.98479 0.98370 0.98273 0.98188 0.98115 0.98058 0.98016 0.97991 0.97983
0.235  0.99310 0.99270 0.99205 0.99119 0.99017 0.98903 0.98780 0.98655 0.98530 0.98411 0.98297 0.98196 0.98106 0.98030 0.97971 0.97927 0.97901 0.97892
0.240  0.99279 0.99237 0.99170 0.99080 0.98973 0.98854 0.98727 0.98595 0.98465 0.98340 0.98222 0.98117 0.98023 0.97944 0.97882 0.97836 0.97809 0.97799
0.245  0.99248 0.99204 0.99134 0.99040 0.98929 0.98803 0.98672 0.98534 0.98399 0.98268 0.98146 0.98035 0.97938 0.97856 0.97791 0.97743 0.97715 0.97704
0.250  0.99215 0.99169 0.99096 0.98999 0.98883 0.98752 0.98615 0.98472 0.98332 0.98195 0.98068 0.97952 0.97851 0.97765 0.97697 0.97648 0.97618 0.97606
0.255  0.99182 0.99134 0.99058 0.98957 0.98836 0.98700 0.98557 0.98409 0.98262 0.98120 0.97988 0.97867 0.97762 0.97673 0.97602 0.97551 0.97520 0.97506
0.260  0.99148 0.99098 0.99019 0.98914 0.98789 0.98647 0.98496 0.98344 0.98190 0.98044 0.97906 0.97780 0.97671 0.97578 0.97505 0.97452 0.97419 0.97404
0.265  0.99113 0.99061 0.98979 0.98870 0.98740 0.98593 0.98436 0.98278 0.98118 0.97966 0.97822 0.97692 0.97578 0.97482 0.97406 0.97350 0.97316 0.97300
0.270  0.99077 0.99023 0.98937 0.98823 0.98689 0.98538 0.98375 0.98210 0.98044 0.97886 0.97737 0.97602 0.97483 0.97384 0.97305 0.97247 0.97212 0.97200
0.275  0.99041 0.98984 0.98895 0.98777 0.98636 0.98481 0.98312 0.98139 0.97969 0.97803 0.97650 0.97510 0.97386 0.97283 0.97201 0.97141 0.97105 0.97092
0.280  0.99003 0.98945 0.98853 0.98730 0.98584 0.98422 0.98248 0.98068 0.97892 0.97720 0.97561 0.97416 0.97287 0.97181 0.97095 0.97033 0.96996 0.96982
0.285  0.98965 0.98904 0.98809 0.98682 0.98531 0.98361 0.98182 0.97996 0.97814 0.97635 0.97470 0.97319 0.97187 0.97076 0.96987 0.96923 0.96884 0.96869
0.290  0.98926 0.98863 0.98765 0.98633 0.98477 0.98301 0.98115 0.97923 0.97731 0.97549 0.97378 0.97221 0.97085 0.96969 0.96877 0.96811 0.96771 0.96754
0.295  0.98886 0.98821 0.98719 0.98584 0.98421 0.98239 0.98045 0.97848 0.97650 0.97461 0.97282 0.97121 0.96980 0.96860 0.96765 0.96697 0.96655 0.96636
0.300  0.98845 0.98778 0.98673 0.98532 0.98365 0.98177 0.97975 0.97771 0.97567 0.97371 0.97186 0.97020 0.96873 0.96749 0.96651 0.96580 0.96537 0.96523
0.305  0.98803 0.98735 0.98626 0.98480 0.98307 0.98113 0.97904 0.97690 0.97482 0.97277 0.97088 0.96916 0.96763 0.96636 0.96535 0.96461 0.96417 0.96401
0.310  0.98760 0.98690 0.98577 0.98426 0.98246 0.98047 0.97832 0.97611 0.97395 0.97183 0.96988 0.96809 0.96653 0.96521 0.96416 0.96340 0.96294 0.96277
0.315  0.98717 0.98644 0.98528 0.98370 0.98185 0.97977 0.97758 0.97530 0.97307 0.97089 0.96887 0.96701 0.96540 0.96404 0.96295 0.96217 0.96169 0.96150
0.320  0.98673 0.98598 0.98476 0.98315 0.98124 0.97909 0.97683 0.97448 0.97214 0.96992 0.96782 0.96592 0.96425 0.96284 0.96172 0.96092 0.96042 0.96022
0.325  0.98628 0.98550 0.98423 0.98258 0.98061 0.97840 0.97603 0.97364 0.97123 0.96893 0.96676 0.96480 0.96308 0.96162 0.96047 0.95964 0.95912 0.95890
0.330  0.98581 0.98501 0.98371 0.98201 0.97997 0.97769 0.97525 0.97278 0.97030 0.96792 0.96569 0.96366 0.96187 0.96038 0.95920 0.95833 0.95781 0.95763
0.335  0.98534 0.98452 0.98318 0.98142 0.97933 0.97697 0.97446 0.97187 0.96935 0.96688 0.96459 0.96251 0.96066 0.95913 0.95790 0.95701 0.95647 0.95627
0.340  0.98486 0.98401 0.98263 0.98082 0.97866 0.97624 0.97365 0.97099 0.96838 0.96584 0.96348 0.96132 0.95943 0.95784 0.95657 0.95566 0.95511 0.95489
0.345  0.98437 0.98348 0.98207 0.98021 0.97795 0.97545 0.97282 0.97009 0.96736 0.96478 0.96234 0.96012 0.95818 0.95653 0.95523 0.95429 0.95372 0.95348
0.350  0.98387 0.98295 0.98151 0.97955 0.97726 0.97469 0.97194 0.96917 0.96637 0.96370 0.96117 0.95890 0.95690 0.95520 0.95387 0.95290 0.95230 0.95205
0.355  0.98336 0.98241 0.98093 0.97892 0.97656 0.97392 0.97109 0.96822 0.96535 0.96259 0.96000 0.95766 0.95558 0.95386 0.95248 0.95147 0.95086 0.95066
0.360  0.98284 0.98186 0.98034 0.97827 0.97585 0.97313 0.97023 0.96723 0.96431 0.96145 0.95881 0.95638 0.95426 0.95248 0.95106 0.95003 0.94941 0.94918
0.365  0.98231 0.98131 0.97970 0.97762 0.97512 0.97233 0.96934 0.96626 0.96325 0.96032 0.95760 0.95509 0.95292 0.95109 0.94962 0.94856 0.94792 0.94768
0.370  0.98176 0.98074 0.97909 0.97695 0.97438 0.97149 0.96844 0.96528 0.96214 0.95916 0.95633 0.95379 0.95156 0.94965 0.94816 0.94707 0.94641 0.94615
0.375  0.98121 0.98016 0.97847 0.97627 0.97358 0.97063 0.96747 0.96428 0.96106 0.95799 0.95508 0.95247 0.95014 0.94821 0.94667 0.94555 0.94487 0.94465
0.380  0.98065 0.97956 0.97783 0.97556 0.97282 0.96978 0.96654 0.96322 0.95995 0.95675 0.95381 0.95112 0.94874 0.94675 0.94517 0.94401 0.94332 0.94307
0.385  0.98007 0.97896 0.97718 0.97482 0.97204 0.96892 0.96560 0.96217 0.95882 0.95554 0.95251 0.94973 0.94731 0.94526 0.94362 0.94245 0.94173 0.94147
0.390  0.97949 0.97835 0.97652 0.97410 0.97124 0.96804 0.96463 0.96112 0.95763 0.95431 0.95116 0.94834 0.94585 0.94373 0.94207 0.94086 0.94012 0.93983
0.395  0.97889 0.97772 0.97585 0.97337 0.97043 0.96709 0.96364 0.96005 0.95647 0.95306 0.94983 0.94692 0.94434 0.94219 0.94048 0.93924 0.93848 0.93824
0.400  0.97828 0.97707 0.97516 0.97262 0.96955 0.96619 0.96259 0.95895 0.95528 0.95174 0.94847 0.94548 0.94284 0.94063 0.93887 0.93759 0.93682 0.93655
0.405  0.97766 0.97640 0.97442 0.97186 0.96872 0.96527 0.96158 0.95779 0.95408 0.95045 0.94709 0.94399 0.94131 0.93904 0.93723 0.93593 0.93513 0.93484
0.410  0.97702 0.97574 0.97371 0.97106 0.96787 0.96433 0.96055 0.95666 0.95280 0.94913 0.94564 0.94251 0.93976 0.93742 0.93557 0.93423 0.93342 0.93310
0.415  0.97637 0.97506 0.97299 0.97024 0.96700 0.96337 0.95950 0.95552 0.95156 0.94779 0.94422 0.94101 0.93815 0.93578 0.93389 0.93251 0.93167 0.93140
0.420  0.97571 0.97438 0.97225 0.96943 0.96611 0.96233 0.95837 0.95434 0.95030 0.94638 0.94277 0.93947 0.93655 0.93412 0.93217 0.93075 0.92990 0.92960
0.425  0.97504 0.97367 0.97150 0.96862 0.96515 0.96135 0.95729 0.95310 0.94901 0.94501 0.94130 0.93789 0.93493 0.93243 0.93042 0.92898 0.92811 0.92778
0.430  0.97435 0.97296 0.97073 0.96778 0.96424 0.96035 0.95618 0.95190 0.94765 0.94361 0.93976 0.93632 0.93328 0.93069 0.92866 0.92718 0.92628 0.92593
0.435  0.97366 0.97223 0.96994 0.96693 0.96331 0.95932 0.95506 0.95068 0.94633 0.94217 0.93824 0.93471 0.93157 0.92895 0.92687 0.92534 0.92443 0.92412
0.440  0.97295 0.97149 0.96911 0.96601 0.96237 0.95821 0.95385 0.94937 0.94498 0.94068 0.93671 0.93305 0.92987 0.92719 0.92503 0.92349 0.92255 0.92221
0.445  0.97222 0.97073 0.96830 0.96513 0.96133 0.95716 0.95270 0.94811 0.94359 0.93921 0.93512 0.93140 0.92814 0.92537 0.92319 0.92160 0.92064 0.92028
0.450  0.97149 0.96992 0.96748 0.96424 0.96035 0.95608 0.95152 0.94683 0.94216 0.93772 0.93351 0.92972 0.92635 0.92355 0.92131 0.91969 0.91870 0.91832
0.455  0.97074 0.96914 0.96664 0.96333 0.95936 0.95499 0.95025 0.94552 0.94075 0.93615 0.93189 0.92799 0.92457 0.92170 0.91941 0.91774 0.91673 0.91638
0.460  0.96997 0.96834 0.96579 0.96240 0.95835 0.95380 0.94903 0.94412 0.93932 0.93461 0.93025 0.92624 0.92277 0.91981 0.91747 0.91577 0.91474 0.91436
0.465  0.96919 0.96753 0.96491 0.96139 0.95730 0.95267 0.94780 0.94278 0.93779 0.93305 0.92854 0.92450 0.92091 0.91790 0.91551 0.91377 0.91271 0.91231
0.470  0.96839 0.96670 0.96397 0.96043 0.95619 0.95152 0.94654 0.94141 0.93632 0.93140 0.92685 0.92271 0.91903 0.91597 0.91351 0.91173 0.91066 0.91029
0.475  0.96758 0.96585 0.96307 0.95946 0.95512 0.95033 0.94518 0.93994 0.93482 0.92979 0.92514 0.92086 0.91714 0.91400 0.91148 0.90967 0.90857 0.90817
0.480  0.96676 0.96499 0.96215 0.95846 0.95404 0.94908 0.94388 0.93853 0.93322 0.92816 0.92335 0.91903 0.91522 0.91198 0.90944 0.90758 0.90645 0.90603
0.485  0.96591 0.96411 0.96122 0.95737 0.95290 0.94788 0.94257 0.93711 0.93167 0.92642 0.92158 0.91716 0.91324 0.90996 0.90736 0.90545 0.90430 0.90391
0.490  0.96505 0.96317 0.96026 0.95634 0.95173 0.94665 0.94113 0.93556 0.93010 0.92474 0.91979 0.91522 0.91126 0.90791 0.90523 0.90330 0.90212 0.90170
0.495  0.96417 0.96226 0.95922 0.95530 0.95059 0.94531 0.93977 0.93408 0.92842 0.92303 0.91791 0.91331 0.90923 0.90581 0.90309 0.90111 0.89991 0.89946
0.500  0.96327 0.96133 0.95824 0.95423 0.94942 0.94404 0.93839 0.93258 0.92680 0.92122 0.91607 0.91135 0.90718 0.90370 0.90091 0.89889 0.89767 0.89725
0.505  0.96235 0.96038 0.95723 0.95311 0.94815 0.94275 0.93689 0.93096 0.92516 0.91946 0.91419 0.90934 0.90512 0.90152 0.89870 0.89664 0.89539 0.89494
0.510  0.96143 0.95942 0.95621 0.95195 0.94695 0.94134 0.93547 0.92942 0.92340 0.91767 0.91222 0.90733 0.90298 0.89935 0.89646 0.89436 0.89308 0.89260
0.515  0.96048 0.95844 0.95516 0.95083 0.94573 0.94001 0.93402 0.92784 0.92170 0.91578 0.91029 0.90524 0.90085 0.89715 0.89417 0.89203 0.89074 0.89029
0.520  0.95952 0.95743 0.95402 0.94969 0.94448 0.93866 0.93244 0.92614 0.91997 0.91393 0.90826 0.90318 0.89870 0.89488 0.89188 0.88969 0.88836 0.88788
0.525  0.95854 0.95635 0.95294 0.94842 0.94312 0.93717 0.93094 0.92452 0.91814 0.91206 0.90628 0.90108 0.89646 0.89261 0.88954 0.88729 0.88595 0.88550
0.530  0.95753 0.95531 0.95184 0.94724 0.94184 0.93578 0.92942 0.92287 0.91637 0.91008 0.90426 0.89890 0.89424 0.89030 0.88715 0.88488 0.88350 0.88301
0.535  0.95651 0.95425 0.95072 0.94603 0.94052 0.93435 0.92776 0.92109 0.91446 0.90815 0.90214 0.89675 0.89194 0.88794 0.88475 0.88243 0.88101 0.88050
0.540  0.95547 0.95317 0.94957 0.94480 0.93908 0.93279 0.92619 0.91939 0.91263 0.90610 0.90006 0.89449 0.88965 0.88557 0.88229 0.87993 0.87850 0.87801
0.545  0.95440 0.95207 0.94832 0.94344 0.93773 0.93132 0.92459 0.91763 0.91077 0.90411 0.89787 0.89227 0.88733 0.88313 0.87982 0.87741 0.87595 0.87542
0.550  0.95332 0.95094 0.94713 0.94217 0.93635 0.92982 0.92285 0.91579 0.90878 0.90209 0.89573 0.89001 0.88493 0.88069 0.87731 0.87484 0.87335 0.87285
0.555  0.95221 0.94978 0.94592 0.94087 0.93483 0.92817 0.92120 0.91401 0.90686 0.89995 0.89356 0.88767 0.88254 0.87817 0.87474 0.87224 0.87072 0.87018
0.560  0.95107 0.94856 0.94468 0.93954 0.93340 0.92663 0.91939 0.91208 0.90480 0.89787 0.89127 0.88535 0.88006 0.87567 0.87216 0.86959 0.86805 0.86748
0.565  0.94990 0.94737 0.94333 0.93809 0.93194 0.92505 0.91769 0.91024 0.90282 0.89566 0.88903 0.88292 0.87761 0.87312 0.86951 0.86692 0.86535 0.86480
0.570  0.94872 0.94616 0.94205 0.93672 0.93034 0.92332 0.91595 0.90824 0.90080 0.89352 0.88667 0.88053 0.87505 0.87049 0.86686 0.86421 0.86259 0.86201
0.575  0.94752 0.94491 0.94074 0.93532 0.92883 0.92169 0.91406 0.90634 0.89866 0.89123 0.88437 0.87802 0.87252 0.86787 0.86413 0.86144 0.85981 0.85925
0.580  0.94630 0.94365 0.93941 0.93378 0.92730 0.91990 0.91227 0.90441 0.89658 0.88902 0.88193 0.87557 0.86994 0.86516 0.86140 0.85866 0.85699 0.85639
0.585  0.94505 0.94228 0.93794 0.93233 0.92561 0.91821 0.91031 0.90232 0.89436 0.88667 0.87956 0.87299 0.86729 0.86247 0.85859 0.85581 0.85412 0.85354
0.590  0.94377 0.94096 0.93656 0.93085 0.92402 0.91649 0.90846 0.90032 0.89222 0.88440 0.87705 0.87046 0.86463 0.85968 0.85578 0.85294 0.85121 0.85059
0.595  0.94247 0.93962 0.93514 0.92922 0.92236 0.91461 0.90656 0.89816 0.88993 0.88206 0.87460 0.86780 0.86189 0.85690 0.85288 0.85001 0.84825 0.84766
0.600  0.94114 0.93825 0.93370 0.92768 0.92061 0.91283 0.90451 0.89610 0.88772 0.87962 0.87201 0.86519 0.85916 0.85403 0.84999 0.84705 0.84526 0.84462
0.605  0.93978 0.93684 0.93212 0.92612 0.91893 0.91087 0.90256 0.89386 0.88534 0.87721 0.86949 0.86245 0.85633 0.85117 0.84701 0.84403 0.84222 0.84160
0.610  0.93839 0.93540 0.93062 0.92439 0.91707 0.90903 0.90043 0.89173 0.88306 0.87468 0.86682 0.85976 0.85352 0.84821 0.84403 0.84099 0.83913 0.83847
0.615  0.93693 0.93387 0.92909 0.92276 0.91533 0.90714 0.89842 0.88942 0.88061 0.87218 0.86422 0.85693 0.85061 0.84526 0.84096 0.83788 0.83600 0.83536
0.620  0.93548 0.93238 0.92748 0.92110 0.91354 0.90509 0.89621 0.88722 0.87826 0.86959 0.86146 0.85416 0.84764 0.84222 0.83789 0.83474 0.83281 0.83213
0.625  0.93400 0.93085 0.92581 0.91927 0.91159 0.90315 0.89412 0.88482 0.87572 0.86693 0.85878 0.85125 0.84471 0.83918 0.83473 0.83153 0.82959 0.82893
0.630  0.93249 0.92929 0.92418 0.91754 0.90975 0.90101 0.89184 0.88255 0.87330 0.86434 0.85594 0.84839 0.84165 0.83604 0.83157 0.82828 0.82631 0.82560
0.635  0.93094 0.92762 0.92251 0.91577 0.90771 0.89899 0.88967 0.88008 0.87068 0.86159 0.85317 0.84539 0.83863 0.83285 0.82831 0.82500 0.82299 0.82230
0.640  0.92936 0.92599 0.92070 0.91384 0.90579 0.89677 0.88731 0.87772 0.86816 0.85892 0.85024 0.84243 0.83547 0.82968 0.82503 0.82165 0.81961 0.81887
0.645  0.92774 0.92433 0.91896 0.91200 0.90367 0.89468 0.88506 0.87516 0.86546 0.85607 0.84737 0.83934 0.83235 0.82638 0.82169 0.81827 0.81619 0.81546
0.650  0.92608 0.92263 0.91718 0.90998 0.90168 0.89237 0.88261 0.87272 0.86271 0.85331 0.84435 0.83619 0.82911 0.82311 0.81828 0.81482 0.81271 0.81200
0.655  0.92438 0.92088 0.91524 0.90807 0.89947 0.89020 0.88029 0.87007 0.86006 0.85038 0.84128 0.83310 0.82580 0.81972 0.81487 0.81130 0.80917 0.80841
0.660  0.92261 0.91901 0.91339 0.90611 0.89740 0.88781 0.87774 0.86750 0.85722 0.84739 0.83828 0.82985 0.82253 0.81627 0.81136 0.80777 0.80559 0.80484
0.665  0.92084 0.91720 0.91150 0.90396 0.89526 0.88555 0.87532 0.86480 0.85448 0.84449 0.83510 0.82665 0.81913 0.81285 0.80778 0.80415 0.80194 0.80120
0.670  0.91902 0.91533 0.90943 0.90192 0.89295 0.88307 0.87270 0.86201 0.85153 0.84140 0.83187 0.82331 0.81566 0.80929 0.80421 0.80047 0.79823 0.79745
0.675  0.91716 0.91342 0.90745 0.89968 0.89073 0.88072 0.87000 0.85934 0.84854 0.83837 0.82872 0.81990 0.81223 0.80568 0.80052 0.79677 0.79449 0.79370
0.680  0.91526 0.91138 0.90542 0.89755 0.88831 0.87814 0.86745 0.85645 0.84566 0.83520 0.82538 0.81654 0.80866 0.80208 0.79678 0.79297 0.79066 0.78982
0.685  0.91330 0.90938 0.90321 0.89521 0.88599 0.87564 0.86466 0.85349 0.84255 0.83195 0.82198 0.81303 0.80502 0.79835 0.79303 0.78911 0.78677 0.78595
0.690  0.91130 0.90734 0.90109 0.89299 0.88348 0.87301 0.86200 0.85068 0.83945 0.82875 0.81867 0.80944 0.80142 0.79456 0.78916 0.78523 0.78284 0.78201
0.695  0.90923 0.90523 0.89888 0.89054 0.88088 0.87027 0.85912 0.84762 0.83635 0.82542 0.81516 0.80580 0.79766 0.79078 0.78523 0.78125 0.77883 0.77801
0.700  0.90710 0.90299 0.89655 0.88821 0.87843 0.86767 0.85616 0.84450 0.83307 0.82199 0.81158 0.80221 0.79384 0.78687 0.78124 0.77720 0.77475 0.77387
0.705  0.90494 0.90079 0.89427 0.88581 0.87573 0.86481 0.85334 0.84152 0.82973 0.81850 0.80808 0.79845 0.78995 0.78288 0.77724 0.77309 0.77060 0.76973
0.710  0.90273 0.89853 0.89179 0.88322 0.87316 0.86208 0.85027 0.83828 0.82651 0.81511 0.80439 0.79461 0.78611 0.77883 0.77311 0.76894 0.76640 0.76552
0.715  0.90046 0.89610 0.88940 0.88071 0.87034 0.85912 0.84713 0.83497 0.82305 0.81149 0.80062 0.79071 0.78209 0.77476 0.76891 0.76469 0.76211 0.76124
0.720  0.89813 0.89373 0.88691 0.87798 0.86765 0.85608 0.84413 0.83181 0.81952 0.80781 0.79678 0.78687 0.77800 0.77060 0.76464 0.76036 0.75775 0.75682
0.725  0.89573 0.89129 0.88427 0.87532 0.86471 0.85318 0.84086 0.82837 0.81592 0.80405 0.79287 0.78283 0.77384 0.76634 0.76034 0.75595 0.75331 0.75239
0.730  0.89322 0.88877 0.88169 0.87249 0.86168 0.85001 0.83752 0.82487 0.81244 0.80036 0.78906 0.77871 0.76960 0.76200 0.75594 0.75148 0.74880 0.74788
0.735  0.89069 0.88610 0.87889 0.86955 0.85881 0.84677 0.83411 0.82129 0.80870 0.79649 0.78501 0.77452 0.76540 0.75759 0.75144 0.74695 0.74421 0.74328
0.740  0.88809 0.88345 0.87617 0.86673 0.85564 0.84365 0.83085 0.81785 0.80489 0.79252 0.78088 0.77025 0.76101 0.75309 0.74686 0.74232 0.73955 0.73861
0.745  0.88542 0.88073 0.87321 0.86364 0.85261 0.84027 0.82729 0.81413 0.80100 0.78847 0.77667 0.76590 0.75654 0.74851 0.74220 0.73760 0.73480 0.73385
0.750  0.88267 0.87782 0.87035 0.86067 0.84931 0.83680 0.82365 0.81032 0.79702 0.78433 0.77238 0.76147 0.75198 0.74385 0.73745 0.73279 0.72995 0.72893
0.755  0.87984 0.87495 0.86723 0.85741 0.84591 0.83324 0.81993 0.80643 0.79296 0.78011 0.76800 0.75709 0.74734 0.73915 0.73262 0.72790 0.72502 0.72399
0.760  0.87686 0.87198 0.86420 0.85427 0.84262 0.82983 0.81635 0.80246 0.78902 0.77580 0.76354 0.75249 0.74261 0.73435 0.72769 0.72291 0.71999 0.71895
0.765  0.87386 0.86882 0.86091 0.85086 0.83908 0.82610 0.81246 0.79839 0.78480 0.77140 0.75899 0.74780 0.73778 0.72942 0.72268 0.71783 0.71487 0.71382
0.770  0.87077 0.86568 0.85770 0.84734 0.83541 0.82228 0.80848 0.79444 0.78047 0.76691 0.75434 0.74301 0.73287 0.72438 0.71756 0.71265 0.70965 0.70859
0.775  0.86757 0.86232 0.85421 0.84393 0.83165 0.81836 0.80439 0.79021 0.77606 0.76233 0.74960 0.73812 0.72785 0.71917 0.71234 0.70737 0.70433 0.70325
0.780  0.86428 0.85899 0.85081 0.84022 0.82802 0.81434 0.80021 0.78586 0.77154 0.75764 0.74476 0.73312 0.72273 0.71394 0.70702 0.70198 0.69890 0.69780
0.785  0.86081 0.85555 0.84712 0.83639 0.82406 0.81045 0.79592 0.78141 0.76691 0.75285 0.73981 0.72789 0.71751 0.70861 0.70160 0.69648 0.69335 0.69225
0.790  0.85730 0.85186 0.84350 0.83268 0.81998 0.80624 0.79152 0.77685 0.76218 0.74795 0.73475 0.72269 0.71217 0.70316 0.69606 0.69083 0.68770 0.68664
0.795  0.85367 0.84819 0.83958 0.82863 0.81578 0.80189 0.78701 0.77217 0.75733 0.74294 0.72958 0.71737 0.70672 0.69760 0.69040 0.68511 0.68193 0.68085
0.800  0.84992 0.84437 0.83572 0.82446 0.81147 0.79742 0.78238 0.76738 0.75237 0.73781 0.72429 0.71193 0.70102 0.69191 0.68455 0.67926 0.67604 0.67493
0.805  0.84603 0.84035 0.83155 0.82037 0.80727 0.79283 0.77763 0.76245 0.74725 0.73256 0.71888 0.70638 0.69533 0.68611 0.67865 0.67329 0.67002 0.66888
0.810  0.84194 0.83628 0.82724 0.81594 0.80270 0.78810 0.77274 0.75728 0.74183 0.72718 0.71333 0.70069 0.68951 0.68006 0.67262 0.66719 0.66386 0.66270
0.815  0.83777 0.83195 0.82298 0.81136 0.79798 0.78324 0.76772 0.75197 0.73648 0.72165 0.70748 0.69470 0.68356 0.67399 0.66645 0.66090 0.65756 0.65638
0.820  0.83344 0.82759 0.81837 0.80663 0.79312 0.77822 0.76255 0.74664 0.73099 0.71578 0.70166 0.68874 0.67732 0.66778 0.66007 0.65452 0.65114 0.64998
0.825  0.82895 0.82293 0.81377 0.80174 0.78809 0.77306 0.75723 0.74116 0.72534 0.70998 0.69570 0.68263 0.67108 0.66131 0.65361 0.64799 0.64453 0.64335
0.830  0.82422 0.81824 0.80885 0.79691 0.78290 0.76773 0.75175 0.73552 0.71930 0.70402 0.68938 0.67619 0.66468 0.65480 0.64698 0.64124 0.63779 0.63656
0.835  0.81937 0.81322 0.80373 0.79168 0.77754 0.76223 0.74610 0.72971 0.71334 0.69767 0.68311 0.66977 0.65798 0.64811 0.64014 0.63440 0.63089 0.62968
0.840  0.81433 0.80815 0.79841 0.78625 0.77199 0.75654 0.74011 0.72347 0.70720 0.69138 0.67665 0.66299 0.65125 0.64116 0.63319 0.62732 0.62379 0.62255
0.845  0.80907 0.80272 0.79309 0.78062 0.76624 0.75064 0.73397 0.71730 0.70062 0.68487 0.66982 0.65622 0.64419 0.63401 0.62599 0.62012 0.61654 0.61530
0.850  0.80351 0.79722 0.78735 0.77478 0.76028 0.74429 0.72775 0.71093 0.69410 0.67799 0.66299 0.64908 0.63709 0.62680 0.61858 0.61267 0.60907 0.60779
0.855  0.79779 0.79134 0.78137 0.76870 0.75409 0.73799 0.72131 0.70408 0.68735 0.67088 0.65577 0.64192 0.62966 0.61927 0.61107 0.60503 0.60140 0.60015
0.860  0.79181 0.78534 0.77526 0.76238 0.74766 0.73144 0.71436 0.69728 0.68017 0.66379 0.64832 0.63436 0.62199 0.61164 0.60326 0.59723 0.59354 0.59228
0.865  0.78554 0.77893 0.76885 0.75579 0.74097 0.72464 0.70744 0.68995 0.67272 0.65622 0.64086 0.62657 0.61411 0.60368 0.59523 0.58915 0.58543 0.58412
0.870  0.77892 0.77236 0.76206 0.74892 0.73374 0.71730 0.69997 0.68265 0.66529 0.64865 0.63293 0.61873 0.60615 0.59548 0.58696 0.58083 0.57708 0.57578
0.875  0.77204 0.76533 0.75496 0.74174 0.72648 0.70994 0.69251 0.67479 0.65732 0.64058 0.62475 0.61045 0.59777 0.58702 0.57843 0.57225 0.56848 0.56718
0.880  0.76481 0.75795 0.74751 0.73423 0.71889 0.70198 0.68445 0.66663 0.64906 0.63222 0.61629 0.60189 0.58912 0.57829 0.56971 0.56342 0.55962 0.55831
0.885  0.75713 0.75035 0.73970 0.72636 0.71096 0.69398 0.67636 0.65844 0.64072 0.62355 0.60753 0.59304 0.58018 0.56928 0.56056 0.55429 0.55046 0.54915
0.890  0.74910 0.74219 0.73149 0.71810 0.70237 0.68531 0.66762 0.64962 0.63185 0.61456 0.59844 0.58386 0.57093 0.55996 0.55118 0.54486 0.54100 0.53966
0.895  0.74062 0.73371 0.72284 0.70941 0.69364 0.67653 0.65848 0.64041 0.62257 0.60520 0.58901 0.57435 0.56118 0.55030 0.54146 0.53509 0.53119 0.52984
0.900  0.73158 0.72464 0.71372 0.70001 0.68419 0.66702 0.64919 0.63080 0.61290 0.59546 0.57920 0.56428 0.55123 0.54015 0.53139 0.52491 0.52101 0.51966
0.905  0.72206 0.71500 0.70406 0.69035 0.67451 0.65704 0.63920 0.62074 0.60252 0.58530 0.56898 0.55400 0.54089 0.52975 0.52083 0.51441 0.51048 0.50908
0.910  0.71193 0.70477 0.69383 0.68012 0.66401 0.64682 0.62867 0.61018 0.59194 0.57443 0.55809 0.54328 0.52995 0.51879 0.50997 0.50343 0.49950 0.49815
0.915  0.70107 0.69403 0.68295 0.66902 0.65319 0.63572 0.61757 0.59908 0.58083 0.56330 0.54693 0.53189 0.51871 0.50751 0.49853 0.49205 0.48807 0.48668
0.920  0.68953 0.68241 0.67136 0.65747 0.64141 0.62397 0.60583 0.58710 0.56911 0.55136 0.53500 0.51996 0.50679 0.49558 0.48660 0.48012 0.47615 0.47478
0.925  0.67708 0.66996 0.65896 0.64489 0.62888 0.61149 0.59313 0.57473 0.55653 0.53905 0.52247 0.50746 0.49430 0.48310 0.47411 0.46764 0.46367 0.46232
0.930  0.66376 0.65658 0.64564 0.63168 0.61550 0.59820 0.57993 0.56160 0.54320 0.52579 0.50927 0.49430 0.48117 0.46999 0.46102 0.45454 0.45057 0.44915
0.935  0.64935 0.64215 0.63130 0.61722 0.60115 0.58398 0.56580 0.54734 0.52906 0.51174 0.49531 0.48041 0.46733 0.45618 0.44724 0.44076 0.43676 0.43538
0.940  0.63365 0.62664 0.61557 0.60186 0.58571 0.56842 0.55044 0.53211 0.51398 0.49681 0.48050 0.46570 0.45252 0.44146 0.43268 0.42616 0.42223 0.42083
0.945  0.61659 0.60959 0.59868 0.58494 0.56899 0.55192 0.53388 0.51577 0.49785 0.48086 0.46471 0.45002 0.43697 0.42599 0.41716 0.41070 0.40682 0.40548
0.950  0.59780 0.59090 0.58020 0.56647 0.55080 0.53373 0.51597 0.49814 0.48048 0.46348 0.44757 0.43310 0.42020 0.40935 0.40063 0.39430 0.39040 0.38905
0.955  0.57712 0.57029 0.55964 0.54620 0.53085 0.51413 0.49647 0.47898 0.46139 0.44472 0.42910 0.41488 0.40221 0.39153 0.38294 0.37664 0.37285 0.37153
0.960  0.55401 0.54735 0.53702 0.52374 0.50856 0.49227 0.47505 0.45774 0.44084 0.42432 0.40906 0.39516 0.38276 0.37217 0.36377 0.35768 0.35395 0.35265
0.965  0.52809 0.52159 0.51146 0.49863 0.48396 0.46797 0.45131 0.43429 0.41793 0.40192 0.38712 0.37344 0.36140 0.35124 0.34305 0.33704 0.33340 0.33214
0.970  0.49853 0.49231 0.48248 0.47020 0.45595 0.44039 0.42443 0.40811 0.39218 0.37682 0.36261 0.34947 0.33789 0.32809 0.32020 0.31440 0.31087 0.30964
0.975  0.46442 0.45849 0.44925 0.43733 0.42386 0.40917 0.39384 0.37841 0.36332 0.34857 0.33510 0.32263 0.31160 0.30220 0.29469 0.28917 0.28583 0.28463
0.980  0.42414 0.41856 0.40999 0.39897 0.38633 0.37252 0.35832 0.34380 0.32961 0.31611 0.30342 0.29183 0.28159 0.27280 0.26580 0.26064 0.25752 0.25642
0.985  0.37520 0.37021 0.36244 0.35243 0.34093 0.32854 0.31562 0.30259 0.28984 0.27753 0.26611 0.25553 0.24631 0.23838 0.23206 0.22745 0.22458 0.22357
0.990  0.31289 0.30865 0.30202 0.29346 0.28376 0.27300 0.26208 0.25091 0.24013 0.22970 0.21990 0.21092 0.20308 0.19634 0.19094 0.18697 0.18453 0.18364
0.995  0.22541 0.22228 0.21746 0.21116 0.20400 0.19617 0.18798 0.17984 0.17187 0.16416 0.15700 0.15044 0.14470 0.13975 0.13575 0.13281 0.13103 0.13036
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e040.dat <==
# alpha = -0.30 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99991 0.99990
0.020  0.99994 0.99994 0.99993 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983 0.99983
0.025  0.99991 0.99990 0.99990 0.99989 0.99987 0.99986 0.99985 0.99983 0.99982 0.99980 0.99979 0.99977 0.99976 0.99975 0.99975 0.99974 0.99974 0.99974
0.030  0.99987 0.99986 0.99985 0.99984 0.99982 0.99980 0.99978 0.99976 0.99973 0.99971 0.99969 0.99968 0.99966 0.99965 0.99964 0.99963 0.99962 0.99962
0.035  0.99982 0.99981 0.99980 0.99978 0.99975 0.99973 0.99970 0.99967 0.99964 0.99961 0.99958 0.99956 0.99954 0.99952 0.99950 0.99949 0.99949 0.99948
0.040  0.99977 0.99975 0.99973 0.99971 0.99968 0.99964 0.99960 0.99957 0.99953 0.99949 0.99945 0.99942 0.99939 0.99937 0.99935 0.99934 0.99933 0.99932
0.045  0.99970 0.99969 0.99966 0.99963 0.99959 0.99955 0.99950 0.99945 0.99940 0.99935 0.99931 0.99927 0.99923 0.99920 0.99918 0.99916 0.99915 0.99914
0.050  0.99963 0.99961 0.99958 0.99954 0.99949 0.99944 0.99938 0.99932 0.99926 0.99920 0.99915 0.99910 0.99905 0.99902 0.99899 0.99897 0.99895 0.99894
0.055  0.99956 0.99953 0.99950 0.99945 0.99939 0.99932 0.99925 0.99918 0.99910 0.99903 0.99897 0.99891 0.99885 0.99881 0.99878 0.99875 0.99873 0.99872
0.060  0.99947 0.99944 0.99940 0.99934 0.99927 0.99919 0.99911 0.99902 0.99893 0.99885 0.99877 0.99870 0.99864 0.99858 0.99854 0.99851 0.99849 0.99848
0.065  0.99938 0.99935 0.99930 0.99923 0.99915 0.99905 0.99895 0.99885 0.99875 0.99865 0.99856 0.99847 0.99840 0.99834 0.99829 0.99825 0.99823 0.99821
0.070  0.99928 0.99924 0.99918 0.99910 0.99901 0.99890 0.99879 0.99867 0.99855 0.99843 0.99833 0.99823 0.99814 0.99807 0.99801 0.99797 0.99795 0.99792
0.075  0.99917 0.99913 0.99906 0.99897 0.99886 0.99874 0.99861 0.99847 0.99833 0.99820 0.99808 0.99797 0.99787 0.99778 0.99772 0.99767 0.99764 0.99762
0.080  0.99906 0.99901 0.99893 0.99883 0.99870 0.99856 0.99841 0.99826 0.99810 0.99795 0.99781 0.99769 0.99757 0.99748 0.99741 0.99735 0.99732 0.99729
0.085  0.99894 0.99888 0.99879 0.99868 0.99854 0.99838 0.99821 0.99803 0.99786 0.99769 0.99753 0.99739 0.99726 0.99715 0.99707 0.99701 0.99697 0.99694
0.090  0.99881 0.99875 0.99865 0.99852 0.99836 0.99818 0.99799 0.99779 0.99760 0.99741 0.99723 0.99707 0.99693 0.99681 0.99671 0.99664 0.99660 0.99657
0.095  0.99867 0.99860 0.99849 0.99835 0.99817 0.99797 0.99776 0.99754 0.99732 0.99711 0.99691 0.99674 0.99658 0.99644 0.99634 0.99626 0.99621 0.99617
0.100  0.99853 0.99845 0.99833 0.99817 0.99797 0.99775 0.99752 0.99727 0.99703 0.99680 0.99658 0.99638 0.99621 0.99606 0.99594 0.99585 0.99580 0.99576
0.105  0.99837 0.99829 0.99816 0.99798 0.99776 0.99752 0.99726 0.99699 0.99673 0.99647 0.99623 0.99601 0.99581 0.99565 0.99552 0.99543 0.99537 0.99532
0.110  0.99821 0.99812 0.99798 0.99778 0.99754 0.99728 0.99699 0.99670 0.99641 0.99612 0.99586 0.99562 0.99540 0.99523 0.99509 0.99498 0.99492 0.99486
0.115  0.99805 0.99795 0.99779 0.99757 0.99731 0.99702 0.99671 0.99639 0.99607 0.99576 0.99547 0.99521 0.99498 0.99478 0.99463 0.99451 0.99444 0.99438
0.120  0.99787 0.99776 0.99759 0.99735 0.99707 0.99675 0.99642 0.99607 0.99572 0.99538 0.99507 0.99478 0.99453 0.99432 0.99415 0.99402 0.99395 0.99388
0.125  0.99769 0.99757 0.99738 0.99712 0.99682 0.99647 0.99611 0.99573 0.99535 0.99499 0.99465 0.99434 0.99406 0.99383 0.99365 0.99351 0.99343 0.99341
0.130  0.99750 0.99737 0.99716 0.99689 0.99656 0.99618 0.99579 0.99538 0.99497 0.99458 0.99421 0.99387 0.99357 0.99332 0.99312 0.99298 0.99289 0.99287
0.135  0.99730 0.99716 0.99694 0.99664 0.99629 0.99588 0.99546 0.99501 0.99458 0.99415 0.99375 0.99339 0.99307 0.99280 0.99258 0.99243 0.99233 0.99230
0.140  0.99709 0.99694 0.99670 0.99638 0.99600 0.99557 0.99511 0.99463 0.99416 0.99370 0.99328 0.99289 0.99254 0.99225 0.99202 0.99185 0.99175 0.99171
0.145  0.99688 0.99672 0.99646 0.99611 0.99571 0.99524 0.99475 0.99424 0.99374 0.99324 0.99278 0.99236 0.99199 0.99168 0.99143 0.99126 0.99115 0.99110
0.150  0.99666 0.99648 0.99621 0.99584 0.99541 0.99491 0.99438 0.99383 0.99329 0.99276 0.99227 0.99182 0.99143 0.99110 0.99083 0.99064 0.99052 0.99047
0.155  0.99643 0.99624 0.99595 0.99555 0.99509 0.99456 0.99400 0.99341 0.99283 0.99227 0.99175 0.99126 0.99084 0.99049 0.99020 0.99000 0.98987 0.98982
0.160  0.99619 0.99599 0.99568 0.99526 0.99476 0.99420 0.99360 0.99297 0.99236 0.99176 0.99120 0.99068 0.99024 0.98986 0.98956 0.98934 0.98920 0.98914
0.165  0.99594 0.99573 0.99540 0.99495 0.99443 0.99382 0.99318 0.99252 0.99187 0.99123 0.99064 0.99009 0.98961 0.98921 0.98889 0.98866 0.98851 0.98844
0.170  0.99569 0.99546 0.99511 0.99464 0.99407 0.99344 0.99276 0.99206 0.99136 0.99068 0.99005 0.98947 0.98897 0.98854 0.98820 0.98795 0.98780 0.98772
0.175  0.99542 0.99519 0.99482 0.99431 0.99371 0.99304 0.99232 0.99158 0.99084 0.99012 0.98945 0.98884 0.98830 0.98785 0.98749 0.98722 0.98706 0.98698
0.180  0.99515 0.99490 0.99451 0.99398 0.99334 0.99263 0.99187 0.99108 0.99030 0.98954 0.98883 0.98818 0.98762 0.98713 0.98676 0.98648 0.98631 0.98621
0.185  0.99487 0.99461 0.99419 0.99363 0.99296 0.99221 0.99140 0.99057 0.98975 0.98895 0.98819 0.98751 0.98691 0.98640 0.98600 0.98571 0.98553 0.98548
0.190  0.99459 0.99431 0.99387 0.99328 0.99257 0.99177 0.99093 0.99005 0.98918 0.98833 0.98754 0.98682 0.98618 0.98565 0.98523 0.98491 0.98473 0.98467
0.195  0.99429 0.99400 0.99353 0.99291 0.99217 0.99132 0.99043 0.98950 0.98859 0.98770 0.98687 0.98611 0.98544 0.98488 0.98443 0.98410 0.98390 0.98384
0.200  0.99398 0.99368 0.99318 0.99253 0.99175 0.99086 0.98993 0.98895 0.98799 0.98705 0.98617 0.98538 0.98467 0.98408 0.98361 0.98327 0.98306 0.98298
0.205  0.99367 0.99335 0.99283 0.99215 0.99132 0.99039 0.98941 0.98838 0.98737 0.98638 0.98546 0.98463 0.98388 0.98327 0.98277 0.98241 0.98219 0.98210
0.210  0.99335 0.99301 0.99247 0.99175 0.99089 0.98991 0.98888 0.98780 0.98674 0.98570 0.98474 0.98385 0.98308 0.98243 0.98190 0.98153 0.98130 0.98120
0.215  0.99302 0.99266 0.99209 0.99133 0.99044 0.98941 0.98833 0.98720 0.98609 0.98500 0.98399 0.98306 0.98225 0.98157 0.98102 0.98062 0.98038 0.98028
0.220  0.99268 0.99231 0.99171 0.99091 0.98998 0.98890 0.98776 0.98658 0.98541 0.98429 0.98322 0.98225 0.98140 0.98068 0.98012 0.97970 0.97945 0.97933
0.225  0.99233 0.99194 0.99132 0.99048 0.98950 0.98838 0.98718 0.98596 0.98473 0.98355 0.98243 0.98142 0.98053 0.97978 0.97919 0.97875 0.97849 0.97836
0.230  0.99197 0.99157 0.99092 0.99005 0.98900 0.98784 0.98659 0.98532 0.98403 0.98280 0.98162 0.98058 0.97965 0.97886 0.97824 0.97778 0.97750 0.97742
0.235  0.99161 0.99118 0.99050 0.98959 0.98851 0.98730 0.98599 0.98465 0.98331 0.98202 0.98080 0.97971 0.97873 0.97791 0.97726 0.97678 0.97650 0.97640
0.240  0.99123 0.99079 0.99008 0.98913 0.98800 0.98673 0.98537 0.98397 0.98258 0.98123 0.97996 0.97882 0.97780 0.97694 0.97627 0.97577 0.97547 0.97536
0.245  0.99085 0.99039 0.98965 0.98866 0.98748 0.98614 0.98474 0.98328 0.98183 0.98042 0.97910 0.97790 0.97684 0.97595 0.97525 0.97473 0.97442 0.97430
0.250  0.99045 0.98997 0.98920 0.98818 0.98695 0.98556 0.98410 0.98257 0.98106 0.97959 0.97823 0.97697 0.97587 0.97494 0.97420 0.97367 0.97334 0.97321
0.255  0.99005 0.98955 0.98875 0.98768 0.98640 0.98496 0.98343 0.98185 0.98027 0.97875 0.97733 0.97602 0.97488 0.97391 0.97314 0.97258 0.97224 0.97210
0.260  0.98964 0.98912 0.98829 0.98717 0.98585 0.98434 0.98274 0.98111 0.97946 0.97789 0.97640 0.97505 0.97386 0.97285 0.97205 0.97147 0.97112 0.97097
0.265  0.98922 0.98867 0.98781 0.98665 0.98528 0.98372 0.98205 0.98036 0.97864 0.97701 0.97546 0.97405 0.97282 0.97177 0.97094 0.97034 0.96997 0.96981
0.270  0.98878 0.98822 0.98731 0.98611 0.98469 0.98308 0.98135 0.97958 0.97781 0.97611 0.97450 0.97304 0.97175 0.97067 0.96981 0.96918 0.96880 0.96868
0.275  0.98834 0.98775 0.98682 0.98557 0.98408 0.98243 0.98063 0.97878 0.97696 0.97518 0.97352 0.97201 0.97067 0.96955 0.96866 0.96800 0.96761 0.96747
0.280  0.98789 0.98728 0.98631 0.98502 0.98347 0.98175 0.97990 0.97798 0.97608 0.97424 0.97252 0.97095 0.96956 0.96840 0.96748 0.96680 0.96639 0.96624
0.285  0.98743 0.98680 0.98579 0.98445 0.98285 0.98105 0.97915 0.97716 0.97520 0.97328 0.97150 0.96987 0.96844 0.96723 0.96627 0.96558 0.96515 0.96499
0.290  0.98696 0.98630 0.98526 0.98388 0.98222 0.98036 0.97838 0.97632 0.97427 0.97231 0.97046 0.96877 0.96730 0.96604 0.96505 0.96432 0.96388 0.96370
0.295  0.98648 0.98580 0.98472 0.98329 0.98158 0.97965 0.97757 0.97547 0.97335 0.97132 0.96939 0.96766 0.96612 0.96482 0.96380 0.96305 0.96259 0.96240
0.300  0.98598 0.98528 0.98417 0.98269 0.98092 0.97892 0.97678 0.97460 0.97241 0.97030 0.96831 0.96652 0.96492 0.96358 0.96252 0.96175 0.96128 0.96112
0.305  0.98548 0.98476 0.98361 0.98208 0.98024 0.97818 0.97597 0.97369 0.97145 0.96925 0.96721 0.96536 0.96370 0.96233 0.96122 0.96042 0.95994 0.95977
0.310  0.98496 0.98422 0.98304 0.98144 0.97954 0.97743 0.97514 0.97279 0.97047 0.96820 0.96609 0.96416 0.96247 0.96104 0.95990 0.95907 0.95857 0.95839
0.315  0.98444 0.98367 0.98245 0.98079 0.97883 0.97663 0.97430 0.97187 0.96947 0.96713 0.96495 0.96295 0.96121 0.95973 0.95855 0.95770 0.95718 0.95698
0.320  0.98391 0.98312 0.98184 0.98014 0.97812 0.97585 0.97343 0.97093 0.96843 0.96604 0.96378 0.96173 0.95992 0.95839 0.95718 0.95630 0.95577 0.95555
0.325  0.98336 0.98255 0.98122 0.97948 0.97739 0.97505 0.97253 0.96998 0.96740 0.96493 0.96259 0.96048 0.95861 0.95704 0.95579 0.95488 0.95432 0.95409
0.330  0.98281 0.98196 0.98060 0.97880 0.97665 0.97424 0.97164 0.96900 0.96635 0.96380 0.96139 0.95921 0.95727 0.95566 0.95437 0.95343 0.95286 0.95266
0.335  0.98224 0.98137 0.97996 0.97811 0.97590 0.97341 0.97073 0.96798 0.96528 0.96262 0.96016 0.95791 0.95592 0.95425 0.95292 0.95195 0.95137 0.95116
0.340  0.98166 0.98076 0.97932 0.97741 0.97513 0.97256 0.96981 0.96697 0.96418 0.96145 0.95892 0.95658 0.95455 0.95282 0.95144 0.95045 0.94985 0.94962
0.345  0.98107 0.98014 0.97866 0.97669 0.97431 0.97166 0.96887 0.96595 0.96304 0.96026 0.95764 0.95524 0.95315 0.95136 0.94995 0.94892 0.94830 0.94806
0.350  0.98047 0.97950 0.97799 0.97593 0.97351 0.97079 0.96787 0.96491 0.96191 0.95905 0.95633 0.95388 0.95172 0.94988 0.94843 0.94738 0.94673 0.94647
0.355  0.97985 0.97886 0.97730 0.97519 0.97270 0.96990 0.96690 0.96384 0.96077 0.95781 0.95502 0.95250 0.95025 0.94838 0.94689 0.94579 0.94513 0.94491
0.360  0.97923 0.97821 0.97660 0.97444 0.97188 0.96900 0.96591 0.96272 0.95960 0.95653 0.95369 0.95107 0.94878 0.94685 0.94531 0.94419 0.94351 0.94327
0.365  0.97859 0.97754 0.97586 0.97367 0.97103 0.96807 0.96490 0.96163 0.95840 0.95526 0.95233 0.94963 0.94728 0.94530 0.94371 0.94256 0.94186 0.94160
0.370  0.97794 0.97686 0.97514 0.97289 0.97017 0.96711 0.96387 0.96051 0.95716 0.95396 0.95092 0.94818 0.94576 0.94371 0.94208 0.94090 0.94019 0.93991
0.375  0.97728 0.97617 0.97440 0.97209 0.96926 0.96613 0.96278 0.95937 0.95593 0.95264 0.94952 0.94670 0.94419 0.94210 0.94043 0.93922 0.93848 0.93824
0.380  0.97660 0.97547 0.97365 0.97126 0.96837 0.96516 0.96172 0.95818 0.95468 0.95126 0.94809 0.94519 0.94263 0.94048 0.93876 0.93750 0.93675 0.93649
0.385  0.97591 0.97475 0.97289 0.97040 0.96747 0.96417 0.96064 0.95700 0.95341 0.94990 0.94664 0.94365 0.94103 0.93882 0.93705 0.93577 0.93499 0.93471
0.390  0.97521 0.97402 0.97211 0.96956 0.96655 0.96316 0.95954 0.95580 0.95208 0.94852 0.94514 0.94209 0.93941 0.93712 0.93532 0.93400 0.93320 0.93290
0.395  0.97449 0.97327 0.97131 0.96870 0.96561 0.96209 0.95841 0.95459 0.95077 0.94712 0.94365 0.94052 0.93773 0.93541 0.93356 0.93221 0.93139 0.93112
0.400  0.97377 0.97250 0.97050 0.96783 0.96461 0.96105 0.95724 0.95335 0.94944 0.94565 0.94213 0.93891 0.93606 0.93367 0.93177 0.93038 0.92954 0.92925
0.405  0.97302 0.97171 0.96964 0.96694 0.96364 0.95999 0.95608 0.95205 0.94808 0.94420 0.94058 0.93726 0.93436 0.93191 0.92995 0.92853 0.92767 0.92736
0.410  0.97227 0.97093 0.96881 0.96602 0.96266 0.95891 0.95491 0.95077 0.94666 0.94272 0.93898 0.93561 0.93263 0.93011 0.92811 0.92666 0.92577 0.92544
0.415  0.97149 0.97013 0.96795 0.96507 0.96165 0.95781 0.95371 0.94948 0.94526 0.94122 0.93739 0.93393 0.93085 0.92829 0.92624 0.92475 0.92384 0.92354
0.420  0.97070 0.96931 0.96708 0.96413 0.96063 0.95665 0.95244 0.94815 0.94384 0.93965 0.93577 0.93222 0.92908 0.92644 0.92434 0.92280 0.92188 0.92156
0.425  0.96990 0.96848 0.96620 0.96318 0.95954 0.95552 0.95121 0.94677 0.94239 0.93811 0.93413 0.93047 0.92727 0.92457 0.92240 0.92084 0.91990 0.91955
0.430  0.96909 0.96763 0.96530 0.96221 0.95848 0.95437 0.94996 0.94541 0.94087 0.93654 0.93242 0.92871 0.92543 0.92265 0.92045 0.91885 0.91788 0.91751
0.435  0.96826 0.96677 0.96437 0.96121 0.95741 0.95319 0.94868 0.94403 0.93939 0.93494 0.93073 0.92693 0.92355 0.92072 0.91847 0.91682 0.91582 0.91549
0.440  0.96741 0.96589 0.96341 0.96016 0.95632 0.95194 0.94732 0.94256 0.93787 0.93328 0.92902 0.92508 0.92166 0.91876 0.91644 0.91476 0.91375 0.91339
0.445  0.96655 0.96499 0.96246 0.95914 0.95514 0.95073 0.94601 0.94114 0.93632 0.93164 0.92725 0.92325 0.91974 0.91675 0.91440 0.91268 0.91164 0.91126
0.450  0.96567 0.96405 0.96149 0.95810 0.95402 0.94951 0.94467 0.93969 0.93472 0.92997 0.92546 0.92138 0.91776 0.91474 0.91232 0.91057 0.90949 0.90909
0.455  0.96478 0.96312 0.96051 0.95704 0.95287 0.94825 0.94325 0.93822 0.93314 0.92822 0.92366 0.91947 0.91579 0.91269 0.91021 0.90841 0.90732 0.90695
0.460  0.96387 0.96218 0.95951 0.95596 0.95170 0.94692 0.94187 0.93666 0.93153 0.92651 0.92183 0.91753 0.91378 0.91060 0.90807 0.90624 0.90512 0.90472
0.465  0.96295 0.96122 0.95848 0.95481 0.95050 0.94563 0.94047 0.93514 0.92983 0.92476 0.91994 0.91559 0.91174 0.90849 0.90591 0.90403 0.90289 0.90246
0.470  0.96200 0.96024 0.95740 0.95369 0.94924 0.94432 0.93904 0.93360 0.92818 0.92293 0.91806 0.91361 0.90965 0.90635 0.90371 0.90178 0.90062 0.90022
0.475  0.96104 0.95924 0.95634 0.95256 0.94801 0.94296 0.93752 0.93196 0.92650 0.92114 0.91615 0.91156 0.90756 0.90417 0.90146 0.89951 0.89832 0.89789
0.480  0.96006 0.95823 0.95527 0.95141 0.94677 0.94155 0.93605 0.93037 0.92472 0.91931 0.91417 0.90953 0.90543 0.90195 0.89921 0.89720 0.89598 0.89553
0.485  0.95907 0.95719 0.95418 0.95016 0.94546 0.94018 0.93456 0.92877 0.92299 0.91740 0.91221 0.90746 0.90325 0.89972 0.89691 0.89486 0.89362 0.89320
0.490  0.95805 0.95610 0.95306 0.94897 0.94413 0.93878 0.93296 0.92705 0.92123 0.91552 0.91021 0.90533 0.90107 0.89745 0.89457 0.89249 0.89122 0.89077
0.495  0.95701 0.95502 0.95187 0.94776 0.94282 0.93727 0.93142 0.92539 0.91937 0.91361 0.90814 0.90320 0.89882 0.89514 0.89221 0.89008 0.88878 0.88830
0.500  0.95594 0.95393 0.95072 0.94652 0.94149 0.93583 0.92986 0.92370 0.91756 0.91161 0.90609 0.90103 0.89656 0.89281 0.88981 0.88763 0.88631 0.88586
0.505  0.95487 0.95282 0.94955 0.94524 0.94004 0.93436 0.92818 0.92190 0.91571 0.90965 0.90400 0.89881 0.89428 0.89042 0.88738 0.88516 0.88381 0.88333
0.510  0.95378 0.95169 0.94835 0.94391 0.93867 0.93278 0.92657 0.92016 0.91377 0.90766 0.90184 0.89660 0.89193 0.88803 0.88492 0.88265 0.88127 0.88076
0.515  0.95266 0.95054 0.94713 0.94261 0.93727 0.93126 0.92493 0.91839 0.91187 0.90556 0.89970 0.89429 0.88958 0.88560 0.88240 0.88010 0.87870 0.87821
0.520  0.95153 0.94936 0.94583 0.94129 0.93584 0.92973 0.92317 0.91651 0.90994 0.90351 0.89746 0.89201 0.88720 0.88311 0.87987 0.87752 0.87609 0.87557
0.525  0.95037 0.94812 0.94457 0.93986 0.93431 0.92806 0.92148 0.91469 0.90791 0.90142 0.89526 0.88970 0.88475 0.88061 0.87731 0.87489 0.87344 0.87295
0.530  0.94919 0.94690 0.94329 0.93849 0.93283 0.92647 0.91976 0.91283 0.90593 0.89924 0.89303 0.88730 0.88230 0.87807 0.87468 0.87224 0.87075 0.87023
0.535  0.94799 0.94566 0.94198 0.93710 0.93133 0.92486 0.91791 0.91086 0.90383 0.89710 0.89069 0.88492 0.87977 0.87548 0.87205 0.86955 0.86802 0.86748
0.540  0.94677 0.94439 0.94065 0.93568 0.92971 0.92311 0.91614 0.90895 0.90179 0.89484 0.88839 0.88244 0.87726 0.87287 0.86935 0.86681 0.86527 0.86474
0.545  0.94552 0.94311 0.93922 0.93415 0.92816 0.92144 0.91434 0.90699 0.89971 0.89263 0.88598 0.87999 0.87470 0.87019 0.86664 0.86405 0.86247 0.86191
0.550  0.94425 0.94179 0.93784 0.93268 0.92659 0.91974 0.91240 0.90495 0.89751 0.89039 0.88362 0.87751 0.87206 0.86752 0.86389 0.86123 0.85963 0.85910
0.555  0.94295 0.94044 0.93644 0.93119 0.92488 0.91790 0.91055 0.90295 0.89538 0.88804 0.88122 0.87493 0.86944 0.86476 0.86108 0.85839 0.85676 0.85618
0.560  0.94163 0.93904 0.93501 0.92965 0.92325 0.91615 0.90854 0.90081 0.89311 0.88573 0.87871 0.87237 0.86673 0.86201 0.85825 0.85549 0.85383 0.85323
0.565  0.94026 0.93765 0.93347 0.92802 0.92159 0.91436 0.90663 0.89876 0.89091 0.88330 0.87624 0.86971 0.86403 0.85922 0.85535 0.85258 0.85088 0.85030
0.570  0.93889 0.93623 0.93198 0.92644 0.91979 0.91244 0.90468 0.89655 0.88866 0.88093 0.87365 0.86708 0.86123 0.85635 0.85245 0.84961 0.84788 0.84726
0.575  0.93749 0.93479 0.93047 0.92484 0.91808 0.91059 0.90258 0.89443 0.88630 0.87842 0.87110 0.86435 0.85846 0.85348 0.84947 0.84659 0.84484 0.84424
0.580  0.93606 0.93332 0.92893 0.92310 0.91633 0.90859 0.90056 0.89227 0.88399 0.87597 0.86844 0.86164 0.85563 0.85052 0.84649 0.84355 0.84175 0.84112
0.585  0.93460 0.93176 0.92727 0.92144 0.91443 0.90669 0.89839 0.88996 0.88155 0.87339 0.86582 0.85883 0.85273 0.84757 0.84343 0.84044 0.83863 0.83801
0.590  0.93312 0.93023 0.92568 0.91974 0.91263 0.90475 0.89631 0.88774 0.87917 0.87088 0.86307 0.85604 0.84983 0.84454 0.84036 0.83731 0.83546 0.83480
0.595  0.93160 0.92867 0.92405 0.91791 0.91075 0.90265 0.89419 0.88535 0.87665 0.86830 0.86038 0.85314 0.84683 0.84150 0.83720 0.83412 0.83224 0.83160
0.600  0.93006 0.92708 0.92238 0.91615 0.90879 0.90065 0.89192 0.88306 0.87420 0.86562 0.85755 0.85027 0.84385 0.83837 0.83405 0.83090 0.82898 0.82830
0.605  0.92848 0.92546 0.92060 0.91436 0.90688 0.89847 0.88974 0.88059 0.87160 0.86297 0.85477 0.84729 0.84077 0.83525 0.83081 0.82761 0.82567 0.82501
0.610  0.92687 0.92379 0.91887 0.91242 0.90481 0.89640 0.88739 0.87822 0.86907 0.86020 0.85186 0.84434 0.83769 0.83203 0.82756 0.82430 0.82232 0.82162
0.615  0.92520 0.92205 0.91711 0.91056 0.90284 0.89428 0.88513 0.87568 0.86638 0.85745 0.84900 0.84127 0.83452 0.82882 0.82423 0.82093 0.81892 0.81823
0.620  0.92352 0.92033 0.91528 0.90867 0.90081 0.89200 0.88270 0.87323 0.86378 0.85462 0.84600 0.83823 0.83130 0.82551 0.82089 0.81751 0.81546 0.81474
0.625  0.92181 0.91857 0.91338 0.90662 0.89864 0.88981 0.88036 0.87060 0.86100 0.85170 0.84305 0.83506 0.82810 0.82220 0.81746 0.81404 0.81197 0.81125
0.630  0.92006 0.91678 0.91152 0.90465 0.89655 0.88745 0.87784 0.86807 0.85832 0.84886 0.83996 0.83194 0.82477 0.81879 0.81402 0.81051 0.80841 0.80766
0.635  0.91828 0.91487 0.90961 0.90263 0.89428 0.88518 0.87543 0.86536 0.85546 0.84585 0.83692 0.82868 0.82148 0.81534 0.81049 0.80696 0.80482 0.80407
0.640  0.91645 0.91300 0.90756 0.90047 0.89212 0.88273 0.87282 0.86275 0.85268 0.84292 0.83374 0.82545 0.81806 0.81189 0.80694 0.80333 0.80116 0.80037
0.645  0.91459 0.91110 0.90558 0.89839 0.88976 0.88038 0.87032 0.85995 0.84973 0.83982 0.83060 0.82209 0.81466 0.80832 0.80332 0.79968 0.79745 0.79668
0.650  0.91269 0.90915 0.90355 0.89613 0.88752 0.87784 0.86763 0.85724 0.84672 0.83679 0.82732 0.81868 0.81115 0.80477 0.79964 0.79594 0.79370 0.79293
0.655  0.91074 0.90715 0.90137 0.89396 0.88507 0.87540 0.86504 0.85434 0.84381 0.83360 0.82398 0.81531 0.80757 0.80110 0.79594 0.79215 0.78987 0.78907
0.660  0.90871 0.90504 0.89927 0.89174 0.88274 0.87276 0.86225 0.85151 0.84071 0.83034 0.82070 0.81179 0.80402 0.79738 0.79215 0.78833 0.78601 0.78521
0.665  0.90668 0.90296 0.89711 0.88935 0.88033 0.87024 0.85956 0.84855 0.83769 0.82717 0.81726 0.80831 0.80034 0.79367 0.78829 0.78443 0.78208 0.78129
0.670  0.90461 0.90084 0.89479 0.88705 0.87777 0.86751 0.85668 0.84550 0.83449 0.82381 0.81376 0.80469 0.79660 0.78983 0.78443 0.78046 0.77808 0.77725
0.675  0.90248 0.89866 0.89254 0.88455 0.87528 0.86488 0.85373 0.84255 0.83123 0.82051 0.81033 0.80101 0.79288 0.78594 0.78046 0.77647 0.77405 0.77321
0.680  0.90031 0.89636 0.89024 0.88215 0.87260 0.86205 0.85090 0.83939 0.82806 0.81706 0.80671 0.79736 0.78903 0.78205 0.77643 0.77239 0.76993 0.76905
0.685  0.89808 0.89408 0.88777 0.87955 0.87000 0.85927 0.84784 0.83617 0.82469 0.81354 0.80304 0.79357 0.78511 0.77804 0.77239 0.76824 0.76576 0.76489
0.690  0.89580 0.89177 0.88537 0.87705 0.86723 0.85637 0.84490 0.83307 0.82131 0.81005 0.79944 0.78971 0.78122 0.77396 0.76824 0.76407 0.76153 0.76066
0.695  0.89345 0.88938 0.88288 0.87433 0.86437 0.85336 0.84174 0.82974 0.81792 0.80645 0.79565 0.78578 0.77718 0.76989 0.76403 0.75980 0.75723 0.75636
0.700  0.89104 0.88686 0.88028 0.87172 0.86163 0.85047 0.83851 0.82635 0.81437 0.80274 0.79179 0.78190 0.77307 0.76569 0.75974 0.75546 0.75286 0.75194
0.705  0.88859 0.88437 0.87771 0.86903 0.85865 0.84734 0.83540 0.82307 0.81075 0.79897 0.78799 0.77785 0.76890 0.76142 0.75544 0.75105 0.74842 0.74750
0.710  0.88609 0.88181 0.87495 0.86615 0.85579 0.84431 0.83205 0.81955 0.80724 0.79528 0.78402 0.77373 0.76475 0.75708 0.75102 0.74661 0.74392 0.74300
0.715  0.88352 0.87910 0.87226 0.86334 0.85268 0.84107 0.82863 0.81596 0.80349 0.79138 0.77996 0.76954 0.76045 0.75271 0.74653 0.74206 0.73934 0.73842
0.720  0.88088 0.87642 0.86947 0.86033 0.84970 0.83775 0.82533 0.81249 0.79967 0.78740 0.77584 0.76540 0.75607 0.74826 0.74197 0.73744 0.73469 0.73371
0.725  0.87818 0.87368 0.86654 0.85736 0.84646 0.83454 0.82177 0.80877 0.79579 0.78336 0.77164 0.76107 0.75161 0.74371 0.73738 0.73275 0.72996 0.72898
0.730  0.87536 0.87085 0.86365 0.85424 0.84314 0.83108 0.81814 0.80498 0.79200 0.77937 0.76751 0.75666 0.74708 0.73907 0.73268 0.72797 0.72515 0.72418
0.735  0.87252 0.86787 0.86054 0.85100 0.83995 0.82754 0.81443 0.80110 0.78797 0.77520 0.76317 0.75218 0.74257 0.73437 0.72789 0.72315 0.72026 0.71929
0.740  0.86960 0.86491 0.85750 0.84786 0.83649 0.82411 0.81085 0.79735 0.78385 0.77093 0.75875 0.74761 0.73789 0.72957 0.72301 0.71823 0.71531 0.71432
0.745  0.86660 0.86186 0.85424 0.84446 0.83313 0.82042 0.80700 0.79333 0.77967 0.76658 0.75424 0.74297 0.73313 0.72470 0.71806 0.71321 0.71026 0.70926
0.750  0.86352 0.85863 0.85104 0.84116 0.82952 0.81664 0.80305 0.78922 0.77539 0.76214 0.74966 0.73824 0.72828 0.71975 0.71302 0.70811 0.70512 0.70405
0.755  0.86036 0.85543 0.84761 0.83760 0.82581 0.81278 0.79902 0.78503 0.77103 0.75762 0.74498 0.73354 0.72334 0.71475 0.70789 0.70292 0.69989 0.69882
0.760  0.85705 0.85212 0.84424 0.83412 0.82219 0.80903 0.79511 0.78074 0.76677 0.75301 0.74022 0.72865 0.71831 0.70964 0.70267 0.69764 0.69458 0.69349
0.765  0.85370 0.84863 0.84062 0.83038 0.81833 0.80499 0.79091 0.77637 0.76223 0.74831 0.73537 0.72366 0.71319 0.70442 0.69736 0.69227 0.68916 0.68807
0.770  0.85026 0.84514 0.83706 0.82654 0.81434 0.80085 0.78661 0.77209 0.75760 0.74352 0.73042 0.71857 0.70798 0.69909 0.69195 0.68679 0.68365 0.68254
0.775  0.84671 0.84144 0.83324 0.82278 0.81025 0.79661 0.78221 0.76754 0.75287 0.73862 0.72537 0.71338 0.70266 0.69359 0.68644 0.68122 0.67804 0.67692
0.780  0.84306 0.83774 0.82948 0.81873 0.80627 0.79226 0.77770 0.76287 0.74804 0.73363 0.72022 0.70808 0.69725 0.68807 0.68083 0.67555 0.67233 0.67119
0.785  0.83924 0.83394 0.82545 0.81457 0.80197 0.78802 0.77309 0.75810 0.74310 0.72853 0.71497 0.70256 0.69173 0.68244 0.67512 0.66976 0.66649 0.66535
0.790  0.83535 0.82990 0.82146 0.81049 0.79755 0.78347 0.76836 0.75321 0.73805 0.72332 0.70961 0.69706 0.68610 0.67671 0.66929 0.66383 0.66055 0.65945
0.795  0.83135 0.82586 0.81719 0.80609 0.79301 0.77878 0.76352 0.74821 0.73288 0.71799 0.70413 0.69144 0.68035 0.67085 0.66335 0.65782 0.65451 0.65338
0.800  0.82721 0.82165 0.81295 0.80156 0.78835 0.77398 0.75856 0.74309 0.72760 0.71255 0.69854 0.68571 0.67437 0.66488 0.65722 0.65170 0.64834 0.64719
0.805  0.82294 0.81726 0.80841 0.79709 0.78378 0.76904 0.75346 0.73784 0.72216 0.70699 0.69282 0.67985 0.66839 0.65879 0.65104 0.64545 0.64205 0.64087
0.810  0.81846 0.81281 0.80373 0.79231 0.77885 0.76396 0.74824 0.73234 0.71644 0.70129 0.68697 0.67387 0.66228 0.65247 0.64473 0.63907 0.63561 0.63441
0.815  0.81390 0.80809 0.79908 0.78736 0.77377 0.75875 0.74287 0.72671 0.71076 0.69545 0.68082 0.66760 0.65604 0.64612 0.63829 0.63252 0.62905 0.62783
0.820  0.80917 0.80333 0.79409 0.78226 0.76854 0.75338 0.73736 0.72104 0.70494 0.68929 0.67470 0.66134 0.64953 0.63963 0.63164 0.62587 0.62236 0.62116
0.825  0.80427 0.79827 0.78909 0.77699 0.76315 0.74785 0.73169 0.71523 0.69898 0.68317 0.66844 0.65494 0.64300 0.63289 0.62491 0.61908 0.61550 0.61428
0.830  0.79913 0.79317 0.78378 0.77176 0.75759 0.74216 0.72586 0.70925 0.69263 0.67690 0.66184 0.64823 0.63632 0.62611 0.61802 0.61209 0.60851 0.60724
0.835  0.79387 0.78775 0.77827 0.76614 0.75185 0.73630 0.71986 0.70310 0.68634 0.67025 0.65526 0.64152 0.62936 0.61915 0.61093 0.60499 0.60136 0.60011
0.840  0.78840 0.78226 0.77255 0.76032 0.74592 0.73024 0.71353 0.69654 0.67987 0.66365 0.64850 0.63448 0.62236 0.61196 0.60373 0.59767 0.59403 0.59275
0.845  0.78271 0.77642 0.76681 0.75430 0.73979 0.72398 0.70705 0.69003 0.67299 0.65683 0.64140 0.62742 0.61505 0.60457 0.59628 0.59023 0.58653 0.58527
0.850  0.77673 0.77049 0.76066 0.74806 0.73345 0.71728 0.70047 0.68332 0.66614 0.64966 0.63428 0.62002 0.60768 0.59711 0.58865 0.58256 0.57884 0.57754
0.855  0.77057 0.76419 0.75427 0.74158 0.72687 0.71060 0.69367 0.67615 0.65907 0.64227 0.62679 0.61258 0.60001 0.58934 0.58091 0.57470 0.57096 0.56967
0.860  0.76415 0.75775 0.74773 0.73486 0.72005 0.70368 0.68638 0.66901 0.65159 0.63487 0.61907 0.60478 0.59211 0.58148 0.57289 0.56669 0.56289 0.56161
0.865  0.75744 0.75091 0.74089 0.72786 0.71297 0.69651 0.67911 0.66137 0.64385 0.62703 0.61133 0.59674 0.58400 0.57331 0.56465 0.55841 0.55460 0.55326
0.870  0.75037 0.74390 0.73368 0.72058 0.70537 0.68881 0.67131 0.65373 0.63610 0.61916 0.60315 0.58865 0.57580 0.56490 0.55619 0.54990 0.54607 0.54474
0.875  0.74304 0.73643 0.72616 0.71299 0.69771 0.68108 0.66349 0.64556 0.62784 0.61083 0.59473 0.58014 0.56722 0.55625 0.54748 0.54116 0.53730 0.53598
0.880  0.73535 0.72862 0.71829 0.70507 0.68974 0.67277 0.65510 0.63710 0.61930 0.60220 0.58602 0.57137 0.55837 0.54734 0.53858 0.53216 0.52829 0.52696
0.885  0.72722 0.72056 0.71005 0.69679 0.68140 0.66439 0.64666 0.62857 0.61066 0.59328 0.57704 0.56231 0.54925 0.53816 0.52929 0.52290 0.51899 0.51766
0.890  0.71874 0.71196 0.70141 0.68812 0.67245 0.65538 0.63760 0.61946 0.60152 0.58405 0.56773 0.55295 0.53983 0.52869 0.51977 0.51334 0.50941 0.50806
0.895  0.70981 0.70303 0.69234 0.67903 0.66334 0.64623 0.62815 0.60997 0.59198 0.57446 0.55810 0.54326 0.52994 0.51890 0.50994 0.50348 0.49951 0.49815
0.900  0.70031 0.69352 0.68279 0.66925 0.65352 0.63639 0.61852 0.60007 0.58206 0.56450 0.54810 0.53304 0.51986 0.50865 0.49978 0.49322 0.48927 0.48790
0.905  0.69034 0.68346 0.67273 0.65919 0.64347 0.62608 0.60823 0.58974 0.57147 0.55414 0.53771 0.52262 0.50940 0.49816 0.48916 0.48266 0.47869 0.47729
0.910  0.67977 0.67280 0.66208 0.64857 0.63263 0.61551 0.59741 0.57894 0.56067 0.54310 0.52669 0.51178 0.49839 0.48715 0.47825 0.47166 0.46770 0.46634
0.915  0.66849 0.66163 0.65081 0.63710 0.62144 0.60411 0.58604 0.56760 0.54936 0.53181 0.51540 0.50031 0.48708 0.47583 0.46681 0.46029 0.45629 0.45490
0.920  0.65652 0.64961 0.63882 0.62519 0.60935 0.59208 0.57405 0.55543 0.53746 0.51975 0.50339 0.48835 0.47515 0.46392 0.45491 0.44841 0.44443 0.44305
0.925  0.64367 0.63678 0.62605 0.61228 0.59652 0.57933 0.56115 0.54286 0.52476 0.50733 0.49081 0.47582 0.46268 0.45148 0.44250 0.43602 0.43205 0.43069
0.930  0.62997 0.62304 0.61240 0.59874 0.58287 0.56580 0.54775 0.52957 0.51133 0.49402 0.47760 0.46269 0.44961 0.43847 0.42952 0.42306 0.41909 0.41769
0.935  0.61521 0.60827 0.59773 0.58401 0.56828 0.55138 0.53346 0.51522 0.49713 0.47997 0.46368 0.44888 0.43589 0.42481 0.41591 0.40948 0.40550 0.40413
0.940  0.59921 0.59245 0.58175 0.56840 0.55264 0.53568 0.51800 0.49994 0.48206 0.46508 0.44895 0.43430 0.42127 0.41031 0.40160 0.39514 0.39124 0.38986
0.945  0.58189 0.57516 0.56464 0.55130 0.53578 0.51908 0.50140 0.48360 0.46598 0.44922 0.43331 0.41882 0.40595 0.39511 0.38639 0.38002 0.37618 0.37485
0.950  0.56292 0.55630 0.54600 0.53273 0.51750 0.50087 0.48352 0.46605 0.44873 0.43205 0.41642 0.40219 0.38952 0.37885 0.37027 0.36404 0.36020 0.35887
0.955  0.54213 0.53560 0.52539 0.51243 0.49756 0.48132 0.46413 0.44706 0.42989 0.41358 0.39830 0.38437 0.37196 0.36150 0.35309 0.34692 0.34320 0.34191
0.960  0.51904 0.51270 0.50281 0.49006 0.47542 0.45965 0.44295 0.42612 0.40968 0.39360 0.37872 0.36516 0.35308 0.34276 0.33457 0.32863 0.32498 0.32371
0.965  0.49330 0.48713 0.47747 0.46520 0.45110 0.43569 0.41959 0.40314 0.38728 0.37177 0.35740 0.34414 0.33246 0.32259 0.31464 0.30881 0.30528 0.30406
0.970  0.46414 0.45826 0.44893 0.43723 0.42359 0.40868 0.39333 0.37762 0.36227 0.34746 0.33374 0.32106 0.30988 0.30042 0.29280 0.28720 0.28380 0.28261
0.975  0.43075 0.42516 0.41643 0.40513 0.39231 0.37829 0.36364 0.34887 0.33440 0.32027 0.30734 0.29538 0.28480 0.27578 0.26858 0.26329 0.26008 0.25894
0.980  0.39163 0.38641 0.37836 0.36797 0.35601 0.34292 0.32943 0.31562 0.30212 0.28926 0.27717 0.26612 0.25636 0.24800 0.24133 0.23642 0.23345 0.23240
0.985  0.34459 0.33994 0.33269 0.32332 0.31252 0.30086 0.28868 0.27638 0.26435 0.25272 0.24193 0.23193 0.22322 0.21574 0.20977 0.20541 0.20271 0.20175
0.990  0.28539 0.28148 0.27534 0.26740 0.25838 0.24835 0.23816 0.22772 0.21764 0.20789 0.19872 0.19034 0.18301 0.17671 0.17167 0.16796 0.16568 0.16485
0.995  0.20361 0.20075 0.19634 0.19056 0.18399 0.17679 0.16926 0.16176 0.15442 0.14732 0.14072 0.13468 0.12939 0.12483 0.12116 0.11845 0.11682 0.11620
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e050.dat <==
# alpha = -0.30 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995
0.015  0.99996 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990 0.99989
0.020  0.99993 0.99993 0.99992 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99982 0.99982 0.99981 0.99981
0.025  0.99989 0.99989 0.99988 0.99987 0.99985 0.99984 0.99982 0.99981 0.99979 0.99978 0.99976 0.99975 0.99974 0.99973 0.99972 0.99971 0.99971 0.99971
0.030  0.99984 0.99984 0.99982 0.99981 0.99979 0.99977 0.99975 0.99972 0.99970 0.99968 0.99966 0.99964 0.99962 0.99961 0.99959 0.99959 0.99958 0.99958
0.035  0.99979 0.99978 0.99976 0.99974 0.99971 0.99969 0.99966 0.99962 0.99959 0.99956 0.99953 0.99951 0.99948 0.99946 0.99945 0.99944 0.99943 0.99942
0.040  0.99972 0.99971 0.99969 0.99966 0.99963 0.99959 0.99955 0.99951 0.99947 0.99943 0.99939 0.99935 0.99932 0.99930 0.99928 0.99926 0.99925 0.99925
0.045  0.99965 0.99963 0.99960 0.99957 0.99953 0.99948 0.99943 0.99938 0.99932 0.99927 0.99923 0.99918 0.99914 0.99911 0.99909 0.99907 0.99906 0.99905
0.050  0.99956 0.99954 0.99951 0.99947 0.99942 0.99936 0.99930 0.99923 0.99917 0.99910 0.99904 0.99899 0.99894 0.99890 0.99887 0.99885 0.99883 0.99882
0.055  0.99947 0.99945 0.99941 0.99936 0.99929 0.99922 0.99915 0.99907 0.99899 0.99892 0.99884 0.99878 0.99872 0.99867 0.99864 0.99861 0.99859 0.99858
0.060  0.99937 0.99934 0.99930 0.99923 0.99916 0.99908 0.99899 0.99889 0.99880 0.99871 0.99862 0.99855 0.99848 0.99842 0.99838 0.99834 0.99832 0.99831
0.065  0.99926 0.99923 0.99917 0.99910 0.99901 0.99891 0.99881 0.99870 0.99859 0.99849 0.99838 0.99829 0.99821 0.99815 0.99809 0.99805 0.99803 0.99801
0.070  0.99914 0.99910 0.99904 0.99896 0.99886 0.99874 0.99862 0.99849 0.99836 0.99824 0.99813 0.99802 0.99793 0.99785 0.99779 0.99774 0.99771 0.99769
0.075  0.99902 0.99897 0.99890 0.99880 0.99869 0.99855 0.99841 0.99827 0.99812 0.99798 0.99785 0.99773 0.99762 0.99753 0.99746 0.99741 0.99738 0.99735
0.080  0.99888 0.99883 0.99875 0.99864 0.99850 0.99835 0.99820 0.99803 0.99786 0.99770 0.99755 0.99742 0.99729 0.99719 0.99711 0.99705 0.99701 0.99699
0.085  0.99874 0.99868 0.99858 0.99846 0.99831 0.99814 0.99796 0.99777 0.99759 0.99741 0.99724 0.99708 0.99694 0.99683 0.99674 0.99667 0.99663 0.99660
0.090  0.99858 0.99852 0.99841 0.99827 0.99811 0.99792 0.99771 0.99750 0.99729 0.99709 0.99690 0.99673 0.99657 0.99644 0.99634 0.99626 0.99622 0.99618
0.095  0.99842 0.99835 0.99823 0.99807 0.99789 0.99768 0.99745 0.99722 0.99698 0.99676 0.99654 0.99635 0.99618 0.99604 0.99592 0.99584 0.99578 0.99575
0.100  0.99825 0.99817 0.99804 0.99786 0.99766 0.99742 0.99718 0.99692 0.99666 0.99641 0.99617 0.99596 0.99577 0.99561 0.99548 0.99538 0.99533 0.99529
0.105  0.99807 0.99798 0.99784 0.99764 0.99742 0.99716 0.99689 0.99660 0.99631 0.99604 0.99578 0.99554 0.99533 0.99515 0.99501 0.99491 0.99485 0.99480
0.110  0.99788 0.99778 0.99762 0.99741 0.99716 0.99688 0.99658 0.99627 0.99595 0.99565 0.99536 0.99510 0.99487 0.99468 0.99453 0.99441 0.99434 0.99429
0.115  0.99768 0.99757 0.99740 0.99717 0.99690 0.99659 0.99626 0.99592 0.99558 0.99524 0.99493 0.99465 0.99439 0.99418 0.99402 0.99389 0.99382 0.99376
0.120  0.99747 0.99735 0.99717 0.99692 0.99662 0.99628 0.99593 0.99555 0.99518 0.99482 0.99448 0.99417 0.99389 0.99366 0.99348 0.99335 0.99327 0.99320
0.125  0.99725 0.99712 0.99692 0.99665 0.99633 0.99596 0.99558 0.99517 0.99477 0.99437 0.99401 0.99367 0.99337 0.99312 0.99292 0.99278 0.99269 0.99267
0.130  0.99702 0.99689 0.99667 0.99638 0.99603 0.99563 0.99521 0.99477 0.99434 0.99391 0.99351 0.99315 0.99283 0.99256 0.99234 0.99219 0.99209 0.99206
0.135  0.99679 0.99664 0.99641 0.99609 0.99572 0.99529 0.99484 0.99436 0.99389 0.99343 0.99300 0.99261 0.99226 0.99197 0.99174 0.99157 0.99147 0.99143
0.140  0.99654 0.99638 0.99613 0.99579 0.99539 0.99493 0.99444 0.99393 0.99343 0.99293 0.99247 0.99205 0.99168 0.99136 0.99111 0.99093 0.99082 0.99078
0.145  0.99629 0.99612 0.99585 0.99548 0.99505 0.99456 0.99403 0.99348 0.99295 0.99241 0.99192 0.99147 0.99107 0.99073 0.99046 0.99027 0.99015 0.99010
0.150  0.99602 0.99584 0.99555 0.99516 0.99470 0.99417 0.99361 0.99302 0.99245 0.99188 0.99135 0.99087 0.99044 0.99008 0.98979 0.98958 0.98945 0.98940
0.155  0.99575 0.99556 0.99525 0.99483 0.99434 0.99377 0.99317 0.99255 0.99193 0.99132 0.99076 0.99024 0.98979 0.98940 0.98909 0.98887 0.98873 0.98868
0.160  0.99547 0.99526 0.99493 0.99449 0.99396 0.99336 0.99272 0.99205 0.99140 0.99075 0.99015 0.98959 0.98911 0.98870 0.98837 0.98814 0.98799 0.98793
0.165  0.99517 0.99495 0.99460 0.99413 0.99357 0.99293 0.99225 0.99154 0.99084 0.99016 0.98952 0.98893 0.98841 0.98798 0.98763 0.98738 0.98722 0.98715
0.170  0.99487 0.99464 0.99427 0.99377 0.99317 0.99249 0.99177 0.99102 0.99027 0.98955 0.98887 0.98824 0.98770 0.98723 0.98686 0.98659 0.98643 0.98635
0.175  0.99456 0.99431 0.99392 0.99339 0.99275 0.99204 0.99127 0.99048 0.98968 0.98892 0.98820 0.98753 0.98695 0.98646 0.98607 0.98579 0.98561 0.98553
0.180  0.99424 0.99397 0.99356 0.99300 0.99233 0.99157 0.99076 0.98992 0.98908 0.98827 0.98750 0.98680 0.98619 0.98567 0.98526 0.98495 0.98477 0.98468
0.185  0.99391 0.99363 0.99319 0.99260 0.99189 0.99109 0.99023 0.98934 0.98846 0.98760 0.98679 0.98605 0.98540 0.98485 0.98442 0.98410 0.98391 0.98385
0.190  0.99357 0.99327 0.99281 0.99218 0.99143 0.99059 0.98969 0.98875 0.98782 0.98691 0.98606 0.98528 0.98459 0.98402 0.98356 0.98322 0.98302 0.98295
0.195  0.99321 0.99290 0.99241 0.99176 0.99097 0.99008 0.98913 0.98814 0.98716 0.98620 0.98530 0.98449 0.98376 0.98316 0.98267 0.98231 0.98210 0.98203
0.200  0.99285 0.99253 0.99201 0.99132 0.99049 0.98955 0.98856 0.98751 0.98648 0.98547 0.98453 0.98367 0.98291 0.98227 0.98176 0.98139 0.98116 0.98108
0.205  0.99248 0.99214 0.99159 0.99087 0.99000 0.98901 0.98797 0.98687 0.98579 0.98473 0.98374 0.98284 0.98203 0.98136 0.98082 0.98043 0.98020 0.98011
0.210  0.99210 0.99174 0.99117 0.99041 0.98950 0.98846 0.98736 0.98621 0.98507 0.98396 0.98292 0.98197 0.98113 0.98043 0.97986 0.97946 0.97921 0.97911
0.215  0.99171 0.99133 0.99073 0.98993 0.98898 0.98789 0.98674 0.98553 0.98434 0.98318 0.98209 0.98109 0.98021 0.97947 0.97888 0.97845 0.97819 0.97808
0.220  0.99130 0.99091 0.99029 0.98944 0.98845 0.98731 0.98609 0.98484 0.98358 0.98238 0.98123 0.98019 0.97927 0.97849 0.97788 0.97742 0.97715 0.97703
0.225  0.99089 0.99048 0.98983 0.98895 0.98790 0.98671 0.98544 0.98414 0.98282 0.98155 0.98035 0.97926 0.97830 0.97749 0.97684 0.97637 0.97608 0.97596
0.230  0.99047 0.99004 0.98936 0.98844 0.98734 0.98610 0.98477 0.98341 0.98203 0.98071 0.97945 0.97832 0.97731 0.97646 0.97579 0.97529 0.97499 0.97490
0.235  0.99004 0.98959 0.98887 0.98791 0.98676 0.98548 0.98409 0.98266 0.98123 0.97984 0.97853 0.97735 0.97630 0.97541 0.97471 0.97419 0.97388 0.97378
0.240  0.98959 0.98912 0.98838 0.98738 0.98618 0.98483 0.98339 0.98189 0.98040 0.97896 0.97759 0.97636 0.97526 0.97433 0.97360 0.97306 0.97274 0.97262
0.245  0.98914 0.98865 0.98787 0.98683 0.98558 0.98417 0.98267 0.98111 0.97956 0.97805 0.97663 0.97534 0.97420 0.97323 0.97247 0.97191 0.97157 0.97145
0.250  0.98867 0.98816 0.98735 0.98627 0.98497 0.98350 0.98194 0.98031 0.97870 0.97712 0.97565 0.97430 0.97311 0.97211 0.97131 0.97073 0.97038 0.97024
0.255  0.98819 0.98767 0.98682 0.98570 0.98434 0.98281 0.98119 0.97950 0.97781 0.97618 0.97465 0.97324 0.97201 0.97096 0.97013 0.96953 0.96916 0.96901
0.260  0.98770 0.98716 0.98628 0.98511 0.98370 0.98211 0.98041 0.97867 0.97690 0.97522 0.97362 0.97216 0.97088 0.96979 0.96892 0.96830 0.96791 0.96775
0.265  0.98720 0.98664 0.98572 0.98451 0.98305 0.98140 0.97963 0.97782 0.97599 0.97423 0.97256 0.97105 0.96972 0.96859 0.96769 0.96704 0.96664 0.96647
0.270  0.98669 0.98610 0.98515 0.98388 0.98238 0.98067 0.97883 0.97695 0.97505 0.97322 0.97150 0.96993 0.96854 0.96737 0.96644 0.96576 0.96535 0.96521
0.275  0.98617 0.98555 0.98457 0.98326 0.98168 0.97992 0.97801 0.97604 0.97409 0.97219 0.97041 0.96878 0.96733 0.96612 0.96516 0.96445 0.96402 0.96387
0.280  0.98564 0.98500 0.98398 0.98262 0.98098 0.97916 0.97718 0.97514 0.97311 0.97114 0.96929 0.96760 0.96611 0.96485 0.96385 0.96311 0.96267 0.96251
0.285  0.98509 0.98443 0.98337 0.98196 0.98027 0.97836 0.97633 0.97422 0.97212 0.97007 0.96816 0.96640 0.96485 0.96355 0.96251 0.96176 0.96130 0.96112
0.290  0.98454 0.98385 0.98276 0.98130 0.97955 0.97757 0.97546 0.97328 0.97109 0.96898 0.96700 0.96518 0.96358 0.96223 0.96115 0.96037 0.95989 0.95971
0.295  0.98397 0.98326 0.98213 0.98062 0.97880 0.97676 0.97456 0.97232 0.97005 0.96787 0.96580 0.96393 0.96228 0.96087 0.95977 0.95896 0.95846 0.95826
0.300  0.98339 0.98265 0.98148 0.97992 0.97805 0.97593 0.97366 0.97134 0.96899 0.96674 0.96460 0.96267 0.96095 0.95950 0.95835 0.95751 0.95701 0.95684
0.305  0.98279 0.98204 0.98083 0.97921 0.97728 0.97509 0.97274 0.97031 0.96792 0.96557 0.96338 0.96138 0.95960 0.95811 0.95691 0.95604 0.95552 0.95534
0.310  0.98218 0.98141 0.98016 0.97848 0.97648 0.97423 0.97181 0.96930 0.96682 0.96439 0.96213 0.96005 0.95822 0.95668 0.95545 0.95455 0.95401 0.95381
0.315  0.98157 0.98076 0.97947 0.97773 0.97566 0.97333 0.97085 0.96826 0.96570 0.96320 0.96086 0.95871 0.95682 0.95523 0.95396 0.95303 0.95247 0.95226
0.320  0.98094 0.98011 0.97876 0.97698 0.97485 0.97244 0.96987 0.96721 0.96454 0.96198 0.95955 0.95734 0.95540 0.95375 0.95244 0.95149 0.95090 0.95068
0.325  0.98029 0.97944 0.97805 0.97621 0.97401 0.97153 0.96886 0.96613 0.96338 0.96074 0.95823 0.95596 0.95395 0.95224 0.95089 0.94991 0.94931 0.94907
0.330  0.97964 0.97876 0.97732 0.97543 0.97316 0.97060 0.96785 0.96504 0.96221 0.95947 0.95689 0.95454 0.95246 0.95071 0.94932 0.94830 0.94769 0.94748
0.335  0.97897 0.97806 0.97658 0.97464 0.97230 0.96966 0.96683 0.96390 0.96100 0.95817 0.95553 0.95310 0.95096 0.94916 0.94772 0.94667 0.94604 0.94581
0.340  0.97829 0.97735 0.97583 0.97383 0.97141 0.96870 0.96578 0.96276 0.95978 0.95686 0.95414 0.95163 0.94944 0.94757 0.94609 0.94501 0.94436 0.94412
0.345  0.97759 0.97662 0.97507 0.97300 0.97049 0.96769 0.96471 0.96161 0.95851 0.95553 0.95272 0.95014 0.94788 0.94596 0.94444 0.94333 0.94265 0.94240
0.350  0.97689 0.97588 0.97428 0.97213 0.96958 0.96669 0.96360 0.96044 0.95725 0.95418 0.95127 0.94863 0.94630 0.94432 0.94276 0.94161 0.94092 0.94064
0.355  0.97616 0.97513 0.97349 0.97127 0.96865 0.96568 0.96250 0.95924 0.95596 0.95279 0.94981 0.94709 0.94468 0.94266 0.94105 0.93986 0.93915 0.93891
0.360  0.97543 0.97436 0.97267 0.97040 0.96770 0.96465 0.96138 0.95799 0.95465 0.95138 0.94832 0.94551 0.94305 0.94097 0.93930 0.93809 0.93736 0.93710
0.365  0.97468 0.97358 0.97182 0.96951 0.96673 0.96360 0.96024 0.95676 0.95332 0.94995 0.94681 0.94392 0.94139 0.93925 0.93753 0.93629 0.93554 0.93526
0.370  0.97391 0.97279 0.97098 0.96861 0.96575 0.96252 0.95908 0.95550 0.95194 0.94851 0.94525 0.94231 0.93970 0.93749 0.93574 0.93446 0.93369 0.93339
0.375  0.97313 0.97198 0.97013 0.96769 0.96472 0.96141 0.95786 0.95423 0.95056 0.94704 0.94369 0.94067 0.93797 0.93572 0.93391 0.93260 0.93180 0.93154
0.380  0.97234 0.97116 0.96925 0.96674 0.96370 0.96031 0.95666 0.95290 0.94916 0.94551 0.94211 0.93899 0.93624 0.93392 0.93206 0.93071 0.92990 0.92961
0.385  0.97153 0.97032 0.96837 0.96576 0.96267 0.95918 0.95544 0.95157 0.94774 0.94400 0.94050 0.93728 0.93447 0.93208 0.93017 0.92879 0.92795 0.92765
0.390  0.97071 0.96946 0.96746 0.96479 0.96162 0.95804 0.95420 0.95023 0.94626 0.94246 0.93884 0.93556 0.93267 0.93021 0.92826 0.92685 0.92598 0.92566
0.395  0.96987 0.96859 0.96654 0.96380 0.96054 0.95683 0.95293 0.94887 0.94480 0.94089 0.93718 0.93382 0.93083 0.92832 0.92632 0.92487 0.92398 0.92369
0.400  0.96902 0.96770 0.96560 0.96280 0.95941 0.95565 0.95161 0.94747 0.94331 0.93926 0.93549 0.93204 0.92898 0.92641 0.92435 0.92285 0.92195 0.92164
0.405  0.96815 0.96678 0.96461 0.96177 0.95831 0.95445 0.95031 0.94603 0.94179 0.93765 0.93378 0.93021 0.92710 0.92446 0.92234 0.92082 0.91989 0.91956
0.410  0.96726 0.96586 0.96364 0.96071 0.95718 0.95323 0.94898 0.94460 0.94021 0.93601 0.93200 0.92838 0.92519 0.92247 0.92031 0.91875 0.91779 0.91744
0.415  0.96635 0.96493 0.96266 0.95963 0.95604 0.95198 0.94764 0.94314 0.93865 0.93434 0.93024 0.92653 0.92322 0.92046 0.91825 0.91664 0.91566 0.91534
0.420  0.96543 0.96398 0.96165 0.95855 0.95487 0.95067 0.94622 0.94166 0.93707 0.93260 0.92844 0.92463 0.92126 0.91843 0.91616 0.91451 0.91351 0.91316
0.425  0.96449 0.96301 0.96063 0.95746 0.95364 0.94939 0.94483 0.94012 0.93545 0.93089 0.92662 0.92270 0.91927 0.91636 0.91403 0.91235 0.91132 0.91096
0.430  0.96354 0.96202 0.95959 0.95634 0.95243 0.94809 0.94342 0.93859 0.93377 0.92914 0.92474 0.92076 0.91724 0.91424 0.91188 0.91015 0.90910 0.90871
0.435  0.96257 0.96102 0.95852 0.95520 0.95121 0.94676 0.94198 0.93705 0.93211 0.92736 0.92286 0.91879 0.91516 0.91212 0.90969 0.90791 0.90684 0.90648
0.440  0.96159 0.96000 0.95741 0.95401 0.94997 0.94536 0.94047 0.93542 0.93043 0.92553 0.92096 0.91675 0.91307 0.90996 0.90746 0.90565 0.90456 0.90418
0.445  0.96058 0.95895 0.95631 0.95283 0.94864 0.94399 0.93899 0.93382 0.92870 0.92370 0.91901 0.91473 0.91096 0.90775 0.90521 0.90336 0.90224 0.90184
0.450  0.95956 0.95787 0.95519 0.95164 0.94736 0.94260 0.93749 0.93220 0.92692 0.92185 0.91703 0.91267 0.90878 0.90553 0.90293 0.90104 0.89988 0.89946
0.455  0.95852 0.95679 0.95406 0.95043 0.94605 0.94118 0.93590 0.93055 0.92516 0.91992 0.91504 0.91056 0.90661 0.90328 0.90061 0.89867 0.89750 0.89710
0.460  0.95746 0.95569 0.95290 0.94919 0.94472 0.93969 0.93435 0.92883 0.92336 0.91802 0.91302 0.90842 0.90440 0.90097 0.89826 0.89628 0.89508 0.89465
0.465  0.95638 0.95458 0.95172 0.94788 0.94336 0.93823 0.93277 0.92713 0.92149 0.91608 0.91093 0.90627 0.90214 0.89865 0.89588 0.89385 0.89263 0.89218
0.470  0.95528 0.95344 0.95048 0.94661 0.94194 0.93675 0.93117 0.92541 0.91965 0.91406 0.90885 0.90409 0.89985 0.89630 0.89346 0.89139 0.89014 0.88971
0.475  0.95416 0.95229 0.94927 0.94531 0.94054 0.93522 0.92948 0.92359 0.91778 0.91207 0.90674 0.90184 0.89755 0.89391 0.89100 0.88890 0.88761 0.88716
0.480  0.95302 0.95111 0.94803 0.94399 0.93912 0.93364 0.92783 0.92182 0.91582 0.91005 0.90456 0.89960 0.89520 0.89147 0.88852 0.88636 0.88506 0.88458
0.485  0.95186 0.94991 0.94677 0.94258 0.93765 0.93209 0.92615 0.92002 0.91389 0.90794 0.90239 0.89732 0.89281 0.88902 0.88600 0.88379 0.88246 0.88201
0.490  0.95068 0.94865 0.94549 0.94122 0.93615 0.93051 0.92438 0.91812 0.91193 0.90586 0.90019 0.89497 0.89040 0.88653 0.88343 0.88119 0.87983 0.87935
0.495  0.94947 0.94741 0.94413 0.93983 0.93466 0.92883 0.92265 0.91627 0.90988 0.90374 0.89791 0.89263 0.88795 0.88399 0.88085 0.87856 0.87716 0.87666
0.500  0.94824 0.94615 0.94281 0.93842 0.93314 0.92720 0.92090 0.91438 0.90786 0.90154 0.89565 0.89024 0.88546 0.88144 0.87822 0.87587 0.87446 0.87398
0.505  0.94699 0.94487 0.94146 0.93696 0.93153 0.92554 0.91904 0.91239 0.90582 0.89937 0.89335 0.88781 0.88295 0.87882 0.87555 0.87317 0.87172 0.87121
0.510  0.94572 0.94356 0.94008 0.93546 0.92997 0.92378 0.91723 0.91045 0.90367 0.89717 0.89097 0.88537 0.88038 0.87619 0.87286 0.87042 0.86894 0.86840
0.515  0.94443 0.94223 0.93869 0.93398 0.92838 0.92207 0.91539 0.90848 0.90157 0.89486 0.88861 0.88284 0.87780 0.87353 0.87010 0.86763 0.86613 0.86561
0.520  0.94312 0.94087 0.93721 0.93247 0.92676 0.92034 0.91344 0.90640 0.89943 0.89260 0.88616 0.88033 0.87519 0.87080 0.86734 0.86481 0.86327 0.86273
0.525  0.94178 0.93945 0.93576 0.93086 0.92504 0.91849 0.91155 0.90437 0.89719 0.89029 0.88373 0.87779 0.87250 0.86807 0.86453 0.86194 0.86038 0.85985
0.530  0.94042 0.93804 0.93429 0.92930 0.92337 0.91670 0.90963 0.90230 0.89499 0.88789 0.88127 0.87516 0.86982 0.86529 0.86166 0.85904 0.85745 0.85689
0.535  0.93903 0.93661 0.93279 0.92771 0.92168 0.91488 0.90758 0.90013 0.89268 0.88552 0.87871 0.87255 0.86706 0.86246 0.85878 0.85610 0.85447 0.85389
0.540  0.93761 0.93516 0.93126 0.92609 0.91987 0.91294 0.90560 0.89801 0.89042 0.88305 0.87618 0.86984 0.86430 0.85961 0.85584 0.85312 0.85146 0.85090
0.545  0.93617 0.93368 0.92965 0.92437 0.91811 0.91106 0.90358 0.89582 0.88812 0.88061 0.87354 0.86715 0.86150 0.85668 0.85287 0.85010 0.84841 0.84781
0.550  0.93470 0.93216 0.92807 0.92270 0.91633 0.90915 0.90144 0.89357 0.88570 0.87814 0.87094 0.86442 0.85862 0.85376 0.84987 0.84703 0.84531 0.84474
0.555  0.93321 0.93062 0.92647 0.92100 0.91442 0.90712 0.89937 0.89135 0.88334 0.87556 0.86830 0.86161 0.85575 0.85075 0.84681 0.84393 0.84218 0.84157
0.560  0.93168 0.92901 0.92483 0.91926 0.91258 0.90515 0.89716 0.88900 0.88085 0.87301 0.86556 0.85880 0.85279 0.84775 0.84372 0.84077 0.83900 0.83836
0.565  0.93011 0.92742 0.92309 0.91743 0.91071 0.90314 0.89501 0.88672 0.87841 0.87036 0.86284 0.85590 0.84984 0.84469 0.84057 0.83759 0.83578 0.83516
0.570  0.92853 0.92580 0.92140 0.91564 0.90871 0.90100 0.89284 0.88429 0.87593 0.86774 0.86001 0.85302 0.84679 0.84157 0.83741 0.83436 0.83251 0.83186
0.575  0.92692 0.92414 0.91967 0.91381 0.90677 0.89894 0.89052 0.88193 0.87334 0.86500 0.85722 0.85004 0.84376 0.83844 0.83417 0.83108 0.82921 0.82857
0.580  0.92528 0.92245 0.91791 0.91187 0.90480 0.89673 0.88828 0.87953 0.87079 0.86231 0.85431 0.84708 0.84067 0.83523 0.83091 0.82777 0.82585 0.82518
0.585  0.92361 0.92068 0.91605 0.90998 0.90269 0.89459 0.88589 0.87700 0.86812 0.85948 0.85144 0.84401 0.83751 0.83201 0.82759 0.82440 0.82246 0.82180
0.590  0.92191 0.91893 0.91423 0.90806 0.90066 0.89242 0.88357 0.87453 0.86549 0.85672 0.84845 0.84096 0.83434 0.82871 0.82425 0.82099 0.81901 0.81832
0.595  0.92017 0.91715 0.91237 0.90601 0.89855 0.89010 0.88121 0.87192 0.86273 0.85389 0.84549 0.83781 0.83109 0.82540 0.82083 0.81753 0.81552 0.81484
0.600  0.91840 0.91534 0.91048 0.90403 0.89637 0.88785 0.87871 0.86937 0.86003 0.85096 0.84241 0.83468 0.82784 0.82201 0.81740 0.81403 0.81199 0.81127
0.605  0.91659 0.91348 0.90847 0.90200 0.89422 0.88545 0.87628 0.86668 0.85719 0.84805 0.83937 0.83143 0.82449 0.81861 0.81388 0.81047 0.80840 0.80770
0.610  0.91475 0.91158 0.90651 0.89984 0.89192 0.88313 0.87369 0.86405 0.85440 0.84503 0.83620 0.82822 0.82114 0.81512 0.81036 0.80688 0.80476 0.80403
0.615  0.91284 0.90961 0.90451 0.89774 0.88970 0.88076 0.87118 0.86127 0.85147 0.84202 0.83308 0.82488 0.81771 0.81163 0.80675 0.80323 0.80108 0.80035
0.620  0.91093 0.90765 0.90245 0.89560 0.88743 0.87825 0.86851 0.85856 0.84860 0.83893 0.82982 0.82156 0.81421 0.80805 0.80312 0.79953 0.79734 0.79658
0.625  0.90897 0.90565 0.90031 0.89331 0.88502 0.87581 0.86592 0.85569 0.84557 0.83576 0.82659 0.81813 0.81073 0.80445 0.79942 0.79578 0.79356 0.79281
0.630  0.90698 0.90361 0.89820 0.89110 0.88268 0.87320 0.86316 0.85289 0.84262 0.83264 0.82324 0.81473 0.80713 0.80077 0.79569 0.79197 0.78972 0.78893
0.635  0.90495 0.90146 0.89604 0.88883 0.88017 0.87068 0.86048 0.84993 0.83950 0.82937 0.81992 0.81119 0.80355 0.79704 0.79188 0.78812 0.78584 0.78505
0.640  0.90287 0.89934 0.89375 0.88642 0.87775 0.86798 0.85762 0.84704 0.83645 0.82616 0.81647 0.80768 0.79986 0.79330 0.78804 0.78421 0.78189 0.78107
0.645  0.90075 0.89718 0.89150 0.88408 0.87515 0.86536 0.85485 0.84398 0.83324 0.82280 0.81305 0.80405 0.79617 0.78945 0.78413 0.78026 0.77790 0.77708
0.650  0.89859 0.89497 0.88922 0.88157 0.87263 0.86257 0.85190 0.84100 0.82997 0.81948 0.80949 0.80036 0.79237 0.78560 0.78016 0.77623 0.77384 0.77303
0.655  0.89638 0.89270 0.88678 0.87913 0.86994 0.85986 0.84903 0.83784 0.82677 0.81602 0.80588 0.79670 0.78851 0.78165 0.77617 0.77215 0.76973 0.76888
0.660  0.89409 0.89034 0.88441 0.87664 0.86733 0.85696 0.84598 0.83473 0.82340 0.81249 0.80231 0.79290 0.78467 0.77764 0.77209 0.76803 0.76557 0.76472
0.665  0.89179 0.88798 0.88198 0.87399 0.86465 0.85416 0.84301 0.83150 0.82010 0.80903 0.79859 0.78912 0.78070 0.77363 0.76794 0.76383 0.76134 0.76050
0.670  0.88943 0.88558 0.87939 0.87141 0.86182 0.85116 0.83986 0.82817 0.81662 0.80539 0.79481 0.78522 0.77667 0.76950 0.76377 0.75957 0.75704 0.75617
0.675  0.88703 0.88313 0.87686 0.86865 0.85904 0.84825 0.83664 0.82494 0.81308 0.80180 0.79107 0.78125 0.77266 0.76532 0.75951 0.75528 0.75271 0.75183
0.680  0.88457 0.88055 0.87428 0.86596 0.85610 0.84514 0.83352 0.82150 0.80962 0.79807 0.78718 0.77730 0.76851 0.76113 0.75518 0.75090 0.74829 0.74737
0.685  0.88206 0.87799 0.87153 0.86308 0.85321 0.84207 0.83019 0.81801 0.80597 0.79426 0.78322 0.77322 0.76430 0.75682 0.75084 0.74645 0.74382 0.74290
0.690  0.87949 0.87538 0.86884 0.86029 0.85015 0.83889 0.82695 0.81460 0.80230 0.79047 0.77931 0.76907 0.76010 0.75245 0.74639 0.74197 0.73929 0.73836
0.695  0.87684 0.87270 0.86605 0.85729 0.84701 0.83560 0.82350 0.81099 0.79861 0.78658 0.77523 0.76485 0.75577 0.74806 0.74187 0.73740 0.73468 0.73376
0.700  0.87413 0.86989 0.86316 0.85437 0.84397 0.83241 0.81999 0.80731 0.79477 0.78258 0.77108 0.76066 0.75136 0.74356 0.73729 0.73276 0.73000 0.72904
0.705  0.87138 0.86709 0.86029 0.85138 0.84070 0.82899 0.81657 0.80372 0.79086 0.77851 0.76697 0.75631 0.74689 0.73899 0.73268 0.72805 0.72526 0.72430
0.710  0.86857 0.86423 0.85723 0.84821 0.83753 0.82565 0.81292 0.79991 0.78703 0.77450 0.76269 0.75189 0.74243 0.73435 0.72796 0.72329 0.72045 0.71949
0.715  0.86569 0.86121 0.85423 0.84509 0.83413 0.82211 0.80921 0.79602 0.78299 0.77031 0.75834 0.74740 0.73782 0.72967 0.72316 0.71844 0.71557 0.71460
0.720  0.86274 0.85822 0.85112 0.84177 0.83082 0.81849 0.80559 0.79223 0.77887 0.76603 0.75391 0.74294 0.73314 0.72491 0.71829 0.71352 0.71061 0.70959
0.725  0.85971 0.85515 0.84788 0.83849 0.82728 0.81496 0.80173 0.78821 0.77468 0.76168 0.74941 0.73830 0.72838 0.72006 0.71339 0.70851 0.70557 0.70455
0.730  0.85657 0.85199 0.84466 0.83505 0.82366 0.81119 0.79780 0.78411 0.77057 0.75737 0.74496 0.73359 0.72354 0.71512 0.70838 0.70343 0.70046 0.69943
0.735  0.85340 0.84869 0.84124 0.83150 0.82014 0.80734 0.79378 0.77993 0.76623 0.75290 0.74031 0.72880 0.71872 0.71010 0.70328 0.69830 0.69526 0.69424
0.740  0.85014 0.84539 0.83787 0.82802 0.81636 0.80358 0.78987 0.77585 0.76181 0.74832 0.73558 0.72393 0.71373 0.70500 0.69810 0.69307 0.69000 0.68896
0.745  0.84680 0.84200 0.83428 0.82430 0.81266 0.79958 0.78569 0.77151 0.75731 0.74366 0.73077 0.71898 0.70865 0.69983 0.69284 0.68775 0.68465 0.68359
0.750  0.84337 0.83844 0.83073 0.82066 0.80873 0.79548 0.78143 0.76709 0.75272 0.73891 0.72587 0.71394 0.70349 0.69456 0.68749 0.68234 0.67920 0.67809
0.755  0.83985 0.83488 0.82697 0.81676 0.80469 0.79129 0.77708 0.76257 0.74804 0.73407 0.72088 0.70892 0.69824 0.68925 0.68206 0.67684 0.67366 0.67255
0.760  0.83620 0.83122 0.82324 0.81293 0.80072 0.78719 0.77282 0.75797 0.74344 0.72915 0.71581 0.70371 0.69291 0.68383 0.67653 0.67126 0.66804 0.66691
0.765  0.83249 0.82738 0.81928 0.80885 0.79652 0.78282 0.76829 0.75327 0.73858 0.72413 0.71064 0.69841 0.68748 0.67830 0.67091 0.66558 0.66232 0.66119
0.770  0.82868 0.82352 0.81536 0.80466 0.79219 0.77834 0.76366 0.74864 0.73362 0.71901 0.70537 0.69300 0.68196 0.67267 0.66520 0.65980 0.65651 0.65536
0.775  0.82476 0.81946 0.81119 0.80054 0.78776 0.77376 0.75893 0.74376 0.72857 0.71380 0.70001 0.68750 0.67633 0.66687 0.65939 0.65393 0.65060 0.64943
0.780  0.82072 0.81539 0.80705 0.79614 0.78340 0.76907 0.75408 0.73876 0.72341 0.70848 0.69454 0.68189 0.67061 0.66104 0.65347 0.64795 0.64458 0.64340
0.785  0.81653 0.81120 0.80265 0.79161 0.77875 0.76446 0.74913 0.73365 0.71814 0.70305 0.68897 0.67607 0.66478 0.65511 0.64745 0.64187 0.63845 0.63726
0.790  0.81225 0.80679 0.79827 0.78715 0.77398 0.75955 0.74406 0.72842 0.71275 0.69752 0.68329 0.67026 0.65884 0.64906 0.64133 0.63564 0.63222 0.63107
0.795  0.80785 0.80235 0.79363 0.78238 0.76908 0.75451 0.73887 0.72308 0.70725 0.69187 0.67749 0.66433 0.65278 0.64291 0.63509 0.62934 0.62588 0.62470
0.800  0.80332 0.79775 0.78899 0.77749 0.76405 0.74935 0.73355 0.71761 0.70163 0.68609 0.67158 0.65828 0.64651 0.63664 0.62867 0.62292 0.61942 0.61822
0.805  0.79864 0.79296 0.78407 0.77262 0.75909 0.74405 0.72810 0.71202 0.69587 0.68020 0.66554 0.65211 0.64022 0.63025 0.62220 0.61638 0.61284 0.61162
0.810  0.79376 0.78810 0.77901 0.76745 0.75378 0.73861 0.72252 0.70619 0.68982 0.67418 0.65937 0.64581 0.63381 0.62364 0.61560 0.60972 0.60613 0.60489
0.815  0.78877 0.78298 0.77394 0.76212 0.74833 0.73302 0.71679 0.70022 0.68381 0.66801 0.65292 0.63925 0.62726 0.61700 0.60887 0.60289 0.59928 0.59802
0.820  0.78362 0.77780 0.76855 0.75662 0.74272 0.72728 0.71092 0.69420 0.67765 0.66154 0.64648 0.63269 0.62047 0.61022 0.60194 0.59596 0.59232 0.59108
0.825  0.77830 0.77233 0.76312 0.75096 0.73694 0.72138 0.70489 0.68803 0.67134 0.65509 0.63990 0.62598 0.61365 0.60321 0.59494 0.58889 0.58519 0.58393
0.830  0.77273 0.76680 0.75741 0.74531 0.73099 0.71531 0.69869 0.68170 0.66467 0.64848 0.63301 0.61898 0.60667 0.59614 0.58777 0.58164 0.57794 0.57664
0.835  0.76703 0.76095 0.75148 0.73928 0.72486 0.70906 0.69232 0.67519 0.65804 0.64154 0.62611 0.61197 0.59944 0.58890 0.58042 0.57428 0.57053 0.56925
0.840  0.76111 0.75502 0.74535 0.73306 0.71853 0.70262 0.68563 0.66830 0.65123 0.63460 0.61904 0.60464 0.59215 0.58144 0.57295 0.56671 0.56295 0.56164
0.845  0.75497 0.74875 0.73916 0.72662 0.71200 0.69597 0.67878 0.66143 0.64403 0.62746 0.61165 0.59730 0.58458 0.57380 0.56526 0.55903 0.55521 0.55391
0.850  0.74855 0.74237 0.73258 0.71997 0.70525 0.68891 0.67183 0.65436 0.63684 0.61999 0.60422 0.58962 0.57694 0.56608 0.55739 0.55112 0.54729 0.54596
0.855  0.74193 0.73562 0.72576 0.71307 0.69827 0.68184 0.66465 0.64686 0.62943 0.61230 0.59645 0.58190 0.56901 0.55807 0.54941 0.54303 0.53919 0.53787
0.860  0.73504 0.72872 0.71877 0.70592 0.69104 0.67453 0.65702 0.63936 0.62164 0.60459 0.58846 0.57383 0.56087 0.54996 0.54116 0.53479 0.53090 0.52958
0.865  0.72786 0.72143 0.71149 0.69850 0.68355 0.66695 0.64937 0.63139 0.61359 0.59645 0.58042 0.56555 0.55252 0.54157 0.53271 0.52631 0.52240 0.52104
0.870  0.72033 0.71394 0.70383 0.69079 0.67556 0.65889 0.64122 0.62339 0.60550 0.58827 0.57198 0.55719 0.54408 0.53295 0.52405 0.51762 0.51369 0.51234
0.875  0.71252 0.70602 0.69586 0.68277 0.66749 0.65076 0.63303 0.61490 0.59694 0.57966 0.56330 0.54844 0.53527 0.52410 0.51515 0.50869 0.50475 0.50340
0.880  0.70435 0.69775 0.68755 0.67441 0.65909 0.64209 0.62430 0.60612 0.58811 0.57076 0.55435 0.53944 0.52622 0.51500 0.50607 0.49953 0.49558 0.49422
0.885  0.69575 0.68922 0.67886 0.66570 0.65035 0.63331 0.61548 0.59725 0.57915 0.56158 0.54512 0.53017 0.51691 0.50565 0.49663 0.49012 0.48615 0.48479
0.890  0.68679 0.68016 0.66978 0.65660 0.64101 0.62394 0.60608 0.58782 0.56972 0.55209 0.53559 0.52061 0.50731 0.49601 0.48697 0.48044 0.47645 0.47508
0.895  0.67737 0.67075 0.66026 0.64707 0.63149 0.61441 0.59630 0.57803 0.55991 0.54226 0.52574 0.51073 0.49728 0.48609 0.47702 0.47046 0.46645 0.46507
0.900  0.66741 0.66078 0.65027 0.63689 0.62129 0.60422 0.58633 0.56785 0.54973 0.53207 0.51555 0.50037 0.48705 0.47574 0.46676 0.46013 0.45613 0.45475
0.905  0.65697 0.65026 0.63976 0.62641 0.61084 0.59356 0.57572 0.55724 0.53892 0.52150 0.50497 0.48980 0.47648 0.46515 0.45608 0.44952 0.44550 0.44410
0.910  0.64593 0.63916 0.62869 0.61538 0.59964 0.58264 0.56460 0.54616 0.52789 0.51029 0.49382 0.47883 0.46539 0.45409 0.44512 0.43849 0.43450 0.43314
0.915  0.63419 0.62754 0.61699 0.60355 0.58808 0.57092 0.55295 0.53458 0.51637 0.49883 0.48239 0.46729 0.45402 0.44273 0.43368 0.42713 0.42311 0.42172
0.920  0.62179 0.61509 0.60460 0.59124 0.57565 0.55858 0.54070 0.52220 0.50429 0.48665 0.47030 0.45527 0.44207 0.43083 0.42182 0.41530 0.41131 0.40993
0.925  0.60852 0.60186 0.59144 0.57799 0.56251 0.54556 0.52758 0.50944 0.49145 0.47411 0.45767 0.44274 0.42962 0.41844 0.40948 0.40300 0.39903 0.39768
0.930  0.59441 0.58774 0.57742 0.56412 0.54857 0.53178 0.51397 0.49598 0.47793 0.46074 0.44445 0.42964 0.41662 0.40553 0.39663 0.39018 0.38624 0.38485
0.935  0.57929 0.57262 0.56243 0.54910 0.53374 0.51714 0.49951 0.48153 0.46367 0.44668 0.43056 0.41590 0.40301 0.39202 0.38320 0.37681 0.37286 0.37151
0.940  0.56296 0.55648 0.54618 0.53322 0.51788 0.50130 0.48395 0.46619 0.44859 0.43183 0.41593 0.40145 0.38859 0.37775 0.36913 0.36275 0.35889 0.35753
0.945  0.54537 0.53894 0.52883 0.51593 0.50087 0.48458 0.46731 0.44986 0.43257 0.41609 0.40044 0.38618 0.37352 0.36284 0.35426 0.34798 0.34419 0.34289
0.950  0.52620 0.51989 0.51002 0.49724 0.48251 0.46636 0.44945 0.43239 0.41545 0.39912 0.38381 0.36986 0.35745 0.34698 0.33856 0.33244 0.32867 0.32738
0.955  0.50530 0.49910 0.48936 0.47692 0.46258 0.44686 0.43019 0.41357 0.39687 0.38097 0.36605 0.35246 0.34035 0.33013 0.32191 0.31589 0.31225 0.31099
0.960  0.48224 0.47624 0.46683 0.45465 0.44059 0.42538 0.40926 0.39297 0.37701 0.36142 0.34697 0.33379 0.32205 0.31203 0.30407 0.29829 0.29474 0.29351
0.965  0.45668 0.45087 0.44172 0.43004 0.41656 0.40178 0.38630 0.37047 0.35515 0.34018 0.32630 0.31349 0.30220 0.29266 0.28498 0.27934 0.27592 0.27474
0.970  0.42795 0.42243 0.41364 0.40255 0.38959 0.37537 0.36068 0.34564 0.33092 0.31670 0.30352 0.29134 0.28060 0.27151 0.26419 0.25881 0.25554 0.25440
0.975  0.39530 0.39009 0.38190 0.37127 0.35915 0.34586 0.33194 0.31788 0.30409 0.29062 0.27828 0.26687 0.25678 0.24818 0.24130 0.23626 0.23319 0.23211
0.980  0.35743 0.35258 0.34508 0.33536 0.32414 0.31183 0.29910 0.28607 0.27330 0.26113 0.24968 0.23923 0.22999 0.22208 0.21577 0.21113 0.20831 0.20733
0.985  0.31237 0.30809 0.30139 0.29270 0.28266 0.27178 0.26040 0.24889 0.23762 0.22672 0.21661 0.20725 0.19909 0.19208 0.18648 0.18240 0.17987 0.17898
0.990  0.25646 0.25289 0.24728 0.24000 0.23169 0.22246 0.21304 0.20339 0.19407 0.18505 0.17656 0.16880 0.16203 0.15620 0.15154 0.14811 0.14601 0.14524
0.995  0.18067 0.17810 0.17413 0.16891 0.16296 0.15644 0.14961 0.14280 0.13612 0.12967 0.12368 0.11819 0.11339 0.10925 0.10592 0.10347 0.10199 0.10143
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e060.dat <==
# alpha = -0.30 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99995 0.99995 0.99995 0.99995 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989 0.99988 0.99988
0.020  0.99992 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99983 0.99982 0.99981 0.99981 0.99980 0.99980 0.99979 0.99979
0.025  0.99987 0.99987 0.99986 0.99985 0.99983 0.99982 0.99980 0.99978 0.99977 0.99975 0.99973 0.99972 0.99971 0.99970 0.99969 0.99968 0.99968 0.99968
0.030  0.99982 0.99981 0.99980 0.99978 0.99976 0.99974 0.99971 0.99969 0.99966 0.99964 0.99962 0.99960 0.99958 0.99956 0.99955 0.99954 0.99954 0.99953
0.035  0.99975 0.99974 0.99972 0.99970 0.99967 0.99964 0.99961 0.99958 0.99954 0.99951 0.99948 0.99945 0.99943 0.99940 0.99939 0.99938 0.99937 0.99936
0.040  0.99967 0.99966 0.99964 0.99961 0.99957 0.99953 0.99949 0.99945 0.99940 0.99936 0.99932 0.99928 0.99925 0.99922 0.99920 0.99918 0.99918 0.99917
0.045  0.99959 0.99957 0.99954 0.99951 0.99946 0.99941 0.99936 0.99930 0.99925 0.99919 0.99914 0.99909 0.99905 0.99902 0.99899 0.99897 0.99896 0.99895
0.050  0.99949 0.99947 0.99944 0.99939 0.99933 0.99927 0.99921 0.99914 0.99907 0.99900 0.99894 0.99888 0.99883 0.99879 0.99875 0.99873 0.99871 0.99870
0.055  0.99938 0.99936 0.99932 0.99926 0.99920 0.99912 0.99904 0.99896 0.99887 0.99879 0.99871 0.99864 0.99858 0.99853 0.99849 0.99846 0.99844 0.99843
0.060  0.99927 0.99923 0.99919 0.99912 0.99904 0.99895 0.99886 0.99876 0.99866 0.99856 0.99847 0.99839 0.99831 0.99825 0.99820 0.99817 0.99814 0.99813
0.065  0.99914 0.99910 0.99904 0.99897 0.99888 0.99877 0.99866 0.99854 0.99842 0.99831 0.99820 0.99811 0.99802 0.99795 0.99789 0.99785 0.99782 0.99780
0.070  0.99900 0.99896 0.99889 0.99880 0.99870 0.99857 0.99844 0.99831 0.99817 0.99804 0.99792 0.99780 0.99770 0.99762 0.99755 0.99750 0.99747 0.99745
0.075  0.99885 0.99880 0.99873 0.99862 0.99850 0.99836 0.99821 0.99806 0.99790 0.99775 0.99761 0.99748 0.99736 0.99726 0.99719 0.99713 0.99710 0.99707
0.080  0.99869 0.99864 0.99855 0.99843 0.99829 0.99814 0.99797 0.99779 0.99761 0.99744 0.99728 0.99713 0.99700 0.99689 0.99680 0.99674 0.99670 0.99667
0.085  0.99852 0.99846 0.99836 0.99823 0.99807 0.99789 0.99770 0.99750 0.99730 0.99711 0.99693 0.99676 0.99661 0.99649 0.99639 0.99631 0.99627 0.99624
0.090  0.99834 0.99827 0.99816 0.99802 0.99784 0.99764 0.99742 0.99720 0.99698 0.99676 0.99655 0.99637 0.99620 0.99606 0.99595 0.99587 0.99582 0.99578
0.095  0.99815 0.99808 0.99795 0.99779 0.99759 0.99737 0.99713 0.99688 0.99663 0.99639 0.99616 0.99595 0.99576 0.99561 0.99548 0.99539 0.99534 0.99530
0.100  0.99795 0.99787 0.99773 0.99755 0.99733 0.99708 0.99682 0.99654 0.99626 0.99600 0.99574 0.99551 0.99531 0.99513 0.99500 0.99489 0.99483 0.99479
0.105  0.99774 0.99765 0.99750 0.99730 0.99706 0.99678 0.99649 0.99618 0.99588 0.99558 0.99530 0.99505 0.99482 0.99463 0.99448 0.99437 0.99430 0.99426
0.110  0.99752 0.99742 0.99725 0.99703 0.99677 0.99647 0.99615 0.99581 0.99548 0.99515 0.99484 0.99457 0.99432 0.99411 0.99394 0.99382 0.99374 0.99370
0.115  0.99729 0.99717 0.99699 0.99675 0.99646 0.99614 0.99578 0.99542 0.99505 0.99470 0.99436 0.99406 0.99379 0.99356 0.99338 0.99324 0.99316 0.99311
0.120  0.99704 0.99692 0.99673 0.99646 0.99615 0.99579 0.99541 0.99501 0.99461 0.99422 0.99386 0.99353 0.99323 0.99298 0.99279 0.99264 0.99255 0.99249
0.125  0.99679 0.99666 0.99644 0.99616 0.99582 0.99543 0.99502 0.99458 0.99415 0.99373 0.99333 0.99297 0.99265 0.99238 0.99217 0.99201 0.99192 0.99189
0.130  0.99652 0.99638 0.99615 0.99584 0.99547 0.99505 0.99461 0.99414 0.99367 0.99322 0.99279 0.99240 0.99205 0.99176 0.99153 0.99136 0.99125 0.99122
0.135  0.99625 0.99609 0.99585 0.99551 0.99512 0.99466 0.99418 0.99367 0.99317 0.99268 0.99222 0.99180 0.99142 0.99111 0.99086 0.99068 0.99056 0.99053
0.140  0.99596 0.99580 0.99553 0.99517 0.99474 0.99425 0.99374 0.99319 0.99265 0.99213 0.99163 0.99118 0.99077 0.99044 0.99017 0.98997 0.98985 0.98981
0.145  0.99566 0.99549 0.99520 0.99482 0.99436 0.99383 0.99328 0.99269 0.99212 0.99155 0.99102 0.99053 0.99010 0.98974 0.98945 0.98924 0.98911 0.98906
0.150  0.99536 0.99517 0.99486 0.99445 0.99396 0.99340 0.99280 0.99218 0.99156 0.99095 0.99038 0.98986 0.98940 0.98901 0.98870 0.98848 0.98834 0.98829
0.155  0.99504 0.99483 0.99451 0.99407 0.99354 0.99295 0.99231 0.99164 0.99098 0.99033 0.98973 0.98917 0.98868 0.98826 0.98793 0.98769 0.98754 0.98748
0.160  0.99471 0.99449 0.99414 0.99367 0.99312 0.99248 0.99180 0.99109 0.99039 0.98969 0.98905 0.98845 0.98793 0.98749 0.98714 0.98688 0.98672 0.98666
0.165  0.99437 0.99413 0.99377 0.99327 0.99267 0.99200 0.99127 0.99052 0.98977 0.98903 0.98835 0.98771 0.98716 0.98669 0.98631 0.98604 0.98587 0.98580
0.170  0.99401 0.99377 0.99338 0.99285 0.99221 0.99150 0.99073 0.98993 0.98913 0.98835 0.98762 0.98695 0.98636 0.98586 0.98547 0.98517 0.98500 0.98492
0.175  0.99365 0.99339 0.99297 0.99241 0.99174 0.99098 0.99017 0.98932 0.98847 0.98765 0.98688 0.98617 0.98554 0.98501 0.98459 0.98428 0.98409 0.98401
0.180  0.99327 0.99300 0.99256 0.99197 0.99126 0.99045 0.98959 0.98870 0.98780 0.98693 0.98611 0.98536 0.98470 0.98413 0.98369 0.98336 0.98317 0.98307
0.185  0.99289 0.99260 0.99213 0.99151 0.99076 0.98991 0.98900 0.98805 0.98710 0.98618 0.98532 0.98453 0.98383 0.98323 0.98276 0.98242 0.98221 0.98215
0.190  0.99249 0.99218 0.99169 0.99103 0.99024 0.98935 0.98838 0.98739 0.98639 0.98542 0.98450 0.98367 0.98293 0.98231 0.98181 0.98145 0.98123 0.98116
0.195  0.99208 0.99176 0.99124 0.99055 0.98971 0.98877 0.98776 0.98670 0.98565 0.98463 0.98367 0.98279 0.98201 0.98136 0.98083 0.98045 0.98022 0.98014
0.200  0.99166 0.99132 0.99077 0.99005 0.98917 0.98817 0.98711 0.98600 0.98490 0.98382 0.98281 0.98189 0.98107 0.98038 0.97982 0.97942 0.97918 0.97909
0.205  0.99123 0.99087 0.99029 0.98953 0.98861 0.98756 0.98645 0.98528 0.98412 0.98299 0.98193 0.98096 0.98010 0.97937 0.97879 0.97837 0.97811 0.97802
0.210  0.99078 0.99041 0.98980 0.98900 0.98804 0.98694 0.98577 0.98454 0.98333 0.98214 0.98103 0.98000 0.97910 0.97834 0.97773 0.97729 0.97702 0.97692
0.215  0.99032 0.98993 0.98930 0.98845 0.98745 0.98629 0.98507 0.98379 0.98251 0.98127 0.98010 0.97903 0.97808 0.97728 0.97664 0.97618 0.97590 0.97579
0.220  0.98986 0.98944 0.98878 0.98790 0.98684 0.98564 0.98434 0.98301 0.98167 0.98037 0.97915 0.97803 0.97704 0.97620 0.97553 0.97505 0.97475 0.97463
0.225  0.98938 0.98895 0.98825 0.98733 0.98622 0.98496 0.98361 0.98222 0.98081 0.97946 0.97817 0.97700 0.97597 0.97509 0.97439 0.97388 0.97357 0.97344
0.230  0.98888 0.98843 0.98771 0.98674 0.98558 0.98427 0.98286 0.98140 0.97994 0.97852 0.97717 0.97595 0.97487 0.97395 0.97323 0.97269 0.97237 0.97227
0.235  0.98838 0.98791 0.98715 0.98614 0.98493 0.98356 0.98209 0.98057 0.97904 0.97756 0.97615 0.97488 0.97375 0.97279 0.97203 0.97148 0.97114 0.97103
0.240  0.98786 0.98737 0.98658 0.98553 0.98427 0.98284 0.98130 0.97971 0.97812 0.97657 0.97511 0.97378 0.97260 0.97161 0.97081 0.97023 0.96988 0.96976
0.245  0.98733 0.98682 0.98600 0.98490 0.98359 0.98209 0.98050 0.97883 0.97718 0.97556 0.97404 0.97266 0.97143 0.97039 0.96956 0.96896 0.96859 0.96846
0.250  0.98679 0.98626 0.98540 0.98426 0.98289 0.98133 0.97967 0.97794 0.97622 0.97454 0.97296 0.97150 0.97023 0.96915 0.96829 0.96766 0.96728 0.96714
0.255  0.98623 0.98568 0.98479 0.98361 0.98218 0.98056 0.97883 0.97703 0.97523 0.97349 0.97184 0.97033 0.96901 0.96788 0.96698 0.96633 0.96593 0.96578
0.260  0.98567 0.98509 0.98417 0.98293 0.98145 0.97977 0.97796 0.97610 0.97422 0.97241 0.97070 0.96914 0.96776 0.96658 0.96565 0.96497 0.96456 0.96440
0.265  0.98509 0.98449 0.98353 0.98224 0.98071 0.97896 0.97708 0.97515 0.97320 0.97132 0.96954 0.96791 0.96648 0.96526 0.96429 0.96359 0.96316 0.96298
0.270  0.98449 0.98387 0.98287 0.98153 0.97994 0.97813 0.97618 0.97418 0.97215 0.97020 0.96835 0.96666 0.96517 0.96391 0.96291 0.96217 0.96173 0.96158
0.275  0.98388 0.98324 0.98220 0.98082 0.97915 0.97729 0.97527 0.97317 0.97109 0.96905 0.96714 0.96539 0.96384 0.96254 0.96149 0.96073 0.96027 0.96011
0.280  0.98326 0.98259 0.98152 0.98009 0.97836 0.97643 0.97433 0.97216 0.97000 0.96789 0.96591 0.96409 0.96248 0.96113 0.96005 0.95926 0.95878 0.95861
0.285  0.98263 0.98193 0.98082 0.97934 0.97755 0.97553 0.97338 0.97113 0.96889 0.96670 0.96465 0.96276 0.96110 0.95970 0.95858 0.95776 0.95727 0.95709
0.290  0.98198 0.98126 0.98011 0.97858 0.97673 0.97464 0.97240 0.97007 0.96774 0.96549 0.96336 0.96141 0.95970 0.95824 0.95708 0.95624 0.95572 0.95553
0.295  0.98132 0.98058 0.97939 0.97780 0.97589 0.97372 0.97139 0.96900 0.96659 0.96426 0.96205 0.96004 0.95826 0.95675 0.95555 0.95468 0.95415 0.95394
0.300  0.98065 0.97988 0.97865 0.97701 0.97503 0.97279 0.97038 0.96791 0.96541 0.96300 0.96071 0.95864 0.95679 0.95523 0.95399 0.95309 0.95254 0.95236
0.305  0.97996 0.97917 0.97790 0.97619 0.97415 0.97184 0.96935 0.96677 0.96421 0.96170 0.95936 0.95721 0.95530 0.95369 0.95241 0.95147 0.95091 0.95071
0.310  0.97926 0.97844 0.97712 0.97536 0.97325 0.97087 0.96830 0.96564 0.96299 0.96040 0.95797 0.95575 0.95378 0.95212 0.95079 0.94983 0.94924 0.94904
0.315  0.97854 0.97770 0.97634 0.97451 0.97233 0.96986 0.96723 0.96448 0.96175 0.95907 0.95656 0.95426 0.95224 0.95052 0.94915 0.94815 0.94755 0.94733
0.320  0.97781 0.97694 0.97553 0.97365 0.97140 0.96885 0.96613 0.96330 0.96046 0.95772 0.95513 0.95275 0.95066 0.94889 0.94748 0.94645 0.94583 0.94559
0.325  0.97706 0.97617 0.97471 0.97278 0.97045 0.96783 0.96500 0.96210 0.95917 0.95634 0.95366 0.95122 0.94906 0.94723 0.94578 0.94472 0.94407 0.94382
0.330  0.97630 0.97538 0.97387 0.97189 0.96949 0.96679 0.96387 0.96087 0.95786 0.95494 0.95218 0.94966 0.94742 0.94555 0.94405 0.94295 0.94229 0.94206
0.335  0.97553 0.97457 0.97303 0.97098 0.96851 0.96572 0.96272 0.95961 0.95652 0.95350 0.95067 0.94807 0.94577 0.94383 0.94228 0.94115 0.94047 0.94023
0.340  0.97474 0.97375 0.97216 0.97005 0.96751 0.96464 0.96155 0.95834 0.95516 0.95205 0.94913 0.94645 0.94409 0.94209 0.94049 0.93933 0.93863 0.93837
0.345  0.97393 0.97291 0.97128 0.96911 0.96647 0.96351 0.96035 0.95706 0.95376 0.95057 0.94756 0.94480 0.94237 0.94031 0.93867 0.93747 0.93675 0.93648
0.350  0.97311 0.97206 0.97038 0.96812 0.96543 0.96239 0.95911 0.95575 0.95235 0.94907 0.94596 0.94313 0.94063 0.93851 0.93682 0.93559 0.93484 0.93456
0.355  0.97228 0.97119 0.96947 0.96715 0.96438 0.96125 0.95788 0.95441 0.95092 0.94754 0.94435 0.94144 0.93885 0.93668 0.93494 0.93367 0.93290 0.93264
0.360  0.97142 0.97031 0.96854 0.96615 0.96330 0.96008 0.95662 0.95303 0.94946 0.94597 0.94270 0.93970 0.93705 0.93481 0.93302 0.93172 0.93093 0.93066
0.365  0.97056 0.96941 0.96757 0.96514 0.96221 0.95890 0.95534 0.95165 0.94798 0.94440 0.94103 0.93794 0.93522 0.93292 0.93108 0.92974 0.92893 0.92864
0.370  0.96967 0.96850 0.96660 0.96411 0.96109 0.95769 0.95404 0.95025 0.94645 0.94279 0.93932 0.93616 0.93336 0.93099 0.92910 0.92773 0.92690 0.92659
0.375  0.96877 0.96756 0.96562 0.96306 0.95994 0.95644 0.95269 0.94882 0.94493 0.94116 0.93759 0.93435 0.93146 0.92904 0.92710 0.92569 0.92483 0.92454
0.380  0.96785 0.96662 0.96462 0.96198 0.95879 0.95520 0.95134 0.94735 0.94337 0.93948 0.93584 0.93250 0.92955 0.92706 0.92506 0.92361 0.92273 0.92243
0.385  0.96692 0.96565 0.96360 0.96087 0.95761 0.95394 0.94998 0.94587 0.94179 0.93780 0.93406 0.93062 0.92760 0.92504 0.92299 0.92150 0.92060 0.92028
0.390  0.96597 0.96466 0.96257 0.95977 0.95642 0.95265 0.94859 0.94438 0.94016 0.93610 0.93223 0.92873 0.92562 0.92298 0.92089 0.91937 0.91844 0.91810
0.395  0.96500 0.96366 0.96151 0.95864 0.95521 0.95130 0.94717 0.94286 0.93853 0.93436 0.93040 0.92680 0.92360 0.92091 0.91876 0.91719 0.91624 0.91593
0.400  0.96401 0.96264 0.96044 0.95750 0.95394 0.94997 0.94570 0.94131 0.93688 0.93257 0.92854 0.92484 0.92156 0.91880 0.91659 0.91498 0.91401 0.91368
0.405  0.96301 0.96159 0.95932 0.95633 0.95269 0.94862 0.94424 0.93970 0.93520 0.93078 0.92664 0.92284 0.91949 0.91666 0.91439 0.91275 0.91175 0.91140
0.410  0.96198 0.96053 0.95821 0.95513 0.95142 0.94725 0.94276 0.93811 0.93345 0.92896 0.92470 0.92082 0.91739 0.91448 0.91217 0.91048 0.90945 0.90908
0.415  0.96094 0.95945 0.95708 0.95391 0.95012 0.94585 0.94125 0.93649 0.93172 0.92712 0.92275 0.91877 0.91524 0.91228 0.90990 0.90817 0.90712 0.90677
0.420  0.95988 0.95836 0.95593 0.95268 0.94880 0.94439 0.93968 0.93484 0.92996 0.92521 0.92077 0.91669 0.91308 0.91004 0.90761 0.90583 0.90476 0.90439
0.425  0.95880 0.95725 0.95476 0.95144 0.94743 0.94295 0.93813 0.93313 0.92817 0.92331 0.91876 0.91457 0.91089 0.90777 0.90527 0.90346 0.90236 0.90197
0.430  0.95770 0.95611 0.95357 0.95017 0.94607 0.94148 0.93655 0.93144 0.92632 0.92138 0.91669 0.91243 0.90866 0.90545 0.90291 0.90106 0.89993 0.89952
0.435  0.95658 0.95496 0.95235 0.94888 0.94468 0.93999 0.93494 0.92971 0.92448 0.91942 0.91462 0.91026 0.90638 0.90312 0.90052 0.89861 0.89746 0.89707
0.440  0.95545 0.95379 0.95109 0.94753 0.94328 0.93843 0.93327 0.92792 0.92261 0.91740 0.91253 0.90803 0.90409 0.90075 0.89807 0.89614 0.89496 0.89455
0.445  0.95429 0.95259 0.94984 0.94620 0.94180 0.93690 0.93162 0.92614 0.92070 0.91538 0.91038 0.90580 0.90177 0.89833 0.89561 0.89363 0.89242 0.89199
0.450  0.95311 0.95135 0.94856 0.94484 0.94035 0.93534 0.92994 0.92434 0.91874 0.91334 0.90820 0.90354 0.89939 0.89590 0.89311 0.89108 0.88984 0.88940
0.455  0.95191 0.95012 0.94727 0.94346 0.93888 0.93375 0.92818 0.92251 0.91678 0.91122 0.90601 0.90122 0.89700 0.89343 0.89057 0.88849 0.88723 0.88680
0.460  0.95069 0.94886 0.94595 0.94206 0.93738 0.93208 0.92645 0.92060 0.91480 0.90912 0.90378 0.89888 0.89457 0.89091 0.88800 0.88588 0.88459 0.88414
0.465  0.94945 0.94758 0.94460 0.94059 0.93584 0.93045 0.92469 0.91872 0.91274 0.90698 0.90149 0.89652 0.89210 0.88837 0.88539 0.88322 0.88191 0.88143
0.470  0.94819 0.94628 0.94320 0.93915 0.93425 0.92878 0.92290 0.91680 0.91070 0.90476 0.89921 0.89412 0.88960 0.88579 0.88275 0.88053 0.87919 0.87873
0.475  0.94691 0.94496 0.94182 0.93767 0.93268 0.92708 0.92103 0.91481 0.90863 0.90257 0.89689 0.89166 0.88707 0.88318 0.88006 0.87780 0.87643 0.87595
0.480  0.94560 0.94361 0.94041 0.93618 0.93108 0.92532 0.91919 0.91283 0.90647 0.90033 0.89450 0.88920 0.88450 0.88051 0.87735 0.87504 0.87364 0.87313
0.485  0.94427 0.94224 0.93897 0.93460 0.92943 0.92358 0.91732 0.91084 0.90434 0.89802 0.89211 0.88669 0.88188 0.87783 0.87459 0.87223 0.87080 0.87032
0.490  0.94291 0.94081 0.93751 0.93306 0.92775 0.92181 0.91536 0.90875 0.90217 0.89573 0.88969 0.88413 0.87925 0.87511 0.87179 0.86939 0.86793 0.86742
0.495  0.94153 0.93940 0.93598 0.93149 0.92607 0.91995 0.91343 0.90669 0.89992 0.89340 0.88720 0.88156 0.87656 0.87234 0.86897 0.86651 0.86502 0.86449
0.500  0.94012 0.93795 0.93447 0.92989 0.92436 0.91813 0.91148 0.90459 0.89769 0.89098 0.88471 0.87895 0.87384 0.86954 0.86610 0.86359 0.86207 0.86156
0.505  0.93869 0.93648 0.93294 0.92824 0.92257 0.91627 0.90943 0.90241 0.89543 0.88859 0.88218 0.87628 0.87110 0.86669 0.86319 0.86064 0.85909 0.85855
0.510  0.93724 0.93499 0.93138 0.92656 0.92081 0.91432 0.90742 0.90025 0.89308 0.88616 0.87958 0.87361 0.86829 0.86382 0.86025 0.85764 0.85606 0.85549
0.515  0.93576 0.93347 0.92979 0.92488 0.91903 0.91241 0.90537 0.89807 0.89075 0.88365 0.87699 0.87085 0.86547 0.86091 0.85725 0.85460 0.85299 0.85244
0.520  0.93426 0.93192 0.92812 0.92317 0.91720 0.91047 0.90322 0.89578 0.88839 0.88115 0.87431 0.86811 0.86261 0.85794 0.85423 0.85153 0.84988 0.84931
0.525  0.93272 0.93031 0.92648 0.92138 0.91530 0.90843 0.90111 0.89353 0.88594 0.87861 0.87165 0.86532 0.85969 0.85495 0.85117 0.84840 0.84673 0.84617
0.530  0.93117 0.92871 0.92481 0.91961 0.91342 0.90643 0.89897 0.89125 0.88351 0.87599 0.86895 0.86245 0.85676 0.85192 0.84805 0.84525 0.84354 0.84295
0.535  0.92958 0.92708 0.92311 0.91782 0.91151 0.90439 0.89672 0.88886 0.88098 0.87339 0.86616 0.85959 0.85375 0.84884 0.84491 0.84205 0.84030 0.83969
0.540  0.92796 0.92543 0.92138 0.91600 0.90950 0.90225 0.89452 0.88651 0.87849 0.87068 0.86338 0.85664 0.85074 0.84573 0.84171 0.83880 0.83703 0.83643
0.545  0.92632 0.92374 0.91957 0.91408 0.90754 0.90015 0.89228 0.88410 0.87595 0.86800 0.86051 0.85370 0.84768 0.84255 0.83848 0.83552 0.83371 0.83308
0.550  0.92465 0.92202 0.91778 0.91219 0.90553 0.89802 0.88993 0.88163 0.87331 0.86529 0.85766 0.85072 0.84455 0.83936 0.83521 0.83218 0.83035 0.82974
0.555  0.92294 0.92026 0.91596 0.91028 0.90342 0.89577 0.88762 0.87917 0.87070 0.86247 0.85476 0.84766 0.84142 0.83610 0.83189 0.82882 0.82695 0.82630
0.560  0.92120 0.91845 0.91411 0.90832 0.90136 0.89357 0.88519 0.87659 0.86798 0.85968 0.85177 0.84459 0.83820 0.83283 0.82853 0.82539 0.82349 0.82282
0.565  0.91942 0.91664 0.91216 0.90627 0.89926 0.89134 0.88281 0.87407 0.86530 0.85678 0.84880 0.84144 0.83498 0.82951 0.82511 0.82194 0.82000 0.81934
0.570  0.91762 0.91480 0.91025 0.90426 0.89704 0.88898 0.88040 0.87142 0.86257 0.85391 0.84573 0.83829 0.83168 0.82612 0.82167 0.81843 0.81646 0.81577
0.575  0.91579 0.91292 0.90830 0.90221 0.89487 0.88668 0.87786 0.86881 0.85974 0.85093 0.84267 0.83505 0.82837 0.82271 0.81816 0.81487 0.81287 0.81219
0.580  0.91393 0.91101 0.90631 0.90005 0.89266 0.88424 0.87537 0.86616 0.85694 0.84797 0.83951 0.83183 0.82502 0.81923 0.81463 0.81128 0.80924 0.80853
0.585  0.91203 0.90901 0.90422 0.89793 0.89034 0.88186 0.87274 0.86339 0.85402 0.84490 0.83637 0.82850 0.82159 0.81573 0.81103 0.80763 0.80556 0.80486
0.590  0.91009 0.90703 0.90217 0.89577 0.88806 0.87944 0.87018 0.86067 0.85114 0.84187 0.83312 0.82518 0.81814 0.81216 0.80740 0.80394 0.80183 0.80110
0.595  0.90812 0.90501 0.90007 0.89349 0.88572 0.87689 0.86756 0.85781 0.84813 0.83877 0.82989 0.82176 0.81462 0.80857 0.80370 0.80019 0.79805 0.79733
0.600  0.90611 0.90296 0.89794 0.89126 0.88329 0.87440 0.86482 0.85500 0.84516 0.83559 0.82655 0.81835 0.81108 0.80489 0.79999 0.79641 0.79423 0.79347
0.605  0.90406 0.90086 0.89570 0.88899 0.88090 0.87176 0.86213 0.85206 0.84206 0.83241 0.82323 0.81483 0.80746 0.80121 0.79619 0.79256 0.79035 0.78961
0.610  0.90197 0.89872 0.89349 0.88659 0.87836 0.86918 0.85930 0.84917 0.83901 0.82913 0.81980 0.81133 0.80382 0.79744 0.79237 0.78868 0.78642 0.78564
0.615  0.89982 0.89651 0.89124 0.88423 0.87588 0.86655 0.85653 0.84613 0.83582 0.82584 0.81639 0.80772 0.80011 0.79366 0.78848 0.78473 0.78245 0.78167
0.620  0.89766 0.89429 0.88893 0.88184 0.87335 0.86379 0.85360 0.84315 0.83267 0.82248 0.81286 0.80411 0.79633 0.78979 0.78455 0.78074 0.77841 0.77761
0.625  0.89545 0.89204 0.88654 0.87931 0.87070 0.86108 0.85074 0.84002 0.82938 0.81904 0.80935 0.80040 0.79255 0.78590 0.78056 0.77669 0.77433 0.77353
0.630  0.89320 0.88973 0.88416 0.87683 0.86809 0.85822 0.84772 0.83695 0.82614 0.81564 0.80571 0.79670 0.78867 0.78192 0.77653 0.77258 0.77019 0.76936
0.635  0.89090 0.88733 0.88174 0.87429 0.86533 0.85542 0.84476 0.83372 0.82276 0.81209 0.80210 0.79289 0.78480 0.77790 0.77242 0.76843 0.76601 0.76518
0.640  0.88856 0.88495 0.87919 0.87163 0.86263 0.85246 0.84165 0.83055 0.81942 0.80859 0.79837 0.78908 0.78081 0.77385 0.76828 0.76422 0.76176 0.76089
0.645  0.88617 0.88251 0.87668 0.86901 0.85977 0.84957 0.83859 0.82722 0.81593 0.80495 0.79465 0.78516 0.77682 0.76971 0.76407 0.75996 0.75746 0.75660
0.650  0.88373 0.88002 0.87411 0.86624 0.85697 0.84651 0.83537 0.82395 0.81239 0.80134 0.79081 0.78118 0.77273 0.76556 0.75980 0.75563 0.75310 0.75224
0.655  0.88124 0.87748 0.87142 0.86352 0.85401 0.84351 0.83222 0.82051 0.80889 0.79759 0.78691 0.77722 0.76857 0.76131 0.75550 0.75124 0.74867 0.74778
0.660  0.87868 0.87484 0.86875 0.86074 0.85111 0.84034 0.82889 0.81711 0.80524 0.79378 0.78304 0.77312 0.76442 0.75699 0.75111 0.74682 0.74420 0.74331
0.665  0.87609 0.87220 0.86603 0.85782 0.84814 0.83724 0.82562 0.81359 0.80164 0.79001 0.77902 0.76904 0.76015 0.75267 0.74666 0.74231 0.73966 0.73878
0.670  0.87344 0.86951 0.86318 0.85494 0.84503 0.83397 0.82219 0.80998 0.79787 0.78608 0.77495 0.76484 0.75582 0.74824 0.74218 0.73774 0.73506 0.73414
0.675  0.87075 0.86676 0.86035 0.85190 0.84196 0.83075 0.81869 0.80644 0.79404 0.78218 0.77090 0.76056 0.75149 0.74375 0.73761 0.73313 0.73041 0.72948
0.680  0.86799 0.86389 0.85746 0.84891 0.83872 0.82736 0.81526 0.80272 0.79027 0.77815 0.76671 0.75630 0.74704 0.73924 0.73297 0.72844 0.72568 0.72471
0.685  0.86517 0.86103 0.85443 0.84575 0.83553 0.82399 0.81164 0.79893 0.78632 0.77404 0.76244 0.75191 0.74252 0.73462 0.72831 0.72368 0.72089 0.71993
0.690  0.86230 0.85811 0.85143 0.84264 0.83218 0.82051 0.80808 0.79521 0.78234 0.76994 0.75822 0.74745 0.73800 0.72994 0.72354 0.71888 0.71604 0.71507
0.695  0.85934 0.85512 0.84833 0.83935 0.82875 0.81692 0.80434 0.79129 0.77834 0.76574 0.75383 0.74292 0.73336 0.72523 0.71871 0.71399 0.71112 0.71015
0.700  0.85632 0.85200 0.84513 0.83611 0.82538 0.81341 0.80052 0.78731 0.77420 0.76143 0.74937 0.73841 0.72864 0.72042 0.71381 0.70903 0.70612 0.70511
0.705  0.85325 0.84888 0.84194 0.83280 0.82181 0.80969 0.79678 0.78340 0.76998 0.75706 0.74494 0.73375 0.72385 0.71553 0.70888 0.70400 0.70106 0.70005
0.710  0.85011 0.84569 0.83857 0.82932 0.81831 0.80602 0.79283 0.77928 0.76582 0.75272 0.74035 0.72902 0.71907 0.71058 0.70384 0.69893 0.69593 0.69492
0.715  0.84690 0.84236 0.83523 0.82587 0.81460 0.80218 0.78880 0.77509 0.76147 0.74821 0.73568 0.72421 0.71414 0.70558 0.69873 0.69376 0.69073 0.68971
0.720  0.84361 0.83903 0.83180 0.82224 0.81096 0.79824 0.78484 0.77096 0.75704 0.74362 0.73094 0.71942 0.70914 0.70049 0.69354 0.68851 0.68545 0.68438
0.725  0.84024 0.83562 0.82823 0.81861 0.80710 0.79437 0.78067 0.76662 0.75253 0.73896 0.72612 0.71447 0.70406 0.69532 0.68831 0.68319 0.68009 0.67902
0.730  0.83677 0.83212 0.82467 0.81485 0.80316 0.79028 0.77641 0.76220 0.74808 0.73431 0.72134 0.70943 0.69891 0.69006 0.68298 0.67779 0.67465 0.67358
0.735  0.83324 0.82848 0.82091 0.81097 0.79928 0.78610 0.77208 0.75770 0.74342 0.72951 0.71637 0.70433 0.69375 0.68472 0.67756 0.67233 0.66914 0.66806
0.740  0.82963 0.82483 0.81718 0.80713 0.79518 0.78199 0.76781 0.75326 0.73867 0.72461 0.71131 0.69913 0.68844 0.67930 0.67206 0.66677 0.66355 0.66246
0.745  0.82593 0.82108 0.81325 0.80308 0.79112 0.77765 0.76331 0.74860 0.73384 0.71962 0.70617 0.69386 0.68304 0.67380 0.66648 0.66113 0.65788 0.65678
0.750  0.82214 0.81717 0.80934 0.79907 0.78685 0.77322 0.75871 0.74384 0.72892 0.71454 0.70095 0.68849 0.67756 0.66822 0.66081 0.65540 0.65211 0.65096
0.755  0.81825 0.81324 0.80523 0.79483 0.78247 0.76869 0.75402 0.73899 0.72391 0.70938 0.69563 0.68313 0.67199 0.66258 0.65505 0.64959 0.64626 0.64510
0.760  0.81422 0.80920 0.80112 0.79062 0.77813 0.76422 0.74940 0.73405 0.71895 0.70412 0.69023 0.67760 0.66633 0.65683 0.64920 0.64368 0.64031 0.63915
0.765  0.81013 0.80499 0.79680 0.78619 0.77357 0.75950 0.74452 0.72901 0.71376 0.69877 0.68473 0.67197 0.66057 0.65098 0.64327 0.63768 0.63428 0.63310
0.770  0.80593 0.80075 0.79249 0.78164 0.76889 0.75467 0.73954 0.72401 0.70846 0.69332 0.67913 0.66624 0.65472 0.64502 0.63723 0.63159 0.62815 0.62696
0.775  0.80162 0.79631 0.78795 0.77712 0.76409 0.74973 0.73445 0.71878 0.70306 0.68776 0.67344 0.66041 0.64877 0.63892 0.63110 0.62540 0.62192 0.62071
0.780  0.79719 0.79184 0.78341 0.77235 0.75935 0.74468 0.72926 0.71343 0.69756 0.68210 0.66764 0.65447 0.64273 0.63277 0.62487 0.61911 0.61559 0.61437
0.785  0.79259 0.78725 0.77863 0.76745 0.75432 0.73968 0.72394 0.70797 0.69194 0.67634 0.66173 0.64833 0.63657 0.62652 0.61854 0.61271 0.60915 0.60792
0.790  0.78791 0.78244 0.77385 0.76258 0.74918 0.73440 0.71851 0.70239 0.68621 0.67046 0.65571 0.64219 0.63031 0.62015 0.61210 0.60618 0.60261 0.60141
0.795  0.78309 0.77759 0.76881 0.75743 0.74390 0.72899 0.71295 0.69669 0.68036 0.66447 0.64958 0.63593 0.62393 0.61368 0.60554 0.59957 0.59596 0.59474
0.800  0.77814 0.77257 0.76376 0.75214 0.73849 0.72345 0.70727 0.69086 0.67439 0.65835 0.64333 0.62955 0.61736 0.60710 0.59883 0.59285 0.58920 0.58796
0.805  0.77303 0.76736 0.75844 0.74685 0.73310 0.71777 0.70145 0.68490 0.66827 0.65211 0.63696 0.62306 0.61075 0.60039 0.59204 0.58600 0.58232 0.58106
0.810  0.76772 0.76207 0.75296 0.74128 0.72741 0.71195 0.69549 0.67872 0.66189 0.64574 0.63045 0.61643 0.60402 0.59349 0.58514 0.57904 0.57531 0.57403
0.815  0.76230 0.75652 0.74745 0.73554 0.72156 0.70597 0.68939 0.67239 0.65552 0.63923 0.62369 0.60957 0.59716 0.58654 0.57811 0.57192 0.56818 0.56688
0.820  0.75670 0.75090 0.74165 0.72964 0.71555 0.69984 0.68313 0.66601 0.64900 0.63244 0.61692 0.60268 0.59007 0.57945 0.57090 0.56470 0.56093 0.55964
0.825  0.75092 0.74500 0.73578 0.72356 0.70936 0.69354 0.67671 0.65947 0.64233 0.62564 0.61000 0.59565 0.58293 0.57215 0.56360 0.55735 0.55352 0.55222
0.830  0.74491 0.73901 0.72963 0.71746 0.70300 0.68707 0.67013 0.65276 0.63533 0.61869 0.60279 0.58835 0.57565 0.56479 0.55615 0.54982 0.54599 0.54466
0.835  0.73874 0.73272 0.72326 0.71101 0.69645 0.68042 0.66337 0.64588 0.62834 0.61142 0.59557 0.58102 0.56813 0.55727 0.54852 0.54218 0.53832 0.53699
0.840  0.73235 0.72632 0.71669 0.70436 0.68971 0.67358 0.65631 0.63864 0.62117 0.60414 0.58817 0.57341 0.56054 0.54953 0.54078 0.53435 0.53047 0.52913
0.845  0.72574 0.71959 0.71003 0.69748 0.68275 0.66652 0.64908 0.63139 0.61364 0.59666 0.58048 0.56575 0.55269 0.54162 0.53283 0.52641 0.52249 0.52115
0.850  0.71884 0.71273 0.70301 0.69039 0.67558 0.65908 0.64173 0.62394 0.60609 0.58888 0.57273 0.55779 0.54476 0.53362 0.52471 0.51826 0.51432 0.51296
0.855  0.71174 0.70552 0.69573 0.68305 0.66817 0.65159 0.63416 0.61610 0.59833 0.58087 0.56466 0.54977 0.53657 0.52537 0.51647 0.50993 0.50598 0.50463
0.860  0.70436 0.69813 0.68827 0.67545 0.66051 0.64386 0.62616 0.60822 0.59020 0.57282 0.55638 0.54143 0.52817 0.51700 0.50799 0.50146 0.49748 0.49613
0.865  0.69668 0.69036 0.68051 0.66758 0.65258 0.63587 0.61811 0.59990 0.58183 0.56439 0.54803 0.53288 0.51958 0.50837 0.49932 0.49277 0.48877 0.48738
0.870  0.68866 0.68238 0.67239 0.65942 0.64419 0.62742 0.60960 0.59153 0.57339 0.55589 0.53932 0.52425 0.51088 0.49953 0.49045 0.48387 0.47986 0.47848
0.875  0.68035 0.67398 0.66395 0.65095 0.63568 0.61888 0.60101 0.58270 0.56452 0.54698 0.53036 0.51525 0.50185 0.49047 0.48136 0.47476 0.47074 0.46936
0.880  0.67168 0.66523 0.65517 0.64214 0.62685 0.60982 0.59192 0.57358 0.55537 0.53780 0.52115 0.50602 0.49258 0.48117 0.47209 0.46543 0.46140 0.46002
0.885  0.66258 0.65619 0.64601 0.63297 0.61767 0.60063 0.58272 0.56435 0.54609 0.52834 0.51168 0.49652 0.48306 0.47164 0.46249 0.45586 0.45182 0.45044
0.890  0.65311 0.64664 0.63646 0.62341 0.60792 0.59088 0.57296 0.55460 0.53636 0.51858 0.50191 0.48674 0.47328 0.46184 0.45268 0.44605 0.44199 0.44061
0.895  0.64319 0.63674 0.62647 0.61343 0.59797 0.58094 0.56284 0.54449 0.52626 0.50850 0.49184 0.47667 0.46310 0.45177 0.44260 0.43596 0.43189 0.43051
0.900  0.63273 0.62628 0.61601 0.60283 0.58738 0.57038 0.55249 0.53400 0.51581 0.49807 0.48143 0.46616 0.45273 0.44131 0.43224 0.42555 0.42151 0.42012
0.905  0.62179 0.61529 0.60504 0.59191 0.57651 0.55936 0.54156 0.52310 0.50477 0.48727 0.47067 0.45543 0.44202 0.43062 0.42149 0.41487 0.41083 0.40942
0.910  0.61026 0.60372 0.59351 0.58044 0.56493 0.54806 0.53012 0.51174 0.49349 0.47588 0.45937 0.44433 0.43086 0.41951 0.41048 0.40383 0.39981 0.39844
0.915  0.59805 0.59162 0.58137 0.56821 0.55297 0.53600 0.51817 0.49990 0.48175 0.46424 0.44781 0.43270 0.41942 0.40811 0.39905 0.39247 0.38844 0.38705
0.920  0.58518 0.57873 0.56855 0.55550 0.54020 0.52335 0.50564 0.48732 0.46948 0.45193 0.43563 0.42064 0.40745 0.39622 0.38722 0.38069 0.37670 0.37533
0.925  0.57147 0.56506 0.55498 0.54190 0.52673 0.51004 0.49231 0.47434 0.45650 0.43927 0.42295 0.40809 0.39502 0.38389 0.37496 0.36849 0.36453 0.36319
0.930  0.55694 0.55054 0.54058 0.52766 0.51249 0.49600 0.47847 0.46070 0.44287 0.42585 0.40971 0.39502 0.38209 0.37108 0.36224 0.35583 0.35190 0.35053
0.935  0.54143 0.53506 0.52524 0.51235 0.49739 0.48113 0.46383 0.44614 0.42856 0.41178 0.39586 0.38137 0.36861 0.35773 0.34900 0.34266 0.33876 0.33742
0.940  0.52476 0.51858 0.50871 0.49618 0.48131 0.46514 0.44816 0.43075 0.41347 0.39697 0.38132 0.36706 0.35439 0.34370 0.33518 0.32889 0.32508 0.32374
0.945  0.50688 0.50077 0.49111 0.47870 0.46413 0.44830 0.43147 0.41443 0.39751 0.38134 0.36600 0.35201 0.33959 0.32909 0.32066 0.31450 0.31076 0.30948
0.950  0.48751 0.48153 0.47212 0.45989 0.44568 0.43006 0.41365 0.39704 0.38053 0.36460 0.34965 0.33601 0.32388 0.31364 0.30541 0.29942 0.29573 0.29447
0.955  0.46650 0.46065 0.45141 0.43953 0.42576 0.41061 0.39452 0.37841 0.36222 0.34677 0.33227 0.31904 0.30726 0.29732 0.28931 0.28345 0.27990 0.27868
0.960  0.44346 0.43782 0.42892 0.41736 0.40394 0.38935 0.37384 0.35814 0.34273 0.32768 0.31370 0.30094 0.28958 0.27989 0.27218 0.26658 0.26314 0.26195
0.965  0.41810 0.41266 0.40407 0.39302 0.38021 0.36612 0.35132 0.33615 0.32144 0.30706 0.29370 0.28139 0.27053 0.26135 0.25396 0.24854 0.24524 0.24411
0.970  0.38981 0.38467 0.37647 0.36604 0.35381 0.34034 0.32637 0.31206 0.29801 0.28445 0.27185 0.26022 0.24996 0.24127 0.23427 0.22914 0.22601 0.22493
0.975  0.35795 0.35313 0.34553 0.33562 0.32425 0.31175 0.29862 0.28533 0.27227 0.25954 0.24783 0.23701 0.22745 0.21930 0.21279 0.20801 0.20510 0.20408
0.980  0.32138 0.31694 0.31002 0.30104 0.29060 0.27913 0.26722 0.25502 0.24305 0.23163 0.22088 0.21107 0.20240 0.19498 0.18905 0.18470 0.18205 0.18113
0.985  0.27842 0.27454 0.26842 0.26047 0.25124 0.24121 0.23068 0.22003 0.20957 0.19947 0.19008 0.18141 0.17383 0.16733 0.16214 0.15835 0.15601 0.15519
0.990  0.22597 0.22277 0.21772 0.21115 0.20361 0.19523 0.18664 0.17785 0.16933 0.16109 0.15334 0.14626 0.14007 0.13475 0.13049 0.12737 0.12545 0.12475
0.995  0.15649 0.15423 0.15072 0.14611 0.14084 0.13504 0.12895 0.12288 0.11693 0.11117 0.10582 0.10093 0.09664 0.09296 0.08998 0.08780 0.08648 0.08599
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e070.dat <==
# alpha = -0.30 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994
0.015  0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99991 0.99991 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987
0.020  0.99991 0.99990 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99983 0.99982 0.99981 0.99980 0.99979 0.99979 0.99978 0.99978 0.99977 0.99977
0.025  0.99985 0.99985 0.99984 0.99983 0.99981 0.99980 0.99978 0.99976 0.99974 0.99972 0.99971 0.99969 0.99968 0.99967 0.99966 0.99965 0.99965 0.99964
0.030  0.99979 0.99978 0.99977 0.99975 0.99973 0.99971 0.99968 0.99965 0.99963 0.99960 0.99958 0.99956 0.99954 0.99952 0.99951 0.99950 0.99949 0.99949
0.035  0.99971 0.99970 0.99968 0.99966 0.99963 0.99960 0.99957 0.99953 0.99949 0.99946 0.99942 0.99939 0.99937 0.99934 0.99933 0.99931 0.99931 0.99930
0.040  0.99962 0.99961 0.99959 0.99956 0.99952 0.99948 0.99943 0.99938 0.99934 0.99929 0.99925 0.99921 0.99917 0.99914 0.99912 0.99910 0.99909 0.99909
0.045  0.99952 0.99951 0.99948 0.99944 0.99939 0.99934 0.99928 0.99922 0.99916 0.99910 0.99905 0.99900 0.99895 0.99892 0.99889 0.99886 0.99885 0.99884
0.050  0.99941 0.99939 0.99935 0.99931 0.99925 0.99918 0.99911 0.99904 0.99896 0.99889 0.99883 0.99876 0.99871 0.99866 0.99862 0.99860 0.99858 0.99857
0.055  0.99929 0.99926 0.99922 0.99916 0.99909 0.99901 0.99893 0.99884 0.99875 0.99866 0.99858 0.99850 0.99844 0.99838 0.99834 0.99830 0.99828 0.99827
0.060  0.99915 0.99912 0.99907 0.99900 0.99892 0.99882 0.99872 0.99862 0.99851 0.99841 0.99831 0.99822 0.99814 0.99807 0.99802 0.99798 0.99796 0.99794
0.065  0.99901 0.99897 0.99891 0.99883 0.99873 0.99862 0.99850 0.99837 0.99825 0.99813 0.99801 0.99791 0.99782 0.99774 0.99768 0.99763 0.99760 0.99759
0.070  0.99885 0.99880 0.99873 0.99864 0.99853 0.99840 0.99826 0.99811 0.99797 0.99783 0.99770 0.99757 0.99747 0.99738 0.99730 0.99725 0.99722 0.99720
0.075  0.99868 0.99863 0.99855 0.99844 0.99831 0.99816 0.99800 0.99783 0.99767 0.99751 0.99735 0.99722 0.99709 0.99699 0.99690 0.99684 0.99681 0.99678
0.080  0.99849 0.99844 0.99834 0.99822 0.99807 0.99790 0.99772 0.99754 0.99735 0.99716 0.99699 0.99683 0.99669 0.99657 0.99648 0.99641 0.99636 0.99634
0.085  0.99830 0.99823 0.99813 0.99799 0.99782 0.99763 0.99743 0.99722 0.99700 0.99680 0.99660 0.99642 0.99626 0.99613 0.99602 0.99594 0.99590 0.99587
0.090  0.99809 0.99802 0.99790 0.99775 0.99756 0.99735 0.99712 0.99688 0.99664 0.99641 0.99619 0.99599 0.99581 0.99566 0.99554 0.99545 0.99540 0.99537
0.095  0.99787 0.99779 0.99766 0.99749 0.99728 0.99704 0.99679 0.99652 0.99626 0.99600 0.99575 0.99553 0.99533 0.99516 0.99503 0.99493 0.99487 0.99484
0.100  0.99764 0.99755 0.99741 0.99722 0.99698 0.99672 0.99644 0.99614 0.99585 0.99556 0.99529 0.99504 0.99482 0.99464 0.99449 0.99438 0.99431 0.99428
0.105  0.99740 0.99730 0.99714 0.99693 0.99667 0.99638 0.99607 0.99575 0.99542 0.99511 0.99481 0.99453 0.99429 0.99409 0.99392 0.99380 0.99373 0.99369
0.110  0.99714 0.99703 0.99686 0.99663 0.99635 0.99603 0.99569 0.99533 0.99498 0.99463 0.99430 0.99400 0.99373 0.99351 0.99333 0.99320 0.99312 0.99307
0.115  0.99687 0.99676 0.99657 0.99631 0.99601 0.99566 0.99528 0.99490 0.99451 0.99413 0.99377 0.99344 0.99315 0.99290 0.99271 0.99256 0.99248 0.99243
0.120  0.99659 0.99646 0.99626 0.99598 0.99565 0.99527 0.99486 0.99444 0.99402 0.99360 0.99321 0.99285 0.99254 0.99227 0.99206 0.99190 0.99181 0.99175
0.125  0.99630 0.99616 0.99594 0.99564 0.99528 0.99486 0.99442 0.99396 0.99350 0.99305 0.99263 0.99224 0.99190 0.99161 0.99138 0.99121 0.99111 0.99108
0.130  0.99600 0.99585 0.99560 0.99528 0.99489 0.99444 0.99397 0.99347 0.99297 0.99249 0.99203 0.99161 0.99123 0.99092 0.99067 0.99049 0.99038 0.99034
0.135  0.99568 0.99552 0.99526 0.99490 0.99448 0.99400 0.99349 0.99295 0.99242 0.99189 0.99140 0.99095 0.99055 0.99021 0.98994 0.98974 0.98962 0.98958
0.140  0.99535 0.99517 0.99489 0.99452 0.99406 0.99355 0.99300 0.99242 0.99184 0.99128 0.99075 0.99026 0.98983 0.98947 0.98917 0.98896 0.98883 0.98879
0.145  0.99501 0.99482 0.99452 0.99411 0.99363 0.99307 0.99248 0.99186 0.99124 0.99064 0.99007 0.98955 0.98909 0.98870 0.98838 0.98816 0.98802 0.98797
0.150  0.99465 0.99445 0.99413 0.99370 0.99318 0.99258 0.99195 0.99129 0.99063 0.98998 0.98937 0.98881 0.98832 0.98790 0.98756 0.98732 0.98717 0.98712
0.155  0.99429 0.99407 0.99373 0.99326 0.99271 0.99208 0.99140 0.99069 0.98998 0.98929 0.98864 0.98805 0.98752 0.98707 0.98672 0.98646 0.98630 0.98624
0.160  0.99391 0.99368 0.99331 0.99282 0.99223 0.99155 0.99083 0.99007 0.98932 0.98859 0.98789 0.98726 0.98670 0.98622 0.98584 0.98556 0.98540 0.98533
0.165  0.99351 0.99327 0.99288 0.99236 0.99173 0.99101 0.99024 0.98944 0.98864 0.98786 0.98712 0.98644 0.98585 0.98534 0.98494 0.98464 0.98446 0.98439
0.170  0.99311 0.99285 0.99244 0.99188 0.99121 0.99045 0.98963 0.98878 0.98793 0.98710 0.98632 0.98560 0.98497 0.98443 0.98400 0.98369 0.98350 0.98342
0.175  0.99269 0.99241 0.99198 0.99139 0.99068 0.98987 0.98901 0.98811 0.98720 0.98632 0.98550 0.98473 0.98406 0.98349 0.98304 0.98271 0.98251 0.98242
0.180  0.99226 0.99197 0.99150 0.99088 0.99013 0.98928 0.98836 0.98741 0.98645 0.98552 0.98465 0.98384 0.98313 0.98253 0.98205 0.98170 0.98149 0.98139
0.185  0.99181 0.99151 0.99102 0.99036 0.98956 0.98867 0.98770 0.98669 0.98568 0.98470 0.98377 0.98292 0.98217 0.98154 0.98103 0.98066 0.98044 0.98037
0.190  0.99135 0.99103 0.99051 0.98982 0.98898 0.98804 0.98701 0.98595 0.98489 0.98385 0.98288 0.98198 0.98119 0.98052 0.97998 0.97959 0.97935 0.97928
0.195  0.99088 0.99054 0.99000 0.98927 0.98839 0.98739 0.98631 0.98519 0.98407 0.98298 0.98195 0.98101 0.98017 0.97947 0.97891 0.97849 0.97824 0.97816
0.200  0.99040 0.99004 0.98947 0.98870 0.98777 0.98672 0.98559 0.98441 0.98324 0.98209 0.98101 0.98001 0.97913 0.97839 0.97780 0.97737 0.97710 0.97701
0.205  0.98990 0.98953 0.98892 0.98812 0.98714 0.98603 0.98485 0.98361 0.98238 0.98117 0.98003 0.97899 0.97807 0.97729 0.97666 0.97621 0.97593 0.97583
0.210  0.98939 0.98900 0.98836 0.98752 0.98650 0.98533 0.98409 0.98279 0.98150 0.98023 0.97903 0.97794 0.97697 0.97615 0.97550 0.97502 0.97473 0.97463
0.215  0.98887 0.98845 0.98779 0.98690 0.98583 0.98461 0.98331 0.98195 0.98059 0.97926 0.97801 0.97686 0.97585 0.97499 0.97430 0.97381 0.97350 0.97339
0.220  0.98833 0.98789 0.98720 0.98627 0.98515 0.98388 0.98250 0.98108 0.97966 0.97827 0.97696 0.97576 0.97470 0.97380 0.97308 0.97256 0.97224 0.97212
0.225  0.98778 0.98732 0.98660 0.98562 0.98445 0.98312 0.98168 0.98020 0.97871 0.97726 0.97588 0.97463 0.97352 0.97258 0.97183 0.97128 0.97095 0.97082
0.230  0.98721 0.98674 0.98598 0.98496 0.98373 0.98234 0.98085 0.97930 0.97773 0.97622 0.97478 0.97348 0.97232 0.97133 0.97055 0.96998 0.96963 0.96952
0.235  0.98663 0.98614 0.98534 0.98428 0.98300 0.98155 0.97999 0.97837 0.97674 0.97516 0.97366 0.97229 0.97108 0.97005 0.96924 0.96864 0.96828 0.96816
0.240  0.98603 0.98552 0.98469 0.98358 0.98225 0.98074 0.97911 0.97741 0.97572 0.97407 0.97251 0.97108 0.96982 0.96875 0.96790 0.96727 0.96689 0.96676
0.245  0.98543 0.98489 0.98403 0.98287 0.98148 0.97990 0.97821 0.97644 0.97468 0.97295 0.97133 0.96984 0.96853 0.96741 0.96652 0.96587 0.96548 0.96534
0.250  0.98480 0.98425 0.98335 0.98215 0.98070 0.97905 0.97729 0.97545 0.97361 0.97182 0.97013 0.96858 0.96721 0.96605 0.96512 0.96445 0.96404 0.96389
0.255  0.98417 0.98359 0.98265 0.98140 0.97989 0.97818 0.97635 0.97444 0.97252 0.97066 0.96890 0.96728 0.96586 0.96466 0.96369 0.96299 0.96256 0.96240
0.260  0.98351 0.98291 0.98194 0.98064 0.97907 0.97729 0.97538 0.97340 0.97141 0.96947 0.96764 0.96597 0.96449 0.96323 0.96223 0.96150 0.96105 0.96089
0.265  0.98285 0.98222 0.98121 0.97986 0.97824 0.97639 0.97440 0.97234 0.97027 0.96826 0.96636 0.96462 0.96308 0.96178 0.96074 0.95998 0.95952 0.95934
0.270  0.98217 0.98151 0.98046 0.97906 0.97738 0.97546 0.97340 0.97126 0.96911 0.96703 0.96505 0.96325 0.96165 0.96029 0.95922 0.95843 0.95795 0.95779
0.275  0.98147 0.98079 0.97970 0.97825 0.97649 0.97452 0.97238 0.97015 0.96793 0.96576 0.96372 0.96185 0.96018 0.95878 0.95766 0.95684 0.95635 0.95618
0.280  0.98076 0.98006 0.97893 0.97742 0.97560 0.97355 0.97133 0.96903 0.96672 0.96447 0.96236 0.96041 0.95869 0.95724 0.95608 0.95523 0.95472 0.95454
0.285  0.98003 0.97930 0.97814 0.97657 0.97469 0.97256 0.97027 0.96788 0.96549 0.96316 0.96097 0.95895 0.95717 0.95567 0.95446 0.95359 0.95305 0.95286
0.290  0.97929 0.97854 0.97733 0.97571 0.97376 0.97155 0.96918 0.96671 0.96423 0.96182 0.95955 0.95747 0.95563 0.95406 0.95282 0.95191 0.95136 0.95116
0.295  0.97853 0.97775 0.97650 0.97483 0.97281 0.97053 0.96806 0.96552 0.96295 0.96046 0.95810 0.95595 0.95405 0.95243 0.95114 0.95020 0.94963 0.94942
0.300  0.97776 0.97695 0.97566 0.97393 0.97185 0.96948 0.96693 0.96430 0.96165 0.95907 0.95663 0.95441 0.95244 0.95076 0.94943 0.94846 0.94787 0.94768
0.305  0.97697 0.97614 0.97480 0.97301 0.97086 0.96842 0.96578 0.96305 0.96032 0.95765 0.95514 0.95284 0.95080 0.94907 0.94769 0.94669 0.94608 0.94587
0.310  0.97616 0.97531 0.97393 0.97208 0.96985 0.96733 0.96461 0.96178 0.95897 0.95621 0.95361 0.95123 0.94913 0.94735 0.94592 0.94489 0.94426 0.94404
0.315  0.97534 0.97446 0.97303 0.97111 0.96881 0.96621 0.96341 0.96050 0.95759 0.95474 0.95206 0.94960 0.94743 0.94559 0.94412 0.94305 0.94240 0.94217
0.320  0.97451 0.97359 0.97211 0.97014 0.96777 0.96508 0.96220 0.95919 0.95617 0.95325 0.95048 0.94794 0.94570 0.94380 0.94229 0.94119 0.94051 0.94027
0.325  0.97365 0.97271 0.97118 0.96915 0.96671 0.96393 0.96094 0.95786 0.95475 0.95173 0.94887 0.94626 0.94395 0.94198 0.94042 0.93928 0.93859 0.93833
0.330  0.97278 0.97181 0.97024 0.96814 0.96562 0.96276 0.95968 0.95650 0.95329 0.95018 0.94723 0.94454 0.94215 0.94014 0.93852 0.93735 0.93664 0.93640
0.335  0.97189 0.97089 0.96927 0.96712 0.96452 0.96157 0.95840 0.95510 0.95181 0.94859 0.94557 0.94279 0.94033 0.93825 0.93659 0.93538 0.93465 0.93440
0.340  0.97099 0.96996 0.96829 0.96607 0.96339 0.96036 0.95709 0.95370 0.95031 0.94699 0.94388 0.94101 0.93848 0.93634 0.93463 0.93338 0.93263 0.93236
0.345  0.97007 0.96900 0.96729 0.96500 0.96223 0.95911 0.95576 0.95227 0.94876 0.94537 0.94215 0.93921 0.93660 0.93439 0.93264 0.93135 0.93057 0.93029
0.350  0.96913 0.96803 0.96627 0.96390 0.96106 0.95785 0.95438 0.95081 0.94720 0.94371 0.94039 0.93737 0.93469 0.93242 0.93061 0.92929 0.92848 0.92819
0.355  0.96817 0.96704 0.96523 0.96280 0.95988 0.95657 0.95301 0.94933 0.94562 0.94202 0.93862 0.93550 0.93274 0.93041 0.92855 0.92719 0.92636 0.92608
0.360  0.96720 0.96603 0.96417 0.96167 0.95867 0.95528 0.95161 0.94781 0.94401 0.94030 0.93681 0.93360 0.93077 0.92837 0.92645 0.92505 0.92421 0.92391
0.365  0.96621 0.96501 0.96308 0.96053 0.95744 0.95395 0.95019 0.94628 0.94238 0.93856 0.93497 0.93167 0.92876 0.92629 0.92432 0.92289 0.92202 0.92171
0.370  0.96519 0.96397 0.96199 0.95937 0.95619 0.95260 0.94874 0.94472 0.94069 0.93679 0.93309 0.92971 0.92672 0.92418 0.92216 0.92069 0.91979 0.91947
0.375  0.96416 0.96290 0.96087 0.95818 0.95490 0.95121 0.94724 0.94314 0.93900 0.93500 0.93119 0.92772 0.92464 0.92204 0.91997 0.91845 0.91753 0.91723
0.380  0.96312 0.96182 0.95974 0.95697 0.95361 0.94982 0.94575 0.94152 0.93729 0.93315 0.92927 0.92570 0.92254 0.91987 0.91774 0.91618 0.91524 0.91492
0.385  0.96205 0.96072 0.95858 0.95572 0.95229 0.94841 0.94422 0.93988 0.93554 0.93130 0.92731 0.92364 0.92041 0.91767 0.91547 0.91388 0.91291 0.91257
0.390  0.96096 0.95960 0.95741 0.95447 0.95095 0.94697 0.94268 0.93822 0.93375 0.92942 0.92531 0.92156 0.91824 0.91542 0.91318 0.91154 0.91055 0.91019
0.395  0.95986 0.95846 0.95621 0.95320 0.94959 0.94548 0.94110 0.93654 0.93195 0.92751 0.92329 0.91945 0.91603 0.91315 0.91084 0.90917 0.90814 0.90781
0.400  0.95873 0.95729 0.95499 0.95191 0.94818 0.94400 0.93948 0.93482 0.93012 0.92554 0.92124 0.91730 0.91379 0.91084 0.90848 0.90675 0.90571 0.90536
0.405  0.95758 0.95610 0.95373 0.95060 0.94678 0.94249 0.93786 0.93306 0.92827 0.92357 0.91916 0.91510 0.91153 0.90850 0.90607 0.90431 0.90324 0.90287
0.410  0.95642 0.95490 0.95247 0.94925 0.94535 0.94095 0.93621 0.93129 0.92635 0.92157 0.91703 0.91289 0.90923 0.90611 0.90364 0.90183 0.90073 0.90034
0.415  0.95523 0.95368 0.95119 0.94787 0.94389 0.93939 0.93453 0.92950 0.92444 0.91954 0.91489 0.91065 0.90688 0.90370 0.90117 0.89931 0.89819 0.89781
0.420  0.95401 0.95243 0.94989 0.94649 0.94242 0.93777 0.93280 0.92767 0.92250 0.91745 0.91272 0.90837 0.90451 0.90126 0.89866 0.89676 0.89561 0.89522
0.425  0.95278 0.95117 0.94856 0.94509 0.94088 0.93616 0.93107 0.92579 0.92052 0.91536 0.91051 0.90604 0.90211 0.89878 0.89611 0.89417 0.89299 0.89258
0.430  0.95153 0.94988 0.94722 0.94366 0.93936 0.93453 0.92932 0.92391 0.91849 0.91324 0.90825 0.90370 0.89967 0.89625 0.89353 0.89154 0.89034 0.88991
0.435  0.95026 0.94857 0.94584 0.94220 0.93781 0.93287 0.92754 0.92201 0.91646 0.91108 0.90598 0.90132 0.89719 0.89370 0.89091 0.88888 0.88764 0.88723
0.440  0.94897 0.94724 0.94442 0.94070 0.93623 0.93114 0.92569 0.92003 0.91439 0.90887 0.90367 0.89889 0.89468 0.89111 0.88825 0.88618 0.88491 0.88448
0.445  0.94765 0.94588 0.94301 0.93920 0.93459 0.92943 0.92385 0.91807 0.91229 0.90665 0.90133 0.89645 0.89214 0.88848 0.88556 0.88344 0.88215 0.88170
0.450  0.94631 0.94448 0.94157 0.93767 0.93297 0.92769 0.92199 0.91608 0.91014 0.90440 0.89894 0.89397 0.88954 0.88582 0.88284 0.88066 0.87934 0.87887
0.455  0.94494 0.94308 0.94010 0.93612 0.93131 0.92591 0.92006 0.91405 0.90799 0.90208 0.89654 0.89144 0.88693 0.88312 0.88007 0.87785 0.87650 0.87604
0.460  0.94356 0.94165 0.93861 0.93454 0.92963 0.92408 0.91813 0.91196 0.90580 0.89977 0.89410 0.88888 0.88428 0.88037 0.87726 0.87499 0.87362 0.87314
0.465  0.94215 0.94020 0.93709 0.93291 0.92792 0.92225 0.91618 0.90987 0.90354 0.89742 0.89160 0.88629 0.88159 0.87760 0.87442 0.87210 0.87069 0.87020
0.470  0.94071 0.93873 0.93552 0.93128 0.92615 0.92040 0.91420 0.90776 0.90130 0.89500 0.88909 0.88367 0.87885 0.87479 0.87154 0.86917 0.86773 0.86725
0.475  0.93925 0.93722 0.93395 0.92963 0.92439 0.91851 0.91214 0.90556 0.89901 0.89259 0.88654 0.88099 0.87609 0.87194 0.86861 0.86620 0.86473 0.86422
0.480  0.93776 0.93570 0.93236 0.92794 0.92260 0.91656 0.91010 0.90339 0.89665 0.89014 0.88394 0.87829 0.87329 0.86904 0.86566 0.86319 0.86169 0.86116
0.485  0.93625 0.93414 0.93074 0.92619 0.92077 0.91462 0.90802 0.90118 0.89430 0.88761 0.88133 0.87556 0.87044 0.86611 0.86266 0.86014 0.85861 0.85809
0.490  0.93471 0.93254 0.92909 0.92446 0.91889 0.91265 0.90587 0.89889 0.89192 0.88509 0.87867 0.87276 0.86756 0.86314 0.85961 0.85705 0.85549 0.85495
0.495  0.93315 0.93094 0.92739 0.92269 0.91702 0.91060 0.90374 0.89661 0.88946 0.88254 0.87596 0.86996 0.86463 0.86013 0.85654 0.85392 0.85232 0.85176
0.500  0.93155 0.92930 0.92568 0.92090 0.91511 0.90857 0.90157 0.89430 0.88701 0.87990 0.87323 0.86710 0.86167 0.85709 0.85341 0.85074 0.84912 0.84857
0.505  0.92993 0.92764 0.92395 0.91905 0.91313 0.90651 0.89932 0.89191 0.88452 0.87728 0.87047 0.86420 0.85868 0.85398 0.85025 0.84753 0.84587 0.84530
0.510  0.92828 0.92595 0.92219 0.91718 0.91117 0.90436 0.89709 0.88953 0.88195 0.87462 0.86764 0.86128 0.85563 0.85086 0.84705 0.84427 0.84258 0.84199
0.515  0.92661 0.92423 0.92040 0.91529 0.90917 0.90224 0.89482 0.88712 0.87939 0.87187 0.86480 0.85829 0.85256 0.84770 0.84379 0.84097 0.83925 0.83867
0.520  0.92490 0.92248 0.91854 0.91338 0.90713 0.90008 0.89246 0.88462 0.87680 0.86913 0.86189 0.85529 0.84944 0.84447 0.84051 0.83763 0.83588 0.83527
0.525  0.92317 0.92068 0.91670 0.91138 0.90502 0.89783 0.89013 0.88214 0.87412 0.86635 0.85898 0.85224 0.84626 0.84122 0.83719 0.83424 0.83246 0.83186
0.530  0.92140 0.91887 0.91482 0.90941 0.90293 0.89560 0.88776 0.87962 0.87145 0.86350 0.85602 0.84913 0.84307 0.83792 0.83380 0.83081 0.82900 0.82837
0.535  0.91961 0.91703 0.91290 0.90740 0.90080 0.89334 0.88530 0.87701 0.86869 0.86064 0.85299 0.84601 0.83981 0.83458 0.83039 0.82735 0.82549 0.82484
0.540  0.91778 0.91516 0.91096 0.90535 0.89858 0.89099 0.88286 0.87442 0.86595 0.85770 0.84995 0.84281 0.83653 0.83120 0.82692 0.82382 0.82194 0.82130
0.545  0.91592 0.91325 0.90894 0.90322 0.89639 0.88866 0.88038 0.87177 0.86317 0.85477 0.84684 0.83961 0.83320 0.82776 0.82342 0.82026 0.81834 0.81768
0.550  0.91403 0.91131 0.90693 0.90112 0.89416 0.88629 0.87781 0.86906 0.86029 0.85180 0.84372 0.83636 0.82981 0.82429 0.81988 0.81665 0.81470 0.81404
0.555  0.91211 0.90934 0.90488 0.89897 0.89183 0.88382 0.87526 0.86636 0.85743 0.84874 0.84056 0.83303 0.82640 0.82076 0.81627 0.81300 0.81101 0.81033
0.560  0.91014 0.90731 0.90280 0.89679 0.88953 0.88138 0.87260 0.86355 0.85447 0.84568 0.83732 0.82970 0.82292 0.81721 0.81264 0.80930 0.80728 0.80657
0.565  0.90814 0.90527 0.90064 0.89452 0.88719 0.87891 0.86997 0.86077 0.85153 0.84253 0.83407 0.82628 0.81942 0.81360 0.80894 0.80556 0.80350 0.80279
0.570  0.90611 0.90319 0.89849 0.89226 0.88475 0.87632 0.86730 0.85788 0.84854 0.83939 0.83074 0.82286 0.81584 0.80994 0.80521 0.80176 0.79966 0.79894
0.575  0.90404 0.90108 0.89630 0.88997 0.88234 0.87377 0.86453 0.85501 0.84546 0.83615 0.82741 0.81935 0.81226 0.80624 0.80142 0.79792 0.79579 0.79507
0.580  0.90194 0.89893 0.89407 0.88758 0.87988 0.87110 0.86178 0.85210 0.84239 0.83293 0.82398 0.81584 0.80861 0.80248 0.79759 0.79403 0.79186 0.79111
0.585  0.89980 0.89670 0.89175 0.88521 0.87732 0.86846 0.85891 0.84908 0.83921 0.82959 0.82056 0.81223 0.80490 0.79869 0.79370 0.79008 0.78788 0.78714
0.590  0.89762 0.89447 0.88945 0.88280 0.87478 0.86579 0.85608 0.84609 0.83606 0.82628 0.81704 0.80863 0.80117 0.79483 0.78978 0.78610 0.78386 0.78309
0.595  0.89540 0.89221 0.88710 0.88029 0.87219 0.86299 0.85320 0.84298 0.83279 0.82291 0.81353 0.80493 0.79736 0.79094 0.78579 0.78205 0.77978 0.77902
0.600  0.89314 0.88990 0.88472 0.87780 0.86952 0.86023 0.85021 0.83990 0.82954 0.81945 0.80991 0.80122 0.79353 0.78698 0.78177 0.77797 0.77565 0.77486
0.605  0.89084 0.88755 0.88223 0.87526 0.86686 0.85734 0.84725 0.83669 0.82618 0.81599 0.80630 0.79743 0.78962 0.78299 0.77767 0.77382 0.77147 0.77068
0.610  0.88849 0.88515 0.87976 0.87262 0.86407 0.85449 0.84416 0.83352 0.82283 0.81243 0.80259 0.79363 0.78568 0.77893 0.77355 0.76963 0.76724 0.76642
0.615  0.88609 0.88268 0.87725 0.87000 0.86132 0.85159 0.84111 0.83022 0.81937 0.80885 0.79888 0.78973 0.78167 0.77483 0.76935 0.76538 0.76296 0.76214
0.620  0.88365 0.88020 0.87466 0.86733 0.85852 0.84857 0.83792 0.82695 0.81594 0.80521 0.79506 0.78582 0.77760 0.77067 0.76512 0.76108 0.75861 0.75777
0.625  0.88117 0.87767 0.87202 0.86454 0.85560 0.84557 0.83477 0.82355 0.81237 0.80149 0.79125 0.78182 0.77351 0.76647 0.76082 0.75671 0.75422 0.75338
0.630  0.87865 0.87509 0.86936 0.86178 0.85271 0.84245 0.83148 0.82018 0.80884 0.79778 0.78733 0.77781 0.76933 0.76219 0.75648 0.75230 0.74977 0.74889
0.635  0.87608 0.87243 0.86666 0.85896 0.84968 0.83936 0.82823 0.81668 0.80517 0.79395 0.78342 0.77370 0.76514 0.75785 0.75206 0.74784 0.74527 0.74439
0.640  0.87345 0.86976 0.86384 0.85603 0.84669 0.83613 0.82484 0.81321 0.80152 0.79014 0.77939 0.76958 0.76085 0.75350 0.74760 0.74330 0.74070 0.73980
0.645  0.87078 0.86703 0.86104 0.85312 0.84356 0.83294 0.82148 0.80959 0.79775 0.78621 0.77536 0.76536 0.75655 0.74904 0.74308 0.73873 0.73608 0.73517
0.650  0.86805 0.86426 0.85818 0.85008 0.84047 0.82960 0.81798 0.80602 0.79391 0.78229 0.77122 0.76107 0.75215 0.74457 0.73849 0.73408 0.73140 0.73049
0.655  0.86527 0.86142 0.85521 0.84706 0.83722 0.82630 0.81452 0.80229 0.79011 0.77824 0.76701 0.75679 0.74768 0.74001 0.73387 0.72937 0.72666 0.72572
0.660  0.86241 0.85849 0.85224 0.84398 0.83402 0.82284 0.81090 0.79858 0.78616 0.77413 0.76282 0.75239 0.74320 0.73538 0.72916 0.72462 0.72186 0.72092
0.665  0.85952 0.85555 0.84922 0.84077 0.83074 0.81943 0.80732 0.79476 0.78224 0.77004 0.75850 0.74798 0.73862 0.73073 0.72439 0.71979 0.71700 0.71606
0.670  0.85657 0.85255 0.84607 0.83758 0.82734 0.81586 0.80359 0.79086 0.77817 0.76581 0.75412 0.74346 0.73397 0.72598 0.71958 0.71490 0.71207 0.71110
0.675  0.85356 0.84949 0.84293 0.83425 0.82395 0.81233 0.79979 0.78699 0.77404 0.76158 0.74974 0.73888 0.72931 0.72116 0.71469 0.70996 0.70709 0.70611
0.680  0.85049 0.84632 0.83973 0.83094 0.82042 0.80864 0.79604 0.78296 0.76994 0.75724 0.74523 0.73428 0.72454 0.71633 0.70972 0.70494 0.70203 0.70102
0.685  0.84735 0.84314 0.83639 0.82747 0.81690 0.80495 0.79211 0.77887 0.76568 0.75282 0.74065 0.72958 0.71970 0.71138 0.70473 0.69985 0.69691 0.69590
0.690  0.84415 0.83989 0.83306 0.82403 0.81324 0.80115 0.78822 0.77481 0.76138 0.74839 0.73609 0.72479 0.71485 0.70637 0.69963 0.69472 0.69173 0.69071
0.695  0.84087 0.83657 0.82964 0.82043 0.80950 0.79726 0.78417 0.77059 0.75705 0.74386 0.73138 0.71994 0.70988 0.70133 0.69447 0.68950 0.68647 0.68545
0.700  0.83752 0.83313 0.82612 0.81686 0.80580 0.79340 0.78004 0.76629 0.75259 0.73923 0.72660 0.71509 0.70484 0.69619 0.68924 0.68421 0.68115 0.68009
0.705  0.83411 0.82967 0.82258 0.81321 0.80191 0.78936 0.77595 0.76203 0.74805 0.73453 0.72183 0.71010 0.69972 0.69097 0.68397 0.67885 0.67575 0.67469
0.710  0.83063 0.82614 0.81889 0.80940 0.79807 0.78535 0.77168 0.75759 0.74355 0.72986 0.71691 0.70504 0.69459 0.68569 0.67860 0.67343 0.67029 0.66922
0.715  0.82707 0.82247 0.81520 0.80560 0.79403 0.78118 0.76732 0.75307 0.73886 0.72502 0.71192 0.69991 0.68934 0.68035 0.67316 0.66793 0.66475 0.66367
0.720  0.82343 0.81879 0.81142 0.80164 0.79003 0.77691 0.76301 0.74859 0.73410 0.72010 0.70684 0.69477 0.68400 0.67493 0.66764 0.66235 0.65913 0.65802
0.725  0.81970 0.81502 0.80751 0.79766 0.78584 0.77268 0.75851 0.74391 0.72926 0.71510 0.70169 0.68948 0.67859 0.66942 0.66206 0.65669 0.65344 0.65232
0.730  0.81587 0.81116 0.80358 0.79355 0.78156 0.76826 0.75392 0.73916 0.72445 0.71010 0.69655 0.68411 0.67310 0.66382 0.65640 0.65096 0.64767 0.64655
0.735  0.81197 0.80716 0.79947 0.78932 0.77731 0.76374 0.74924 0.73432 0.71945 0.70496 0.69124 0.67867 0.66759 0.65815 0.65064 0.64516 0.64182 0.64069
0.740  0.80799 0.80313 0.79537 0.78511 0.77286 0.75925 0.74460 0.72952 0.71437 0.69972 0.68585 0.67314 0.66195 0.65240 0.64481 0.63927 0.63589 0.63475
0.745  0.80391 0.79900 0.79108 0.78070 0.76842 0.75456 0.73975 0.72450 0.70919 0.69438 0.68037 0.66752 0.65621 0.64656 0.63889 0.63329 0.62988 0.62873
0.750  0.79973 0.79472 0.78678 0.77631 0.76379 0.74977 0.73480 0.71940 0.70393 0.68896 0.67481 0.66182 0.65039 0.64064 0.63288 0.62722 0.62378 0.62259
0.755  0.79545 0.79040 0.78229 0.77170 0.75905 0.74489 0.72976 0.71420 0.69857 0.68345 0.66915 0.65610 0.64448 0.63465 0.62679 0.62107 0.61759 0.61639
0.760  0.79103 0.78596 0.77780 0.76710 0.75432 0.74003 0.72475 0.70890 0.69323 0.67785 0.66340 0.65022 0.63848 0.62857 0.62061 0.61483 0.61131 0.61010
0.765  0.78654 0.78137 0.77309 0.76229 0.74939 0.73494 0.71951 0.70350 0.68768 0.67214 0.65755 0.64425 0.63239 0.62238 0.61433 0.60850 0.60495 0.60372
0.770  0.78193 0.77672 0.76838 0.75736 0.74433 0.72974 0.71416 0.69812 0.68203 0.66634 0.65161 0.63817 0.62620 0.61608 0.60797 0.60207 0.59849 0.59725
0.775  0.77720 0.77188 0.76344 0.75243 0.73915 0.72443 0.70870 0.69252 0.67627 0.66043 0.64556 0.63200 0.61991 0.60965 0.60150 0.59555 0.59193 0.59068
0.780  0.77235 0.76699 0.75849 0.74726 0.73399 0.71900 0.70313 0.68680 0.67040 0.65442 0.63941 0.62572 0.61352 0.60317 0.59494 0.58893 0.58527 0.58401
0.785  0.76734 0.76197 0.75331 0.74197 0.72858 0.71358 0.69744 0.68097 0.66442 0.64830 0.63315 0.61926 0.60703 0.59658 0.58827 0.58221 0.57851 0.57724
0.790  0.76222 0.75675 0.74809 0.73667 0.72304 0.70792 0.69163 0.67502 0.65832 0.64206 0.62678 0.61277 0.60043 0.58989 0.58150 0.57536 0.57164 0.57039
0.795  0.75696 0.75146 0.74264 0.73112 0.71736 0.70212 0.68569 0.66894 0.65211 0.63571 0.62030 0.60616 0.59371 0.58308 0.57462 0.56842 0.56467 0.56341
0.800  0.75156 0.74600 0.73714 0.72542 0.71155 0.69618 0.67962 0.66273 0.64576 0.62923 0.61370 0.59944 0.58682 0.57616 0.56759 0.56138 0.55760 0.55631
0.805  0.74600 0.74036 0.73140 0.71969 0.70573 0.69010 0.67341 0.65639 0.63927 0.62263 0.60697 0.59260 0.57987 0.56913 0.56049 0.55422 0.55040 0.54910
0.810  0.74025 0.73460 0.72549 0.71369 0.69962 0.68387 0.66705 0.64984 0.63255 0.61589 0.60011 0.58564 0.57281 0.56192 0.55327 0.54694 0.54309 0.54177
0.815  0.73436 0.72861 0.71952 0.70752 0.69335 0.67748 0.66055 0.64314 0.62580 0.60902 0.59302 0.57845 0.56561 0.55465 0.54592 0.53952 0.53565 0.53431
0.820  0.72829 0.72252 0.71327 0.70119 0.68691 0.67094 0.65389 0.63636 0.61891 0.60189 0.58590 0.57122 0.55821 0.54724 0.53841 0.53200 0.52809 0.52677
0.825  0.72203 0.71616 0.70693 0.69467 0.68030 0.66423 0.64707 0.62943 0.61186 0.59473 0.57863 0.56385 0.55076 0.53964 0.53080 0.52435 0.52040 0.51906
0.830  0.71555 0.70969 0.70033 0.68810 0.67351 0.65734 0.64008 0.62233 0.60451 0.58741 0.57110 0.55624 0.54315 0.53197 0.52306 0.51653 0.51258 0.51121
0.835  0.70889 0.70293 0.69350 0.68120 0.66652 0.65026 0.63291 0.61506 0.59714 0.57981 0.56353 0.54858 0.53533 0.52414 0.51514 0.50861 0.50462 0.50326
0.840  0.70201 0.69604 0.68647 0.67409 0.65934 0.64299 0.62546 0.60745 0.58959 0.57217 0.55579 0.54066 0.52743 0.51612 0.50711 0.50050 0.49651 0.49513
0.845  0.69489 0.68883 0.67931 0.66676 0.65194 0.63551 0.61783 0.59981 0.58171 0.56433 0.54778 0.53268 0.51929 0.50793 0.49889 0.49229 0.48825 0.48688
0.850  0.68750 0.68146 0.67181 0.65920 0.64431 0.62766 0.61006 0.59196 0.57379 0.55621 0.53969 0.52442 0.51106 0.49964 0.49050 0.48388 0.47983 0.47844
0.855  0.67988 0.67376 0.66406 0.65140 0.63645 0.61974 0.60207 0.58375 0.56565 0.54788 0.53131 0.51609 0.50259 0.49113 0.48200 0.47531 0.47125 0.46987
0.860  0.67198 0.66586 0.65610 0.64333 0.62834 0.61157 0.59369 0.57547 0.55718 0.53948 0.52273 0.50746 0.49392 0.48249 0.47328 0.46659 0.46251 0.46113
0.865  0.66379 0.65759 0.64784 0.63499 0.61995 0.60315 0.58522 0.56680 0.54846 0.53073 0.51406 0.49864 0.48507 0.47361 0.46438 0.45767 0.45358 0.45218
0.870  0.65525 0.64909 0.63923 0.62635 0.61113 0.59429 0.57633 0.55804 0.53966 0.52188 0.50505 0.48971 0.47610 0.46454 0.45528 0.44857 0.44447 0.44307
0.875  0.64641 0.64018 0.63030 0.61740 0.60216 0.58530 0.56732 0.54885 0.53045 0.51267 0.49582 0.48046 0.46683 0.45525 0.44599 0.43926 0.43516 0.43376
0.880  0.63720 0.63091 0.62101 0.60811 0.59287 0.57584 0.55785 0.53937 0.52098 0.50319 0.48634 0.47097 0.45734 0.44576 0.43652 0.42975 0.42565 0.42425
0.885  0.62758 0.62134 0.61136 0.59846 0.58323 0.56621 0.54824 0.52976 0.51135 0.49344 0.47660 0.46124 0.44761 0.43603 0.42675 0.42002 0.41592 0.41452
0.890  0.61757 0.61128 0.60131 0.58842 0.57306 0.55606 0.53811 0.51967 0.50130 0.48340 0.46658 0.45125 0.43763 0.42606 0.41679 0.41007 0.40596 0.40456
0.895  0.60711 0.60085 0.59082 0.57797 0.56265 0.54570 0.52762 0.50923 0.49091 0.47305 0.45627 0.44097 0.42730 0.41584 0.40658 0.39986 0.39575 0.39436
0.900  0.59614 0.58988 0.57987 0.56692 0.55164 0.53475 0.51689 0.49841 0.48017 0.46237 0.44565 0.43029 0.41677 0.40527 0.39611 0.38937 0.38529 0.38389
0.905  0.58467 0.57839 0.56842 0.55553 0.54033 0.52335 0.50561 0.48720 0.46888 0.45133 0.43469 0.41940 0.40593 0.39448 0.38530 0.37863 0.37456 0.37315
0.910  0.57262 0.56632 0.55641 0.54361 0.52835 0.51165 0.49384 0.47555 0.45735 0.43977 0.42324 0.40816 0.39468 0.38330 0.37424 0.36756 0.36352 0.36215
0.915  0.55991 0.55372 0.54380 0.53096 0.51598 0.49924 0.48158 0.46343 0.44538 0.42793 0.41153 0.39645 0.38317 0.37186 0.36280 0.35621 0.35218 0.35080
0.920  0.54654 0.54036 0.53053 0.51782 0.50283 0.48626 0.46876 0.45063 0.43290 0.41549 0.39926 0.38433 0.37118 0.35999 0.35101 0.34449 0.34050 0.33914
0.925  0.53237 0.52624 0.51653 0.50384 0.48902 0.47264 0.45518 0.43744 0.41978 0.40270 0.38652 0.37177 0.35878 0.34771 0.33884 0.33239 0.32845 0.32711
0.930  0.51740 0.51130 0.50172 0.48922 0.47446 0.45832 0.44111 0.42361 0.40605 0.38922 0.37327 0.35874 0.34592 0.33501 0.32625 0.31989 0.31599 0.31464
0.935  0.50147 0.49543 0.48601 0.47359 0.45908 0.44321 0.42628 0.40894 0.39167 0.37514 0.35946 0.34517 0.33257 0.32183 0.31321 0.30694 0.30309 0.30177
0.940  0.48445 0.47859 0.46918 0.45713 0.44278 0.42706 0.41050 0.39349 0.37658 0.36038 0.34502 0.33101 0.31856 0.30805 0.29966 0.29347 0.28972 0.28841
0.945  0.46627 0.46049 0.45132 0.43944 0.42543 0.41010 0.39377 0.37717 0.36067 0.34487 0.32988 0.31618 0.30404 0.29376 0.28550 0.27946 0.27580 0.27455
0.950  0.44668 0.44106 0.43215 0.42050 0.40688 0.39184 0.37598 0.35987 0.34385 0.32836 0.31381 0.30053 0.28872 0.27874 0.27071 0.26487 0.26128 0.26005
0.955  0.42554 0.42007 0.41137 0.40011 0.38697 0.37245 0.35699 0.34144 0.32582 0.31087 0.29683 0.28401 0.27260 0.26296 0.25520 0.24952 0.24607 0.24489
0.960  0.40253 0.39728 0.38895 0.37805 0.36532 0.35140 0.33658 0.32153 0.30671 0.29225 0.27880 0.26650 0.25557 0.24624 0.23881 0.23340 0.23008 0.22894
0.965  0.37738 0.37235 0.36435 0.35400 0.34192 0.32857 0.31450 0.30007 0.28602 0.27229 0.25952 0.24775 0.23736 0.22857 0.22150 0.21631 0.21315 0.21207
0.970  0.34956 0.34484 0.33726 0.32755 0.31610 0.30346 0.29027 0.27675 0.26345 0.25059 0.23863 0.22759 0.21786 0.20961 0.20297 0.19809 0.19512 0.19410
0.975  0.31853 0.31414 0.30717 0.29803 0.28748 0.27583 0.26356 0.25111 0.23885 0.22690 0.21588 0.20572 0.19673 0.18907 0.18295 0.17845 0.17572 0.17476
0.980  0.28333 0.27933 0.27305 0.26485 0.25527 0.24469 0.23368 0.22239 0.21128 0.20066 0.19068 0.18155 0.17349 0.16660 0.16109 0.15704 0.15458 0.15373
0.985  0.24259 0.23913 0.23365 0.22649 0.21813 0.20901 0.19941 0.18967 0.18011 0.17086 0.16226 0.15432 0.14737 0.14142 0.13667 0.13320 0.13105 0.13030
0.990  0.19379 0.19099 0.18654 0.18073 0.17403 0.16655 0.15887 0.15099 0.14334 0.13594 0.12898 0.12263 0.11706 0.11229 0.10847 0.10567 0.10394 0.10332
0.995  0.13098 0.12905 0.12604 0.12208 0.11752 0.11250 0.10722 0.10194 0.09676 0.09175 0.08709 0.08283 0.07910 0.07590 0.07331 0.07142 0.07027 0.06984
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e080.dat <==
# alpha = -0.30 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998
0.010  0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99990 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986
0.020  0.99989 0.99989 0.99988 0.99988 0.99987 0.99985 0.99984 0.99983 0.99982 0.99980 0.99979 0.99978 0.99977 0.99977 0.99976 0.99975 0.99975 0.99975
0.025  0.99983 0.99983 0.99982 0.99980 0.99979 0.99977 0.99975 0.99973 0.99971 0.99970 0.99968 0.99966 0.99965 0.99963 0.99962 0.99962 0.99961 0.99961
0.030  0.99976 0.99975 0.99974 0.99972 0.99970 0.99967 0.99964 0.99962 0.99959 0.99956 0.99953 0.99951 0.99949 0.99947 0.99946 0.99945 0.99944 0.99944
0.035  0.99967 0.99966 0.99964 0.99962 0.99959 0.99955 0.99952 0.99948 0.99944 0.99940 0.99937 0.99933 0.99931 0.99928 0.99926 0.99925 0.99924 0.99923
0.040  0.99957 0.99956 0.99953 0.99950 0.99946 0.99942 0.99937 0.99932 0.99927 0.99922 0.99917 0.99913 0.99909 0.99906 0.99904 0.99902 0.99901 0.99900
0.045  0.99946 0.99944 0.99941 0.99937 0.99932 0.99926 0.99920 0.99914 0.99907 0.99901 0.99895 0.99890 0.99885 0.99881 0.99878 0.99876 0.99874 0.99873
0.050  0.99933 0.99931 0.99927 0.99922 0.99916 0.99909 0.99901 0.99893 0.99886 0.99878 0.99871 0.99864 0.99858 0.99853 0.99849 0.99846 0.99845 0.99844
0.055  0.99919 0.99916 0.99912 0.99905 0.99898 0.99890 0.99881 0.99871 0.99862 0.99852 0.99844 0.99836 0.99828 0.99822 0.99818 0.99814 0.99812 0.99811
0.060  0.99904 0.99900 0.99895 0.99887 0.99879 0.99869 0.99858 0.99847 0.99835 0.99824 0.99814 0.99804 0.99796 0.99789 0.99783 0.99779 0.99776 0.99775
0.065  0.99887 0.99883 0.99876 0.99868 0.99857 0.99846 0.99833 0.99820 0.99807 0.99794 0.99781 0.99770 0.99760 0.99752 0.99745 0.99740 0.99737 0.99736
0.070  0.99869 0.99864 0.99857 0.99847 0.99835 0.99821 0.99806 0.99791 0.99776 0.99761 0.99746 0.99733 0.99722 0.99712 0.99704 0.99699 0.99695 0.99694
0.075  0.99849 0.99844 0.99835 0.99824 0.99810 0.99795 0.99778 0.99760 0.99742 0.99725 0.99709 0.99694 0.99681 0.99669 0.99661 0.99654 0.99650 0.99648
0.080  0.99828 0.99822 0.99813 0.99800 0.99784 0.99766 0.99747 0.99727 0.99707 0.99687 0.99669 0.99652 0.99637 0.99624 0.99614 0.99606 0.99602 0.99600
0.085  0.99806 0.99799 0.99788 0.99774 0.99756 0.99736 0.99714 0.99692 0.99669 0.99647 0.99626 0.99607 0.99590 0.99575 0.99564 0.99555 0.99550 0.99548
0.090  0.99782 0.99775 0.99763 0.99746 0.99726 0.99704 0.99680 0.99654 0.99629 0.99604 0.99580 0.99559 0.99540 0.99524 0.99511 0.99501 0.99496 0.99493
0.095  0.99757 0.99749 0.99735 0.99717 0.99695 0.99670 0.99643 0.99615 0.99586 0.99559 0.99532 0.99509 0.99487 0.99469 0.99455 0.99444 0.99438 0.99435
0.100  0.99731 0.99722 0.99707 0.99686 0.99662 0.99634 0.99604 0.99573 0.99541 0.99511 0.99482 0.99455 0.99432 0.99412 0.99396 0.99384 0.99377 0.99374
0.105  0.99703 0.99693 0.99676 0.99654 0.99627 0.99596 0.99563 0.99529 0.99494 0.99461 0.99429 0.99399 0.99373 0.99351 0.99334 0.99321 0.99313 0.99309
0.110  0.99674 0.99663 0.99645 0.99620 0.99591 0.99557 0.99521 0.99483 0.99445 0.99408 0.99373 0.99341 0.99312 0.99288 0.99269 0.99255 0.99246 0.99242
0.115  0.99644 0.99631 0.99611 0.99585 0.99552 0.99515 0.99476 0.99434 0.99393 0.99352 0.99314 0.99279 0.99248 0.99222 0.99201 0.99185 0.99176 0.99171
0.120  0.99612 0.99598 0.99577 0.99547 0.99512 0.99472 0.99429 0.99384 0.99339 0.99295 0.99253 0.99215 0.99181 0.99152 0.99129 0.99113 0.99102 0.99097
0.125  0.99579 0.99564 0.99540 0.99509 0.99470 0.99427 0.99380 0.99331 0.99282 0.99234 0.99189 0.99148 0.99111 0.99080 0.99055 0.99037 0.99026 0.99022
0.130  0.99544 0.99528 0.99503 0.99468 0.99427 0.99380 0.99329 0.99276 0.99223 0.99172 0.99123 0.99078 0.99038 0.99004 0.98978 0.98958 0.98946 0.98942
0.135  0.99508 0.99491 0.99463 0.99426 0.99382 0.99331 0.99276 0.99219 0.99162 0.99106 0.99054 0.99005 0.98962 0.98926 0.98897 0.98876 0.98863 0.98859
0.140  0.99470 0.99452 0.99422 0.99382 0.99335 0.99280 0.99221 0.99160 0.99099 0.99039 0.98982 0.98930 0.98884 0.98845 0.98813 0.98791 0.98777 0.98772
0.145  0.99431 0.99412 0.99380 0.99337 0.99286 0.99227 0.99164 0.99098 0.99033 0.98968 0.98907 0.98852 0.98802 0.98760 0.98727 0.98702 0.98688 0.98682
0.150  0.99391 0.99370 0.99336 0.99290 0.99235 0.99172 0.99105 0.99035 0.98964 0.98895 0.98830 0.98771 0.98718 0.98673 0.98637 0.98611 0.98595 0.98589
0.155  0.99349 0.99327 0.99290 0.99241 0.99183 0.99116 0.99044 0.98969 0.98894 0.98820 0.98751 0.98687 0.98630 0.98583 0.98544 0.98516 0.98499 0.98493
0.160  0.99306 0.99282 0.99243 0.99191 0.99129 0.99057 0.98981 0.98901 0.98821 0.98742 0.98668 0.98600 0.98540 0.98489 0.98448 0.98419 0.98401 0.98394
0.165  0.99261 0.99236 0.99195 0.99139 0.99073 0.98997 0.98915 0.98830 0.98745 0.98662 0.98583 0.98511 0.98447 0.98393 0.98349 0.98318 0.98298 0.98291
0.170  0.99215 0.99188 0.99144 0.99086 0.99015 0.98935 0.98848 0.98758 0.98667 0.98579 0.98495 0.98418 0.98351 0.98293 0.98247 0.98214 0.98193 0.98185
0.175  0.99167 0.99138 0.99092 0.99030 0.98955 0.98870 0.98778 0.98683 0.98587 0.98493 0.98405 0.98323 0.98251 0.98190 0.98142 0.98106 0.98085 0.98076
0.180  0.99118 0.99088 0.99039 0.98973 0.98894 0.98804 0.98707 0.98606 0.98504 0.98405 0.98311 0.98225 0.98149 0.98085 0.98033 0.97996 0.97973 0.97964
0.185  0.99068 0.99035 0.98984 0.98914 0.98831 0.98736 0.98633 0.98526 0.98419 0.98314 0.98215 0.98124 0.98044 0.97976 0.97922 0.97882 0.97858 0.97850
0.190  0.99016 0.98982 0.98927 0.98854 0.98766 0.98665 0.98557 0.98444 0.98331 0.98221 0.98116 0.98021 0.97936 0.97864 0.97807 0.97765 0.97740 0.97731
0.195  0.98962 0.98926 0.98869 0.98792 0.98699 0.98593 0.98479 0.98360 0.98241 0.98125 0.98015 0.97914 0.97825 0.97749 0.97689 0.97645 0.97618 0.97609
0.200  0.98907 0.98869 0.98809 0.98728 0.98630 0.98519 0.98399 0.98274 0.98149 0.98026 0.97911 0.97805 0.97711 0.97631 0.97568 0.97521 0.97493 0.97484
0.205  0.98850 0.98811 0.98747 0.98662 0.98559 0.98442 0.98317 0.98185 0.98054 0.97925 0.97804 0.97693 0.97594 0.97510 0.97443 0.97395 0.97365 0.97355
0.210  0.98792 0.98751 0.98684 0.98595 0.98487 0.98364 0.98232 0.98094 0.97957 0.97822 0.97694 0.97577 0.97474 0.97386 0.97316 0.97265 0.97234 0.97223
0.215  0.98732 0.98689 0.98619 0.98525 0.98413 0.98284 0.98146 0.98001 0.97857 0.97715 0.97582 0.97459 0.97351 0.97259 0.97185 0.97132 0.97099 0.97087
0.220  0.98671 0.98626 0.98553 0.98454 0.98336 0.98202 0.98057 0.97906 0.97754 0.97606 0.97467 0.97338 0.97225 0.97128 0.97052 0.96996 0.96961 0.96949
0.225  0.98608 0.98561 0.98484 0.98382 0.98258 0.98117 0.97966 0.97808 0.97649 0.97495 0.97348 0.97214 0.97096 0.96995 0.96915 0.96856 0.96820 0.96807
0.230  0.98544 0.98494 0.98414 0.98307 0.98178 0.98031 0.97872 0.97708 0.97542 0.97381 0.97227 0.97087 0.96963 0.96858 0.96774 0.96713 0.96676 0.96664
0.235  0.98478 0.98426 0.98343 0.98231 0.98096 0.97943 0.97777 0.97605 0.97432 0.97264 0.97104 0.96958 0.96828 0.96718 0.96631 0.96567 0.96528 0.96515
0.240  0.98410 0.98357 0.98270 0.98153 0.98012 0.97852 0.97680 0.97500 0.97320 0.97144 0.96977 0.96825 0.96690 0.96575 0.96484 0.96417 0.96377 0.96363
0.245  0.98341 0.98285 0.98194 0.98073 0.97926 0.97759 0.97580 0.97392 0.97205 0.97021 0.96848 0.96689 0.96548 0.96429 0.96334 0.96264 0.96222 0.96208
0.250  0.98271 0.98212 0.98118 0.97991 0.97838 0.97664 0.97478 0.97283 0.97087 0.96896 0.96716 0.96550 0.96404 0.96280 0.96180 0.96108 0.96064 0.96049
0.255  0.98198 0.98137 0.98039 0.97908 0.97748 0.97568 0.97373 0.97171 0.96967 0.96769 0.96581 0.96409 0.96256 0.96127 0.96024 0.95949 0.95903 0.95887
0.260  0.98124 0.98061 0.97959 0.97822 0.97657 0.97469 0.97266 0.97056 0.96844 0.96638 0.96443 0.96264 0.96106 0.95971 0.95864 0.95786 0.95738 0.95721
0.265  0.98048 0.97983 0.97876 0.97734 0.97563 0.97368 0.97157 0.96939 0.96719 0.96505 0.96302 0.96116 0.95952 0.95812 0.95701 0.95620 0.95570 0.95552
0.270  0.97971 0.97903 0.97792 0.97645 0.97467 0.97265 0.97046 0.96820 0.96591 0.96369 0.96159 0.95966 0.95795 0.95650 0.95535 0.95450 0.95399 0.95382
0.275  0.97892 0.97821 0.97707 0.97553 0.97368 0.97160 0.96933 0.96697 0.96461 0.96230 0.96012 0.95812 0.95635 0.95485 0.95365 0.95277 0.95224 0.95206
0.280  0.97811 0.97737 0.97619 0.97460 0.97269 0.97052 0.96817 0.96573 0.96328 0.96088 0.95863 0.95655 0.95471 0.95316 0.95192 0.95101 0.95046 0.95027
0.285  0.97729 0.97652 0.97530 0.97365 0.97167 0.96942 0.96699 0.96446 0.96192 0.95944 0.95710 0.95495 0.95305 0.95144 0.95015 0.94921 0.94864 0.94844
0.290  0.97644 0.97565 0.97439 0.97268 0.97063 0.96830 0.96578 0.96317 0.96053 0.95797 0.95555 0.95332 0.95136 0.94969 0.94835 0.94738 0.94679 0.94658
0.295  0.97558 0.97477 0.97345 0.97170 0.96957 0.96716 0.96455 0.96185 0.95912 0.95647 0.95396 0.95167 0.94963 0.94790 0.94652 0.94552 0.94491 0.94468
0.300  0.97471 0.97386 0.97250 0.97069 0.96849 0.96599 0.96330 0.96050 0.95769 0.95495 0.95235 0.94997 0.94787 0.94608 0.94466 0.94362 0.94298 0.94277
0.305  0.97381 0.97294 0.97154 0.96966 0.96738 0.96481 0.96202 0.95912 0.95622 0.95339 0.95071 0.94825 0.94607 0.94423 0.94276 0.94168 0.94103 0.94081
0.310  0.97290 0.97200 0.97055 0.96860 0.96626 0.96360 0.96072 0.95773 0.95473 0.95180 0.94904 0.94650 0.94425 0.94235 0.94082 0.93971 0.93904 0.93881
0.315  0.97197 0.97104 0.96954 0.96753 0.96510 0.96236 0.95940 0.95631 0.95322 0.95019 0.94733 0.94471 0.94239 0.94043 0.93885 0.93771 0.93701 0.93677
0.320  0.97102 0.97006 0.96851 0.96644 0.96394 0.96110 0.95805 0.95486 0.95166 0.94855 0.94560 0.94289 0.94050 0.93847 0.93685 0.93567 0.93495 0.93470
0.325  0.97005 0.96906 0.96746 0.96533 0.96275 0.95982 0.95666 0.95339 0.95009 0.94688 0.94383 0.94105 0.93858 0.93648 0.93481 0.93360 0.93285 0.93259
0.330  0.96906 0.96804 0.96639 0.96420 0.96154 0.95852 0.95526 0.95189 0.94849 0.94518 0.94204 0.93917 0.93662 0.93446 0.93274 0.93148 0.93072 0.93046
0.335  0.96805 0.96701 0.96531 0.96304 0.96031 0.95720 0.95384 0.95035 0.94686 0.94344 0.94022 0.93726 0.93463 0.93241 0.93063 0.92934 0.92855 0.92828
0.340  0.96703 0.96595 0.96420 0.96187 0.95905 0.95585 0.95239 0.94880 0.94520 0.94168 0.93836 0.93531 0.93261 0.93032 0.92849 0.92716 0.92635 0.92607
0.345  0.96598 0.96487 0.96307 0.96067 0.95776 0.95446 0.95092 0.94722 0.94351 0.93989 0.93647 0.93333 0.93055 0.92819 0.92631 0.92494 0.92411 0.92381
0.350  0.96492 0.96377 0.96193 0.95944 0.95646 0.95307 0.94941 0.94562 0.94179 0.93808 0.93455 0.93132 0.92846 0.92604 0.92410 0.92269 0.92183 0.92152
0.355  0.96384 0.96265 0.96076 0.95820 0.95513 0.95165 0.94788 0.94398 0.94005 0.93622 0.93260 0.92928 0.92633 0.92384 0.92185 0.92040 0.91952 0.91922
0.360  0.96273 0.96152 0.95956 0.95694 0.95378 0.95020 0.94633 0.94231 0.93828 0.93434 0.93062 0.92720 0.92418 0.92162 0.91956 0.91807 0.91717 0.91686
0.365  0.96161 0.96036 0.95834 0.95566 0.95241 0.94873 0.94476 0.94062 0.93648 0.93243 0.92860 0.92509 0.92199 0.91935 0.91724 0.91571 0.91478 0.91446
0.370  0.96046 0.95918 0.95711 0.95436 0.95102 0.94723 0.94315 0.93890 0.93463 0.93049 0.92655 0.92295 0.91976 0.91705 0.91489 0.91331 0.91236 0.91202
0.375  0.95930 0.95798 0.95585 0.95303 0.94958 0.94570 0.94150 0.93716 0.93278 0.92852 0.92447 0.92077 0.91749 0.91471 0.91249 0.91088 0.90989 0.90956
0.380  0.95811 0.95676 0.95458 0.95167 0.94814 0.94416 0.93985 0.93537 0.93089 0.92650 0.92236 0.91856 0.91520 0.91235 0.91007 0.90840 0.90739 0.90705
0.385  0.95690 0.95552 0.95328 0.95028 0.94667 0.94258 0.93817 0.93357 0.92897 0.92447 0.92022 0.91631 0.91286 0.90994 0.90760 0.90589 0.90486 0.90450
0.390  0.95567 0.95425 0.95195 0.94888 0.94518 0.94099 0.93645 0.93174 0.92700 0.92240 0.91803 0.91404 0.91050 0.90749 0.90509 0.90335 0.90228 0.90191
0.395  0.95442 0.95296 0.95061 0.94746 0.94366 0.93934 0.93471 0.92988 0.92502 0.92030 0.91582 0.91173 0.90809 0.90501 0.90255 0.90076 0.89967 0.89931
0.400  0.95315 0.95165 0.94924 0.94601 0.94210 0.93769 0.93293 0.92799 0.92301 0.91816 0.91358 0.90938 0.90565 0.90250 0.89997 0.89813 0.89702 0.89664
0.405  0.95185 0.95031 0.94783 0.94454 0.94053 0.93602 0.93113 0.92606 0.92097 0.91600 0.91131 0.90699 0.90318 0.89994 0.89736 0.89547 0.89433 0.89394
0.410  0.95053 0.94895 0.94642 0.94304 0.93894 0.93431 0.92931 0.92411 0.91888 0.91380 0.90898 0.90457 0.90067 0.89735 0.89470 0.89277 0.89160 0.89119
0.415  0.94919 0.94757 0.94498 0.94150 0.93732 0.93258 0.92746 0.92213 0.91678 0.91158 0.90664 0.90212 0.89811 0.89472 0.89201 0.89003 0.88883 0.88843
0.420  0.94782 0.94617 0.94351 0.93996 0.93567 0.93080 0.92555 0.92012 0.91464 0.90930 0.90426 0.89963 0.89553 0.89206 0.88928 0.88725 0.88603 0.88561
0.425  0.94643 0.94474 0.94202 0.93839 0.93398 0.92901 0.92364 0.91806 0.91247 0.90700 0.90184 0.89710 0.89291 0.88935 0.88651 0.88444 0.88318 0.88275
0.430  0.94502 0.94329 0.94051 0.93679 0.93228 0.92720 0.92170 0.91599 0.91025 0.90468 0.89938 0.89454 0.89025 0.88661 0.88370 0.88158 0.88029 0.87985
0.435  0.94358 0.94182 0.93896 0.93516 0.93055 0.92535 0.91973 0.91389 0.90802 0.90231 0.89690 0.89194 0.88754 0.88383 0.88085 0.87868 0.87737 0.87692
0.440  0.94212 0.94031 0.93738 0.93349 0.92880 0.92345 0.91771 0.91173 0.90575 0.89990 0.89438 0.88930 0.88481 0.88101 0.87796 0.87575 0.87440 0.87394
0.445  0.94063 0.93879 0.93579 0.93181 0.92699 0.92155 0.91568 0.90957 0.90345 0.89747 0.89182 0.88663 0.88204 0.87814 0.87504 0.87277 0.87139 0.87092
0.450  0.93912 0.93722 0.93418 0.93010 0.92518 0.91962 0.91362 0.90737 0.90110 0.89500 0.88921 0.88392 0.87922 0.87525 0.87207 0.86975 0.86834 0.86785
0.455  0.93758 0.93564 0.93253 0.92837 0.92334 0.91766 0.91150 0.90514 0.89873 0.89248 0.88659 0.88117 0.87637 0.87231 0.86906 0.86669 0.86526 0.86477
0.460  0.93601 0.93404 0.93086 0.92661 0.92147 0.91564 0.90937 0.90285 0.89633 0.88995 0.88392 0.87838 0.87349 0.86933 0.86601 0.86360 0.86213 0.86162
0.465  0.93442 0.93240 0.92915 0.92479 0.91956 0.91361 0.90721 0.90056 0.89387 0.88737 0.88120 0.87556 0.87056 0.86631 0.86293 0.86045 0.85895 0.85843
0.470  0.93280 0.93074 0.92741 0.92297 0.91761 0.91156 0.90503 0.89823 0.89140 0.88474 0.87846 0.87270 0.86758 0.86326 0.85979 0.85727 0.85574 0.85522
0.475  0.93116 0.92905 0.92565 0.92113 0.91565 0.90947 0.90277 0.89584 0.88890 0.88210 0.87568 0.86979 0.86458 0.86016 0.85662 0.85405 0.85248 0.85195
0.480  0.92948 0.92734 0.92387 0.91925 0.91366 0.90733 0.90052 0.89344 0.88633 0.87942 0.87285 0.86685 0.86153 0.85701 0.85341 0.85078 0.84918 0.84863
0.485  0.92778 0.92559 0.92205 0.91731 0.91163 0.90518 0.89823 0.89101 0.88375 0.87667 0.87000 0.86387 0.85843 0.85383 0.85015 0.84747 0.84584 0.84529
0.490  0.92605 0.92380 0.92020 0.91537 0.90955 0.90300 0.89587 0.88851 0.88114 0.87391 0.86710 0.86084 0.85530 0.85061 0.84685 0.84412 0.84246 0.84189
0.495  0.92429 0.92200 0.91830 0.91340 0.90747 0.90074 0.89352 0.88601 0.87845 0.87112 0.86415 0.85778 0.85213 0.84734 0.84351 0.84072 0.83903 0.83844
0.500  0.92249 0.92016 0.91640 0.91140 0.90535 0.89850 0.89113 0.88347 0.87577 0.86826 0.86118 0.85467 0.84891 0.84403 0.84013 0.83728 0.83555 0.83497
0.505  0.92067 0.91829 0.91446 0.90935 0.90316 0.89621 0.88867 0.88086 0.87304 0.86539 0.85817 0.85152 0.84566 0.84067 0.83670 0.83380 0.83204 0.83143
0.510  0.91882 0.91640 0.91249 0.90727 0.90098 0.89386 0.88621 0.87825 0.87025 0.86248 0.85509 0.84834 0.84235 0.83728 0.83323 0.83027 0.82847 0.82785
0.515  0.91693 0.91447 0.91049 0.90517 0.89877 0.89151 0.88371 0.87560 0.86744 0.85949 0.85200 0.84510 0.83901 0.83384 0.82970 0.82669 0.82487 0.82424
0.520  0.91502 0.91251 0.90843 0.90304 0.89651 0.88912 0.88113 0.87287 0.86460 0.85650 0.84884 0.84183 0.83563 0.83035 0.82614 0.82308 0.82121 0.82057
0.525  0.91307 0.91049 0.90636 0.90083 0.89419 0.88665 0.87856 0.87015 0.86169 0.85347 0.84566 0.83853 0.83218 0.82683 0.82254 0.81941 0.81751 0.81688
0.530  0.91109 0.90846 0.90426 0.89863 0.89186 0.88419 0.87595 0.86738 0.85877 0.85037 0.84245 0.83515 0.82872 0.82325 0.81888 0.81570 0.81377 0.81311
0.535  0.90907 0.90640 0.90212 0.89639 0.88950 0.88170 0.87326 0.86454 0.85577 0.84725 0.83916 0.83176 0.82518 0.81963 0.81519 0.81195 0.80997 0.80930
0.540  0.90702 0.90431 0.89994 0.89412 0.88706 0.87911 0.87057 0.86169 0.85277 0.84406 0.83585 0.82830 0.82163 0.81597 0.81143 0.80814 0.80614 0.80546
0.545  0.90493 0.90217 0.89771 0.89177 0.88463 0.87654 0.86785 0.85880 0.84972 0.84086 0.83247 0.82481 0.81802 0.81225 0.80765 0.80429 0.80225 0.80155
0.550  0.90281 0.90000 0.89546 0.88942 0.88216 0.87393 0.86504 0.85584 0.84660 0.83762 0.82908 0.82128 0.81435 0.80849 0.80381 0.80039 0.79831 0.79762
0.555  0.90065 0.89779 0.89318 0.88703 0.87960 0.87123 0.86223 0.85287 0.84347 0.83430 0.82565 0.81769 0.81066 0.80468 0.79992 0.79644 0.79433 0.79361
0.560  0.89845 0.89553 0.89086 0.88461 0.87705 0.86853 0.85933 0.84982 0.84025 0.83097 0.82214 0.81407 0.80689 0.80083 0.79598 0.79244 0.79029 0.78956
0.565  0.89621 0.89325 0.88846 0.88210 0.87446 0.86580 0.85644 0.84677 0.83704 0.82755 0.81861 0.81037 0.80310 0.79693 0.79199 0.78840 0.78622 0.78547
0.570  0.89394 0.89093 0.88606 0.87960 0.87178 0.86297 0.85351 0.84362 0.83378 0.82413 0.81500 0.80666 0.79924 0.79297 0.78796 0.78431 0.78208 0.78132
0.575  0.89163 0.88857 0.88362 0.87705 0.86911 0.86015 0.85048 0.84048 0.83043 0.82062 0.81138 0.80287 0.79536 0.78898 0.78387 0.78016 0.77790 0.77714
0.580  0.88927 0.88616 0.88114 0.87442 0.86639 0.85724 0.84746 0.83730 0.82708 0.81711 0.80768 0.79906 0.79141 0.78492 0.77974 0.77596 0.77366 0.77288
0.585  0.88688 0.88369 0.87858 0.87179 0.86358 0.85433 0.84434 0.83402 0.82363 0.81350 0.80396 0.79517 0.78741 0.78082 0.77555 0.77171 0.76938 0.76859
0.590  0.88444 0.88121 0.87601 0.86912 0.86078 0.85138 0.84123 0.83074 0.82019 0.80990 0.80016 0.79126 0.78337 0.77666 0.77131 0.76741 0.76504 0.76423
0.595  0.88196 0.87867 0.87340 0.86635 0.85791 0.84833 0.83807 0.82736 0.81665 0.80623 0.79634 0.78727 0.77926 0.77246 0.76701 0.76306 0.76065 0.75984
0.600  0.87943 0.87610 0.87075 0.86359 0.85498 0.84529 0.83482 0.82399 0.81311 0.80249 0.79244 0.78326 0.77512 0.76820 0.76268 0.75865 0.75621 0.75537
0.605  0.87686 0.87348 0.86800 0.86078 0.85204 0.84214 0.83156 0.82051 0.80946 0.79872 0.78852 0.77916 0.77090 0.76390 0.75827 0.75419 0.75171 0.75087
0.610  0.87424 0.87081 0.86526 0.85787 0.84899 0.83900 0.82820 0.81704 0.80582 0.79488 0.78451 0.77505 0.76665 0.75952 0.75383 0.74968 0.74715 0.74629
0.615  0.87157 0.86807 0.86246 0.85497 0.84596 0.83581 0.82485 0.81346 0.80207 0.79100 0.78050 0.77085 0.76233 0.75511 0.74932 0.74511 0.74255 0.74168
0.620  0.86885 0.86530 0.85960 0.85201 0.84286 0.83251 0.82139 0.80989 0.79833 0.78705 0.77638 0.76663 0.75795 0.75062 0.74476 0.74048 0.73788 0.73699
0.625  0.86609 0.86249 0.85668 0.84895 0.83967 0.82922 0.81794 0.80621 0.79448 0.78304 0.77225 0.76231 0.75355 0.74610 0.74014 0.73580 0.73316 0.73227
0.630  0.86327 0.85963 0.85373 0.84590 0.83648 0.82582 0.81437 0.80253 0.79063 0.77902 0.76803 0.75798 0.74905 0.74151 0.73547 0.73106 0.72838 0.72747
0.635  0.86041 0.85668 0.85073 0.84278 0.83318 0.82242 0.81081 0.79873 0.78666 0.77489 0.76379 0.75356 0.74453 0.73685 0.73073 0.72626 0.72355 0.72263
0.640  0.85749 0.85370 0.84763 0.83957 0.82988 0.81890 0.80712 0.79495 0.78270 0.77076 0.75945 0.74911 0.73992 0.73216 0.72594 0.72140 0.71865 0.71771
0.645  0.85451 0.85068 0.84452 0.83635 0.82646 0.81540 0.80345 0.79104 0.77862 0.76651 0.75509 0.74457 0.73529 0.72738 0.72109 0.71649 0.71370 0.71275
0.650  0.85148 0.84760 0.84136 0.83301 0.82305 0.81177 0.79966 0.78714 0.77448 0.76226 0.75064 0.73997 0.73056 0.72257 0.71617 0.71151 0.70868 0.70773
0.655  0.84839 0.84445 0.83808 0.82968 0.81951 0.80815 0.79587 0.78311 0.77035 0.75790 0.74612 0.73535 0.72577 0.71768 0.71120 0.70647 0.70360 0.70262
0.660  0.84522 0.84122 0.83480 0.82628 0.81599 0.80439 0.79195 0.77907 0.76609 0.75348 0.74159 0.73063 0.72096 0.71272 0.70616 0.70138 0.69847 0.69748
0.665  0.84201 0.83796 0.83146 0.82277 0.81239 0.80065 0.78804 0.77494 0.76183 0.74905 0.73694 0.72588 0.71604 0.70773 0.70106 0.69621 0.69326 0.69227
0.670  0.83874 0.83463 0.82800 0.81925 0.80868 0.79677 0.78400 0.77072 0.75745 0.74450 0.73224 0.72103 0.71107 0.70264 0.69590 0.69098 0.68799 0.68698
0.675  0.83540 0.83124 0.82453 0.81560 0.80496 0.79291 0.77989 0.76651 0.75299 0.73993 0.72752 0.71612 0.70606 0.69749 0.69067 0.68569 0.68267 0.68164
0.680  0.83199 0.82775 0.82099 0.81196 0.80111 0.78889 0.77579 0.76217 0.74855 0.73526 0.72268 0.71118 0.70095 0.69231 0.68537 0.68033 0.67727 0.67621
0.685  0.82852 0.82423 0.81733 0.80817 0.79725 0.78487 0.77154 0.75775 0.74396 0.73051 0.71777 0.70613 0.69578 0.68702 0.68002 0.67490 0.67180 0.67074
0.690  0.82498 0.82064 0.81366 0.80439 0.79326 0.78074 0.76730 0.75334 0.73933 0.72573 0.71285 0.70102 0.69057 0.68167 0.67459 0.66942 0.66627 0.66520
0.695  0.82135 0.81697 0.80989 0.80046 0.78919 0.77652 0.76292 0.74879 0.73465 0.72086 0.70781 0.69583 0.68526 0.67628 0.66908 0.66385 0.66067 0.65960
0.700  0.81765 0.81319 0.80603 0.79654 0.78513 0.77231 0.75846 0.74415 0.72985 0.71590 0.70269 0.69062 0.67987 0.67079 0.66351 0.65821 0.65499 0.65389
0.705  0.81388 0.80937 0.80214 0.79252 0.78091 0.76793 0.75401 0.73953 0.72498 0.71086 0.69756 0.68529 0.67442 0.66523 0.65788 0.65250 0.64925 0.64814
0.710  0.81004 0.80548 0.79810 0.78837 0.77670 0.76356 0.74939 0.73475 0.72011 0.70582 0.69230 0.67988 0.66893 0.65960 0.65216 0.64674 0.64343 0.64232
0.715  0.80611 0.80146 0.79404 0.78420 0.77232 0.75904 0.74470 0.72989 0.71508 0.70064 0.68696 0.67440 0.66332 0.65390 0.64637 0.64088 0.63754 0.63642
0.720  0.80209 0.79740 0.78989 0.77989 0.76795 0.75442 0.74001 0.72503 0.70998 0.69537 0.68154 0.66889 0.65764 0.64813 0.64050 0.63495 0.63158 0.63042
0.725  0.79799 0.79325 0.78561 0.77554 0.76340 0.74982 0.73516 0.72001 0.70479 0.69002 0.67604 0.66326 0.65188 0.64227 0.63457 0.62894 0.62553 0.62437
0.730  0.79378 0.78900 0.78130 0.77106 0.75876 0.74503 0.73021 0.71490 0.69960 0.68465 0.67052 0.65754 0.64604 0.63632 0.62855 0.62286 0.61941 0.61824
0.735  0.78949 0.78463 0.77682 0.76646 0.75413 0.74016 0.72517 0.70970 0.69424 0.67915 0.66486 0.65174 0.64017 0.63030 0.62244 0.61670 0.61321 0.61203
0.740  0.78511 0.78020 0.77232 0.76186 0.74930 0.73528 0.72015 0.70451 0.68880 0.67355 0.65911 0.64586 0.63416 0.62419 0.61625 0.61046 0.60693 0.60574
0.745  0.78063 0.77567 0.76765 0.75707 0.74447 0.73022 0.71493 0.69914 0.68326 0.66786 0.65327 0.63989 0.62807 0.61800 0.60998 0.60413 0.60056 0.59936
0.750  0.77604 0.77100 0.76295 0.75227 0.73946 0.72506 0.70961 0.69366 0.67763 0.66208 0.64735 0.63383 0.62190 0.61173 0.60362 0.59771 0.59411 0.59288
0.755  0.77135 0.76626 0.75807 0.74728 0.73434 0.71979 0.70419 0.68809 0.67191 0.65620 0.64133 0.62773 0.61563 0.60538 0.59718 0.59121 0.58757 0.58633
0.760  0.76652 0.76141 0.75315 0.74226 0.72920 0.71452 0.69878 0.68242 0.66617 0.65023 0.63522 0.62149 0.60928 0.59894 0.59065 0.58462 0.58095 0.57969
0.765  0.76160 0.75640 0.74805 0.73705 0.72387 0.70905 0.69316 0.67665 0.66025 0.64416 0.62901 0.61516 0.60283 0.59239 0.58402 0.57794 0.57423 0.57297
0.770  0.75656 0.75132 0.74290 0.73172 0.71841 0.70345 0.68742 0.67086 0.65422 0.63799 0.62270 0.60872 0.59628 0.58575 0.57731 0.57116 0.56742 0.56615
0.775  0.75140 0.74607 0.73756 0.72636 0.71284 0.69775 0.68157 0.66487 0.64808 0.63171 0.61629 0.60219 0.58963 0.57898 0.57049 0.56430 0.56052 0.55923
0.780  0.74610 0.74073 0.73216 0.72078 0.70724 0.69192 0.67561 0.65877 0.64184 0.62532 0.60977 0.59555 0.58289 0.57214 0.56358 0.55733 0.55352 0.55222
0.785  0.74064 0.73526 0.72655 0.71507 0.70142 0.68607 0.66952 0.65254 0.63547 0.61882 0.60314 0.58874 0.57604 0.56520 0.55657 0.55026 0.54642 0.54511
0.790  0.73507 0.72960 0.72088 0.70932 0.69546 0.67999 0.66330 0.64620 0.62899 0.61221 0.59640 0.58189 0.56908 0.55816 0.54945 0.54308 0.53922 0.53792
0.795  0.72935 0.72384 0.71499 0.70334 0.68936 0.67378 0.65696 0.63972 0.62238 0.60547 0.58955 0.57493 0.56201 0.55101 0.54223 0.53581 0.53191 0.53060
0.800  0.72347 0.71792 0.70903 0.69720 0.68312 0.66742 0.65048 0.63311 0.61565 0.59862 0.58258 0.56784 0.55479 0.54375 0.53487 0.52843 0.52450 0.52317
0.805  0.71744 0.71182 0.70283 0.69101 0.67684 0.66092 0.64386 0.62637 0.60877 0.59164 0.57548 0.56064 0.54749 0.53637 0.52743 0.52094 0.51698 0.51563
0.810  0.71121 0.70558 0.69647 0.68456 0.67029 0.65426 0.63709 0.61943 0.60168 0.58452 0.56825 0.55332 0.54007 0.52883 0.51987 0.51333 0.50934 0.50798
0.815  0.70483 0.69912 0.69001 0.67794 0.66358 0.64745 0.63017 0.61234 0.59454 0.57727 0.56082 0.54579 0.53253 0.52122 0.51220 0.50559 0.50158 0.50022
0.820  0.69826 0.69253 0.68330 0.67115 0.65670 0.64047 0.62308 0.60515 0.58725 0.56978 0.55332 0.53821 0.52481 0.51348 0.50437 0.49775 0.49372 0.49235
0.825  0.69150 0.68569 0.67647 0.66417 0.64963 0.63332 0.61584 0.59781 0.57980 0.56224 0.54569 0.53049 0.51701 0.50557 0.49644 0.48978 0.48571 0.48434
0.830  0.68451 0.67871 0.66938 0.65710 0.64239 0.62598 0.60842 0.59030 0.57209 0.55454 0.53782 0.52255 0.50907 0.49756 0.48838 0.48167 0.47759 0.47620
0.835  0.67733 0.67145 0.66207 0.64973 0.63494 0.61846 0.60081 0.58261 0.56431 0.54658 0.52988 0.51454 0.50093 0.48942 0.48017 0.47344 0.46934 0.46795
0.840  0.66993 0.66404 0.65454 0.64214 0.62729 0.61074 0.59295 0.57462 0.55637 0.53856 0.52178 0.50630 0.49270 0.48109 0.47184 0.46505 0.46094 0.45954
0.845  0.66229 0.65632 0.64686 0.63433 0.61942 0.60280 0.58490 0.56656 0.54812 0.53035 0.51344 0.49798 0.48426 0.47262 0.46333 0.45655 0.45241 0.45101
0.850  0.65437 0.64842 0.63886 0.62628 0.61132 0.59453 0.57669 0.55829 0.53980 0.52188 0.50499 0.48941 0.47572 0.46403 0.45467 0.44787 0.44373 0.44231
0.855  0.64621 0.64020 0.63060 0.61798 0.60298 0.58615 0.56827 0.54970 0.53127 0.51320 0.49629 0.48074 0.46695 0.45524 0.44589 0.43904 0.43489 0.43348
0.860  0.63776 0.63175 0.62212 0.60942 0.59439 0.57752 0.55947 0.54100 0.52243 0.50444 0.48739 0.47182 0.45801 0.44632 0.43692 0.43008 0.42590 0.42449
0.865  0.62902 0.62295 0.61333 0.60057 0.58552 0.56864 0.55057 0.53195 0.51336 0.49535 0.47838 0.46270 0.44888 0.43718 0.42777 0.42092 0.41675 0.41532
0.870  0.61993 0.61390 0.60420 0.59143 0.57625 0.55935 0.54127 0.52277 0.50417 0.48615 0.46907 0.45347 0.43963 0.42786 0.41844 0.41159 0.40742 0.40600
0.875  0.61053 0.60445 0.59474 0.58197 0.56679 0.54990 0.53183 0.51320 0.49462 0.47660 0.45954 0.44395 0.43011 0.41835 0.40893 0.40209 0.39791 0.39649
0.880  0.60076 0.59465 0.58494 0.57218 0.55702 0.54001 0.52196 0.50336 0.48480 0.46681 0.44977 0.43420 0.42038 0.40863 0.39925 0.39239 0.38822 0.38680
0.885  0.59058 0.58452 0.57476 0.56202 0.54689 0.52993 0.51191 0.49335 0.47481 0.45676 0.43975 0.42422 0.41043 0.39871 0.38932 0.38249 0.37833 0.37691
0.890  0.58001 0.57392 0.56418 0.55148 0.53627 0.51935 0.50139 0.48289 0.46443 0.44642 0.42948 0.41399 0.40025 0.38856 0.37920 0.37239 0.36823 0.36682
0.895  0.56899 0.56293 0.55317 0.54052 0.52538 0.50854 0.49052 0.47210 0.45372 0.43579 0.41892 0.40351 0.38975 0.37817 0.36885 0.36206 0.35791 0.35651
0.900  0.55746 0.55142 0.54170 0.52901 0.51394 0.49718 0.47938 0.46095 0.44267 0.42485 0.40807 0.39265 0.37905 0.36749 0.35826 0.35148 0.34736 0.34596
0.905  0.54543 0.53939 0.52973 0.51713 0.50216 0.48538 0.46773 0.44941 0.43114 0.41357 0.39690 0.38159 0.36808 0.35659 0.34738 0.34067 0.33658 0.33518
0.910  0.53283 0.52680 0.51722 0.50472 0.48976 0.47326 0.45562 0.43745 0.41934 0.40180 0.38530 0.37021 0.35674 0.34535 0.33626 0.32958 0.32553 0.32416
0.915  0.51960 0.51367 0.50411 0.49163 0.47694 0.46048 0.44302 0.42504 0.40712 0.38976 0.37343 0.35841 0.34515 0.33387 0.32482 0.31824 0.31421 0.31284
0.920  0.50571 0.49981 0.49036 0.47804 0.46341 0.44714 0.42989 0.41201 0.39443 0.37719 0.36106 0.34623 0.33315 0.32201 0.31307 0.30657 0.30260 0.30124
0.925  0.49105 0.48522 0.47591 0.46366 0.44923 0.43320 0.41607 0.39858 0.38115 0.36426 0.34826 0.33366 0.32077 0.30980 0.30099 0.29458 0.29067 0.28934
0.930  0.47560 0.46983 0.46067 0.44864 0.43434 0.41858 0.40175 0.38456 0.36730 0.35072 0.33500 0.32066 0.30799 0.29720 0.28855 0.28224 0.27839 0.27706
0.935  0.45924 0.45355 0.44458 0.43268 0.41866 0.40323 0.38672 0.36977 0.35286 0.33662 0.32123 0.30718 0.29477 0.28420 0.27571 0.26953 0.26574 0.26444
0.940  0.44185 0.43633 0.42743 0.41591 0.40211 0.38691 0.37082 0.35426 0.33776 0.32192 0.30690 0.29318 0.28099 0.27068 0.26245 0.25638 0.25269 0.25142
0.945  0.42334 0.41794 0.40929 0.39799 0.38458 0.36981 0.35404 0.33795 0.32192 0.30653 0.29193 0.27859 0.26675 0.25672 0.24867 0.24278 0.23919 0.23797
0.950  0.40352 0.39829 0.38992 0.37891 0.36594 0.35154 0.33629 0.32074 0.30525 0.29027 0.27617 0.26329 0.25184 0.24215 0.23436 0.22868 0.22520 0.22401
0.955  0.38226 0.37720 0.36909 0.35850 0.34604 0.33221 0.31744 0.30251 0.28752 0.27314 0.25961 0.24725 0.23626 0.22695 0.21947 0.21398 0.21065 0.20951
0.960  0.35928 0.35444 0.34672 0.33654 0.32457 0.31139 0.29732 0.28298 0.26883 0.25502 0.24214 0.23037 0.21990 0.21097 0.20385 0.19866 0.19548 0.19439
0.965  0.33434 0.32975 0.32240 0.31280 0.30150 0.28897 0.27571 0.26209 0.24875 0.23575 0.22361 0.21244 0.20258 0.19422 0.18749 0.18256 0.17956 0.17853
0.970  0.30702 0.30274 0.29584 0.28691 0.27632 0.26456 0.25224 0.23957 0.22708 0.21500 0.20374 0.19336 0.18419 0.17642 0.17017 0.16558 0.16278 0.16182
0.975  0.27687 0.27294 0.26665 0.25835 0.24868 0.23796 0.22662 0.21508 0.20369 0.19260 0.18234 0.17288 0.16451 0.15739 0.15169 0.14750 0.14495 0.14407
0.980  0.24313 0.23959 0.23400 0.22663 0.21798 0.20839 0.19834 0.18802 0.17785 0.16811 0.15895 0.15058 0.14317 0.13685 0.13180 0.12808 0.12582 0.12504
0.985  0.20472 0.20172 0.19692 0.19061 0.18319 0.17505 0.16646 0.15772 0.14911 0.14079 0.13303 0.12588 0.11962 0.11427 0.10998 0.10685 0.10491 0.10424
0.990  0.15978 0.15740 0.15361 0.14861 0.14281 0.13632 0.12960 0.12271 0.11600 0.10950 0.10340 0.09782 0.09294 0.08875 0.08540 0.08294 0.08142 0.08089
0.995  0.10401 0.10244 0.09997 0.09670 0.09292 0.08873 0.08432 0.07989 0.07554 0.07133 0.06742 0.06384 0.06070 0.05801 0.05584 0.05425 0.05329 0.05294
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e090.dat <==
# alpha = -0.30 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993
0.015  0.99993 0.99993 0.99993 0.99992 0.99992 0.99991 0.99990 0.99989 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985
0.020  0.99988 0.99988 0.99987 0.99986 0.99985 0.99984 0.99983 0.99981 0.99980 0.99979 0.99977 0.99976 0.99975 0.99974 0.99974 0.99973 0.99973 0.99973
0.025  0.99981 0.99980 0.99979 0.99978 0.99977 0.99975 0.99973 0.99971 0.99969 0.99967 0.99965 0.99963 0.99961 0.99960 0.99959 0.99958 0.99958 0.99957
0.030  0.99973 0.99972 0.99970 0.99969 0.99966 0.99964 0.99961 0.99958 0.99955 0.99952 0.99949 0.99946 0.99944 0.99942 0.99941 0.99940 0.99939 0.99939
0.035  0.99963 0.99962 0.99960 0.99957 0.99954 0.99950 0.99947 0.99942 0.99938 0.99934 0.99931 0.99927 0.99924 0.99921 0.99919 0.99918 0.99917 0.99917
0.040  0.99952 0.99950 0.99947 0.99944 0.99940 0.99935 0.99930 0.99925 0.99919 0.99914 0.99909 0.99905 0.99901 0.99897 0.99895 0.99893 0.99891 0.99891
0.045  0.99939 0.99937 0.99934 0.99929 0.99924 0.99918 0.99912 0.99905 0.99898 0.99891 0.99885 0.99879 0.99874 0.99870 0.99867 0.99864 0.99863 0.99862
0.050  0.99924 0.99922 0.99918 0.99913 0.99906 0.99899 0.99891 0.99883 0.99874 0.99866 0.99858 0.99851 0.99845 0.99840 0.99835 0.99832 0.99830 0.99830
0.055  0.99908 0.99905 0.99901 0.99894 0.99886 0.99877 0.99868 0.99858 0.99848 0.99838 0.99829 0.99820 0.99812 0.99806 0.99801 0.99797 0.99795 0.99794
0.060  0.99891 0.99887 0.99882 0.99874 0.99865 0.99854 0.99843 0.99831 0.99819 0.99807 0.99796 0.99786 0.99777 0.99769 0.99763 0.99758 0.99756 0.99755
0.065  0.99872 0.99868 0.99861 0.99852 0.99841 0.99829 0.99815 0.99801 0.99787 0.99773 0.99760 0.99748 0.99738 0.99729 0.99722 0.99716 0.99713 0.99712
0.070  0.99852 0.99847 0.99839 0.99828 0.99816 0.99801 0.99786 0.99770 0.99753 0.99737 0.99722 0.99708 0.99696 0.99685 0.99677 0.99671 0.99667 0.99666
0.075  0.99830 0.99824 0.99815 0.99803 0.99788 0.99772 0.99754 0.99735 0.99717 0.99698 0.99681 0.99665 0.99651 0.99639 0.99629 0.99622 0.99618 0.99616
0.080  0.99806 0.99800 0.99789 0.99776 0.99759 0.99740 0.99720 0.99699 0.99677 0.99657 0.99637 0.99619 0.99603 0.99589 0.99578 0.99570 0.99565 0.99563
0.085  0.99781 0.99774 0.99762 0.99747 0.99728 0.99707 0.99684 0.99660 0.99636 0.99612 0.99590 0.99570 0.99551 0.99536 0.99524 0.99515 0.99509 0.99507
0.090  0.99754 0.99746 0.99733 0.99716 0.99695 0.99671 0.99646 0.99619 0.99592 0.99565 0.99540 0.99517 0.99497 0.99480 0.99466 0.99456 0.99450 0.99447
0.095  0.99726 0.99717 0.99703 0.99683 0.99660 0.99634 0.99605 0.99575 0.99545 0.99515 0.99488 0.99462 0.99439 0.99420 0.99405 0.99394 0.99387 0.99384
0.100  0.99696 0.99686 0.99671 0.99649 0.99623 0.99594 0.99562 0.99529 0.99496 0.99463 0.99432 0.99404 0.99379 0.99357 0.99340 0.99328 0.99320 0.99317
0.105  0.99665 0.99654 0.99637 0.99613 0.99585 0.99552 0.99517 0.99480 0.99444 0.99408 0.99374 0.99343 0.99315 0.99291 0.99273 0.99259 0.99251 0.99247
0.110  0.99632 0.99620 0.99601 0.99575 0.99544 0.99508 0.99470 0.99430 0.99389 0.99350 0.99312 0.99278 0.99248 0.99222 0.99202 0.99186 0.99177 0.99174
0.115  0.99598 0.99585 0.99564 0.99535 0.99501 0.99462 0.99420 0.99376 0.99332 0.99289 0.99248 0.99211 0.99178 0.99150 0.99127 0.99111 0.99101 0.99096
0.120  0.99562 0.99547 0.99525 0.99494 0.99457 0.99414 0.99368 0.99321 0.99273 0.99226 0.99181 0.99141 0.99104 0.99074 0.99049 0.99031 0.99021 0.99016
0.125  0.99524 0.99509 0.99484 0.99450 0.99410 0.99364 0.99314 0.99263 0.99211 0.99160 0.99111 0.99067 0.99028 0.98995 0.98968 0.98949 0.98937 0.98933
0.130  0.99485 0.99468 0.99441 0.99405 0.99362 0.99312 0.99258 0.99202 0.99146 0.99091 0.99039 0.98991 0.98948 0.98912 0.98884 0.98863 0.98850 0.98846
0.135  0.99444 0.99426 0.99397 0.99358 0.99311 0.99257 0.99200 0.99139 0.99078 0.99019 0.98963 0.98911 0.98866 0.98827 0.98796 0.98773 0.98759 0.98755
0.140  0.99402 0.99382 0.99351 0.99309 0.99259 0.99201 0.99139 0.99074 0.99009 0.98945 0.98884 0.98829 0.98780 0.98738 0.98705 0.98680 0.98665 0.98660
0.145  0.99358 0.99337 0.99304 0.99259 0.99204 0.99143 0.99076 0.99006 0.98936 0.98868 0.98803 0.98743 0.98690 0.98646 0.98610 0.98584 0.98568 0.98563
0.150  0.99312 0.99290 0.99254 0.99206 0.99148 0.99082 0.99010 0.98936 0.98861 0.98788 0.98718 0.98655 0.98598 0.98550 0.98512 0.98484 0.98467 0.98461
0.155  0.99265 0.99241 0.99203 0.99152 0.99090 0.99019 0.98943 0.98863 0.98783 0.98705 0.98631 0.98563 0.98503 0.98452 0.98411 0.98381 0.98363 0.98356
0.160  0.99216 0.99191 0.99150 0.99096 0.99029 0.98954 0.98873 0.98788 0.98703 0.98619 0.98541 0.98468 0.98404 0.98350 0.98306 0.98274 0.98255 0.98248
0.165  0.99166 0.99139 0.99096 0.99037 0.98967 0.98887 0.98801 0.98710 0.98620 0.98531 0.98447 0.98370 0.98302 0.98244 0.98198 0.98164 0.98144 0.98136
0.170  0.99114 0.99085 0.99039 0.98977 0.98903 0.98818 0.98726 0.98630 0.98534 0.98440 0.98351 0.98269 0.98197 0.98135 0.98086 0.98051 0.98029 0.98021
0.175  0.99060 0.99030 0.98981 0.98916 0.98836 0.98747 0.98649 0.98548 0.98446 0.98346 0.98252 0.98165 0.98089 0.98023 0.97971 0.97933 0.97910 0.97902
0.180  0.99004 0.98972 0.98921 0.98852 0.98768 0.98673 0.98570 0.98463 0.98355 0.98250 0.98150 0.98058 0.97977 0.97908 0.97853 0.97813 0.97788 0.97779
0.185  0.98947 0.98914 0.98859 0.98786 0.98698 0.98597 0.98489 0.98375 0.98261 0.98150 0.98045 0.97948 0.97862 0.97789 0.97731 0.97689 0.97663 0.97655
0.190  0.98889 0.98853 0.98796 0.98719 0.98625 0.98519 0.98405 0.98285 0.98165 0.98048 0.97937 0.97835 0.97744 0.97667 0.97606 0.97561 0.97534 0.97525
0.195  0.98828 0.98791 0.98730 0.98649 0.98551 0.98439 0.98319 0.98193 0.98066 0.97943 0.97826 0.97718 0.97623 0.97542 0.97477 0.97430 0.97402 0.97392
0.200  0.98766 0.98727 0.98663 0.98578 0.98474 0.98357 0.98230 0.98098 0.97965 0.97834 0.97711 0.97598 0.97498 0.97413 0.97345 0.97296 0.97266 0.97255
0.205  0.98702 0.98661 0.98594 0.98504 0.98396 0.98272 0.98139 0.98000 0.97860 0.97724 0.97594 0.97476 0.97370 0.97281 0.97210 0.97158 0.97126 0.97115
0.210  0.98636 0.98593 0.98523 0.98429 0.98315 0.98186 0.98046 0.97900 0.97753 0.97610 0.97474 0.97350 0.97239 0.97146 0.97071 0.97016 0.96983 0.96971
0.215  0.98569 0.98524 0.98450 0.98352 0.98232 0.98097 0.97950 0.97797 0.97644 0.97493 0.97351 0.97221 0.97105 0.97007 0.96928 0.96871 0.96836 0.96824
0.220  0.98500 0.98452 0.98376 0.98272 0.98148 0.98006 0.97852 0.97692 0.97531 0.97374 0.97225 0.97088 0.96967 0.96864 0.96782 0.96722 0.96686 0.96673
0.225  0.98429 0.98380 0.98299 0.98191 0.98061 0.97912 0.97751 0.97584 0.97416 0.97252 0.97096 0.96953 0.96826 0.96719 0.96633 0.96570 0.96532 0.96518
0.230  0.98357 0.98305 0.98221 0.98108 0.97971 0.97816 0.97649 0.97474 0.97298 0.97126 0.96963 0.96814 0.96682 0.96570 0.96480 0.96414 0.96375 0.96361
0.235  0.98282 0.98228 0.98140 0.98023 0.97880 0.97718 0.97543 0.97361 0.97177 0.96998 0.96828 0.96672 0.96534 0.96417 0.96323 0.96255 0.96214 0.96200
0.240  0.98206 0.98150 0.98058 0.97935 0.97787 0.97618 0.97436 0.97245 0.97054 0.96867 0.96690 0.96527 0.96383 0.96261 0.96163 0.96092 0.96049 0.96034
0.245  0.98128 0.98069 0.97974 0.97846 0.97691 0.97515 0.97325 0.97127 0.96928 0.96733 0.96548 0.96379 0.96229 0.96102 0.96000 0.95926 0.95881 0.95865
0.250  0.98049 0.97987 0.97888 0.97755 0.97594 0.97410 0.97213 0.97006 0.96799 0.96596 0.96404 0.96227 0.96071 0.95939 0.95833 0.95756 0.95709 0.95692
0.255  0.97967 0.97903 0.97800 0.97661 0.97494 0.97303 0.97097 0.96883 0.96667 0.96456 0.96256 0.96073 0.95910 0.95772 0.95662 0.95582 0.95533 0.95516
0.260  0.97883 0.97817 0.97710 0.97566 0.97392 0.97194 0.96979 0.96757 0.96532 0.96313 0.96105 0.95915 0.95746 0.95602 0.95488 0.95404 0.95354 0.95336
0.265  0.97798 0.97729 0.97618 0.97468 0.97287 0.97082 0.96859 0.96628 0.96395 0.96167 0.95951 0.95753 0.95578 0.95429 0.95310 0.95223 0.95171 0.95152
0.270  0.97711 0.97639 0.97523 0.97368 0.97181 0.96968 0.96737 0.96496 0.96254 0.96018 0.95794 0.95589 0.95407 0.95252 0.95129 0.95039 0.94984 0.94966
0.275  0.97622 0.97547 0.97427 0.97267 0.97072 0.96851 0.96611 0.96362 0.96111 0.95866 0.95634 0.95421 0.95232 0.95072 0.94944 0.94850 0.94794 0.94775
0.280  0.97531 0.97454 0.97329 0.97163 0.96961 0.96732 0.96484 0.96225 0.95965 0.95711 0.95471 0.95250 0.95054 0.94888 0.94755 0.94658 0.94600 0.94580
0.285  0.97438 0.97358 0.97229 0.97057 0.96848 0.96610 0.96353 0.96085 0.95816 0.95553 0.95304 0.95075 0.94872 0.94700 0.94563 0.94463 0.94402 0.94381
0.290  0.97343 0.97260 0.97127 0.96948 0.96732 0.96486 0.96220 0.95943 0.95664 0.95392 0.95134 0.94897 0.94688 0.94509 0.94367 0.94263 0.94200 0.94179
0.295  0.97246 0.97161 0.97023 0.96838 0.96614 0.96360 0.96084 0.95798 0.95509 0.95228 0.94961 0.94716 0.94499 0.94315 0.94168 0.94060 0.93995 0.93972
0.300  0.97147 0.97059 0.96917 0.96725 0.96494 0.96231 0.95946 0.95650 0.95352 0.95061 0.94785 0.94531 0.94307 0.94117 0.93964 0.93853 0.93786 0.93763
0.305  0.97047 0.96955 0.96808 0.96611 0.96371 0.96100 0.95805 0.95499 0.95191 0.94890 0.94605 0.94344 0.94111 0.93915 0.93758 0.93643 0.93573 0.93550
0.310  0.96944 0.96850 0.96697 0.96493 0.96246 0.95966 0.95662 0.95345 0.95028 0.94716 0.94422 0.94152 0.93913 0.93709 0.93547 0.93429 0.93357 0.93332
0.315  0.96839 0.96742 0.96585 0.96374 0.96119 0.95829 0.95516 0.95189 0.94861 0.94540 0.94236 0.93957 0.93710 0.93500 0.93333 0.93210 0.93136 0.93111
0.320  0.96732 0.96632 0.96469 0.96252 0.95989 0.95690 0.95367 0.95030 0.94691 0.94360 0.94047 0.93759 0.93504 0.93288 0.93115 0.92989 0.92912 0.92886
0.325  0.96623 0.96520 0.96352 0.96128 0.95857 0.95549 0.95215 0.94868 0.94518 0.94178 0.93854 0.93557 0.93294 0.93071 0.92893 0.92763 0.92684 0.92656
0.330  0.96512 0.96405 0.96233 0.96002 0.95722 0.95405 0.95061 0.94703 0.94343 0.93991 0.93658 0.93352 0.93081 0.92851 0.92667 0.92533 0.92452 0.92425
0.335  0.96399 0.96289 0.96111 0.95873 0.95585 0.95258 0.94904 0.94535 0.94164 0.93802 0.93459 0.93144 0.92864 0.92628 0.92438 0.92300 0.92216 0.92188
0.340  0.96284 0.96170 0.95987 0.95743 0.95446 0.95109 0.94744 0.94364 0.93983 0.93609 0.93256 0.92931 0.92644 0.92400 0.92205 0.92063 0.91977 0.91947
0.345  0.96166 0.96050 0.95861 0.95609 0.95303 0.94956 0.94582 0.94191 0.93797 0.93414 0.93050 0.92716 0.92420 0.92169 0.91968 0.91822 0.91733 0.91702
0.350  0.96046 0.95926 0.95733 0.95473 0.95159 0.94802 0.94415 0.94014 0.93609 0.93215 0.92840 0.92497 0.92192 0.91934 0.91728 0.91577 0.91485 0.91454
0.355  0.95924 0.95801 0.95602 0.95335 0.95012 0.94645 0.94247 0.93834 0.93418 0.93012 0.92627 0.92274 0.91961 0.91695 0.91483 0.91328 0.91234 0.91202
0.360  0.95800 0.95673 0.95469 0.95194 0.94862 0.94485 0.94076 0.93651 0.93224 0.92806 0.92411 0.92047 0.91726 0.91453 0.91234 0.91075 0.90979 0.90946
0.365  0.95674 0.95544 0.95333 0.95051 0.94710 0.94322 0.93903 0.93466 0.93027 0.92597 0.92191 0.91818 0.91487 0.91207 0.90982 0.90819 0.90719 0.90685
0.370  0.95545 0.95411 0.95195 0.94906 0.94555 0.94156 0.93726 0.93277 0.92825 0.92385 0.91967 0.91584 0.91245 0.90956 0.90726 0.90558 0.90456 0.90421
0.375  0.95414 0.95277 0.95055 0.94758 0.94397 0.93988 0.93545 0.93085 0.92622 0.92169 0.91740 0.91347 0.90998 0.90702 0.90466 0.90293 0.90188 0.90153
0.380  0.95281 0.95140 0.94912 0.94607 0.94237 0.93817 0.93363 0.92890 0.92415 0.91950 0.91510 0.91106 0.90748 0.90445 0.90202 0.90025 0.89917 0.89881
0.385  0.95145 0.95001 0.94767 0.94453 0.94074 0.93643 0.93177 0.92692 0.92204 0.91727 0.91276 0.90861 0.90494 0.90183 0.89934 0.89752 0.89642 0.89604
0.390  0.95007 0.94859 0.94619 0.94297 0.93908 0.93467 0.92989 0.92491 0.91990 0.91502 0.91038 0.90613 0.90237 0.89917 0.89662 0.89475 0.89362 0.89323
0.395  0.94867 0.94714 0.94468 0.94139 0.93740 0.93286 0.92797 0.92287 0.91773 0.91272 0.90797 0.90362 0.89975 0.89647 0.89386 0.89195 0.89078 0.89040
0.400  0.94724 0.94568 0.94315 0.93978 0.93568 0.93104 0.92601 0.92079 0.91553 0.91039 0.90553 0.90106 0.89710 0.89374 0.89105 0.88910 0.88791 0.88751
0.405  0.94578 0.94418 0.94159 0.93814 0.93394 0.92918 0.92404 0.91868 0.91329 0.90802 0.90304 0.89846 0.89441 0.89097 0.88821 0.88621 0.88499 0.88458
0.410  0.94430 0.94266 0.94001 0.93647 0.93217 0.92730 0.92203 0.91654 0.91101 0.90563 0.90051 0.89583 0.89168 0.88815 0.88533 0.88328 0.88203 0.88160
0.415  0.94279 0.94111 0.93840 0.93477 0.93038 0.92539 0.91999 0.91437 0.90871 0.90319 0.89796 0.89316 0.88890 0.88529 0.88241 0.88030 0.87903 0.87860
0.420  0.94126 0.93954 0.93677 0.93305 0.92855 0.92343 0.91790 0.91216 0.90637 0.90071 0.89536 0.89045 0.88609 0.88240 0.87944 0.87729 0.87598 0.87554
0.425  0.93970 0.93795 0.93510 0.93130 0.92668 0.92146 0.91580 0.90991 0.90400 0.89821 0.89273 0.88770 0.88325 0.87946 0.87644 0.87424 0.87290 0.87244
0.430  0.93812 0.93632 0.93341 0.92952 0.92480 0.91945 0.91367 0.90764 0.90158 0.89567 0.89006 0.88491 0.88036 0.87648 0.87339 0.87114 0.86977 0.86930
0.435  0.93651 0.93467 0.93169 0.92771 0.92288 0.91742 0.91150 0.90534 0.89913 0.89309 0.88735 0.88209 0.87742 0.87347 0.87030 0.86799 0.86659 0.86612
0.440  0.93487 0.93299 0.92994 0.92586 0.92094 0.91533 0.90928 0.90298 0.89665 0.89046 0.88460 0.87922 0.87445 0.87041 0.86717 0.86481 0.86338 0.86289
0.445  0.93320 0.93128 0.92816 0.92400 0.91895 0.91323 0.90705 0.90061 0.89413 0.88781 0.88182 0.87631 0.87144 0.86730 0.86400 0.86159 0.86012 0.85962
0.450  0.93151 0.92954 0.92636 0.92210 0.91694 0.91110 0.90478 0.89820 0.89157 0.88512 0.87899 0.87337 0.86838 0.86416 0.86078 0.85832 0.85682 0.85631
0.455  0.92978 0.92777 0.92452 0.92018 0.91490 0.90894 0.90246 0.89575 0.88898 0.88237 0.87612 0.87038 0.86529 0.86097 0.85752 0.85500 0.85347 0.85296
0.460  0.92803 0.92597 0.92266 0.91822 0.91284 0.90672 0.90013 0.89326 0.88636 0.87961 0.87322 0.86735 0.86215 0.85774 0.85421 0.85164 0.85008 0.84955
0.465  0.92625 0.92415 0.92076 0.91621 0.91073 0.90449 0.89776 0.89074 0.88368 0.87680 0.87027 0.86428 0.85898 0.85447 0.85087 0.84824 0.84665 0.84610
0.470  0.92444 0.92229 0.91882 0.91419 0.90858 0.90223 0.89535 0.88819 0.88098 0.87394 0.86729 0.86118 0.85575 0.85116 0.84748 0.84480 0.84317 0.84262
0.475  0.92259 0.92041 0.91687 0.91214 0.90641 0.89992 0.89289 0.88558 0.87824 0.87106 0.86426 0.85802 0.85249 0.84780 0.84404 0.84131 0.83964 0.83908
0.480  0.92072 0.91849 0.91488 0.91006 0.90421 0.89757 0.89041 0.88295 0.87545 0.86813 0.86119 0.85483 0.84918 0.84439 0.84056 0.83777 0.83607 0.83549
0.485  0.91881 0.91654 0.91286 0.90792 0.90197 0.89520 0.88790 0.88029 0.87263 0.86515 0.85809 0.85159 0.84583 0.84094 0.83704 0.83419 0.83246 0.83188
0.490  0.91688 0.91455 0.91080 0.90577 0.89968 0.89280 0.88532 0.87757 0.86978 0.86215 0.85494 0.84830 0.84244 0.83745 0.83346 0.83056 0.82880 0.82820
0.495  0.91491 0.91253 0.90870 0.90358 0.89738 0.89033 0.88274 0.87483 0.86686 0.85910 0.85174 0.84498 0.83899 0.83391 0.82985 0.82689 0.82509 0.82447
0.500  0.91290 0.91049 0.90658 0.90136 0.89504 0.88786 0.88011 0.87205 0.86393 0.85600 0.84850 0.84162 0.83551 0.83033 0.82619 0.82317 0.82133 0.82072
0.505  0.91087 0.90840 0.90442 0.89909 0.89264 0.88534 0.87742 0.86921 0.86095 0.85287 0.84523 0.83820 0.83198 0.82670 0.82248 0.81940 0.81753 0.81690
0.510  0.90880 0.90629 0.90223 0.89679 0.89022 0.88277 0.87472 0.86635 0.85791 0.84970 0.84190 0.83475 0.82840 0.82303 0.81873 0.81559 0.81368 0.81303
0.515  0.90669 0.90414 0.90000 0.89446 0.88777 0.88018 0.87198 0.86345 0.85486 0.84647 0.83854 0.83124 0.82479 0.81931 0.81492 0.81173 0.80979 0.80913
0.520  0.90455 0.90195 0.89772 0.89210 0.88528 0.87755 0.86917 0.86048 0.85175 0.84321 0.83512 0.82770 0.82112 0.81553 0.81107 0.80782 0.80584 0.80517
0.525  0.90238 0.89971 0.89542 0.88967 0.88273 0.87485 0.86635 0.85750 0.84859 0.83991 0.83167 0.82411 0.81740 0.81172 0.80718 0.80386 0.80185 0.80117
0.530  0.90016 0.89745 0.89309 0.88723 0.88017 0.87214 0.86349 0.85448 0.84541 0.83655 0.82817 0.82047 0.81365 0.80786 0.80323 0.79986 0.79780 0.79711
0.535  0.89792 0.89516 0.89071 0.88475 0.87756 0.86940 0.86056 0.85139 0.84215 0.83316 0.82461 0.81679 0.80983 0.80395 0.79924 0.79580 0.79371 0.79300
0.540  0.89563 0.89282 0.88829 0.88224 0.87489 0.86658 0.85761 0.84828 0.83888 0.82970 0.82103 0.81304 0.80598 0.79999 0.79519 0.79169 0.78957 0.78885
0.545  0.89330 0.89045 0.88582 0.87965 0.87220 0.86374 0.85462 0.84512 0.83556 0.82622 0.81737 0.80927 0.80208 0.79597 0.79110 0.78754 0.78538 0.78465
0.550  0.89094 0.88803 0.88333 0.87705 0.86947 0.86087 0.85156 0.84190 0.83217 0.82269 0.81369 0.80545 0.79812 0.79192 0.78696 0.78333 0.78114 0.78040
0.555  0.88853 0.88557 0.88080 0.87441 0.86668 0.85792 0.84848 0.83866 0.82876 0.81910 0.80997 0.80156 0.79413 0.78781 0.78276 0.77908 0.77684 0.77609
0.560  0.88608 0.88307 0.87822 0.87173 0.86386 0.85496 0.84533 0.83534 0.82528 0.81548 0.80617 0.79764 0.79007 0.78365 0.77852 0.77477 0.77250 0.77172
0.565  0.88359 0.88053 0.87558 0.86898 0.86101 0.85196 0.84217 0.83201 0.82178 0.81179 0.80235 0.79366 0.78597 0.77944 0.77422 0.77041 0.76810 0.76732
0.570  0.88106 0.87795 0.87292 0.86621 0.85807 0.84887 0.83896 0.82859 0.81822 0.80807 0.79845 0.78964 0.78181 0.77518 0.76987 0.76600 0.76365 0.76285
0.575  0.87848 0.87532 0.87021 0.86339 0.85513 0.84578 0.83566 0.82517 0.81460 0.80428 0.79453 0.78555 0.77761 0.77087 0.76547 0.76154 0.75915 0.75834
0.580  0.87586 0.87265 0.86746 0.86050 0.85214 0.84260 0.83236 0.82169 0.81095 0.80047 0.79053 0.78143 0.77335 0.76650 0.76102 0.75702 0.75459 0.75377
0.585  0.87320 0.86992 0.86464 0.85760 0.84906 0.83941 0.82897 0.81813 0.80722 0.79657 0.78650 0.77724 0.76904 0.76208 0.75651 0.75245 0.74998 0.74915
0.590  0.87049 0.86716 0.86180 0.85464 0.84598 0.83617 0.82556 0.81456 0.80348 0.79266 0.78240 0.77301 0.76468 0.75760 0.75195 0.74782 0.74532 0.74447
0.595  0.86773 0.86435 0.85891 0.85161 0.84283 0.83285 0.82211 0.81090 0.79965 0.78868 0.77827 0.76871 0.76026 0.75308 0.74733 0.74314 0.74060 0.73974
0.600  0.86492 0.86150 0.85597 0.84856 0.83962 0.82951 0.81857 0.80722 0.79580 0.78464 0.77406 0.76438 0.75579 0.74849 0.74266 0.73841 0.73582 0.73495
0.605  0.86207 0.85859 0.85295 0.84546 0.83639 0.82608 0.81502 0.80346 0.79186 0.78056 0.76983 0.75997 0.75126 0.74386 0.73793 0.73361 0.73099 0.73011
0.610  0.85916 0.85563 0.84991 0.84227 0.83306 0.82264 0.81137 0.79968 0.78790 0.77640 0.76551 0.75553 0.74668 0.73916 0.73315 0.72877 0.72610 0.72520
0.615  0.85619 0.85260 0.84682 0.83907 0.82972 0.81914 0.80771 0.79580 0.78385 0.77221 0.76116 0.75101 0.74203 0.73441 0.72830 0.72386 0.72115 0.72024
0.620  0.85318 0.84954 0.84366 0.83581 0.82632 0.81556 0.80395 0.79191 0.77979 0.76795 0.75673 0.74646 0.73733 0.72960 0.72341 0.71889 0.71615 0.71522
0.625  0.85012 0.84642 0.84044 0.83247 0.82284 0.81195 0.80018 0.78792 0.77563 0.76362 0.75227 0.74182 0.73258 0.72473 0.71845 0.71387 0.71109 0.71015
0.630  0.84700 0.84325 0.83719 0.82910 0.81933 0.80825 0.79631 0.78392 0.77145 0.75927 0.74773 0.73715 0.72776 0.71980 0.71343 0.70879 0.70596 0.70501
0.635  0.84382 0.84000 0.83388 0.82567 0.81573 0.80454 0.79242 0.77982 0.76717 0.75482 0.74315 0.73240 0.72289 0.71481 0.70835 0.70365 0.70078 0.69982
0.640  0.84059 0.83672 0.83048 0.82215 0.81211 0.80071 0.78844 0.77570 0.76287 0.75035 0.73848 0.72761 0.71795 0.70977 0.70322 0.69844 0.69554 0.69455
0.645  0.83729 0.83337 0.82705 0.81861 0.80839 0.79688 0.78443 0.77148 0.75848 0.74578 0.73378 0.72274 0.71296 0.70465 0.69802 0.69318 0.69023 0.68924
0.650  0.83393 0.82996 0.82355 0.81497 0.80465 0.79294 0.78032 0.76723 0.75402 0.74119 0.72900 0.71780 0.70790 0.69949 0.69275 0.68785 0.68487 0.68386
0.655  0.83052 0.82649 0.81997 0.81130 0.80080 0.78898 0.77619 0.76289 0.74954 0.73650 0.72414 0.71283 0.70277 0.69425 0.68743 0.68246 0.67944 0.67841
0.660  0.82702 0.82294 0.81635 0.80757 0.79693 0.78491 0.77195 0.75851 0.74495 0.73174 0.71926 0.70776 0.69760 0.68895 0.68204 0.67701 0.67394 0.67291
0.665  0.82348 0.81934 0.81267 0.80373 0.79299 0.78082 0.76769 0.75404 0.74034 0.72696 0.71428 0.70266 0.69234 0.68359 0.67658 0.67148 0.66838 0.66734
0.670  0.81986 0.81567 0.80888 0.79987 0.78895 0.77661 0.76332 0.74949 0.73562 0.72207 0.70923 0.69747 0.68701 0.67816 0.67107 0.66590 0.66276 0.66169
0.675  0.81617 0.81193 0.80506 0.79589 0.78488 0.77239 0.75888 0.74493 0.73083 0.71714 0.70415 0.69220 0.68164 0.67266 0.66548 0.66025 0.65707 0.65599
0.680  0.81242 0.80810 0.80117 0.79189 0.78070 0.76805 0.75442 0.74024 0.72602 0.71213 0.69896 0.68690 0.67618 0.66710 0.65983 0.65453 0.65131 0.65021
0.685  0.80858 0.80422 0.79717 0.78777 0.77648 0.76367 0.74984 0.73548 0.72109 0.70703 0.69371 0.68150 0.67065 0.66147 0.65411 0.64874 0.64548 0.64438
0.690  0.80468 0.80026 0.79313 0.78362 0.77215 0.75919 0.74523 0.73071 0.71610 0.70189 0.68842 0.67603 0.66508 0.65576 0.64832 0.64289 0.63959 0.63847
0.695  0.80069 0.79623 0.78900 0.77935 0.76773 0.75462 0.74050 0.72580 0.71106 0.69666 0.68302 0.67049 0.65941 0.64999 0.64245 0.63696 0.63362 0.63250
0.700  0.79662 0.79209 0.78478 0.77504 0.76330 0.75003 0.73569 0.72082 0.70591 0.69135 0.67755 0.66490 0.65366 0.64415 0.63651 0.63096 0.62758 0.62644
0.705  0.79247 0.78789 0.78050 0.77065 0.75872 0.74530 0.73085 0.71582 0.70068 0.68595 0.67203 0.65921 0.64785 0.63822 0.63051 0.62489 0.62147 0.62032
0.710  0.78824 0.78361 0.77610 0.76614 0.75412 0.74055 0.72588 0.71067 0.69542 0.68053 0.66641 0.65345 0.64198 0.63222 0.62443 0.61875 0.61529 0.61412
0.715  0.78392 0.77922 0.77166 0.76158 0.74938 0.73566 0.72082 0.70545 0.69004 0.67498 0.66071 0.64760 0.63601 0.62616 0.61827 0.61252 0.60903 0.60785
0.720  0.77951 0.77476 0.76711 0.75689 0.74461 0.73068 0.71575 0.70020 0.68456 0.66935 0.65492 0.64171 0.62996 0.62001 0.61203 0.60623 0.60269 0.60149
0.725  0.77501 0.77021 0.76245 0.75214 0.73969 0.72567 0.71052 0.69481 0.67901 0.66363 0.64906 0.63571 0.62384 0.61378 0.60573 0.59985 0.59628 0.59507
0.730  0.77040 0.76556 0.75773 0.74728 0.73467 0.72051 0.70520 0.68933 0.67342 0.65787 0.64315 0.62962 0.61763 0.60747 0.59934 0.59340 0.58979 0.58857
0.735  0.76570 0.76079 0.75286 0.74230 0.72963 0.71525 0.69978 0.68376 0.66769 0.65199 0.63712 0.62345 0.61137 0.60108 0.59286 0.58687 0.58322 0.58199
0.740  0.76090 0.75594 0.74794 0.73728 0.72442 0.70996 0.69434 0.67816 0.66186 0.64602 0.63099 0.61719 0.60499 0.59460 0.58631 0.58025 0.57657 0.57533
0.745  0.75599 0.75099 0.74287 0.73209 0.71917 0.70451 0.68874 0.67240 0.65595 0.63995 0.62478 0.61085 0.59853 0.58804 0.57967 0.57356 0.56984 0.56858
0.750  0.75097 0.74590 0.73774 0.72686 0.71375 0.69895 0.68303 0.66654 0.64993 0.63378 0.61848 0.60442 0.59198 0.58139 0.57294 0.56677 0.56302 0.56174
0.755  0.74584 0.74072 0.73244 0.72146 0.70823 0.69329 0.67722 0.66057 0.64382 0.62753 0.61208 0.59793 0.58534 0.57467 0.56613 0.55990 0.55611 0.55483
0.760  0.74058 0.73543 0.72708 0.71600 0.70265 0.68759 0.67137 0.65451 0.63767 0.62117 0.60559 0.59131 0.57861 0.56785 0.55922 0.55294 0.54912 0.54782
0.765  0.73521 0.72999 0.72155 0.71037 0.69690 0.68170 0.66535 0.64833 0.63135 0.61471 0.59899 0.58460 0.57179 0.56094 0.55223 0.54590 0.54204 0.54073
0.770  0.72971 0.72445 0.71595 0.70462 0.69103 0.67570 0.65921 0.64212 0.62493 0.60815 0.59230 0.57778 0.56487 0.55392 0.54515 0.53876 0.53487 0.53355
0.775  0.72408 0.71875 0.71017 0.69880 0.68503 0.66957 0.65295 0.63573 0.61839 0.60147 0.58550 0.57087 0.55785 0.54679 0.53797 0.53153 0.52760 0.52627
0.780  0.71831 0.71294 0.70430 0.69278 0.67898 0.66332 0.64656 0.62921 0.61175 0.59469 0.57860 0.56385 0.55073 0.53959 0.53069 0.52420 0.52024 0.51890
0.785  0.71238 0.70699 0.69824 0.68663 0.67272 0.65702 0.64006 0.62257 0.60498 0.58780 0.57158 0.55668 0.54351 0.53228 0.52332 0.51677 0.51278 0.51143
0.790  0.70633 0.70087 0.69209 0.68040 0.66632 0.65051 0.63342 0.61581 0.59809 0.58079 0.56446 0.54945 0.53618 0.52487 0.51584 0.50924 0.50523 0.50388
0.795  0.70011 0.69462 0.68574 0.67396 0.65977 0.64385 0.62665 0.60892 0.59108 0.57366 0.55721 0.54210 0.52874 0.51735 0.50826 0.50161 0.49757 0.49621
0.800  0.69374 0.68821 0.67928 0.66737 0.65308 0.63705 0.61973 0.60189 0.58393 0.56640 0.54985 0.53464 0.52115 0.50973 0.50055 0.49388 0.48981 0.48844
0.805  0.68720 0.68161 0.67261 0.66068 0.64631 0.63010 0.61268 0.59473 0.57665 0.55902 0.54237 0.52706 0.51349 0.50199 0.49276 0.48604 0.48195 0.48056
0.810  0.68047 0.67487 0.66577 0.65376 0.63930 0.62300 0.60547 0.58737 0.56917 0.55150 0.53475 0.51936 0.50571 0.49411 0.48485 0.47809 0.47397 0.47257
0.815  0.67357 0.66790 0.65880 0.64666 0.63212 0.61573 0.59810 0.57987 0.56161 0.54385 0.52695 0.51148 0.49780 0.48614 0.47683 0.47002 0.46588 0.46448
0.820  0.66647 0.66079 0.65159 0.63938 0.62477 0.60829 0.59058 0.57225 0.55390 0.53598 0.51907 0.50353 0.48974 0.47805 0.46867 0.46184 0.45768 0.45628
0.825  0.65918 0.65344 0.64423 0.63191 0.61723 0.60067 0.58288 0.56447 0.54604 0.52804 0.51105 0.49543 0.48158 0.46981 0.46041 0.45355 0.44936 0.44795
0.830  0.65166 0.64592 0.63663 0.62432 0.60950 0.59287 0.57501 0.55652 0.53793 0.51994 0.50282 0.48715 0.47328 0.46147 0.45202 0.44512 0.44092 0.43949
0.835  0.64394 0.63814 0.62881 0.61645 0.60156 0.58488 0.56695 0.54840 0.52974 0.51161 0.49450 0.47877 0.46481 0.45299 0.44349 0.43657 0.43236 0.43093
0.840  0.63598 0.63017 0.62076 0.60835 0.59342 0.57668 0.55864 0.54000 0.52138 0.50319 0.48602 0.47019 0.45624 0.44435 0.43484 0.42789 0.42366 0.42223
0.845  0.62777 0.62192 0.61254 0.60003 0.58506 0.56827 0.55015 0.53150 0.51274 0.49459 0.47732 0.46151 0.44748 0.43556 0.42604 0.41908 0.41484 0.41341
0.850  0.61930 0.61345 0.60400 0.59146 0.57646 0.55955 0.54148 0.52280 0.50401 0.48575 0.46851 0.45262 0.43860 0.42666 0.41709 0.41012 0.40588 0.40444
0.855  0.61056 0.60468 0.59520 0.58264 0.56762 0.55068 0.53259 0.51379 0.49506 0.47671 0.45946 0.44361 0.42953 0.41757 0.40802 0.40102 0.39677 0.39534
0.860  0.60154 0.59566 0.58616 0.57356 0.55851 0.54157 0.52337 0.50466 0.48584 0.46755 0.45023 0.43437 0.42029 0.40836 0.39877 0.39179 0.38753 0.38609
0.865  0.59221 0.58630 0.57682 0.56418 0.54914 0.53220 0.51401 0.49520 0.47639 0.45811 0.44086 0.42495 0.41088 0.39896 0.38937 0.38239 0.37813 0.37669
0.870  0.58254 0.57666 0.56714 0.55451 0.53939 0.52245 0.50428 0.48559 0.46679 0.44853 0.43123 0.41539 0.40133 0.38938 0.37981 0.37283 0.36858 0.36714
0.875  0.57255 0.56664 0.55713 0.54452 0.52942 0.51252 0.49437 0.47563 0.45687 0.43865 0.42138 0.40558 0.39155 0.37962 0.37007 0.36311 0.35886 0.35743
0.880  0.56218 0.55627 0.54677 0.53419 0.51913 0.50217 0.48408 0.46539 0.44669 0.42853 0.41131 0.39556 0.38157 0.36968 0.36017 0.35321 0.34898 0.34755
0.885  0.55142 0.54555 0.53604 0.52349 0.50849 0.49160 0.47358 0.45496 0.43632 0.41815 0.40101 0.38532 0.37139 0.35955 0.35006 0.34314 0.33892 0.33750
0.890  0.54025 0.53437 0.52490 0.51242 0.49740 0.48058 0.46265 0.44412 0.42559 0.40751 0.39046 0.37485 0.36099 0.34921 0.33976 0.33288 0.32868 0.32726
0.895  0.52863 0.52279 0.51334 0.50093 0.48600 0.46929 0.45137 0.43296 0.41455 0.39659 0.37965 0.36414 0.35032 0.33866 0.32927 0.32243 0.31825 0.31684
0.900  0.51651 0.51072 0.50132 0.48892 0.47409 0.45750 0.43981 0.42145 0.40318 0.38536 0.36855 0.35311 0.33946 0.32784 0.31856 0.31175 0.30761 0.30621
0.905  0.50390 0.49812 0.48880 0.47651 0.46182 0.44529 0.42776 0.40957 0.39138 0.37382 0.35717 0.34187 0.32834 0.31683 0.30760 0.30088 0.29677 0.29538
0.910  0.49072 0.48498 0.47575 0.46360 0.44897 0.43272 0.41528 0.39728 0.37930 0.36185 0.34540 0.33033 0.31691 0.30553 0.29644 0.28977 0.28571 0.28434
0.915  0.47692 0.47128 0.46213 0.45005 0.43569 0.41955 0.40234 0.38457 0.36682 0.34960 0.33336 0.31843 0.30523 0.29400 0.28500 0.27843 0.27441 0.27305
0.920  0.46248 0.45690 0.44787 0.43597 0.42175 0.40584 0.38888 0.37130 0.35391 0.33687 0.32089 0.30620 0.29321 0.28216 0.27329 0.26682 0.26287 0.26153
0.925  0.44730 0.44180 0.43294 0.42117 0.40718 0.39155 0.37480 0.35762 0.34046 0.32381 0.30804 0.29361 0.28086 0.27001 0.26130 0.25495 0.25106 0.24975
0.930  0.43136 0.42594 0.41725 0.40572 0.39194 0.37663 0.36022 0.34339 0.32650 0.31020 0.29476 0.28064 0.26816 0.25753 0.24900 0.24278 0.23898 0.23768
0.935  0.41454 0.40923 0.40074 0.38941 0.37595 0.36100 0.34498 0.32847 0.31199 0.29609 0.28103 0.26726 0.25508 0.24471 0.23639 0.23031 0.22659 0.22533
0.940  0.39674 0.39161 0.38326 0.37231 0.35914 0.34452 0.32895 0.31290 0.29688 0.28144 0.26681 0.25343 0.24154 0.23148 0.22341 0.21749 0.21388 0.21265
0.945  0.37790 0.37290 0.36482 0.35417 0.34142 0.32727 0.31212 0.29660 0.28111 0.26618 0.25204 0.23909 0.22760 0.21786 0.21004 0.20431 0.20082 0.19964
0.950  0.35784 0.35302 0.34525 0.33494 0.32268 0.30898 0.29441 0.27949 0.26460 0.25018 0.23659 0.22416 0.21312 0.20376 0.19624 0.19075 0.18738 0.18624
0.955  0.33644 0.33182 0.32435 0.31449 0.30278 0.28971 0.27571 0.26147 0.24718 0.23343 0.22047 0.20862 0.19809 0.18916 0.18198 0.17673 0.17352 0.17243
0.960  0.31349 0.30911 0.30204 0.29266 0.28150 0.26913 0.25589 0.24235 0.22892 0.21584 0.20360 0.19239 0.18244 0.17397 0.16719 0.16223 0.15920 0.15817
0.965  0.28878 0.28466 0.27801 0.26923 0.25880 0.24716 0.23479 0.22204 0.20950 0.19729 0.18585 0.17534 0.16605 0.15817 0.15183 0.14718 0.14434 0.14338
0.970  0.26199 0.25820 0.25203 0.24394 0.23428 0.22349 0.21210 0.20038 0.18878 0.17755 0.16705 0.15739 0.14885 0.14160 0.13577 0.13149 0.12888 0.12799
0.975  0.23276 0.22933 0.22378 0.21639 0.20768 0.19797 0.18765 0.17710 0.16666 0.15650 0.14706 0.13837 0.13069 0.12415 0.11890 0.11505 0.11270 0.11190
0.980  0.20056 0.19753 0.19268 0.18623 0.17858 0.17005 0.16105 0.15180 0.14265 0.13386 0.12559 0.11803 0.11134 0.10564 0.10107 0.09772 0.09567 0.09497
0.985  0.16464 0.16212 0.15806 0.15267 0.14628 0.13920 0.13169 0.12403 0.11646 0.10914 0.10230 0.09601 0.09049 0.08577 0.08199 0.07923 0.07752 0.07694
0.990  0.12378 0.12186 0.11876 0.11465 0.10982 0.10439 0.09872 0.09290 0.08720 0.08168 0.07650 0.07176 0.06760 0.06405 0.06120 0.05911 0.05782 0.05737
0.995  0.07546 0.07428 0.07239 0.06987 0.06692 0.06363 0.06016 0.05665 0.05319 0.04985 0.04673 0.04389 0.04139 0.03925 0.03752 0.03626 0.03549 0.03522
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am030e100.dat <==
# alpha = -0.30 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99992 0.99992 0.99992 0.99991 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984 0.99983 0.99983
0.020  0.99986 0.99986 0.99985 0.99984 0.99983 0.99982 0.99981 0.99979 0.99978 0.99977 0.99975 0.99974 0.99973 0.99972 0.99971 0.99971 0.99970 0.99970
0.025  0.99979 0.99978 0.99977 0.99976 0.99974 0.99972 0.99970 0.99968 0.99966 0.99963 0.99961 0.99959 0.99958 0.99956 0.99955 0.99954 0.99954 0.99954
0.030  0.99969 0.99969 0.99967 0.99965 0.99963 0.99960 0.99957 0.99954 0.99950 0.99947 0.99944 0.99942 0.99939 0.99937 0.99935 0.99934 0.99934 0.99933
0.035  0.99958 0.99957 0.99955 0.99952 0.99949 0.99945 0.99941 0.99937 0.99932 0.99928 0.99924 0.99920 0.99917 0.99914 0.99912 0.99911 0.99910 0.99909
0.040  0.99946 0.99944 0.99941 0.99938 0.99933 0.99928 0.99923 0.99917 0.99912 0.99906 0.99901 0.99896 0.99892 0.99888 0.99885 0.99883 0.99882 0.99881
0.045  0.99931 0.99929 0.99926 0.99921 0.99916 0.99909 0.99903 0.99895 0.99888 0.99881 0.99875 0.99869 0.99863 0.99859 0.99855 0.99852 0.99851 0.99850
0.050  0.99915 0.99913 0.99908 0.99903 0.99896 0.99888 0.99880 0.99871 0.99862 0.99853 0.99845 0.99838 0.99831 0.99825 0.99821 0.99817 0.99815 0.99815
0.055  0.99897 0.99894 0.99889 0.99882 0.99874 0.99865 0.99854 0.99844 0.99833 0.99823 0.99813 0.99804 0.99795 0.99789 0.99783 0.99779 0.99777 0.99776
0.060  0.99878 0.99874 0.99868 0.99860 0.99850 0.99839 0.99827 0.99814 0.99801 0.99789 0.99777 0.99766 0.99757 0.99748 0.99742 0.99737 0.99734 0.99733
0.065  0.99856 0.99852 0.99845 0.99836 0.99824 0.99811 0.99797 0.99782 0.99767 0.99752 0.99738 0.99726 0.99714 0.99705 0.99697 0.99691 0.99688 0.99687
0.070  0.99834 0.99828 0.99820 0.99809 0.99796 0.99781 0.99764 0.99747 0.99729 0.99713 0.99696 0.99682 0.99669 0.99657 0.99649 0.99642 0.99638 0.99637
0.075  0.99809 0.99803 0.99794 0.99781 0.99766 0.99748 0.99729 0.99709 0.99689 0.99670 0.99651 0.99635 0.99619 0.99607 0.99596 0.99589 0.99584 0.99583
0.080  0.99782 0.99776 0.99765 0.99751 0.99733 0.99713 0.99692 0.99669 0.99647 0.99624 0.99603 0.99584 0.99567 0.99552 0.99541 0.99532 0.99527 0.99525
0.085  0.99754 0.99747 0.99735 0.99718 0.99699 0.99676 0.99652 0.99626 0.99601 0.99576 0.99552 0.99530 0.99511 0.99495 0.99482 0.99472 0.99466 0.99464
0.090  0.99724 0.99716 0.99702 0.99684 0.99662 0.99637 0.99610 0.99581 0.99552 0.99524 0.99498 0.99473 0.99452 0.99433 0.99419 0.99408 0.99401 0.99399
0.095  0.99693 0.99683 0.99668 0.99648 0.99623 0.99595 0.99565 0.99533 0.99501 0.99470 0.99440 0.99413 0.99389 0.99369 0.99352 0.99340 0.99333 0.99330
0.100  0.99659 0.99649 0.99632 0.99610 0.99582 0.99551 0.99518 0.99483 0.99447 0.99413 0.99380 0.99350 0.99323 0.99300 0.99282 0.99269 0.99261 0.99258
0.105  0.99624 0.99613 0.99594 0.99570 0.99539 0.99505 0.99468 0.99429 0.99390 0.99352 0.99316 0.99283 0.99253 0.99228 0.99208 0.99194 0.99185 0.99182
0.110  0.99587 0.99575 0.99555 0.99527 0.99494 0.99457 0.99416 0.99374 0.99331 0.99289 0.99249 0.99213 0.99180 0.99153 0.99131 0.99115 0.99105 0.99102
0.115  0.99549 0.99535 0.99513 0.99483 0.99447 0.99406 0.99361 0.99315 0.99268 0.99223 0.99179 0.99139 0.99104 0.99074 0.99050 0.99032 0.99022 0.99018
0.120  0.99508 0.99493 0.99469 0.99437 0.99398 0.99353 0.99305 0.99254 0.99203 0.99153 0.99106 0.99063 0.99024 0.98991 0.98965 0.98946 0.98935 0.98931
0.125  0.99466 0.99450 0.99424 0.99389 0.99346 0.99298 0.99245 0.99190 0.99135 0.99081 0.99030 0.98982 0.98941 0.98905 0.98877 0.98856 0.98844 0.98839
0.130  0.99422 0.99405 0.99376 0.99338 0.99292 0.99240 0.99183 0.99124 0.99064 0.99006 0.98950 0.98899 0.98854 0.98816 0.98785 0.98763 0.98749 0.98744
0.135  0.99377 0.99358 0.99327 0.99286 0.99236 0.99180 0.99119 0.99055 0.98990 0.98927 0.98867 0.98813 0.98764 0.98722 0.98689 0.98665 0.98651 0.98646
0.140  0.99329 0.99309 0.99276 0.99232 0.99178 0.99118 0.99052 0.98983 0.98914 0.98846 0.98782 0.98723 0.98670 0.98626 0.98590 0.98564 0.98548 0.98543
0.145  0.99280 0.99258 0.99223 0.99176 0.99118 0.99053 0.98982 0.98909 0.98834 0.98761 0.98693 0.98629 0.98573 0.98525 0.98487 0.98459 0.98443 0.98437
0.150  0.99229 0.99205 0.99168 0.99117 0.99056 0.98986 0.98910 0.98831 0.98752 0.98674 0.98600 0.98533 0.98473 0.98421 0.98381 0.98351 0.98333 0.98327
0.155  0.99176 0.99151 0.99111 0.99057 0.98991 0.98917 0.98836 0.98752 0.98667 0.98584 0.98505 0.98433 0.98368 0.98314 0.98270 0.98239 0.98219 0.98213
0.160  0.99121 0.99095 0.99052 0.98994 0.98924 0.98845 0.98759 0.98669 0.98579 0.98490 0.98406 0.98329 0.98261 0.98203 0.98157 0.98123 0.98102 0.98095
0.165  0.99064 0.99036 0.98991 0.98930 0.98855 0.98771 0.98679 0.98584 0.98488 0.98394 0.98305 0.98223 0.98150 0.98088 0.98039 0.98003 0.97981 0.97974
0.170  0.99006 0.98976 0.98928 0.98863 0.98784 0.98695 0.98597 0.98496 0.98394 0.98294 0.98200 0.98113 0.98035 0.97970 0.97918 0.97879 0.97856 0.97848
0.175  0.98946 0.98914 0.98863 0.98794 0.98711 0.98616 0.98513 0.98406 0.98297 0.98192 0.98091 0.97999 0.97917 0.97848 0.97793 0.97752 0.97728 0.97719
0.180  0.98884 0.98850 0.98796 0.98723 0.98635 0.98535 0.98426 0.98312 0.98198 0.98086 0.97980 0.97882 0.97796 0.97723 0.97664 0.97621 0.97595 0.97586
0.185  0.98820 0.98784 0.98727 0.98650 0.98557 0.98451 0.98336 0.98216 0.98095 0.97977 0.97865 0.97762 0.97671 0.97593 0.97531 0.97486 0.97459 0.97450
0.190  0.98754 0.98717 0.98656 0.98575 0.98477 0.98365 0.98244 0.98117 0.97990 0.97865 0.97747 0.97639 0.97542 0.97461 0.97395 0.97348 0.97319 0.97309
0.195  0.98686 0.98647 0.98583 0.98498 0.98394 0.98277 0.98149 0.98016 0.97882 0.97750 0.97626 0.97512 0.97410 0.97324 0.97255 0.97205 0.97175 0.97164
0.200  0.98616 0.98575 0.98508 0.98419 0.98310 0.98186 0.98052 0.97912 0.97770 0.97632 0.97502 0.97381 0.97275 0.97184 0.97112 0.97059 0.97027 0.97016
0.205  0.98545 0.98502 0.98431 0.98337 0.98223 0.98093 0.97952 0.97804 0.97656 0.97511 0.97374 0.97247 0.97135 0.97040 0.96964 0.96909 0.96875 0.96864
0.210  0.98471 0.98426 0.98352 0.98253 0.98133 0.97997 0.97849 0.97695 0.97539 0.97387 0.97243 0.97110 0.96993 0.96893 0.96813 0.96755 0.96720 0.96708
0.215  0.98396 0.98348 0.98271 0.98168 0.98042 0.97899 0.97744 0.97582 0.97419 0.97260 0.97108 0.96970 0.96846 0.96742 0.96658 0.96597 0.96560 0.96548
0.220  0.98319 0.98269 0.98188 0.98079 0.97948 0.97798 0.97636 0.97467 0.97296 0.97129 0.96971 0.96825 0.96697 0.96587 0.96500 0.96436 0.96397 0.96384
0.225  0.98239 0.98187 0.98103 0.97989 0.97852 0.97695 0.97525 0.97348 0.97170 0.96995 0.96830 0.96678 0.96543 0.96429 0.96337 0.96270 0.96230 0.96216
0.230  0.98158 0.98104 0.98015 0.97897 0.97753 0.97589 0.97412 0.97227 0.97041 0.96858 0.96686 0.96527 0.96386 0.96266 0.96171 0.96101 0.96059 0.96044
0.235  0.98075 0.98018 0.97926 0.97802 0.97652 0.97481 0.97296 0.97103 0.96909 0.96718 0.96538 0.96372 0.96225 0.96101 0.96001 0.95928 0.95884 0.95869
0.240  0.97990 0.97930 0.97834 0.97705 0.97549 0.97371 0.97178 0.96976 0.96773 0.96575 0.96387 0.96214 0.96061 0.95931 0.95827 0.95751 0.95705 0.95689
0.245  0.97902 0.97840 0.97740 0.97606 0.97443 0.97257 0.97056 0.96847 0.96635 0.96429 0.96233 0.96053 0.95893 0.95758 0.95649 0.95570 0.95522 0.95506
0.250  0.97813 0.97749 0.97644 0.97505 0.97335 0.97142 0.96932 0.96714 0.96494 0.96279 0.96075 0.95888 0.95721 0.95580 0.95468 0.95385 0.95335 0.95318
0.255  0.97722 0.97655 0.97546 0.97401 0.97224 0.97023 0.96806 0.96579 0.96350 0.96126 0.95914 0.95719 0.95546 0.95400 0.95282 0.95197 0.95145 0.95127
0.260  0.97628 0.97559 0.97446 0.97295 0.97111 0.96903 0.96676 0.96440 0.96203 0.95970 0.95750 0.95547 0.95367 0.95215 0.95093 0.95004 0.94950 0.94932
0.265  0.97533 0.97461 0.97343 0.97186 0.96996 0.96779 0.96544 0.96299 0.96052 0.95811 0.95582 0.95371 0.95185 0.95026 0.94900 0.94807 0.94751 0.94732
0.270  0.97435 0.97360 0.97239 0.97076 0.96878 0.96653 0.96409 0.96155 0.95899 0.95648 0.95410 0.95192 0.94999 0.94834 0.94703 0.94607 0.94549 0.94529
0.275  0.97335 0.97258 0.97132 0.96963 0.96758 0.96524 0.96272 0.96008 0.95742 0.95482 0.95236 0.95009 0.94809 0.94638 0.94502 0.94402 0.94342 0.94322
0.280  0.97234 0.97153 0.97022 0.96847 0.96635 0.96393 0.96131 0.95858 0.95582 0.95313 0.95058 0.94823 0.94615 0.94438 0.94297 0.94194 0.94131 0.94110
0.285  0.97130 0.97046 0.96911 0.96730 0.96510 0.96259 0.95988 0.95705 0.95419 0.95141 0.94876 0.94633 0.94417 0.94235 0.94088 0.93981 0.93917 0.93895
0.290  0.97024 0.96937 0.96797 0.96610 0.96382 0.96123 0.95842 0.95549 0.95253 0.94965 0.94691 0.94439 0.94216 0.94027 0.93875 0.93765 0.93698 0.93675
0.295  0.96915 0.96826 0.96681 0.96487 0.96251 0.95983 0.95693 0.95390 0.95084 0.94786 0.94502 0.94242 0.94011 0.93816 0.93659 0.93545 0.93475 0.93452
0.300  0.96805 0.96712 0.96563 0.96362 0.96118 0.95841 0.95541 0.95228 0.94912 0.94603 0.94310 0.94041 0.93803 0.93600 0.93438 0.93320 0.93248 0.93224
0.305  0.96692 0.96597 0.96442 0.96235 0.95983 0.95696 0.95386 0.95062 0.94736 0.94417 0.94115 0.93837 0.93590 0.93381 0.93214 0.93092 0.93017 0.92993
0.310  0.96577 0.96478 0.96319 0.96105 0.95845 0.95549 0.95228 0.94894 0.94557 0.94228 0.93915 0.93628 0.93374 0.93158 0.92985 0.92859 0.92782 0.92757
0.315  0.96460 0.96358 0.96193 0.95972 0.95704 0.95399 0.95068 0.94723 0.94375 0.94035 0.93713 0.93417 0.93154 0.92931 0.92752 0.92622 0.92543 0.92517
0.320  0.96340 0.96235 0.96065 0.95837 0.95560 0.95246 0.94904 0.94549 0.94190 0.93839 0.93507 0.93201 0.92930 0.92700 0.92516 0.92382 0.92300 0.92273
0.325  0.96218 0.96110 0.95935 0.95700 0.95414 0.95090 0.94738 0.94371 0.94001 0.93640 0.93297 0.92982 0.92702 0.92465 0.92275 0.92137 0.92053 0.92024
0.330  0.96094 0.95983 0.95802 0.95560 0.95266 0.94931 0.94568 0.94190 0.93809 0.93437 0.93083 0.92758 0.92470 0.92226 0.92030 0.91888 0.91801 0.91772
0.335  0.95968 0.95853 0.95667 0.95417 0.95114 0.94770 0.94396 0.94006 0.93614 0.93230 0.92866 0.92532 0.92235 0.91983 0.91782 0.91635 0.91546 0.91516
0.340  0.95839 0.95721 0.95529 0.95272 0.94960 0.94605 0.94221 0.93819 0.93415 0.93020 0.92645 0.92301 0.91996 0.91736 0.91529 0.91378 0.91286 0.91255
0.345  0.95708 0.95586 0.95389 0.95124 0.94803 0.94438 0.94042 0.93629 0.93213 0.92807 0.92421 0.92066 0.91752 0.91485 0.91272 0.91116 0.91022 0.90990
0.350  0.95574 0.95449 0.95246 0.94974 0.94643 0.94268 0.93860 0.93436 0.93008 0.92590 0.92193 0.91828 0.91505 0.91230 0.91011 0.90851 0.90754 0.90721
0.355  0.95438 0.95309 0.95100 0.94820 0.94481 0.94094 0.93676 0.93239 0.92799 0.92369 0.91961 0.91586 0.91254 0.90971 0.90746 0.90581 0.90481 0.90447
0.360  0.95299 0.95167 0.94952 0.94665 0.94315 0.93918 0.93488 0.93039 0.92587 0.92145 0.91725 0.91340 0.90998 0.90708 0.90476 0.90307 0.90204 0.90170
0.365  0.95158 0.95022 0.94801 0.94506 0.94147 0.93739 0.93297 0.92836 0.92371 0.91917 0.91486 0.91090 0.90739 0.90441 0.90203 0.90029 0.89923 0.89888
0.370  0.95014 0.94874 0.94648 0.94345 0.93976 0.93557 0.93103 0.92630 0.92152 0.91686 0.91243 0.90836 0.90476 0.90170 0.89925 0.89746 0.89638 0.89601
0.375  0.94868 0.94724 0.94492 0.94180 0.93802 0.93372 0.92906 0.92420 0.91930 0.91451 0.90996 0.90579 0.90208 0.89894 0.89643 0.89460 0.89348 0.89311
0.380  0.94719 0.94572 0.94333 0.94013 0.93625 0.93184 0.92705 0.92206 0.91703 0.91212 0.90746 0.90317 0.89937 0.89615 0.89357 0.89169 0.89054 0.89016
0.385  0.94568 0.94416 0.94172 0.93844 0.93445 0.92993 0.92502 0.91990 0.91474 0.90969 0.90491 0.90051 0.89662 0.89331 0.89066 0.88873 0.88756 0.88717
0.390  0.94413 0.94258 0.94008 0.93671 0.93263 0.92798 0.92295 0.91770 0.91240 0.90723 0.90233 0.89782 0.89382 0.89043 0.88771 0.88574 0.88453 0.88413
0.395  0.94257 0.94098 0.93840 0.93495 0.93077 0.92600 0.92084 0.91546 0.91004 0.90473 0.89970 0.89508 0.89098 0.88751 0.88472 0.88270 0.88146 0.88105
0.400  0.94097 0.93934 0.93671 0.93317 0.92888 0.92400 0.91871 0.91319 0.90763 0.90220 0.89704 0.89231 0.88811 0.88454 0.88169 0.87961 0.87835 0.87792
0.405  0.93935 0.93768 0.93498 0.93135 0.92696 0.92196 0.91654 0.91089 0.90519 0.89962 0.89434 0.88949 0.88519 0.88154 0.87861 0.87648 0.87519 0.87475
0.410  0.93770 0.93599 0.93322 0.92951 0.92501 0.91988 0.91433 0.90855 0.90271 0.89701 0.89160 0.88663 0.88223 0.87848 0.87549 0.87331 0.87198 0.87154
0.415  0.93602 0.93427 0.93143 0.92763 0.92302 0.91778 0.91210 0.90617 0.90020 0.89436 0.88882 0.88373 0.87922 0.87539 0.87233 0.87009 0.86874 0.86828
0.420  0.93431 0.93252 0.92962 0.92573 0.92101 0.91564 0.90982 0.90376 0.89764 0.89167 0.88600 0.88079 0.87617 0.87225 0.86912 0.86683 0.86544 0.86498
0.425  0.93257 0.93074 0.92777 0.92379 0.91896 0.91347 0.90752 0.90131 0.89506 0.88894 0.88314 0.87781 0.87309 0.86907 0.86587 0.86353 0.86210 0.86163
0.430  0.93080 0.92893 0.92589 0.92182 0.91688 0.91126 0.90517 0.89883 0.89242 0.88617 0.88024 0.87479 0.86995 0.86585 0.86257 0.86017 0.85872 0.85823
0.435  0.92901 0.92709 0.92399 0.91982 0.91477 0.90902 0.90280 0.89630 0.88976 0.88336 0.87730 0.87172 0.86678 0.86258 0.85922 0.85678 0.85529 0.85479
0.440  0.92718 0.92522 0.92205 0.91779 0.91262 0.90675 0.90038 0.89374 0.88705 0.88051 0.87431 0.86861 0.86356 0.85927 0.85584 0.85333 0.85181 0.85130
0.445  0.92532 0.92332 0.92007 0.91572 0.91044 0.90444 0.89793 0.89115 0.88431 0.87763 0.87129 0.86546 0.86030 0.85591 0.85240 0.84985 0.84829 0.84777
0.450  0.92344 0.92139 0.91807 0.91363 0.90823 0.90209 0.89545 0.88851 0.88152 0.87470 0.86822 0.86227 0.85699 0.85251 0.84892 0.84631 0.84472 0.84419
0.455  0.92152 0.91942 0.91604 0.91149 0.90598 0.89971 0.89292 0.88584 0.87870 0.87172 0.86511 0.85903 0.85364 0.84906 0.84540 0.84273 0.84111 0.84056
0.460  0.91956 0.91743 0.91397 0.90933 0.90370 0.89729 0.89036 0.88313 0.87584 0.86871 0.86196 0.85575 0.85024 0.84557 0.84183 0.83910 0.83744 0.83689
0.465  0.91758 0.91540 0.91187 0.90713 0.90138 0.89484 0.88776 0.88038 0.87293 0.86566 0.85876 0.85242 0.84680 0.84203 0.83821 0.83543 0.83373 0.83316
0.470  0.91556 0.91334 0.90973 0.90489 0.89902 0.89235 0.88512 0.87759 0.86999 0.86256 0.85552 0.84905 0.84331 0.83844 0.83454 0.83170 0.82998 0.82940
0.475  0.91351 0.91124 0.90756 0.90262 0.89663 0.88983 0.88244 0.87475 0.86700 0.85943 0.85224 0.84564 0.83978 0.83481 0.83083 0.82793 0.82617 0.82558
0.480  0.91143 0.90911 0.90535 0.90032 0.89421 0.88726 0.87973 0.87188 0.86397 0.85625 0.84891 0.84218 0.83620 0.83113 0.82707 0.82412 0.82232 0.82171
0.485  0.90931 0.90694 0.90311 0.89797 0.89174 0.88465 0.87698 0.86897 0.86090 0.85302 0.84554 0.83867 0.83258 0.82740 0.82327 0.82025 0.81841 0.81780
0.490  0.90715 0.90474 0.90083 0.89559 0.88924 0.88201 0.87418 0.86602 0.85779 0.84975 0.84213 0.83512 0.82891 0.82363 0.81941 0.81633 0.81446 0.81383
0.495  0.90496 0.90250 0.89852 0.89318 0.88670 0.87933 0.87134 0.86302 0.85464 0.84644 0.83867 0.83152 0.82519 0.81981 0.81551 0.81237 0.81046 0.80982
0.500  0.90274 0.90023 0.89617 0.89072 0.88412 0.87661 0.86847 0.85999 0.85144 0.84308 0.83516 0.82788 0.82142 0.81594 0.81155 0.80836 0.80641 0.80576
0.505  0.90047 0.89792 0.89378 0.88823 0.88149 0.87385 0.86555 0.85690 0.84820 0.83968 0.83161 0.82419 0.81761 0.81202 0.80755 0.80429 0.80231 0.80165
0.510  0.89817 0.89557 0.89135 0.88570 0.87884 0.87103 0.86259 0.85378 0.84491 0.83624 0.82801 0.82045 0.81374 0.80805 0.80350 0.80018 0.79816 0.79748
0.515  0.89583 0.89318 0.88889 0.88313 0.87614 0.86819 0.85959 0.85062 0.84158 0.83274 0.82436 0.81666 0.80983 0.80404 0.79940 0.79602 0.79396 0.79327
0.520  0.89346 0.89076 0.88638 0.88052 0.87340 0.86531 0.85654 0.84740 0.83820 0.82920 0.82067 0.81283 0.80588 0.79997 0.79525 0.79180 0.78971 0.78901
0.525  0.89104 0.88829 0.88383 0.87786 0.87061 0.86237 0.85345 0.84415 0.83478 0.82562 0.81693 0.80895 0.80186 0.79585 0.79105 0.78754 0.78541 0.78469
0.530  0.88858 0.88578 0.88125 0.87516 0.86779 0.85940 0.85032 0.84085 0.83131 0.82198 0.81314 0.80501 0.79781 0.79169 0.78679 0.78322 0.78105 0.78032
0.535  0.88609 0.88324 0.87862 0.87243 0.86492 0.85639 0.84713 0.83750 0.82779 0.81830 0.80930 0.80103 0.79370 0.78747 0.78249 0.77886 0.77665 0.77590
0.540  0.88355 0.88065 0.87595 0.86965 0.86200 0.85332 0.84391 0.83411 0.82423 0.81457 0.80542 0.79700 0.78954 0.78320 0.77813 0.77443 0.77219 0.77143
0.545  0.88097 0.87802 0.87323 0.86682 0.85905 0.85021 0.84065 0.83067 0.82062 0.81079 0.80147 0.79292 0.78533 0.77888 0.77372 0.76996 0.76768 0.76691
0.550  0.87834 0.87534 0.87048 0.86396 0.85605 0.84706 0.83732 0.82718 0.81695 0.80697 0.79749 0.78879 0.78106 0.77451 0.76926 0.76544 0.76311 0.76233
0.555  0.87567 0.87262 0.86767 0.86104 0.85300 0.84385 0.83396 0.82365 0.81325 0.80309 0.79346 0.78460 0.77675 0.77008 0.76475 0.76086 0.75849 0.75770
0.560  0.87296 0.86986 0.86483 0.85809 0.84990 0.84061 0.83054 0.82005 0.80948 0.79916 0.78936 0.78036 0.77238 0.76560 0.76018 0.75622 0.75382 0.75301
0.565  0.87020 0.86705 0.86193 0.85507 0.84677 0.83732 0.82708 0.81642 0.80568 0.79518 0.78522 0.77607 0.76796 0.76107 0.75555 0.75154 0.74909 0.74827
0.570  0.86740 0.86419 0.85899 0.85202 0.84357 0.83397 0.82358 0.81273 0.80182 0.79115 0.78103 0.77173 0.76348 0.75648 0.75088 0.74679 0.74431 0.74347
0.575  0.86454 0.86129 0.85600 0.84892 0.84033 0.83058 0.82000 0.80900 0.79790 0.78706 0.77678 0.76733 0.75895 0.75184 0.74614 0.74199 0.73947 0.73862
0.580  0.86164 0.85833 0.85297 0.84576 0.83705 0.82712 0.81640 0.80521 0.79394 0.78292 0.77248 0.76288 0.75437 0.74714 0.74136 0.73714 0.73458 0.73371
0.585  0.85869 0.85533 0.84987 0.84257 0.83370 0.82363 0.81272 0.80136 0.78992 0.77873 0.76812 0.75837 0.74973 0.74239 0.73651 0.73223 0.72963 0.72875
0.590  0.85569 0.85227 0.84674 0.83932 0.83031 0.82009 0.80901 0.79748 0.78585 0.77449 0.76371 0.75381 0.74503 0.73758 0.73161 0.72726 0.72462 0.72373
0.595  0.85264 0.84917 0.84355 0.83600 0.82687 0.81647 0.80524 0.79352 0.78171 0.77019 0.75925 0.74919 0.74028 0.73271 0.72665 0.72224 0.71955 0.71865
0.600  0.84954 0.84601 0.84031 0.83265 0.82336 0.81282 0.80140 0.78952 0.77754 0.76583 0.75472 0.74452 0.73547 0.72779 0.72164 0.71716 0.71443 0.71351
0.605  0.84638 0.84280 0.83700 0.82924 0.81982 0.80910 0.79753 0.78545 0.77329 0.76142 0.75014 0.73978 0.73060 0.72281 0.71656 0.71201 0.70925 0.70832
0.610  0.84317 0.83954 0.83365 0.82576 0.81619 0.80534 0.79358 0.78134 0.76900 0.75694 0.74550 0.73500 0.72568 0.71776 0.71143 0.70681 0.70401 0.70306
0.615  0.83990 0.83621 0.83024 0.82224 0.81254 0.80152 0.78959 0.77715 0.76463 0.75241 0.74081 0.73014 0.72069 0.71266 0.70624 0.70155 0.69871 0.69775
0.620  0.83657 0.83283 0.82678 0.81866 0.80882 0.79763 0.78552 0.77293 0.76023 0.74782 0.73605 0.72524 0.71564 0.70750 0.70099 0.69624 0.69335 0.69237
0.625  0.83318 0.82939 0.82325 0.81501 0.80502 0.79369 0.78142 0.76862 0.75575 0.74316 0.73124 0.72026 0.71054 0.70228 0.69567 0.69085 0.68792 0.68694
0.630  0.82974 0.82590 0.81966 0.81131 0.80119 0.78968 0.77723 0.76428 0.75122 0.73846 0.72635 0.71524 0.70537 0.69700 0.69030 0.68541 0.68244 0.68144
0.635  0.82623 0.82233 0.81602 0.80755 0.79727 0.78562 0.77300 0.75985 0.74661 0.73367 0.72142 0.71014 0.70015 0.69165 0.68486 0.67991 0.67689 0.67588
0.640  0.82267 0.81871 0.81230 0.80371 0.79331 0.78148 0.76869 0.75538 0.74196 0.72885 0.71641 0.70499 0.69485 0.68625 0.67936 0.67434 0.67129 0.67026
0.645  0.81903 0.81502 0.80853 0.79982 0.78926 0.77729 0.76433 0.75082 0.73723 0.72394 0.71135 0.69977 0.68950 0.68077 0.67380 0.66871 0.66561 0.66457
0.650  0.81533 0.81127 0.80469 0.79585 0.78517 0.77302 0.75989 0.74622 0.73243 0.71898 0.70621 0.69448 0.68408 0.67524 0.66817 0.66301 0.65988 0.65882
0.655  0.81157 0.80745 0.80077 0.79184 0.78099 0.76871 0.75540 0.74153 0.72758 0.71394 0.70101 0.68913 0.67859 0.66964 0.66248 0.65725 0.65408 0.65301
0.660  0.80773 0.80356 0.79680 0.78775 0.77676 0.76430 0.75082 0.73680 0.72265 0.70884 0.69575 0.68371 0.67304 0.66397 0.65672 0.65143 0.64821 0.64713
0.665  0.80382 0.79960 0.79275 0.78357 0.77246 0.75985 0.74620 0.73198 0.71767 0.70368 0.69041 0.67823 0.66742 0.65824 0.65089 0.64553 0.64228 0.64118
0.670  0.79984 0.79557 0.78862 0.77934 0.76808 0.75529 0.74148 0.72708 0.71259 0.69843 0.68500 0.67267 0.66173 0.65244 0.64500 0.63957 0.63627 0.63517
0.675  0.79579 0.79146 0.78443 0.77502 0.76363 0.75070 0.73668 0.72214 0.70745 0.69313 0.67954 0.66705 0.65597 0.64656 0.63904 0.63355 0.63021 0.62909
0.680  0.79166 0.78727 0.78017 0.77064 0.75909 0.74600 0.73184 0.71709 0.70225 0.68775 0.67399 0.66136 0.65015 0.64063 0.63300 0.62745 0.62407 0.62293
0.685  0.78744 0.78301 0.77581 0.76616 0.75450 0.74124 0.72690 0.71197 0.69696 0.68229 0.66837 0.65559 0.64424 0.63461 0.62691 0.62128 0.61786 0.61671
0.690  0.78315 0.77866 0.77138 0.76162 0.74980 0.73640 0.72191 0.70681 0.69160 0.67677 0.66269 0.64975 0.63828 0.62853 0.62073 0.61504 0.61158 0.61042
0.695  0.77878 0.77424 0.76687 0.75698 0.74502 0.73146 0.71681 0.70153 0.68617 0.67116 0.65692 0.64383 0.63223 0.62238 0.61449 0.60873 0.60523 0.60406
0.700  0.77432 0.76972 0.76226 0.75228 0.74019 0.72647 0.71162 0.69618 0.68065 0.66547 0.65107 0.63785 0.62611 0.61615 0.60817 0.60235 0.59881 0.59762
0.705  0.76977 0.76512 0.75758 0.74749 0.73524 0.72137 0.70639 0.69078 0.67504 0.65970 0.64516 0.63178 0.61991 0.60984 0.60178 0.59590 0.59232 0.59112
0.710  0.76513 0.76043 0.75280 0.74259 0.73023 0.71621 0.70104 0.68526 0.66939 0.65387 0.63916 0.62563 0.61365 0.60346 0.59531 0.58937 0.58575 0.58453
0.715  0.76039 0.75564 0.74794 0.73762 0.72510 0.71093 0.69560 0.67965 0.66361 0.64794 0.63307 0.61941 0.60730 0.59701 0.58877 0.58276 0.57910 0.57788
0.720  0.75556 0.75076 0.74297 0.73253 0.71991 0.70556 0.69010 0.67399 0.65776 0.64192 0.62690 0.61311 0.60087 0.59047 0.58215 0.57608 0.57238 0.57114
0.725  0.75064 0.74578 0.73791 0.72737 0.71459 0.70013 0.68448 0.66821 0.65181 0.63582 0.62065 0.60672 0.59435 0.58386 0.57545 0.56931 0.56558 0.56433
0.730  0.74560 0.74070 0.73275 0.72209 0.70918 0.69457 0.67876 0.66233 0.64581 0.62965 0.61433 0.60025 0.58776 0.57716 0.56867 0.56247 0.55871 0.55744
0.735  0.74047 0.73551 0.72747 0.71670 0.70369 0.68891 0.67295 0.65636 0.63968 0.62337 0.60790 0.59369 0.58109 0.57038 0.56181 0.55555 0.55175 0.55047
0.740  0.73522 0.73022 0.72211 0.71124 0.69807 0.68319 0.66708 0.65033 0.63346 0.61700 0.60139 0.58704 0.57433 0.56351 0.55486 0.54855 0.54471 0.54342
0.745  0.72986 0.72481 0.71661 0.70563 0.69238 0.67732 0.66106 0.64416 0.62714 0.61053 0.59478 0.58030 0.56747 0.55656 0.54783 0.54147 0.53759 0.53629
0.750  0.72439 0.71929 0.71102 0.69995 0.68654 0.67135 0.65494 0.63789 0.62072 0.60397 0.58808 0.57347 0.56053 0.54953 0.54072 0.53430 0.53038 0.52907
0.755  0.71879 0.71365 0.70529 0.69411 0.68059 0.66526 0.64871 0.63152 0.61420 0.59730 0.58128 0.56657 0.55350 0.54241 0.53352 0.52704 0.52310 0.52177
0.760  0.71307 0.70788 0.69946 0.68819 0.67455 0.65910 0.64242 0.62504 0.60761 0.59054 0.57439 0.55956 0.54638 0.53519 0.52623 0.51970 0.51572 0.51438
0.765  0.70722 0.70198 0.69348 0.68212 0.66837 0.65278 0.63596 0.61844 0.60088 0.58367 0.56739 0.55244 0.53916 0.52789 0.51885 0.51226 0.50825 0.50691
0.770  0.70123 0.69596 0.68739 0.67591 0.66205 0.64634 0.62939 0.61177 0.59403 0.57670 0.56029 0.54523 0.53185 0.52048 0.51138 0.50474 0.50070 0.49934
0.775  0.69511 0.68978 0.68115 0.66960 0.65560 0.63977 0.62269 0.60495 0.58708 0.56962 0.55309 0.53792 0.52443 0.51298 0.50382 0.49713 0.49306 0.49169
0.780  0.68884 0.68348 0.67478 0.66313 0.64906 0.63308 0.61587 0.59801 0.58001 0.56242 0.54578 0.53050 0.51692 0.50539 0.49616 0.48942 0.48532 0.48394
0.785  0.68242 0.67703 0.66825 0.65651 0.64234 0.62629 0.60892 0.59094 0.57281 0.55511 0.53836 0.52295 0.50930 0.49769 0.48840 0.48162 0.47749 0.47610
0.790  0.67585 0.67041 0.66159 0.64977 0.63547 0.61932 0.60184 0.58373 0.56550 0.54768 0.53082 0.51532 0.50158 0.48990 0.48054 0.47371 0.46956 0.46816
0.795  0.66911 0.66364 0.65475 0.64285 0.62846 0.61220 0.59461 0.57640 0.55805 0.54013 0.52317 0.50758 0.49375 0.48200 0.47259 0.46571 0.46153 0.46013
0.800  0.66221 0.65671 0.64776 0.63577 0.62129 0.60494 0.58724 0.56893 0.55048 0.53245 0.51540 0.49971 0.48580 0.47399 0.46452 0.45761 0.45341 0.45200
0.805  0.65513 0.64959 0.64059 0.62856 0.61400 0.59751 0.57973 0.56131 0.54276 0.52465 0.50750 0.49174 0.47775 0.46587 0.45635 0.44941 0.44518 0.44376
0.810  0.64787 0.64230 0.63323 0.62114 0.60650 0.58993 0.57206 0.55353 0.53487 0.51671 0.49948 0.48364 0.46958 0.45764 0.44808 0.44110 0.43685 0.43542
0.815  0.64042 0.63481 0.62572 0.61353 0.59883 0.58218 0.56422 0.54559 0.52687 0.50863 0.49129 0.47539 0.46129 0.44929 0.43969 0.43268 0.42841 0.42698
0.820  0.63277 0.62714 0.61799 0.60574 0.59097 0.57426 0.55623 0.53751 0.51873 0.50037 0.48300 0.46704 0.45286 0.44084 0.43119 0.42415 0.41986 0.41842
0.825  0.62491 0.61925 0.61008 0.59776 0.58293 0.56615 0.54805 0.52928 0.51042 0.49200 0.47457 0.45855 0.44433 0.43224 0.42257 0.41551 0.41121 0.40976
0.830  0.61683 0.61116 0.60194 0.58961 0.57469 0.55785 0.53970 0.52087 0.50191 0.48348 0.46597 0.44990 0.43566 0.42354 0.41384 0.40675 0.40244 0.40098
0.835  0.60852 0.60282 0.59357 0.58120 0.56624 0.54936 0.53116 0.51228 0.49327 0.47476 0.45725 0.44114 0.42685 0.41471 0.40498 0.39788 0.39355 0.39209
0.840  0.59997 0.59427 0.58497 0.57257 0.55758 0.54066 0.52239 0.50346 0.48447 0.46592 0.44837 0.43221 0.41791 0.40574 0.39600 0.38888 0.38454 0.38308
0.845  0.59118 0.58545 0.57616 0.56370 0.54869 0.53174 0.51343 0.49449 0.47543 0.45690 0.43930 0.42315 0.40882 0.39663 0.38688 0.37975 0.37541 0.37395
0.850  0.58211 0.57638 0.56706 0.55459 0.53956 0.52255 0.50428 0.48532 0.46625 0.44767 0.43010 0.41391 0.39959 0.38740 0.37763 0.37050 0.36616 0.36470
0.855  0.57277 0.56703 0.55770 0.54522 0.53018 0.51317 0.49490 0.47589 0.45687 0.43825 0.42069 0.40454 0.39020 0.37801 0.36825 0.36112 0.35678 0.35532
0.860  0.56313 0.55740 0.54806 0.53557 0.52055 0.50354 0.48523 0.46629 0.44724 0.42869 0.41110 0.39497 0.38065 0.36848 0.35873 0.35160 0.34726 0.34580
0.865  0.55318 0.54744 0.53813 0.52564 0.51063 0.49366 0.47537 0.45641 0.43739 0.41887 0.40136 0.38522 0.37093 0.35880 0.34906 0.34195 0.33761 0.33615
0.870  0.54290 0.53718 0.52787 0.51541 0.50037 0.48343 0.46519 0.44634 0.42737 0.40890 0.39139 0.37533 0.36107 0.34895 0.33924 0.33214 0.32782 0.32637
0.875  0.53227 0.52657 0.51728 0.50485 0.48986 0.47298 0.45480 0.43595 0.41705 0.39866 0.38122 0.36522 0.35102 0.33894 0.32926 0.32220 0.31789 0.31644
0.880  0.52128 0.51558 0.50633 0.49395 0.47903 0.46216 0.44406 0.42530 0.40649 0.38818 0.37083 0.35491 0.34078 0.32876 0.31913 0.31210 0.30781 0.30636
0.885  0.50989 0.50423 0.49500 0.48269 0.46785 0.45108 0.43307 0.41442 0.39571 0.37747 0.36022 0.34440 0.33035 0.31840 0.30883 0.30184 0.29757 0.29614
0.890  0.49808 0.49245 0.48328 0.47105 0.45625 0.43958 0.42171 0.40319 0.38462 0.36650 0.34938 0.33367 0.31973 0.30787 0.29836 0.29142 0.28718 0.28575
0.895  0.48583 0.48025 0.47113 0.45899 0.44432 0.42779 0.41000 0.39164 0.37323 0.35527 0.33829 0.32272 0.30888 0.29714 0.28771 0.28083 0.27662 0.27521
0.900  0.47310 0.46756 0.45852 0.44646 0.43192 0.41554 0.39798 0.37975 0.36153 0.34375 0.32695 0.31151 0.29783 0.28620 0.27688 0.27006 0.26590 0.26450
0.905  0.45986 0.45437 0.44543 0.43350 0.41913 0.40288 0.38553 0.36750 0.34944 0.33193 0.31533 0.30007 0.28656 0.27506 0.26584 0.25911 0.25500 0.25361
0.910  0.44606 0.44064 0.43182 0.42004 0.40581 0.38984 0.37266 0.35487 0.33706 0.31974 0.30338 0.28838 0.27503 0.26370 0.25462 0.24797 0.24392 0.24255
0.915  0.43167 0.42635 0.41764 0.40600 0.39203 0.37625 0.35934 0.34184 0.32431 0.30727 0.29117 0.27638 0.26327 0.25212 0.24318 0.23664 0.23265 0.23130
0.920  0.41665 0.41140 0.40285 0.39142 0.37765 0.36216 0.34555 0.32831 0.31116 0.29439 0.27860 0.26409 0.25123 0.24029 0.23151 0.22510 0.22118 0.21986
0.925  0.40092 0.39578 0.38740 0.37617 0.36268 0.34751 0.33119 0.31437 0.29754 0.28118 0.26568 0.25148 0.23891 0.22821 0.21962 0.21334 0.20951 0.20821
0.930  0.38444 0.37942 0.37123 0.36028 0.34706 0.33225 0.31633 0.29993 0.28345 0.26750 0.25239 0.23855 0.22629 0.21586 0.20748 0.20136 0.19762 0.19635
0.935  0.36713 0.36224 0.35429 0.34359 0.33075 0.31635 0.30087 0.28488 0.26887 0.25338 0.23871 0.22527 0.21336 0.20323 0.19509 0.18914 0.18550 0.18428
0.940  0.34892 0.34419 0.33645 0.32614 0.31366 0.29968 0.28471 0.26923 0.25376 0.23878 0.22460 0.21161 0.20008 0.19028 0.18243 0.17667 0.17315 0.17197
0.945  0.32971 0.32516 0.31771 0.30775 0.29574 0.28228 0.26782 0.25294 0.23806 0.22366 0.21003 0.19754 0.18645 0.17704 0.16947 0.16394 0.16056 0.15942
0.950  0.30939 0.30504 0.29792 0.28836 0.27688 0.26397 0.25015 0.23594 0.22172 0.20793 0.19492 0.18300 0.17242 0.16343 0.15621 0.15093 0.14770 0.14661
0.955  0.28785 0.28372 0.27695 0.26788 0.25700 0.24476 0.23162 0.21815 0.20464 0.19158 0.17926 0.16798 0.15797 0.14946 0.14263 0.13762 0.13456 0.13353
0.960  0.26493 0.26105 0.25470 0.24618 0.23593 0.22445 0.21212 0.19944 0.18683 0.17455 0.16301 0.15245 0.14307 0.13509 0.12869 0.12400 0.12113 0.12016
0.965  0.24047 0.23687 0.23098 0.22309 0.21360 0.20294 0.19154 0.17976 0.16811 0.15676 0.14610 0.13631 0.12765 0.12029 0.11438 0.11004 0.10739 0.10649
0.970  0.21424 0.21097 0.20560 0.19843 0.18978 0.18005 0.16969 0.15900 0.14838 0.13808 0.12842 0.11955 0.11169 0.10502 0.09965 0.09571 0.09330 0.09249
0.975  0.18600 0.18310 0.17835 0.17195 0.16429 0.15567 0.14646 0.13700 0.12760 0.11846 0.10992 0.10207 0.09513 0.08922 0.08447 0.08099 0.07886 0.07814
0.980  0.15543 0.15295 0.14889 0.14344 0.13688 0.12950 0.12165 0.11355 0.10551 0.09776 0.09046 0.08379 0.07788 0.07285 0.06881 0.06585 0.06403 0.06342
0.985  0.12213 0.12014 0.11688 0.11249 0.10720 0.10128 0.09495 0.08846 0.08202 0.07578 0.06994 0.06458 0.05986 0.05583 0.05260 0.05023 0.04877 0.04828
0.990  0.08561 0.08418 0.08184 0.07868 0.07490 0.07062 0.06609 0.06143 0.05682 0.05236 0.04817 0.04435 0.04097 0.03810 0.03579 0.03409 0.03305 0.03270
0.995  0.04519 0.04442 0.04316 0.04145 0.03940 0.03709 0.03462 0.03211 0.02962 0.02721 0.02495 0.02289 0.02108 0.01953 0.01829 0.01737 0.01681 0.01662
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e000.dat <==
# alpha = -0.35 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.015  1.00000 1.00000 0.99999 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995
0.020  1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99995 0.99995 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991
0.025  0.99999 0.99999 0.99998 0.99997 0.99996 0.99995 0.99994 0.99993 0.99992 0.99990 0.99989 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986
0.030  0.99999 0.99998 0.99997 0.99996 0.99995 0.99993 0.99991 0.99990 0.99988 0.99986 0.99985 0.99984 0.99982 0.99981 0.99981 0.99980 0.99980 0.99979
0.035  0.99999 0.99998 0.99996 0.99995 0.99993 0.99990 0.99988 0.99986 0.99983 0.99981 0.99979 0.99978 0.99976 0.99975 0.99974 0.99973 0.99973 0.99972
0.040  0.99998 0.99997 0.99995 0.99993 0.99990 0.99987 0.99984 0.99981 0.99978 0.99976 0.99973 0.99971 0.99969 0.99967 0.99966 0.99965 0.99964 0.99963
0.045  0.99998 0.99996 0.99994 0.99991 0.99988 0.99984 0.99980 0.99976 0.99973 0.99969 0.99966 0.99963 0.99960 0.99958 0.99957 0.99955 0.99955 0.99954
0.050  0.99997 0.99995 0.99993 0.99989 0.99985 0.99980 0.99976 0.99971 0.99966 0.99962 0.99958 0.99954 0.99951 0.99948 0.99946 0.99945 0.99944 0.99943
0.055  0.99996 0.99994 0.99991 0.99987 0.99982 0.99976 0.99971 0.99965 0.99959 0.99954 0.99949 0.99945 0.99941 0.99937 0.99935 0.99933 0.99932 0.99931
0.060  0.99996 0.99993 0.99989 0.99984 0.99978 0.99972 0.99965 0.99958 0.99951 0.99945 0.99939 0.99934 0.99929 0.99925 0.99923 0.99921 0.99919 0.99917
0.065  0.99995 0.99992 0.99988 0.99982 0.99975 0.99967 0.99959 0.99951 0.99943 0.99935 0.99928 0.99922 0.99917 0.99912 0.99909 0.99907 0.99905 0.99903
0.070  0.99994 0.99991 0.99986 0.99979 0.99971 0.99962 0.99952 0.99943 0.99933 0.99925 0.99917 0.99910 0.99904 0.99898 0.99895 0.99892 0.99890 0.99887
0.075  0.99993 0.99989 0.99983 0.99975 0.99966 0.99956 0.99945 0.99934 0.99924 0.99914 0.99905 0.99897 0.99889 0.99883 0.99879 0.99876 0.99874 0.99871
0.080  0.99992 0.99988 0.99981 0.99972 0.99962 0.99950 0.99938 0.99925 0.99913 0.99902 0.99891 0.99882 0.99874 0.99867 0.99862 0.99859 0.99856 0.99853
0.085  0.99991 0.99986 0.99979 0.99968 0.99957 0.99943 0.99930 0.99916 0.99902 0.99889 0.99877 0.99867 0.99858 0.99850 0.99845 0.99840 0.99838 0.99834
0.090  0.99990 0.99984 0.99976 0.99964 0.99951 0.99936 0.99921 0.99905 0.99890 0.99876 0.99862 0.99851 0.99841 0.99832 0.99826 0.99821 0.99818 0.99813
0.095  0.99989 0.99983 0.99973 0.99960 0.99946 0.99929 0.99912 0.99894 0.99878 0.99862 0.99846 0.99834 0.99822 0.99813 0.99806 0.99800 0.99797 0.99792
0.100  0.99988 0.99981 0.99970 0.99956 0.99940 0.99921 0.99902 0.99883 0.99864 0.99846 0.99830 0.99816 0.99803 0.99793 0.99785 0.99778 0.99775 0.99769
0.105  0.99986 0.99979 0.99967 0.99951 0.99933 0.99913 0.99892 0.99871 0.99850 0.99831 0.99812 0.99797 0.99783 0.99771 0.99762 0.99756 0.99752 0.99745
0.110  0.99985 0.99977 0.99964 0.99947 0.99927 0.99904 0.99882 0.99858 0.99836 0.99814 0.99794 0.99777 0.99761 0.99749 0.99739 0.99732 0.99727 0.99720
0.115  0.99983 0.99974 0.99960 0.99942 0.99920 0.99895 0.99871 0.99845 0.99820 0.99797 0.99775 0.99756 0.99739 0.99725 0.99715 0.99706 0.99702 0.99694
0.120  0.99982 0.99972 0.99957 0.99936 0.99913 0.99886 0.99859 0.99831 0.99804 0.99778 0.99755 0.99734 0.99715 0.99701 0.99689 0.99680 0.99675 0.99675
0.125  0.99980 0.99970 0.99953 0.99931 0.99905 0.99876 0.99847 0.99816 0.99787 0.99759 0.99734 0.99711 0.99691 0.99675 0.99662 0.99653 0.99647 0.99646
0.130  0.99979 0.99967 0.99949 0.99925 0.99897 0.99866 0.99834 0.99801 0.99770 0.99739 0.99712 0.99687 0.99666 0.99648 0.99634 0.99624 0.99618 0.99617
0.135  0.99977 0.99964 0.99945 0.99919 0.99889 0.99855 0.99821 0.99785 0.99751 0.99719 0.99689 0.99663 0.99639 0.99621 0.99605 0.99595 0.99588 0.99586
0.140  0.99975 0.99961 0.99941 0.99912 0.99881 0.99844 0.99807 0.99768 0.99733 0.99697 0.99665 0.99637 0.99612 0.99592 0.99575 0.99564 0.99557 0.99554
0.145  0.99973 0.99959 0.99936 0.99906 0.99872 0.99832 0.99793 0.99751 0.99713 0.99674 0.99641 0.99610 0.99584 0.99562 0.99544 0.99532 0.99524 0.99520
0.150  0.99971 0.99955 0.99932 0.99899 0.99863 0.99821 0.99778 0.99734 0.99692 0.99651 0.99615 0.99582 0.99554 0.99530 0.99512 0.99499 0.99491 0.99486
0.155  0.99969 0.99952 0.99927 0.99892 0.99853 0.99808 0.99763 0.99716 0.99671 0.99627 0.99589 0.99553 0.99523 0.99498 0.99479 0.99464 0.99456 0.99450
0.160  0.99967 0.99949 0.99922 0.99885 0.99843 0.99796 0.99746 0.99697 0.99649 0.99603 0.99562 0.99524 0.99492 0.99465 0.99444 0.99429 0.99419 0.99413
0.165  0.99965 0.99945 0.99917 0.99878 0.99832 0.99782 0.99730 0.99677 0.99626 0.99577 0.99533 0.99493 0.99459 0.99430 0.99408 0.99392 0.99382 0.99374
0.170  0.99962 0.99942 0.99911 0.99870 0.99822 0.99769 0.99713 0.99657 0.99602 0.99551 0.99504 0.99461 0.99425 0.99394 0.99371 0.99354 0.99343 0.99335
0.175  0.99960 0.99938 0.99906 0.99862 0.99811 0.99755 0.99696 0.99636 0.99578 0.99524 0.99473 0.99429 0.99390 0.99358 0.99333 0.99315 0.99304 0.99294
0.180  0.99957 0.99935 0.99900 0.99854 0.99800 0.99740 0.99678 0.99614 0.99554 0.99496 0.99442 0.99395 0.99354 0.99320 0.99294 0.99274 0.99263 0.99260
0.185  0.99955 0.99931 0.99893 0.99845 0.99788 0.99724 0.99659 0.99591 0.99528 0.99466 0.99410 0.99361 0.99317 0.99282 0.99253 0.99233 0.99221 0.99217
0.190  0.99952 0.99927 0.99887 0.99836 0.99776 0.99708 0.99640 0.99568 0.99502 0.99437 0.99378 0.99325 0.99279 0.99242 0.99212 0.99190 0.99177 0.99172
0.195  0.99949 0.99922 0.99881 0.99827 0.99764 0.99692 0.99621 0.99545 0.99475 0.99406 0.99344 0.99289 0.99240 0.99200 0.99169 0.99146 0.99132 0.99126
0.200  0.99946 0.99918 0.99875 0.99817 0.99751 0.99676 0.99600 0.99521 0.99447 0.99374 0.99309 0.99250 0.99199 0.99158 0.99124 0.99101 0.99086 0.99079
0.205  0.99943 0.99914 0.99868 0.99807 0.99738 0.99659 0.99579 0.99496 0.99418 0.99342 0.99273 0.99211 0.99158 0.99114 0.99079 0.99054 0.99039 0.99031
0.210  0.99940 0.99909 0.99861 0.99797 0.99725 0.99642 0.99556 0.99471 0.99387 0.99309 0.99236 0.99172 0.99115 0.99069 0.99033 0.99006 0.98990 0.98981
0.215  0.99936 0.99904 0.99854 0.99787 0.99709 0.99625 0.99535 0.99446 0.99357 0.99275 0.99198 0.99131 0.99072 0.99023 0.98985 0.98957 0.98941 0.98930
0.220  0.99933 0.99900 0.99847 0.99777 0.99695 0.99606 0.99512 0.99419 0.99326 0.99240 0.99159 0.99089 0.99028 0.98976 0.98936 0.98907 0.98890 0.98877
0.225  0.99930 0.99895 0.99839 0.99766 0.99681 0.99587 0.99489 0.99390 0.99294 0.99204 0.99119 0.99046 0.98981 0.98928 0.98886 0.98855 0.98837 0.98832
0.230  0.99926 0.99889 0.99832 0.99755 0.99666 0.99566 0.99466 0.99361 0.99262 0.99166 0.99079 0.99002 0.98934 0.98878 0.98835 0.98802 0.98784 0.98777
0.235  0.99922 0.99884 0.99824 0.99744 0.99651 0.99546 0.99441 0.99332 0.99228 0.99128 0.99038 0.98957 0.98886 0.98827 0.98782 0.98749 0.98729 0.98721
0.240  0.99918 0.99878 0.99815 0.99732 0.99635 0.99526 0.99416 0.99303 0.99194 0.99090 0.98995 0.98909 0.98837 0.98776 0.98727 0.98693 0.98672 0.98663
0.245  0.99914 0.99872 0.99807 0.99720 0.99619 0.99506 0.99388 0.99273 0.99157 0.99050 0.98952 0.98862 0.98786 0.98723 0.98672 0.98637 0.98615 0.98604
0.250  0.99910 0.99866 0.99796 0.99706 0.99602 0.99485 0.99362 0.99242 0.99121 0.99010 0.98906 0.98814 0.98734 0.98668 0.98616 0.98579 0.98556 0.98543
0.255  0.99906 0.99859 0.99788 0.99693 0.99585 0.99464 0.99336 0.99210 0.99084 0.98969 0.98860 0.98764 0.98681 0.98612 0.98558 0.98519 0.98495 0.98481
0.260  0.99901 0.99853 0.99779 0.99680 0.99565 0.99442 0.99309 0.99175 0.99047 0.98926 0.98813 0.98714 0.98627 0.98555 0.98499 0.98458 0.98434 0.98426
0.265  0.99897 0.99847 0.99769 0.99667 0.99548 0.99417 0.99281 0.99142 0.99009 0.98881 0.98766 0.98663 0.98571 0.98497 0.98439 0.98396 0.98371 0.98362
0.270  0.99892 0.99840 0.99760 0.99654 0.99530 0.99393 0.99253 0.99108 0.98970 0.98837 0.98717 0.98609 0.98515 0.98438 0.98377 0.98332 0.98306 0.98295
0.275  0.99887 0.99833 0.99750 0.99640 0.99512 0.99369 0.99223 0.99073 0.98929 0.98792 0.98667 0.98554 0.98457 0.98377 0.98313 0.98268 0.98241 0.98228
0.280  0.99882 0.99826 0.99740 0.99626 0.99493 0.99345 0.99190 0.99038 0.98886 0.98746 0.98616 0.98499 0.98399 0.98314 0.98249 0.98202 0.98173 0.98159
0.285  0.99876 0.99819 0.99730 0.99611 0.99473 0.99321 0.99160 0.99002 0.98845 0.98699 0.98562 0.98443 0.98339 0.98251 0.98183 0.98134 0.98104 0.98088
0.290  0.99871 0.99812 0.99719 0.99595 0.99452 0.99295 0.99129 0.98961 0.98803 0.98650 0.98509 0.98385 0.98276 0.98187 0.98116 0.98065 0.98035 0.98025
0.295  0.99865 0.99805 0.99708 0.99578 0.99429 0.99269 0.99097 0.98924 0.98759 0.98599 0.98455 0.98326 0.98213 0.98121 0.98047 0.97994 0.97963 0.97951
0.300  0.99860 0.99797 0.99694 0.99562 0.99409 0.99238 0.99065 0.98885 0.98715 0.98549 0.98400 0.98264 0.98150 0.98054 0.97977 0.97923 0.97890 0.97877
0.305  0.99854 0.99789 0.99683 0.99547 0.99388 0.99212 0.99028 0.98846 0.98665 0.98499 0.98343 0.98204 0.98084 0.97985 0.97906 0.97849 0.97816 0.97800
0.310  0.99848 0.99780 0.99671 0.99531 0.99366 0.99185 0.98993 0.98806 0.98620 0.98447 0.98284 0.98141 0.98018 0.97914 0.97833 0.97775 0.97740 0.97722
0.315  0.99842 0.99772 0.99659 0.99514 0.99344 0.99157 0.98959 0.98764 0.98573 0.98393 0.98226 0.98078 0.97949 0.97843 0.97759 0.97699 0.97662 0.97651
0.320  0.99835 0.99762 0.99647 0.99497 0.99321 0.99128 0.98924 0.98719 0.98525 0.98336 0.98166 0.98014 0.97879 0.97770 0.97684 0.97621 0.97583 0.97570
0.325  0.99829 0.99752 0.99635 0.99478 0.99293 0.99093 0.98888 0.98677 0.98476 0.98281 0.98105 0.97945 0.97809 0.97696 0.97605 0.97542 0.97503 0.97488
0.330  0.99822 0.99743 0.99622 0.99457 0.99270 0.99063 0.98850 0.98634 0.98421 0.98225 0.98043 0.97878 0.97738 0.97620 0.97527 0.97461 0.97421 0.97404
0.335  0.99815 0.99733 0.99608 0.99439 0.99246 0.99033 0.98810 0.98590 0.98371 0.98168 0.97977 0.97810 0.97665 0.97542 0.97448 0.97379 0.97337 0.97318
0.340  0.99808 0.99724 0.99590 0.99421 0.99222 0.99002 0.98772 0.98539 0.98319 0.98108 0.97913 0.97740 0.97588 0.97464 0.97366 0.97295 0.97252 0.97239
0.345  0.99801 0.99714 0.99577 0.99403 0.99197 0.98971 0.98734 0.98493 0.98266 0.98045 0.97847 0.97668 0.97512 0.97384 0.97283 0.97209 0.97166 0.97150
0.350  0.99793 0.99704 0.99563 0.99384 0.99165 0.98932 0.98694 0.98447 0.98209 0.97985 0.97780 0.97594 0.97435 0.97303 0.97197 0.97123 0.97078 0.97059
0.355  0.99785 0.99693 0.99548 0.99363 0.99139 0.98899 0.98647 0.98400 0.98152 0.97924 0.97708 0.97520 0.97356 0.97218 0.97111 0.97034 0.96988 0.96967
0.360  0.99777 0.99683 0.99534 0.99338 0.99113 0.98866 0.98607 0.98351 0.98097 0.97860 0.97639 0.97445 0.97275 0.97134 0.97024 0.96944 0.96896 0.96873
0.365  0.99768 0.99672 0.99519 0.99317 0.99086 0.98832 0.98565 0.98296 0.98040 0.97792 0.97569 0.97369 0.97193 0.97049 0.96935 0.96852 0.96802 0.96785
0.370  0.99760 0.99660 0.99503 0.99296 0.99058 0.98797 0.98523 0.98246 0.97982 0.97728 0.97498 0.97288 0.97110 0.96961 0.96843 0.96759 0.96708 0.96688
0.375  0.99751 0.99645 0.99482 0.99275 0.99023 0.98754 0.98476 0.98195 0.97918 0.97662 0.97420 0.97209 0.97026 0.96870 0.96750 0.96664 0.96611 0.96589
0.380  0.99741 0.99633 0.99465 0.99253 0.98994 0.98718 0.98428 0.98143 0.97859 0.97594 0.97346 0.97129 0.96938 0.96780 0.96656 0.96567 0.96513 0.96488
0.385  0.99731 0.99621 0.99449 0.99223 0.98965 0.98681 0.98384 0.98083 0.97798 0.97520 0.97271 0.97046 0.96849 0.96688 0.96560 0.96467 0.96412 0.96394
0.390  0.99720 0.99608 0.99432 0.99200 0.98935 0.98644 0.98338 0.98029 0.97733 0.97451 0.97194 0.96959 0.96760 0.96594 0.96462 0.96368 0.96311 0.96289
0.395  0.99710 0.99595 0.99414 0.99177 0.98904 0.98597 0.98287 0.97975 0.97666 0.97380 0.97110 0.96875 0.96670 0.96497 0.96363 0.96266 0.96208 0.96183
0.400  0.99700 0.99582 0.99396 0.99154 0.98865 0.98558 0.98236 0.97917 0.97602 0.97305 0.97031 0.96789 0.96574 0.96400 0.96262 0.96162 0.96102 0.96083
0.405  0.99689 0.99569 0.99377 0.99129 0.98834 0.98519 0.98188 0.97854 0.97537 0.97228 0.96950 0.96696 0.96481 0.96302 0.96159 0.96056 0.95995 0.95973
0.410  0.99678 0.99554 0.99352 0.99096 0.98802 0.98478 0.98139 0.97796 0.97462 0.97153 0.96867 0.96608 0.96386 0.96201 0.96053 0.95949 0.95886 0.95861
0.415  0.99667 0.99539 0.99334 0.99070 0.98769 0.98427 0.98079 0.97738 0.97395 0.97077 0.96779 0.96517 0.96289 0.96096 0.95948 0.95840 0.95775 0.95747
0.420  0.99656 0.99520 0.99314 0.99045 0.98726 0.98386 0.98029 0.97669 0.97326 0.96993 0.96694 0.96425 0.96187 0.95994 0.95840 0.95728 0.95662 0.95640
0.425  0.99644 0.99505 0.99294 0.99018 0.98692 0.98343 0.97978 0.97608 0.97254 0.96914 0.96607 0.96326 0.96087 0.95888 0.95728 0.95615 0.95547 0.95522
0.430  0.99631 0.99490 0.99274 0.98990 0.98657 0.98299 0.97924 0.97546 0.97177 0.96835 0.96513 0.96231 0.95986 0.95778 0.95617 0.95501 0.95431 0.95402
0.435  0.99618 0.99474 0.99244 0.98954 0.98621 0.98245 0.97861 0.97477 0.97105 0.96746 0.96424 0.96134 0.95878 0.95669 0.95504 0.95384 0.95312 0.95289
0.440  0.99605 0.99458 0.99223 0.98926 0.98574 0.98200 0.97807 0.97409 0.97031 0.96664 0.96333 0.96029 0.95773 0.95558 0.95386 0.95265 0.95191 0.95165
0.445  0.99592 0.99441 0.99201 0.98897 0.98538 0.98154 0.97751 0.97344 0.96948 0.96580 0.96233 0.95930 0.95666 0.95441 0.95269 0.95144 0.95069 0.95039
0.450  0.99578 0.99423 0.99179 0.98868 0.98500 0.98095 0.97683 0.97277 0.96872 0.96486 0.96139 0.95828 0.95552 0.95328 0.95150 0.95022 0.94944 0.94911
0.455  0.99563 0.99399 0.99156 0.98827 0.98461 0.98048 0.97626 0.97200 0.96794 0.96399 0.96043 0.95718 0.95442 0.95212 0.95026 0.94896 0.94817 0.94789
0.460  0.99548 0.99381 0.99126 0.98797 0.98411 0.98000 0.97568 0.97132 0.96706 0.96311 0.95939 0.95613 0.95330 0.95089 0.94904 0.94770 0.94688 0.94657
0.465  0.99530 0.99363 0.99099 0.98766 0.98372 0.97945 0.97496 0.97061 0.96626 0.96212 0.95841 0.95506 0.95210 0.94969 0.94779 0.94640 0.94557 0.94522
0.470  0.99514 0.99344 0.99074 0.98733 0.98331 0.97888 0.97436 0.96980 0.96544 0.96121 0.95740 0.95390 0.95095 0.94847 0.94649 0.94509 0.94424 0.94394
0.475  0.99498 0.99324 0.99049 0.98689 0.98277 0.97837 0.97375 0.96908 0.96451 0.96029 0.95630 0.95281 0.94976 0.94719 0.94519 0.94376 0.94288 0.94255
0.480  0.99482 0.99304 0.99023 0.98656 0.98235 0.97783 0.97299 0.96831 0.96368 0.95925 0.95526 0.95168 0.94851 0.94593 0.94389 0.94238 0.94150 0.94121
0.485  0.99464 0.99282 0.98986 0.98622 0.98193 0.97719 0.97236 0.96747 0.96275 0.95830 0.95420 0.95047 0.94730 0.94464 0.94252 0.94102 0.94010 0.93978
0.490  0.99447 0.99254 0.98959 0.98586 0.98134 0.97665 0.97171 0.96672 0.96184 0.95732 0.95305 0.94931 0.94605 0.94329 0.94116 0.93962 0.93868 0.93831
0.495  0.99428 0.99232 0.98932 0.98539 0.98090 0.97608 0.97091 0.96581 0.96095 0.95623 0.95197 0.94805 0.94474 0.94197 0.93978 0.93818 0.93723 0.93691
0.500  0.99410 0.99210 0.98903 0.98503 0.98045 0.97539 0.97024 0.96503 0.95994 0.95522 0.95076 0.94685 0.94346 0.94057 0.93835 0.93674 0.93576 0.93540
0.505  0.99390 0.99187 0.98870 0.98466 0.97993 0.97482 0.96955 0.96423 0.95903 0.95408 0.94964 0.94564 0.94209 0.93921 0.93692 0.93527 0.93426 0.93386
0.510  0.99370 0.99163 0.98833 0.98414 0.97936 0.97408 0.96871 0.96327 0.95809 0.95305 0.94849 0.94432 0.94078 0.93781 0.93544 0.93376 0.93275 0.93239
0.515  0.99349 0.99137 0.98802 0.98375 0.97888 0.97349 0.96801 0.96245 0.95703 0.95199 0.94723 0.94306 0.93942 0.93635 0.93397 0.93225 0.93120 0.93080
0.520  0.99326 0.99104 0.98771 0.98336 0.97822 0.97289 0.96713 0.96146 0.95607 0.95080 0.94605 0.94169 0.93800 0.93491 0.93247 0.93068 0.92963 0.92927
0.525  0.99302 0.99079 0.98735 0.98290 0.97772 0.97211 0.96640 0.96061 0.95495 0.94971 0.94474 0.94040 0.93661 0.93339 0.93091 0.92912 0.92803 0.92763
0.530  0.99279 0.99052 0.98693 0.98239 0.97721 0.97149 0.96565 0.95973 0.95396 0.94847 0.94353 0.93907 0.93513 0.93192 0.92937 0.92750 0.92640 0.92596
0.535  0.99256 0.99025 0.98659 0.98197 0.97651 0.97084 0.96472 0.95870 0.95281 0.94735 0.94221 0.93765 0.93370 0.93039 0.92776 0.92589 0.92476 0.92434
0.540  0.99232 0.98996 0.98625 0.98152 0.97598 0.97003 0.96395 0.95780 0.95178 0.94606 0.94091 0.93628 0.93216 0.92881 0.92616 0.92424 0.92306 0.92262
0.545  0.99207 0.98958 0.98575 0.98094 0.97543 0.96937 0.96299 0.95672 0.95073 0.94490 0.93963 0.93479 0.93069 0.92725 0.92450 0.92255 0.92137 0.92095
0.550  0.99181 0.98928 0.98539 0.98049 0.97470 0.96851 0.96219 0.95579 0.94953 0.94370 0.93821 0.93338 0.92910 0.92561 0.92285 0.92084 0.91963 0.91917
0.555  0.99155 0.98897 0.98502 0.98000 0.97413 0.96782 0.96119 0.95467 0.94845 0.94237 0.93688 0.93185 0.92757 0.92400 0.92112 0.91909 0.91786 0.91744
0.560  0.99127 0.98866 0.98463 0.97938 0.97351 0.96704 0.96036 0.95371 0.94720 0.94114 0.93542 0.93040 0.92593 0.92229 0.91942 0.91734 0.91607 0.91559
0.565  0.99098 0.98833 0.98410 0.97890 0.97278 0.96622 0.95950 0.95255 0.94608 0.93976 0.93405 0.92881 0.92435 0.92063 0.91764 0.91552 0.91424 0.91380
0.570  0.99064 0.98789 0.98370 0.97822 0.97217 0.96548 0.95846 0.95155 0.94478 0.93848 0.93253 0.92730 0.92265 0.91887 0.91587 0.91371 0.91239 0.91189
0.575  0.99034 0.98755 0.98328 0.97772 0.97136 0.96454 0.95759 0.95049 0.94362 0.93705 0.93111 0.92565 0.92102 0.91714 0.91403 0.91183 0.91049 0.91004
0.580  0.99003 0.98719 0.98270 0.97720 0.97073 0.96379 0.95650 0.94931 0.94227 0.93573 0.92953 0.92410 0.91926 0.91533 0.91221 0.90995 0.90858 0.90806
0.585  0.98971 0.98683 0.98227 0.97648 0.96988 0.96281 0.95559 0.94820 0.94107 0.93424 0.92807 0.92240 0.91757 0.91354 0.91030 0.90801 0.90662 0.90614
0.590  0.98938 0.98633 0.98182 0.97594 0.96922 0.96202 0.95445 0.94699 0.93968 0.93287 0.92645 0.92079 0.91576 0.91166 0.90842 0.90606 0.90462 0.90410
0.595  0.98904 0.98595 0.98119 0.97537 0.96853 0.96100 0.95351 0.94570 0.93844 0.93135 0.92491 0.91903 0.91401 0.90981 0.90644 0.90406 0.90261 0.90211
0.600  0.98868 0.98555 0.98072 0.97462 0.96765 0.96018 0.95233 0.94459 0.93700 0.92977 0.92324 0.91736 0.91213 0.90787 0.90449 0.90201 0.90054 0.89999
0.605  0.98831 0.98514 0.98024 0.97404 0.96694 0.95912 0.95134 0.94325 0.93568 0.92834 0.92152 0.91555 0.91033 0.90588 0.90245 0.89997 0.89846 0.89793
0.610  0.98787 0.98468 0.97956 0.97323 0.96601 0.95827 0.95013 0.94210 0.93422 0.92671 0.91993 0.91369 0.90839 0.90395 0.90042 0.89785 0.89632 0.89574
0.615  0.98748 0.98415 0.97905 0.97262 0.96527 0.95716 0.94908 0.94071 0.93269 0.92523 0.91815 0.91193 0.90649 0.90189 0.89832 0.89574 0.89416 0.89359
0.620  0.98708 0.98370 0.97853 0.97178 0.96429 0.95627 0.94784 0.93951 0.93133 0.92354 0.91650 0.91002 0.90450 0.89988 0.89617 0.89354 0.89195 0.89141
0.625  0.98666 0.98323 0.97780 0.97114 0.96353 0.95512 0.94654 0.93807 0.92975 0.92198 0.91466 0.90820 0.90245 0.89776 0.89405 0.89131 0.88969 0.88910
0.630  0.98623 0.98261 0.97725 0.97047 0.96250 0.95420 0.94546 0.93679 0.92833 0.92026 0.91278 0.90621 0.90048 0.89559 0.89182 0.88908 0.88742 0.88684
0.635  0.98578 0.98212 0.97667 0.96958 0.96170 0.95301 0.94411 0.93533 0.92670 0.91848 0.91104 0.90419 0.89836 0.89348 0.88955 0.88677 0.88509 0.88453
0.640  0.98532 0.98162 0.97589 0.96888 0.96063 0.95203 0.94298 0.93380 0.92503 0.91685 0.90910 0.90227 0.89620 0.89124 0.88731 0.88445 0.88271 0.88209
0.645  0.98477 0.98109 0.97529 0.96794 0.95979 0.95080 0.94158 0.93248 0.92354 0.91501 0.90712 0.90018 0.89411 0.88895 0.88496 0.88207 0.88031 0.87970
0.650  0.98427 0.98040 0.97446 0.96721 0.95867 0.94952 0.94015 0.93090 0.92181 0.91313 0.90527 0.89804 0.89187 0.88672 0.88256 0.87962 0.87784 0.87717
0.655  0.98376 0.97984 0.97382 0.96622 0.95776 0.94849 0.93896 0.92929 0.92004 0.91142 0.90323 0.89602 0.88960 0.88435 0.88019 0.87716 0.87533 0.87468
0.660  0.98323 0.97926 0.97315 0.96545 0.95663 0.94716 0.93747 0.92789 0.91846 0.90947 0.90114 0.89380 0.88739 0.88194 0.87771 0.87465 0.87280 0.87214
0.665  0.98268 0.97850 0.97227 0.96441 0.95543 0.94607 0.93613 0.92621 0.91662 0.90748 0.89918 0.89155 0.88504 0.87957 0.87518 0.87208 0.87019 0.86956
0.670  0.98210 0.97788 0.97156 0.96360 0.95448 0.94470 0.93467 0.92449 0.91475 0.90561 0.89702 0.88937 0.88262 0.87707 0.87267 0.86945 0.86753 0.86683
0.675  0.98147 0.97724 0.97062 0.96251 0.95323 0.94328 0.93309 0.92300 0.91307 0.90359 0.89481 0.88707 0.88017 0.87453 0.87006 0.86681 0.86483 0.86414
0.680  0.98081 0.97641 0.96988 0.96164 0.95222 0.94212 0.93148 0.92123 0.91114 0.90150 0.89255 0.88468 0.87780 0.87192 0.86738 0.86409 0.86209 0.86140
0.685  0.98018 0.97572 0.96888 0.96050 0.95092 0.94065 0.93011 0.91941 0.90915 0.89935 0.89045 0.88225 0.87525 0.86936 0.86466 0.86131 0.85928 0.85860
0.690  0.97952 0.97501 0.96808 0.95932 0.94958 0.93914 0.92843 0.91755 0.90712 0.89715 0.88811 0.87977 0.87265 0.86668 0.86187 0.85847 0.85641 0.85565
0.695  0.97883 0.97410 0.96703 0.95838 0.94850 0.93788 0.92671 0.91592 0.90517 0.89515 0.88572 0.87740 0.87000 0.86393 0.85912 0.85558 0.85349 0.85273
0.700  0.97811 0.97334 0.96618 0.95714 0.94710 0.93632 0.92523 0.91400 0.90320 0.89288 0.88329 0.87483 0.86729 0.86112 0.85623 0.85267 0.85050 0.84976
0.705  0.97729 0.97255 0.96507 0.95615 0.94566 0.93470 0.92346 0.91202 0.90105 0.89055 0.88080 0.87220 0.86466 0.85826 0.85329 0.84968 0.84748 0.84672
0.710  0.97652 0.97155 0.96416 0.95484 0.94449 0.93305 0.92162 0.91001 0.89885 0.88818 0.87844 0.86952 0.86187 0.85534 0.85028 0.84661 0.84438 0.84361
0.715  0.97572 0.97070 0.96298 0.95350 0.94298 0.93166 0.91975 0.90794 0.89661 0.88575 0.87589 0.86679 0.85900 0.85236 0.84721 0.84348 0.84121 0.84044
0.720  0.97489 0.96981 0.96201 0.95241 0.94143 0.92994 0.91783 0.90612 0.89431 0.88328 0.87325 0.86399 0.85607 0.84931 0.84408 0.84028 0.83798 0.83720
0.725  0.97402 0.96872 0.96076 0.95099 0.94010 0.92816 0.91615 0.90397 0.89196 0.88075 0.87055 0.86113 0.85309 0.84631 0.84088 0.83702 0.83467 0.83380
0.730  0.97303 0.96777 0.95972 0.94979 0.93852 0.92634 0.91417 0.90177 0.88957 0.87841 0.86780 0.85822 0.85003 0.84315 0.83761 0.83368 0.83129 0.83042
0.735  0.97210 0.96659 0.95838 0.94833 0.93684 0.92448 0.91212 0.89952 0.88740 0.87579 0.86499 0.85524 0.84692 0.83991 0.83428 0.83028 0.82785 0.82696
0.740  0.97112 0.96557 0.95727 0.94679 0.93512 0.92290 0.91001 0.89722 0.88490 0.87309 0.86211 0.85221 0.84373 0.83661 0.83087 0.82680 0.82432 0.82342
0.745  0.97011 0.96430 0.95585 0.94520 0.93335 0.92095 0.90786 0.89486 0.88234 0.87034 0.85918 0.84910 0.84048 0.83321 0.82739 0.82324 0.82072 0.81980
0.750  0.96894 0.96319 0.95438 0.94388 0.93186 0.91894 0.90564 0.89244 0.87972 0.86752 0.85617 0.84592 0.83715 0.82964 0.82383 0.81961 0.81704 0.81610
0.755  0.96784 0.96203 0.95314 0.94219 0.93000 0.91688 0.90338 0.88997 0.87704 0.86463 0.85310 0.84268 0.83375 0.82611 0.82019 0.81589 0.81327 0.81231
0.760  0.96669 0.96063 0.95157 0.94045 0.92808 0.91476 0.90105 0.88743 0.87429 0.86142 0.84996 0.83935 0.83026 0.82250 0.81646 0.81209 0.80942 0.80852
0.765  0.96548 0.95937 0.95020 0.93865 0.92609 0.91258 0.89866 0.88483 0.87119 0.85841 0.84673 0.83596 0.82653 0.81880 0.81265 0.80817 0.80545 0.80454
0.770  0.96412 0.95786 0.94855 0.93713 0.92405 0.91034 0.89621 0.88217 0.86830 0.85531 0.84320 0.83248 0.82289 0.81501 0.80875 0.80414 0.80141 0.80046
0.775  0.96281 0.95649 0.94681 0.93522 0.92195 0.90803 0.89369 0.87944 0.86535 0.85214 0.83983 0.82891 0.81916 0.81113 0.80466 0.80006 0.79727 0.79629
0.780  0.96143 0.95486 0.94501 0.93324 0.91978 0.90566 0.89111 0.87663 0.86232 0.84889 0.83637 0.82504 0.81533 0.80702 0.80057 0.79588 0.79303 0.79200
0.785  0.95998 0.95336 0.94344 0.93120 0.91754 0.90322 0.88845 0.87364 0.85921 0.84556 0.83283 0.82131 0.81141 0.80296 0.79638 0.79159 0.78865 0.78770
0.790  0.95837 0.95159 0.94150 0.92909 0.91523 0.90070 0.88572 0.87043 0.85601 0.84185 0.82893 0.81747 0.80722 0.79879 0.79196 0.78713 0.78420 0.78319
0.795  0.95679 0.94974 0.93948 0.92689 0.91285 0.89811 0.88253 0.86738 0.85241 0.83834 0.82520 0.81331 0.80310 0.79435 0.78756 0.78263 0.77962 0.77855
0.800  0.95513 0.94804 0.93739 0.92462 0.91038 0.89543 0.87963 0.86425 0.84904 0.83474 0.82138 0.80927 0.79884 0.78997 0.78304 0.77793 0.77489 0.77380
0.805  0.95327 0.94602 0.93552 0.92226 0.90783 0.89228 0.87664 0.86100 0.84557 0.83073 0.81717 0.80513 0.79435 0.78546 0.77828 0.77318 0.77008 0.76900
0.810  0.95145 0.94415 0.93325 0.91982 0.90519 0.88942 0.87355 0.85734 0.84166 0.82692 0.81313 0.80063 0.78988 0.78068 0.77351 0.76827 0.76509 0.76397
0.815  0.94952 0.94195 0.93089 0.91728 0.90245 0.88647 0.86997 0.85391 0.83799 0.82268 0.80869 0.79625 0.78511 0.77592 0.76849 0.76321 0.76000 0.75889
0.820  0.94737 0.93965 0.92843 0.91463 0.89962 0.88342 0.86669 0.85000 0.83385 0.81865 0.80442 0.79151 0.78033 0.77087 0.76345 0.75797 0.75472 0.75356
0.825  0.94524 0.93748 0.92585 0.91188 0.89666 0.87985 0.86329 0.84635 0.82995 0.81417 0.79973 0.78679 0.77535 0.76568 0.75815 0.75267 0.74933 0.74816
0.830  0.94299 0.93495 0.92316 0.90902 0.89320 0.87657 0.85937 0.84219 0.82557 0.80989 0.79519 0.78185 0.77015 0.76050 0.75269 0.74713 0.74375 0.74260
0.835  0.94049 0.93229 0.92035 0.90603 0.89002 0.87316 0.85572 0.83829 0.82141 0.80513 0.79022 0.77668 0.76480 0.75499 0.74718 0.74141 0.73798 0.73676
0.840  0.93798 0.92975 0.91740 0.90291 0.88670 0.86920 0.85153 0.83387 0.81674 0.80023 0.78510 0.77134 0.75949 0.74932 0.74139 0.73553 0.73205 0.73083
0.845  0.93520 0.92681 0.91430 0.89964 0.88282 0.86552 0.84761 0.82968 0.81191 0.79551 0.77981 0.76604 0.75381 0.74347 0.73540 0.72953 0.72591 0.72470
0.850  0.93238 0.92372 0.91106 0.89583 0.87921 0.86126 0.84311 0.82495 0.80730 0.79028 0.77464 0.76043 0.74793 0.73742 0.72923 0.72326 0.71958 0.71836
0.855  0.92939 0.92045 0.90764 0.89225 0.87501 0.85726 0.83844 0.82003 0.80215 0.78487 0.76901 0.75456 0.74187 0.73118 0.72285 0.71677 0.71303 0.71179
0.860  0.92608 0.91725 0.90404 0.88848 0.87106 0.85265 0.83401 0.81494 0.79680 0.77928 0.76316 0.74849 0.73559 0.72473 0.71625 0.70998 0.70626 0.70498
0.865  0.92270 0.91360 0.90024 0.88449 0.86648 0.84784 0.82897 0.80964 0.79125 0.77348 0.75681 0.74194 0.72910 0.71805 0.70941 0.70303 0.69924 0.69792
0.870  0.91896 0.90972 0.89622 0.87995 0.86212 0.84326 0.82372 0.80413 0.78549 0.76746 0.75053 0.73543 0.72214 0.71113 0.70220 0.69584 0.69196 0.69059
0.875  0.91511 0.90560 0.89197 0.87554 0.85709 0.83802 0.81823 0.79839 0.77949 0.76118 0.74402 0.72867 0.71515 0.70376 0.69485 0.68836 0.68435 0.68297
0.880  0.91085 0.90121 0.88733 0.87047 0.85181 0.83252 0.81250 0.79240 0.77285 0.75432 0.73724 0.72136 0.70789 0.69630 0.68708 0.68051 0.67650 0.67513
0.885  0.90643 0.89653 0.88231 0.86551 0.84669 0.82674 0.80649 0.78614 0.76632 0.74753 0.72986 0.71405 0.70011 0.68835 0.67914 0.67233 0.66827 0.66685
0.890  0.90153 0.89152 0.87719 0.85987 0.84084 0.82067 0.80008 0.77955 0.75945 0.74007 0.72249 0.70614 0.69200 0.68026 0.67073 0.66392 0.65975 0.65831
0.895  0.89642 0.88615 0.87136 0.85386 0.83464 0.81426 0.79309 0.77227 0.75195 0.73264 0.71447 0.69812 0.68377 0.67163 0.66195 0.65504 0.65082 0.64937
0.900  0.89074 0.88038 0.86550 0.84746 0.82806 0.80703 0.78609 0.76458 0.74403 0.72449 0.70607 0.68955 0.67495 0.66261 0.65278 0.64574 0.64145 0.63991
0.905  0.88475 0.87416 0.85883 0.84101 0.82106 0.79984 0.77823 0.75694 0.73571 0.71593 0.69728 0.68051 0.66546 0.65317 0.64318 0.63602 0.63165 0.63008
0.910  0.87810 0.86742 0.85203 0.83374 0.81315 0.79173 0.76991 0.74840 0.72694 0.70693 0.68803 0.67075 0.65576 0.64307 0.63311 0.62573 0.62132 0.61983
0.915  0.87085 0.86011 0.84431 0.82588 0.80516 0.78357 0.76155 0.73937 0.71768 0.69742 0.67795 0.66077 0.64555 0.63266 0.62237 0.61500 0.61049 0.60892
0.920  0.86307 0.85212 0.83595 0.81701 0.79611 0.77435 0.75216 0.72978 0.70787 0.68700 0.66766 0.64994 0.63453 0.62147 0.61119 0.60358 0.59901 0.59739
0.925  0.85438 0.84314 0.82721 0.80783 0.78682 0.76447 0.74209 0.71910 0.69701 0.67595 0.65641 0.63848 0.62289 0.60966 0.59924 0.59151 0.58688 0.58526
0.930  0.84479 0.83354 0.81727 0.79782 0.77629 0.75382 0.73085 0.70813 0.68584 0.66455 0.64444 0.62632 0.61054 0.59713 0.58641 0.57871 0.57400 0.57235
0.935  0.83429 0.82265 0.80633 0.78645 0.76484 0.74227 0.71919 0.69588 0.67344 0.65160 0.63168 0.61337 0.59738 0.58379 0.57291 0.56498 0.56023 0.55856
0.940  0.82242 0.81081 0.79423 0.77436 0.75231 0.72922 0.70606 0.68264 0.65965 0.63808 0.61764 0.59919 0.58306 0.56933 0.55833 0.55042 0.54552 0.54387
0.945  0.80908 0.79729 0.78040 0.76054 0.73849 0.71539 0.69173 0.66824 0.64517 0.62308 0.60252 0.58393 0.56767 0.55381 0.54268 0.53457 0.52970 0.52804
0.950  0.79397 0.78229 0.76524 0.74510 0.72268 0.69962 0.67552 0.65203 0.62892 0.60677 0.58613 0.56743 0.55078 0.53683 0.52563 0.51755 0.51260 0.51087
0.955  0.77668 0.76491 0.74802 0.72768 0.70499 0.68159 0.65802 0.63414 0.61064 0.58852 0.56786 0.54911 0.53240 0.51837 0.50709 0.49894 0.49389 0.49214
0.960  0.75669 0.74490 0.72793 0.70744 0.68496 0.66176 0.63749 0.61377 0.59079 0.56835 0.54773 0.52868 0.51223 0.49794 0.48664 0.47847 0.47346 0.47174
0.965  0.73334 0.72152 0.70459 0.68408 0.66195 0.63822 0.61467 0.59079 0.56764 0.54540 0.52493 0.50599 0.48934 0.47532 0.46400 0.45570 0.45074 0.44897
0.970  0.70536 0.69374 0.67700 0.65666 0.63464 0.61141 0.58748 0.56403 0.54128 0.51937 0.49883 0.48013 0.46365 0.44973 0.43847 0.43021 0.42524 0.42345
0.975  0.67126 0.66000 0.64364 0.62372 0.60169 0.57878 0.55555 0.53276 0.51022 0.48886 0.46848 0.45019 0.43403 0.42034 0.40925 0.40109 0.39612 0.39440
0.980  0.62859 0.61784 0.60189 0.58266 0.56134 0.53913 0.51694 0.49438 0.47279 0.45195 0.43266 0.41474 0.39912 0.38566 0.37492 0.36709 0.36224 0.36056
0.985  0.57293 0.56278 0.54787 0.52955 0.50975 0.48852 0.46752 0.44618 0.42570 0.40623 0.38787 0.37129 0.35635 0.34364 0.33346 0.32592 0.32138 0.31975
0.990  0.49562 0.48668 0.47317 0.45688 0.43898 0.41993 0.40080 0.38190 0.36346 0.34589 0.32955 0.31452 0.30114 0.28971 0.28051 0.27365 0.26946 0.26802
0.995  0.37460 0.36769 0.35726 0.34431 0.33016 0.31506 0.30004 0.28499 0.27048 0.25682 0.24390 0.23199 0.22150 0.21249 0.20524 0.19976 0.19638 0.19521
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e010.dat <==
# alpha = -0.35 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997
0.015  0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994
0.020  0.99999 0.99998 0.99998 0.99997 0.99997 0.99996 0.99995 0.99994 0.99993 0.99993 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990 0.99989 0.99989
0.025  0.99998 0.99997 0.99997 0.99996 0.99995 0.99994 0.99992 0.99991 0.99990 0.99988 0.99987 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984 0.99983
0.030  0.99997 0.99996 0.99995 0.99994 0.99992 0.99991 0.99989 0.99987 0.99985 0.99983 0.99982 0.99980 0.99979 0.99978 0.99977 0.99977 0.99976 0.99976
0.035  0.99996 0.99995 0.99994 0.99992 0.99990 0.99987 0.99985 0.99982 0.99980 0.99977 0.99975 0.99973 0.99972 0.99970 0.99969 0.99968 0.99968 0.99967
0.040  0.99995 0.99994 0.99992 0.99989 0.99987 0.99983 0.99980 0.99977 0.99973 0.99970 0.99968 0.99965 0.99963 0.99961 0.99960 0.99958 0.99958 0.99957
0.045  0.99993 0.99992 0.99990 0.99986 0.99983 0.99979 0.99975 0.99971 0.99966 0.99963 0.99959 0.99956 0.99953 0.99950 0.99949 0.99947 0.99947 0.99945
0.050  0.99992 0.99990 0.99987 0.99983 0.99979 0.99974 0.99969 0.99964 0.99959 0.99954 0.99949 0.99945 0.99942 0.99939 0.99937 0.99935 0.99934 0.99933
0.055  0.99990 0.99988 0.99984 0.99980 0.99975 0.99969 0.99962 0.99956 0.99950 0.99944 0.99939 0.99934 0.99930 0.99926 0.99923 0.99921 0.99920 0.99919
0.060  0.99988 0.99985 0.99981 0.99976 0.99970 0.99963 0.99955 0.99948 0.99940 0.99933 0.99927 0.99921 0.99916 0.99912 0.99909 0.99906 0.99905 0.99903
0.065  0.99986 0.99983 0.99978 0.99972 0.99964 0.99956 0.99948 0.99939 0.99930 0.99922 0.99914 0.99908 0.99902 0.99897 0.99893 0.99890 0.99888 0.99886
0.070  0.99984 0.99980 0.99975 0.99967 0.99959 0.99949 0.99939 0.99929 0.99919 0.99909 0.99900 0.99893 0.99886 0.99880 0.99876 0.99872 0.99870 0.99868
0.075  0.99981 0.99977 0.99971 0.99962 0.99953 0.99941 0.99930 0.99918 0.99907 0.99896 0.99886 0.99877 0.99869 0.99862 0.99857 0.99854 0.99851 0.99848
0.080  0.99979 0.99974 0.99967 0.99957 0.99946 0.99933 0.99920 0.99907 0.99894 0.99882 0.99870 0.99860 0.99851 0.99843 0.99838 0.99833 0.99831 0.99827
0.085  0.99976 0.99971 0.99962 0.99952 0.99939 0.99925 0.99910 0.99895 0.99880 0.99866 0.99853 0.99842 0.99831 0.99823 0.99817 0.99812 0.99809 0.99805
0.090  0.99973 0.99967 0.99958 0.99946 0.99932 0.99916 0.99899 0.99882 0.99866 0.99850 0.99835 0.99823 0.99811 0.99802 0.99794 0.99789 0.99785 0.99781
0.095  0.99970 0.99963 0.99953 0.99939 0.99924 0.99906 0.99888 0.99869 0.99850 0.99833 0.99816 0.99802 0.99789 0.99779 0.99771 0.99765 0.99761 0.99756
0.100  0.99966 0.99959 0.99948 0.99933 0.99915 0.99896 0.99875 0.99854 0.99834 0.99815 0.99796 0.99781 0.99766 0.99755 0.99746 0.99739 0.99735 0.99730
0.105  0.99963 0.99955 0.99943 0.99926 0.99907 0.99885 0.99862 0.99839 0.99817 0.99795 0.99775 0.99758 0.99742 0.99730 0.99720 0.99712 0.99708 0.99702
0.110  0.99959 0.99950 0.99937 0.99919 0.99897 0.99873 0.99849 0.99823 0.99799 0.99775 0.99753 0.99734 0.99717 0.99703 0.99692 0.99684 0.99679 0.99672
0.115  0.99955 0.99946 0.99931 0.99911 0.99888 0.99862 0.99835 0.99807 0.99780 0.99754 0.99730 0.99709 0.99691 0.99675 0.99663 0.99654 0.99649 0.99642
0.120  0.99951 0.99941 0.99925 0.99903 0.99878 0.99849 0.99820 0.99789 0.99760 0.99732 0.99706 0.99683 0.99663 0.99646 0.99633 0.99623 0.99618 0.99617
0.125  0.99947 0.99936 0.99918 0.99894 0.99867 0.99836 0.99805 0.99771 0.99740 0.99709 0.99681 0.99656 0.99634 0.99616 0.99602 0.99591 0.99585 0.99584
0.130  0.99942 0.99930 0.99911 0.99885 0.99856 0.99822 0.99788 0.99752 0.99718 0.99685 0.99655 0.99628 0.99604 0.99585 0.99569 0.99558 0.99551 0.99549
0.135  0.99938 0.99925 0.99904 0.99876 0.99845 0.99808 0.99772 0.99733 0.99696 0.99660 0.99628 0.99599 0.99573 0.99552 0.99535 0.99523 0.99516 0.99513
0.140  0.99933 0.99919 0.99897 0.99867 0.99833 0.99794 0.99754 0.99712 0.99673 0.99634 0.99600 0.99568 0.99540 0.99518 0.99499 0.99487 0.99479 0.99475
0.145  0.99928 0.99913 0.99889 0.99857 0.99821 0.99779 0.99736 0.99691 0.99649 0.99607 0.99570 0.99536 0.99507 0.99482 0.99463 0.99449 0.99440 0.99436
0.150  0.99923 0.99906 0.99881 0.99847 0.99808 0.99763 0.99717 0.99669 0.99624 0.99579 0.99540 0.99503 0.99472 0.99446 0.99425 0.99410 0.99401 0.99396
0.155  0.99917 0.99900 0.99873 0.99836 0.99794 0.99747 0.99697 0.99647 0.99598 0.99551 0.99508 0.99469 0.99436 0.99407 0.99385 0.99369 0.99360 0.99354
0.160  0.99912 0.99893 0.99865 0.99826 0.99780 0.99730 0.99677 0.99623 0.99571 0.99521 0.99475 0.99434 0.99398 0.99368 0.99345 0.99328 0.99317 0.99311
0.165  0.99906 0.99886 0.99856 0.99814 0.99766 0.99712 0.99656 0.99599 0.99543 0.99490 0.99442 0.99397 0.99360 0.99327 0.99303 0.99284 0.99273 0.99266
0.170  0.99900 0.99879 0.99846 0.99803 0.99751 0.99694 0.99635 0.99574 0.99515 0.99458 0.99407 0.99360 0.99320 0.99285 0.99259 0.99240 0.99228 0.99220
0.175  0.99894 0.99871 0.99837 0.99791 0.99736 0.99676 0.99613 0.99548 0.99485 0.99426 0.99370 0.99321 0.99278 0.99242 0.99214 0.99194 0.99181 0.99172
0.180  0.99888 0.99864 0.99827 0.99778 0.99720 0.99657 0.99590 0.99521 0.99455 0.99392 0.99333 0.99281 0.99236 0.99198 0.99168 0.99146 0.99133 0.99130
0.185  0.99881 0.99856 0.99816 0.99765 0.99704 0.99636 0.99566 0.99493 0.99424 0.99357 0.99295 0.99241 0.99192 0.99152 0.99121 0.99098 0.99084 0.99080
0.190  0.99874 0.99848 0.99806 0.99752 0.99688 0.99615 0.99542 0.99465 0.99392 0.99321 0.99256 0.99198 0.99147 0.99105 0.99072 0.99047 0.99033 0.99028
0.195  0.99867 0.99839 0.99795 0.99738 0.99671 0.99595 0.99517 0.99436 0.99359 0.99284 0.99216 0.99155 0.99100 0.99057 0.99021 0.98996 0.98981 0.98974
0.200  0.99860 0.99830 0.99784 0.99723 0.99653 0.99573 0.99491 0.99406 0.99325 0.99246 0.99174 0.99110 0.99053 0.99007 0.98969 0.98943 0.98927 0.98919
0.205  0.99852 0.99821 0.99773 0.99709 0.99635 0.99551 0.99464 0.99375 0.99290 0.99207 0.99132 0.99063 0.99004 0.98955 0.98916 0.98888 0.98871 0.98863
0.210  0.99844 0.99812 0.99762 0.99694 0.99616 0.99528 0.99436 0.99344 0.99253 0.99168 0.99088 0.99016 0.98954 0.98903 0.98862 0.98832 0.98814 0.98805
0.215  0.99837 0.99803 0.99750 0.99679 0.99596 0.99505 0.99409 0.99312 0.99216 0.99127 0.99042 0.98968 0.98903 0.98848 0.98806 0.98775 0.98756 0.98745
0.220  0.99828 0.99793 0.99737 0.99663 0.99576 0.99481 0.99380 0.99279 0.99179 0.99085 0.98996 0.98918 0.98850 0.98793 0.98749 0.98716 0.98696 0.98684
0.225  0.99820 0.99783 0.99725 0.99647 0.99556 0.99457 0.99351 0.99244 0.99140 0.99041 0.98949 0.98868 0.98796 0.98736 0.98690 0.98655 0.98635 0.98629
0.230  0.99811 0.99773 0.99712 0.99631 0.99536 0.99429 0.99321 0.99209 0.99101 0.98996 0.98900 0.98815 0.98740 0.98678 0.98629 0.98593 0.98572 0.98565
0.235  0.99802 0.99762 0.99698 0.99614 0.99515 0.99404 0.99291 0.99173 0.99060 0.98951 0.98852 0.98762 0.98683 0.98618 0.98568 0.98530 0.98508 0.98499
0.240  0.99793 0.99751 0.99685 0.99597 0.99493 0.99377 0.99259 0.99137 0.99018 0.98904 0.98801 0.98706 0.98625 0.98558 0.98504 0.98466 0.98442 0.98432
0.245  0.99784 0.99740 0.99670 0.99579 0.99471 0.99350 0.99224 0.99099 0.98974 0.98857 0.98749 0.98650 0.98566 0.98496 0.98439 0.98399 0.98375 0.98363
0.250  0.99774 0.99728 0.99654 0.99559 0.99448 0.99323 0.99192 0.99061 0.98930 0.98809 0.98695 0.98593 0.98505 0.98431 0.98373 0.98331 0.98306 0.98293
0.255  0.99764 0.99715 0.99640 0.99540 0.99424 0.99296 0.99158 0.99022 0.98886 0.98759 0.98640 0.98535 0.98443 0.98366 0.98305 0.98262 0.98235 0.98221
0.260  0.99754 0.99703 0.99625 0.99521 0.99399 0.99266 0.99124 0.98980 0.98841 0.98708 0.98585 0.98476 0.98379 0.98299 0.98237 0.98191 0.98164 0.98155
0.265  0.99743 0.99691 0.99609 0.99501 0.99374 0.99235 0.99089 0.98939 0.98794 0.98655 0.98528 0.98415 0.98313 0.98231 0.98166 0.98118 0.98090 0.98080
0.270  0.99733 0.99678 0.99594 0.99482 0.99350 0.99203 0.99053 0.98897 0.98748 0.98602 0.98471 0.98351 0.98247 0.98162 0.98094 0.98044 0.98015 0.98003
0.275  0.99722 0.99665 0.99577 0.99461 0.99324 0.99173 0.99015 0.98854 0.98698 0.98548 0.98411 0.98287 0.98180 0.98091 0.98020 0.97969 0.97938 0.97925
0.280  0.99710 0.99652 0.99561 0.99440 0.99299 0.99141 0.98975 0.98811 0.98647 0.98493 0.98350 0.98222 0.98111 0.98017 0.97944 0.97892 0.97860 0.97845
0.285  0.99698 0.99638 0.99544 0.99419 0.99272 0.99109 0.98937 0.98766 0.98596 0.98437 0.98287 0.98156 0.98041 0.97943 0.97868 0.97813 0.97780 0.97763
0.290  0.99686 0.99624 0.99526 0.99396 0.99244 0.99076 0.98898 0.98717 0.98545 0.98379 0.98225 0.98088 0.97967 0.97868 0.97789 0.97732 0.97698 0.97687
0.295  0.99674 0.99610 0.99508 0.99371 0.99213 0.99042 0.98858 0.98671 0.98493 0.98319 0.98161 0.98019 0.97894 0.97791 0.97709 0.97650 0.97615 0.97602
0.300  0.99662 0.99595 0.99487 0.99348 0.99185 0.99004 0.98817 0.98624 0.98439 0.98259 0.98095 0.97946 0.97819 0.97713 0.97627 0.97566 0.97530 0.97515
0.305  0.99649 0.99580 0.99469 0.99325 0.99156 0.98969 0.98772 0.98576 0.98380 0.98198 0.98028 0.97875 0.97743 0.97632 0.97544 0.97481 0.97443 0.97427
0.310  0.99636 0.99565 0.99450 0.99302 0.99127 0.98933 0.98729 0.98527 0.98325 0.98136 0.97958 0.97801 0.97665 0.97549 0.97460 0.97395 0.97355 0.97337
0.315  0.99622 0.99549 0.99431 0.99277 0.99097 0.98897 0.98686 0.98475 0.98268 0.98073 0.97889 0.97727 0.97584 0.97466 0.97373 0.97306 0.97265 0.97252
0.320  0.99609 0.99532 0.99411 0.99252 0.99066 0.98860 0.98642 0.98421 0.98210 0.98005 0.97819 0.97651 0.97503 0.97381 0.97285 0.97215 0.97174 0.97159
0.325  0.99595 0.99514 0.99390 0.99225 0.99030 0.98817 0.98597 0.98369 0.98151 0.97939 0.97747 0.97571 0.97421 0.97295 0.97195 0.97123 0.97080 0.97063
0.330  0.99580 0.99497 0.99370 0.99197 0.98998 0.98778 0.98549 0.98317 0.98087 0.97873 0.97673 0.97492 0.97337 0.97207 0.97103 0.97030 0.96985 0.96966
0.335  0.99566 0.99480 0.99348 0.99170 0.98966 0.98739 0.98500 0.98262 0.98026 0.97804 0.97596 0.97412 0.97252 0.97116 0.97011 0.96934 0.96888 0.96867
0.340  0.99550 0.99462 0.99322 0.99144 0.98933 0.98699 0.98453 0.98202 0.97963 0.97733 0.97520 0.97330 0.97162 0.97025 0.96916 0.96837 0.96789 0.96774
0.345  0.99535 0.99444 0.99300 0.99117 0.98899 0.98658 0.98404 0.98146 0.97900 0.97660 0.97443 0.97246 0.97074 0.96932 0.96820 0.96738 0.96689 0.96671
0.350  0.99519 0.99426 0.99278 0.99089 0.98858 0.98610 0.98355 0.98089 0.97832 0.97588 0.97364 0.97159 0.96984 0.96838 0.96720 0.96637 0.96587 0.96567
0.355  0.99503 0.99407 0.99255 0.99059 0.98823 0.98568 0.98298 0.98031 0.97764 0.97515 0.97280 0.97073 0.96892 0.96739 0.96621 0.96535 0.96483 0.96461
0.360  0.99486 0.99388 0.99231 0.99025 0.98787 0.98524 0.98248 0.97972 0.97697 0.97440 0.97198 0.96985 0.96798 0.96641 0.96519 0.96430 0.96376 0.96352
0.365  0.99469 0.99368 0.99207 0.98996 0.98751 0.98480 0.98196 0.97907 0.97629 0.97360 0.97116 0.96896 0.96702 0.96542 0.96416 0.96324 0.96268 0.96250
0.370  0.99452 0.99347 0.99183 0.98965 0.98713 0.98435 0.98143 0.97845 0.97559 0.97283 0.97032 0.96802 0.96605 0.96441 0.96309 0.96216 0.96159 0.96138
0.375  0.99434 0.99323 0.99153 0.98935 0.98668 0.98382 0.98085 0.97783 0.97484 0.97205 0.96941 0.96710 0.96507 0.96335 0.96203 0.96106 0.96048 0.96024
0.380  0.99415 0.99302 0.99127 0.98903 0.98630 0.98336 0.98027 0.97719 0.97412 0.97125 0.96854 0.96616 0.96406 0.96231 0.96094 0.95994 0.95934 0.95908
0.385  0.99396 0.99281 0.99101 0.98864 0.98591 0.98289 0.97971 0.97648 0.97339 0.97038 0.96766 0.96519 0.96302 0.96124 0.95983 0.95879 0.95818 0.95797
0.390  0.99376 0.99259 0.99074 0.98831 0.98551 0.98240 0.97914 0.97583 0.97262 0.96956 0.96675 0.96419 0.96199 0.96015 0.95869 0.95765 0.95701 0.95678
0.395  0.99356 0.99237 0.99047 0.98798 0.98509 0.98183 0.97851 0.97516 0.97183 0.96872 0.96578 0.96320 0.96094 0.95903 0.95755 0.95647 0.95582 0.95556
0.400  0.99336 0.99214 0.99019 0.98764 0.98460 0.98133 0.97789 0.97446 0.97106 0.96784 0.96485 0.96219 0.95984 0.95791 0.95639 0.95528 0.95460 0.95439
0.405  0.99316 0.99190 0.98989 0.98729 0.98418 0.98083 0.97730 0.97371 0.97028 0.96693 0.96390 0.96112 0.95876 0.95677 0.95520 0.95405 0.95337 0.95313
0.410  0.99295 0.99166 0.98955 0.98685 0.98374 0.98031 0.97669 0.97301 0.96941 0.96605 0.96293 0.96009 0.95765 0.95561 0.95398 0.95282 0.95212 0.95185
0.415  0.99274 0.99140 0.98925 0.98649 0.98330 0.97969 0.97598 0.97230 0.96860 0.96515 0.96191 0.95904 0.95653 0.95441 0.95276 0.95157 0.95084 0.95054
0.420  0.99252 0.99111 0.98895 0.98612 0.98276 0.97915 0.97535 0.97148 0.96778 0.96417 0.96091 0.95796 0.95535 0.95322 0.95152 0.95028 0.94954 0.94930
0.425  0.99229 0.99086 0.98865 0.98575 0.98231 0.97861 0.97471 0.97075 0.96692 0.96325 0.95990 0.95682 0.95419 0.95200 0.95024 0.94898 0.94822 0.94795
0.430  0.99206 0.99059 0.98833 0.98536 0.98185 0.97804 0.97405 0.97000 0.96602 0.96231 0.95880 0.95571 0.95302 0.95073 0.94895 0.94767 0.94689 0.94658
0.435  0.99183 0.99033 0.98793 0.98488 0.98137 0.97738 0.97329 0.96917 0.96516 0.96128 0.95776 0.95459 0.95178 0.94948 0.94765 0.94633 0.94552 0.94527
0.440  0.99159 0.99005 0.98761 0.98449 0.98079 0.97681 0.97262 0.96836 0.96428 0.96031 0.95670 0.95339 0.95057 0.94820 0.94631 0.94496 0.94414 0.94385
0.445  0.99134 0.98977 0.98727 0.98408 0.98030 0.97623 0.97193 0.96757 0.96331 0.95932 0.95555 0.95223 0.94933 0.94687 0.94496 0.94358 0.94274 0.94242
0.450  0.99108 0.98948 0.98693 0.98367 0.97980 0.97552 0.97113 0.96676 0.96240 0.95823 0.95445 0.95105 0.94803 0.94556 0.94359 0.94217 0.94131 0.94096
0.455  0.99082 0.98913 0.98658 0.98314 0.97928 0.97491 0.97042 0.96585 0.96148 0.95721 0.95333 0.94979 0.94675 0.94422 0.94218 0.94074 0.93986 0.93955
0.460  0.99055 0.98883 0.98617 0.98272 0.97866 0.97430 0.96970 0.96503 0.96045 0.95617 0.95213 0.94857 0.94546 0.94282 0.94077 0.93929 0.93838 0.93804
0.465  0.99026 0.98852 0.98577 0.98228 0.97813 0.97362 0.96885 0.96418 0.95950 0.95503 0.95099 0.94733 0.94410 0.94144 0.93934 0.93781 0.93688 0.93651
0.470  0.98998 0.98821 0.98541 0.98183 0.97760 0.97291 0.96810 0.96322 0.95853 0.95396 0.94982 0.94601 0.94276 0.94004 0.93785 0.93631 0.93537 0.93503
0.475  0.98970 0.98789 0.98503 0.98127 0.97693 0.97227 0.96735 0.96235 0.95745 0.95287 0.94855 0.94474 0.94140 0.93857 0.93638 0.93479 0.93382 0.93346
0.480  0.98941 0.98756 0.98464 0.98080 0.97638 0.97159 0.96646 0.96143 0.95646 0.95168 0.94734 0.94343 0.93997 0.93713 0.93488 0.93322 0.93225 0.93193
0.485  0.98911 0.98722 0.98415 0.98033 0.97581 0.97081 0.96567 0.96045 0.95537 0.95056 0.94611 0.94205 0.93857 0.93565 0.93332 0.93166 0.93066 0.93030
0.490  0.98880 0.98681 0.98374 0.97984 0.97510 0.97013 0.96487 0.95954 0.95430 0.94941 0.94479 0.94071 0.93714 0.93412 0.93177 0.93007 0.92903 0.92864
0.495  0.98849 0.98646 0.98333 0.97923 0.97452 0.96941 0.96393 0.95848 0.95326 0.94816 0.94353 0.93927 0.93565 0.93261 0.93019 0.92843 0.92739 0.92703
0.500  0.98817 0.98610 0.98291 0.97873 0.97392 0.96859 0.96311 0.95754 0.95208 0.94698 0.94215 0.93789 0.93418 0.93102 0.92857 0.92680 0.92572 0.92532
0.505  0.98784 0.98574 0.98244 0.97822 0.97326 0.96787 0.96226 0.95658 0.95100 0.94568 0.94085 0.93649 0.93262 0.92946 0.92695 0.92512 0.92401 0.92359
0.510  0.98750 0.98536 0.98194 0.97757 0.97255 0.96699 0.96128 0.95547 0.94990 0.94446 0.93952 0.93499 0.93112 0.92787 0.92526 0.92341 0.92229 0.92190
0.515  0.98716 0.98496 0.98149 0.97704 0.97192 0.96624 0.96041 0.95448 0.94867 0.94323 0.93808 0.93355 0.92957 0.92621 0.92359 0.92170 0.92054 0.92011
0.520  0.98679 0.98450 0.98103 0.97650 0.97112 0.96548 0.95938 0.95333 0.94754 0.94187 0.93672 0.93199 0.92795 0.92457 0.92188 0.91993 0.91876 0.91836
0.525  0.98640 0.98410 0.98053 0.97589 0.97047 0.96456 0.95849 0.95231 0.94625 0.94059 0.93523 0.93050 0.92636 0.92285 0.92013 0.91815 0.91695 0.91651
0.530  0.98603 0.98369 0.97997 0.97524 0.96980 0.96377 0.95757 0.95127 0.94509 0.93918 0.93382 0.92898 0.92469 0.92117 0.91837 0.91633 0.91510 0.91464
0.535  0.98565 0.98326 0.97948 0.97466 0.96896 0.96296 0.95649 0.95007 0.94376 0.93787 0.93232 0.92736 0.92305 0.91943 0.91655 0.91450 0.91325 0.91280
0.540  0.98526 0.98283 0.97898 0.97406 0.96826 0.96199 0.95555 0.94899 0.94255 0.93641 0.93083 0.92579 0.92132 0.91765 0.91474 0.91263 0.91134 0.91086
0.545  0.98486 0.98230 0.97834 0.97333 0.96755 0.96116 0.95442 0.94775 0.94131 0.93505 0.92934 0.92411 0.91963 0.91587 0.91287 0.91072 0.90943 0.90897
0.550  0.98445 0.98185 0.97782 0.97271 0.96667 0.96015 0.95345 0.94664 0.93993 0.93366 0.92774 0.92249 0.91784 0.91402 0.91100 0.90880 0.90747 0.90697
0.555  0.98403 0.98138 0.97729 0.97207 0.96593 0.95929 0.95228 0.94534 0.93867 0.93214 0.92621 0.92076 0.91610 0.91220 0.90906 0.90683 0.90548 0.90502
0.560  0.98360 0.98091 0.97674 0.97129 0.96514 0.95834 0.95127 0.94419 0.93723 0.93072 0.92455 0.91910 0.91425 0.91028 0.90713 0.90485 0.90346 0.90295
0.565  0.98315 0.98042 0.97605 0.97064 0.96425 0.95735 0.95023 0.94286 0.93592 0.92914 0.92297 0.91730 0.91246 0.90840 0.90513 0.90281 0.90140 0.90093
0.570  0.98265 0.97982 0.97548 0.96981 0.96347 0.95643 0.94902 0.94167 0.93444 0.92767 0.92125 0.91558 0.91055 0.90642 0.90314 0.90077 0.89932 0.89879
0.575  0.98218 0.97931 0.97490 0.96913 0.96249 0.95533 0.94796 0.94041 0.93308 0.92603 0.91962 0.91373 0.90870 0.90447 0.90108 0.89866 0.89720 0.89671
0.580  0.98170 0.97879 0.97416 0.96844 0.96168 0.95439 0.94669 0.93905 0.93154 0.92451 0.91785 0.91196 0.90672 0.90243 0.89902 0.89655 0.89505 0.89450
0.585  0.98121 0.97825 0.97355 0.96756 0.96066 0.95323 0.94559 0.93775 0.93014 0.92283 0.91617 0.91005 0.90481 0.90042 0.89689 0.89438 0.89286 0.89234
0.590  0.98071 0.97759 0.97293 0.96684 0.95982 0.95226 0.94428 0.93635 0.92855 0.92124 0.91434 0.90821 0.90278 0.89831 0.89477 0.89220 0.89063 0.89007
0.595  0.98019 0.97702 0.97213 0.96608 0.95895 0.95106 0.94313 0.93487 0.92710 0.91952 0.91258 0.90624 0.90080 0.89623 0.89257 0.88996 0.88838 0.88783
0.600  0.97966 0.97645 0.97148 0.96516 0.95789 0.95005 0.94177 0.93356 0.92547 0.91774 0.91070 0.90435 0.89870 0.89406 0.89038 0.88768 0.88608 0.88548
0.605  0.97911 0.97585 0.97081 0.96439 0.95699 0.94880 0.94059 0.93202 0.92394 0.91609 0.90877 0.90231 0.89666 0.89184 0.88811 0.88540 0.88375 0.88317
0.610  0.97849 0.97521 0.96996 0.96341 0.95587 0.94775 0.93918 0.93066 0.92227 0.91425 0.90696 0.90023 0.89449 0.88967 0.88583 0.88304 0.88137 0.88074
0.615  0.97791 0.97450 0.96926 0.96260 0.95494 0.94646 0.93793 0.92907 0.92054 0.91254 0.90496 0.89825 0.89236 0.88738 0.88350 0.88068 0.87896 0.87835
0.620  0.97732 0.97386 0.96854 0.96157 0.95378 0.94537 0.93649 0.92766 0.91896 0.91065 0.90307 0.89611 0.89013 0.88513 0.88110 0.87824 0.87651 0.87592
0.625  0.97671 0.97320 0.96763 0.96073 0.95281 0.94403 0.93499 0.92602 0.91717 0.90886 0.90101 0.89405 0.88786 0.88277 0.87873 0.87577 0.87400 0.87336
0.630  0.97608 0.97239 0.96687 0.95986 0.95159 0.94289 0.93370 0.92452 0.91553 0.90692 0.89891 0.89183 0.88564 0.88036 0.87626 0.87329 0.87148 0.87085
0.635  0.97543 0.97170 0.96609 0.95878 0.95058 0.94150 0.93215 0.92285 0.91369 0.90492 0.89694 0.88958 0.88328 0.87800 0.87375 0.87073 0.86890 0.86829
0.640  0.97476 0.97099 0.96513 0.95788 0.94932 0.94031 0.93080 0.92111 0.91180 0.90306 0.89477 0.88742 0.88088 0.87551 0.87125 0.86815 0.86626 0.86560
0.645  0.97401 0.97025 0.96431 0.95674 0.94826 0.93887 0.92919 0.91957 0.91008 0.90099 0.89256 0.88509 0.87855 0.87298 0.86866 0.86552 0.86361 0.86295
0.650  0.97331 0.96937 0.96329 0.95579 0.94695 0.93740 0.92755 0.91778 0.90813 0.89889 0.89047 0.88271 0.87607 0.87050 0.86601 0.86282 0.86088 0.86017
0.655  0.97259 0.96859 0.96243 0.95460 0.94581 0.93614 0.92613 0.91594 0.90613 0.89693 0.88819 0.88044 0.87355 0.86788 0.86338 0.86010 0.85812 0.85742
0.660  0.97184 0.96780 0.96155 0.95361 0.94447 0.93460 0.92443 0.91431 0.90431 0.89475 0.88586 0.87799 0.87109 0.86522 0.86065 0.85733 0.85532 0.85462
0.665  0.97107 0.96683 0.96045 0.95237 0.94306 0.93328 0.92286 0.91241 0.90225 0.89253 0.88366 0.87549 0.86848 0.86259 0.85786 0.85450 0.85245 0.85177
0.670  0.97028 0.96599 0.95952 0.95132 0.94188 0.93169 0.92118 0.91047 0.90015 0.89042 0.88125 0.87306 0.86582 0.85984 0.85509 0.85161 0.84954 0.84878
0.675  0.96942 0.96512 0.95837 0.95002 0.94042 0.93006 0.91937 0.90873 0.89822 0.88816 0.87880 0.87050 0.86311 0.85704 0.85222 0.84871 0.84657 0.84583
0.680  0.96854 0.96407 0.95739 0.94892 0.93917 0.92865 0.91753 0.90672 0.89605 0.88582 0.87630 0.86787 0.86048 0.85418 0.84928 0.84573 0.84356 0.84282
0.685  0.96767 0.96315 0.95617 0.94756 0.93765 0.92696 0.91592 0.90467 0.89383 0.88343 0.87394 0.86519 0.85768 0.85135 0.84629 0.84268 0.84049 0.83975
0.690  0.96677 0.96220 0.95514 0.94615 0.93608 0.92522 0.91401 0.90258 0.89156 0.88099 0.87135 0.86245 0.85482 0.84841 0.84325 0.83958 0.83735 0.83654
0.695  0.96585 0.96107 0.95386 0.94497 0.93475 0.92371 0.91205 0.90070 0.88935 0.87872 0.86871 0.85982 0.85191 0.84540 0.84022 0.83642 0.83416 0.83335
0.700  0.96489 0.96006 0.95276 0.94350 0.93313 0.92191 0.91032 0.89853 0.88713 0.87620 0.86602 0.85700 0.84895 0.84233 0.83707 0.83323 0.83090 0.83011
0.705  0.96382 0.95902 0.95141 0.94225 0.93145 0.92006 0.90830 0.89631 0.88474 0.87363 0.86328 0.85411 0.84604 0.83920 0.83386 0.82997 0.82761 0.82679
0.710  0.96280 0.95778 0.95025 0.94071 0.93002 0.91816 0.90622 0.89405 0.88229 0.87100 0.86065 0.85116 0.84298 0.83601 0.83058 0.82664 0.82424 0.82342
0.715  0.96174 0.95667 0.94883 0.93912 0.92826 0.91651 0.90410 0.89173 0.87979 0.86832 0.85784 0.84816 0.83986 0.83276 0.82724 0.82323 0.82080 0.81997
0.720  0.96065 0.95552 0.94760 0.93777 0.92646 0.91454 0.90193 0.88964 0.87724 0.86559 0.85494 0.84510 0.83666 0.82944 0.82384 0.81976 0.81729 0.81646
0.725  0.95952 0.95418 0.94609 0.93610 0.92487 0.91251 0.89998 0.88724 0.87463 0.86280 0.85198 0.84198 0.83340 0.82617 0.82036 0.81622 0.81371 0.81279
0.730  0.95827 0.95295 0.94478 0.93463 0.92303 0.91044 0.89775 0.88478 0.87197 0.86018 0.84896 0.83880 0.83008 0.82274 0.81682 0.81262 0.81006 0.80913
0.735  0.95706 0.95151 0.94319 0.93291 0.92110 0.90832 0.89543 0.88226 0.86952 0.85729 0.84588 0.83556 0.82669 0.81922 0.81322 0.80894 0.80633 0.80540
0.740  0.95580 0.95021 0.94179 0.93111 0.91911 0.90645 0.89306 0.87970 0.86676 0.85433 0.84273 0.83225 0.82323 0.81564 0.80953 0.80518 0.80253 0.80158
0.745  0.95450 0.94867 0.94011 0.92925 0.91707 0.90424 0.89064 0.87707 0.86393 0.85131 0.83953 0.82887 0.81970 0.81197 0.80577 0.80135 0.79866 0.79768
0.750  0.95306 0.94727 0.93837 0.92764 0.91530 0.90196 0.88815 0.87438 0.86104 0.84821 0.83625 0.82541 0.81610 0.80814 0.80194 0.79743 0.79470 0.79370
0.755  0.95166 0.94581 0.93683 0.92568 0.91316 0.89962 0.88561 0.87163 0.85808 0.84504 0.83290 0.82189 0.81242 0.80433 0.79802 0.79344 0.79065 0.78963
0.760  0.95021 0.94413 0.93498 0.92365 0.91096 0.89722 0.88301 0.86882 0.85505 0.84158 0.82948 0.81829 0.80866 0.80043 0.79402 0.78936 0.78652 0.78556
0.765  0.94870 0.94257 0.93330 0.92157 0.90869 0.89476 0.88034 0.86594 0.85169 0.83828 0.82597 0.81462 0.80466 0.79646 0.78993 0.78516 0.78227 0.78130
0.770  0.94703 0.94076 0.93136 0.91974 0.90636 0.89223 0.87760 0.86298 0.84852 0.83490 0.82218 0.81085 0.80074 0.79239 0.78575 0.78086 0.77795 0.77695
0.775  0.94541 0.93908 0.92933 0.91753 0.90397 0.88963 0.87479 0.85997 0.84528 0.83145 0.81852 0.80701 0.79673 0.78823 0.78138 0.77651 0.77354 0.77250
0.780  0.94371 0.93713 0.92722 0.91526 0.90150 0.88697 0.87192 0.85686 0.84196 0.82791 0.81478 0.80287 0.79262 0.78385 0.77702 0.77205 0.76902 0.76794
0.785  0.94194 0.93531 0.92532 0.91291 0.89896 0.88423 0.86896 0.85359 0.83856 0.82429 0.81094 0.79885 0.78842 0.77951 0.77255 0.76748 0.76437 0.76336
0.790  0.94000 0.93323 0.92307 0.91049 0.89635 0.88141 0.86592 0.85010 0.83507 0.82030 0.80678 0.79473 0.78395 0.77506 0.76786 0.76275 0.75964 0.75858
0.795  0.93808 0.93105 0.92073 0.90798 0.89365 0.87850 0.86245 0.84675 0.83118 0.81650 0.80276 0.79029 0.77955 0.77035 0.76318 0.75797 0.75480 0.75367
0.800  0.93608 0.92900 0.91831 0.90539 0.89086 0.87551 0.85924 0.84331 0.82751 0.81260 0.79864 0.78597 0.77500 0.76569 0.75838 0.75300 0.74979 0.74865
0.805  0.93387 0.92665 0.91609 0.90270 0.88799 0.87206 0.85594 0.83975 0.82374 0.80831 0.79416 0.78153 0.77024 0.76090 0.75336 0.74798 0.74471 0.74358
0.810  0.93169 0.92442 0.91349 0.89992 0.88502 0.86888 0.85253 0.83580 0.81955 0.80420 0.78982 0.77676 0.76550 0.75585 0.74831 0.74280 0.73945 0.73828
0.815  0.92940 0.92187 0.91078 0.89704 0.88195 0.86560 0.84866 0.83205 0.81557 0.79968 0.78511 0.77210 0.76045 0.75082 0.74303 0.73748 0.73410 0.73293
0.820  0.92689 0.91921 0.90797 0.89405 0.87877 0.86221 0.84504 0.82784 0.81114 0.79534 0.78053 0.76708 0.75539 0.74550 0.73772 0.73198 0.72856 0.72734
0.825  0.92438 0.91666 0.90504 0.89095 0.87547 0.85833 0.84131 0.82387 0.80692 0.79058 0.77557 0.76207 0.75014 0.74004 0.73215 0.72641 0.72291 0.72169
0.830  0.92174 0.91377 0.90198 0.88773 0.87169 0.85471 0.83708 0.81941 0.80224 0.78598 0.77073 0.75686 0.74467 0.73459 0.72643 0.72061 0.71707 0.71587
0.835  0.91886 0.91073 0.89880 0.88438 0.86815 0.85095 0.83309 0.81518 0.79776 0.78094 0.76548 0.75141 0.73905 0.72882 0.72066 0.71464 0.71106 0.70978
0.840  0.91595 0.90779 0.89547 0.88088 0.86446 0.84666 0.82858 0.81044 0.79279 0.77574 0.76007 0.74581 0.73347 0.72289 0.71461 0.70851 0.70487 0.70361
0.845  0.91277 0.90446 0.89199 0.87724 0.86024 0.84262 0.82431 0.80592 0.78766 0.77071 0.75450 0.74022 0.72752 0.71678 0.70838 0.70226 0.69850 0.69723
0.850  0.90953 0.90096 0.88835 0.87307 0.85625 0.83802 0.81948 0.80087 0.78272 0.76519 0.74903 0.73433 0.72139 0.71049 0.70196 0.69575 0.69193 0.69065
0.855  0.90611 0.89729 0.88454 0.86910 0.85170 0.83365 0.81448 0.79563 0.77726 0.75949 0.74312 0.72820 0.71507 0.70400 0.69535 0.68903 0.68515 0.68386
0.860  0.90238 0.89366 0.88053 0.86493 0.84736 0.82869 0.80969 0.79021 0.77160 0.75360 0.73700 0.72186 0.70854 0.69731 0.68851 0.68202 0.67815 0.67683
0.865  0.89856 0.88958 0.87632 0.86053 0.84241 0.82353 0.80431 0.78459 0.76574 0.74751 0.73038 0.71507 0.70179 0.69039 0.68145 0.67485 0.67092 0.66956
0.870  0.89438 0.88527 0.87188 0.85560 0.83765 0.81856 0.79871 0.77876 0.75967 0.74119 0.72383 0.70830 0.69461 0.68324 0.67403 0.66744 0.66343 0.66202
0.875  0.89007 0.88071 0.86719 0.85077 0.83224 0.81295 0.79287 0.77269 0.75335 0.73462 0.71704 0.70128 0.68738 0.67566 0.66647 0.65977 0.65563 0.65421
0.880  0.88535 0.87588 0.86212 0.84531 0.82657 0.80708 0.78678 0.76636 0.74643 0.72749 0.70999 0.69374 0.67989 0.66798 0.65851 0.65173 0.64760 0.64618
0.885  0.88046 0.87074 0.85667 0.83990 0.82103 0.80093 0.78042 0.75977 0.73959 0.72042 0.70237 0.68618 0.67190 0.65984 0.65038 0.64338 0.63920 0.63774
0.890  0.87509 0.86527 0.85110 0.83385 0.81478 0.79447 0.77366 0.75284 0.73241 0.71269 0.69474 0.67805 0.66359 0.65155 0.64179 0.63480 0.63053 0.62905
0.895  0.86949 0.85943 0.84483 0.82742 0.80817 0.78768 0.76633 0.74525 0.72462 0.70498 0.68648 0.66980 0.65515 0.64275 0.63286 0.62577 0.62145 0.61997
0.900  0.86333 0.85318 0.83850 0.82060 0.80119 0.78009 0.75897 0.73725 0.71642 0.69657 0.67786 0.66103 0.64616 0.63358 0.62354 0.61635 0.61196 0.61040
0.905  0.85683 0.84647 0.83138 0.81369 0.79378 0.77251 0.75077 0.72927 0.70782 0.68777 0.66884 0.65180 0.63652 0.62399 0.61382 0.60652 0.60206 0.60047
0.910  0.84967 0.83925 0.82410 0.80598 0.78548 0.76404 0.74212 0.72044 0.69879 0.67853 0.65939 0.64189 0.62667 0.61378 0.60365 0.59615 0.59166 0.59014
0.915  0.84192 0.83144 0.81592 0.79767 0.77707 0.75549 0.73340 0.71110 0.68926 0.66879 0.64914 0.63175 0.61633 0.60327 0.59284 0.58535 0.58078 0.57919
0.920  0.83363 0.82295 0.80710 0.78839 0.76763 0.74591 0.72368 0.70122 0.67919 0.65818 0.63867 0.62079 0.60522 0.59202 0.58161 0.57391 0.56928 0.56764
0.925  0.82442 0.81349 0.79787 0.77876 0.75793 0.73567 0.71329 0.69028 0.66811 0.64694 0.62728 0.60923 0.59351 0.58017 0.56964 0.56185 0.55717 0.55553
0.930  0.81432 0.80339 0.78746 0.76832 0.74701 0.72467 0.70177 0.67904 0.65672 0.63537 0.61520 0.59700 0.58113 0.56764 0.55685 0.54909 0.54435 0.54268
0.935  0.80331 0.79202 0.77607 0.75654 0.73519 0.71278 0.68980 0.66656 0.64413 0.62231 0.60235 0.58400 0.56797 0.55434 0.54342 0.53546 0.53068 0.52901
0.940  0.79095 0.77971 0.76353 0.74403 0.72229 0.69944 0.67642 0.65312 0.63022 0.60869 0.58828 0.56984 0.55371 0.53997 0.52897 0.52104 0.51613 0.51448
0.945  0.77714 0.76573 0.74929 0.72983 0.70813 0.68531 0.66187 0.63855 0.61561 0.59364 0.57317 0.55465 0.53843 0.52460 0.51351 0.50541 0.50055 0.49888
0.950  0.76159 0.75030 0.73374 0.71404 0.69204 0.66930 0.64550 0.62223 0.59932 0.57734 0.55685 0.53826 0.52173 0.50786 0.49672 0.48868 0.48375 0.48203
0.955  0.74391 0.73255 0.71616 0.69632 0.67412 0.65111 0.62786 0.60429 0.58108 0.55919 0.53873 0.52016 0.50362 0.48972 0.47853 0.47046 0.46545 0.46372
0.960  0.72358 0.71223 0.69580 0.67587 0.65392 0.63116 0.60732 0.58397 0.56131 0.53920 0.51885 0.50006 0.48381 0.46972 0.45856 0.45049 0.44554 0.44384
0.965  0.70000 0.68864 0.67229 0.65240 0.63083 0.60765 0.58457 0.56114 0.53841 0.51656 0.49644 0.47782 0.46146 0.44766 0.43653 0.42838 0.42349 0.42175
0.970  0.67195 0.66080 0.64467 0.62500 0.60361 0.58098 0.55764 0.53471 0.51244 0.49100 0.47090 0.45259 0.43646 0.42283 0.41181 0.40372 0.39885 0.39711
0.975  0.63800 0.62724 0.61151 0.59231 0.57100 0.54876 0.52619 0.50398 0.48203 0.46120 0.44136 0.42353 0.40778 0.39444 0.38364 0.37569 0.37085 0.36917
0.980  0.59586 0.58561 0.57034 0.55186 0.53133 0.50986 0.48837 0.46653 0.44559 0.42539 0.40667 0.38930 0.37416 0.36113 0.35072 0.34313 0.33843 0.33680
0.985  0.54137 0.53173 0.51751 0.49999 0.48099 0.46059 0.44037 0.41981 0.40007 0.38129 0.36359 0.34761 0.33322 0.32098 0.31118 0.30393 0.29955 0.29799
0.990  0.46644 0.45797 0.44516 0.42966 0.41259 0.39440 0.37610 0.35801 0.34036 0.32354 0.30789 0.29351 0.28072 0.26980 0.26101 0.25446 0.25046 0.24908
0.995  0.35055 0.34405 0.33422 0.32199 0.30861 0.29430 0.28007 0.26580 0.25204 0.23909 0.22684 0.21555 0.20562 0.19710 0.19024 0.18506 0.18186 0.18076
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e020.dat <==
# alpha = -0.35 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993
0.020  0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988
0.025  0.99997 0.99996 0.99995 0.99994 0.99993 0.99992 0.99990 0.99989 0.99988 0.99986 0.99985 0.99984 0.99983 0.99982 0.99982 0.99981 0.99981 0.99981
0.030  0.99995 0.99994 0.99993 0.99992 0.99990 0.99988 0.99986 0.99984 0.99982 0.99980 0.99979 0.99977 0.99976 0.99974 0.99974 0.99973 0.99973 0.99972
0.035  0.99993 0.99992 0.99991 0.99989 0.99987 0.99984 0.99981 0.99979 0.99976 0.99973 0.99971 0.99969 0.99967 0.99965 0.99964 0.99963 0.99963 0.99962
0.040  0.99991 0.99990 0.99988 0.99985 0.99982 0.99979 0.99976 0.99972 0.99968 0.99965 0.99962 0.99959 0.99957 0.99955 0.99953 0.99952 0.99951 0.99950
0.045  0.99989 0.99987 0.99985 0.99982 0.99978 0.99974 0.99969 0.99965 0.99960 0.99956 0.99952 0.99948 0.99945 0.99943 0.99941 0.99939 0.99938 0.99937
0.050  0.99986 0.99984 0.99981 0.99977 0.99973 0.99967 0.99962 0.99956 0.99951 0.99945 0.99941 0.99936 0.99932 0.99929 0.99927 0.99925 0.99924 0.99922
0.055  0.99983 0.99981 0.99977 0.99972 0.99967 0.99960 0.99954 0.99947 0.99940 0.99934 0.99928 0.99923 0.99918 0.99914 0.99911 0.99909 0.99908 0.99906
0.060  0.99980 0.99977 0.99973 0.99967 0.99961 0.99953 0.99945 0.99937 0.99929 0.99921 0.99914 0.99908 0.99902 0.99898 0.99894 0.99892 0.99890 0.99888
0.065  0.99976 0.99973 0.99968 0.99962 0.99954 0.99945 0.99936 0.99926 0.99917 0.99908 0.99899 0.99892 0.99886 0.99880 0.99876 0.99873 0.99871 0.99869
0.070  0.99973 0.99969 0.99963 0.99955 0.99946 0.99936 0.99925 0.99914 0.99903 0.99893 0.99883 0.99875 0.99867 0.99861 0.99856 0.99852 0.99850 0.99848
0.075  0.99969 0.99964 0.99958 0.99949 0.99938 0.99926 0.99914 0.99901 0.99889 0.99877 0.99866 0.99856 0.99848 0.99840 0.99835 0.99830 0.99828 0.99825
0.080  0.99964 0.99959 0.99952 0.99942 0.99930 0.99916 0.99902 0.99888 0.99874 0.99860 0.99847 0.99836 0.99826 0.99818 0.99812 0.99807 0.99804 0.99801
0.085  0.99960 0.99954 0.99946 0.99934 0.99921 0.99905 0.99890 0.99873 0.99857 0.99842 0.99828 0.99815 0.99804 0.99795 0.99788 0.99782 0.99779 0.99775
0.090  0.99955 0.99949 0.99939 0.99926 0.99911 0.99894 0.99876 0.99858 0.99840 0.99823 0.99807 0.99793 0.99780 0.99770 0.99762 0.99756 0.99752 0.99748
0.095  0.99949 0.99943 0.99932 0.99918 0.99901 0.99882 0.99862 0.99842 0.99822 0.99803 0.99785 0.99769 0.99755 0.99743 0.99734 0.99728 0.99723 0.99719
0.100  0.99944 0.99936 0.99924 0.99909 0.99890 0.99869 0.99847 0.99824 0.99802 0.99781 0.99761 0.99744 0.99728 0.99716 0.99706 0.99698 0.99693 0.99688
0.105  0.99938 0.99930 0.99917 0.99899 0.99879 0.99855 0.99831 0.99806 0.99782 0.99759 0.99737 0.99718 0.99700 0.99686 0.99675 0.99667 0.99662 0.99656
0.110  0.99932 0.99923 0.99908 0.99889 0.99867 0.99841 0.99815 0.99787 0.99761 0.99735 0.99711 0.99690 0.99671 0.99656 0.99643 0.99634 0.99629 0.99622
0.115  0.99926 0.99916 0.99900 0.99879 0.99854 0.99826 0.99797 0.99767 0.99738 0.99710 0.99684 0.99661 0.99640 0.99623 0.99610 0.99600 0.99594 0.99587
0.120  0.99919 0.99908 0.99891 0.99868 0.99841 0.99810 0.99779 0.99746 0.99715 0.99684 0.99656 0.99631 0.99608 0.99590 0.99575 0.99564 0.99558 0.99557
0.125  0.99912 0.99900 0.99882 0.99856 0.99827 0.99794 0.99760 0.99725 0.99690 0.99657 0.99626 0.99599 0.99574 0.99555 0.99539 0.99527 0.99520 0.99519
0.130  0.99905 0.99892 0.99872 0.99844 0.99813 0.99777 0.99741 0.99702 0.99665 0.99629 0.99596 0.99566 0.99540 0.99518 0.99501 0.99488 0.99481 0.99479
0.135  0.99897 0.99883 0.99862 0.99832 0.99798 0.99759 0.99720 0.99678 0.99638 0.99599 0.99564 0.99532 0.99503 0.99480 0.99461 0.99448 0.99440 0.99437
0.140  0.99889 0.99874 0.99851 0.99819 0.99783 0.99741 0.99699 0.99654 0.99611 0.99569 0.99531 0.99496 0.99466 0.99441 0.99420 0.99406 0.99397 0.99394
0.145  0.99881 0.99865 0.99840 0.99806 0.99767 0.99722 0.99676 0.99628 0.99582 0.99537 0.99496 0.99459 0.99427 0.99400 0.99378 0.99363 0.99353 0.99349
0.150  0.99872 0.99855 0.99828 0.99792 0.99750 0.99702 0.99653 0.99602 0.99553 0.99504 0.99461 0.99421 0.99386 0.99357 0.99334 0.99317 0.99307 0.99302
0.155  0.99863 0.99845 0.99817 0.99778 0.99733 0.99682 0.99629 0.99575 0.99522 0.99470 0.99424 0.99381 0.99344 0.99313 0.99289 0.99271 0.99260 0.99254
0.160  0.99854 0.99834 0.99804 0.99763 0.99715 0.99661 0.99604 0.99546 0.99490 0.99435 0.99386 0.99340 0.99301 0.99267 0.99241 0.99222 0.99211 0.99204
0.165  0.99845 0.99824 0.99792 0.99748 0.99696 0.99639 0.99579 0.99517 0.99457 0.99399 0.99346 0.99297 0.99256 0.99220 0.99193 0.99173 0.99160 0.99153
0.170  0.99835 0.99813 0.99778 0.99732 0.99677 0.99617 0.99553 0.99487 0.99423 0.99362 0.99305 0.99254 0.99209 0.99172 0.99143 0.99121 0.99108 0.99099
0.175  0.99825 0.99801 0.99765 0.99716 0.99658 0.99593 0.99525 0.99456 0.99388 0.99323 0.99263 0.99209 0.99162 0.99122 0.99091 0.99068 0.99054 0.99045
0.180  0.99814 0.99789 0.99750 0.99699 0.99638 0.99569 0.99498 0.99424 0.99352 0.99283 0.99220 0.99162 0.99112 0.99071 0.99037 0.99013 0.98999 0.98995
0.185  0.99804 0.99777 0.99736 0.99682 0.99617 0.99544 0.99469 0.99390 0.99315 0.99242 0.99175 0.99115 0.99061 0.99018 0.98982 0.98957 0.98942 0.98937
0.190  0.99792 0.99765 0.99721 0.99664 0.99595 0.99518 0.99439 0.99356 0.99277 0.99200 0.99129 0.99066 0.99009 0.98963 0.98926 0.98899 0.98883 0.98877
0.195  0.99781 0.99752 0.99706 0.99645 0.99573 0.99492 0.99409 0.99321 0.99238 0.99157 0.99082 0.99015 0.98955 0.98907 0.98868 0.98840 0.98823 0.98816
0.200  0.99769 0.99738 0.99690 0.99625 0.99551 0.99465 0.99377 0.99286 0.99198 0.99112 0.99034 0.98963 0.98900 0.98849 0.98808 0.98778 0.98760 0.98753
0.205  0.99757 0.99725 0.99674 0.99606 0.99527 0.99438 0.99345 0.99249 0.99156 0.99067 0.98984 0.98909 0.98844 0.98790 0.98746 0.98716 0.98697 0.98688
0.210  0.99745 0.99711 0.99657 0.99586 0.99503 0.99409 0.99311 0.99211 0.99113 0.99020 0.98933 0.98854 0.98786 0.98729 0.98684 0.98651 0.98631 0.98621
0.215  0.99732 0.99696 0.99640 0.99565 0.99477 0.99380 0.99277 0.99173 0.99069 0.98972 0.98880 0.98798 0.98726 0.98666 0.98619 0.98585 0.98564 0.98553
0.220  0.99718 0.99681 0.99623 0.99544 0.99452 0.99350 0.99242 0.99133 0.99025 0.98922 0.98826 0.98740 0.98666 0.98602 0.98553 0.98517 0.98495 0.98482
0.225  0.99705 0.99666 0.99605 0.99523 0.99426 0.99320 0.99207 0.99092 0.98979 0.98872 0.98771 0.98681 0.98603 0.98537 0.98485 0.98447 0.98425 0.98418
0.230  0.99691 0.99650 0.99586 0.99501 0.99400 0.99286 0.99170 0.99049 0.98932 0.98819 0.98714 0.98621 0.98538 0.98470 0.98416 0.98376 0.98352 0.98344
0.235  0.99677 0.99634 0.99567 0.99478 0.99373 0.99254 0.99133 0.99007 0.98884 0.98765 0.98657 0.98559 0.98473 0.98401 0.98344 0.98303 0.98278 0.98269
0.240  0.99662 0.99618 0.99547 0.99455 0.99345 0.99221 0.99094 0.98963 0.98835 0.98711 0.98598 0.98494 0.98406 0.98331 0.98271 0.98229 0.98203 0.98192
0.245  0.99647 0.99600 0.99527 0.99430 0.99316 0.99188 0.99053 0.98918 0.98783 0.98656 0.98538 0.98430 0.98337 0.98259 0.98197 0.98152 0.98125 0.98113
0.250  0.99631 0.99583 0.99505 0.99405 0.99287 0.99153 0.99013 0.98872 0.98731 0.98599 0.98475 0.98363 0.98267 0.98185 0.98120 0.98074 0.98046 0.98032
0.255  0.99615 0.99564 0.99485 0.99379 0.99256 0.99119 0.98972 0.98825 0.98679 0.98541 0.98411 0.98295 0.98195 0.98110 0.98043 0.97994 0.97965 0.97950
0.260  0.99599 0.99546 0.99463 0.99354 0.99224 0.99083 0.98930 0.98775 0.98625 0.98481 0.98347 0.98227 0.98120 0.98033 0.97964 0.97913 0.97882 0.97873
0.265  0.99582 0.99527 0.99441 0.99327 0.99193 0.99044 0.98888 0.98726 0.98570 0.98419 0.98281 0.98156 0.98045 0.97954 0.97882 0.97829 0.97798 0.97787
0.270  0.99565 0.99508 0.99419 0.99301 0.99161 0.99005 0.98844 0.98676 0.98515 0.98357 0.98213 0.98083 0.97969 0.97874 0.97799 0.97744 0.97712 0.97699
0.275  0.99548 0.99489 0.99396 0.99273 0.99128 0.98967 0.98798 0.98625 0.98456 0.98294 0.98145 0.98008 0.97890 0.97792 0.97714 0.97658 0.97623 0.97609
0.280  0.99530 0.99469 0.99373 0.99245 0.99095 0.98928 0.98750 0.98573 0.98396 0.98229 0.98074 0.97933 0.97811 0.97708 0.97627 0.97569 0.97533 0.97518
0.285  0.99511 0.99448 0.99349 0.99217 0.99061 0.98888 0.98704 0.98520 0.98337 0.98163 0.98001 0.97856 0.97730 0.97622 0.97539 0.97479 0.97441 0.97424
0.290  0.99492 0.99427 0.99324 0.99186 0.99025 0.98847 0.98656 0.98462 0.98276 0.98096 0.97928 0.97778 0.97645 0.97536 0.97449 0.97386 0.97348 0.97336
0.295  0.99473 0.99406 0.99299 0.99154 0.98987 0.98804 0.98608 0.98407 0.98214 0.98026 0.97853 0.97698 0.97561 0.97448 0.97357 0.97292 0.97253 0.97239
0.300  0.99454 0.99384 0.99271 0.99124 0.98951 0.98758 0.98558 0.98351 0.98150 0.97956 0.97777 0.97614 0.97474 0.97357 0.97263 0.97196 0.97155 0.97140
0.305  0.99434 0.99362 0.99245 0.99093 0.98914 0.98715 0.98505 0.98293 0.98083 0.97885 0.97699 0.97531 0.97386 0.97265 0.97168 0.97098 0.97056 0.97039
0.310  0.99413 0.99339 0.99218 0.99061 0.98877 0.98671 0.98452 0.98235 0.98017 0.97812 0.97619 0.97447 0.97297 0.97170 0.97071 0.96999 0.96955 0.96936
0.315  0.99392 0.99315 0.99191 0.99029 0.98838 0.98625 0.98400 0.98173 0.97950 0.97738 0.97538 0.97361 0.97204 0.97074 0.96972 0.96897 0.96852 0.96838
0.320  0.99371 0.99290 0.99163 0.98996 0.98798 0.98579 0.98346 0.98110 0.97882 0.97659 0.97457 0.97273 0.97110 0.96977 0.96871 0.96793 0.96747 0.96731
0.325  0.99349 0.99265 0.99134 0.98960 0.98754 0.98527 0.98292 0.98048 0.97812 0.97583 0.97373 0.97181 0.97016 0.96877 0.96767 0.96688 0.96640 0.96622
0.330  0.99326 0.99240 0.99105 0.98923 0.98713 0.98479 0.98234 0.97985 0.97737 0.97505 0.97288 0.97090 0.96920 0.96777 0.96662 0.96581 0.96531 0.96511
0.335  0.99304 0.99214 0.99075 0.98889 0.98672 0.98431 0.98176 0.97920 0.97665 0.97425 0.97198 0.96998 0.96821 0.96673 0.96556 0.96471 0.96420 0.96398
0.340  0.99280 0.99188 0.99041 0.98853 0.98630 0.98381 0.98118 0.97850 0.97592 0.97343 0.97111 0.96903 0.96719 0.96568 0.96448 0.96361 0.96307 0.96290
0.345  0.99256 0.99162 0.99011 0.98817 0.98586 0.98330 0.98060 0.97783 0.97517 0.97258 0.97021 0.96806 0.96618 0.96461 0.96337 0.96247 0.96193 0.96174
0.350  0.99232 0.99135 0.98979 0.98780 0.98536 0.98273 0.98000 0.97715 0.97438 0.97174 0.96930 0.96706 0.96514 0.96353 0.96224 0.96132 0.96076 0.96055
0.355  0.99207 0.99107 0.98947 0.98741 0.98492 0.98220 0.97933 0.97646 0.97359 0.97088 0.96833 0.96607 0.96409 0.96241 0.96110 0.96015 0.95957 0.95934
0.360  0.99181 0.99078 0.98915 0.98698 0.98446 0.98167 0.97871 0.97575 0.97280 0.97001 0.96739 0.96506 0.96300 0.96129 0.95994 0.95895 0.95836 0.95811
0.365  0.99155 0.99049 0.98881 0.98659 0.98400 0.98112 0.97809 0.97499 0.97200 0.96908 0.96643 0.96403 0.96190 0.96015 0.95876 0.95774 0.95713 0.95692
0.370  0.99129 0.99019 0.98847 0.98619 0.98352 0.98056 0.97745 0.97426 0.97118 0.96819 0.96546 0.96295 0.96080 0.95899 0.95754 0.95651 0.95588 0.95565
0.375  0.99101 0.98986 0.98808 0.98578 0.98297 0.97994 0.97676 0.97352 0.97030 0.96728 0.96442 0.96189 0.95967 0.95779 0.95632 0.95526 0.95461 0.95436
0.380  0.99074 0.98956 0.98772 0.98536 0.98248 0.97936 0.97606 0.97276 0.96946 0.96634 0.96341 0.96081 0.95851 0.95659 0.95508 0.95398 0.95332 0.95304
0.385  0.99045 0.98925 0.98736 0.98487 0.98198 0.97878 0.97539 0.97194 0.96860 0.96535 0.96239 0.95970 0.95733 0.95537 0.95381 0.95268 0.95200 0.95177
0.390  0.99015 0.98893 0.98699 0.98444 0.98147 0.97818 0.97470 0.97116 0.96770 0.96439 0.96134 0.95855 0.95614 0.95413 0.95252 0.95137 0.95067 0.95041
0.395  0.98985 0.98860 0.98661 0.98400 0.98095 0.97750 0.97396 0.97036 0.96678 0.96342 0.96023 0.95741 0.95494 0.95285 0.95121 0.95003 0.94931 0.94903
0.400  0.98955 0.98827 0.98623 0.98355 0.98035 0.97688 0.97322 0.96954 0.96588 0.96240 0.95916 0.95625 0.95369 0.95157 0.94989 0.94867 0.94792 0.94769
0.405  0.98924 0.98793 0.98583 0.98309 0.97981 0.97626 0.97250 0.96867 0.96496 0.96136 0.95806 0.95504 0.95245 0.95027 0.94854 0.94728 0.94652 0.94626
0.410  0.98893 0.98758 0.98538 0.98255 0.97927 0.97562 0.97176 0.96783 0.96396 0.96033 0.95694 0.95385 0.95118 0.94894 0.94715 0.94588 0.94510 0.94481
0.415  0.98861 0.98721 0.98497 0.98208 0.97871 0.97489 0.97093 0.96698 0.96302 0.95929 0.95577 0.95264 0.94990 0.94758 0.94577 0.94445 0.94365 0.94333
0.420  0.98828 0.98682 0.98456 0.98159 0.97806 0.97423 0.97017 0.96604 0.96206 0.95816 0.95462 0.95140 0.94856 0.94622 0.94435 0.94299 0.94218 0.94190
0.425  0.98795 0.98645 0.98414 0.98110 0.97748 0.97356 0.96940 0.96517 0.96106 0.95709 0.95345 0.95011 0.94724 0.94483 0.94290 0.94152 0.94068 0.94038
0.430  0.98760 0.98608 0.98371 0.98059 0.97689 0.97286 0.96861 0.96428 0.96001 0.95600 0.95221 0.94884 0.94589 0.94339 0.94144 0.94003 0.93917 0.93884
0.435  0.98725 0.98569 0.98320 0.98000 0.97629 0.97208 0.96773 0.96332 0.95900 0.95482 0.95100 0.94755 0.94449 0.94196 0.93996 0.93850 0.93762 0.93734
0.440  0.98690 0.98530 0.98275 0.97948 0.97559 0.97138 0.96692 0.96237 0.95798 0.95370 0.94978 0.94618 0.94310 0.94051 0.93844 0.93695 0.93605 0.93574
0.445  0.98653 0.98490 0.98230 0.97896 0.97497 0.97066 0.96609 0.96144 0.95686 0.95255 0.94847 0.94486 0.94169 0.93900 0.93691 0.93539 0.93447 0.93412
0.450  0.98616 0.98449 0.98184 0.97841 0.97435 0.96983 0.96515 0.96048 0.95580 0.95131 0.94721 0.94351 0.94022 0.93751 0.93536 0.93380 0.93285 0.93247
0.455  0.98578 0.98402 0.98136 0.97777 0.97369 0.96909 0.96430 0.95943 0.95472 0.95013 0.94593 0.94208 0.93877 0.93599 0.93376 0.93217 0.93121 0.93087
0.460  0.98538 0.98360 0.98083 0.97721 0.97295 0.96833 0.96344 0.95846 0.95355 0.94893 0.94456 0.94069 0.93729 0.93441 0.93217 0.93053 0.92954 0.92918
0.465  0.98497 0.98317 0.98031 0.97664 0.97229 0.96752 0.96245 0.95745 0.95244 0.94763 0.94324 0.93927 0.93575 0.93284 0.93054 0.92886 0.92785 0.92745
0.470  0.98457 0.98273 0.97981 0.97606 0.97161 0.96667 0.96156 0.95635 0.95130 0.94639 0.94190 0.93777 0.93423 0.93126 0.92887 0.92717 0.92613 0.92577
0.475  0.98415 0.98228 0.97930 0.97537 0.97082 0.96588 0.96065 0.95532 0.95007 0.94513 0.94046 0.93632 0.93268 0.92960 0.92719 0.92545 0.92439 0.92400
0.480  0.98373 0.98182 0.97877 0.97477 0.97012 0.96505 0.95962 0.95425 0.94891 0.94377 0.93908 0.93483 0.93107 0.92796 0.92550 0.92369 0.92262 0.92226
0.485  0.98330 0.98134 0.97815 0.97416 0.96941 0.96414 0.95868 0.95311 0.94767 0.94248 0.93767 0.93327 0.92948 0.92629 0.92375 0.92193 0.92082 0.92043
0.490  0.98286 0.98080 0.97761 0.97352 0.96856 0.96330 0.95772 0.95203 0.94643 0.94116 0.93617 0.93174 0.92786 0.92457 0.92200 0.92013 0.91899 0.91857
0.495  0.98241 0.98031 0.97706 0.97278 0.96783 0.96243 0.95663 0.95082 0.94521 0.93973 0.93473 0.93012 0.92617 0.92286 0.92021 0.91829 0.91714 0.91675
0.500  0.98195 0.97981 0.97650 0.97214 0.96708 0.96146 0.95565 0.94971 0.94387 0.93838 0.93317 0.92855 0.92451 0.92107 0.91839 0.91645 0.91526 0.91484
0.505  0.98148 0.97931 0.97588 0.97148 0.96627 0.96058 0.95464 0.94858 0.94262 0.93690 0.93168 0.92696 0.92276 0.91930 0.91656 0.91456 0.91335 0.91289
0.510  0.98100 0.97878 0.97524 0.97068 0.96541 0.95956 0.95350 0.94732 0.94133 0.93550 0.93016 0.92526 0.92105 0.91750 0.91467 0.91264 0.91141 0.91099
0.515  0.98051 0.97824 0.97464 0.97000 0.96462 0.95865 0.95246 0.94615 0.93994 0.93408 0.92854 0.92362 0.91930 0.91564 0.91279 0.91071 0.90945 0.90898
0.520  0.98000 0.97764 0.97403 0.96930 0.96368 0.95773 0.95127 0.94484 0.93862 0.93254 0.92698 0.92187 0.91748 0.91380 0.91086 0.90873 0.90745 0.90702
0.525  0.97946 0.97708 0.97338 0.96854 0.96287 0.95664 0.95021 0.94364 0.93716 0.93108 0.92530 0.92017 0.91568 0.91187 0.90889 0.90673 0.90542 0.90495
0.530  0.97894 0.97652 0.97267 0.96774 0.96203 0.95569 0.94912 0.94241 0.93581 0.92948 0.92369 0.91845 0.91381 0.90997 0.90692 0.90469 0.90335 0.90285
0.535  0.97841 0.97594 0.97202 0.96700 0.96104 0.95471 0.94787 0.94104 0.93430 0.92797 0.92199 0.91663 0.91196 0.90802 0.90489 0.90264 0.90127 0.90079
0.540  0.97786 0.97535 0.97136 0.96624 0.96018 0.95358 0.94675 0.93978 0.93291 0.92632 0.92030 0.91485 0.91001 0.90602 0.90285 0.90055 0.89914 0.89863
0.545  0.97730 0.97466 0.97057 0.96535 0.95930 0.95258 0.94546 0.93836 0.93148 0.92477 0.91861 0.91297 0.90811 0.90403 0.90076 0.89842 0.89700 0.89651
0.550  0.97673 0.97405 0.96989 0.96457 0.95825 0.95140 0.94430 0.93706 0.92991 0.92317 0.91681 0.91114 0.90611 0.90196 0.89866 0.89627 0.89481 0.89428
0.555  0.97614 0.97342 0.96919 0.96375 0.95734 0.95036 0.94296 0.93559 0.92844 0.92146 0.91507 0.90920 0.90415 0.89990 0.89649 0.89406 0.89259 0.89209
0.560  0.97554 0.97278 0.96847 0.96281 0.95638 0.94923 0.94176 0.93424 0.92682 0.91983 0.91321 0.90732 0.90208 0.89776 0.89434 0.89185 0.89034 0.88979
0.565  0.97493 0.97212 0.96762 0.96199 0.95531 0.94806 0.94054 0.93272 0.92531 0.91805 0.91141 0.90531 0.90006 0.89565 0.89211 0.88958 0.88805 0.88753
0.570  0.97426 0.97136 0.96687 0.96099 0.95435 0.94696 0.93914 0.93134 0.92363 0.91637 0.90949 0.90337 0.89793 0.89345 0.88989 0.88730 0.88573 0.88516
0.575  0.97362 0.97067 0.96611 0.96013 0.95320 0.94568 0.93788 0.92988 0.92207 0.91454 0.90764 0.90130 0.89585 0.89127 0.88759 0.88496 0.88337 0.88283
0.580  0.97297 0.96997 0.96520 0.95925 0.95220 0.94454 0.93644 0.92833 0.92033 0.91279 0.90565 0.89930 0.89365 0.88900 0.88530 0.88261 0.88098 0.88039
0.585  0.97230 0.96925 0.96441 0.95820 0.95101 0.94321 0.93513 0.92682 0.91872 0.91090 0.90375 0.89717 0.89151 0.88675 0.88292 0.88020 0.87854 0.87798
0.590  0.97161 0.96841 0.96360 0.95729 0.94998 0.94203 0.93363 0.92522 0.91693 0.90910 0.90170 0.89510 0.88925 0.88441 0.88057 0.87777 0.87607 0.87546
0.595  0.97091 0.96767 0.96263 0.95635 0.94891 0.94065 0.93228 0.92355 0.91526 0.90716 0.89972 0.89291 0.88703 0.88208 0.87812 0.87529 0.87357 0.87298
0.600  0.97019 0.96690 0.96178 0.95524 0.94766 0.93944 0.93073 0.92202 0.91342 0.90517 0.89762 0.89078 0.88470 0.87968 0.87569 0.87276 0.87102 0.87038
0.605  0.96945 0.96611 0.96092 0.95427 0.94656 0.93800 0.92933 0.92028 0.91167 0.90329 0.89547 0.88851 0.88241 0.87722 0.87317 0.87023 0.86844 0.86782
0.610  0.96864 0.96528 0.95989 0.95310 0.94526 0.93674 0.92772 0.91870 0.90979 0.90124 0.89341 0.88621 0.88001 0.87480 0.87064 0.86762 0.86581 0.86514
0.615  0.96787 0.96438 0.95899 0.95210 0.94412 0.93526 0.92626 0.91691 0.90784 0.89930 0.89119 0.88397 0.87763 0.87226 0.86806 0.86501 0.86315 0.86249
0.620  0.96707 0.96353 0.95806 0.95088 0.94276 0.93395 0.92461 0.91527 0.90604 0.89718 0.88906 0.88160 0.87517 0.86976 0.86542 0.86232 0.86044 0.85980
0.625  0.96626 0.96267 0.95696 0.94983 0.94158 0.93241 0.92291 0.91342 0.90403 0.89516 0.88677 0.87929 0.87264 0.86715 0.86279 0.85958 0.85767 0.85699
0.630  0.96543 0.96167 0.95600 0.94875 0.94017 0.93105 0.92139 0.91169 0.90215 0.89299 0.88444 0.87684 0.87017 0.86449 0.86006 0.85684 0.85489 0.85421
0.635  0.96457 0.96077 0.95500 0.94747 0.93893 0.92946 0.91963 0.90980 0.90008 0.89076 0.88222 0.87435 0.86757 0.86188 0.85729 0.85403 0.85205 0.85138
0.640  0.96369 0.95985 0.95383 0.94634 0.93747 0.92803 0.91805 0.90785 0.89798 0.88866 0.87981 0.87193 0.86492 0.85914 0.85454 0.85119 0.84915 0.84844
0.645  0.96273 0.95889 0.95280 0.94500 0.93618 0.92639 0.91623 0.90606 0.89601 0.88636 0.87736 0.86936 0.86233 0.85635 0.85168 0.84829 0.84623 0.84552
0.650  0.96181 0.95780 0.95157 0.94383 0.93466 0.92470 0.91437 0.90405 0.89383 0.88402 0.87502 0.86673 0.85960 0.85360 0.84877 0.84533 0.84324 0.84247
0.655  0.96086 0.95680 0.95049 0.94243 0.93330 0.92320 0.91271 0.90199 0.89160 0.88180 0.87249 0.86420 0.85682 0.85072 0.84588 0.84234 0.84020 0.83945
0.660  0.95989 0.95577 0.94937 0.94120 0.93173 0.92145 0.91078 0.90010 0.88953 0.87938 0.86992 0.86150 0.85410 0.84780 0.84288 0.83930 0.83714 0.83638
0.665  0.95889 0.95459 0.94806 0.93974 0.93011 0.91988 0.90897 0.89797 0.88723 0.87692 0.86746 0.85874 0.85123 0.84491 0.83983 0.83620 0.83400 0.83326
0.670  0.95787 0.95351 0.94690 0.93846 0.92868 0.91807 0.90705 0.89580 0.88489 0.87455 0.86480 0.85605 0.84831 0.84189 0.83678 0.83304 0.83081 0.83000
0.675  0.95678 0.95241 0.94552 0.93693 0.92699 0.91621 0.90502 0.89381 0.88270 0.87204 0.86210 0.85323 0.84534 0.83882 0.83364 0.82987 0.82756 0.82677
0.680  0.95566 0.95113 0.94430 0.93558 0.92550 0.91455 0.90294 0.89156 0.88029 0.86945 0.85934 0.85034 0.84243 0.83569 0.83043 0.82661 0.82428 0.82348
0.685  0.95455 0.94997 0.94285 0.93399 0.92375 0.91262 0.90107 0.88926 0.87782 0.86681 0.85670 0.84740 0.83936 0.83259 0.82717 0.82329 0.82093 0.82014
0.690  0.95340 0.94877 0.94157 0.93235 0.92194 0.91064 0.89891 0.88692 0.87530 0.86412 0.85386 0.84440 0.83624 0.82937 0.82385 0.81991 0.81752 0.81665
0.695  0.95222 0.94739 0.94005 0.93092 0.92035 0.90887 0.89672 0.88477 0.87283 0.86157 0.85096 0.84149 0.83306 0.82609 0.82054 0.81647 0.81405 0.81319
0.700  0.95101 0.94612 0.93869 0.92920 0.91848 0.90683 0.89471 0.88236 0.87034 0.85879 0.84801 0.83839 0.82982 0.82274 0.81711 0.81301 0.81051 0.80966
0.705  0.94969 0.94482 0.93710 0.92769 0.91656 0.90472 0.89244 0.87988 0.86769 0.85595 0.84500 0.83524 0.82663 0.81934 0.81362 0.80946 0.80693 0.80606
0.710  0.94840 0.94333 0.93567 0.92590 0.91485 0.90258 0.89011 0.87736 0.86498 0.85306 0.84209 0.83202 0.82330 0.81587 0.81007 0.80585 0.80328 0.80240
0.715  0.94708 0.94195 0.93399 0.92406 0.91285 0.90065 0.88773 0.87478 0.86221 0.85012 0.83900 0.82875 0.81990 0.81235 0.80644 0.80216 0.79955 0.79867
0.720  0.94571 0.94052 0.93248 0.92243 0.91079 0.89842 0.88530 0.87241 0.85940 0.84711 0.83583 0.82541 0.81642 0.80875 0.80276 0.79840 0.79576 0.79487
0.725  0.94430 0.93892 0.93071 0.92050 0.90891 0.89613 0.88306 0.86974 0.85652 0.84406 0.83259 0.82201 0.81289 0.80518 0.79900 0.79458 0.79189 0.79092
0.730  0.94277 0.93741 0.92912 0.91874 0.90681 0.89379 0.88056 0.86701 0.85359 0.84114 0.82930 0.81855 0.80928 0.80147 0.79518 0.79069 0.78795 0.78698
0.735  0.94128 0.93570 0.92726 0.91675 0.90460 0.89140 0.87797 0.86422 0.85084 0.83797 0.82594 0.81503 0.80561 0.79767 0.79128 0.78672 0.78394 0.78295
0.740  0.93973 0.93410 0.92556 0.91467 0.90234 0.88923 0.87532 0.86137 0.84780 0.83473 0.82251 0.81143 0.80187 0.79380 0.78732 0.78268 0.77986 0.77885
0.745  0.93813 0.93228 0.92360 0.91253 0.90003 0.88673 0.87262 0.85847 0.84469 0.83143 0.81902 0.80777 0.79805 0.78984 0.78327 0.77856 0.77569 0.77466
0.750  0.93639 0.93057 0.92157 0.91061 0.89794 0.88417 0.86985 0.85549 0.84152 0.82805 0.81546 0.80403 0.79416 0.78573 0.77914 0.77435 0.77144 0.77040
0.755  0.93469 0.92881 0.91972 0.90836 0.89552 0.88155 0.86702 0.85246 0.83827 0.82459 0.81182 0.80022 0.79020 0.78163 0.77494 0.77007 0.76711 0.76604
0.760  0.93292 0.92682 0.91758 0.90605 0.89302 0.87886 0.86413 0.84935 0.83495 0.82085 0.80811 0.79633 0.78615 0.77745 0.77065 0.76570 0.76269 0.76167
0.765  0.93109 0.92494 0.91558 0.90367 0.89046 0.87610 0.86116 0.84617 0.83132 0.81726 0.80431 0.79236 0.78187 0.77319 0.76627 0.76122 0.75815 0.75713
0.770  0.92911 0.92282 0.91333 0.90151 0.88783 0.87327 0.85813 0.84293 0.82785 0.81359 0.80024 0.78831 0.77765 0.76883 0.76180 0.75663 0.75355 0.75249
0.775  0.92715 0.92081 0.91099 0.89900 0.88513 0.87037 0.85502 0.83961 0.82431 0.80984 0.79629 0.78416 0.77335 0.76438 0.75715 0.75199 0.74884 0.74775
0.780  0.92512 0.91854 0.90856 0.89641 0.88235 0.86739 0.85184 0.83620 0.82068 0.80600 0.79224 0.77975 0.76895 0.75972 0.75249 0.74724 0.74404 0.74290
0.785  0.92300 0.91638 0.90632 0.89374 0.87950 0.86434 0.84857 0.83263 0.81698 0.80208 0.78811 0.77543 0.76445 0.75508 0.74773 0.74238 0.73910 0.73803
0.790  0.92072 0.91396 0.90374 0.89099 0.87656 0.86120 0.84521 0.82884 0.81318 0.79781 0.78366 0.77101 0.75971 0.75034 0.74277 0.73737 0.73409 0.73296
0.795  0.91845 0.91144 0.90107 0.88815 0.87353 0.85797 0.84145 0.82517 0.80901 0.79369 0.77934 0.76629 0.75501 0.74535 0.73780 0.73230 0.72896 0.72778
0.800  0.91609 0.90903 0.89831 0.88522 0.87041 0.85465 0.83791 0.82141 0.80502 0.78948 0.77491 0.76167 0.75017 0.74039 0.73271 0.72705 0.72367 0.72247
0.805  0.91352 0.90633 0.89572 0.88219 0.86720 0.85090 0.83428 0.81753 0.80093 0.78490 0.77015 0.75693 0.74512 0.73532 0.72740 0.72175 0.71831 0.71712
0.810  0.91096 0.90372 0.89276 0.87907 0.86389 0.84738 0.83054 0.81327 0.79644 0.78048 0.76550 0.75188 0.74008 0.72999 0.72207 0.71629 0.71277 0.71155
0.815  0.90829 0.90081 0.88970 0.87583 0.86047 0.84375 0.82635 0.80920 0.79213 0.77567 0.76050 0.74691 0.73475 0.72466 0.71651 0.71069 0.70714 0.70592
0.820  0.90540 0.89778 0.88651 0.87248 0.85693 0.84001 0.82239 0.80468 0.78740 0.77101 0.75561 0.74160 0.72941 0.71907 0.71092 0.70492 0.70133 0.70007
0.825  0.90249 0.89483 0.88321 0.86901 0.85327 0.83580 0.81831 0.80037 0.78285 0.76594 0.75035 0.73630 0.72386 0.71333 0.70508 0.69907 0.69541 0.69414
0.830  0.89945 0.89154 0.87978 0.86541 0.84915 0.83182 0.81376 0.79559 0.77786 0.76102 0.74520 0.73080 0.71812 0.70759 0.69909 0.69301 0.68931 0.68805
0.835  0.89616 0.88812 0.87620 0.86168 0.84523 0.82770 0.80942 0.79101 0.77304 0.75568 0.73966 0.72506 0.71222 0.70156 0.69304 0.68678 0.68303 0.68171
0.840  0.89283 0.88475 0.87248 0.85780 0.84117 0.82306 0.80457 0.78595 0.76776 0.75018 0.73396 0.71917 0.70635 0.69536 0.68674 0.68038 0.67659 0.67527
0.845  0.88923 0.88101 0.86860 0.85376 0.83659 0.81864 0.79993 0.78107 0.76232 0.74482 0.72810 0.71329 0.70013 0.68899 0.68025 0.67388 0.66996 0.66865
0.850  0.88555 0.87710 0.86455 0.84921 0.83220 0.81369 0.79476 0.77569 0.75703 0.73899 0.72231 0.70711 0.69372 0.68243 0.67358 0.66712 0.66315 0.66182
0.855  0.88169 0.87299 0.86031 0.84483 0.82728 0.80893 0.78941 0.77012 0.75125 0.73299 0.71611 0.70070 0.68713 0.67569 0.66671 0.66016 0.65613 0.65479
0.860  0.87752 0.86891 0.85588 0.84024 0.82252 0.80360 0.78424 0.76436 0.74527 0.72679 0.70969 0.69409 0.68034 0.66874 0.65963 0.65292 0.64890 0.64753
0.865  0.87323 0.86439 0.85123 0.83542 0.81719 0.79807 0.77850 0.75840 0.73909 0.72039 0.70281 0.68704 0.67334 0.66158 0.65233 0.64552 0.64145 0.64004
0.870  0.86859 0.85963 0.84634 0.83008 0.81201 0.79269 0.77254 0.75222 0.73269 0.71377 0.69597 0.68000 0.66591 0.65419 0.64469 0.63789 0.63375 0.63230
0.875  0.86380 0.85461 0.84121 0.82481 0.80620 0.78670 0.76634 0.74580 0.72605 0.70689 0.68890 0.67272 0.65844 0.64639 0.63691 0.63000 0.62575 0.62428
0.880  0.85860 0.84930 0.83568 0.81892 0.80013 0.78044 0.75988 0.73913 0.71882 0.69948 0.68156 0.66493 0.65071 0.63849 0.62875 0.62178 0.61752 0.61606
0.885  0.85321 0.84369 0.82978 0.81307 0.79415 0.77390 0.75314 0.73218 0.71166 0.69210 0.67368 0.65712 0.64250 0.63014 0.62042 0.61324 0.60895 0.60745
0.890  0.84735 0.83773 0.82373 0.80658 0.78748 0.76704 0.74601 0.72491 0.70415 0.68410 0.66578 0.64877 0.63398 0.62165 0.61166 0.60449 0.60011 0.59859
0.895  0.84123 0.83140 0.81701 0.79970 0.78045 0.75985 0.73833 0.71699 0.69606 0.67610 0.65728 0.64028 0.62533 0.61267 0.60256 0.59531 0.59088 0.58937
0.900  0.83456 0.82465 0.81019 0.79243 0.77304 0.75188 0.73058 0.70867 0.68757 0.66742 0.64842 0.63130 0.61615 0.60333 0.59310 0.58576 0.58128 0.57968
0.905  0.82753 0.81743 0.80260 0.78505 0.76519 0.74390 0.72204 0.70034 0.67868 0.65836 0.63918 0.62187 0.60636 0.59360 0.58325 0.57581 0.57127 0.56965
0.910  0.81985 0.80969 0.79481 0.77687 0.75649 0.73505 0.71304 0.69119 0.66936 0.64887 0.62951 0.61179 0.59635 0.58328 0.57298 0.56536 0.56079 0.55924
0.915  0.81157 0.80136 0.78615 0.76810 0.74764 0.72608 0.70394 0.68154 0.65956 0.63889 0.61907 0.60148 0.58588 0.57266 0.56209 0.55450 0.54986 0.54824
0.920  0.80273 0.79235 0.77684 0.75838 0.73779 0.71613 0.69387 0.67135 0.64922 0.62808 0.60842 0.59039 0.57468 0.56134 0.55081 0.54302 0.53834 0.53669
0.925  0.79299 0.78238 0.76710 0.74829 0.72765 0.70552 0.68315 0.66015 0.63792 0.61666 0.59688 0.57873 0.56290 0.54945 0.53883 0.53097 0.52625 0.52460
0.930  0.78236 0.77176 0.75621 0.73739 0.71633 0.69415 0.67133 0.64862 0.62629 0.60489 0.58468 0.56642 0.55047 0.53692 0.52607 0.51826 0.51349 0.51181
0.935  0.77081 0.75989 0.74434 0.72518 0.70411 0.68191 0.65905 0.63591 0.61351 0.59172 0.57174 0.55338 0.53732 0.52365 0.51271 0.50473 0.49993 0.49826
0.940  0.75794 0.74707 0.73133 0.71223 0.69084 0.66825 0.64541 0.62225 0.59947 0.57799 0.55764 0.53923 0.52311 0.50939 0.49839 0.49046 0.48555 0.48390
0.945  0.74363 0.73263 0.71667 0.69764 0.67632 0.65381 0.63062 0.60750 0.58473 0.56290 0.54255 0.52411 0.50795 0.49417 0.48312 0.47505 0.47020 0.46854
0.950  0.72762 0.71674 0.70070 0.68149 0.65994 0.63755 0.61409 0.59107 0.56838 0.54661 0.52629 0.50785 0.49145 0.47767 0.46661 0.45863 0.45372 0.45202
0.955  0.70952 0.69861 0.68275 0.66346 0.64177 0.61920 0.59630 0.57308 0.55018 0.52856 0.50834 0.48998 0.47362 0.45986 0.44880 0.44080 0.43585 0.43414
0.960  0.68885 0.67796 0.66211 0.64278 0.62139 0.59911 0.57576 0.55281 0.53051 0.50875 0.48871 0.47022 0.45420 0.44032 0.42932 0.42136 0.41648 0.41481
0.965  0.66502 0.65416 0.63842 0.61919 0.59822 0.57564 0.55307 0.53014 0.50787 0.48645 0.46670 0.44845 0.43239 0.41885 0.40793 0.39993 0.39513 0.39342
0.970  0.63689 0.62626 0.61078 0.59181 0.57110 0.54912 0.52641 0.50406 0.48232 0.46138 0.44176 0.42388 0.40812 0.39480 0.38405 0.37615 0.37139 0.36969
0.975  0.60311 0.59287 0.57783 0.55938 0.53884 0.51734 0.49545 0.47389 0.45257 0.43233 0.41306 0.39573 0.38043 0.36747 0.35697 0.34925 0.34455 0.34292
0.980  0.56153 0.55180 0.53726 0.51958 0.49988 0.47922 0.45849 0.43740 0.41717 0.39764 0.37956 0.36278 0.34815 0.33557 0.32552 0.31819 0.31365 0.31208
0.985  0.50827 0.49916 0.48567 0.46900 0.45086 0.43134 0.41195 0.39223 0.37328 0.35524 0.33826 0.32292 0.30911 0.29738 0.28798 0.28103 0.27684 0.27534
0.990  0.43583 0.42787 0.41579 0.40113 0.38494 0.36766 0.35025 0.33303 0.31621 0.30019 0.28529 0.27161 0.25944 0.24906 0.24071 0.23449 0.23068 0.22938
0.995  0.32532 0.31925 0.31006 0.29859 0.28602 0.27258 0.25917 0.24573 0.23277 0.22057 0.20903 0.19842 0.18908 0.18107 0.17462 0.16976 0.16676 0.16572
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e030.dat <==
# alpha = -0.35 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996
0.015  0.99998 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992
0.020  0.99997 0.99997 0.99996 0.99995 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986
0.025  0.99995 0.99995 0.99994 0.99993 0.99991 0.99990 0.99989 0.99987 0.99986 0.99984 0.99983 0.99982 0.99981 0.99980 0.99979 0.99979 0.99978 0.99978
0.030  0.99993 0.99992 0.99991 0.99990 0.99988 0.99986 0.99984 0.99981 0.99979 0.99977 0.99975 0.99974 0.99972 0.99971 0.99970 0.99969 0.99969 0.99968
0.035  0.99990 0.99989 0.99988 0.99986 0.99983 0.99981 0.99978 0.99975 0.99972 0.99969 0.99966 0.99964 0.99962 0.99960 0.99959 0.99958 0.99957 0.99957
0.040  0.99987 0.99986 0.99984 0.99981 0.99978 0.99975 0.99971 0.99967 0.99963 0.99960 0.99956 0.99953 0.99950 0.99948 0.99946 0.99945 0.99944 0.99943
0.045  0.99984 0.99982 0.99980 0.99976 0.99972 0.99968 0.99963 0.99958 0.99953 0.99949 0.99944 0.99941 0.99937 0.99934 0.99932 0.99930 0.99929 0.99928
0.050  0.99980 0.99978 0.99975 0.99971 0.99966 0.99960 0.99955 0.99948 0.99942 0.99937 0.99931 0.99927 0.99922 0.99919 0.99916 0.99914 0.99913 0.99912
0.055  0.99976 0.99974 0.99970 0.99965 0.99959 0.99952 0.99945 0.99938 0.99930 0.99923 0.99917 0.99911 0.99906 0.99902 0.99898 0.99896 0.99894 0.99893
0.060  0.99972 0.99969 0.99964 0.99958 0.99951 0.99943 0.99934 0.99926 0.99917 0.99909 0.99901 0.99894 0.99888 0.99883 0.99879 0.99876 0.99874 0.99873
0.065  0.99967 0.99963 0.99958 0.99951 0.99942 0.99933 0.99923 0.99913 0.99903 0.99893 0.99884 0.99876 0.99869 0.99863 0.99858 0.99855 0.99853 0.99851
0.070  0.99961 0.99957 0.99951 0.99943 0.99933 0.99922 0.99911 0.99899 0.99887 0.99876 0.99865 0.99856 0.99848 0.99841 0.99835 0.99831 0.99829 0.99827
0.075  0.99955 0.99951 0.99944 0.99934 0.99923 0.99911 0.99897 0.99884 0.99870 0.99858 0.99845 0.99835 0.99825 0.99817 0.99811 0.99806 0.99804 0.99801
0.080  0.99949 0.99944 0.99936 0.99925 0.99913 0.99898 0.99883 0.99868 0.99852 0.99838 0.99824 0.99812 0.99801 0.99792 0.99785 0.99780 0.99776 0.99773
0.085  0.99943 0.99937 0.99928 0.99916 0.99901 0.99885 0.99868 0.99851 0.99833 0.99817 0.99801 0.99788 0.99775 0.99765 0.99757 0.99751 0.99748 0.99744
0.090  0.99936 0.99929 0.99919 0.99905 0.99889 0.99871 0.99852 0.99832 0.99813 0.99795 0.99777 0.99762 0.99748 0.99737 0.99728 0.99721 0.99717 0.99713
0.095  0.99928 0.99921 0.99910 0.99895 0.99877 0.99856 0.99835 0.99813 0.99792 0.99771 0.99752 0.99735 0.99719 0.99706 0.99696 0.99689 0.99684 0.99680
0.100  0.99920 0.99912 0.99900 0.99883 0.99863 0.99841 0.99817 0.99793 0.99769 0.99746 0.99725 0.99706 0.99689 0.99675 0.99664 0.99655 0.99650 0.99645
0.105  0.99912 0.99903 0.99890 0.99871 0.99849 0.99824 0.99799 0.99772 0.99745 0.99720 0.99696 0.99675 0.99657 0.99641 0.99629 0.99620 0.99614 0.99609
0.110  0.99904 0.99894 0.99879 0.99858 0.99834 0.99807 0.99779 0.99749 0.99721 0.99693 0.99666 0.99644 0.99623 0.99606 0.99593 0.99582 0.99577 0.99570
0.115  0.99895 0.99884 0.99867 0.99845 0.99819 0.99789 0.99758 0.99726 0.99694 0.99664 0.99636 0.99610 0.99588 0.99569 0.99554 0.99543 0.99537 0.99530
0.120  0.99885 0.99874 0.99855 0.99831 0.99803 0.99770 0.99736 0.99701 0.99667 0.99634 0.99603 0.99576 0.99551 0.99531 0.99515 0.99503 0.99496 0.99494
0.125  0.99875 0.99863 0.99843 0.99816 0.99786 0.99750 0.99714 0.99676 0.99639 0.99603 0.99569 0.99539 0.99512 0.99491 0.99473 0.99460 0.99453 0.99451
0.130  0.99865 0.99851 0.99830 0.99801 0.99768 0.99730 0.99690 0.99649 0.99609 0.99570 0.99534 0.99501 0.99473 0.99449 0.99430 0.99416 0.99408 0.99405
0.135  0.99854 0.99839 0.99817 0.99785 0.99750 0.99708 0.99666 0.99621 0.99578 0.99536 0.99497 0.99462 0.99431 0.99405 0.99385 0.99370 0.99361 0.99358
0.140  0.99843 0.99827 0.99803 0.99769 0.99731 0.99686 0.99640 0.99592 0.99546 0.99500 0.99459 0.99421 0.99388 0.99360 0.99338 0.99322 0.99313 0.99309
0.145  0.99831 0.99814 0.99788 0.99752 0.99711 0.99663 0.99614 0.99562 0.99513 0.99464 0.99419 0.99379 0.99343 0.99313 0.99290 0.99273 0.99262 0.99258
0.150  0.99819 0.99801 0.99773 0.99735 0.99690 0.99639 0.99586 0.99531 0.99478 0.99426 0.99378 0.99335 0.99297 0.99265 0.99239 0.99221 0.99210 0.99205
0.155  0.99807 0.99787 0.99757 0.99716 0.99669 0.99614 0.99558 0.99499 0.99442 0.99387 0.99336 0.99289 0.99249 0.99214 0.99188 0.99168 0.99156 0.99150
0.160  0.99794 0.99773 0.99741 0.99697 0.99646 0.99589 0.99528 0.99466 0.99405 0.99346 0.99292 0.99242 0.99199 0.99162 0.99134 0.99113 0.99100 0.99093
0.165  0.99780 0.99758 0.99724 0.99678 0.99623 0.99562 0.99498 0.99432 0.99366 0.99304 0.99246 0.99193 0.99148 0.99109 0.99078 0.99056 0.99043 0.99035
0.170  0.99767 0.99743 0.99707 0.99658 0.99600 0.99535 0.99467 0.99396 0.99327 0.99261 0.99199 0.99143 0.99095 0.99053 0.99021 0.98997 0.98983 0.98974
0.175  0.99752 0.99727 0.99689 0.99637 0.99575 0.99507 0.99434 0.99360 0.99287 0.99216 0.99150 0.99091 0.99040 0.98996 0.98962 0.98937 0.98922 0.98912
0.180  0.99738 0.99711 0.99670 0.99616 0.99551 0.99478 0.99401 0.99322 0.99245 0.99170 0.99101 0.99038 0.98983 0.98938 0.98901 0.98874 0.98859 0.98854
0.185  0.99722 0.99695 0.99651 0.99594 0.99525 0.99447 0.99367 0.99283 0.99202 0.99123 0.99049 0.98984 0.98925 0.98877 0.98839 0.98810 0.98794 0.98788
0.190  0.99707 0.99678 0.99631 0.99571 0.99498 0.99416 0.99332 0.99243 0.99157 0.99074 0.98997 0.98927 0.98865 0.98815 0.98774 0.98745 0.98727 0.98720
0.195  0.99691 0.99660 0.99611 0.99547 0.99471 0.99385 0.99295 0.99202 0.99112 0.99024 0.98943 0.98869 0.98804 0.98751 0.98708 0.98677 0.98658 0.98651
0.200  0.99674 0.99642 0.99591 0.99522 0.99443 0.99352 0.99258 0.99160 0.99065 0.98972 0.98887 0.98809 0.98741 0.98685 0.98639 0.98607 0.98587 0.98579
0.205  0.99657 0.99623 0.99569 0.99497 0.99414 0.99319 0.99219 0.99117 0.99016 0.98920 0.98830 0.98748 0.98677 0.98617 0.98569 0.98536 0.98515 0.98505
0.210  0.99640 0.99604 0.99547 0.99472 0.99384 0.99285 0.99179 0.99072 0.98966 0.98865 0.98771 0.98685 0.98610 0.98548 0.98498 0.98462 0.98440 0.98430
0.215  0.99621 0.99584 0.99525 0.99446 0.99353 0.99249 0.99139 0.99027 0.98915 0.98810 0.98710 0.98621 0.98542 0.98476 0.98425 0.98387 0.98364 0.98352
0.220  0.99603 0.99564 0.99502 0.99419 0.99321 0.99213 0.99098 0.98981 0.98864 0.98753 0.98648 0.98555 0.98473 0.98403 0.98349 0.98310 0.98286 0.98273
0.225  0.99584 0.99543 0.99478 0.99392 0.99290 0.99176 0.99055 0.98932 0.98810 0.98694 0.98585 0.98487 0.98401 0.98329 0.98272 0.98230 0.98205 0.98197
0.230  0.99564 0.99522 0.99454 0.99364 0.99257 0.99136 0.99012 0.98882 0.98756 0.98634 0.98520 0.98418 0.98328 0.98252 0.98193 0.98149 0.98123 0.98114
0.235  0.99544 0.99500 0.99429 0.99335 0.99223 0.99098 0.98968 0.98832 0.98700 0.98572 0.98454 0.98347 0.98253 0.98174 0.98112 0.98067 0.98039 0.98029
0.240  0.99524 0.99477 0.99404 0.99305 0.99189 0.99058 0.98922 0.98781 0.98643 0.98509 0.98386 0.98273 0.98176 0.98094 0.98029 0.97982 0.97953 0.97942
0.245  0.99503 0.99454 0.99377 0.99275 0.99154 0.99017 0.98873 0.98728 0.98583 0.98445 0.98317 0.98199 0.98098 0.98012 0.97944 0.97895 0.97865 0.97852
0.250  0.99481 0.99430 0.99349 0.99243 0.99118 0.98976 0.98826 0.98675 0.98523 0.98380 0.98245 0.98123 0.98017 0.97928 0.97857 0.97806 0.97775 0.97761
0.255  0.99459 0.99406 0.99322 0.99210 0.99080 0.98934 0.98777 0.98620 0.98462 0.98313 0.98172 0.98046 0.97935 0.97842 0.97769 0.97716 0.97683 0.97668
0.260  0.99437 0.99381 0.99294 0.99178 0.99041 0.98890 0.98727 0.98562 0.98399 0.98244 0.98098 0.97967 0.97851 0.97755 0.97679 0.97623 0.97589 0.97579
0.265  0.99413 0.99356 0.99265 0.99145 0.99002 0.98844 0.98677 0.98504 0.98336 0.98172 0.98022 0.97886 0.97765 0.97666 0.97586 0.97528 0.97494 0.97481
0.270  0.99390 0.99330 0.99236 0.99111 0.98963 0.98798 0.98625 0.98445 0.98271 0.98101 0.97945 0.97803 0.97678 0.97574 0.97492 0.97431 0.97396 0.97382
0.275  0.99365 0.99303 0.99206 0.99076 0.98923 0.98751 0.98571 0.98386 0.98204 0.98028 0.97866 0.97718 0.97589 0.97481 0.97395 0.97333 0.97296 0.97280
0.280  0.99340 0.99276 0.99175 0.99041 0.98882 0.98704 0.98514 0.98325 0.98134 0.97954 0.97785 0.97632 0.97498 0.97385 0.97297 0.97233 0.97194 0.97177
0.285  0.99315 0.99249 0.99144 0.99005 0.98840 0.98656 0.98459 0.98262 0.98065 0.97878 0.97701 0.97544 0.97406 0.97288 0.97197 0.97130 0.97089 0.97071
0.290  0.99289 0.99221 0.99112 0.98967 0.98796 0.98606 0.98403 0.98196 0.97995 0.97800 0.97618 0.97454 0.97310 0.97190 0.97094 0.97025 0.96983 0.96970
0.295  0.99262 0.99192 0.99079 0.98927 0.98750 0.98555 0.98346 0.98131 0.97923 0.97719 0.97532 0.97363 0.97213 0.97089 0.96990 0.96918 0.96875 0.96860
0.300  0.99235 0.99162 0.99043 0.98889 0.98705 0.98501 0.98287 0.98065 0.97849 0.97639 0.97445 0.97268 0.97115 0.96987 0.96884 0.96810 0.96765 0.96748
0.305  0.99208 0.99132 0.99009 0.98850 0.98660 0.98448 0.98224 0.97998 0.97771 0.97557 0.97356 0.97173 0.97015 0.96882 0.96776 0.96699 0.96653 0.96634
0.310  0.99179 0.99101 0.98974 0.98809 0.98614 0.98395 0.98162 0.97929 0.97695 0.97473 0.97264 0.97077 0.96913 0.96774 0.96665 0.96586 0.96538 0.96518
0.315  0.99150 0.99069 0.98939 0.98769 0.98566 0.98341 0.98100 0.97858 0.97617 0.97388 0.97172 0.96978 0.96808 0.96666 0.96553 0.96471 0.96421 0.96405
0.320  0.99121 0.99036 0.98903 0.98727 0.98517 0.98285 0.98037 0.97784 0.97538 0.97298 0.97078 0.96878 0.96701 0.96555 0.96439 0.96354 0.96303 0.96285
0.325  0.99091 0.99003 0.98866 0.98683 0.98465 0.98224 0.97972 0.97711 0.97457 0.97210 0.96983 0.96774 0.96594 0.96442 0.96321 0.96234 0.96182 0.96162
0.330  0.99060 0.98969 0.98828 0.98637 0.98415 0.98166 0.97905 0.97637 0.97372 0.97120 0.96885 0.96670 0.96484 0.96328 0.96203 0.96113 0.96059 0.96037
0.335  0.99029 0.98935 0.98789 0.98593 0.98364 0.98108 0.97836 0.97562 0.97288 0.97029 0.96783 0.96565 0.96373 0.96210 0.96082 0.95989 0.95933 0.95910
0.340  0.98996 0.98900 0.98747 0.98548 0.98312 0.98048 0.97768 0.97481 0.97203 0.96934 0.96683 0.96457 0.96257 0.96091 0.95960 0.95864 0.95805 0.95787
0.345  0.98964 0.98865 0.98707 0.98503 0.98258 0.97987 0.97699 0.97403 0.97116 0.96837 0.96580 0.96347 0.96141 0.95971 0.95835 0.95736 0.95676 0.95655
0.350  0.98930 0.98828 0.98666 0.98456 0.98199 0.97919 0.97628 0.97324 0.97026 0.96741 0.96476 0.96233 0.96024 0.95848 0.95707 0.95606 0.95544 0.95521
0.355  0.98896 0.98791 0.98624 0.98407 0.98144 0.97856 0.97551 0.97243 0.96934 0.96642 0.96366 0.96120 0.95904 0.95721 0.95577 0.95473 0.95410 0.95385
0.360  0.98861 0.98754 0.98582 0.98354 0.98088 0.97792 0.97478 0.97160 0.96843 0.96542 0.96259 0.96005 0.95781 0.95594 0.95446 0.95338 0.95273 0.95246
0.365  0.98826 0.98715 0.98539 0.98305 0.98031 0.97727 0.97403 0.97072 0.96750 0.96437 0.96149 0.95888 0.95657 0.95465 0.95313 0.95201 0.95134 0.95112
0.370  0.98789 0.98675 0.98494 0.98254 0.97973 0.97659 0.97327 0.96987 0.96656 0.96334 0.96038 0.95766 0.95531 0.95334 0.95176 0.95062 0.94994 0.94969
0.375  0.98752 0.98633 0.98446 0.98203 0.97908 0.97586 0.97247 0.96901 0.96556 0.96229 0.95920 0.95645 0.95403 0.95198 0.95038 0.94921 0.94850 0.94823
0.380  0.98714 0.98592 0.98399 0.98150 0.97848 0.97517 0.97166 0.96812 0.96458 0.96122 0.95805 0.95522 0.95272 0.95063 0.94897 0.94777 0.94704 0.94675
0.385  0.98676 0.98550 0.98353 0.98091 0.97787 0.97447 0.97086 0.96718 0.96359 0.96009 0.95688 0.95396 0.95139 0.94925 0.94754 0.94630 0.94556 0.94531
0.390  0.98635 0.98508 0.98305 0.98037 0.97724 0.97375 0.97005 0.96627 0.96256 0.95899 0.95569 0.95266 0.95005 0.94784 0.94609 0.94482 0.94406 0.94378
0.395  0.98595 0.98465 0.98257 0.97982 0.97660 0.97296 0.96919 0.96534 0.96150 0.95787 0.95444 0.95137 0.94868 0.94640 0.94461 0.94332 0.94253 0.94223
0.400  0.98555 0.98421 0.98207 0.97926 0.97589 0.97222 0.96832 0.96439 0.96046 0.95671 0.95321 0.95006 0.94727 0.94496 0.94312 0.94178 0.94097 0.94071
0.405  0.98513 0.98376 0.98156 0.97868 0.97524 0.97147 0.96747 0.96338 0.95940 0.95552 0.95196 0.94869 0.94586 0.94349 0.94160 0.94022 0.93939 0.93911
0.410  0.98470 0.98330 0.98100 0.97803 0.97457 0.97070 0.96660 0.96241 0.95827 0.95435 0.95068 0.94734 0.94444 0.94199 0.94004 0.93864 0.93779 0.93748
0.415  0.98427 0.98282 0.98048 0.97744 0.97389 0.96985 0.96565 0.96142 0.95718 0.95315 0.94936 0.94596 0.94298 0.94045 0.93848 0.93704 0.93616 0.93582
0.420  0.98383 0.98231 0.97995 0.97684 0.97312 0.96906 0.96476 0.96035 0.95607 0.95188 0.94805 0.94456 0.94148 0.93892 0.93688 0.93540 0.93451 0.93421
0.425  0.98338 0.98183 0.97941 0.97622 0.97242 0.96826 0.96385 0.95933 0.95492 0.95065 0.94672 0.94310 0.93998 0.93736 0.93525 0.93374 0.93283 0.93250
0.430  0.98292 0.98133 0.97886 0.97559 0.97170 0.96744 0.96291 0.95830 0.95373 0.94941 0.94532 0.94166 0.93846 0.93574 0.93361 0.93206 0.93112 0.93077
0.435  0.98245 0.98083 0.97823 0.97488 0.97097 0.96653 0.96190 0.95719 0.95256 0.94807 0.94395 0.94020 0.93688 0.93413 0.93194 0.93035 0.92939 0.92907
0.440  0.98197 0.98032 0.97766 0.97423 0.97014 0.96568 0.96095 0.95610 0.95138 0.94679 0.94255 0.93867 0.93532 0.93249 0.93024 0.92861 0.92763 0.92729
0.445  0.98149 0.97979 0.97708 0.97357 0.96939 0.96483 0.95997 0.95501 0.95011 0.94547 0.94108 0.93717 0.93373 0.93080 0.92852 0.92686 0.92585 0.92548
0.450  0.98099 0.97925 0.97649 0.97290 0.96863 0.96386 0.95890 0.95390 0.94890 0.94408 0.93965 0.93564 0.93207 0.92912 0.92678 0.92507 0.92403 0.92364
0.455  0.98048 0.97866 0.97588 0.97213 0.96783 0.96297 0.95790 0.95270 0.94766 0.94273 0.93819 0.93403 0.93043 0.92741 0.92498 0.92325 0.92220 0.92183
0.460  0.97996 0.97811 0.97522 0.97144 0.96696 0.96207 0.95688 0.95157 0.94632 0.94136 0.93665 0.93246 0.92877 0.92564 0.92320 0.92141 0.92033 0.91994
0.465  0.97941 0.97754 0.97457 0.97073 0.96615 0.96111 0.95575 0.95041 0.94505 0.93989 0.93516 0.93085 0.92704 0.92388 0.92137 0.91954 0.91844 0.91801
0.470  0.97888 0.97697 0.97393 0.97001 0.96533 0.96013 0.95470 0.94915 0.94375 0.93848 0.93363 0.92918 0.92533 0.92210 0.91950 0.91764 0.91652 0.91612
0.475  0.97833 0.97638 0.97328 0.96918 0.96440 0.95918 0.95364 0.94796 0.94235 0.93704 0.93202 0.92753 0.92359 0.92025 0.91762 0.91572 0.91456 0.91414
0.480  0.97777 0.97578 0.97261 0.96844 0.96356 0.95820 0.95245 0.94672 0.94102 0.93551 0.93045 0.92586 0.92178 0.91841 0.91572 0.91376 0.91258 0.91220
0.485  0.97720 0.97516 0.97186 0.96768 0.96269 0.95714 0.95135 0.94543 0.93960 0.93404 0.92885 0.92410 0.92000 0.91654 0.91377 0.91178 0.91058 0.91015
0.490  0.97662 0.97449 0.97117 0.96689 0.96171 0.95614 0.95023 0.94418 0.93819 0.93253 0.92717 0.92238 0.91817 0.91460 0.91181 0.90978 0.90854 0.90808
0.495  0.97603 0.97386 0.97047 0.96601 0.96082 0.95512 0.94898 0.94281 0.93680 0.93093 0.92553 0.92057 0.91629 0.91269 0.90981 0.90772 0.90647 0.90605
0.500  0.97542 0.97321 0.96976 0.96521 0.95991 0.95399 0.94783 0.94152 0.93529 0.92938 0.92379 0.91880 0.91442 0.91069 0.90778 0.90566 0.90437 0.90391
0.505  0.97480 0.97255 0.96900 0.96440 0.95894 0.95295 0.94665 0.94021 0.93385 0.92773 0.92210 0.91700 0.91247 0.90871 0.90573 0.90356 0.90224 0.90175
0.510  0.97417 0.97188 0.96820 0.96346 0.95793 0.95177 0.94535 0.93878 0.93238 0.92613 0.92039 0.91511 0.91055 0.90670 0.90362 0.90142 0.90008 0.89962
0.515  0.97353 0.97118 0.96745 0.96261 0.95698 0.95069 0.94414 0.93743 0.93080 0.92451 0.91857 0.91326 0.90859 0.90463 0.90152 0.89927 0.89789 0.89739
0.520  0.97286 0.97043 0.96668 0.96175 0.95588 0.94959 0.94278 0.93594 0.92929 0.92279 0.91680 0.91131 0.90656 0.90256 0.89938 0.89706 0.89567 0.89520
0.525  0.97217 0.96972 0.96588 0.96083 0.95489 0.94835 0.94154 0.93456 0.92766 0.92113 0.91493 0.90940 0.90454 0.90042 0.89719 0.89484 0.89341 0.89290
0.530  0.97149 0.96899 0.96501 0.95987 0.95389 0.94722 0.94026 0.93314 0.92610 0.91934 0.91312 0.90746 0.90245 0.89830 0.89499 0.89257 0.89112 0.89058
0.535  0.97079 0.96825 0.96419 0.95896 0.95273 0.94606 0.93885 0.93159 0.92441 0.91762 0.91121 0.90543 0.90038 0.89612 0.89273 0.89028 0.88880 0.88828
0.540  0.97008 0.96749 0.96337 0.95803 0.95170 0.94476 0.93754 0.93014 0.92282 0.91578 0.90931 0.90344 0.89822 0.89390 0.89046 0.88796 0.88644 0.88589
0.545  0.96936 0.96665 0.96241 0.95697 0.95064 0.94357 0.93607 0.92853 0.92118 0.91401 0.90741 0.90134 0.89609 0.89167 0.88813 0.88560 0.88406 0.88352
0.550  0.96862 0.96586 0.96156 0.95602 0.94942 0.94222 0.93472 0.92703 0.91942 0.91221 0.90539 0.89929 0.89387 0.88938 0.88581 0.88321 0.88163 0.88106
0.555  0.96786 0.96506 0.96068 0.95502 0.94833 0.94099 0.93320 0.92537 0.91775 0.91029 0.90343 0.89713 0.89168 0.88709 0.88340 0.88077 0.87917 0.87862
0.560  0.96709 0.96424 0.95978 0.95392 0.94718 0.93968 0.93180 0.92383 0.91593 0.90845 0.90136 0.89502 0.88939 0.88472 0.88101 0.87831 0.87667 0.87608
0.565  0.96629 0.96340 0.95876 0.95290 0.94594 0.93832 0.93037 0.92211 0.91420 0.90647 0.89934 0.89279 0.88713 0.88237 0.87854 0.87580 0.87414 0.87357
0.570  0.96545 0.96247 0.95783 0.95173 0.94478 0.93703 0.92879 0.92052 0.91232 0.90456 0.89720 0.89062 0.88477 0.87993 0.87607 0.87328 0.87157 0.87096
0.575  0.96463 0.96160 0.95688 0.95068 0.94345 0.93556 0.92733 0.91886 0.91054 0.90252 0.89512 0.88832 0.88245 0.87750 0.87353 0.87069 0.86896 0.86838
0.580  0.96379 0.96071 0.95580 0.94961 0.94226 0.93422 0.92569 0.91710 0.90860 0.90055 0.89291 0.88609 0.88002 0.87499 0.87099 0.86808 0.86632 0.86569
0.585  0.96293 0.95980 0.95481 0.94838 0.94088 0.93270 0.92417 0.91538 0.90677 0.89844 0.89078 0.88373 0.87763 0.87250 0.86837 0.86543 0.86363 0.86302
0.590  0.96205 0.95878 0.95381 0.94727 0.93965 0.93132 0.92247 0.91358 0.90477 0.89641 0.88850 0.88142 0.87513 0.86991 0.86576 0.86274 0.86090 0.86025
0.595  0.96116 0.95784 0.95265 0.94613 0.93837 0.92974 0.92091 0.91170 0.90287 0.89425 0.88629 0.87899 0.87267 0.86733 0.86307 0.86001 0.85815 0.85751
0.600  0.96024 0.95687 0.95161 0.94483 0.93694 0.92831 0.91915 0.90994 0.90082 0.89204 0.88395 0.87661 0.87009 0.86468 0.86038 0.85722 0.85533 0.85465
0.605  0.95930 0.95588 0.95054 0.94365 0.93562 0.92668 0.91753 0.90800 0.89884 0.88992 0.88157 0.87411 0.86755 0.86197 0.85760 0.85443 0.85249 0.85182
0.610  0.95829 0.95485 0.94931 0.94229 0.93412 0.92520 0.91572 0.90618 0.89673 0.88764 0.87927 0.87156 0.86490 0.85929 0.85482 0.85156 0.84960 0.84889
0.615  0.95731 0.95375 0.94820 0.94107 0.93277 0.92351 0.91403 0.90417 0.89456 0.88546 0.87681 0.86908 0.86227 0.85650 0.85197 0.84868 0.84667 0.84597
0.620  0.95631 0.95269 0.94706 0.93965 0.93121 0.92198 0.91217 0.90230 0.89252 0.88310 0.87443 0.86646 0.85955 0.85374 0.84907 0.84573 0.84370 0.84301
0.625  0.95529 0.95162 0.94576 0.93838 0.92980 0.92023 0.91025 0.90023 0.89028 0.88084 0.87190 0.86389 0.85678 0.85087 0.84617 0.84273 0.84066 0.83993
0.630  0.95424 0.95041 0.94458 0.93708 0.92818 0.91864 0.90850 0.89827 0.88816 0.87843 0.86933 0.86119 0.85404 0.84795 0.84318 0.83972 0.83761 0.83688
0.635  0.95316 0.94928 0.94336 0.93559 0.92671 0.91683 0.90652 0.89615 0.88586 0.87596 0.86684 0.85845 0.85118 0.84507 0.84015 0.83663 0.83449 0.83378
0.640  0.95206 0.94814 0.94198 0.93424 0.92503 0.91517 0.90469 0.89396 0.88351 0.87360 0.86419 0.85577 0.84828 0.84206 0.83712 0.83352 0.83132 0.83056
0.645  0.95088 0.94696 0.94072 0.93268 0.92351 0.91330 0.90265 0.89192 0.88130 0.87106 0.86149 0.85293 0.84541 0.83901 0.83399 0.83034 0.82813 0.82736
0.650  0.94973 0.94564 0.93927 0.93127 0.92177 0.91139 0.90056 0.88968 0.87887 0.86847 0.85888 0.85005 0.84241 0.83598 0.83081 0.82711 0.82486 0.82404
0.655  0.94855 0.94441 0.93795 0.92965 0.92017 0.90964 0.89865 0.88738 0.87640 0.86599 0.85610 0.84725 0.83937 0.83284 0.82764 0.82384 0.82154 0.82074
0.660  0.94734 0.94315 0.93660 0.92818 0.91837 0.90766 0.89649 0.88524 0.87407 0.86332 0.85327 0.84428 0.83637 0.82964 0.82436 0.82052 0.81819 0.81739
0.665  0.94610 0.94173 0.93506 0.92649 0.91652 0.90584 0.89442 0.88286 0.87152 0.86060 0.85054 0.84126 0.83324 0.82647 0.82103 0.81714 0.81477 0.81398
0.670  0.94483 0.94041 0.93365 0.92496 0.91484 0.90379 0.89226 0.88044 0.86893 0.85796 0.84762 0.83829 0.83005 0.82317 0.81770 0.81370 0.81130 0.81045
0.675  0.94350 0.93906 0.93203 0.92319 0.91291 0.90169 0.88998 0.87818 0.86647 0.85519 0.84465 0.83521 0.82680 0.81983 0.81428 0.81024 0.80777 0.80693
0.680  0.94213 0.93754 0.93055 0.92159 0.91116 0.89977 0.88765 0.87568 0.86380 0.85234 0.84163 0.83204 0.82361 0.81642 0.81079 0.80669 0.80420 0.80335
0.685  0.94076 0.93612 0.92886 0.91976 0.90916 0.89759 0.88551 0.87313 0.86107 0.84944 0.83871 0.82882 0.82026 0.81303 0.80724 0.80308 0.80056 0.79971
0.690  0.93936 0.93466 0.92732 0.91787 0.90711 0.89536 0.88310 0.87054 0.85829 0.84648 0.83559 0.82555 0.81686 0.80953 0.80364 0.79942 0.79686 0.79594
0.695  0.93791 0.93303 0.92555 0.91616 0.90525 0.89332 0.88065 0.86811 0.85555 0.84365 0.83242 0.82235 0.81340 0.80596 0.80004 0.79569 0.79310 0.79218
0.700  0.93643 0.93149 0.92392 0.91420 0.90312 0.89101 0.87836 0.86542 0.85278 0.84060 0.82919 0.81898 0.80988 0.80233 0.79632 0.79193 0.78927 0.78836
0.705  0.93484 0.92991 0.92206 0.91240 0.90094 0.88865 0.87583 0.86268 0.84985 0.83748 0.82590 0.81554 0.80639 0.79864 0.79254 0.78810 0.78539 0.78447
0.710  0.93328 0.92816 0.92036 0.91035 0.89895 0.88624 0.87323 0.85989 0.84687 0.83431 0.82270 0.81204 0.80278 0.79488 0.78869 0.78418 0.78144 0.78051
0.715  0.93167 0.92650 0.91841 0.90824 0.89667 0.88402 0.87058 0.85704 0.84383 0.83109 0.81933 0.80848 0.79908 0.79106 0.78477 0.78020 0.77742 0.77648
0.720  0.93002 0.92478 0.91661 0.90632 0.89435 0.88152 0.86787 0.85437 0.84073 0.82780 0.81587 0.80486 0.79532 0.78717 0.78079 0.77615 0.77333 0.77238
0.725  0.92831 0.92289 0.91457 0.90412 0.89218 0.87895 0.86534 0.85142 0.83758 0.82446 0.81235 0.80117 0.79149 0.78331 0.77674 0.77203 0.76917 0.76815
0.730  0.92650 0.92109 0.91267 0.90206 0.88979 0.87633 0.86255 0.84840 0.83436 0.82124 0.80876 0.79742 0.78759 0.77929 0.77262 0.76784 0.76493 0.76390
0.735  0.92470 0.91908 0.91053 0.89979 0.88730 0.87365 0.85968 0.84533 0.83131 0.81778 0.80511 0.79360 0.78362 0.77520 0.76843 0.76358 0.76062 0.75958
0.740  0.92284 0.91718 0.90852 0.89742 0.88475 0.87118 0.85674 0.84219 0.82797 0.81425 0.80139 0.78971 0.77958 0.77103 0.76416 0.75923 0.75624 0.75518
0.745  0.92093 0.91506 0.90626 0.89499 0.88214 0.86839 0.85374 0.83899 0.82457 0.81065 0.79760 0.78575 0.77547 0.76678 0.75981 0.75481 0.75177 0.75069
0.750  0.91889 0.91304 0.90394 0.89275 0.87974 0.86553 0.85068 0.83572 0.82109 0.80697 0.79374 0.78171 0.77128 0.76238 0.75539 0.75031 0.74722 0.74612
0.755  0.91686 0.91095 0.90176 0.89019 0.87701 0.86260 0.84755 0.83238 0.81755 0.80322 0.78980 0.77760 0.76701 0.75798 0.75088 0.74572 0.74258 0.74146
0.760  0.91476 0.90865 0.89931 0.88757 0.87421 0.85961 0.84435 0.82897 0.81392 0.79919 0.78579 0.77340 0.76266 0.75349 0.74629 0.74105 0.73786 0.73678
0.765  0.91260 0.90643 0.89698 0.88488 0.87134 0.85654 0.84108 0.82549 0.81000 0.79530 0.78169 0.76913 0.75810 0.74892 0.74161 0.73627 0.73303 0.73194
0.770  0.91028 0.90398 0.89441 0.88237 0.86839 0.85340 0.83773 0.82193 0.80623 0.79131 0.77732 0.76477 0.75357 0.74426 0.73684 0.73139 0.72812 0.72701
0.775  0.90798 0.90162 0.89173 0.87954 0.86537 0.85018 0.83430 0.81829 0.80237 0.78725 0.77306 0.76032 0.74896 0.73951 0.73190 0.72644 0.72312 0.72197
0.780  0.90559 0.89902 0.88898 0.87662 0.86226 0.84688 0.83080 0.81457 0.79843 0.78310 0.76871 0.75562 0.74426 0.73455 0.72694 0.72139 0.71801 0.71683
0.785  0.90312 0.89650 0.88637 0.87362 0.85908 0.84349 0.82720 0.81068 0.79441 0.77886 0.76426 0.75099 0.73945 0.72961 0.72187 0.71624 0.71278 0.71165
0.790  0.90048 0.89373 0.88344 0.87053 0.85580 0.84002 0.82352 0.80658 0.79028 0.77429 0.75952 0.74625 0.73441 0.72456 0.71662 0.71093 0.70747 0.70629
0.795  0.89783 0.89085 0.88042 0.86734 0.85243 0.83645 0.81944 0.80258 0.78581 0.76985 0.75488 0.74124 0.72941 0.71929 0.71134 0.70556 0.70204 0.70081
0.800  0.89509 0.88806 0.87731 0.86406 0.84897 0.83279 0.81556 0.79849 0.78149 0.76532 0.75013 0.73630 0.72426 0.71402 0.70595 0.70002 0.69647 0.69522
0.805  0.89215 0.88499 0.87433 0.86067 0.84540 0.82871 0.81159 0.79427 0.77707 0.76044 0.74506 0.73125 0.71892 0.70864 0.70036 0.69442 0.69081 0.68956
0.810  0.88919 0.88199 0.87100 0.85718 0.84172 0.82483 0.80750 0.78969 0.77227 0.75568 0.74010 0.72590 0.71357 0.70302 0.69473 0.68867 0.68499 0.68371
0.815  0.88612 0.87869 0.86756 0.85357 0.83794 0.82085 0.80299 0.78527 0.76762 0.75056 0.73479 0.72062 0.70795 0.69740 0.68888 0.68278 0.67907 0.67779
0.820  0.88283 0.87526 0.86399 0.84984 0.83403 0.81674 0.79867 0.78043 0.76257 0.74557 0.72958 0.71501 0.70230 0.69151 0.68299 0.67672 0.67297 0.67165
0.825  0.87950 0.87190 0.86029 0.84599 0.82998 0.81219 0.79422 0.77576 0.75768 0.74019 0.72402 0.70940 0.69646 0.68549 0.67687 0.67060 0.66677 0.66544
0.830  0.87603 0.86821 0.85646 0.84199 0.82550 0.80782 0.78933 0.77065 0.75236 0.73494 0.71854 0.70359 0.69042 0.67945 0.67060 0.66425 0.66039 0.65907
0.835  0.87232 0.86436 0.85248 0.83786 0.82119 0.80332 0.78461 0.76571 0.74719 0.72928 0.71269 0.69756 0.68424 0.67314 0.66427 0.65775 0.65384 0.65247
0.840  0.86855 0.86056 0.84834 0.83357 0.81673 0.79833 0.77941 0.76031 0.74158 0.72346 0.70668 0.69138 0.67806 0.66666 0.65769 0.65108 0.64713 0.64576
0.845  0.86451 0.85639 0.84404 0.82912 0.81177 0.79351 0.77439 0.75506 0.73581 0.71776 0.70051 0.68518 0.67155 0.66001 0.65093 0.64431 0.64024 0.63888
0.850  0.86037 0.85203 0.83955 0.82417 0.80698 0.78818 0.76886 0.74933 0.73016 0.71161 0.69441 0.67871 0.66487 0.65318 0.64399 0.63729 0.63317 0.63180
0.855  0.85604 0.84748 0.83488 0.81936 0.80166 0.78301 0.76315 0.74341 0.72404 0.70528 0.68789 0.67201 0.65800 0.64617 0.63687 0.63008 0.62591 0.62452
0.860  0.85140 0.84292 0.82999 0.81434 0.79648 0.77730 0.75758 0.73730 0.71773 0.69877 0.68117 0.66510 0.65093 0.63896 0.62954 0.62260 0.61844 0.61702
0.865  0.84663 0.83793 0.82489 0.80907 0.79074 0.77138 0.75146 0.73098 0.71121 0.69204 0.67401 0.65779 0.64366 0.63154 0.62199 0.61496 0.61075 0.60930
0.870  0.84150 0.83270 0.81954 0.80330 0.78512 0.76557 0.74512 0.72444 0.70447 0.68510 0.66687 0.65046 0.63598 0.62390 0.61412 0.60710 0.60283 0.60134
0.875  0.83621 0.82719 0.81393 0.79757 0.77889 0.75918 0.73854 0.71766 0.69749 0.67791 0.65950 0.64290 0.62825 0.61587 0.60612 0.59900 0.59462 0.59312
0.880  0.83051 0.82140 0.80793 0.79124 0.77240 0.75252 0.73169 0.71062 0.68995 0.67021 0.65187 0.63487 0.62027 0.60774 0.59774 0.59057 0.58619 0.58469
0.885  0.82460 0.81528 0.80155 0.78491 0.76595 0.74556 0.72457 0.70331 0.68244 0.66251 0.64372 0.62679 0.61183 0.59918 0.58921 0.58185 0.57744 0.57591
0.890  0.81822 0.80881 0.79500 0.77796 0.75884 0.73829 0.71705 0.69567 0.67460 0.65422 0.63553 0.61820 0.60310 0.59048 0.58026 0.57291 0.56842 0.56688
0.895  0.81155 0.80196 0.78780 0.77062 0.75137 0.73068 0.70900 0.68741 0.66619 0.64591 0.62678 0.60946 0.59423 0.58131 0.57100 0.56358 0.55905 0.55751
0.900  0.80434 0.79468 0.78046 0.76288 0.74351 0.72232 0.70085 0.67876 0.65739 0.63696 0.61767 0.60026 0.58485 0.57180 0.56138 0.55389 0.54931 0.54770
0.905  0.79676 0.78693 0.77238 0.75499 0.73521 0.71390 0.69194 0.67006 0.64820 0.62762 0.60819 0.59062 0.57490 0.56192 0.55140 0.54382 0.53919 0.53756
0.910  0.78853 0.77865 0.76406 0.74633 0.72608 0.70466 0.68258 0.66057 0.63858 0.61787 0.59829 0.58037 0.56473 0.55147 0.54101 0.53328 0.52864 0.52706
0.915  0.77969 0.76977 0.75489 0.73708 0.71677 0.69526 0.67308 0.65060 0.62849 0.60764 0.58767 0.56989 0.55412 0.54074 0.53005 0.52235 0.51765 0.51602
0.920  0.77028 0.76021 0.74507 0.72690 0.70649 0.68491 0.66265 0.64008 0.61788 0.59662 0.57682 0.55867 0.54281 0.52935 0.51871 0.51085 0.50611 0.50445
0.925  0.75998 0.74971 0.73480 0.71632 0.69589 0.67391 0.65158 0.62860 0.60633 0.58500 0.56513 0.54690 0.53096 0.51743 0.50672 0.49880 0.49404 0.49238
0.930  0.74879 0.73854 0.72340 0.70493 0.68416 0.66215 0.63945 0.61678 0.59445 0.57304 0.55281 0.53451 0.51850 0.50489 0.49400 0.48614 0.48134 0.47966
0.935  0.73668 0.72615 0.71103 0.69228 0.67152 0.64954 0.62684 0.60382 0.58148 0.55975 0.53977 0.52142 0.50534 0.49166 0.48071 0.47272 0.46791 0.46623
0.940  0.72326 0.71280 0.69752 0.67887 0.65785 0.63556 0.61292 0.58994 0.56730 0.54590 0.52564 0.50729 0.49120 0.47751 0.46653 0.45860 0.45370 0.45205
0.945  0.70844 0.69787 0.68242 0.66386 0.64296 0.62079 0.59789 0.57499 0.55243 0.53077 0.51056 0.49223 0.47616 0.46245 0.45146 0.44343 0.43860 0.43694
0.950  0.69193 0.68151 0.66601 0.64733 0.62627 0.60427 0.58118 0.55845 0.53603 0.51449 0.49437 0.47611 0.45986 0.44621 0.43524 0.42731 0.42245 0.42076
0.955  0.67340 0.66296 0.64767 0.62896 0.60784 0.58574 0.56325 0.54040 0.51787 0.49654 0.47659 0.45847 0.44232 0.42874 0.41782 0.40991 0.40502 0.40333
0.960  0.65237 0.64198 0.62674 0.60806 0.58727 0.56552 0.54269 0.52019 0.49829 0.47694 0.45723 0.43907 0.42330 0.40967 0.39885 0.39102 0.38621 0.38456
0.965  0.62828 0.61794 0.60286 0.58433 0.56402 0.54208 0.52007 0.49769 0.47592 0.45498 0.43564 0.41778 0.40207 0.38882 0.37813 0.37030 0.36559 0.36392
0.970  0.60006 0.58997 0.57519 0.55699 0.53700 0.51572 0.49370 0.47197 0.45080 0.43042 0.41131 0.39390 0.37856 0.36559 0.35512 0.34742 0.34278 0.34113
0.975  0.56646 0.55677 0.54246 0.52483 0.50511 0.48439 0.46326 0.44239 0.42176 0.40215 0.38350 0.36671 0.35190 0.33934 0.32918 0.32171 0.31716 0.31558
0.980  0.52547 0.51630 0.50253 0.48571 0.46689 0.44710 0.42718 0.40691 0.38743 0.36865 0.35123 0.33510 0.32102 0.30892 0.29926 0.29220 0.28784 0.28633
0.985  0.47350 0.46495 0.45224 0.43648 0.41925 0.40069 0.38219 0.36337 0.34526 0.32802 0.31180 0.29714 0.28397 0.27278 0.26381 0.25718 0.25317 0.25175
0.990  0.40367 0.39625 0.38495 0.37119 0.35594 0.33964 0.32318 0.30688 0.29096 0.27580 0.26169 0.24875 0.23725 0.22744 0.21955 0.21367 0.21008 0.20885
0.995  0.29881 0.29321 0.28469 0.27404 0.26233 0.24980 0.23728 0.22473 0.21261 0.20121 0.19044 0.18053 0.17182 0.16435 0.15834 0.15382 0.15103 0.15006
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e040.dat <==
# alpha = -0.35 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99993 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991
0.020  0.99996 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984
0.025  0.99994 0.99993 0.99992 0.99991 0.99990 0.99988 0.99987 0.99985 0.99983 0.99982 0.99980 0.99979 0.99978 0.99977 0.99976 0.99976 0.99975 0.99975
0.030  0.99991 0.99990 0.99989 0.99987 0.99985 0.99983 0.99981 0.99978 0.99976 0.99974 0.99972 0.99970 0.99968 0.99967 0.99966 0.99965 0.99965 0.99964
0.035  0.99987 0.99986 0.99985 0.99982 0.99980 0.99977 0.99974 0.99971 0.99968 0.99965 0.99962 0.99959 0.99957 0.99955 0.99954 0.99952 0.99952 0.99951
0.040  0.99983 0.99982 0.99980 0.99977 0.99974 0.99970 0.99966 0.99962 0.99958 0.99954 0.99950 0.99947 0.99944 0.99941 0.99939 0.99938 0.99937 0.99936
0.045  0.99979 0.99977 0.99975 0.99971 0.99967 0.99962 0.99957 0.99952 0.99946 0.99941 0.99937 0.99933 0.99929 0.99926 0.99923 0.99921 0.99920 0.99919
0.050  0.99974 0.99972 0.99969 0.99964 0.99959 0.99953 0.99947 0.99940 0.99934 0.99928 0.99922 0.99917 0.99912 0.99908 0.99905 0.99903 0.99902 0.99900
0.055  0.99969 0.99966 0.99962 0.99957 0.99950 0.99943 0.99936 0.99928 0.99920 0.99912 0.99905 0.99899 0.99894 0.99889 0.99885 0.99883 0.99881 0.99879
0.060  0.99963 0.99960 0.99955 0.99948 0.99941 0.99932 0.99923 0.99914 0.99905 0.99896 0.99887 0.99880 0.99873 0.99868 0.99863 0.99860 0.99858 0.99857
0.065  0.99956 0.99953 0.99947 0.99939 0.99931 0.99921 0.99910 0.99899 0.99888 0.99878 0.99868 0.99859 0.99851 0.99845 0.99840 0.99836 0.99834 0.99832
0.070  0.99949 0.99945 0.99938 0.99930 0.99919 0.99908 0.99895 0.99883 0.99870 0.99858 0.99847 0.99837 0.99827 0.99820 0.99814 0.99810 0.99807 0.99805
0.075  0.99942 0.99937 0.99929 0.99919 0.99908 0.99894 0.99880 0.99865 0.99851 0.99837 0.99824 0.99812 0.99802 0.99793 0.99786 0.99781 0.99778 0.99776
0.080  0.99933 0.99928 0.99920 0.99908 0.99895 0.99879 0.99863 0.99847 0.99830 0.99815 0.99800 0.99786 0.99775 0.99765 0.99757 0.99751 0.99748 0.99745
0.085  0.99925 0.99919 0.99909 0.99896 0.99881 0.99864 0.99846 0.99827 0.99808 0.99791 0.99774 0.99759 0.99745 0.99734 0.99726 0.99719 0.99715 0.99712
0.090  0.99916 0.99909 0.99898 0.99884 0.99867 0.99847 0.99827 0.99806 0.99785 0.99765 0.99746 0.99730 0.99714 0.99702 0.99692 0.99685 0.99680 0.99677
0.095  0.99906 0.99898 0.99886 0.99870 0.99851 0.99830 0.99807 0.99784 0.99761 0.99738 0.99717 0.99699 0.99682 0.99668 0.99657 0.99649 0.99644 0.99640
0.100  0.99896 0.99887 0.99874 0.99856 0.99835 0.99811 0.99786 0.99760 0.99735 0.99710 0.99686 0.99666 0.99647 0.99632 0.99620 0.99611 0.99605 0.99601
0.105  0.99885 0.99876 0.99861 0.99841 0.99818 0.99792 0.99764 0.99735 0.99707 0.99680 0.99654 0.99631 0.99611 0.99594 0.99581 0.99571 0.99565 0.99559
0.110  0.99874 0.99864 0.99847 0.99826 0.99800 0.99771 0.99741 0.99710 0.99679 0.99649 0.99620 0.99595 0.99573 0.99554 0.99540 0.99529 0.99522 0.99516
0.115  0.99862 0.99851 0.99833 0.99809 0.99782 0.99750 0.99717 0.99682 0.99649 0.99616 0.99585 0.99558 0.99533 0.99513 0.99497 0.99485 0.99478 0.99471
0.120  0.99849 0.99837 0.99818 0.99792 0.99762 0.99728 0.99692 0.99654 0.99617 0.99581 0.99548 0.99518 0.99491 0.99469 0.99452 0.99439 0.99431 0.99429
0.125  0.99836 0.99823 0.99803 0.99774 0.99742 0.99704 0.99665 0.99624 0.99584 0.99546 0.99509 0.99477 0.99448 0.99424 0.99405 0.99391 0.99382 0.99380
0.130  0.99823 0.99809 0.99786 0.99756 0.99721 0.99680 0.99638 0.99593 0.99550 0.99508 0.99469 0.99434 0.99403 0.99377 0.99356 0.99341 0.99332 0.99329
0.135  0.99809 0.99794 0.99769 0.99736 0.99698 0.99654 0.99609 0.99561 0.99515 0.99469 0.99427 0.99389 0.99356 0.99327 0.99305 0.99289 0.99279 0.99275
0.140  0.99794 0.99778 0.99752 0.99716 0.99675 0.99628 0.99579 0.99528 0.99478 0.99429 0.99384 0.99343 0.99307 0.99276 0.99252 0.99235 0.99224 0.99220
0.145  0.99779 0.99761 0.99733 0.99696 0.99652 0.99601 0.99548 0.99493 0.99440 0.99387 0.99339 0.99295 0.99256 0.99223 0.99198 0.99179 0.99167 0.99163
0.150  0.99763 0.99744 0.99715 0.99674 0.99627 0.99573 0.99516 0.99457 0.99400 0.99344 0.99292 0.99245 0.99203 0.99168 0.99141 0.99121 0.99109 0.99103
0.155  0.99747 0.99727 0.99695 0.99652 0.99601 0.99543 0.99483 0.99420 0.99359 0.99299 0.99244 0.99193 0.99149 0.99112 0.99082 0.99061 0.99048 0.99042
0.160  0.99730 0.99708 0.99675 0.99629 0.99574 0.99513 0.99448 0.99382 0.99316 0.99252 0.99194 0.99139 0.99093 0.99053 0.99022 0.98999 0.98985 0.98978
0.165  0.99713 0.99689 0.99653 0.99605 0.99547 0.99482 0.99413 0.99342 0.99272 0.99205 0.99142 0.99084 0.99035 0.98992 0.98959 0.98935 0.98920 0.98912
0.170  0.99695 0.99670 0.99632 0.99580 0.99518 0.99450 0.99376 0.99301 0.99227 0.99155 0.99088 0.99028 0.98975 0.98929 0.98894 0.98868 0.98853 0.98844
0.175  0.99676 0.99650 0.99609 0.99554 0.99489 0.99416 0.99339 0.99259 0.99180 0.99104 0.99033 0.98969 0.98913 0.98865 0.98828 0.98800 0.98784 0.98774
0.180  0.99657 0.99629 0.99586 0.99528 0.99459 0.99382 0.99300 0.99215 0.99132 0.99052 0.98976 0.98908 0.98849 0.98799 0.98759 0.98730 0.98712 0.98707
0.185  0.99637 0.99608 0.99562 0.99501 0.99428 0.99346 0.99260 0.99170 0.99083 0.98997 0.98918 0.98847 0.98783 0.98731 0.98688 0.98658 0.98639 0.98633
0.190  0.99617 0.99586 0.99537 0.99473 0.99396 0.99309 0.99219 0.99124 0.99032 0.98942 0.98858 0.98783 0.98716 0.98660 0.98616 0.98583 0.98564 0.98557
0.195  0.99596 0.99563 0.99512 0.99444 0.99364 0.99272 0.99177 0.99076 0.98979 0.98885 0.98797 0.98717 0.98646 0.98588 0.98541 0.98507 0.98486 0.98479
0.200  0.99574 0.99540 0.99486 0.99414 0.99330 0.99234 0.99133 0.99028 0.98926 0.98826 0.98733 0.98649 0.98575 0.98514 0.98464 0.98428 0.98407 0.98398
0.205  0.99552 0.99516 0.99460 0.99384 0.99295 0.99194 0.99088 0.98978 0.98870 0.98766 0.98668 0.98580 0.98502 0.98437 0.98385 0.98348 0.98325 0.98315
0.210  0.99529 0.99492 0.99432 0.99353 0.99259 0.99154 0.99041 0.98927 0.98813 0.98704 0.98601 0.98509 0.98427 0.98359 0.98305 0.98265 0.98241 0.98230
0.215  0.99506 0.99466 0.99404 0.99321 0.99222 0.99112 0.98994 0.98875 0.98754 0.98640 0.98533 0.98436 0.98350 0.98278 0.98222 0.98180 0.98155 0.98143
0.220  0.99482 0.99441 0.99375 0.99288 0.99184 0.99069 0.98946 0.98821 0.98695 0.98575 0.98462 0.98361 0.98272 0.98196 0.98137 0.98093 0.98067 0.98054
0.225  0.99457 0.99414 0.99346 0.99255 0.99146 0.99025 0.98897 0.98765 0.98634 0.98509 0.98390 0.98284 0.98191 0.98112 0.98050 0.98004 0.97977 0.97968
0.230  0.99432 0.99387 0.99315 0.99220 0.99107 0.98979 0.98846 0.98707 0.98571 0.98440 0.98317 0.98206 0.98108 0.98026 0.97961 0.97913 0.97885 0.97875
0.235  0.99406 0.99359 0.99284 0.99185 0.99067 0.98933 0.98794 0.98649 0.98507 0.98369 0.98242 0.98125 0.98023 0.97937 0.97869 0.97820 0.97790 0.97779
0.240  0.99379 0.99330 0.99252 0.99149 0.99025 0.98886 0.98741 0.98590 0.98442 0.98298 0.98165 0.98042 0.97936 0.97847 0.97776 0.97724 0.97693 0.97681
0.245  0.99352 0.99301 0.99219 0.99111 0.98983 0.98838 0.98685 0.98530 0.98373 0.98225 0.98086 0.97958 0.97848 0.97755 0.97680 0.97627 0.97594 0.97581
0.250  0.99324 0.99270 0.99185 0.99072 0.98940 0.98789 0.98629 0.98468 0.98305 0.98150 0.98005 0.97873 0.97757 0.97660 0.97583 0.97527 0.97493 0.97478
0.255  0.99295 0.99239 0.99151 0.99033 0.98895 0.98740 0.98573 0.98404 0.98235 0.98074 0.97922 0.97785 0.97665 0.97563 0.97483 0.97425 0.97389 0.97374
0.260  0.99266 0.99207 0.99116 0.98994 0.98848 0.98688 0.98515 0.98337 0.98163 0.97995 0.97838 0.97696 0.97570 0.97465 0.97382 0.97321 0.97284 0.97272
0.265  0.99236 0.99175 0.99080 0.98953 0.98802 0.98634 0.98456 0.98271 0.98090 0.97914 0.97752 0.97604 0.97473 0.97364 0.97278 0.97214 0.97176 0.97163
0.270  0.99205 0.99142 0.99043 0.98912 0.98755 0.98580 0.98395 0.98203 0.98016 0.97833 0.97664 0.97510 0.97374 0.97261 0.97171 0.97105 0.97066 0.97052
0.275  0.99173 0.99109 0.99006 0.98869 0.98707 0.98525 0.98333 0.98135 0.97939 0.97750 0.97574 0.97414 0.97274 0.97156 0.97063 0.96995 0.96954 0.96938
0.280  0.99141 0.99074 0.98968 0.98826 0.98658 0.98469 0.98267 0.98064 0.97860 0.97665 0.97483 0.97317 0.97172 0.97049 0.96952 0.96882 0.96839 0.96822
0.285  0.99108 0.99039 0.98929 0.98782 0.98607 0.98412 0.98203 0.97992 0.97781 0.97579 0.97388 0.97218 0.97067 0.96940 0.96840 0.96767 0.96722 0.96703
0.290  0.99075 0.99003 0.98889 0.98736 0.98555 0.98354 0.98138 0.97916 0.97700 0.97490 0.97293 0.97116 0.96959 0.96829 0.96725 0.96649 0.96603 0.96588
0.295  0.99040 0.98966 0.98848 0.98688 0.98501 0.98294 0.98071 0.97841 0.97617 0.97399 0.97197 0.97013 0.96851 0.96715 0.96607 0.96529 0.96482 0.96465
0.300  0.99005 0.98929 0.98804 0.98641 0.98448 0.98230 0.98002 0.97765 0.97533 0.97307 0.97098 0.96906 0.96740 0.96600 0.96488 0.96407 0.96358 0.96340
0.305  0.98970 0.98890 0.98762 0.98594 0.98393 0.98169 0.97930 0.97688 0.97445 0.97214 0.96997 0.96799 0.96627 0.96482 0.96366 0.96282 0.96232 0.96212
0.310  0.98933 0.98851 0.98718 0.98545 0.98338 0.98106 0.97858 0.97608 0.97358 0.97119 0.96893 0.96690 0.96512 0.96361 0.96242 0.96156 0.96103 0.96082
0.315  0.98896 0.98811 0.98674 0.98495 0.98281 0.98042 0.97786 0.97527 0.97269 0.97022 0.96789 0.96579 0.96394 0.96239 0.96116 0.96027 0.95972 0.95955
0.320  0.98858 0.98770 0.98629 0.98444 0.98223 0.97976 0.97712 0.97442 0.97178 0.96920 0.96682 0.96466 0.96274 0.96115 0.95988 0.95895 0.95840 0.95820
0.325  0.98819 0.98727 0.98583 0.98391 0.98161 0.97905 0.97637 0.97359 0.97086 0.96820 0.96574 0.96349 0.96153 0.95988 0.95856 0.95761 0.95704 0.95683
0.330  0.98780 0.98685 0.98536 0.98336 0.98101 0.97838 0.97559 0.97274 0.96989 0.96718 0.96464 0.96232 0.96030 0.95859 0.95723 0.95625 0.95566 0.95543
0.335  0.98739 0.98642 0.98488 0.98282 0.98040 0.97769 0.97480 0.97187 0.96893 0.96614 0.96350 0.96113 0.95904 0.95727 0.95588 0.95487 0.95426 0.95401
0.340  0.98698 0.98597 0.98437 0.98227 0.97978 0.97698 0.97400 0.97094 0.96796 0.96507 0.96236 0.95991 0.95774 0.95594 0.95451 0.95346 0.95282 0.95262
0.345  0.98656 0.98552 0.98387 0.98172 0.97914 0.97626 0.97320 0.97005 0.96697 0.96397 0.96120 0.95867 0.95644 0.95458 0.95310 0.95202 0.95138 0.95115
0.350  0.98613 0.98507 0.98336 0.98115 0.97845 0.97549 0.97238 0.96913 0.96594 0.96287 0.96001 0.95740 0.95512 0.95320 0.95167 0.95057 0.94990 0.94965
0.355  0.98569 0.98460 0.98285 0.98056 0.97779 0.97474 0.97149 0.96820 0.96490 0.96176 0.95878 0.95612 0.95377 0.95179 0.95022 0.94908 0.94840 0.94813
0.360  0.98525 0.98412 0.98232 0.97993 0.97713 0.97399 0.97064 0.96725 0.96386 0.96062 0.95756 0.95482 0.95240 0.95036 0.94875 0.94758 0.94687 0.94658
0.365  0.98479 0.98363 0.98179 0.97933 0.97644 0.97322 0.96978 0.96625 0.96280 0.95943 0.95632 0.95350 0.95100 0.94891 0.94725 0.94604 0.94531 0.94506
0.370  0.98433 0.98313 0.98124 0.97872 0.97575 0.97243 0.96890 0.96528 0.96172 0.95827 0.95507 0.95213 0.94959 0.94744 0.94572 0.94449 0.94374 0.94347
0.375  0.98385 0.98261 0.98065 0.97810 0.97499 0.97158 0.96798 0.96428 0.96059 0.95708 0.95375 0.95077 0.94815 0.94592 0.94418 0.94290 0.94213 0.94184
0.380  0.98337 0.98209 0.98008 0.97746 0.97427 0.97077 0.96704 0.96326 0.95948 0.95586 0.95245 0.94938 0.94668 0.94440 0.94260 0.94130 0.94050 0.94019
0.385  0.98287 0.98157 0.97950 0.97676 0.97354 0.96995 0.96612 0.96219 0.95834 0.95459 0.95113 0.94797 0.94518 0.94286 0.94101 0.93966 0.93884 0.93857
0.390  0.98236 0.98103 0.97891 0.97610 0.97280 0.96911 0.96518 0.96114 0.95717 0.95334 0.94978 0.94651 0.94368 0.94129 0.93938 0.93800 0.93717 0.93687
0.395  0.98185 0.98049 0.97831 0.97543 0.97204 0.96819 0.96419 0.96008 0.95598 0.95207 0.94838 0.94506 0.94215 0.93968 0.93773 0.93632 0.93546 0.93514
0.400  0.98133 0.97993 0.97770 0.97475 0.97121 0.96733 0.96319 0.95899 0.95479 0.95076 0.94699 0.94358 0.94057 0.93806 0.93606 0.93460 0.93372 0.93343
0.405  0.98080 0.97937 0.97707 0.97405 0.97043 0.96645 0.96220 0.95784 0.95358 0.94942 0.94558 0.94205 0.93899 0.93641 0.93436 0.93286 0.93196 0.93165
0.410  0.98026 0.97879 0.97640 0.97329 0.96964 0.96555 0.96120 0.95673 0.95230 0.94809 0.94414 0.94053 0.93739 0.93474 0.93262 0.93110 0.93017 0.92984
0.415  0.97971 0.97820 0.97576 0.97257 0.96882 0.96457 0.96011 0.95560 0.95106 0.94674 0.94265 0.93899 0.93576 0.93302 0.93087 0.92931 0.92836 0.92800
0.420  0.97915 0.97757 0.97510 0.97184 0.96793 0.96364 0.95907 0.95438 0.94979 0.94531 0.94118 0.93741 0.93408 0.93131 0.92909 0.92748 0.92651 0.92618
0.425  0.97858 0.97696 0.97444 0.97110 0.96710 0.96270 0.95802 0.95321 0.94849 0.94392 0.93968 0.93579 0.93240 0.92956 0.92727 0.92563 0.92464 0.92429
0.430  0.97799 0.97635 0.97376 0.97033 0.96625 0.96174 0.95694 0.95203 0.94715 0.94251 0.93811 0.93417 0.93070 0.92776 0.92544 0.92376 0.92274 0.92236
0.435  0.97740 0.97571 0.97301 0.96950 0.96538 0.96070 0.95579 0.95077 0.94582 0.94101 0.93657 0.93252 0.92894 0.92596 0.92358 0.92186 0.92081 0.92046
0.440  0.97680 0.97507 0.97231 0.96872 0.96442 0.95971 0.95468 0.94952 0.94448 0.93955 0.93500 0.93082 0.92719 0.92413 0.92168 0.91992 0.91885 0.91848
0.445  0.97618 0.97442 0.97159 0.96792 0.96353 0.95870 0.95356 0.94828 0.94305 0.93807 0.93336 0.92913 0.92541 0.92225 0.91977 0.91796 0.91687 0.91647
0.450  0.97555 0.97375 0.97086 0.96711 0.96262 0.95760 0.95234 0.94701 0.94167 0.93651 0.93174 0.92741 0.92357 0.92037 0.91783 0.91598 0.91485 0.91443
0.455  0.97491 0.97302 0.97012 0.96621 0.96168 0.95656 0.95118 0.94566 0.94026 0.93498 0.93010 0.92563 0.92174 0.91846 0.91583 0.91395 0.91281 0.91241
0.460  0.97425 0.97233 0.96932 0.96537 0.96067 0.95551 0.95000 0.94436 0.93876 0.93343 0.92839 0.92386 0.91988 0.91650 0.91384 0.91191 0.91073 0.91031
0.465  0.97357 0.97163 0.96853 0.96452 0.95971 0.95440 0.94872 0.94303 0.93731 0.93179 0.92670 0.92206 0.91796 0.91453 0.91181 0.90983 0.90862 0.90818
0.470  0.97289 0.97091 0.96775 0.96364 0.95874 0.95326 0.94751 0.94161 0.93583 0.93020 0.92499 0.92020 0.91604 0.91254 0.90973 0.90772 0.90649 0.90607
0.475  0.97220 0.97018 0.96695 0.96268 0.95767 0.95215 0.94628 0.94025 0.93427 0.92858 0.92319 0.91835 0.91410 0.91049 0.90764 0.90558 0.90432 0.90387
0.480  0.97150 0.96944 0.96614 0.96178 0.95666 0.95101 0.94494 0.93884 0.93275 0.92687 0.92143 0.91648 0.91209 0.90844 0.90553 0.90340 0.90213 0.90170
0.485  0.97078 0.96867 0.96524 0.96087 0.95564 0.94979 0.94366 0.93737 0.93116 0.92520 0.91963 0.91453 0.91010 0.90635 0.90336 0.90121 0.89990 0.89944
0.490  0.97005 0.96785 0.96440 0.95993 0.95450 0.94863 0.94237 0.93595 0.92957 0.92350 0.91776 0.91260 0.90806 0.90421 0.90118 0.89898 0.89764 0.89715
0.495  0.96931 0.96707 0.96355 0.95890 0.95345 0.94744 0.94096 0.93440 0.92798 0.92172 0.91592 0.91059 0.90597 0.90208 0.89897 0.89670 0.89535 0.89489
0.500  0.96855 0.96627 0.96268 0.95794 0.95238 0.94615 0.93963 0.93294 0.92629 0.91997 0.91399 0.90861 0.90388 0.89987 0.89671 0.89442 0.89302 0.89253
0.505  0.96778 0.96545 0.96176 0.95696 0.95125 0.94494 0.93827 0.93144 0.92466 0.91813 0.91209 0.90660 0.90172 0.89767 0.89444 0.89209 0.89066 0.89014
0.510  0.96699 0.96462 0.96081 0.95587 0.95007 0.94359 0.93680 0.92983 0.92300 0.91633 0.91017 0.90450 0.89958 0.89543 0.89211 0.88972 0.88827 0.88777
0.515  0.96619 0.96376 0.95989 0.95485 0.94895 0.94234 0.93541 0.92829 0.92123 0.91451 0.90815 0.90243 0.89740 0.89314 0.88978 0.88733 0.88585 0.88531
0.520  0.96536 0.96285 0.95896 0.95382 0.94769 0.94106 0.93388 0.92662 0.91953 0.91259 0.90617 0.90027 0.89515 0.89084 0.88740 0.88489 0.88339 0.88288
0.525  0.96451 0.96197 0.95798 0.95273 0.94652 0.93965 0.93244 0.92504 0.91770 0.91072 0.90409 0.89814 0.89291 0.88847 0.88498 0.88244 0.88089 0.88035
0.530  0.96366 0.96107 0.95695 0.95160 0.94534 0.93833 0.93098 0.92343 0.91594 0.90873 0.90206 0.89598 0.89060 0.88611 0.88254 0.87993 0.87836 0.87779
0.535  0.96279 0.96016 0.95596 0.95052 0.94401 0.93698 0.92938 0.92169 0.91406 0.90680 0.89994 0.89373 0.88830 0.88371 0.88004 0.87740 0.87580 0.87524
0.540  0.96191 0.95923 0.95496 0.94940 0.94279 0.93551 0.92787 0.92003 0.91225 0.90475 0.89782 0.89151 0.88591 0.88125 0.87754 0.87484 0.87319 0.87261
0.545  0.96100 0.95821 0.95384 0.94818 0.94154 0.93413 0.92622 0.91824 0.91041 0.90277 0.89569 0.88919 0.88355 0.87878 0.87497 0.87223 0.87056 0.86999
0.550  0.96009 0.95725 0.95280 0.94703 0.94015 0.93259 0.92467 0.91653 0.90844 0.90074 0.89346 0.88691 0.88109 0.87625 0.87240 0.86959 0.86789 0.86728
0.555  0.95915 0.95626 0.95174 0.94585 0.93887 0.93117 0.92296 0.91467 0.90655 0.89861 0.89127 0.88452 0.87866 0.87372 0.86975 0.86690 0.86517 0.86459
0.560  0.95819 0.95526 0.95065 0.94457 0.93752 0.92966 0.92136 0.91291 0.90453 0.89654 0.88897 0.88217 0.87613 0.87110 0.86711 0.86420 0.86243 0.86180
0.565  0.95721 0.95423 0.94945 0.94336 0.93609 0.92811 0.91972 0.91100 0.90258 0.89434 0.88672 0.87972 0.87363 0.86850 0.86439 0.86143 0.85964 0.85903
0.570  0.95618 0.95312 0.94833 0.94201 0.93474 0.92660 0.91794 0.90918 0.90049 0.89221 0.88435 0.87730 0.87103 0.86582 0.86166 0.85865 0.85681 0.85616
0.575  0.95517 0.95205 0.94718 0.94076 0.93322 0.92494 0.91626 0.90731 0.89848 0.88994 0.88204 0.87477 0.86846 0.86314 0.85887 0.85580 0.85394 0.85331
0.580  0.95414 0.95097 0.94591 0.93949 0.93182 0.92339 0.91442 0.90534 0.89632 0.88774 0.87960 0.87229 0.86579 0.86038 0.85607 0.85294 0.85104 0.85036
0.585  0.95308 0.94986 0.94472 0.93806 0.93025 0.92167 0.91268 0.90340 0.89426 0.88540 0.87721 0.86968 0.86314 0.85762 0.85320 0.85002 0.84809 0.84743
0.590  0.95200 0.94865 0.94351 0.93674 0.92880 0.92007 0.91078 0.90137 0.89203 0.88313 0.87471 0.86712 0.86039 0.85478 0.85032 0.84707 0.84509 0.84440
0.595  0.95090 0.94750 0.94216 0.93539 0.92731 0.91829 0.90898 0.89928 0.88990 0.88074 0.87224 0.86445 0.85767 0.85194 0.84736 0.84407 0.84207 0.84138
0.600  0.94978 0.94633 0.94091 0.93389 0.92567 0.91664 0.90702 0.89729 0.88762 0.87829 0.86967 0.86181 0.85484 0.84903 0.84440 0.84102 0.83899 0.83826
0.605  0.94863 0.94513 0.93963 0.93250 0.92414 0.91480 0.90516 0.89512 0.88540 0.87593 0.86704 0.85906 0.85204 0.84606 0.84136 0.83795 0.83587 0.83515
0.610  0.94741 0.94388 0.93820 0.93093 0.92243 0.91309 0.90313 0.89307 0.88306 0.87341 0.86448 0.85626 0.84913 0.84311 0.83831 0.83481 0.83270 0.83195
0.615  0.94622 0.94257 0.93686 0.92949 0.92084 0.91118 0.90121 0.89083 0.88066 0.87097 0.86178 0.85351 0.84623 0.84006 0.83519 0.83165 0.82950 0.82875
0.620  0.94499 0.94129 0.93550 0.92786 0.91907 0.90941 0.89912 0.88871 0.87836 0.86838 0.85914 0.85064 0.84325 0.83702 0.83202 0.82843 0.82624 0.82551
0.625  0.94375 0.93999 0.93399 0.92636 0.91743 0.90744 0.89698 0.88640 0.87589 0.86585 0.85635 0.84781 0.84021 0.83388 0.82884 0.82515 0.82293 0.82216
0.630  0.94247 0.93857 0.93257 0.92482 0.91559 0.90561 0.89498 0.88419 0.87351 0.86320 0.85352 0.84484 0.83720 0.83069 0.82558 0.82186 0.81960 0.81882
0.635  0.94117 0.93721 0.93112 0.92311 0.91388 0.90358 0.89276 0.88183 0.87096 0.86048 0.85077 0.84184 0.83407 0.82752 0.82226 0.81849 0.81620 0.81543
0.640  0.93983 0.93583 0.92952 0.92152 0.91198 0.90167 0.89069 0.87941 0.86837 0.85785 0.84786 0.83888 0.83089 0.82424 0.81895 0.81509 0.81274 0.81193
0.645  0.93842 0.93441 0.92802 0.91973 0.91021 0.89957 0.88840 0.87711 0.86589 0.85505 0.84490 0.83578 0.82775 0.82091 0.81554 0.81163 0.80925 0.80844
0.650  0.93703 0.93286 0.92634 0.91808 0.90823 0.89742 0.88608 0.87462 0.86321 0.85220 0.84201 0.83263 0.82448 0.81760 0.81208 0.80811 0.80570 0.80484
0.655  0.93560 0.93138 0.92477 0.91622 0.90638 0.89542 0.88390 0.87207 0.86049 0.84945 0.83897 0.82954 0.82116 0.81417 0.80861 0.80455 0.80209 0.80124
0.660  0.93414 0.92987 0.92316 0.91450 0.90434 0.89319 0.88149 0.86966 0.85788 0.84652 0.83587 0.82630 0.81787 0.81069 0.80505 0.80094 0.79845 0.79759
0.665  0.93265 0.92822 0.92139 0.91257 0.90225 0.89110 0.87917 0.86703 0.85507 0.84353 0.83284 0.82300 0.81445 0.80723 0.80143 0.79727 0.79473 0.79388
0.670  0.93112 0.92664 0.91971 0.91077 0.90030 0.88881 0.87674 0.86435 0.85221 0.84061 0.82965 0.81974 0.81097 0.80364 0.79780 0.79353 0.79096 0.79006
0.675  0.92954 0.92502 0.91785 0.90876 0.89813 0.88645 0.87421 0.86181 0.84947 0.83757 0.82641 0.81637 0.80744 0.80001 0.79408 0.78977 0.78714 0.78624
0.680  0.92790 0.92325 0.91611 0.90689 0.89610 0.88425 0.87162 0.85905 0.84653 0.83444 0.82311 0.81292 0.80395 0.79631 0.79030 0.78593 0.78327 0.78236
0.685  0.92627 0.92155 0.91416 0.90480 0.89384 0.88182 0.86920 0.85623 0.84353 0.83126 0.81989 0.80942 0.80032 0.79262 0.78646 0.78202 0.77933 0.77842
0.690  0.92459 0.91982 0.91234 0.90265 0.89153 0.87933 0.86652 0.85336 0.84048 0.82802 0.81649 0.80586 0.79662 0.78882 0.78256 0.77806 0.77532 0.77435
0.695  0.92287 0.91792 0.91030 0.90066 0.88938 0.87699 0.86380 0.85064 0.83745 0.82489 0.81303 0.80236 0.79287 0.78496 0.77865 0.77403 0.77126 0.77029
0.700  0.92110 0.91610 0.90839 0.89843 0.88699 0.87442 0.86122 0.84768 0.83439 0.82156 0.80952 0.79869 0.78905 0.78102 0.77463 0.76996 0.76712 0.76616
0.705  0.91923 0.91424 0.90626 0.89634 0.88453 0.87178 0.85841 0.84466 0.83118 0.81816 0.80594 0.79496 0.78526 0.77703 0.77054 0.76582 0.76294 0.76196
0.710  0.91737 0.91220 0.90426 0.89401 0.88225 0.86909 0.85553 0.84158 0.82791 0.81470 0.80243 0.79116 0.78134 0.77297 0.76639 0.76160 0.75868 0.75769
0.715  0.91547 0.91024 0.90203 0.89163 0.87969 0.86657 0.85259 0.83845 0.82458 0.81118 0.79876 0.78731 0.77735 0.76885 0.76217 0.75731 0.75436 0.75335
0.720  0.91352 0.90822 0.89993 0.88940 0.87708 0.86378 0.84960 0.83546 0.82119 0.80760 0.79500 0.78338 0.77328 0.76466 0.75788 0.75295 0.74996 0.74895
0.725  0.91150 0.90604 0.89760 0.88691 0.87460 0.86092 0.84675 0.83222 0.81774 0.80396 0.79118 0.77939 0.76915 0.76048 0.75352 0.74852 0.74548 0.74441
0.730  0.90938 0.90392 0.89539 0.88454 0.87192 0.85801 0.84366 0.82891 0.81423 0.80042 0.78729 0.77534 0.76494 0.75615 0.74910 0.74402 0.74093 0.73985
0.735  0.90726 0.90162 0.89294 0.88196 0.86913 0.85504 0.84049 0.82553 0.81085 0.79666 0.78334 0.77121 0.76067 0.75175 0.74459 0.73944 0.73631 0.73521
0.740  0.90509 0.89939 0.89061 0.87929 0.86628 0.85223 0.83726 0.82209 0.80721 0.79282 0.77931 0.76701 0.75632 0.74728 0.74001 0.73479 0.73161 0.73050
0.745  0.90285 0.89695 0.88804 0.87655 0.86337 0.84913 0.83395 0.81858 0.80350 0.78891 0.77521 0.76274 0.75189 0.74271 0.73535 0.73006 0.72683 0.72570
0.750  0.90047 0.89460 0.88540 0.87398 0.86062 0.84596 0.83058 0.81500 0.79971 0.78492 0.77104 0.75839 0.74739 0.73800 0.73062 0.72524 0.72197 0.72082
0.755  0.89810 0.89216 0.88289 0.87111 0.85758 0.84272 0.82713 0.81135 0.79585 0.78085 0.76678 0.75396 0.74281 0.73329 0.72580 0.72034 0.71702 0.71585
0.760  0.89566 0.88953 0.88010 0.86816 0.85446 0.83940 0.82361 0.80762 0.79191 0.77653 0.76245 0.74946 0.73814 0.72849 0.72089 0.71536 0.71198 0.71085
0.765  0.89315 0.88696 0.87742 0.86514 0.85126 0.83601 0.82001 0.80381 0.78769 0.77231 0.75803 0.74487 0.73327 0.72360 0.71589 0.71026 0.70684 0.70569
0.770  0.89048 0.88418 0.87451 0.86227 0.84798 0.83254 0.81634 0.79993 0.78359 0.76801 0.75337 0.74018 0.72843 0.71863 0.71080 0.70507 0.70162 0.70044
0.775  0.88781 0.88145 0.87149 0.85910 0.84462 0.82898 0.81257 0.79596 0.77941 0.76362 0.74878 0.73541 0.72350 0.71356 0.70556 0.69980 0.69630 0.69510
0.780  0.88505 0.87849 0.86839 0.85583 0.84117 0.82534 0.80873 0.79190 0.77513 0.75914 0.74410 0.73040 0.71848 0.70830 0.70028 0.69444 0.69089 0.68965
0.785  0.88220 0.87559 0.86540 0.85248 0.83763 0.82161 0.80479 0.78768 0.77077 0.75456 0.73933 0.72545 0.71335 0.70303 0.69490 0.68897 0.68535 0.68415
0.790  0.87919 0.87245 0.86211 0.84903 0.83400 0.81779 0.80076 0.78325 0.76631 0.74969 0.73428 0.72039 0.70801 0.69767 0.68934 0.68336 0.67972 0.67848
0.795  0.87615 0.86920 0.85872 0.84548 0.83027 0.81387 0.79636 0.77891 0.76152 0.74491 0.72930 0.71507 0.70268 0.69209 0.68375 0.67768 0.67399 0.67270
0.800  0.87300 0.86601 0.85523 0.84182 0.82644 0.80984 0.79213 0.77446 0.75685 0.74004 0.72423 0.70980 0.69721 0.68651 0.67805 0.67184 0.66811 0.66680
0.805  0.86966 0.86255 0.85184 0.83806 0.82250 0.80542 0.78779 0.76989 0.75208 0.73484 0.71884 0.70442 0.69156 0.68081 0.67215 0.66593 0.66214 0.66084
0.810  0.86629 0.85913 0.84813 0.83418 0.81845 0.80118 0.78334 0.76498 0.74696 0.72974 0.71354 0.69876 0.68588 0.67489 0.66621 0.65987 0.65602 0.65469
0.815  0.86280 0.85543 0.84429 0.83018 0.81427 0.79681 0.77848 0.76020 0.74195 0.72430 0.70792 0.69315 0.67996 0.66894 0.66007 0.65368 0.64980 0.64846
0.820  0.85908 0.85159 0.84032 0.82606 0.80997 0.79232 0.77379 0.75501 0.73657 0.71895 0.70237 0.68723 0.67399 0.66276 0.65387 0.64733 0.64341 0.64204
0.825  0.85532 0.84779 0.83621 0.82179 0.80553 0.78740 0.76896 0.74997 0.73132 0.71325 0.69648 0.68130 0.66784 0.65644 0.64745 0.64090 0.63691 0.63553
0.830  0.85140 0.84367 0.83195 0.81739 0.80068 0.78264 0.76371 0.74452 0.72566 0.70764 0.69066 0.67517 0.66151 0.65009 0.64089 0.63427 0.63024 0.62887
0.835  0.84725 0.83939 0.82754 0.81283 0.79595 0.77773 0.75860 0.73920 0.72013 0.70165 0.68450 0.66883 0.65502 0.64348 0.63426 0.62748 0.62341 0.62199
0.840  0.84301 0.83512 0.82297 0.80811 0.79107 0.77236 0.75303 0.73344 0.71417 0.69550 0.67817 0.66234 0.64852 0.63671 0.62739 0.62054 0.61642 0.61501
0.845  0.83850 0.83049 0.81822 0.80322 0.78572 0.76713 0.74760 0.72780 0.70805 0.68944 0.67168 0.65582 0.64172 0.62977 0.62035 0.61348 0.60926 0.60784
0.850  0.83389 0.82568 0.81328 0.79787 0.78049 0.76141 0.74170 0.72170 0.70203 0.68296 0.66523 0.64903 0.63474 0.62266 0.61314 0.60619 0.60193 0.60050
0.855  0.82907 0.82065 0.80814 0.79260 0.77476 0.75582 0.73560 0.71542 0.69556 0.67630 0.65839 0.64202 0.62758 0.61537 0.60574 0.59871 0.59440 0.59296
0.860  0.82393 0.81559 0.80278 0.78711 0.76913 0.74970 0.72961 0.70894 0.68889 0.66945 0.65136 0.63482 0.62023 0.60788 0.59815 0.59098 0.58668 0.58522
0.865  0.81865 0.81011 0.79720 0.78138 0.76296 0.74337 0.72311 0.70224 0.68201 0.66239 0.64390 0.62723 0.61267 0.60020 0.59035 0.58310 0.57875 0.57725
0.870  0.81301 0.80438 0.79136 0.77516 0.75688 0.73712 0.71637 0.69533 0.67492 0.65511 0.63644 0.61961 0.60474 0.59229 0.58224 0.57500 0.57059 0.56906
0.875  0.80719 0.79837 0.78525 0.76894 0.75021 0.73030 0.70939 0.68817 0.66758 0.64758 0.62876 0.61176 0.59673 0.58403 0.57399 0.56667 0.56217 0.56063
0.880  0.80096 0.79205 0.77876 0.76215 0.74327 0.72321 0.70214 0.68075 0.65971 0.63957 0.62082 0.60346 0.58848 0.57565 0.56540 0.55803 0.55353 0.55200
0.885  0.79450 0.78541 0.77188 0.75531 0.73634 0.71583 0.69460 0.67305 0.65185 0.63154 0.61240 0.59510 0.57981 0.56687 0.55665 0.54912 0.54459 0.54302
0.890  0.78757 0.77840 0.76481 0.74788 0.72877 0.70812 0.68668 0.66503 0.64365 0.62296 0.60391 0.58626 0.57085 0.55795 0.54751 0.53999 0.53539 0.53381
0.895  0.78034 0.77100 0.75709 0.74006 0.72083 0.70006 0.67824 0.65641 0.63492 0.61432 0.59489 0.57727 0.56175 0.54859 0.53807 0.53049 0.52586 0.52429
0.900  0.77256 0.76317 0.74921 0.73182 0.71250 0.69129 0.66968 0.64741 0.62579 0.60508 0.58552 0.56783 0.55217 0.53890 0.52830 0.52066 0.51599 0.51435
0.905  0.76440 0.75486 0.74061 0.72340 0.70373 0.68243 0.66038 0.63833 0.61629 0.59546 0.57579 0.55798 0.54205 0.52885 0.51817 0.51047 0.50576 0.50411
0.910  0.75558 0.74601 0.73174 0.71424 0.69415 0.67276 0.65063 0.62849 0.60636 0.58543 0.56566 0.54755 0.53171 0.51829 0.50767 0.49983 0.49512 0.49352
0.915  0.74616 0.73656 0.72203 0.70448 0.68435 0.66291 0.64072 0.61817 0.59596 0.57495 0.55484 0.53688 0.52095 0.50744 0.49663 0.48883 0.48407 0.48243
0.920  0.73615 0.72642 0.71168 0.69381 0.67363 0.65215 0.62991 0.60732 0.58505 0.56370 0.54378 0.52552 0.50955 0.49598 0.48523 0.47730 0.47252 0.47085
0.925  0.72526 0.71536 0.70084 0.68272 0.66255 0.64073 0.61847 0.59555 0.57326 0.55189 0.53194 0.51364 0.49762 0.48401 0.47323 0.46526 0.46046 0.45880
0.930  0.71348 0.70361 0.68890 0.67083 0.65037 0.62858 0.60601 0.58341 0.56112 0.53971 0.51949 0.50116 0.48511 0.47147 0.46055 0.45265 0.44783 0.44615
0.935  0.70077 0.69067 0.67601 0.65770 0.63730 0.61557 0.59306 0.57019 0.54794 0.52629 0.50635 0.48802 0.47195 0.45828 0.44733 0.43934 0.43452 0.43284
0.940  0.68679 0.67677 0.66199 0.64381 0.62321 0.60126 0.57885 0.55608 0.53361 0.51233 0.49218 0.47391 0.45788 0.44424 0.43329 0.42538 0.42049 0.41885
0.945  0.67142 0.66132 0.64642 0.62836 0.60793 0.58614 0.56356 0.54093 0.51860 0.49716 0.47712 0.45893 0.44296 0.42936 0.41844 0.41046 0.40565 0.40401
0.950  0.65440 0.64445 0.62955 0.61144 0.59091 0.56935 0.54667 0.52427 0.50215 0.48088 0.46100 0.44294 0.42688 0.41337 0.40252 0.39467 0.38985 0.38818
0.955  0.63541 0.62547 0.61080 0.59272 0.57221 0.55063 0.52858 0.50616 0.48403 0.46304 0.44341 0.42555 0.40965 0.39627 0.38550 0.37770 0.37288 0.37122
0.960  0.61400 0.60414 0.58956 0.57157 0.55144 0.53027 0.50801 0.48601 0.46455 0.44364 0.42432 0.40652 0.39105 0.37769 0.36708 0.35938 0.35466 0.35304
0.965  0.58963 0.57986 0.56549 0.54771 0.52810 0.50687 0.48546 0.46369 0.44247 0.42205 0.40317 0.38575 0.37042 0.35748 0.34705 0.33940 0.33480 0.33317
0.970  0.56133 0.55182 0.53778 0.52040 0.50119 0.48068 0.45939 0.43834 0.41780 0.39803 0.37949 0.36259 0.34770 0.33510 0.32494 0.31748 0.31296 0.31137
0.975  0.52792 0.51881 0.50528 0.48852 0.46968 0.44982 0.42950 0.40939 0.38949 0.37057 0.35259 0.33640 0.32211 0.30999 0.30020 0.29299 0.28860 0.28708
0.980  0.48754 0.47897 0.46602 0.45012 0.43225 0.41339 0.39434 0.37496 0.35630 0.33831 0.32162 0.30618 0.29269 0.28112 0.27187 0.26511 0.26094 0.25950
0.985  0.43693 0.42898 0.41711 0.40231 0.38606 0.36851 0.35097 0.33312 0.31592 0.29954 0.28413 0.27021 0.25771 0.24710 0.23859 0.23231 0.22851 0.22716
0.990  0.36985 0.36300 0.35253 0.33973 0.32548 0.31022 0.29478 0.27948 0.26452 0.25027 0.23702 0.22487 0.21407 0.20487 0.19748 0.19198 0.18861 0.18745
0.995  0.27094 0.26582 0.25802 0.24824 0.23746 0.22589 0.21432 0.20272 0.19151 0.18096 0.17100 0.16185 0.15380 0.14691 0.14137 0.13720 0.13462 0.13374
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e050.dat <==
# alpha = -0.35 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99997 0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990
0.020  0.99995 0.99994 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983 0.99982 0.99982
0.025  0.99992 0.99991 0.99990 0.99989 0.99988 0.99986 0.99985 0.99983 0.99981 0.99980 0.99978 0.99977 0.99975 0.99974 0.99973 0.99973 0.99972 0.99972
0.030  0.99988 0.99988 0.99986 0.99985 0.99983 0.99980 0.99978 0.99975 0.99973 0.99971 0.99968 0.99966 0.99964 0.99963 0.99962 0.99961 0.99960 0.99960
0.035  0.99984 0.99983 0.99981 0.99979 0.99976 0.99973 0.99970 0.99967 0.99963 0.99960 0.99957 0.99954 0.99952 0.99950 0.99948 0.99947 0.99946 0.99945
0.040  0.99979 0.99978 0.99976 0.99973 0.99969 0.99965 0.99961 0.99956 0.99952 0.99948 0.99944 0.99940 0.99937 0.99934 0.99932 0.99930 0.99929 0.99929
0.045  0.99974 0.99972 0.99969 0.99965 0.99961 0.99956 0.99950 0.99945 0.99939 0.99934 0.99929 0.99924 0.99920 0.99917 0.99914 0.99912 0.99911 0.99910
0.050  0.99968 0.99965 0.99962 0.99957 0.99952 0.99945 0.99939 0.99932 0.99925 0.99918 0.99912 0.99906 0.99901 0.99897 0.99894 0.99891 0.99890 0.99889
0.055  0.99961 0.99958 0.99954 0.99948 0.99941 0.99934 0.99926 0.99917 0.99909 0.99901 0.99893 0.99887 0.99880 0.99875 0.99871 0.99868 0.99867 0.99865
0.060  0.99953 0.99950 0.99945 0.99938 0.99930 0.99921 0.99912 0.99902 0.99892 0.99882 0.99873 0.99865 0.99858 0.99852 0.99847 0.99843 0.99841 0.99840
0.065  0.99945 0.99941 0.99936 0.99928 0.99918 0.99907 0.99896 0.99884 0.99873 0.99862 0.99851 0.99841 0.99833 0.99826 0.99820 0.99816 0.99814 0.99812
0.070  0.99936 0.99932 0.99925 0.99916 0.99905 0.99893 0.99880 0.99866 0.99852 0.99839 0.99827 0.99816 0.99806 0.99798 0.99792 0.99787 0.99784 0.99782
0.075  0.99927 0.99922 0.99914 0.99904 0.99891 0.99877 0.99862 0.99846 0.99830 0.99816 0.99801 0.99789 0.99778 0.99768 0.99761 0.99755 0.99752 0.99749
0.080  0.99917 0.99911 0.99902 0.99890 0.99876 0.99860 0.99843 0.99825 0.99807 0.99790 0.99774 0.99760 0.99747 0.99736 0.99728 0.99721 0.99718 0.99715
0.085  0.99906 0.99900 0.99890 0.99876 0.99860 0.99842 0.99822 0.99802 0.99782 0.99763 0.99745 0.99729 0.99714 0.99702 0.99692 0.99685 0.99681 0.99678
0.090  0.99895 0.99887 0.99876 0.99861 0.99843 0.99822 0.99801 0.99778 0.99756 0.99734 0.99714 0.99696 0.99679 0.99666 0.99655 0.99647 0.99642 0.99639
0.095  0.99883 0.99875 0.99862 0.99845 0.99825 0.99802 0.99778 0.99753 0.99728 0.99704 0.99681 0.99661 0.99643 0.99628 0.99616 0.99607 0.99601 0.99597
0.100  0.99870 0.99861 0.99847 0.99828 0.99806 0.99780 0.99754 0.99726 0.99698 0.99672 0.99646 0.99624 0.99604 0.99587 0.99574 0.99564 0.99558 0.99554
0.105  0.99856 0.99847 0.99831 0.99810 0.99786 0.99758 0.99728 0.99697 0.99667 0.99638 0.99610 0.99585 0.99563 0.99545 0.99530 0.99519 0.99513 0.99508
0.110  0.99842 0.99832 0.99815 0.99792 0.99765 0.99734 0.99702 0.99668 0.99635 0.99602 0.99572 0.99545 0.99520 0.99500 0.99484 0.99472 0.99465 0.99460
0.115  0.99827 0.99816 0.99797 0.99772 0.99743 0.99709 0.99674 0.99637 0.99600 0.99565 0.99532 0.99502 0.99476 0.99454 0.99436 0.99423 0.99415 0.99409
0.120  0.99812 0.99799 0.99779 0.99752 0.99720 0.99683 0.99645 0.99604 0.99565 0.99526 0.99490 0.99458 0.99429 0.99405 0.99386 0.99372 0.99363 0.99361
0.125  0.99796 0.99782 0.99760 0.99730 0.99696 0.99656 0.99614 0.99570 0.99528 0.99486 0.99447 0.99412 0.99380 0.99354 0.99333 0.99318 0.99309 0.99306
0.130  0.99779 0.99764 0.99740 0.99708 0.99671 0.99627 0.99582 0.99535 0.99489 0.99444 0.99401 0.99363 0.99329 0.99301 0.99278 0.99262 0.99252 0.99249
0.135  0.99761 0.99745 0.99720 0.99685 0.99645 0.99598 0.99549 0.99498 0.99448 0.99400 0.99354 0.99313 0.99277 0.99246 0.99222 0.99204 0.99193 0.99189
0.140  0.99743 0.99726 0.99698 0.99661 0.99617 0.99567 0.99515 0.99460 0.99407 0.99354 0.99305 0.99261 0.99222 0.99189 0.99162 0.99144 0.99132 0.99128
0.145  0.99724 0.99706 0.99676 0.99636 0.99589 0.99536 0.99479 0.99421 0.99363 0.99307 0.99254 0.99207 0.99165 0.99129 0.99101 0.99081 0.99069 0.99064
0.150  0.99705 0.99685 0.99653 0.99610 0.99560 0.99503 0.99443 0.99380 0.99318 0.99258 0.99202 0.99151 0.99106 0.99068 0.99038 0.99016 0.99003 0.98997
0.155  0.99684 0.99663 0.99629 0.99584 0.99530 0.99469 0.99404 0.99337 0.99271 0.99207 0.99147 0.99092 0.99045 0.99004 0.98972 0.98949 0.98935 0.98928
0.160  0.99663 0.99640 0.99605 0.99556 0.99498 0.99434 0.99364 0.99293 0.99223 0.99154 0.99091 0.99032 0.98982 0.98938 0.98904 0.98879 0.98864 0.98857
0.165  0.99641 0.99617 0.99579 0.99527 0.99466 0.99397 0.99324 0.99248 0.99173 0.99100 0.99033 0.98971 0.98916 0.98871 0.98834 0.98808 0.98792 0.98784
0.170  0.99619 0.99593 0.99553 0.99498 0.99433 0.99360 0.99282 0.99201 0.99121 0.99044 0.98972 0.98907 0.98849 0.98800 0.98762 0.98734 0.98717 0.98708
0.175  0.99596 0.99568 0.99525 0.99468 0.99398 0.99321 0.99238 0.99153 0.99069 0.98987 0.98910 0.98841 0.98780 0.98728 0.98687 0.98658 0.98640 0.98630
0.180  0.99572 0.99543 0.99497 0.99436 0.99363 0.99281 0.99194 0.99103 0.99014 0.98928 0.98846 0.98773 0.98708 0.98654 0.98611 0.98579 0.98560 0.98554
0.185  0.99547 0.99517 0.99468 0.99404 0.99327 0.99239 0.99148 0.99052 0.98958 0.98866 0.98781 0.98704 0.98635 0.98577 0.98532 0.98498 0.98478 0.98472
0.190  0.99522 0.99490 0.99438 0.99371 0.99289 0.99197 0.99100 0.98999 0.98900 0.98804 0.98713 0.98632 0.98559 0.98499 0.98450 0.98415 0.98394 0.98387
0.195  0.99496 0.99462 0.99408 0.99336 0.99251 0.99154 0.99052 0.98945 0.98841 0.98739 0.98644 0.98558 0.98481 0.98418 0.98367 0.98330 0.98307 0.98299
0.200  0.99469 0.99433 0.99376 0.99300 0.99211 0.99109 0.99002 0.98889 0.98780 0.98672 0.98573 0.98482 0.98402 0.98335 0.98281 0.98242 0.98218 0.98209
0.205  0.99441 0.99404 0.99344 0.99264 0.99170 0.99063 0.98950 0.98832 0.98717 0.98604 0.98499 0.98404 0.98320 0.98249 0.98193 0.98152 0.98127 0.98117
0.210  0.99413 0.99374 0.99311 0.99227 0.99128 0.99016 0.98896 0.98774 0.98652 0.98535 0.98424 0.98324 0.98236 0.98162 0.98103 0.98060 0.98034 0.98022
0.215  0.99384 0.99342 0.99277 0.99189 0.99084 0.98968 0.98842 0.98714 0.98586 0.98463 0.98347 0.98242 0.98149 0.98071 0.98010 0.97965 0.97937 0.97925
0.220  0.99354 0.99311 0.99242 0.99150 0.99040 0.98918 0.98787 0.98653 0.98518 0.98389 0.98268 0.98158 0.98061 0.97980 0.97915 0.97868 0.97839 0.97826
0.225  0.99323 0.99278 0.99206 0.99110 0.98995 0.98867 0.98730 0.98589 0.98449 0.98314 0.98187 0.98072 0.97971 0.97885 0.97818 0.97768 0.97738 0.97729
0.230  0.99291 0.99244 0.99169 0.99069 0.98949 0.98814 0.98672 0.98524 0.98378 0.98236 0.98104 0.97984 0.97878 0.97789 0.97718 0.97666 0.97635 0.97625
0.235  0.99259 0.99210 0.99132 0.99027 0.98902 0.98761 0.98612 0.98458 0.98305 0.98157 0.98020 0.97894 0.97783 0.97690 0.97616 0.97562 0.97530 0.97518
0.240  0.99226 0.99175 0.99093 0.98984 0.98853 0.98706 0.98551 0.98390 0.98231 0.98077 0.97933 0.97801 0.97686 0.97589 0.97512 0.97456 0.97422 0.97409
0.245  0.99192 0.99139 0.99053 0.98939 0.98804 0.98650 0.98487 0.98321 0.98154 0.97994 0.97844 0.97707 0.97587 0.97486 0.97405 0.97347 0.97311 0.97297
0.250  0.99158 0.99102 0.99012 0.98893 0.98753 0.98593 0.98423 0.98250 0.98076 0.97910 0.97753 0.97610 0.97486 0.97380 0.97296 0.97236 0.97198 0.97183
0.255  0.99122 0.99063 0.98970 0.98847 0.98700 0.98536 0.98358 0.98178 0.97997 0.97823 0.97660 0.97512 0.97382 0.97272 0.97185 0.97122 0.97083 0.97067
0.260  0.99086 0.99025 0.98928 0.98800 0.98646 0.98476 0.98292 0.98102 0.97916 0.97735 0.97565 0.97412 0.97276 0.97162 0.97071 0.97005 0.96965 0.96952
0.265  0.99048 0.98985 0.98885 0.98751 0.98592 0.98414 0.98223 0.98027 0.97833 0.97644 0.97469 0.97309 0.97168 0.97049 0.96955 0.96886 0.96845 0.96831
0.270  0.99010 0.98945 0.98841 0.98702 0.98537 0.98351 0.98154 0.97950 0.97749 0.97552 0.97370 0.97204 0.97057 0.96935 0.96837 0.96765 0.96723 0.96707
0.275  0.98971 0.98903 0.98795 0.98652 0.98480 0.98287 0.98082 0.97871 0.97661 0.97459 0.97270 0.97096 0.96945 0.96817 0.96716 0.96642 0.96597 0.96580
0.280  0.98932 0.98861 0.98749 0.98600 0.98422 0.98222 0.98008 0.97791 0.97572 0.97363 0.97166 0.96987 0.96831 0.96697 0.96592 0.96516 0.96470 0.96451
0.285  0.98891 0.98818 0.98702 0.98548 0.98363 0.98156 0.97934 0.97709 0.97483 0.97265 0.97061 0.96876 0.96713 0.96575 0.96467 0.96388 0.96339 0.96320
0.290  0.98849 0.98774 0.98654 0.98493 0.98302 0.98088 0.97859 0.97623 0.97391 0.97166 0.96954 0.96763 0.96593 0.96452 0.96339 0.96256 0.96207 0.96190
0.295  0.98807 0.98729 0.98604 0.98437 0.98239 0.98019 0.97782 0.97538 0.97298 0.97063 0.96845 0.96647 0.96472 0.96325 0.96208 0.96123 0.96071 0.96054
0.300  0.98764 0.98683 0.98552 0.98381 0.98176 0.97947 0.97703 0.97451 0.97202 0.96960 0.96734 0.96528 0.96348 0.96196 0.96074 0.95987 0.95934 0.95914
0.305  0.98719 0.98636 0.98501 0.98324 0.98113 0.97875 0.97621 0.97362 0.97103 0.96855 0.96621 0.96408 0.96222 0.96064 0.95939 0.95848 0.95793 0.95772
0.310  0.98674 0.98588 0.98449 0.98266 0.98048 0.97802 0.97539 0.97272 0.97004 0.96748 0.96505 0.96286 0.96093 0.95930 0.95801 0.95707 0.95650 0.95628
0.315  0.98628 0.98539 0.98396 0.98207 0.97981 0.97728 0.97456 0.97179 0.96903 0.96638 0.96388 0.96161 0.95961 0.95794 0.95660 0.95563 0.95504 0.95485
0.320  0.98581 0.98489 0.98341 0.98146 0.97913 0.97652 0.97372 0.97084 0.96801 0.96525 0.96268 0.96035 0.95828 0.95655 0.95517 0.95417 0.95356 0.95335
0.325  0.98533 0.98437 0.98286 0.98084 0.97841 0.97571 0.97285 0.96989 0.96696 0.96412 0.96147 0.95904 0.95693 0.95514 0.95371 0.95268 0.95206 0.95183
0.330  0.98484 0.98385 0.98229 0.98019 0.97771 0.97492 0.97196 0.96892 0.96587 0.96297 0.96023 0.95773 0.95555 0.95370 0.95223 0.95116 0.95052 0.95028
0.335  0.98435 0.98333 0.98172 0.97955 0.97699 0.97412 0.97105 0.96793 0.96479 0.96179 0.95895 0.95640 0.95414 0.95223 0.95072 0.94962 0.94896 0.94870
0.340  0.98384 0.98279 0.98110 0.97890 0.97627 0.97331 0.97015 0.96689 0.96369 0.96059 0.95768 0.95504 0.95270 0.95075 0.94919 0.94806 0.94737 0.94714
0.345  0.98332 0.98224 0.98050 0.97824 0.97552 0.97248 0.96922 0.96587 0.96257 0.95936 0.95637 0.95365 0.95125 0.94923 0.94763 0.94646 0.94576 0.94551
0.350  0.98279 0.98168 0.97989 0.97756 0.97473 0.97159 0.96828 0.96483 0.96141 0.95813 0.95505 0.95223 0.94977 0.94770 0.94604 0.94484 0.94411 0.94385
0.355  0.98225 0.98111 0.97927 0.97687 0.97396 0.97073 0.96728 0.96377 0.96024 0.95687 0.95368 0.95080 0.94827 0.94612 0.94442 0.94319 0.94244 0.94216
0.360  0.98170 0.98052 0.97864 0.97614 0.97317 0.96986 0.96631 0.96269 0.95907 0.95559 0.95231 0.94935 0.94673 0.94453 0.94279 0.94151 0.94074 0.94045
0.365  0.98114 0.97993 0.97800 0.97542 0.97238 0.96896 0.96532 0.96156 0.95787 0.95426 0.95092 0.94788 0.94518 0.94292 0.94112 0.93981 0.93902 0.93875
0.370  0.98057 0.97932 0.97734 0.97470 0.97156 0.96805 0.96431 0.96045 0.95665 0.95295 0.94951 0.94635 0.94360 0.94128 0.93942 0.93808 0.93727 0.93698
0.375  0.97999 0.97869 0.97664 0.97396 0.97069 0.96709 0.96326 0.95932 0.95538 0.95161 0.94804 0.94483 0.94200 0.93960 0.93770 0.93632 0.93549 0.93518
0.380  0.97939 0.97806 0.97595 0.97320 0.96985 0.96615 0.96219 0.95816 0.95412 0.95025 0.94659 0.94328 0.94036 0.93791 0.93596 0.93454 0.93368 0.93335
0.385  0.97878 0.97742 0.97526 0.97239 0.96900 0.96520 0.96114 0.95695 0.95284 0.94883 0.94510 0.94171 0.93870 0.93619 0.93418 0.93272 0.93184 0.93154
0.390  0.97816 0.97677 0.97455 0.97161 0.96813 0.96423 0.96006 0.95577 0.95153 0.94742 0.94360 0.94008 0.93702 0.93444 0.93237 0.93088 0.92998 0.92966
0.395  0.97753 0.97611 0.97384 0.97082 0.96724 0.96319 0.95893 0.95456 0.95018 0.94600 0.94203 0.93846 0.93532 0.93265 0.93054 0.92901 0.92808 0.92774
0.400  0.97690 0.97544 0.97310 0.97001 0.96629 0.96219 0.95780 0.95332 0.94884 0.94453 0.94048 0.93681 0.93357 0.93085 0.92869 0.92711 0.92616 0.92584
0.405  0.97625 0.97475 0.97235 0.96919 0.96538 0.96117 0.95667 0.95204 0.94748 0.94303 0.93890 0.93511 0.93181 0.92902 0.92680 0.92518 0.92420 0.92387
0.410  0.97558 0.97405 0.97156 0.96830 0.96445 0.96013 0.95552 0.95077 0.94605 0.94154 0.93729 0.93342 0.93003 0.92716 0.92487 0.92323 0.92222 0.92186
0.415  0.97491 0.97333 0.97079 0.96745 0.96350 0.95902 0.95429 0.94948 0.94465 0.94002 0.93564 0.93169 0.92821 0.92526 0.92293 0.92124 0.92021 0.91983
0.420  0.97422 0.97258 0.97000 0.96658 0.96248 0.95795 0.95311 0.94812 0.94322 0.93843 0.93399 0.92994 0.92635 0.92335 0.92096 0.91921 0.91816 0.91781
0.425  0.97352 0.97184 0.96920 0.96570 0.96150 0.95686 0.95190 0.94680 0.94175 0.93687 0.93231 0.92813 0.92448 0.92141 0.91895 0.91717 0.91609 0.91572
0.430  0.97281 0.97109 0.96839 0.96480 0.96051 0.95575 0.95067 0.94545 0.94025 0.93528 0.93057 0.92633 0.92259 0.91942 0.91692 0.91510 0.91399 0.91359
0.435  0.97208 0.97033 0.96751 0.96384 0.95950 0.95457 0.94937 0.94404 0.93876 0.93362 0.92885 0.92450 0.92064 0.91742 0.91486 0.91299 0.91185 0.91148
0.440  0.97134 0.96955 0.96667 0.96291 0.95841 0.95343 0.94811 0.94263 0.93724 0.93198 0.92709 0.92260 0.91870 0.91539 0.91275 0.91085 0.90969 0.90929
0.445  0.97059 0.96876 0.96582 0.96197 0.95736 0.95227 0.94682 0.94122 0.93565 0.93032 0.92527 0.92072 0.91672 0.91331 0.91063 0.90868 0.90750 0.90707
0.450  0.96982 0.96795 0.96494 0.96101 0.95630 0.95102 0.94545 0.93978 0.93409 0.92858 0.92347 0.91881 0.91468 0.91123 0.90848 0.90648 0.90526 0.90482
0.455  0.96904 0.96709 0.96406 0.95997 0.95521 0.94982 0.94413 0.93826 0.93250 0.92687 0.92163 0.91683 0.91265 0.90911 0.90628 0.90424 0.90301 0.90258
0.460  0.96824 0.96625 0.96312 0.95899 0.95405 0.94861 0.94278 0.93679 0.93083 0.92513 0.91973 0.91487 0.91058 0.90694 0.90407 0.90198 0.90071 0.90026
0.465  0.96742 0.96540 0.96218 0.95798 0.95294 0.94734 0.94134 0.93529 0.92920 0.92331 0.91785 0.91287 0.90846 0.90477 0.90183 0.89968 0.89839 0.89791
0.470  0.96659 0.96454 0.96125 0.95695 0.95181 0.94604 0.93996 0.93370 0.92754 0.92153 0.91594 0.91081 0.90633 0.90256 0.89953 0.89736 0.89603 0.89558
0.475  0.96575 0.96365 0.96030 0.95584 0.95058 0.94477 0.93855 0.93216 0.92580 0.91971 0.91395 0.90876 0.90418 0.90029 0.89722 0.89500 0.89364 0.89316
0.480  0.96490 0.96276 0.95933 0.95478 0.94941 0.94346 0.93705 0.93057 0.92409 0.91781 0.91198 0.90667 0.90196 0.89802 0.89489 0.89259 0.89122 0.89076
0.485  0.96403 0.96184 0.95828 0.95371 0.94823 0.94208 0.93560 0.92892 0.92231 0.91595 0.90998 0.90452 0.89975 0.89572 0.89249 0.89017 0.88876 0.88827
0.490  0.96314 0.96087 0.95728 0.95260 0.94693 0.94074 0.93412 0.92731 0.92053 0.91405 0.90791 0.90238 0.89749 0.89336 0.89009 0.88771 0.88626 0.88575
0.495  0.96224 0.95992 0.95626 0.95142 0.94571 0.93937 0.93254 0.92559 0.91875 0.91207 0.90586 0.90016 0.89519 0.89099 0.88765 0.88521 0.88374 0.88324
0.500  0.96132 0.95896 0.95523 0.95029 0.94446 0.93792 0.93102 0.92393 0.91687 0.91012 0.90372 0.89795 0.89288 0.88856 0.88516 0.88268 0.88118 0.88065
0.505  0.96038 0.95797 0.95415 0.94914 0.94316 0.93652 0.92948 0.92224 0.91504 0.90807 0.90161 0.89572 0.89049 0.88613 0.88265 0.88012 0.87858 0.87803
0.510  0.95943 0.95697 0.95303 0.94788 0.94181 0.93500 0.92783 0.92044 0.91317 0.90607 0.89947 0.89341 0.88812 0.88366 0.88009 0.87751 0.87595 0.87541
0.515  0.95845 0.95595 0.95194 0.94669 0.94050 0.93356 0.92624 0.91870 0.91121 0.90403 0.89724 0.89111 0.88571 0.88113 0.87751 0.87488 0.87328 0.87271
0.520  0.95746 0.95487 0.95083 0.94548 0.93907 0.93209 0.92453 0.91685 0.90929 0.90190 0.89504 0.88873 0.88323 0.87860 0.87490 0.87220 0.87057 0.87002
0.525  0.95643 0.95381 0.94968 0.94421 0.93772 0.93050 0.92289 0.91506 0.90726 0.89981 0.89274 0.88637 0.88076 0.87599 0.87223 0.86949 0.86783 0.86725
0.530  0.95541 0.95274 0.94847 0.94291 0.93635 0.92899 0.92123 0.91324 0.90529 0.89761 0.89048 0.88398 0.87821 0.87339 0.86955 0.86674 0.86505 0.86444
0.535  0.95436 0.95165 0.94730 0.94163 0.93485 0.92745 0.91944 0.91130 0.90320 0.89546 0.88814 0.88150 0.87567 0.87074 0.86680 0.86396 0.86223 0.86164
0.540  0.95329 0.95053 0.94611 0.94033 0.93343 0.92578 0.91773 0.90943 0.90118 0.89320 0.88579 0.87904 0.87305 0.86804 0.86405 0.86114 0.85937 0.85875
0.545  0.95221 0.94934 0.94481 0.93892 0.93198 0.92420 0.91588 0.90743 0.89911 0.89099 0.88343 0.87649 0.87043 0.86532 0.86123 0.85828 0.85648 0.85587
0.550  0.95110 0.94818 0.94358 0.93758 0.93041 0.92248 0.91411 0.90551 0.89694 0.88873 0.88097 0.87396 0.86774 0.86254 0.85840 0.85538 0.85355 0.85290
0.555  0.94997 0.94701 0.94232 0.93621 0.92892 0.92084 0.91221 0.90345 0.89482 0.88638 0.87854 0.87134 0.86505 0.85975 0.85550 0.85243 0.85057 0.84994
0.560  0.94882 0.94581 0.94104 0.93473 0.92737 0.91913 0.91039 0.90146 0.89257 0.88407 0.87601 0.86874 0.86228 0.85689 0.85259 0.84946 0.84756 0.84689
0.565  0.94765 0.94458 0.93965 0.93332 0.92574 0.91737 0.90853 0.89934 0.89039 0.88164 0.87351 0.86604 0.85952 0.85402 0.84961 0.84643 0.84450 0.84385
0.570  0.94643 0.94328 0.93833 0.93178 0.92418 0.91565 0.90654 0.89729 0.88808 0.87927 0.87091 0.86337 0.85668 0.85108 0.84662 0.84338 0.84141 0.84072
0.575  0.94521 0.94201 0.93698 0.93032 0.92246 0.91379 0.90464 0.89519 0.88583 0.87677 0.86834 0.86059 0.85384 0.84814 0.84357 0.84027 0.83827 0.83759
0.580  0.94397 0.94072 0.93551 0.92883 0.92084 0.91201 0.90258 0.89300 0.88345 0.87432 0.86566 0.85785 0.85091 0.84512 0.84050 0.83713 0.83509 0.83438
0.585  0.94271 0.93940 0.93411 0.92720 0.91907 0.91009 0.90062 0.89082 0.88114 0.87175 0.86302 0.85500 0.84800 0.84209 0.83735 0.83394 0.83187 0.83116
0.590  0.94142 0.93799 0.93268 0.92567 0.91740 0.90826 0.89849 0.88857 0.87869 0.86922 0.86027 0.85217 0.84499 0.83898 0.83420 0.83072 0.82859 0.82786
0.595  0.94010 0.93662 0.93113 0.92409 0.91568 0.90626 0.89646 0.88625 0.87630 0.86659 0.85754 0.84924 0.84200 0.83587 0.83097 0.82744 0.82529 0.82455
0.600  0.93876 0.93523 0.92965 0.92238 0.91383 0.90437 0.89427 0.88401 0.87378 0.86390 0.85471 0.84634 0.83890 0.83269 0.82773 0.82410 0.82193 0.82116
0.605  0.93739 0.93380 0.92814 0.92076 0.91206 0.90231 0.89218 0.88161 0.87131 0.86127 0.85183 0.84333 0.83583 0.82945 0.82441 0.82075 0.81853 0.81776
0.610  0.93596 0.93233 0.92650 0.91898 0.91013 0.90036 0.88992 0.87930 0.86873 0.85851 0.84901 0.84026 0.83265 0.82621 0.82108 0.81733 0.81507 0.81427
0.615  0.93453 0.93080 0.92493 0.91730 0.90831 0.89823 0.88774 0.87683 0.86608 0.85580 0.84604 0.83724 0.82947 0.82288 0.81768 0.81389 0.81158 0.81078
0.620  0.93308 0.92929 0.92334 0.91545 0.90631 0.89621 0.88542 0.87445 0.86352 0.85295 0.84313 0.83409 0.82621 0.81955 0.81422 0.81037 0.80804 0.80725
0.625  0.93159 0.92775 0.92160 0.91371 0.90442 0.89401 0.88305 0.87190 0.86080 0.85016 0.84008 0.83098 0.82290 0.81614 0.81075 0.80681 0.80443 0.80361
0.630  0.93008 0.92610 0.91994 0.91193 0.90235 0.89193 0.88078 0.86943 0.85815 0.84724 0.83699 0.82775 0.81960 0.81267 0.80720 0.80322 0.80080 0.79997
0.635  0.92853 0.92450 0.91824 0.90998 0.90039 0.88965 0.87833 0.86682 0.85535 0.84426 0.83395 0.82446 0.81619 0.80920 0.80359 0.79956 0.79710 0.79628
0.640  0.92695 0.92287 0.91641 0.90814 0.89825 0.88748 0.87598 0.86414 0.85250 0.84135 0.83077 0.82121 0.81273 0.80563 0.79998 0.79586 0.79335 0.79249
0.645  0.92530 0.92120 0.91465 0.90612 0.89622 0.88514 0.87345 0.86157 0.84973 0.83828 0.82753 0.81784 0.80929 0.80201 0.79628 0.79210 0.78956 0.78869
0.650  0.92365 0.91941 0.91273 0.90420 0.89400 0.88274 0.87087 0.85882 0.84679 0.83517 0.82436 0.81441 0.80573 0.79840 0.79252 0.78828 0.78570 0.78480
0.655  0.92197 0.91767 0.91090 0.90210 0.89188 0.88047 0.86842 0.85601 0.84381 0.83212 0.82103 0.81102 0.80212 0.79468 0.78875 0.78442 0.78180 0.78089
0.660  0.92025 0.91589 0.90903 0.90010 0.88959 0.87799 0.86575 0.85331 0.84091 0.82892 0.81765 0.80749 0.79853 0.79090 0.78489 0.78051 0.77785 0.77693
0.665  0.91849 0.91398 0.90700 0.89792 0.88724 0.87562 0.86315 0.85042 0.83783 0.82565 0.81433 0.80391 0.79482 0.78713 0.78096 0.77652 0.77382 0.77292
0.670  0.91669 0.91213 0.90505 0.89585 0.88502 0.87306 0.86045 0.84747 0.83470 0.82244 0.81085 0.80035 0.79104 0.78325 0.77703 0.77248 0.76975 0.76879
0.675  0.91483 0.91024 0.90293 0.89358 0.88258 0.87044 0.85765 0.84463 0.83166 0.81911 0.80732 0.79668 0.78722 0.77931 0.77300 0.76841 0.76561 0.76466
0.680  0.91292 0.90820 0.90090 0.89142 0.88027 0.86795 0.85479 0.84159 0.82843 0.81569 0.80373 0.79293 0.78341 0.77531 0.76891 0.76426 0.76142 0.76046
0.685  0.91100 0.90622 0.89869 0.88906 0.87774 0.86524 0.85207 0.83850 0.82515 0.81222 0.80020 0.78913 0.77947 0.77130 0.76476 0.76004 0.75717 0.75620
0.690  0.90903 0.90420 0.89657 0.88665 0.87516 0.86248 0.84911 0.83535 0.82181 0.80870 0.79650 0.78527 0.77548 0.76719 0.76055 0.75576 0.75285 0.75183
0.695  0.90702 0.90202 0.89426 0.88436 0.87271 0.85984 0.84611 0.83232 0.81848 0.80525 0.79275 0.78145 0.77141 0.76302 0.75632 0.75142 0.74847 0.74745
0.700  0.90495 0.89990 0.89205 0.88184 0.87003 0.85698 0.84322 0.82907 0.81511 0.80162 0.78893 0.77748 0.76729 0.75877 0.75198 0.74703 0.74402 0.74299
0.705  0.90279 0.89773 0.88963 0.87945 0.86729 0.85406 0.84011 0.82575 0.81161 0.79792 0.78505 0.77344 0.76318 0.75447 0.74758 0.74257 0.73951 0.73847
0.710  0.90062 0.89540 0.88732 0.87683 0.86468 0.85108 0.83694 0.82238 0.80804 0.79415 0.78122 0.76933 0.75894 0.75010 0.74311 0.73803 0.73494 0.73389
0.715  0.89841 0.89313 0.88480 0.87415 0.86184 0.84824 0.83371 0.81894 0.80441 0.79033 0.77723 0.76516 0.75463 0.74566 0.73857 0.73342 0.73029 0.72923
0.720  0.89613 0.89079 0.88238 0.87160 0.85893 0.84514 0.83041 0.81563 0.80071 0.78644 0.77316 0.76093 0.75025 0.74115 0.73397 0.72874 0.72556 0.72449
0.725  0.89380 0.88830 0.87974 0.86880 0.85612 0.84198 0.82724 0.81208 0.79695 0.78249 0.76903 0.75662 0.74580 0.73663 0.72929 0.72399 0.72076 0.71964
0.730  0.89136 0.88585 0.87720 0.86611 0.85312 0.83876 0.82384 0.80845 0.79312 0.77862 0.76483 0.75225 0.74127 0.73199 0.72453 0.71916 0.71589 0.71475
0.735  0.88890 0.88323 0.87443 0.86321 0.85003 0.83547 0.82035 0.80476 0.78940 0.77453 0.76055 0.74780 0.73667 0.72726 0.71971 0.71426 0.71095 0.70979
0.740  0.88639 0.88065 0.87176 0.86022 0.84686 0.83232 0.81680 0.80101 0.78544 0.77037 0.75620 0.74328 0.73200 0.72246 0.71480 0.70928 0.70592 0.70475
0.745  0.88380 0.87789 0.86887 0.85716 0.84362 0.82890 0.81317 0.79717 0.78141 0.76614 0.75178 0.73868 0.72725 0.71757 0.70982 0.70422 0.70081 0.69963
0.750  0.88108 0.87518 0.86589 0.85423 0.84052 0.82541 0.80947 0.79327 0.77730 0.76182 0.74727 0.73400 0.72242 0.71255 0.70475 0.69908 0.69562 0.69442
0.755  0.87836 0.87239 0.86302 0.85102 0.83715 0.82183 0.80569 0.78928 0.77311 0.75742 0.74269 0.72925 0.71751 0.70750 0.69960 0.69385 0.69035 0.68912
0.760  0.87555 0.86941 0.85989 0.84774 0.83369 0.81818 0.80183 0.78522 0.76883 0.75279 0.73803 0.72441 0.71251 0.70238 0.69437 0.68854 0.68498 0.68379
0.765  0.87266 0.86647 0.85684 0.84437 0.83014 0.81444 0.79790 0.78107 0.76430 0.74824 0.73328 0.71949 0.70733 0.69716 0.68904 0.68312 0.67952 0.67831
0.770  0.86963 0.86332 0.85357 0.84113 0.82652 0.81062 0.79387 0.77684 0.75986 0.74360 0.72830 0.71447 0.70216 0.69186 0.68363 0.67760 0.67397 0.67273
0.775  0.86657 0.86021 0.85019 0.83759 0.82280 0.80672 0.78976 0.77253 0.75533 0.73886 0.72337 0.70937 0.69690 0.68645 0.67806 0.67201 0.66833 0.66706
0.780  0.86342 0.85688 0.84672 0.83396 0.81899 0.80272 0.78557 0.76812 0.75071 0.73404 0.71835 0.70404 0.69154 0.68087 0.67245 0.66632 0.66258 0.66129
0.785  0.86017 0.85358 0.84333 0.83024 0.81509 0.79862 0.78127 0.76355 0.74600 0.72912 0.71324 0.69874 0.68608 0.67528 0.66674 0.66052 0.65672 0.65546
0.790  0.85676 0.85005 0.83966 0.82641 0.81108 0.79443 0.77687 0.75879 0.74118 0.72392 0.70786 0.69335 0.68041 0.66958 0.66086 0.65459 0.65077 0.64947
0.795  0.85331 0.84641 0.83589 0.82248 0.80698 0.79013 0.77213 0.75408 0.73606 0.71879 0.70254 0.68770 0.67474 0.66368 0.65495 0.64859 0.64471 0.64337
0.800  0.84974 0.84279 0.83200 0.81843 0.80276 0.78573 0.76753 0.74926 0.73103 0.71356 0.69711 0.68209 0.66895 0.65777 0.64892 0.64242 0.63852 0.63716
0.805  0.84599 0.83892 0.82818 0.81427 0.79843 0.78096 0.76281 0.74432 0.72589 0.70803 0.69140 0.67637 0.66297 0.65174 0.64270 0.63619 0.63223 0.63087
0.810  0.84218 0.83507 0.82405 0.80999 0.79398 0.77632 0.75797 0.73906 0.72042 0.70257 0.68574 0.67038 0.65696 0.64550 0.63644 0.62982 0.62579 0.62441
0.815  0.83824 0.83094 0.81979 0.80558 0.78940 0.77156 0.75276 0.73389 0.71505 0.69679 0.67979 0.66442 0.65071 0.63923 0.62998 0.62331 0.61926 0.61787
0.820  0.83408 0.82667 0.81540 0.80103 0.78468 0.76666 0.74767 0.72835 0.70932 0.69108 0.67389 0.65818 0.64441 0.63273 0.62346 0.61666 0.61256 0.61114
0.825  0.82986 0.82240 0.81085 0.79634 0.77982 0.76137 0.74244 0.72292 0.70368 0.68503 0.66767 0.65191 0.63794 0.62610 0.61673 0.60991 0.60575 0.60433
0.830  0.82547 0.81783 0.80615 0.79150 0.77457 0.75619 0.73681 0.71710 0.69768 0.67905 0.66149 0.64545 0.63129 0.61942 0.60987 0.60298 0.59878 0.59736
0.835  0.82084 0.81309 0.80129 0.78650 0.76941 0.75085 0.73129 0.71138 0.69175 0.67272 0.65499 0.63878 0.62448 0.61250 0.60292 0.59589 0.59166 0.59019
0.840  0.81611 0.80833 0.79626 0.78133 0.76409 0.74509 0.72534 0.70525 0.68544 0.66622 0.64833 0.63197 0.61766 0.60543 0.59576 0.58866 0.58438 0.58292
0.845  0.81112 0.80323 0.79104 0.77598 0.75832 0.73942 0.71948 0.69920 0.67896 0.65978 0.64150 0.62511 0.61054 0.59819 0.58843 0.58130 0.57694 0.57547
0.850  0.80600 0.79793 0.78563 0.77019 0.75263 0.73329 0.71318 0.69273 0.67254 0.65295 0.63469 0.61800 0.60325 0.59078 0.58092 0.57373 0.56932 0.56785
0.855  0.80066 0.79241 0.78000 0.76444 0.74647 0.72724 0.70668 0.68606 0.66570 0.64594 0.62752 0.61067 0.59579 0.58320 0.57325 0.56598 0.56153 0.56004
0.860  0.79501 0.78682 0.77415 0.75848 0.74037 0.72070 0.70026 0.67919 0.65866 0.63874 0.62015 0.60315 0.58814 0.57543 0.56538 0.55799 0.55354 0.55203
0.865  0.78919 0.78083 0.76806 0.75225 0.73376 0.71394 0.69334 0.67210 0.65141 0.63132 0.61239 0.59527 0.58028 0.56746 0.55731 0.54985 0.54536 0.54382
0.870  0.78301 0.77457 0.76171 0.74556 0.72718 0.70722 0.68619 0.66479 0.64394 0.62370 0.60461 0.58734 0.57208 0.55928 0.54895 0.54150 0.53696 0.53539
0.875  0.77663 0.76802 0.75507 0.73883 0.72006 0.69996 0.67878 0.65723 0.63623 0.61582 0.59659 0.57919 0.56379 0.55077 0.54046 0.53293 0.52831 0.52673
0.880  0.76985 0.76116 0.74805 0.73155 0.71265 0.69242 0.67110 0.64941 0.62802 0.60749 0.58834 0.57062 0.55527 0.54213 0.53164 0.52407 0.51946 0.51788
0.885  0.76280 0.75396 0.74065 0.72419 0.70521 0.68458 0.66314 0.64131 0.61978 0.59911 0.57962 0.56197 0.54635 0.53313 0.52266 0.51495 0.51031 0.50872
0.890  0.75530 0.74639 0.73302 0.71625 0.69715 0.67641 0.65479 0.63289 0.61121 0.59021 0.57081 0.55286 0.53716 0.52397 0.51332 0.50563 0.50093 0.49932
0.895  0.74747 0.73841 0.72478 0.70791 0.68873 0.66789 0.64594 0.62390 0.60213 0.58124 0.56151 0.54360 0.52781 0.51441 0.50370 0.49596 0.49124 0.48963
0.900  0.73910 0.73000 0.71633 0.69915 0.67990 0.65869 0.63694 0.61452 0.59267 0.57169 0.55188 0.53392 0.51801 0.50453 0.49376 0.48597 0.48122 0.47956
0.905  0.73031 0.72109 0.70717 0.69018 0.67062 0.64935 0.62724 0.60503 0.58283 0.56178 0.54189 0.52384 0.50772 0.49432 0.48349 0.47566 0.47087 0.46920
0.910  0.72089 0.71164 0.69772 0.68048 0.66057 0.63925 0.61709 0.59483 0.57258 0.55146 0.53151 0.51322 0.49721 0.48363 0.47286 0.46493 0.46014 0.45852
0.915  0.71085 0.70159 0.68745 0.67018 0.65027 0.62893 0.60674 0.58416 0.56186 0.54070 0.52049 0.50236 0.48629 0.47265 0.46174 0.45386 0.44904 0.44738
0.920  0.70020 0.69084 0.67653 0.65901 0.63907 0.61773 0.59554 0.57295 0.55065 0.52922 0.50921 0.49086 0.47478 0.46112 0.45028 0.44229 0.43747 0.43579
0.925  0.68869 0.67920 0.66510 0.64738 0.62749 0.60588 0.58371 0.56087 0.53859 0.51720 0.49720 0.47886 0.46277 0.44911 0.43826 0.43026 0.42543 0.42376
0.930  0.67629 0.66683 0.65260 0.63495 0.61484 0.59330 0.57091 0.54841 0.52618 0.50481 0.48461 0.46629 0.45022 0.43656 0.42562 0.41771 0.41286 0.41119
0.935  0.66296 0.65332 0.63915 0.62133 0.60132 0.57988 0.55760 0.53491 0.51278 0.49126 0.47137 0.45310 0.43706 0.42342 0.41249 0.40450 0.39968 0.39801
0.940  0.64838 0.63883 0.62459 0.60692 0.58679 0.56521 0.54309 0.52056 0.49830 0.47717 0.45717 0.43901 0.42306 0.40949 0.39860 0.39071 0.38585 0.38421
0.945  0.63244 0.62284 0.60853 0.59103 0.57109 0.54973 0.52752 0.50520 0.48315 0.46195 0.44212 0.42411 0.40827 0.39478 0.38396 0.37605 0.37127 0.36964
0.950  0.61488 0.60544 0.59117 0.57368 0.55374 0.53265 0.51044 0.48841 0.46663 0.44568 0.42608 0.40826 0.39242 0.37908 0.36837 0.36060 0.35583 0.35419
0.955  0.59540 0.58601 0.57200 0.55460 0.53474 0.51374 0.49219 0.47024 0.44856 0.42796 0.40867 0.39112 0.37551 0.36235 0.35177 0.34409 0.33934 0.33772
0.960  0.57359 0.56430 0.55043 0.53319 0.51377 0.49324 0.47160 0.45015 0.42919 0.40878 0.38988 0.37249 0.35734 0.34428 0.33390 0.32636 0.32173 0.32015
0.965  0.54894 0.53976 0.52615 0.50919 0.49034 0.46987 0.44913 0.42802 0.40740 0.38756 0.36919 0.35225 0.33734 0.32474 0.31460 0.30716 0.30267 0.30109
0.970  0.52054 0.51165 0.49841 0.48191 0.46354 0.44385 0.42337 0.40306 0.38321 0.36410 0.34618 0.32985 0.31545 0.30326 0.29344 0.28622 0.28185 0.28031
0.975  0.48732 0.47885 0.46616 0.45033 0.43244 0.41350 0.39405 0.37476 0.35567 0.33750 0.32025 0.30470 0.29097 0.27934 0.26994 0.26302 0.25881 0.25735
0.980  0.44760 0.43966 0.42759 0.41267 0.39583 0.37797 0.35987 0.34145 0.32367 0.30653 0.29063 0.27593 0.26309 0.25208 0.24327 0.23684 0.23287 0.23150
0.985  0.39841 0.39112 0.38013 0.36637 0.35117 0.33471 0.31819 0.30138 0.28516 0.26971 0.25518 0.24205 0.23028 0.22028 0.21227 0.20635 0.20277 0.20150
0.990  0.33424 0.32800 0.31842 0.30663 0.29346 0.27932 0.26497 0.25073 0.23680 0.22353 0.21120 0.19989 0.18986 0.18131 0.17444 0.16933 0.16621 0.16513
0.995  0.24159 0.23699 0.22995 0.22110 0.21131 0.20078 0.19022 0.17963 0.16939 0.15975 0.15065 0.14231 0.13497 0.12869 0.12364 0.11985 0.11751 0.11671
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e060.dat <==
# alpha = -0.35 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99996 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989
0.020  0.99994 0.99993 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99986 0.99985 0.99984 0.99983 0.99982 0.99982 0.99981 0.99981 0.99980 0.99980
0.025  0.99990 0.99990 0.99989 0.99987 0.99986 0.99984 0.99983 0.99981 0.99979 0.99977 0.99975 0.99974 0.99972 0.99971 0.99970 0.99970 0.99969 0.99969
0.030  0.99986 0.99985 0.99984 0.99982 0.99980 0.99977 0.99975 0.99972 0.99969 0.99967 0.99965 0.99962 0.99960 0.99959 0.99957 0.99957 0.99956 0.99956
0.035  0.99981 0.99980 0.99978 0.99975 0.99973 0.99969 0.99966 0.99962 0.99958 0.99955 0.99952 0.99949 0.99946 0.99944 0.99942 0.99941 0.99940 0.99940
0.040  0.99975 0.99973 0.99971 0.99968 0.99964 0.99960 0.99955 0.99950 0.99946 0.99941 0.99937 0.99933 0.99930 0.99927 0.99924 0.99923 0.99922 0.99921
0.045  0.99968 0.99966 0.99963 0.99959 0.99955 0.99949 0.99943 0.99937 0.99931 0.99926 0.99920 0.99915 0.99911 0.99907 0.99904 0.99902 0.99901 0.99900
0.050  0.99961 0.99958 0.99955 0.99950 0.99944 0.99937 0.99930 0.99923 0.99915 0.99908 0.99901 0.99895 0.99890 0.99885 0.99882 0.99879 0.99878 0.99877
0.055  0.99953 0.99950 0.99945 0.99939 0.99932 0.99924 0.99915 0.99906 0.99897 0.99889 0.99881 0.99873 0.99867 0.99861 0.99857 0.99854 0.99852 0.99851
0.060  0.99943 0.99940 0.99935 0.99928 0.99919 0.99909 0.99899 0.99888 0.99878 0.99868 0.99858 0.99849 0.99841 0.99835 0.99830 0.99826 0.99824 0.99822
0.065  0.99934 0.99930 0.99923 0.99915 0.99905 0.99894 0.99882 0.99869 0.99857 0.99845 0.99833 0.99823 0.99814 0.99806 0.99800 0.99796 0.99793 0.99791
0.070  0.99923 0.99918 0.99911 0.99901 0.99890 0.99877 0.99863 0.99848 0.99834 0.99820 0.99807 0.99795 0.99784 0.99775 0.99768 0.99763 0.99760 0.99758
0.075  0.99912 0.99906 0.99898 0.99887 0.99874 0.99858 0.99842 0.99826 0.99809 0.99793 0.99778 0.99764 0.99752 0.99742 0.99734 0.99728 0.99724 0.99722
0.080  0.99899 0.99893 0.99884 0.99871 0.99856 0.99839 0.99821 0.99802 0.99783 0.99764 0.99747 0.99732 0.99718 0.99706 0.99697 0.99690 0.99686 0.99684
0.085  0.99886 0.99880 0.99869 0.99855 0.99837 0.99818 0.99797 0.99776 0.99755 0.99734 0.99715 0.99697 0.99681 0.99668 0.99658 0.99650 0.99646 0.99643
0.090  0.99872 0.99865 0.99853 0.99837 0.99818 0.99796 0.99773 0.99749 0.99725 0.99702 0.99680 0.99660 0.99643 0.99628 0.99616 0.99608 0.99603 0.99599
0.095  0.99858 0.99849 0.99836 0.99818 0.99797 0.99773 0.99747 0.99720 0.99693 0.99668 0.99643 0.99621 0.99602 0.99585 0.99572 0.99563 0.99557 0.99553
0.100  0.99842 0.99833 0.99818 0.99798 0.99775 0.99748 0.99719 0.99690 0.99660 0.99632 0.99605 0.99580 0.99559 0.99541 0.99526 0.99516 0.99509 0.99505
0.105  0.99826 0.99816 0.99800 0.99778 0.99752 0.99722 0.99690 0.99658 0.99625 0.99594 0.99564 0.99537 0.99513 0.99493 0.99477 0.99466 0.99459 0.99454
0.110  0.99809 0.99798 0.99780 0.99756 0.99727 0.99695 0.99660 0.99624 0.99588 0.99554 0.99521 0.99492 0.99466 0.99444 0.99426 0.99413 0.99406 0.99401
0.115  0.99791 0.99779 0.99759 0.99733 0.99702 0.99666 0.99628 0.99589 0.99550 0.99512 0.99477 0.99444 0.99416 0.99392 0.99373 0.99359 0.99350 0.99345
0.120  0.99772 0.99759 0.99738 0.99709 0.99675 0.99636 0.99595 0.99552 0.99510 0.99469 0.99430 0.99395 0.99364 0.99338 0.99317 0.99302 0.99292 0.99290
0.125  0.99753 0.99738 0.99715 0.99684 0.99647 0.99605 0.99560 0.99514 0.99468 0.99423 0.99381 0.99343 0.99309 0.99281 0.99258 0.99242 0.99232 0.99229
0.130  0.99732 0.99717 0.99692 0.99658 0.99618 0.99572 0.99524 0.99474 0.99424 0.99376 0.99331 0.99289 0.99253 0.99222 0.99198 0.99180 0.99169 0.99166
0.135  0.99711 0.99694 0.99667 0.99631 0.99588 0.99539 0.99487 0.99432 0.99379 0.99327 0.99278 0.99233 0.99194 0.99161 0.99134 0.99115 0.99104 0.99100
0.140  0.99689 0.99671 0.99642 0.99603 0.99556 0.99503 0.99448 0.99389 0.99332 0.99275 0.99223 0.99175 0.99133 0.99097 0.99069 0.99048 0.99036 0.99031
0.145  0.99666 0.99647 0.99616 0.99574 0.99524 0.99467 0.99407 0.99344 0.99283 0.99222 0.99166 0.99115 0.99069 0.99031 0.99001 0.98979 0.98965 0.98960
0.150  0.99643 0.99622 0.99588 0.99543 0.99490 0.99429 0.99365 0.99298 0.99232 0.99167 0.99107 0.99052 0.99004 0.98963 0.98930 0.98907 0.98892 0.98886
0.155  0.99618 0.99595 0.99560 0.99512 0.99455 0.99390 0.99322 0.99250 0.99180 0.99110 0.99046 0.98987 0.98936 0.98892 0.98857 0.98832 0.98817 0.98810
0.160  0.99593 0.99569 0.99531 0.99480 0.99419 0.99350 0.99276 0.99201 0.99125 0.99052 0.98983 0.98920 0.98865 0.98819 0.98782 0.98755 0.98739 0.98731
0.165  0.99566 0.99541 0.99501 0.99446 0.99381 0.99308 0.99230 0.99149 0.99069 0.98991 0.98918 0.98851 0.98793 0.98743 0.98704 0.98675 0.98658 0.98650
0.170  0.99539 0.99512 0.99469 0.99412 0.99343 0.99265 0.99182 0.99097 0.99011 0.98928 0.98851 0.98780 0.98718 0.98665 0.98624 0.98593 0.98575 0.98566
0.175  0.99511 0.99482 0.99437 0.99376 0.99303 0.99221 0.99133 0.99042 0.98951 0.98864 0.98782 0.98707 0.98641 0.98585 0.98541 0.98509 0.98489 0.98480
0.180  0.99482 0.99452 0.99404 0.99339 0.99262 0.99175 0.99082 0.98986 0.98890 0.98797 0.98710 0.98631 0.98561 0.98503 0.98456 0.98421 0.98401 0.98394
0.185  0.99452 0.99420 0.99369 0.99301 0.99220 0.99127 0.99030 0.98928 0.98827 0.98729 0.98637 0.98554 0.98479 0.98417 0.98368 0.98332 0.98310 0.98303
0.190  0.99422 0.99388 0.99334 0.99262 0.99176 0.99079 0.98976 0.98868 0.98762 0.98659 0.98561 0.98473 0.98395 0.98330 0.98278 0.98240 0.98217 0.98209
0.195  0.99390 0.99355 0.99298 0.99222 0.99132 0.99029 0.98920 0.98807 0.98695 0.98586 0.98484 0.98391 0.98309 0.98240 0.98185 0.98145 0.98120 0.98112
0.200  0.99358 0.99320 0.99261 0.99181 0.99086 0.98978 0.98863 0.98744 0.98626 0.98512 0.98404 0.98306 0.98220 0.98148 0.98089 0.98047 0.98022 0.98012
0.205  0.99324 0.99285 0.99222 0.99138 0.99039 0.98925 0.98805 0.98680 0.98556 0.98435 0.98323 0.98219 0.98129 0.98053 0.97991 0.97947 0.97921 0.97910
0.210  0.99290 0.99249 0.99183 0.99095 0.98990 0.98871 0.98744 0.98613 0.98483 0.98357 0.98239 0.98130 0.98035 0.97955 0.97891 0.97845 0.97817 0.97805
0.215  0.99255 0.99212 0.99143 0.99050 0.98940 0.98816 0.98683 0.98546 0.98409 0.98277 0.98152 0.98039 0.97939 0.97855 0.97789 0.97740 0.97710 0.97698
0.220  0.99219 0.99174 0.99101 0.99005 0.98889 0.98759 0.98620 0.98476 0.98333 0.98195 0.98064 0.97946 0.97841 0.97753 0.97683 0.97632 0.97601 0.97588
0.225  0.99182 0.99135 0.99059 0.98958 0.98837 0.98701 0.98555 0.98405 0.98255 0.98110 0.97973 0.97850 0.97741 0.97648 0.97575 0.97522 0.97489 0.97479
0.230  0.99144 0.99094 0.99015 0.98910 0.98783 0.98640 0.98489 0.98331 0.98175 0.98023 0.97881 0.97752 0.97637 0.97541 0.97465 0.97409 0.97375 0.97364
0.235  0.99105 0.99053 0.98971 0.98860 0.98728 0.98579 0.98421 0.98256 0.98093 0.97935 0.97787 0.97651 0.97532 0.97431 0.97352 0.97293 0.97258 0.97246
0.240  0.99065 0.99011 0.98925 0.98810 0.98672 0.98516 0.98351 0.98180 0.98010 0.97844 0.97690 0.97548 0.97424 0.97320 0.97236 0.97175 0.97138 0.97125
0.245  0.99024 0.98968 0.98878 0.98758 0.98615 0.98453 0.98279 0.98102 0.97923 0.97752 0.97591 0.97443 0.97314 0.97205 0.97117 0.97054 0.97016 0.97001
0.250  0.98982 0.98924 0.98829 0.98705 0.98556 0.98387 0.98207 0.98022 0.97836 0.97658 0.97489 0.97336 0.97201 0.97087 0.96997 0.96931 0.96891 0.96875
0.255  0.98940 0.98878 0.98781 0.98650 0.98496 0.98321 0.98133 0.97940 0.97747 0.97561 0.97386 0.97226 0.97086 0.96968 0.96873 0.96805 0.96763 0.96746
0.260  0.98896 0.98832 0.98730 0.98595 0.98433 0.98252 0.98057 0.97855 0.97656 0.97462 0.97280 0.97115 0.96968 0.96845 0.96747 0.96676 0.96633 0.96618
0.265  0.98851 0.98785 0.98679 0.98539 0.98371 0.98182 0.97979 0.97770 0.97563 0.97361 0.97172 0.97000 0.96848 0.96720 0.96619 0.96544 0.96500 0.96484
0.270  0.98805 0.98736 0.98627 0.98481 0.98306 0.98110 0.97900 0.97683 0.97468 0.97258 0.97062 0.96883 0.96726 0.96593 0.96487 0.96410 0.96364 0.96347
0.275  0.98758 0.98687 0.98574 0.98422 0.98241 0.98037 0.97819 0.97594 0.97370 0.97153 0.96950 0.96764 0.96601 0.96463 0.96353 0.96273 0.96225 0.96207
0.280  0.98710 0.98637 0.98519 0.98362 0.98174 0.97963 0.97735 0.97504 0.97270 0.97046 0.96835 0.96643 0.96473 0.96330 0.96216 0.96134 0.96084 0.96065
0.285  0.98661 0.98585 0.98463 0.98301 0.98106 0.97887 0.97652 0.97411 0.97170 0.96937 0.96718 0.96519 0.96343 0.96195 0.96077 0.95992 0.95939 0.95919
0.290  0.98611 0.98533 0.98406 0.98237 0.98036 0.97809 0.97566 0.97315 0.97067 0.96825 0.96599 0.96393 0.96210 0.96057 0.95935 0.95846 0.95792 0.95775
0.295  0.98560 0.98479 0.98348 0.98172 0.97963 0.97730 0.97478 0.97219 0.96962 0.96711 0.96477 0.96264 0.96075 0.95917 0.95790 0.95698 0.95643 0.95624
0.300  0.98508 0.98424 0.98287 0.98107 0.97891 0.97648 0.97389 0.97121 0.96855 0.96596 0.96354 0.96132 0.95938 0.95774 0.95643 0.95548 0.95490 0.95470
0.305  0.98455 0.98368 0.98227 0.98041 0.97817 0.97566 0.97297 0.97021 0.96744 0.96478 0.96227 0.95998 0.95798 0.95628 0.95493 0.95394 0.95335 0.95313
0.310  0.98401 0.98311 0.98165 0.97973 0.97742 0.97482 0.97204 0.96919 0.96633 0.96358 0.96098 0.95862 0.95655 0.95479 0.95340 0.95238 0.95177 0.95153
0.315  0.98346 0.98253 0.98102 0.97904 0.97665 0.97397 0.97109 0.96815 0.96520 0.96236 0.95968 0.95724 0.95509 0.95328 0.95184 0.95079 0.95015 0.94995
0.320  0.98289 0.98193 0.98038 0.97833 0.97587 0.97310 0.97013 0.96707 0.96405 0.96110 0.95835 0.95583 0.95361 0.95174 0.95026 0.94917 0.94852 0.94829
0.325  0.98232 0.98131 0.97973 0.97760 0.97505 0.97219 0.96916 0.96600 0.96288 0.95983 0.95699 0.95439 0.95211 0.95018 0.94864 0.94752 0.94685 0.94661
0.330  0.98173 0.98070 0.97906 0.97685 0.97424 0.97129 0.96815 0.96491 0.96166 0.95855 0.95561 0.95293 0.95058 0.94859 0.94700 0.94585 0.94515 0.94490
0.335  0.98113 0.98007 0.97838 0.97611 0.97341 0.97038 0.96712 0.96379 0.96045 0.95724 0.95420 0.95145 0.94902 0.94696 0.94533 0.94414 0.94342 0.94316
0.340  0.98052 0.97943 0.97766 0.97535 0.97257 0.96944 0.96609 0.96263 0.95922 0.95590 0.95277 0.94994 0.94742 0.94532 0.94364 0.94241 0.94167 0.94142
0.345  0.97990 0.97877 0.97696 0.97458 0.97171 0.96849 0.96504 0.96148 0.95796 0.95453 0.95132 0.94840 0.94581 0.94364 0.94191 0.94065 0.93989 0.93962
0.350  0.97927 0.97811 0.97624 0.97379 0.97081 0.96749 0.96397 0.96031 0.95667 0.95315 0.94985 0.94682 0.94418 0.94194 0.94015 0.93886 0.93807 0.93779
0.355  0.97862 0.97743 0.97551 0.97298 0.96992 0.96651 0.96285 0.95911 0.95536 0.95175 0.94833 0.94524 0.94251 0.94020 0.93837 0.93704 0.93623 0.93593
0.360  0.97796 0.97673 0.97476 0.97214 0.96902 0.96551 0.96175 0.95790 0.95404 0.95032 0.94681 0.94362 0.94081 0.93844 0.93656 0.93518 0.93435 0.93404
0.365  0.97729 0.97603 0.97400 0.97130 0.96810 0.96449 0.96062 0.95664 0.95269 0.94885 0.94526 0.94199 0.93909 0.93666 0.93472 0.93330 0.93245 0.93216
0.370  0.97661 0.97531 0.97323 0.97046 0.96716 0.96345 0.95948 0.95538 0.95132 0.94738 0.94369 0.94030 0.93734 0.93484 0.93284 0.93139 0.93051 0.93021
0.375  0.97591 0.97456 0.97242 0.96960 0.96617 0.96236 0.95830 0.95411 0.94991 0.94588 0.94207 0.93861 0.93557 0.93298 0.93094 0.92945 0.92855 0.92822
0.380  0.97520 0.97381 0.97161 0.96872 0.96520 0.96129 0.95710 0.95281 0.94850 0.94436 0.94044 0.93689 0.93376 0.93111 0.92901 0.92748 0.92655 0.92621
0.385  0.97447 0.97306 0.97079 0.96779 0.96422 0.96020 0.95590 0.95146 0.94707 0.94279 0.93879 0.93515 0.93192 0.92921 0.92705 0.92547 0.92452 0.92420
0.390  0.97373 0.97228 0.96996 0.96688 0.96321 0.95909 0.95468 0.95012 0.94560 0.94122 0.93712 0.93335 0.93006 0.92728 0.92505 0.92344 0.92247 0.92213
0.395  0.97298 0.97150 0.96912 0.96596 0.96219 0.95792 0.95341 0.94876 0.94410 0.93963 0.93539 0.93155 0.92817 0.92531 0.92303 0.92138 0.92038 0.92002
0.400  0.97222 0.97070 0.96826 0.96502 0.96111 0.95678 0.95213 0.94737 0.94260 0.93799 0.93366 0.92973 0.92624 0.92332 0.92098 0.91929 0.91826 0.91792
0.405  0.97144 0.96988 0.96737 0.96406 0.96006 0.95561 0.95085 0.94594 0.94108 0.93633 0.93191 0.92785 0.92430 0.92130 0.91890 0.91716 0.91610 0.91574
0.410  0.97065 0.96905 0.96645 0.96304 0.95899 0.95443 0.94955 0.94451 0.93949 0.93467 0.93012 0.92597 0.92232 0.91924 0.91678 0.91500 0.91392 0.91354
0.415  0.96984 0.96820 0.96555 0.96205 0.95790 0.95318 0.94818 0.94306 0.93792 0.93297 0.92829 0.92406 0.92032 0.91715 0.91464 0.91281 0.91170 0.91130
0.420  0.96902 0.96732 0.96463 0.96105 0.95674 0.95196 0.94683 0.94155 0.93632 0.93121 0.92646 0.92211 0.91826 0.91504 0.91246 0.91058 0.90945 0.90907
0.425  0.96819 0.96645 0.96369 0.96002 0.95562 0.95072 0.94547 0.94005 0.93469 0.92947 0.92459 0.92012 0.91620 0.91289 0.91025 0.90833 0.90717 0.90677
0.430  0.96734 0.96556 0.96273 0.95898 0.95447 0.94945 0.94408 0.93854 0.93301 0.92770 0.92267 0.91812 0.91411 0.91070 0.90801 0.90605 0.90486 0.90443
0.435  0.96647 0.96465 0.96172 0.95788 0.95331 0.94812 0.94262 0.93697 0.93134 0.92586 0.92076 0.91609 0.91196 0.90850 0.90574 0.90372 0.90250 0.90210
0.440  0.96559 0.96373 0.96073 0.95680 0.95207 0.94682 0.94119 0.93539 0.92964 0.92404 0.91881 0.91401 0.90981 0.90626 0.90342 0.90137 0.90012 0.89969
0.445  0.96469 0.96279 0.95973 0.95571 0.95087 0.94550 0.93974 0.93380 0.92788 0.92219 0.91680 0.91193 0.90762 0.90397 0.90109 0.89898 0.89771 0.89726
0.450  0.96378 0.96183 0.95871 0.95459 0.94965 0.94410 0.93821 0.93218 0.92613 0.92027 0.91480 0.90981 0.90538 0.90168 0.89872 0.89656 0.89525 0.89478
0.455  0.96285 0.96083 0.95767 0.95341 0.94840 0.94273 0.93671 0.93050 0.92436 0.91836 0.91277 0.90763 0.90314 0.89934 0.89630 0.89410 0.89277 0.89232
0.460  0.96190 0.95984 0.95658 0.95226 0.94709 0.94135 0.93519 0.92885 0.92251 0.91643 0.91067 0.90546 0.90086 0.89695 0.89387 0.89162 0.89025 0.88977
0.465  0.96093 0.95884 0.95549 0.95109 0.94581 0.93991 0.93359 0.92716 0.92069 0.91442 0.90858 0.90325 0.89852 0.89455 0.89140 0.88909 0.88770 0.88720
0.470  0.95995 0.95781 0.95439 0.94990 0.94451 0.93845 0.93202 0.92539 0.91883 0.91243 0.90646 0.90097 0.89618 0.89212 0.88888 0.88653 0.88511 0.88462
0.475  0.95895 0.95677 0.95328 0.94864 0.94313 0.93700 0.93043 0.92366 0.91690 0.91041 0.90427 0.89871 0.89380 0.88964 0.88634 0.88394 0.88248 0.88197
0.480  0.95794 0.95571 0.95215 0.94741 0.94178 0.93551 0.92875 0.92188 0.91500 0.90832 0.90209 0.89640 0.89136 0.88714 0.88377 0.88130 0.87982 0.87932
0.485  0.95690 0.95463 0.95094 0.94616 0.94042 0.93396 0.92711 0.92005 0.91303 0.90625 0.89988 0.89404 0.88892 0.88460 0.88114 0.87864 0.87712 0.87660
0.490  0.95585 0.95350 0.94977 0.94489 0.93896 0.93244 0.92545 0.91824 0.91105 0.90414 0.89759 0.89167 0.88644 0.88201 0.87850 0.87594 0.87439 0.87384
0.495  0.95478 0.95238 0.94858 0.94354 0.93755 0.93088 0.92369 0.91633 0.90906 0.90195 0.89532 0.88923 0.88390 0.87941 0.87581 0.87320 0.87162 0.87108
0.500  0.95369 0.95125 0.94737 0.94223 0.93612 0.92925 0.92198 0.91447 0.90698 0.89979 0.89297 0.88680 0.88136 0.87674 0.87308 0.87043 0.86881 0.86825
0.505  0.95258 0.95009 0.94612 0.94089 0.93464 0.92766 0.92023 0.91257 0.90493 0.89753 0.89063 0.88434 0.87875 0.87407 0.87033 0.86761 0.86596 0.86538
0.510  0.95145 0.94891 0.94483 0.93947 0.93311 0.92597 0.91839 0.91058 0.90285 0.89531 0.88826 0.88180 0.87614 0.87135 0.86752 0.86476 0.86308 0.86250
0.515  0.95030 0.94771 0.94355 0.93809 0.93161 0.92433 0.91660 0.90863 0.90068 0.89305 0.88581 0.87926 0.87348 0.86858 0.86470 0.86187 0.86015 0.85955
0.520  0.94912 0.94645 0.94226 0.93669 0.93000 0.92266 0.91470 0.90658 0.89855 0.89070 0.88338 0.87665 0.87077 0.86580 0.86183 0.85894 0.85719 0.85660
0.525  0.94792 0.94521 0.94092 0.93524 0.92846 0.92088 0.91286 0.90457 0.89631 0.88838 0.88085 0.87405 0.86804 0.86295 0.85891 0.85597 0.85419 0.85357
0.530  0.94671 0.94395 0.93953 0.93374 0.92688 0.91916 0.91098 0.90253 0.89412 0.88596 0.87836 0.87141 0.86525 0.86009 0.85597 0.85296 0.85114 0.85050
0.535  0.94547 0.94267 0.93817 0.93227 0.92519 0.91741 0.90899 0.90039 0.89181 0.88357 0.87578 0.86869 0.86246 0.85718 0.85297 0.84992 0.84807 0.84743
0.540  0.94421 0.94136 0.93678 0.93077 0.92357 0.91556 0.90706 0.89830 0.88955 0.88109 0.87319 0.86598 0.85959 0.85422 0.84995 0.84683 0.84494 0.84428
0.545  0.94293 0.93998 0.93530 0.92917 0.92192 0.91376 0.90501 0.89609 0.88726 0.87863 0.87058 0.86319 0.85672 0.85125 0.84687 0.84370 0.84178 0.84113
0.550  0.94163 0.93863 0.93386 0.92763 0.92015 0.91183 0.90302 0.89393 0.88486 0.87614 0.86788 0.86040 0.85377 0.84820 0.84377 0.84054 0.83857 0.83789
0.555  0.94030 0.93725 0.93240 0.92604 0.91844 0.90998 0.90091 0.89165 0.88250 0.87355 0.86520 0.85753 0.85082 0.84515 0.84060 0.83732 0.83533 0.83465
0.560  0.93895 0.93584 0.93091 0.92437 0.91668 0.90805 0.89886 0.88944 0.88003 0.87099 0.86243 0.85467 0.84779 0.84202 0.83742 0.83407 0.83204 0.83133
0.565  0.93757 0.93441 0.92933 0.92274 0.91485 0.90608 0.89677 0.88709 0.87760 0.86833 0.85968 0.85172 0.84476 0.83889 0.83417 0.83077 0.82870 0.82801
0.570  0.93614 0.93290 0.92779 0.92100 0.91306 0.90413 0.89457 0.88480 0.87506 0.86570 0.85682 0.84879 0.84166 0.83568 0.83091 0.82744 0.82533 0.82460
0.575  0.93471 0.93142 0.92622 0.91932 0.91114 0.90205 0.89242 0.88246 0.87256 0.86296 0.85399 0.84575 0.83855 0.83245 0.82757 0.82405 0.82191 0.82118
0.580  0.93325 0.92991 0.92454 0.91761 0.90929 0.90004 0.89014 0.88003 0.86994 0.86025 0.85106 0.84274 0.83535 0.82916 0.82422 0.82062 0.81844 0.81768
0.585  0.93177 0.92837 0.92292 0.91577 0.90730 0.89790 0.88793 0.87762 0.86738 0.85743 0.84815 0.83962 0.83216 0.82585 0.82080 0.81715 0.81493 0.81418
0.590  0.93025 0.92674 0.92126 0.91400 0.90539 0.89583 0.88558 0.87512 0.86468 0.85464 0.84514 0.83652 0.82888 0.82247 0.81736 0.81363 0.81137 0.81058
0.595  0.92871 0.92515 0.91949 0.91219 0.90344 0.89361 0.88330 0.87256 0.86204 0.85175 0.84214 0.83332 0.82560 0.81907 0.81384 0.81006 0.80777 0.80699
0.600  0.92714 0.92352 0.91778 0.91026 0.90136 0.89147 0.88088 0.87006 0.85927 0.84881 0.83905 0.83014 0.82223 0.81560 0.81031 0.80644 0.80411 0.80330
0.605  0.92554 0.92186 0.91603 0.90840 0.89935 0.88918 0.87853 0.86742 0.85653 0.84591 0.83590 0.82685 0.81887 0.81207 0.80670 0.80279 0.80041 0.79960
0.610  0.92387 0.92016 0.91417 0.90639 0.89719 0.88697 0.87603 0.86485 0.85369 0.84288 0.83279 0.82352 0.81540 0.80855 0.80307 0.79907 0.79666 0.79582
0.615  0.92221 0.91839 0.91236 0.90446 0.89511 0.88461 0.87359 0.86213 0.85079 0.83990 0.82956 0.82020 0.81193 0.80493 0.79937 0.79533 0.79287 0.79202
0.620  0.92051 0.91664 0.91051 0.90238 0.89288 0.88233 0.87102 0.85948 0.84795 0.83678 0.82636 0.81678 0.80839 0.80130 0.79562 0.79151 0.78902 0.78818
0.625  0.91878 0.91485 0.90854 0.90038 0.89073 0.87988 0.86840 0.85667 0.84496 0.83370 0.82304 0.81337 0.80478 0.79759 0.79184 0.78765 0.78511 0.78424
0.630  0.91701 0.91296 0.90662 0.89834 0.88842 0.87753 0.86586 0.85392 0.84203 0.83051 0.81966 0.80985 0.80118 0.79382 0.78799 0.78375 0.78117 0.78029
0.635  0.91521 0.91110 0.90467 0.89616 0.88619 0.87501 0.86315 0.85105 0.83896 0.82725 0.81633 0.80628 0.79748 0.79005 0.78408 0.77978 0.77717 0.77629
0.640  0.91337 0.90921 0.90258 0.89404 0.88380 0.87256 0.86053 0.84811 0.83584 0.82405 0.81286 0.80273 0.79373 0.78618 0.78016 0.77577 0.77310 0.77219
0.645  0.91146 0.90727 0.90056 0.89177 0.88150 0.86996 0.85773 0.84525 0.83278 0.82070 0.80934 0.79905 0.78998 0.78226 0.77615 0.77170 0.76900 0.76808
0.650  0.90954 0.90522 0.89839 0.88958 0.87902 0.86730 0.85489 0.84222 0.82957 0.81731 0.80586 0.79533 0.78612 0.77833 0.77208 0.76757 0.76483 0.76387
0.655  0.90758 0.90321 0.89628 0.88722 0.87662 0.86474 0.85214 0.83914 0.82630 0.81396 0.80224 0.79163 0.78220 0.77430 0.76799 0.76339 0.76060 0.75964
0.660  0.90559 0.90116 0.89413 0.88494 0.87406 0.86199 0.84920 0.83615 0.82310 0.81046 0.79857 0.78780 0.77829 0.77021 0.76382 0.75916 0.75633 0.75536
0.665  0.90355 0.89898 0.89183 0.88249 0.87145 0.85933 0.84631 0.83297 0.81973 0.80691 0.79493 0.78392 0.77428 0.76612 0.75958 0.75486 0.75199 0.75102
0.670  0.90146 0.89684 0.88960 0.88013 0.86893 0.85650 0.84333 0.82974 0.81631 0.80338 0.79115 0.78004 0.77019 0.76192 0.75532 0.75050 0.74759 0.74658
0.675  0.89932 0.89465 0.88720 0.87759 0.86621 0.85360 0.84024 0.82660 0.81296 0.79975 0.78732 0.77606 0.76605 0.75767 0.75097 0.74610 0.74313 0.74212
0.680  0.89712 0.89234 0.88487 0.87513 0.86360 0.85080 0.83710 0.82326 0.80944 0.79604 0.78342 0.77201 0.76192 0.75335 0.74656 0.74162 0.73861 0.73759
0.685  0.89490 0.89006 0.88238 0.87248 0.86079 0.84781 0.83406 0.81987 0.80585 0.79226 0.77957 0.76789 0.75767 0.74901 0.74209 0.73708 0.73403 0.73300
0.690  0.89263 0.88772 0.87995 0.86978 0.85792 0.84475 0.83081 0.81643 0.80221 0.78843 0.77556 0.76372 0.75335 0.74458 0.73755 0.73247 0.72938 0.72831
0.695  0.89030 0.88526 0.87735 0.86718 0.85515 0.84180 0.82751 0.81307 0.79857 0.78466 0.77149 0.75957 0.74897 0.74008 0.73299 0.72780 0.72467 0.72359
0.700  0.88792 0.88282 0.87482 0.86437 0.85217 0.83864 0.82429 0.80951 0.79489 0.78071 0.76736 0.75527 0.74452 0.73551 0.72832 0.72308 0.71989 0.71881
0.705  0.88545 0.88033 0.87211 0.86165 0.84913 0.83541 0.82088 0.80589 0.79107 0.77669 0.76316 0.75091 0.74007 0.73088 0.72359 0.71828 0.71505 0.71395
0.710  0.88296 0.87769 0.86947 0.85873 0.84620 0.83213 0.81740 0.80221 0.78718 0.77261 0.75899 0.74648 0.73551 0.72618 0.71879 0.71341 0.71014 0.70903
0.715  0.88042 0.87509 0.86663 0.85574 0.84304 0.82895 0.81386 0.79846 0.78323 0.76847 0.75468 0.74199 0.73087 0.72141 0.71392 0.70846 0.70515 0.70403
0.720  0.87781 0.87241 0.86387 0.85285 0.83982 0.82554 0.81025 0.79480 0.77922 0.76426 0.75029 0.73742 0.72615 0.71656 0.70898 0.70345 0.70009 0.69896
0.725  0.87513 0.86960 0.86091 0.84973 0.83667 0.82206 0.80672 0.79092 0.77513 0.75998 0.74582 0.73278 0.72137 0.71170 0.70396 0.69836 0.69495 0.69377
0.730  0.87235 0.86680 0.85802 0.84669 0.83334 0.81851 0.80299 0.78697 0.77098 0.75575 0.74129 0.72807 0.71651 0.70672 0.69887 0.69320 0.68974 0.68855
0.735  0.86954 0.86384 0.85493 0.84346 0.82992 0.81489 0.79918 0.78295 0.76690 0.75133 0.73667 0.72329 0.71158 0.70166 0.69370 0.68795 0.68446 0.68325
0.740  0.86667 0.86090 0.85190 0.84014 0.82641 0.81138 0.79529 0.77886 0.76260 0.74683 0.73199 0.71843 0.70657 0.69652 0.68846 0.68263 0.67909 0.67787
0.745  0.86372 0.85779 0.84866 0.83673 0.82284 0.80762 0.79132 0.77469 0.75823 0.74226 0.72723 0.71350 0.70148 0.69129 0.68313 0.67723 0.67364 0.67240
0.750  0.86064 0.85471 0.84533 0.83343 0.81937 0.80378 0.78728 0.77044 0.75377 0.73761 0.72238 0.70848 0.69630 0.68593 0.67773 0.67175 0.66811 0.66685
0.755  0.85753 0.85154 0.84208 0.82987 0.81564 0.79986 0.78315 0.76611 0.74924 0.73286 0.71745 0.70338 0.69105 0.68055 0.67223 0.66618 0.66249 0.66121
0.760  0.85434 0.84820 0.83859 0.82623 0.81182 0.79585 0.77894 0.76169 0.74461 0.72791 0.71245 0.69819 0.68571 0.67508 0.66666 0.66052 0.65679 0.65553
0.765  0.85106 0.84486 0.83515 0.82249 0.80792 0.79176 0.77465 0.75719 0.73975 0.72300 0.70734 0.69292 0.68019 0.66952 0.66099 0.65476 0.65098 0.64971
0.770  0.84764 0.84133 0.83150 0.81885 0.80392 0.78757 0.77026 0.75260 0.73495 0.71800 0.70203 0.68756 0.67467 0.66386 0.65523 0.64891 0.64509 0.64380
0.775  0.84418 0.83781 0.82774 0.81494 0.79983 0.78329 0.76579 0.74792 0.73006 0.71291 0.69675 0.68210 0.66906 0.65812 0.64932 0.64297 0.63911 0.63778
0.780  0.84062 0.83409 0.82388 0.81093 0.79564 0.77892 0.76122 0.74314 0.72508 0.70773 0.69138 0.67644 0.66335 0.65220 0.64337 0.63694 0.63302 0.63167
0.785  0.83695 0.83037 0.82007 0.80681 0.79135 0.77444 0.75654 0.73821 0.72000 0.70244 0.68590 0.67079 0.65754 0.64626 0.63732 0.63080 0.62682 0.62550
0.790  0.83312 0.82643 0.81600 0.80259 0.78696 0.76986 0.75176 0.73309 0.71481 0.69690 0.68018 0.66503 0.65154 0.64021 0.63111 0.62454 0.62054 0.61918
0.795  0.82923 0.82237 0.81181 0.79825 0.78245 0.76517 0.74667 0.72800 0.70933 0.69140 0.67450 0.65905 0.64552 0.63398 0.62485 0.61819 0.61414 0.61275
0.800  0.82522 0.81832 0.80751 0.79379 0.77783 0.76036 0.74167 0.72279 0.70393 0.68580 0.66871 0.65308 0.63937 0.62772 0.61847 0.61170 0.60761 0.60620
0.805  0.82102 0.81401 0.80324 0.78921 0.77308 0.75522 0.73655 0.71746 0.69841 0.67992 0.66265 0.64700 0.63306 0.62135 0.61193 0.60513 0.60099 0.59958
0.810  0.81675 0.80970 0.79868 0.78451 0.76821 0.75017 0.73130 0.71183 0.69258 0.67408 0.65663 0.64068 0.62669 0.61477 0.60533 0.59843 0.59423 0.59279
0.815  0.81234 0.80512 0.79398 0.77966 0.76321 0.74499 0.72571 0.70627 0.68681 0.66794 0.65033 0.63435 0.62011 0.60816 0.59854 0.59159 0.58736 0.58592
0.820  0.80772 0.80039 0.78913 0.77467 0.75806 0.73967 0.72021 0.70035 0.68072 0.66185 0.64405 0.62777 0.61347 0.60133 0.59168 0.58461 0.58035 0.57888
0.825  0.80300 0.79564 0.78413 0.76953 0.75276 0.73397 0.71456 0.69451 0.67469 0.65545 0.63748 0.62114 0.60666 0.59437 0.58464 0.57754 0.57322 0.57174
0.830  0.79812 0.79059 0.77897 0.76424 0.74709 0.72835 0.70853 0.68831 0.66831 0.64908 0.63093 0.61433 0.59967 0.58736 0.57745 0.57029 0.56593 0.56446
0.835  0.79300 0.78537 0.77363 0.75877 0.74148 0.72258 0.70258 0.68217 0.66198 0.64238 0.62408 0.60733 0.59254 0.58012 0.57018 0.56290 0.55850 0.55699
0.840  0.78775 0.78009 0.76811 0.75312 0.73569 0.71639 0.69622 0.67564 0.65529 0.63552 0.61706 0.60017 0.58537 0.57272 0.56270 0.55535 0.55092 0.54940
0.845  0.78225 0.77449 0.76240 0.74729 0.72948 0.71026 0.68993 0.66917 0.64842 0.62869 0.60989 0.59296 0.57793 0.56517 0.55507 0.54769 0.54318 0.54166
0.850  0.77658 0.76867 0.75648 0.74104 0.72331 0.70370 0.68321 0.66229 0.64159 0.62149 0.60270 0.58551 0.57032 0.55746 0.54726 0.53983 0.53527 0.53375
0.855  0.77070 0.76263 0.75034 0.73479 0.71670 0.69718 0.67629 0.65522 0.63437 0.61411 0.59518 0.57785 0.56253 0.54957 0.53929 0.53179 0.52720 0.52566
0.860  0.76450 0.75648 0.74397 0.72831 0.71010 0.69020 0.66940 0.64794 0.62694 0.60654 0.58746 0.57000 0.55457 0.54150 0.53113 0.52353 0.51894 0.51738
0.865  0.75811 0.74995 0.73734 0.72157 0.70302 0.68298 0.66205 0.64044 0.61930 0.59876 0.57938 0.56181 0.54640 0.53323 0.52278 0.51512 0.51049 0.50891
0.870  0.75138 0.74313 0.73045 0.71438 0.69593 0.67577 0.65445 0.63271 0.61144 0.59076 0.57125 0.55356 0.53792 0.52477 0.51417 0.50651 0.50184 0.50023
0.875  0.74440 0.73602 0.72326 0.70711 0.68832 0.66804 0.64661 0.62474 0.60333 0.58252 0.56290 0.54509 0.52934 0.51599 0.50541 0.49769 0.49295 0.49134
0.880  0.73703 0.72858 0.71569 0.69931 0.68041 0.66003 0.63848 0.61650 0.59475 0.57385 0.55430 0.53623 0.52052 0.50709 0.49636 0.48860 0.48387 0.48226
0.885  0.72938 0.72080 0.70773 0.69139 0.67244 0.65171 0.63006 0.60797 0.58613 0.56511 0.54527 0.52728 0.51135 0.49785 0.48714 0.47927 0.47452 0.47289
0.890  0.72127 0.71263 0.69952 0.68292 0.66387 0.64306 0.62127 0.59913 0.57717 0.55588 0.53614 0.51790 0.50190 0.48845 0.47759 0.46974 0.46494 0.46330
0.895  0.71280 0.70405 0.69072 0.67404 0.65493 0.63405 0.61199 0.58974 0.56773 0.54655 0.52655 0.50836 0.49230 0.47868 0.46778 0.45989 0.45508 0.45344
0.900  0.70381 0.69502 0.68167 0.66474 0.64557 0.62439 0.60253 0.57998 0.55791 0.53669 0.51663 0.49842 0.48228 0.46861 0.45767 0.44975 0.44491 0.44324
0.905  0.69437 0.68549 0.67193 0.65518 0.63577 0.61456 0.59241 0.57007 0.54772 0.52646 0.50637 0.48811 0.47181 0.45822 0.44725 0.43930 0.43444 0.43276
0.910  0.68431 0.67541 0.66186 0.64492 0.62523 0.60399 0.58183 0.55948 0.53713 0.51585 0.49573 0.47729 0.46112 0.44739 0.43649 0.42847 0.42362 0.42198
0.915  0.67362 0.66472 0.65101 0.63405 0.61439 0.59318 0.57102 0.54843 0.52608 0.50480 0.48449 0.46623 0.45004 0.43629 0.42529 0.41732 0.41245 0.41078
0.920  0.66230 0.65333 0.63949 0.62235 0.60269 0.58151 0.55941 0.53685 0.51454 0.49308 0.47299 0.45458 0.43841 0.42468 0.41376 0.40572 0.40086 0.39918
0.925  0.65013 0.64106 0.62743 0.61015 0.59057 0.56921 0.54717 0.52444 0.50221 0.48083 0.46081 0.44245 0.42632 0.41262 0.40173 0.39370 0.38884 0.38717
0.930  0.63708 0.62806 0.61434 0.59716 0.57744 0.55618 0.53400 0.51164 0.48951 0.46821 0.44808 0.42979 0.41373 0.40007 0.38913 0.38120 0.37635 0.37468
0.935  0.62309 0.61394 0.60030 0.58302 0.56344 0.54234 0.52032 0.49786 0.47589 0.45452 0.43472 0.41655 0.40057 0.38697 0.37607 0.36812 0.36330 0.36164
0.940  0.60788 0.59882 0.58517 0.56807 0.54845 0.52729 0.50549 0.48325 0.46124 0.44030 0.42049 0.40248 0.38664 0.37316 0.36234 0.35450 0.34967 0.34804
0.945  0.59133 0.58226 0.56859 0.55169 0.53231 0.51143 0.48964 0.46767 0.44594 0.42503 0.40545 0.38765 0.37198 0.35864 0.34794 0.34011 0.33537 0.33376
0.950  0.57320 0.56431 0.55073 0.53390 0.51460 0.49405 0.47236 0.45075 0.42936 0.40878 0.38950 0.37195 0.35637 0.34323 0.33267 0.32501 0.32031 0.31869
0.955  0.55322 0.54440 0.53110 0.51444 0.49530 0.47493 0.45393 0.43252 0.41133 0.39118 0.37229 0.35508 0.33979 0.32689 0.31651 0.30897 0.30432 0.30273
0.960  0.53098 0.52229 0.50919 0.49276 0.47411 0.45427 0.43333 0.41248 0.39208 0.37222 0.35380 0.33686 0.32208 0.30936 0.29923 0.29187 0.28735 0.28581
0.965  0.50602 0.49749 0.48468 0.46860 0.45059 0.43094 0.41094 0.39055 0.37060 0.35140 0.33359 0.31719 0.30274 0.29052 0.28069 0.27347 0.26911 0.26759
0.970  0.47753 0.46930 0.45692 0.44136 0.42391 0.40511 0.38551 0.36600 0.34692 0.32853 0.31128 0.29557 0.28171 0.26998 0.26052 0.25357 0.24936 0.24788
0.975  0.44452 0.43672 0.42492 0.41009 0.39324 0.37528 0.35679 0.33839 0.32018 0.30282 0.28636 0.27152 0.25841 0.24729 0.23832 0.23172 0.22769 0.22631
0.980  0.40548 0.39822 0.38709 0.37323 0.35748 0.34071 0.32364 0.30624 0.28942 0.27322 0.25816 0.24427 0.23212 0.22172 0.21339 0.20731 0.20355 0.20226
0.985  0.35780 0.35119 0.34115 0.32850 0.31443 0.29915 0.28374 0.26805 0.25289 0.23843 0.22485 0.21257 0.20158 0.19224 0.18476 0.17924 0.17589 0.17471
0.990  0.29668 0.29109 0.28246 0.27177 0.25975 0.24681 0.23363 0.22053 0.20772 0.19550 0.18414 0.17374 0.16452 0.15667 0.15036 0.14567 0.14281 0.14182
0.995  0.21064 0.20659 0.20037 0.19251 0.18377 0.17436 0.16489 0.15537 0.14618 0.13751 0.12934 0.12185 0.11527 0.10965 0.10512 0.10173 0.09964 0.09892
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e070.dat <==
# alpha = -0.35 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988
0.020  0.99993 0.99992 0.99992 0.99991 0.99990 0.99989 0.99987 0.99986 0.99985 0.99984 0.99982 0.99981 0.99980 0.99980 0.99979 0.99979 0.99978 0.99978
0.025  0.99988 0.99988 0.99987 0.99986 0.99984 0.99982 0.99980 0.99978 0.99976 0.99974 0.99973 0.99971 0.99970 0.99968 0.99967 0.99967 0.99966 0.99966
0.030  0.99983 0.99982 0.99981 0.99979 0.99977 0.99974 0.99972 0.99969 0.99966 0.99963 0.99961 0.99958 0.99956 0.99954 0.99953 0.99952 0.99951 0.99951
0.035  0.99977 0.99976 0.99974 0.99972 0.99969 0.99965 0.99961 0.99957 0.99954 0.99950 0.99946 0.99943 0.99940 0.99938 0.99936 0.99935 0.99934 0.99933
0.040  0.99970 0.99969 0.99966 0.99963 0.99959 0.99954 0.99949 0.99944 0.99939 0.99934 0.99930 0.99926 0.99922 0.99919 0.99916 0.99915 0.99913 0.99913
0.045  0.99962 0.99960 0.99957 0.99953 0.99948 0.99942 0.99936 0.99930 0.99923 0.99917 0.99911 0.99906 0.99901 0.99897 0.99894 0.99892 0.99890 0.99890
0.050  0.99954 0.99951 0.99947 0.99942 0.99936 0.99929 0.99921 0.99913 0.99905 0.99898 0.99890 0.99884 0.99878 0.99873 0.99869 0.99866 0.99865 0.99864
0.055  0.99944 0.99941 0.99936 0.99930 0.99922 0.99914 0.99904 0.99895 0.99885 0.99876 0.99867 0.99859 0.99852 0.99846 0.99842 0.99838 0.99836 0.99835
0.060  0.99933 0.99930 0.99924 0.99916 0.99907 0.99897 0.99886 0.99875 0.99863 0.99852 0.99842 0.99833 0.99824 0.99817 0.99812 0.99808 0.99805 0.99804
0.065  0.99921 0.99917 0.99911 0.99902 0.99891 0.99879 0.99866 0.99853 0.99840 0.99827 0.99815 0.99804 0.99794 0.99785 0.99779 0.99774 0.99771 0.99770
0.070  0.99909 0.99904 0.99896 0.99886 0.99874 0.99860 0.99845 0.99830 0.99814 0.99799 0.99785 0.99772 0.99761 0.99751 0.99744 0.99738 0.99735 0.99733
0.075  0.99895 0.99890 0.99881 0.99869 0.99855 0.99839 0.99822 0.99804 0.99786 0.99769 0.99753 0.99738 0.99725 0.99714 0.99706 0.99699 0.99695 0.99693
0.080  0.99881 0.99875 0.99865 0.99851 0.99835 0.99817 0.99797 0.99777 0.99757 0.99738 0.99719 0.99702 0.99687 0.99675 0.99665 0.99658 0.99653 0.99651
0.085  0.99865 0.99858 0.99847 0.99832 0.99814 0.99793 0.99771 0.99748 0.99726 0.99704 0.99683 0.99664 0.99647 0.99633 0.99622 0.99614 0.99609 0.99606
0.090  0.99849 0.99841 0.99828 0.99811 0.99791 0.99768 0.99744 0.99718 0.99692 0.99668 0.99644 0.99623 0.99604 0.99588 0.99576 0.99567 0.99561 0.99558
0.095  0.99832 0.99823 0.99809 0.99790 0.99767 0.99742 0.99714 0.99686 0.99657 0.99630 0.99604 0.99580 0.99559 0.99541 0.99527 0.99517 0.99511 0.99507
0.100  0.99813 0.99804 0.99788 0.99767 0.99742 0.99714 0.99683 0.99652 0.99620 0.99589 0.99561 0.99534 0.99511 0.99492 0.99476 0.99465 0.99458 0.99454
0.105  0.99794 0.99783 0.99766 0.99743 0.99715 0.99684 0.99651 0.99616 0.99581 0.99547 0.99515 0.99487 0.99461 0.99439 0.99422 0.99410 0.99402 0.99398
0.110  0.99774 0.99762 0.99743 0.99718 0.99688 0.99653 0.99616 0.99578 0.99540 0.99503 0.99468 0.99436 0.99408 0.99385 0.99366 0.99352 0.99344 0.99339
0.115  0.99753 0.99740 0.99719 0.99691 0.99658 0.99621 0.99580 0.99539 0.99497 0.99457 0.99418 0.99384 0.99353 0.99327 0.99307 0.99292 0.99283 0.99277
0.120  0.99731 0.99717 0.99694 0.99664 0.99628 0.99587 0.99543 0.99497 0.99452 0.99408 0.99367 0.99329 0.99295 0.99267 0.99245 0.99228 0.99219 0.99216
0.125  0.99707 0.99692 0.99668 0.99635 0.99596 0.99551 0.99504 0.99454 0.99405 0.99357 0.99312 0.99271 0.99235 0.99205 0.99180 0.99163 0.99152 0.99149
0.130  0.99683 0.99667 0.99640 0.99605 0.99563 0.99514 0.99463 0.99409 0.99356 0.99305 0.99256 0.99212 0.99173 0.99140 0.99113 0.99094 0.99082 0.99079
0.135  0.99658 0.99640 0.99612 0.99574 0.99528 0.99476 0.99421 0.99363 0.99306 0.99250 0.99198 0.99150 0.99107 0.99072 0.99043 0.99023 0.99010 0.99006
0.140  0.99632 0.99613 0.99582 0.99541 0.99492 0.99436 0.99377 0.99314 0.99253 0.99193 0.99137 0.99085 0.99040 0.99001 0.98971 0.98949 0.98935 0.98930
0.145  0.99605 0.99585 0.99552 0.99507 0.99455 0.99395 0.99331 0.99264 0.99198 0.99134 0.99074 0.99018 0.98970 0.98928 0.98896 0.98872 0.98857 0.98852
0.150  0.99577 0.99555 0.99520 0.99473 0.99416 0.99352 0.99284 0.99212 0.99142 0.99073 0.99008 0.98949 0.98897 0.98853 0.98818 0.98792 0.98777 0.98771
0.155  0.99548 0.99524 0.99487 0.99436 0.99376 0.99308 0.99235 0.99159 0.99083 0.99009 0.98940 0.98877 0.98822 0.98775 0.98737 0.98710 0.98693 0.98687
0.160  0.99518 0.99493 0.99453 0.99399 0.99335 0.99262 0.99184 0.99103 0.99022 0.98944 0.98870 0.98803 0.98744 0.98694 0.98654 0.98625 0.98607 0.98600
0.165  0.99487 0.99460 0.99418 0.99361 0.99292 0.99215 0.99131 0.99046 0.98960 0.98876 0.98798 0.98726 0.98664 0.98610 0.98568 0.98537 0.98518 0.98510
0.170  0.99455 0.99426 0.99381 0.99321 0.99248 0.99166 0.99077 0.98986 0.98895 0.98807 0.98724 0.98648 0.98581 0.98524 0.98479 0.98446 0.98426 0.98418
0.175  0.99422 0.99392 0.99344 0.99280 0.99202 0.99115 0.99022 0.98925 0.98828 0.98735 0.98647 0.98566 0.98495 0.98435 0.98388 0.98353 0.98332 0.98322
0.180  0.99388 0.99356 0.99305 0.99237 0.99155 0.99063 0.98964 0.98862 0.98760 0.98661 0.98567 0.98482 0.98407 0.98344 0.98293 0.98257 0.98234 0.98227
0.185  0.99352 0.99319 0.99265 0.99193 0.99107 0.99009 0.98905 0.98797 0.98689 0.98585 0.98486 0.98396 0.98317 0.98250 0.98197 0.98158 0.98134 0.98126
0.190  0.99316 0.99281 0.99224 0.99148 0.99057 0.98954 0.98845 0.98730 0.98617 0.98506 0.98402 0.98308 0.98224 0.98153 0.98097 0.98056 0.98031 0.98022
0.195  0.99279 0.99242 0.99182 0.99102 0.99006 0.98898 0.98782 0.98662 0.98542 0.98426 0.98316 0.98216 0.98128 0.98054 0.97994 0.97951 0.97925 0.97916
0.200  0.99240 0.99201 0.99138 0.99054 0.98954 0.98840 0.98718 0.98591 0.98465 0.98343 0.98228 0.98123 0.98030 0.97952 0.97889 0.97844 0.97816 0.97806
0.205  0.99201 0.99160 0.99094 0.99005 0.98900 0.98780 0.98652 0.98519 0.98387 0.98258 0.98137 0.98026 0.97929 0.97847 0.97781 0.97734 0.97705 0.97694
0.210  0.99161 0.99117 0.99048 0.98955 0.98845 0.98719 0.98584 0.98445 0.98305 0.98171 0.98044 0.97928 0.97826 0.97739 0.97671 0.97620 0.97590 0.97578
0.215  0.99119 0.99074 0.99001 0.98904 0.98787 0.98656 0.98514 0.98369 0.98223 0.98082 0.97948 0.97827 0.97720 0.97629 0.97557 0.97505 0.97473 0.97460
0.220  0.99076 0.99029 0.98953 0.98851 0.98729 0.98591 0.98443 0.98291 0.98138 0.97990 0.97850 0.97723 0.97611 0.97516 0.97441 0.97386 0.97352 0.97339
0.225  0.99033 0.98983 0.98904 0.98797 0.98669 0.98525 0.98371 0.98211 0.98051 0.97896 0.97750 0.97617 0.97500 0.97400 0.97322 0.97264 0.97229 0.97218
0.230  0.98988 0.98936 0.98853 0.98742 0.98608 0.98457 0.98296 0.98128 0.97962 0.97800 0.97647 0.97509 0.97386 0.97282 0.97200 0.97139 0.97103 0.97091
0.235  0.98942 0.98888 0.98801 0.98685 0.98545 0.98388 0.98220 0.98045 0.97871 0.97701 0.97543 0.97397 0.97269 0.97161 0.97075 0.97012 0.96974 0.96961
0.240  0.98895 0.98838 0.98748 0.98627 0.98481 0.98317 0.98141 0.97959 0.97777 0.97601 0.97435 0.97283 0.97150 0.97037 0.96947 0.96882 0.96842 0.96828
0.245  0.98847 0.98788 0.98693 0.98567 0.98416 0.98244 0.98060 0.97871 0.97681 0.97498 0.97325 0.97167 0.97028 0.96911 0.96817 0.96749 0.96707 0.96692
0.250  0.98797 0.98736 0.98637 0.98506 0.98349 0.98170 0.97979 0.97782 0.97584 0.97393 0.97213 0.97048 0.96904 0.96781 0.96683 0.96613 0.96569 0.96553
0.255  0.98747 0.98683 0.98580 0.98443 0.98280 0.98095 0.97895 0.97690 0.97484 0.97286 0.97098 0.96927 0.96776 0.96649 0.96547 0.96474 0.96429 0.96411
0.260  0.98695 0.98628 0.98522 0.98380 0.98209 0.98017 0.97810 0.97596 0.97383 0.97176 0.96981 0.96803 0.96646 0.96514 0.96408 0.96331 0.96285 0.96269
0.265  0.98642 0.98573 0.98462 0.98315 0.98137 0.97937 0.97723 0.97500 0.97279 0.97063 0.96861 0.96677 0.96513 0.96376 0.96267 0.96186 0.96138 0.96122
0.270  0.98588 0.98517 0.98402 0.98248 0.98064 0.97856 0.97634 0.97403 0.97173 0.96949 0.96739 0.96548 0.96378 0.96235 0.96122 0.96039 0.95989 0.95971
0.275  0.98533 0.98459 0.98340 0.98180 0.97989 0.97773 0.97542 0.97303 0.97064 0.96833 0.96615 0.96416 0.96240 0.96092 0.95974 0.95888 0.95836 0.95817
0.280  0.98477 0.98400 0.98276 0.98111 0.97913 0.97689 0.97449 0.97202 0.96953 0.96714 0.96488 0.96281 0.96100 0.95945 0.95823 0.95734 0.95680 0.95660
0.285  0.98419 0.98339 0.98211 0.98040 0.97835 0.97603 0.97354 0.97098 0.96841 0.96592 0.96358 0.96144 0.95956 0.95796 0.95670 0.95577 0.95521 0.95500
0.290  0.98360 0.98278 0.98145 0.97968 0.97755 0.97516 0.97257 0.96991 0.96726 0.96468 0.96226 0.96005 0.95809 0.95644 0.95513 0.95417 0.95359 0.95340
0.295  0.98300 0.98215 0.98077 0.97893 0.97673 0.97426 0.97159 0.96883 0.96609 0.96342 0.96091 0.95862 0.95660 0.95490 0.95353 0.95254 0.95195 0.95174
0.300  0.98239 0.98151 0.98007 0.97818 0.97590 0.97333 0.97059 0.96773 0.96490 0.96213 0.95954 0.95717 0.95508 0.95332 0.95191 0.95089 0.95027 0.95005
0.305  0.98176 0.98085 0.97937 0.97741 0.97506 0.97240 0.96955 0.96662 0.96367 0.96083 0.95814 0.95569 0.95354 0.95171 0.95026 0.94920 0.94856 0.94833
0.310  0.98113 0.98018 0.97866 0.97663 0.97420 0.97146 0.96851 0.96548 0.96243 0.95950 0.95672 0.95419 0.95196 0.95007 0.94857 0.94748 0.94682 0.94657
0.315  0.98047 0.97950 0.97792 0.97584 0.97332 0.97049 0.96744 0.96431 0.96117 0.95814 0.95527 0.95266 0.95035 0.94841 0.94686 0.94573 0.94504 0.94482
0.320  0.97981 0.97880 0.97718 0.97502 0.97243 0.96951 0.96636 0.96312 0.95989 0.95674 0.95380 0.95110 0.94872 0.94671 0.94511 0.94395 0.94324 0.94300
0.325  0.97913 0.97809 0.97642 0.97419 0.97150 0.96848 0.96526 0.96191 0.95858 0.95534 0.95230 0.94951 0.94706 0.94499 0.94333 0.94213 0.94141 0.94115
0.330  0.97844 0.97736 0.97565 0.97333 0.97058 0.96747 0.96413 0.96069 0.95724 0.95391 0.95077 0.94790 0.94537 0.94323 0.94153 0.94029 0.93954 0.93927
0.335  0.97774 0.97663 0.97485 0.97247 0.96963 0.96643 0.96298 0.95944 0.95589 0.95245 0.94921 0.94626 0.94365 0.94145 0.93969 0.93842 0.93764 0.93736
0.340  0.97702 0.97588 0.97403 0.97160 0.96867 0.96537 0.96182 0.95815 0.95451 0.95097 0.94763 0.94459 0.94190 0.93963 0.93783 0.93651 0.93571 0.93544
0.345  0.97629 0.97511 0.97322 0.97071 0.96769 0.96429 0.96064 0.95686 0.95311 0.94945 0.94603 0.94289 0.94012 0.93779 0.93593 0.93457 0.93375 0.93347
0.350  0.97555 0.97433 0.97238 0.96981 0.96667 0.96317 0.95944 0.95555 0.95168 0.94792 0.94439 0.94116 0.93832 0.93591 0.93399 0.93260 0.93176 0.93146
0.355  0.97479 0.97354 0.97153 0.96888 0.96566 0.96206 0.95819 0.95422 0.95022 0.94637 0.94272 0.93941 0.93648 0.93400 0.93203 0.93060 0.92973 0.92942
0.360  0.97401 0.97273 0.97067 0.96792 0.96463 0.96093 0.95695 0.95286 0.94875 0.94478 0.94103 0.93762 0.93461 0.93206 0.93004 0.92856 0.92767 0.92734
0.365  0.97322 0.97191 0.96979 0.96696 0.96358 0.95978 0.95569 0.95146 0.94726 0.94316 0.93932 0.93582 0.93271 0.93010 0.92802 0.92650 0.92558 0.92527
0.370  0.97242 0.97106 0.96889 0.96599 0.96251 0.95860 0.95440 0.95006 0.94573 0.94153 0.93758 0.93396 0.93079 0.92810 0.92595 0.92440 0.92345 0.92313
0.375  0.97160 0.97020 0.96796 0.96500 0.96140 0.95738 0.95308 0.94863 0.94417 0.93987 0.93580 0.93210 0.92883 0.92606 0.92386 0.92227 0.92129 0.92095
0.380  0.97077 0.96933 0.96702 0.96399 0.96029 0.95617 0.95173 0.94718 0.94260 0.93818 0.93400 0.93020 0.92684 0.92400 0.92174 0.92010 0.91910 0.91874
0.385  0.96992 0.96844 0.96608 0.96293 0.95917 0.95494 0.95038 0.94568 0.94101 0.93645 0.93218 0.92827 0.92482 0.92191 0.91959 0.91790 0.91688 0.91653
0.390  0.96905 0.96754 0.96512 0.96189 0.95803 0.95368 0.94901 0.94418 0.93937 0.93471 0.93032 0.92630 0.92277 0.91978 0.91740 0.91567 0.91462 0.91426
0.395  0.96817 0.96662 0.96414 0.96083 0.95687 0.95237 0.94760 0.94266 0.93771 0.93294 0.92842 0.92432 0.92069 0.91762 0.91518 0.91340 0.91233 0.91195
0.400  0.96728 0.96569 0.96314 0.95975 0.95565 0.95108 0.94617 0.94111 0.93604 0.93113 0.92651 0.92230 0.91857 0.91543 0.91293 0.91110 0.91000 0.90963
0.405  0.96637 0.96474 0.96212 0.95865 0.95445 0.94976 0.94473 0.93952 0.93435 0.92930 0.92457 0.92023 0.91643 0.91321 0.91064 0.90877 0.90764 0.90725
0.410  0.96544 0.96377 0.96107 0.95750 0.95323 0.94843 0.94326 0.93793 0.93259 0.92745 0.92260 0.91816 0.91426 0.91095 0.90831 0.90640 0.90524 0.90484
0.415  0.96450 0.96278 0.96002 0.95636 0.95199 0.94703 0.94174 0.93631 0.93085 0.92557 0.92059 0.91605 0.91205 0.90866 0.90596 0.90400 0.90281 0.90239
0.420  0.96353 0.96177 0.95895 0.95521 0.95069 0.94565 0.94023 0.93463 0.92907 0.92364 0.91856 0.91391 0.90980 0.90634 0.90357 0.90156 0.90034 0.89993
0.425  0.96256 0.96075 0.95787 0.95403 0.94941 0.94425 0.93870 0.93297 0.92726 0.92171 0.91650 0.91172 0.90753 0.90398 0.90114 0.89909 0.89784 0.89741
0.430  0.96156 0.95971 0.95676 0.95283 0.94811 0.94282 0.93714 0.93127 0.92540 0.91975 0.91439 0.90952 0.90523 0.90158 0.89869 0.89658 0.89530 0.89486
0.435  0.96055 0.95866 0.95561 0.95159 0.94678 0.94133 0.93552 0.92953 0.92355 0.91772 0.91227 0.90729 0.90287 0.89916 0.89620 0.89404 0.89273 0.89229
0.440  0.95952 0.95758 0.95447 0.95035 0.94540 0.93986 0.93392 0.92777 0.92166 0.91571 0.91012 0.90500 0.90051 0.89670 0.89366 0.89146 0.89012 0.88966
0.445  0.95847 0.95649 0.95330 0.94910 0.94403 0.93837 0.93229 0.92600 0.91972 0.91366 0.90792 0.90271 0.89810 0.89420 0.89110 0.88884 0.88748 0.88700
0.450  0.95740 0.95538 0.95212 0.94782 0.94264 0.93681 0.93059 0.92420 0.91778 0.91154 0.90571 0.90038 0.89565 0.89167 0.88850 0.88619 0.88479 0.88430
0.455  0.95632 0.95423 0.95092 0.94648 0.94123 0.93527 0.92891 0.92233 0.91581 0.90943 0.90346 0.89799 0.89318 0.88911 0.88586 0.88350 0.88207 0.88159
0.460  0.95521 0.95308 0.94968 0.94517 0.93975 0.93370 0.92720 0.92049 0.91377 0.90730 0.90116 0.89559 0.89068 0.88650 0.88319 0.88078 0.87932 0.87881
0.465  0.95408 0.95191 0.94842 0.94383 0.93830 0.93209 0.92542 0.91860 0.91175 0.90509 0.89886 0.89316 0.88812 0.88387 0.88048 0.87802 0.87652 0.87599
0.470  0.95293 0.95072 0.94716 0.94247 0.93682 0.93045 0.92367 0.91666 0.90969 0.90289 0.89652 0.89067 0.88554 0.88120 0.87773 0.87522 0.87369 0.87317
0.475  0.95177 0.94951 0.94588 0.94104 0.93526 0.92881 0.92189 0.91472 0.90756 0.90066 0.89412 0.88818 0.88293 0.87848 0.87495 0.87238 0.87082 0.87028
0.480  0.95058 0.94828 0.94457 0.93963 0.93374 0.92714 0.92002 0.91275 0.90545 0.89835 0.89171 0.88564 0.88026 0.87574 0.87213 0.86950 0.86791 0.86738
0.485  0.94938 0.94702 0.94320 0.93820 0.93219 0.92541 0.91819 0.91072 0.90327 0.89606 0.88927 0.88305 0.87759 0.87296 0.86927 0.86659 0.86496 0.86440
0.490  0.94815 0.94572 0.94185 0.93675 0.93056 0.92370 0.91632 0.90870 0.90108 0.89373 0.88677 0.88045 0.87486 0.87013 0.86637 0.86364 0.86197 0.86139
0.495  0.94690 0.94443 0.94048 0.93522 0.92896 0.92194 0.91437 0.90660 0.89887 0.89133 0.88427 0.87778 0.87209 0.86728 0.86344 0.86064 0.85894 0.85837
0.500  0.94564 0.94311 0.93908 0.93372 0.92733 0.92013 0.91245 0.90452 0.89659 0.88894 0.88169 0.87511 0.86930 0.86437 0.86046 0.85761 0.85588 0.85528
0.505  0.94434 0.94177 0.93765 0.93220 0.92566 0.91833 0.91050 0.90241 0.89432 0.88647 0.87912 0.87240 0.86645 0.86144 0.85745 0.85454 0.85277 0.85215
0.510  0.94303 0.94040 0.93617 0.93059 0.92394 0.91645 0.90847 0.90021 0.89201 0.88401 0.87651 0.86963 0.86358 0.85847 0.85438 0.85142 0.84962 0.84901
0.515  0.94169 0.93901 0.93471 0.92902 0.92224 0.91460 0.90646 0.89804 0.88963 0.88151 0.87383 0.86684 0.86068 0.85545 0.85129 0.84827 0.84643 0.84580
0.520  0.94032 0.93757 0.93321 0.92742 0.92044 0.91272 0.90436 0.89578 0.88726 0.87894 0.87115 0.86399 0.85771 0.85240 0.84816 0.84507 0.84320 0.84257
0.525  0.93893 0.93614 0.93168 0.92577 0.91869 0.91075 0.90229 0.89355 0.88481 0.87638 0.86839 0.86113 0.85473 0.84929 0.84498 0.84184 0.83993 0.83928
0.530  0.93752 0.93468 0.93010 0.92408 0.91690 0.90881 0.90019 0.89128 0.88237 0.87373 0.86564 0.85824 0.85168 0.84617 0.84177 0.83855 0.83661 0.83593
0.535  0.93608 0.93319 0.92853 0.92240 0.91502 0.90684 0.89800 0.88892 0.87984 0.87110 0.86282 0.85527 0.84862 0.84299 0.83850 0.83524 0.83326 0.83258
0.540  0.93462 0.93168 0.92694 0.92069 0.91318 0.90478 0.89584 0.88659 0.87734 0.86837 0.85998 0.85230 0.84549 0.83977 0.83520 0.83188 0.82985 0.82915
0.545  0.93314 0.93010 0.92526 0.91889 0.91130 0.90275 0.89357 0.88416 0.87480 0.86567 0.85711 0.84925 0.84235 0.83652 0.83185 0.82847 0.82641 0.82571
0.550  0.93162 0.92853 0.92361 0.91713 0.90933 0.90062 0.89135 0.88176 0.87217 0.86292 0.85416 0.84620 0.83914 0.83320 0.82847 0.82502 0.82292 0.82220
0.555  0.93008 0.92694 0.92193 0.91532 0.90740 0.89853 0.88901 0.87925 0.86956 0.86009 0.85121 0.84307 0.83592 0.82987 0.82502 0.82152 0.81939 0.81867
0.560  0.92851 0.92532 0.92022 0.91344 0.90542 0.89638 0.88672 0.87679 0.86685 0.85727 0.84819 0.83994 0.83262 0.82646 0.82156 0.81798 0.81581 0.81506
0.565  0.92692 0.92367 0.91843 0.91159 0.90336 0.89418 0.88439 0.87421 0.86417 0.85435 0.84516 0.83672 0.82931 0.82304 0.81802 0.81439 0.81218 0.81144
0.570  0.92527 0.92195 0.91666 0.90963 0.90134 0.89199 0.88196 0.87167 0.86138 0.85146 0.84205 0.83350 0.82593 0.81955 0.81447 0.81077 0.80852 0.80774
0.575  0.92362 0.92024 0.91486 0.90771 0.89920 0.88969 0.87956 0.86907 0.85862 0.84846 0.83894 0.83020 0.82253 0.81604 0.81085 0.80708 0.80480 0.80403
0.580  0.92193 0.91850 0.91297 0.90577 0.89711 0.88744 0.87705 0.86640 0.85575 0.84548 0.83575 0.82690 0.81906 0.81246 0.80720 0.80336 0.80103 0.80023
0.585  0.92021 0.91672 0.91111 0.90371 0.89489 0.88506 0.87458 0.86373 0.85291 0.84240 0.83256 0.82351 0.81557 0.80886 0.80348 0.79959 0.79722 0.79642
0.590  0.91847 0.91487 0.90921 0.90169 0.89273 0.88273 0.87199 0.86098 0.84996 0.83934 0.82927 0.82012 0.81201 0.80518 0.79974 0.79577 0.79336 0.79253
0.595  0.91668 0.91304 0.90722 0.89964 0.89053 0.88028 0.86945 0.85817 0.84704 0.83618 0.82599 0.81664 0.80843 0.80148 0.79592 0.79190 0.78945 0.78862
0.600  0.91487 0.91117 0.90526 0.89748 0.88822 0.87788 0.86678 0.85540 0.84401 0.83296 0.82262 0.81316 0.80477 0.79772 0.79209 0.78797 0.78549 0.78463
0.605  0.91302 0.90926 0.90326 0.89536 0.88595 0.87535 0.86416 0.85250 0.84100 0.82978 0.81920 0.80959 0.80110 0.79389 0.78817 0.78401 0.78148 0.78062
0.610  0.91111 0.90731 0.90115 0.89311 0.88355 0.87287 0.86141 0.84965 0.83789 0.82648 0.81579 0.80597 0.79735 0.79006 0.78423 0.77999 0.77742 0.77653
0.615  0.90919 0.90529 0.89908 0.89092 0.88120 0.87026 0.85870 0.84666 0.83472 0.82320 0.81227 0.80235 0.79357 0.78613 0.78023 0.77592 0.77331 0.77241
0.620  0.90724 0.90328 0.89698 0.88860 0.87872 0.86770 0.85587 0.84373 0.83159 0.81980 0.80877 0.79863 0.78972 0.78219 0.77616 0.77179 0.76914 0.76825
0.625  0.90524 0.90123 0.89476 0.88633 0.87630 0.86500 0.85298 0.84066 0.82833 0.81643 0.80516 0.79491 0.78582 0.77817 0.77207 0.76761 0.76492 0.76399
0.630  0.90321 0.89908 0.89257 0.88401 0.87373 0.86236 0.85015 0.83762 0.82510 0.81295 0.80149 0.79109 0.78190 0.77410 0.76790 0.76339 0.76065 0.75972
0.635  0.90114 0.89695 0.89034 0.88157 0.87122 0.85957 0.84718 0.83446 0.82175 0.80940 0.79785 0.78722 0.77789 0.77000 0.76368 0.75910 0.75632 0.75539
0.640  0.89902 0.89478 0.88800 0.87917 0.86857 0.85684 0.84426 0.83125 0.81834 0.80589 0.79408 0.78335 0.77383 0.76582 0.75943 0.75477 0.75194 0.75097
0.645  0.89684 0.89256 0.88569 0.87664 0.86597 0.85397 0.84119 0.82808 0.81497 0.80225 0.79026 0.77937 0.76975 0.76158 0.75509 0.75037 0.74750 0.74653
0.650  0.89464 0.89025 0.88325 0.87415 0.86323 0.85104 0.83807 0.82477 0.81147 0.79855 0.78646 0.77534 0.76558 0.75732 0.75070 0.74591 0.74300 0.74200
0.655  0.89240 0.88795 0.88085 0.87152 0.86053 0.84817 0.83501 0.82140 0.80791 0.79489 0.78254 0.77131 0.76135 0.75297 0.74628 0.74140 0.73845 0.73744
0.660  0.89011 0.88560 0.87840 0.86895 0.85769 0.84514 0.83179 0.81809 0.80439 0.79109 0.77855 0.76717 0.75711 0.74856 0.74178 0.73684 0.73384 0.73282
0.665  0.88777 0.88314 0.87583 0.86622 0.85479 0.84218 0.82859 0.81462 0.80072 0.78723 0.77459 0.76297 0.75277 0.74413 0.73721 0.73221 0.72916 0.72814
0.670  0.88539 0.88069 0.87328 0.86355 0.85196 0.83905 0.82530 0.81109 0.79700 0.78338 0.77050 0.75876 0.74836 0.73960 0.73261 0.72751 0.72442 0.72336
0.675  0.88294 0.87820 0.87060 0.86072 0.84896 0.83586 0.82192 0.80762 0.79331 0.77943 0.76634 0.75445 0.74390 0.73502 0.72793 0.72277 0.71962 0.71856
0.680  0.88044 0.87559 0.86796 0.85794 0.84602 0.83274 0.81848 0.80399 0.78948 0.77540 0.76213 0.75007 0.73942 0.73037 0.72318 0.71795 0.71477 0.71369
0.685  0.87790 0.87299 0.86517 0.85500 0.84291 0.82944 0.81511 0.80029 0.78559 0.77131 0.75794 0.74563 0.73484 0.72569 0.71837 0.71307 0.70984 0.70876
0.690  0.87530 0.87034 0.86241 0.85200 0.83974 0.82608 0.81155 0.79653 0.78163 0.76715 0.75360 0.74113 0.73019 0.72092 0.71349 0.70812 0.70485 0.70373
0.695  0.87265 0.86755 0.85951 0.84906 0.83664 0.82279 0.80793 0.79283 0.77765 0.76304 0.74920 0.73663 0.72547 0.71608 0.70858 0.70310 0.69979 0.69866
0.700  0.86994 0.86479 0.85664 0.84594 0.83335 0.81932 0.80438 0.78895 0.77363 0.75876 0.74474 0.73200 0.72068 0.71117 0.70357 0.69803 0.69466 0.69352
0.705  0.86714 0.86196 0.85361 0.84288 0.82999 0.81577 0.80065 0.78501 0.76949 0.75441 0.74021 0.72730 0.71588 0.70619 0.69849 0.69289 0.68948 0.68832
0.710  0.86431 0.85899 0.85062 0.83963 0.82671 0.81216 0.79684 0.78099 0.76527 0.75000 0.73568 0.72253 0.71097 0.70114 0.69335 0.68767 0.68421 0.68304
0.715  0.86141 0.85604 0.84746 0.83632 0.82322 0.80863 0.79296 0.77691 0.76099 0.74552 0.73103 0.71769 0.70599 0.69603 0.68813 0.68237 0.67887 0.67769
0.720  0.85845 0.85301 0.84434 0.83307 0.81967 0.80488 0.78902 0.77289 0.75663 0.74097 0.72629 0.71278 0.70093 0.69084 0.68283 0.67700 0.67346 0.67227
0.725  0.85542 0.84985 0.84105 0.82962 0.81616 0.80107 0.78513 0.76868 0.75221 0.73634 0.72148 0.70780 0.69579 0.68562 0.67747 0.67156 0.66797 0.66674
0.730  0.85228 0.84668 0.83779 0.82621 0.81249 0.79718 0.78106 0.76438 0.74771 0.73175 0.71660 0.70274 0.69058 0.68028 0.67202 0.66604 0.66241 0.66116
0.735  0.84910 0.84337 0.83434 0.82263 0.80871 0.79322 0.77689 0.76001 0.74326 0.72698 0.71164 0.69761 0.68530 0.67486 0.66650 0.66045 0.65677 0.65550
0.740  0.84584 0.84005 0.83093 0.81895 0.80486 0.78932 0.77265 0.75557 0.73861 0.72213 0.70660 0.69240 0.67993 0.66937 0.66090 0.65477 0.65104 0.64976
0.745  0.84251 0.83658 0.82732 0.81519 0.80093 0.78521 0.76833 0.75104 0.73387 0.71720 0.70148 0.68710 0.67448 0.66378 0.65522 0.64901 0.64524 0.64394
0.750  0.83905 0.83310 0.82363 0.81148 0.79706 0.78100 0.76392 0.74643 0.72906 0.71218 0.69627 0.68172 0.66895 0.65808 0.64946 0.64317 0.63935 0.63804
0.755  0.83554 0.82953 0.81998 0.80756 0.79296 0.77671 0.75943 0.74173 0.72416 0.70708 0.69099 0.67627 0.66334 0.65234 0.64361 0.63725 0.63338 0.63204
0.760  0.83194 0.82580 0.81611 0.80353 0.78877 0.77233 0.75485 0.73695 0.71917 0.70178 0.68561 0.67072 0.65764 0.64651 0.63767 0.63123 0.62731 0.62599
0.765  0.82825 0.82205 0.81225 0.79942 0.78448 0.76785 0.75018 0.73207 0.71396 0.69650 0.68014 0.66508 0.65178 0.64058 0.63164 0.62512 0.62115 0.61982
0.770  0.82442 0.81812 0.80821 0.79535 0.78010 0.76329 0.74541 0.72710 0.70879 0.69113 0.67448 0.65935 0.64589 0.63457 0.62552 0.61890 0.61490 0.61355
0.775  0.82053 0.81417 0.80405 0.79104 0.77562 0.75862 0.74055 0.72204 0.70352 0.68567 0.66883 0.65352 0.63992 0.62846 0.61927 0.61261 0.60856 0.60718
0.780  0.81653 0.81003 0.79978 0.78663 0.77103 0.75385 0.73558 0.71687 0.69815 0.68010 0.66308 0.64751 0.63384 0.62220 0.61296 0.60622 0.60212 0.60072
0.785  0.81242 0.80586 0.79553 0.78210 0.76633 0.74897 0.73051 0.71156 0.69268 0.67444 0.65723 0.64149 0.62766 0.61589 0.60655 0.59973 0.59557 0.59419
0.790  0.80815 0.80149 0.79103 0.77746 0.76152 0.74398 0.72533 0.70606 0.68710 0.66853 0.65116 0.63536 0.62131 0.60948 0.59999 0.59311 0.58893 0.58752
0.795  0.80380 0.79700 0.78641 0.77269 0.75660 0.73887 0.71986 0.70057 0.68126 0.66265 0.64509 0.62903 0.61492 0.60290 0.59336 0.58641 0.58218 0.58073
0.800  0.79932 0.79247 0.78166 0.76780 0.75155 0.73365 0.71444 0.69496 0.67546 0.65666 0.63892 0.62268 0.60841 0.59628 0.58663 0.57958 0.57531 0.57384
0.805  0.79465 0.78771 0.77692 0.76278 0.74637 0.72811 0.70891 0.68922 0.66953 0.65041 0.63250 0.61622 0.60174 0.58954 0.57975 0.57265 0.56834 0.56687
0.810  0.78990 0.78291 0.77190 0.75762 0.74105 0.72262 0.70324 0.68320 0.66333 0.64417 0.62609 0.60954 0.59500 0.58262 0.57279 0.56560 0.56123 0.55974
0.815  0.78499 0.77786 0.76674 0.75232 0.73560 0.71700 0.69725 0.67721 0.65715 0.63767 0.61942 0.60284 0.58807 0.57564 0.56566 0.55843 0.55402 0.55253
0.820  0.77988 0.77265 0.76142 0.74687 0.72999 0.71123 0.69130 0.67090 0.65067 0.63117 0.61276 0.59590 0.58107 0.56847 0.55845 0.55111 0.54667 0.54515
0.825  0.77464 0.76738 0.75593 0.74125 0.72423 0.70511 0.68521 0.66463 0.64422 0.62439 0.60582 0.58890 0.57390 0.56117 0.55107 0.54370 0.53921 0.53768
0.830  0.76924 0.76183 0.75028 0.73547 0.71812 0.69904 0.67877 0.65803 0.63745 0.61761 0.59888 0.58173 0.56657 0.55380 0.54355 0.53612 0.53160 0.53007
0.835  0.76359 0.75610 0.74444 0.72951 0.71202 0.69279 0.67236 0.65144 0.63070 0.61053 0.59165 0.57437 0.55909 0.54623 0.53593 0.52840 0.52384 0.52228
0.840  0.75780 0.75028 0.73841 0.72337 0.70575 0.68616 0.66558 0.64451 0.62361 0.60329 0.58427 0.56686 0.55155 0.53850 0.52813 0.52053 0.51594 0.51438
0.845  0.75175 0.74414 0.73217 0.71702 0.69908 0.67955 0.65881 0.63758 0.61634 0.59604 0.57673 0.55927 0.54377 0.53062 0.52017 0.51255 0.50789 0.50632
0.850  0.74552 0.73778 0.72572 0.71028 0.69240 0.67253 0.65166 0.63028 0.60907 0.58846 0.56915 0.55147 0.53582 0.52258 0.51206 0.50438 0.49968 0.49811
0.855  0.73906 0.73119 0.71904 0.70350 0.68531 0.66551 0.64429 0.62278 0.60144 0.58070 0.56126 0.54346 0.52771 0.51437 0.50377 0.49604 0.49131 0.48972
0.860  0.73229 0.72445 0.71212 0.69649 0.67818 0.65806 0.63692 0.61508 0.59361 0.57274 0.55318 0.53526 0.51941 0.50598 0.49532 0.48749 0.48276 0.48116
0.865  0.72530 0.71734 0.70493 0.68920 0.67061 0.65037 0.62911 0.60714 0.58556 0.56457 0.54476 0.52675 0.51093 0.49742 0.48667 0.47880 0.47404 0.47242
0.870  0.71797 0.70994 0.69746 0.68148 0.66298 0.64263 0.62106 0.59898 0.57728 0.55618 0.53626 0.51816 0.50215 0.48865 0.47779 0.46992 0.46512 0.46348
0.875  0.71037 0.70223 0.68969 0.67365 0.65485 0.63442 0.61274 0.59057 0.56877 0.54756 0.52755 0.50936 0.49325 0.47961 0.46876 0.46084 0.45599 0.45434
0.880  0.70238 0.69419 0.68154 0.66530 0.64643 0.62591 0.60415 0.58188 0.55981 0.53854 0.51860 0.50020 0.48414 0.47042 0.45946 0.45151 0.44667 0.44502
0.885  0.69408 0.68579 0.67299 0.65680 0.63789 0.61709 0.59525 0.57292 0.55077 0.52942 0.50925 0.49092 0.47469 0.46093 0.44999 0.44196 0.43710 0.43544
0.890  0.68533 0.67699 0.66417 0.64777 0.62878 0.60793 0.58599 0.56363 0.54140 0.51984 0.49978 0.48126 0.46499 0.45127 0.44023 0.43221 0.42732 0.42566
0.895  0.67620 0.66777 0.65477 0.63832 0.61929 0.59840 0.57626 0.55383 0.53158 0.51014 0.48988 0.47142 0.45512 0.44128 0.43021 0.42218 0.41728 0.41561
0.900  0.66654 0.65809 0.64509 0.62844 0.60939 0.58826 0.56631 0.54365 0.52139 0.49994 0.47966 0.46122 0.44487 0.43101 0.41992 0.41187 0.40696 0.40527
0.905  0.65642 0.64790 0.63474 0.61826 0.59903 0.57791 0.55574 0.53330 0.51084 0.48939 0.46911 0.45066 0.43421 0.42044 0.40934 0.40128 0.39636 0.39466
0.910  0.64567 0.63715 0.62402 0.60740 0.58797 0.56686 0.54472 0.52231 0.49988 0.47846 0.45820 0.43964 0.42332 0.40947 0.39845 0.39034 0.38544 0.38378
0.915  0.63429 0.62579 0.61254 0.59594 0.57657 0.55551 0.53343 0.51085 0.48848 0.46710 0.44674 0.42837 0.41207 0.39823 0.38716 0.37911 0.37420 0.37253
0.920  0.62227 0.61373 0.60040 0.58367 0.56434 0.54337 0.52138 0.49889 0.47660 0.45513 0.43501 0.41655 0.40032 0.38654 0.37556 0.36749 0.36259 0.36091
0.925  0.60941 0.60081 0.58768 0.57088 0.55166 0.53058 0.50871 0.48614 0.46399 0.44265 0.42264 0.40429 0.38815 0.37443 0.36351 0.35547 0.35060 0.34893
0.930  0.59567 0.58713 0.57396 0.55729 0.53801 0.51709 0.49516 0.47298 0.45099 0.42979 0.40976 0.39154 0.37551 0.36188 0.35096 0.34303 0.33818 0.33651
0.935  0.58099 0.57236 0.55930 0.54260 0.52350 0.50279 0.48108 0.45889 0.43712 0.41595 0.39629 0.37824 0.36234 0.34883 0.33799 0.33007 0.32527 0.32362
0.940  0.56511 0.55659 0.54357 0.52709 0.50803 0.48735 0.46591 0.44401 0.42231 0.40160 0.38201 0.36419 0.34849 0.33514 0.32442 0.31663 0.31185 0.31023
0.945  0.54792 0.53943 0.52645 0.51020 0.49144 0.47108 0.44976 0.42821 0.40685 0.38627 0.36699 0.34944 0.33398 0.32082 0.31025 0.30253 0.29784 0.29625
0.950  0.52919 0.52088 0.50804 0.49195 0.47334 0.45338 0.43227 0.41114 0.39021 0.37004 0.35113 0.33391 0.31862 0.30571 0.29534 0.28780 0.28317 0.28159
0.955  0.50867 0.50047 0.48794 0.47207 0.45373 0.43405 0.41366 0.39284 0.37223 0.35256 0.33412 0.31732 0.30239 0.28978 0.27964 0.27226 0.26772 0.26616
0.960  0.48598 0.47794 0.46567 0.45010 0.43231 0.41323 0.39305 0.37288 0.35309 0.33384 0.31596 0.29952 0.28516 0.27281 0.26297 0.25581 0.25141 0.24991
0.965  0.46070 0.45286 0.44093 0.42580 0.40868 0.38994 0.37074 0.35114 0.33194 0.31344 0.29625 0.28044 0.26650 0.25471 0.24522 0.23826 0.23404 0.23257
0.970  0.43211 0.42459 0.41313 0.39858 0.38213 0.36430 0.34566 0.32703 0.30878 0.29118 0.27468 0.25965 0.24638 0.23514 0.22608 0.21944 0.21540 0.21399
0.975  0.39932 0.39224 0.38140 0.36765 0.35191 0.33503 0.31758 0.30014 0.28288 0.26641 0.25082 0.23674 0.22430 0.21375 0.20524 0.19899 0.19517 0.19385
0.980  0.36100 0.35447 0.34435 0.33163 0.31706 0.30146 0.28549 0.26922 0.25344 0.23824 0.22411 0.21109 0.19970 0.18995 0.18214 0.17643 0.17291 0.17169
0.985  0.31491 0.30904 0.30002 0.28856 0.27570 0.26169 0.24748 0.23300 0.21898 0.20560 0.19304 0.18167 0.17152 0.16290 0.15599 0.15090 0.14780 0.14671
0.990  0.25702 0.25213 0.24451 0.23499 0.22422 0.21256 0.20065 0.18878 0.17716 0.16607 0.15577 0.14634 0.13799 0.13089 0.12518 0.12094 0.11835 0.11746
0.995  0.17795 0.17450 0.16915 0.16236 0.15475 0.14652 0.13822 0.12987 0.12178 0.11416 0.10698 0.10042 0.09464 0.08972 0.08575 0.08279 0.08096 0.08033
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e080.dat <==
# alpha = -0.35 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99995 0.99995 0.99995 0.99994 0.99993 0.99993 0.99992 0.99991 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987 0.99987
0.020  0.99991 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99977 0.99976 0.99976
0.025  0.99986 0.99986 0.99985 0.99983 0.99982 0.99980 0.99978 0.99976 0.99974 0.99972 0.99970 0.99968 0.99966 0.99965 0.99964 0.99963 0.99963 0.99963
0.030  0.99981 0.99980 0.99978 0.99976 0.99974 0.99971 0.99968 0.99965 0.99962 0.99959 0.99956 0.99954 0.99952 0.99950 0.99948 0.99947 0.99946 0.99946
0.035  0.99974 0.99972 0.99970 0.99968 0.99964 0.99961 0.99957 0.99953 0.99948 0.99944 0.99941 0.99937 0.99934 0.99932 0.99930 0.99928 0.99927 0.99927
0.040  0.99965 0.99964 0.99961 0.99958 0.99953 0.99949 0.99943 0.99938 0.99933 0.99927 0.99922 0.99918 0.99914 0.99911 0.99908 0.99906 0.99905 0.99904
0.045  0.99956 0.99954 0.99951 0.99946 0.99941 0.99935 0.99928 0.99922 0.99915 0.99908 0.99902 0.99896 0.99891 0.99887 0.99884 0.99881 0.99880 0.99879
0.050  0.99946 0.99943 0.99939 0.99934 0.99927 0.99920 0.99911 0.99903 0.99895 0.99887 0.99879 0.99872 0.99866 0.99860 0.99856 0.99853 0.99851 0.99850
0.055  0.99935 0.99931 0.99926 0.99920 0.99912 0.99903 0.99893 0.99883 0.99873 0.99863 0.99853 0.99845 0.99837 0.99831 0.99826 0.99822 0.99820 0.99819
0.060  0.99922 0.99918 0.99912 0.99905 0.99895 0.99884 0.99873 0.99860 0.99848 0.99837 0.99825 0.99815 0.99806 0.99799 0.99793 0.99788 0.99786 0.99785
0.065  0.99909 0.99904 0.99897 0.99888 0.99877 0.99864 0.99850 0.99836 0.99822 0.99808 0.99795 0.99783 0.99773 0.99764 0.99757 0.99752 0.99749 0.99747
0.070  0.99894 0.99889 0.99881 0.99870 0.99857 0.99842 0.99826 0.99810 0.99793 0.99777 0.99762 0.99749 0.99736 0.99726 0.99718 0.99712 0.99708 0.99707
0.075  0.99878 0.99872 0.99863 0.99851 0.99836 0.99819 0.99801 0.99782 0.99763 0.99745 0.99727 0.99711 0.99697 0.99686 0.99676 0.99669 0.99665 0.99663
0.080  0.99861 0.99855 0.99844 0.99830 0.99813 0.99794 0.99773 0.99752 0.99730 0.99709 0.99690 0.99672 0.99656 0.99642 0.99632 0.99624 0.99619 0.99617
0.085  0.99843 0.99836 0.99824 0.99808 0.99789 0.99767 0.99744 0.99720 0.99695 0.99672 0.99649 0.99629 0.99611 0.99596 0.99584 0.99575 0.99570 0.99567
0.090  0.99824 0.99816 0.99803 0.99785 0.99763 0.99739 0.99713 0.99685 0.99658 0.99632 0.99607 0.99584 0.99564 0.99547 0.99534 0.99524 0.99518 0.99515
0.095  0.99804 0.99795 0.99780 0.99760 0.99736 0.99709 0.99680 0.99649 0.99619 0.99590 0.99562 0.99537 0.99514 0.99495 0.99480 0.99469 0.99462 0.99459
0.100  0.99783 0.99773 0.99756 0.99734 0.99707 0.99677 0.99645 0.99611 0.99578 0.99545 0.99514 0.99486 0.99462 0.99441 0.99424 0.99412 0.99404 0.99401
0.105  0.99760 0.99749 0.99731 0.99707 0.99677 0.99644 0.99609 0.99571 0.99534 0.99499 0.99464 0.99434 0.99406 0.99383 0.99365 0.99351 0.99343 0.99339
0.110  0.99737 0.99724 0.99705 0.99678 0.99646 0.99609 0.99570 0.99530 0.99489 0.99449 0.99412 0.99378 0.99348 0.99323 0.99302 0.99288 0.99279 0.99274
0.115  0.99712 0.99699 0.99677 0.99648 0.99613 0.99573 0.99530 0.99486 0.99441 0.99398 0.99357 0.99320 0.99287 0.99260 0.99237 0.99221 0.99212 0.99207
0.120  0.99686 0.99672 0.99648 0.99616 0.99578 0.99534 0.99488 0.99440 0.99391 0.99344 0.99300 0.99260 0.99224 0.99194 0.99169 0.99152 0.99141 0.99138
0.125  0.99660 0.99643 0.99618 0.99583 0.99542 0.99495 0.99444 0.99392 0.99339 0.99288 0.99240 0.99196 0.99157 0.99125 0.99099 0.99079 0.99068 0.99064
0.130  0.99631 0.99614 0.99586 0.99549 0.99504 0.99453 0.99399 0.99342 0.99285 0.99230 0.99178 0.99130 0.99088 0.99053 0.99025 0.99004 0.98992 0.98987
0.135  0.99602 0.99584 0.99554 0.99513 0.99465 0.99410 0.99351 0.99290 0.99229 0.99169 0.99113 0.99062 0.99017 0.98978 0.98948 0.98926 0.98912 0.98908
0.140  0.99572 0.99552 0.99520 0.99476 0.99424 0.99365 0.99302 0.99236 0.99170 0.99106 0.99046 0.98991 0.98942 0.98901 0.98868 0.98844 0.98830 0.98825
0.145  0.99540 0.99519 0.99484 0.99438 0.99382 0.99319 0.99251 0.99180 0.99110 0.99041 0.98976 0.98917 0.98865 0.98821 0.98785 0.98760 0.98744 0.98739
0.150  0.99508 0.99485 0.99448 0.99398 0.99338 0.99270 0.99198 0.99122 0.99047 0.98973 0.98904 0.98841 0.98785 0.98738 0.98700 0.98672 0.98656 0.98650
0.155  0.99474 0.99449 0.99410 0.99357 0.99293 0.99221 0.99143 0.99062 0.98982 0.98903 0.98829 0.98762 0.98702 0.98652 0.98611 0.98582 0.98564 0.98558
0.160  0.99439 0.99413 0.99371 0.99314 0.99246 0.99169 0.99086 0.99000 0.98914 0.98831 0.98752 0.98680 0.98616 0.98563 0.98520 0.98489 0.98470 0.98462
0.165  0.99403 0.99375 0.99330 0.99270 0.99197 0.99116 0.99027 0.98936 0.98845 0.98756 0.98672 0.98595 0.98528 0.98471 0.98425 0.98392 0.98372 0.98364
0.170  0.99366 0.99336 0.99288 0.99224 0.99147 0.99061 0.98967 0.98870 0.98773 0.98679 0.98590 0.98508 0.98437 0.98376 0.98328 0.98292 0.98271 0.98263
0.175  0.99327 0.99296 0.99245 0.99178 0.99096 0.99004 0.98905 0.98802 0.98699 0.98599 0.98505 0.98419 0.98343 0.98278 0.98227 0.98190 0.98167 0.98158
0.180  0.99287 0.99254 0.99201 0.99129 0.99043 0.98945 0.98841 0.98732 0.98623 0.98517 0.98417 0.98326 0.98246 0.98178 0.98124 0.98084 0.98060 0.98052
0.185  0.99246 0.99211 0.99155 0.99079 0.98988 0.98885 0.98774 0.98659 0.98545 0.98433 0.98328 0.98231 0.98146 0.98074 0.98017 0.97975 0.97950 0.97942
0.190  0.99204 0.99167 0.99107 0.99028 0.98932 0.98823 0.98706 0.98585 0.98464 0.98346 0.98235 0.98134 0.98044 0.97968 0.97908 0.97864 0.97837 0.97828
0.195  0.99161 0.99122 0.99059 0.98975 0.98874 0.98759 0.98637 0.98509 0.98381 0.98257 0.98140 0.98033 0.97939 0.97859 0.97795 0.97749 0.97721 0.97711
0.200  0.99116 0.99075 0.99009 0.98921 0.98815 0.98694 0.98565 0.98430 0.98296 0.98165 0.98042 0.97930 0.97830 0.97747 0.97679 0.97631 0.97601 0.97591
0.205  0.99071 0.99027 0.98958 0.98865 0.98754 0.98627 0.98491 0.98350 0.98209 0.98071 0.97942 0.97824 0.97719 0.97631 0.97561 0.97510 0.97479 0.97467
0.210  0.99024 0.98978 0.98905 0.98808 0.98691 0.98558 0.98415 0.98267 0.98119 0.97975 0.97839 0.97715 0.97606 0.97513 0.97439 0.97386 0.97353 0.97341
0.215  0.98975 0.98928 0.98851 0.98749 0.98626 0.98487 0.98337 0.98183 0.98027 0.97876 0.97734 0.97604 0.97489 0.97392 0.97315 0.97258 0.97224 0.97211
0.220  0.98926 0.98876 0.98796 0.98689 0.98560 0.98415 0.98258 0.98096 0.97933 0.97775 0.97626 0.97490 0.97370 0.97268 0.97187 0.97128 0.97092 0.97078
0.225  0.98875 0.98823 0.98739 0.98627 0.98492 0.98340 0.98176 0.98006 0.97836 0.97671 0.97515 0.97373 0.97247 0.97141 0.97056 0.96994 0.96957 0.96944
0.230  0.98823 0.98769 0.98681 0.98564 0.98423 0.98264 0.98093 0.97915 0.97738 0.97565 0.97402 0.97253 0.97122 0.97011 0.96922 0.96857 0.96818 0.96805
0.235  0.98770 0.98713 0.98622 0.98500 0.98352 0.98186 0.98007 0.97822 0.97636 0.97456 0.97286 0.97131 0.96994 0.96878 0.96785 0.96718 0.96677 0.96663
0.240  0.98715 0.98656 0.98561 0.98433 0.98280 0.98106 0.97920 0.97726 0.97533 0.97345 0.97168 0.97005 0.96862 0.96742 0.96645 0.96575 0.96532 0.96517
0.245  0.98659 0.98597 0.98498 0.98365 0.98206 0.98024 0.97830 0.97629 0.97427 0.97231 0.97047 0.96877 0.96728 0.96602 0.96502 0.96429 0.96384 0.96368
0.250  0.98602 0.98537 0.98434 0.98296 0.98130 0.97941 0.97738 0.97529 0.97319 0.97115 0.96923 0.96747 0.96592 0.96460 0.96355 0.96279 0.96233 0.96216
0.255  0.98543 0.98476 0.98368 0.98224 0.98052 0.97856 0.97645 0.97427 0.97208 0.96996 0.96796 0.96613 0.96452 0.96315 0.96206 0.96127 0.96079 0.96061
0.260  0.98483 0.98413 0.98301 0.98152 0.97972 0.97769 0.97549 0.97322 0.97095 0.96875 0.96667 0.96477 0.96309 0.96167 0.96053 0.95971 0.95921 0.95904
0.265  0.98422 0.98349 0.98233 0.98078 0.97891 0.97679 0.97452 0.97216 0.96980 0.96751 0.96535 0.96338 0.96163 0.96015 0.95898 0.95812 0.95760 0.95742
0.270  0.98359 0.98284 0.98163 0.98002 0.97808 0.97588 0.97352 0.97107 0.96863 0.96624 0.96400 0.96195 0.96014 0.95861 0.95739 0.95650 0.95596 0.95577
0.275  0.98295 0.98217 0.98092 0.97925 0.97723 0.97495 0.97251 0.96997 0.96743 0.96496 0.96263 0.96050 0.95862 0.95703 0.95577 0.95485 0.95429 0.95409
0.280  0.98230 0.98149 0.98019 0.97846 0.97637 0.97401 0.97146 0.96884 0.96620 0.96364 0.96123 0.95902 0.95708 0.95543 0.95411 0.95316 0.95258 0.95237
0.285  0.98163 0.98079 0.97945 0.97765 0.97549 0.97304 0.97040 0.96768 0.96495 0.96230 0.95980 0.95752 0.95550 0.95379 0.95243 0.95144 0.95084 0.95062
0.290  0.98095 0.98008 0.97869 0.97683 0.97459 0.97205 0.96932 0.96650 0.96368 0.96093 0.95834 0.95598 0.95389 0.95212 0.95071 0.94969 0.94906 0.94886
0.295  0.98025 0.97936 0.97791 0.97598 0.97366 0.97105 0.96822 0.96530 0.96238 0.95954 0.95686 0.95441 0.95225 0.95042 0.94896 0.94790 0.94726 0.94704
0.300  0.97954 0.97861 0.97712 0.97513 0.97273 0.97001 0.96710 0.96408 0.96106 0.95812 0.95535 0.95281 0.95058 0.94869 0.94718 0.94608 0.94542 0.94519
0.305  0.97881 0.97786 0.97631 0.97425 0.97177 0.96897 0.96595 0.96283 0.95970 0.95667 0.95381 0.95119 0.94888 0.94693 0.94537 0.94423 0.94354 0.94330
0.310  0.97807 0.97709 0.97549 0.97336 0.97080 0.96790 0.96478 0.96157 0.95833 0.95520 0.95224 0.94954 0.94715 0.94513 0.94352 0.94235 0.94164 0.94138
0.315  0.97732 0.97630 0.97465 0.97246 0.96981 0.96682 0.96360 0.96027 0.95694 0.95370 0.95064 0.94785 0.94539 0.94330 0.94164 0.94043 0.93969 0.93945
0.320  0.97655 0.97549 0.97380 0.97153 0.96880 0.96571 0.96239 0.95895 0.95552 0.95217 0.94902 0.94614 0.94359 0.94144 0.93973 0.93848 0.93772 0.93746
0.325  0.97577 0.97467 0.97292 0.97058 0.96776 0.96457 0.96116 0.95761 0.95407 0.95061 0.94737 0.94439 0.94177 0.93955 0.93778 0.93649 0.93571 0.93544
0.330  0.97497 0.97384 0.97204 0.96961 0.96671 0.96343 0.95990 0.95625 0.95258 0.94904 0.94569 0.94262 0.93992 0.93763 0.93580 0.93447 0.93367 0.93339
0.335  0.97415 0.97299 0.97113 0.96864 0.96565 0.96226 0.95862 0.95486 0.95109 0.94743 0.94397 0.94082 0.93803 0.93567 0.93379 0.93242 0.93159 0.93130
0.340  0.97332 0.97212 0.97020 0.96764 0.96456 0.96108 0.95732 0.95344 0.94956 0.94579 0.94223 0.93898 0.93610 0.93368 0.93174 0.93033 0.92948 0.92919
0.345  0.97247 0.97124 0.96926 0.96663 0.96345 0.95987 0.95601 0.95200 0.94801 0.94412 0.94046 0.93711 0.93415 0.93166 0.92966 0.92821 0.92733 0.92703
0.350  0.97161 0.97034 0.96830 0.96560 0.96231 0.95862 0.95466 0.95054 0.94643 0.94243 0.93867 0.93521 0.93217 0.92960 0.92754 0.92605 0.92515 0.92483
0.355  0.97073 0.96943 0.96733 0.96454 0.96117 0.95737 0.95328 0.94906 0.94482 0.94071 0.93683 0.93329 0.93016 0.92751 0.92540 0.92386 0.92293 0.92260
0.360  0.96984 0.96850 0.96634 0.96346 0.96000 0.95610 0.95189 0.94755 0.94319 0.93897 0.93497 0.93133 0.92811 0.92538 0.92321 0.92163 0.92068 0.92034
0.365  0.96892 0.96755 0.96533 0.96237 0.95882 0.95480 0.95048 0.94600 0.94154 0.93718 0.93309 0.92934 0.92603 0.92323 0.92100 0.91937 0.91839 0.91805
0.370  0.96799 0.96658 0.96430 0.96126 0.95761 0.95348 0.94904 0.94444 0.93985 0.93538 0.93117 0.92731 0.92392 0.92104 0.91874 0.91708 0.91606 0.91572
0.375  0.96705 0.96559 0.96325 0.96014 0.95636 0.95213 0.94757 0.94286 0.93813 0.93355 0.92921 0.92526 0.92177 0.91881 0.91646 0.91474 0.91370 0.91334
0.380  0.96608 0.96459 0.96218 0.95899 0.95512 0.95077 0.94608 0.94125 0.93639 0.93168 0.92723 0.92318 0.91959 0.91655 0.91414 0.91238 0.91131 0.91093
0.385  0.96510 0.96357 0.96110 0.95780 0.95385 0.94938 0.94457 0.93959 0.93463 0.92978 0.92523 0.92106 0.91737 0.91426 0.91178 0.90997 0.90887 0.90850
0.390  0.96410 0.96253 0.95999 0.95661 0.95256 0.94798 0.94304 0.93793 0.93283 0.92786 0.92319 0.91890 0.91513 0.91193 0.90938 0.90753 0.90641 0.90602
0.395  0.96309 0.96147 0.95887 0.95541 0.95124 0.94652 0.94147 0.93624 0.93099 0.92591 0.92110 0.91672 0.91285 0.90957 0.90696 0.90505 0.90390 0.90350
0.400  0.96205 0.96040 0.95773 0.95418 0.94989 0.94507 0.93988 0.93452 0.92915 0.92393 0.91900 0.91451 0.91053 0.90717 0.90449 0.90254 0.90136 0.90096
0.405  0.96100 0.95930 0.95657 0.95293 0.94853 0.94359 0.93827 0.93276 0.92727 0.92191 0.91687 0.91225 0.90818 0.90474 0.90199 0.89999 0.89878 0.89837
0.410  0.95993 0.95819 0.95537 0.95164 0.94716 0.94209 0.93664 0.93100 0.92534 0.91987 0.91470 0.90997 0.90580 0.90227 0.89945 0.89740 0.89616 0.89573
0.415  0.95884 0.95706 0.95418 0.95035 0.94576 0.94054 0.93496 0.92920 0.92341 0.91780 0.91249 0.90766 0.90338 0.89976 0.89688 0.89478 0.89350 0.89306
0.420  0.95773 0.95589 0.95295 0.94904 0.94431 0.93899 0.93328 0.92735 0.92144 0.91568 0.91026 0.90531 0.90092 0.89722 0.89427 0.89211 0.89081 0.89037
0.425  0.95660 0.95472 0.95171 0.94770 0.94286 0.93742 0.93157 0.92550 0.91944 0.91355 0.90800 0.90291 0.89843 0.89464 0.89161 0.88941 0.88808 0.88762
0.430  0.95545 0.95353 0.95045 0.94634 0.94139 0.93582 0.92983 0.92362 0.91740 0.91139 0.90569 0.90050 0.89591 0.89202 0.88893 0.88668 0.88531 0.88484
0.435  0.95428 0.95232 0.94914 0.94494 0.93990 0.93417 0.92804 0.92170 0.91535 0.90917 0.90336 0.89805 0.89334 0.88938 0.88621 0.88390 0.88250 0.88203
0.440  0.95310 0.95108 0.94784 0.94354 0.93835 0.93252 0.92625 0.91975 0.91327 0.90695 0.90100 0.89555 0.89075 0.88669 0.88344 0.88109 0.87965 0.87917
0.445  0.95189 0.94983 0.94651 0.94212 0.93681 0.93085 0.92443 0.91779 0.91113 0.90469 0.89859 0.89303 0.88812 0.88396 0.88064 0.87823 0.87677 0.87627
0.450  0.95066 0.94855 0.94516 0.94067 0.93524 0.92912 0.92256 0.91579 0.90899 0.90237 0.89616 0.89048 0.88544 0.88120 0.87781 0.87534 0.87384 0.87332
0.455  0.94940 0.94724 0.94379 0.93917 0.93365 0.92739 0.92068 0.91374 0.90681 0.90005 0.89370 0.88787 0.88274 0.87840 0.87492 0.87241 0.87088 0.87036
0.460  0.94813 0.94592 0.94238 0.93767 0.93200 0.92564 0.91878 0.91169 0.90458 0.89769 0.89118 0.88524 0.88000 0.87555 0.87201 0.86944 0.86787 0.86734
0.465  0.94683 0.94458 0.94095 0.93615 0.93036 0.92384 0.91682 0.90960 0.90234 0.89528 0.88865 0.88258 0.87721 0.87268 0.86906 0.86642 0.86483 0.86427
0.470  0.94551 0.94321 0.93951 0.93461 0.92870 0.92201 0.91486 0.90746 0.90007 0.89286 0.88608 0.87986 0.87439 0.86976 0.86606 0.86337 0.86174 0.86119
0.475  0.94417 0.94183 0.93805 0.93301 0.92697 0.92018 0.91288 0.90531 0.89773 0.89040 0.88346 0.87713 0.87154 0.86680 0.86302 0.86028 0.85861 0.85804
0.480  0.94281 0.94041 0.93656 0.93141 0.92525 0.91831 0.91082 0.90313 0.89540 0.88788 0.88082 0.87436 0.86863 0.86381 0.85995 0.85714 0.85544 0.85487
0.485  0.94142 0.93898 0.93501 0.92980 0.92350 0.91639 0.90878 0.90089 0.89301 0.88536 0.87814 0.87153 0.86570 0.86077 0.85683 0.85397 0.85223 0.85164
0.490  0.94001 0.93750 0.93347 0.92815 0.92168 0.91447 0.90670 0.89866 0.89059 0.88279 0.87541 0.86868 0.86273 0.85769 0.85368 0.85076 0.84898 0.84837
0.495  0.93857 0.93601 0.93191 0.92644 0.91988 0.91251 0.90455 0.89634 0.88816 0.88017 0.87266 0.86577 0.85971 0.85458 0.85048 0.84749 0.84569 0.84508
0.500  0.93712 0.93450 0.93032 0.92474 0.91805 0.91050 0.90242 0.89404 0.88565 0.87754 0.86985 0.86285 0.85666 0.85141 0.84723 0.84420 0.84235 0.84172
0.505  0.93563 0.93297 0.92869 0.92301 0.91618 0.90849 0.90024 0.89170 0.88315 0.87484 0.86703 0.85988 0.85355 0.84821 0.84395 0.84085 0.83897 0.83832
0.510  0.93412 0.93141 0.92702 0.92122 0.91426 0.90641 0.89800 0.88929 0.88061 0.87213 0.86417 0.85686 0.85042 0.84498 0.84062 0.83746 0.83554 0.83489
0.515  0.93258 0.92981 0.92535 0.91944 0.91235 0.90434 0.89577 0.88689 0.87800 0.86939 0.86124 0.85382 0.84725 0.84169 0.83726 0.83404 0.83208 0.83141
0.520  0.93101 0.92818 0.92365 0.91763 0.91035 0.90224 0.89345 0.88441 0.87539 0.86658 0.85830 0.85071 0.84402 0.83837 0.83385 0.83056 0.82856 0.82789
0.525  0.92942 0.92654 0.92192 0.91577 0.90838 0.90006 0.89116 0.88194 0.87270 0.86377 0.85530 0.84759 0.84077 0.83499 0.83039 0.82704 0.82501 0.82432
0.530  0.92780 0.92487 0.92013 0.91387 0.90637 0.89789 0.88882 0.87943 0.87002 0.86087 0.85228 0.84442 0.83746 0.83158 0.82690 0.82348 0.82141 0.82069
0.535  0.92615 0.92317 0.91835 0.91197 0.90428 0.89569 0.88641 0.87684 0.86725 0.85798 0.84921 0.84119 0.83412 0.82813 0.82335 0.81987 0.81776 0.81704
0.540  0.92448 0.92144 0.91653 0.91003 0.90221 0.89341 0.88401 0.87426 0.86450 0.85501 0.84610 0.83795 0.83072 0.82462 0.81976 0.81622 0.81407 0.81333
0.545  0.92278 0.91965 0.91465 0.90803 0.90010 0.89115 0.88151 0.87159 0.86170 0.85204 0.84296 0.83463 0.82729 0.82109 0.81612 0.81252 0.81033 0.80959
0.550  0.92104 0.91786 0.91277 0.90603 0.89791 0.88879 0.87904 0.86894 0.85882 0.84902 0.83975 0.83130 0.82380 0.81749 0.81245 0.80877 0.80654 0.80578
0.555  0.91928 0.91604 0.91086 0.90400 0.89574 0.88646 0.87648 0.86620 0.85595 0.84593 0.83653 0.82789 0.82029 0.81386 0.80871 0.80498 0.80271 0.80194
0.560  0.91748 0.91419 0.90892 0.90190 0.89352 0.88407 0.87393 0.86347 0.85299 0.84284 0.83323 0.82447 0.81671 0.81017 0.80494 0.80114 0.79883 0.79804
0.565  0.91565 0.91231 0.90691 0.89980 0.89124 0.88163 0.87135 0.86065 0.85003 0.83966 0.82992 0.82098 0.81311 0.80645 0.80112 0.79725 0.79490 0.79411
0.570  0.91378 0.91036 0.90490 0.89762 0.88896 0.87919 0.86867 0.85784 0.84699 0.83649 0.82654 0.81747 0.80944 0.80266 0.79725 0.79332 0.79092 0.79011
0.575  0.91188 0.90841 0.90286 0.89546 0.88659 0.87665 0.86601 0.85498 0.84395 0.83322 0.82314 0.81389 0.80574 0.79885 0.79333 0.78933 0.78690 0.78608
0.580  0.90996 0.90643 0.90074 0.89326 0.88425 0.87413 0.86325 0.85205 0.84082 0.82996 0.81967 0.81029 0.80197 0.79497 0.78937 0.78530 0.78282 0.78197
0.585  0.90800 0.90441 0.89862 0.89096 0.88179 0.87151 0.86051 0.84910 0.83770 0.82661 0.81618 0.80661 0.79818 0.79105 0.78535 0.78121 0.77869 0.77784
0.590  0.90600 0.90232 0.89648 0.88869 0.87937 0.86892 0.85767 0.84609 0.83448 0.82325 0.81261 0.80292 0.79432 0.78707 0.78129 0.77707 0.77451 0.77364
0.595  0.90396 0.90023 0.89424 0.88638 0.87691 0.86622 0.85485 0.84301 0.83127 0.81981 0.80903 0.79914 0.79043 0.78306 0.77716 0.77289 0.77028 0.76941
0.600  0.90189 0.89810 0.89202 0.88397 0.87434 0.86354 0.85192 0.83996 0.82797 0.81631 0.80537 0.79535 0.78647 0.77898 0.77300 0.76864 0.76600 0.76510
0.605  0.89978 0.89593 0.88976 0.88158 0.87180 0.86075 0.84901 0.83679 0.82466 0.81283 0.80165 0.79148 0.78248 0.77485 0.76878 0.76436 0.76167 0.76076
0.610  0.89762 0.89371 0.88740 0.87909 0.86914 0.85799 0.84600 0.83364 0.82127 0.80924 0.79794 0.78755 0.77842 0.77069 0.76451 0.76001 0.75728 0.75634
0.615  0.89543 0.89144 0.88506 0.87662 0.86652 0.85512 0.84300 0.83038 0.81781 0.80565 0.79412 0.78362 0.77432 0.76645 0.76018 0.75561 0.75284 0.75189
0.620  0.89320 0.88915 0.88267 0.87403 0.86377 0.85227 0.83989 0.82715 0.81437 0.80196 0.79030 0.77959 0.77016 0.76218 0.75579 0.75116 0.74834 0.74739
0.625  0.89093 0.88682 0.88019 0.87148 0.86106 0.84930 0.83673 0.82379 0.81082 0.79827 0.78638 0.77555 0.76594 0.75783 0.75136 0.74664 0.74378 0.74281
0.630  0.88861 0.88440 0.87772 0.86887 0.85822 0.84636 0.83360 0.82045 0.80728 0.79449 0.78241 0.77141 0.76169 0.75343 0.74687 0.74209 0.73918 0.73820
0.635  0.88626 0.88199 0.87520 0.86616 0.85542 0.84330 0.83034 0.81700 0.80363 0.79064 0.77844 0.76722 0.75736 0.74900 0.74231 0.73746 0.73451 0.73352
0.640  0.88385 0.87952 0.87258 0.86347 0.85249 0.84026 0.82711 0.81349 0.79993 0.78680 0.77436 0.76302 0.75297 0.74449 0.73772 0.73279 0.72979 0.72877
0.645  0.88138 0.87701 0.86997 0.86065 0.84958 0.83710 0.82375 0.81001 0.79624 0.78285 0.77023 0.75872 0.74855 0.73992 0.73305 0.72805 0.72501 0.72398
0.650  0.87888 0.87441 0.86725 0.85786 0.84655 0.83388 0.82033 0.80640 0.79243 0.77885 0.76609 0.75436 0.74405 0.73531 0.72832 0.72325 0.72016 0.71911
0.655  0.87634 0.87180 0.86454 0.85494 0.84354 0.83070 0.81696 0.80273 0.78856 0.77485 0.76184 0.75000 0.73949 0.73063 0.72355 0.71839 0.71526 0.71420
0.660  0.87374 0.86914 0.86178 0.85205 0.84041 0.82737 0.81343 0.79908 0.78470 0.77073 0.75754 0.74552 0.73490 0.72588 0.71870 0.71348 0.71030 0.70923
0.665  0.87109 0.86639 0.85891 0.84903 0.83722 0.82408 0.80991 0.79530 0.78072 0.76655 0.75323 0.74099 0.73022 0.72109 0.71379 0.70850 0.70528 0.70419
0.670  0.86838 0.86362 0.85604 0.84603 0.83406 0.82064 0.80631 0.79146 0.77668 0.76236 0.74880 0.73643 0.72547 0.71623 0.70884 0.70345 0.70019 0.69907
0.675  0.86562 0.86080 0.85306 0.84289 0.83075 0.81714 0.80261 0.78765 0.77265 0.75807 0.74432 0.73179 0.72067 0.71129 0.70381 0.69835 0.69503 0.69391
0.680  0.86279 0.85788 0.85008 0.83978 0.82747 0.81368 0.79885 0.78369 0.76849 0.75371 0.73977 0.72707 0.71583 0.70629 0.69870 0.69318 0.68982 0.68868
0.685  0.85992 0.85494 0.84697 0.83653 0.82405 0.81007 0.79513 0.77967 0.76426 0.74929 0.73522 0.72228 0.71090 0.70125 0.69354 0.68794 0.68453 0.68339
0.690  0.85698 0.85195 0.84388 0.83321 0.82055 0.80639 0.79125 0.77558 0.75997 0.74479 0.73054 0.71743 0.70590 0.69613 0.68830 0.68263 0.67918 0.67800
0.695  0.85399 0.84884 0.84064 0.82992 0.81710 0.80274 0.78730 0.77152 0.75565 0.74031 0.72580 0.71257 0.70083 0.69093 0.68303 0.67726 0.67376 0.67257
0.700  0.85092 0.84572 0.83742 0.82647 0.81348 0.79893 0.78339 0.76730 0.75127 0.73569 0.72098 0.70759 0.69569 0.68567 0.67766 0.67182 0.66827 0.66707
0.705  0.84777 0.84253 0.83406 0.82305 0.80979 0.79505 0.77931 0.76302 0.74678 0.73100 0.71610 0.70253 0.69052 0.68033 0.67222 0.66631 0.66271 0.66150
0.710  0.84458 0.83922 0.83071 0.81946 0.80614 0.79110 0.77516 0.75866 0.74222 0.72624 0.71121 0.69741 0.68525 0.67492 0.66671 0.66072 0.65708 0.65586
0.715  0.84132 0.83589 0.82720 0.81580 0.80231 0.78719 0.77094 0.75423 0.73759 0.72140 0.70619 0.69221 0.67990 0.66944 0.66112 0.65506 0.65138 0.65014
0.720  0.83798 0.83249 0.82370 0.81217 0.79840 0.78310 0.76664 0.74983 0.73288 0.71649 0.70110 0.68694 0.67448 0.66388 0.65546 0.64933 0.64560 0.64434
0.725  0.83456 0.82896 0.82005 0.80836 0.79451 0.77893 0.76238 0.74525 0.72809 0.71151 0.69592 0.68159 0.66898 0.65829 0.64973 0.64352 0.63974 0.63845
0.730  0.83105 0.82541 0.81640 0.80457 0.79047 0.77468 0.75794 0.74060 0.72323 0.70652 0.69067 0.67617 0.66340 0.65258 0.64391 0.63763 0.63380 0.63250
0.735  0.82747 0.82172 0.81258 0.80061 0.78633 0.77035 0.75341 0.73586 0.71838 0.70139 0.68534 0.67066 0.65774 0.64679 0.63802 0.63166 0.62779 0.62647
0.740  0.82382 0.81800 0.80876 0.79656 0.78211 0.76605 0.74879 0.73104 0.71336 0.69616 0.67993 0.66508 0.65201 0.64093 0.63205 0.62561 0.62169 0.62036
0.745  0.82007 0.81414 0.80478 0.79242 0.77779 0.76156 0.74409 0.72614 0.70825 0.69086 0.67444 0.65941 0.64619 0.63497 0.62600 0.61948 0.61552 0.61417
0.750  0.81621 0.81025 0.80070 0.78830 0.77351 0.75697 0.73931 0.72115 0.70306 0.68547 0.66886 0.65366 0.64028 0.62890 0.61986 0.61327 0.60925 0.60789
0.755  0.81228 0.80626 0.79662 0.78398 0.76902 0.75229 0.73443 0.71607 0.69778 0.67998 0.66319 0.64782 0.63429 0.62278 0.61363 0.60696 0.60291 0.60152
0.760  0.80825 0.80211 0.79235 0.77956 0.76443 0.74752 0.72946 0.71089 0.69240 0.67432 0.65743 0.64189 0.62821 0.61657 0.60732 0.60057 0.59647 0.59509
0.765  0.80412 0.79793 0.78806 0.77504 0.75975 0.74264 0.72439 0.70563 0.68683 0.66866 0.65158 0.63587 0.62198 0.61027 0.60092 0.59409 0.58994 0.58854
0.770  0.79986 0.79357 0.78359 0.77053 0.75495 0.73767 0.71922 0.70026 0.68126 0.66290 0.64556 0.62976 0.61572 0.60388 0.59442 0.58750 0.58332 0.58190
0.775  0.79551 0.78917 0.77900 0.76580 0.75006 0.73259 0.71395 0.69479 0.67559 0.65704 0.63951 0.62355 0.60936 0.59739 0.58780 0.58084 0.57660 0.57517
0.780  0.79105 0.78459 0.77430 0.76096 0.74504 0.72740 0.70857 0.68921 0.66982 0.65107 0.63337 0.61716 0.60290 0.59076 0.58111 0.57407 0.56979 0.56833
0.785  0.78647 0.77995 0.76958 0.75599 0.73992 0.72210 0.70308 0.68349 0.66394 0.64501 0.62712 0.61075 0.59634 0.58408 0.57432 0.56721 0.56287 0.56142
0.790  0.78173 0.77513 0.76463 0.75091 0.73467 0.71667 0.69747 0.67760 0.65795 0.63872 0.62068 0.60423 0.58962 0.57729 0.56740 0.56022 0.55586 0.55438
0.795  0.77690 0.77017 0.75956 0.74569 0.72930 0.71113 0.69161 0.67169 0.65173 0.63244 0.61421 0.59753 0.58284 0.57034 0.56040 0.55315 0.54874 0.54724
0.800  0.77192 0.76514 0.75435 0.74034 0.72380 0.70546 0.68575 0.66565 0.64550 0.62603 0.60763 0.59079 0.57595 0.56334 0.55329 0.54595 0.54150 0.53999
0.805  0.76677 0.75990 0.74910 0.73486 0.71816 0.69951 0.67977 0.65948 0.63916 0.61939 0.60084 0.58393 0.56890 0.55622 0.54604 0.53866 0.53417 0.53265
0.810  0.76149 0.75458 0.74360 0.72922 0.71238 0.69356 0.67366 0.65305 0.63255 0.61274 0.59402 0.57688 0.56178 0.54894 0.53871 0.53125 0.52671 0.52517
0.815  0.75606 0.74903 0.73794 0.72344 0.70645 0.68747 0.66725 0.64662 0.62594 0.60584 0.58698 0.56978 0.55448 0.54158 0.53123 0.52371 0.51914 0.51759
0.820  0.75043 0.74331 0.73212 0.71749 0.70036 0.68123 0.66084 0.63990 0.61906 0.59893 0.57990 0.56247 0.54710 0.53405 0.52365 0.51604 0.51143 0.50987
0.825  0.74465 0.73750 0.72612 0.71138 0.69411 0.67467 0.65428 0.63317 0.61217 0.59175 0.57258 0.55508 0.53956 0.52639 0.51592 0.50827 0.50362 0.50204
0.830  0.73869 0.73142 0.71995 0.70508 0.68754 0.66811 0.64740 0.62614 0.60499 0.58454 0.56522 0.54752 0.53186 0.51865 0.50805 0.50035 0.49566 0.49408
0.835  0.73249 0.72515 0.71358 0.69861 0.68093 0.66136 0.64051 0.61909 0.59779 0.57706 0.55761 0.53979 0.52402 0.51072 0.50008 0.49229 0.48757 0.48596
0.840  0.72612 0.71875 0.70701 0.69193 0.67414 0.65427 0.63328 0.61172 0.59028 0.56942 0.54984 0.53191 0.51611 0.50265 0.49193 0.48409 0.47934 0.47773
0.845  0.71950 0.71205 0.70022 0.68505 0.66698 0.64715 0.62602 0.60432 0.58259 0.56174 0.54191 0.52393 0.50797 0.49442 0.48364 0.47577 0.47096 0.46935
0.850  0.71267 0.70512 0.69321 0.67779 0.65977 0.63965 0.61840 0.59658 0.57487 0.55375 0.53392 0.51575 0.49967 0.48604 0.47519 0.46727 0.46244 0.46081
0.855  0.70560 0.69794 0.68596 0.67046 0.65217 0.63211 0.61057 0.58863 0.56681 0.54558 0.52564 0.50737 0.49120 0.47750 0.46658 0.45862 0.45376 0.45212
0.860  0.69822 0.69059 0.67845 0.66287 0.64449 0.62416 0.60268 0.58047 0.55854 0.53721 0.51718 0.49881 0.48256 0.46878 0.45781 0.44978 0.44491 0.44327
0.865  0.69060 0.68287 0.67067 0.65500 0.63639 0.61597 0.59440 0.57209 0.55006 0.52864 0.50840 0.48997 0.47374 0.45989 0.44886 0.44079 0.43590 0.43424
0.870  0.68263 0.67485 0.66260 0.64673 0.62819 0.60768 0.58586 0.56346 0.54136 0.51985 0.49953 0.48103 0.46464 0.45081 0.43970 0.43162 0.42670 0.42503
0.875  0.67437 0.66651 0.65421 0.63830 0.61953 0.59895 0.57705 0.55458 0.53240 0.51082 0.49044 0.47187 0.45543 0.44148 0.43038 0.42227 0.41731 0.41563
0.880  0.66573 0.65782 0.64544 0.62938 0.61055 0.58992 0.56796 0.54544 0.52305 0.50143 0.48112 0.46239 0.44600 0.43201 0.42082 0.41269 0.40774 0.40606
0.885  0.65675 0.64877 0.63628 0.62026 0.60141 0.58057 0.55857 0.53600 0.51357 0.49190 0.47143 0.45278 0.43626 0.42225 0.41109 0.40291 0.39795 0.39626
0.890  0.64731 0.63931 0.62680 0.61063 0.59174 0.57087 0.54881 0.52624 0.50378 0.48196 0.46160 0.44282 0.42629 0.41233 0.40110 0.39294 0.38795 0.38626
0.895  0.63748 0.62941 0.61678 0.60058 0.58168 0.56080 0.53859 0.51601 0.49356 0.47187 0.45137 0.43268 0.41614 0.40210 0.39087 0.38270 0.37772 0.37604
0.900  0.62712 0.61904 0.60642 0.59009 0.57120 0.55015 0.52814 0.50540 0.48298 0.46132 0.44085 0.42219 0.40565 0.39162 0.38039 0.37222 0.36724 0.36554
0.905  0.61627 0.60816 0.59543 0.57926 0.56025 0.53925 0.51710 0.49458 0.47203 0.45042 0.43000 0.41137 0.39479 0.38086 0.36964 0.36149 0.35651 0.35480
0.910  0.60481 0.59670 0.58403 0.56777 0.54863 0.52768 0.50561 0.48316 0.46070 0.43916 0.41880 0.40013 0.38370 0.36974 0.35861 0.35044 0.34549 0.34381
0.915  0.59270 0.58463 0.57188 0.55569 0.53664 0.51578 0.49381 0.47129 0.44893 0.42749 0.40710 0.38864 0.37227 0.35836 0.34723 0.33913 0.33418 0.33250
0.920  0.57994 0.57185 0.55908 0.54282 0.52386 0.50313 0.48129 0.45891 0.43669 0.41525 0.39512 0.37666 0.36040 0.34658 0.33556 0.32747 0.32255 0.32087
0.925  0.56635 0.55824 0.54566 0.52939 0.51058 0.48984 0.46817 0.44581 0.42378 0.40252 0.38257 0.36426 0.34814 0.33443 0.32349 0.31546 0.31058 0.30891
0.930  0.55187 0.54384 0.53128 0.51517 0.49638 0.47585 0.45423 0.43227 0.41046 0.38941 0.36952 0.35141 0.33544 0.32187 0.31099 0.30308 0.29824 0.29658
0.935  0.53645 0.52839 0.51597 0.49991 0.48134 0.46107 0.43972 0.41786 0.39634 0.37542 0.35594 0.33805 0.32228 0.30887 0.29811 0.29025 0.28547 0.28384
0.940  0.51987 0.51193 0.49960 0.48379 0.46535 0.44521 0.42420 0.40269 0.38135 0.36093 0.34162 0.32402 0.30851 0.29531 0.28472 0.27700 0.27227 0.27067
0.945  0.50200 0.49413 0.48190 0.46637 0.44828 0.42852 0.40774 0.38665 0.36572 0.34554 0.32661 0.30936 0.29415 0.28119 0.27080 0.26319 0.25857 0.25700
0.950  0.48264 0.47496 0.46292 0.44762 0.42978 0.41049 0.39002 0.36943 0.34901 0.32932 0.31084 0.29399 0.27904 0.26640 0.25625 0.24885 0.24432 0.24277
0.955  0.46154 0.45401 0.44231 0.42732 0.40984 0.39092 0.37122 0.35106 0.33108 0.31198 0.29405 0.27770 0.26318 0.25090 0.24103 0.23383 0.22941 0.22790
0.960  0.43838 0.43105 0.41966 0.40505 0.38817 0.36993 0.35059 0.33117 0.31207 0.29350 0.27622 0.26035 0.24645 0.23452 0.22501 0.21806 0.21380 0.21236
0.965  0.41277 0.40567 0.39468 0.38057 0.36444 0.34668 0.32837 0.30965 0.29126 0.27354 0.25704 0.24188 0.22851 0.21719 0.20808 0.20140 0.19733 0.19593
0.970  0.38406 0.37731 0.36684 0.35340 0.33802 0.32126 0.30366 0.28600 0.26866 0.25194 0.23626 0.22196 0.20934 0.19864 0.19003 0.18371 0.17985 0.17852
0.975  0.35151 0.34520 0.33539 0.32281 0.30827 0.29257 0.27624 0.25987 0.24365 0.22815 0.21351 0.20025 0.18855 0.17862 0.17061 0.16473 0.16113 0.15990
0.980  0.31395 0.30820 0.29917 0.28767 0.27439 0.26005 0.24530 0.23024 0.21559 0.20148 0.18836 0.17628 0.16570 0.15666 0.14941 0.14411 0.14084 0.13972
0.985  0.26955 0.26446 0.25654 0.24637 0.23482 0.22217 0.20926 0.19609 0.18330 0.17109 0.15964 0.14926 0.14001 0.13217 0.12587 0.12123 0.11840 0.11741
0.990  0.21507 0.21093 0.20440 0.19614 0.18670 0.17643 0.16589 0.15534 0.14501 0.13515 0.12598 0.11760 0.11018 0.10388 0.09881 0.09505 0.09275 0.09196
0.995  0.14338 0.14056 0.13615 0.13050 0.12411 0.11716 0.11011 0.10301 0.09613 0.08962 0.08351 0.07793 0.07302 0.06884 0.06547 0.06296 0.06141 0.06088
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e090.dat <==
# alpha = -0.35 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993
0.015  0.99994 0.99994 0.99994 0.99993 0.99993 0.99992 0.99991 0.99990 0.99990 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99985 0.99985
0.020  0.99990 0.99990 0.99989 0.99988 0.99987 0.99986 0.99984 0.99983 0.99981 0.99980 0.99979 0.99977 0.99976 0.99976 0.99975 0.99974 0.99974 0.99974
0.025  0.99984 0.99984 0.99983 0.99981 0.99980 0.99978 0.99975 0.99973 0.99971 0.99969 0.99967 0.99965 0.99963 0.99962 0.99961 0.99960 0.99959 0.99959
0.030  0.99978 0.99977 0.99975 0.99973 0.99970 0.99968 0.99965 0.99961 0.99958 0.99955 0.99952 0.99949 0.99947 0.99945 0.99943 0.99942 0.99941 0.99941
0.035  0.99970 0.99968 0.99966 0.99963 0.99960 0.99956 0.99952 0.99947 0.99943 0.99939 0.99935 0.99931 0.99928 0.99925 0.99923 0.99921 0.99920 0.99920
0.040  0.99960 0.99959 0.99956 0.99952 0.99948 0.99942 0.99937 0.99931 0.99926 0.99920 0.99915 0.99910 0.99906 0.99902 0.99899 0.99897 0.99896 0.99895
0.045  0.99950 0.99947 0.99944 0.99939 0.99934 0.99927 0.99920 0.99913 0.99906 0.99899 0.99892 0.99886 0.99881 0.99876 0.99872 0.99870 0.99868 0.99868
0.050  0.99938 0.99935 0.99931 0.99925 0.99918 0.99910 0.99901 0.99893 0.99884 0.99875 0.99867 0.99859 0.99853 0.99847 0.99842 0.99839 0.99837 0.99836
0.055  0.99925 0.99921 0.99916 0.99909 0.99901 0.99891 0.99881 0.99870 0.99859 0.99849 0.99839 0.99830 0.99822 0.99815 0.99809 0.99805 0.99803 0.99802
0.060  0.99910 0.99907 0.99900 0.99892 0.99882 0.99870 0.99858 0.99845 0.99832 0.99820 0.99808 0.99797 0.99788 0.99780 0.99773 0.99768 0.99766 0.99764
0.065  0.99895 0.99890 0.99883 0.99873 0.99861 0.99848 0.99833 0.99818 0.99803 0.99789 0.99775 0.99762 0.99751 0.99741 0.99734 0.99728 0.99725 0.99723
0.070  0.99878 0.99873 0.99864 0.99853 0.99839 0.99823 0.99807 0.99789 0.99772 0.99755 0.99739 0.99724 0.99711 0.99700 0.99691 0.99685 0.99681 0.99679
0.075  0.99860 0.99854 0.99844 0.99831 0.99815 0.99797 0.99778 0.99758 0.99738 0.99718 0.99700 0.99683 0.99668 0.99655 0.99645 0.99638 0.99634 0.99632
0.080  0.99841 0.99834 0.99823 0.99808 0.99790 0.99769 0.99747 0.99725 0.99702 0.99680 0.99658 0.99639 0.99622 0.99608 0.99596 0.99588 0.99583 0.99581
0.085  0.99820 0.99812 0.99800 0.99783 0.99763 0.99740 0.99715 0.99689 0.99663 0.99638 0.99614 0.99593 0.99573 0.99557 0.99544 0.99535 0.99529 0.99527
0.090  0.99798 0.99789 0.99775 0.99756 0.99734 0.99708 0.99680 0.99651 0.99622 0.99594 0.99568 0.99543 0.99522 0.99504 0.99489 0.99478 0.99472 0.99469
0.095  0.99775 0.99765 0.99749 0.99728 0.99703 0.99674 0.99643 0.99611 0.99579 0.99548 0.99518 0.99491 0.99467 0.99447 0.99431 0.99419 0.99412 0.99409
0.100  0.99750 0.99740 0.99722 0.99699 0.99671 0.99639 0.99605 0.99569 0.99534 0.99499 0.99466 0.99436 0.99409 0.99387 0.99369 0.99356 0.99348 0.99345
0.105  0.99725 0.99713 0.99694 0.99668 0.99637 0.99602 0.99564 0.99525 0.99486 0.99447 0.99411 0.99378 0.99349 0.99324 0.99304 0.99290 0.99281 0.99277
0.110  0.99698 0.99685 0.99664 0.99635 0.99602 0.99563 0.99522 0.99478 0.99435 0.99393 0.99353 0.99317 0.99285 0.99258 0.99236 0.99220 0.99211 0.99207
0.115  0.99669 0.99655 0.99632 0.99601 0.99564 0.99522 0.99477 0.99430 0.99383 0.99337 0.99293 0.99253 0.99218 0.99189 0.99165 0.99148 0.99137 0.99133
0.120  0.99640 0.99624 0.99599 0.99566 0.99525 0.99479 0.99430 0.99379 0.99327 0.99277 0.99230 0.99187 0.99149 0.99116 0.99090 0.99072 0.99060 0.99057
0.125  0.99609 0.99592 0.99565 0.99528 0.99485 0.99435 0.99381 0.99326 0.99270 0.99216 0.99164 0.99117 0.99076 0.99041 0.99013 0.98992 0.98980 0.98976
0.130  0.99576 0.99558 0.99529 0.99490 0.99442 0.99388 0.99331 0.99270 0.99210 0.99151 0.99096 0.99045 0.99000 0.98962 0.98932 0.98910 0.98896 0.98892
0.135  0.99543 0.99523 0.99492 0.99449 0.99398 0.99340 0.99278 0.99213 0.99148 0.99084 0.99025 0.98970 0.98921 0.98881 0.98848 0.98824 0.98810 0.98805
0.140  0.99508 0.99487 0.99453 0.99407 0.99352 0.99290 0.99223 0.99153 0.99083 0.99015 0.98951 0.98892 0.98840 0.98796 0.98761 0.98735 0.98719 0.98714
0.145  0.99472 0.99449 0.99413 0.99364 0.99305 0.99238 0.99166 0.99091 0.99016 0.98943 0.98874 0.98811 0.98755 0.98708 0.98670 0.98643 0.98626 0.98620
0.150  0.99434 0.99410 0.99371 0.99319 0.99256 0.99184 0.99107 0.99027 0.98947 0.98868 0.98795 0.98727 0.98667 0.98617 0.98576 0.98547 0.98529 0.98523
0.155  0.99396 0.99370 0.99328 0.99272 0.99205 0.99128 0.99046 0.98960 0.98875 0.98791 0.98712 0.98640 0.98576 0.98522 0.98479 0.98448 0.98429 0.98422
0.160  0.99355 0.99328 0.99283 0.99224 0.99152 0.99071 0.98983 0.98892 0.98800 0.98711 0.98627 0.98550 0.98483 0.98425 0.98379 0.98346 0.98325 0.98318
0.165  0.99314 0.99285 0.99237 0.99174 0.99098 0.99011 0.98918 0.98821 0.98724 0.98629 0.98540 0.98458 0.98386 0.98324 0.98276 0.98240 0.98219 0.98211
0.170  0.99271 0.99240 0.99190 0.99123 0.99041 0.98950 0.98851 0.98748 0.98644 0.98544 0.98449 0.98362 0.98286 0.98221 0.98169 0.98131 0.98108 0.98100
0.175  0.99227 0.99194 0.99141 0.99070 0.98984 0.98886 0.98781 0.98672 0.98563 0.98456 0.98356 0.98264 0.98183 0.98114 0.98059 0.98019 0.97995 0.97986
0.180  0.99181 0.99146 0.99090 0.99015 0.98924 0.98821 0.98710 0.98594 0.98479 0.98366 0.98260 0.98162 0.98076 0.98004 0.97946 0.97903 0.97878 0.97869
0.185  0.99134 0.99097 0.99038 0.98959 0.98862 0.98753 0.98636 0.98514 0.98392 0.98273 0.98161 0.98058 0.97967 0.97890 0.97829 0.97784 0.97757 0.97748
0.190  0.99086 0.99047 0.98984 0.98901 0.98799 0.98684 0.98561 0.98432 0.98303 0.98178 0.98059 0.97951 0.97855 0.97774 0.97709 0.97662 0.97634 0.97624
0.195  0.99036 0.98995 0.98929 0.98841 0.98734 0.98613 0.98483 0.98347 0.98212 0.98079 0.97955 0.97841 0.97740 0.97654 0.97586 0.97537 0.97506 0.97496
0.200  0.98985 0.98942 0.98872 0.98779 0.98667 0.98540 0.98403 0.98260 0.98118 0.97979 0.97848 0.97727 0.97621 0.97531 0.97460 0.97408 0.97376 0.97365
0.205  0.98933 0.98887 0.98814 0.98716 0.98599 0.98465 0.98321 0.98171 0.98021 0.97875 0.97737 0.97611 0.97500 0.97405 0.97330 0.97275 0.97242 0.97230
0.210  0.98879 0.98831 0.98754 0.98652 0.98528 0.98388 0.98237 0.98080 0.97922 0.97769 0.97624 0.97492 0.97375 0.97276 0.97197 0.97139 0.97104 0.97092
0.215  0.98823 0.98773 0.98693 0.98586 0.98456 0.98309 0.98150 0.97986 0.97821 0.97660 0.97509 0.97370 0.97247 0.97143 0.97061 0.97000 0.96964 0.96951
0.220  0.98766 0.98714 0.98630 0.98518 0.98382 0.98228 0.98062 0.97890 0.97717 0.97549 0.97390 0.97245 0.97116 0.97007 0.96921 0.96858 0.96819 0.96805
0.225  0.98708 0.98653 0.98566 0.98448 0.98306 0.98145 0.97971 0.97791 0.97610 0.97435 0.97268 0.97116 0.96982 0.96868 0.96778 0.96712 0.96671 0.96658
0.230  0.98648 0.98591 0.98499 0.98376 0.98228 0.98059 0.97878 0.97690 0.97501 0.97317 0.97144 0.96985 0.96845 0.96726 0.96631 0.96562 0.96520 0.96506
0.235  0.98587 0.98528 0.98432 0.98303 0.98148 0.97972 0.97783 0.97587 0.97390 0.97198 0.97017 0.96851 0.96704 0.96580 0.96481 0.96409 0.96366 0.96351
0.240  0.98524 0.98462 0.98362 0.98228 0.98067 0.97883 0.97686 0.97481 0.97276 0.97075 0.96887 0.96713 0.96561 0.96431 0.96328 0.96253 0.96207 0.96192
0.245  0.98460 0.98396 0.98291 0.98152 0.97983 0.97792 0.97586 0.97373 0.97159 0.96950 0.96753 0.96573 0.96414 0.96279 0.96172 0.96093 0.96046 0.96029
0.250  0.98394 0.98327 0.98218 0.98073 0.97898 0.97699 0.97485 0.97263 0.97039 0.96822 0.96617 0.96430 0.96264 0.96124 0.96012 0.95930 0.95881 0.95863
0.255  0.98327 0.98257 0.98144 0.97993 0.97811 0.97604 0.97381 0.97150 0.96917 0.96692 0.96478 0.96283 0.96111 0.95965 0.95848 0.95763 0.95712 0.95694
0.260  0.98259 0.98186 0.98068 0.97911 0.97721 0.97507 0.97275 0.97034 0.96793 0.96558 0.96336 0.96134 0.95954 0.95803 0.95681 0.95593 0.95540 0.95522
0.265  0.98188 0.98113 0.97990 0.97827 0.97630 0.97407 0.97166 0.96916 0.96666 0.96422 0.96192 0.95981 0.95795 0.95637 0.95511 0.95420 0.95364 0.95345
0.270  0.98116 0.98038 0.97911 0.97742 0.97537 0.97305 0.97056 0.96796 0.96536 0.96283 0.96044 0.95825 0.95632 0.95468 0.95337 0.95242 0.95185 0.95165
0.275  0.98043 0.97962 0.97830 0.97654 0.97442 0.97202 0.96943 0.96673 0.96404 0.96141 0.95893 0.95666 0.95466 0.95296 0.95160 0.95062 0.95002 0.94981
0.280  0.97968 0.97884 0.97747 0.97565 0.97345 0.97096 0.96827 0.96548 0.96268 0.95996 0.95739 0.95504 0.95296 0.95120 0.94980 0.94878 0.94815 0.94794
0.285  0.97891 0.97804 0.97663 0.97474 0.97246 0.96988 0.96709 0.96421 0.96131 0.95849 0.95582 0.95339 0.95124 0.94941 0.94796 0.94690 0.94625 0.94603
0.290  0.97813 0.97723 0.97577 0.97381 0.97145 0.96878 0.96589 0.96290 0.95990 0.95698 0.95423 0.95170 0.94947 0.94759 0.94608 0.94498 0.94432 0.94410
0.295  0.97733 0.97640 0.97489 0.97286 0.97042 0.96766 0.96467 0.96157 0.95847 0.95545 0.95260 0.94999 0.94768 0.94573 0.94417 0.94303 0.94235 0.94211
0.300  0.97652 0.97555 0.97398 0.97189 0.96937 0.96651 0.96343 0.96022 0.95702 0.95389 0.95094 0.94824 0.94585 0.94383 0.94222 0.94105 0.94034 0.94009
0.305  0.97569 0.97469 0.97307 0.97091 0.96830 0.96534 0.96215 0.95885 0.95553 0.95230 0.94925 0.94646 0.94399 0.94191 0.94024 0.93903 0.93829 0.93804
0.310  0.97484 0.97381 0.97214 0.96990 0.96721 0.96415 0.96086 0.95744 0.95401 0.95068 0.94753 0.94465 0.94210 0.93994 0.93822 0.93697 0.93621 0.93595
0.315  0.97398 0.97291 0.97118 0.96888 0.96609 0.96294 0.95954 0.95601 0.95247 0.94903 0.94578 0.94280 0.94017 0.93795 0.93617 0.93488 0.93409 0.93383
0.320  0.97310 0.97199 0.97021 0.96783 0.96496 0.96171 0.95820 0.95455 0.95091 0.94735 0.94400 0.94093 0.93821 0.93591 0.93408 0.93275 0.93194 0.93166
0.325  0.97220 0.97106 0.96922 0.96677 0.96380 0.96044 0.95683 0.95307 0.94931 0.94564 0.94218 0.93901 0.93622 0.93385 0.93196 0.93058 0.92975 0.92946
0.330  0.97128 0.97011 0.96822 0.96568 0.96263 0.95916 0.95544 0.95157 0.94768 0.94391 0.94034 0.93707 0.93419 0.93175 0.92980 0.92838 0.92752 0.92722
0.335  0.97035 0.96914 0.96719 0.96458 0.96143 0.95786 0.95402 0.95003 0.94603 0.94214 0.93846 0.93510 0.93213 0.92961 0.92760 0.92614 0.92525 0.92494
0.340  0.96940 0.96815 0.96614 0.96345 0.96021 0.95654 0.95258 0.94846 0.94435 0.94034 0.93655 0.93309 0.93002 0.92743 0.92537 0.92386 0.92294 0.92264
0.345  0.96843 0.96714 0.96507 0.96231 0.95897 0.95519 0.95111 0.94688 0.94264 0.93851 0.93461 0.93105 0.92789 0.92523 0.92310 0.92154 0.92060 0.92029
0.350  0.96744 0.96612 0.96399 0.96115 0.95770 0.95381 0.94962 0.94527 0.94090 0.93665 0.93264 0.92897 0.92573 0.92298 0.92079 0.91919 0.91822 0.91789
0.355  0.96644 0.96508 0.96288 0.95996 0.95641 0.95241 0.94809 0.94362 0.93913 0.93476 0.93063 0.92686 0.92352 0.92070 0.91844 0.91680 0.91581 0.91547
0.360  0.96541 0.96401 0.96176 0.95874 0.95511 0.95099 0.94655 0.94196 0.93733 0.93284 0.92860 0.92472 0.92129 0.91838 0.91606 0.91438 0.91335 0.91300
0.365  0.96437 0.96293 0.96061 0.95752 0.95378 0.94955 0.94499 0.94025 0.93551 0.93089 0.92653 0.92254 0.91901 0.91603 0.91364 0.91191 0.91086 0.91050
0.370  0.96330 0.96183 0.95945 0.95627 0.95243 0.94808 0.94339 0.93853 0.93365 0.92891 0.92443 0.92033 0.91670 0.91364 0.91119 0.90941 0.90832 0.90796
0.375  0.96222 0.96070 0.95826 0.95499 0.95104 0.94658 0.94177 0.93678 0.93176 0.92690 0.92229 0.91808 0.91436 0.91121 0.90869 0.90686 0.90575 0.90537
0.380  0.96112 0.95956 0.95705 0.95370 0.94964 0.94506 0.94011 0.93500 0.92985 0.92485 0.92012 0.91580 0.91198 0.90874 0.90616 0.90428 0.90314 0.90275
0.385  0.96000 0.95840 0.95582 0.95237 0.94822 0.94352 0.93844 0.93318 0.92791 0.92277 0.91792 0.91348 0.90956 0.90624 0.90359 0.90166 0.90049 0.90010
0.390  0.95886 0.95722 0.95457 0.95104 0.94677 0.94195 0.93674 0.93134 0.92593 0.92066 0.91569 0.91113 0.90711 0.90370 0.90098 0.89900 0.89780 0.89739
0.395  0.95770 0.95602 0.95330 0.94968 0.94530 0.94034 0.93501 0.92947 0.92392 0.91852 0.91341 0.90874 0.90462 0.90112 0.89833 0.89631 0.89507 0.89465
0.400  0.95652 0.95479 0.95201 0.94829 0.94379 0.93872 0.93325 0.92758 0.92188 0.91634 0.91111 0.90632 0.90209 0.89851 0.89565 0.89357 0.89230 0.89188
0.405  0.95531 0.95355 0.95069 0.94688 0.94228 0.93707 0.93146 0.92564 0.91981 0.91413 0.90877 0.90386 0.89952 0.89585 0.89292 0.89079 0.88949 0.88906
0.410  0.95409 0.95228 0.94935 0.94544 0.94073 0.93540 0.92965 0.92369 0.91770 0.91189 0.90640 0.90137 0.89692 0.89316 0.89016 0.88797 0.88665 0.88620
0.415  0.95285 0.95099 0.94799 0.94399 0.93916 0.93369 0.92780 0.92170 0.91557 0.90962 0.90399 0.89884 0.89429 0.89043 0.88735 0.88512 0.88376 0.88329
0.420  0.95158 0.94967 0.94661 0.94251 0.93755 0.93196 0.92593 0.91967 0.91341 0.90730 0.90154 0.89627 0.89160 0.88766 0.88451 0.88222 0.88083 0.88036
0.425  0.95029 0.94834 0.94520 0.94101 0.93593 0.93021 0.92404 0.91763 0.91121 0.90496 0.89907 0.89366 0.88889 0.88485 0.88162 0.87928 0.87785 0.87737
0.430  0.94898 0.94698 0.94377 0.93948 0.93429 0.92843 0.92211 0.91556 0.90898 0.90259 0.89654 0.89102 0.88614 0.88200 0.87870 0.87630 0.87484 0.87435
0.435  0.94765 0.94560 0.94230 0.93791 0.93262 0.92660 0.92014 0.91344 0.90672 0.90017 0.89400 0.88835 0.88334 0.87911 0.87574 0.87328 0.87179 0.87129
0.440  0.94629 0.94420 0.94083 0.93633 0.93090 0.92477 0.91816 0.91129 0.90443 0.89773 0.89141 0.88562 0.88051 0.87619 0.87273 0.87022 0.86869 0.86818
0.445  0.94491 0.94278 0.93932 0.93473 0.92917 0.92290 0.91614 0.90912 0.90209 0.89525 0.88878 0.88287 0.87765 0.87321 0.86969 0.86712 0.86555 0.86502
0.450  0.94351 0.94132 0.93780 0.93310 0.92742 0.92099 0.91408 0.90692 0.89973 0.89272 0.88612 0.88008 0.87473 0.87021 0.86660 0.86397 0.86237 0.86183
0.455  0.94208 0.93984 0.93625 0.93143 0.92564 0.91907 0.91200 0.90467 0.89733 0.89018 0.88343 0.87724 0.87178 0.86716 0.86347 0.86078 0.85915 0.85860
0.460  0.94063 0.93834 0.93466 0.92974 0.92381 0.91712 0.90990 0.90241 0.89489 0.88759 0.88068 0.87437 0.86880 0.86406 0.86030 0.85755 0.85588 0.85532
0.465  0.93915 0.93682 0.93305 0.92804 0.92197 0.91513 0.90774 0.90011 0.89243 0.88496 0.87792 0.87147 0.86576 0.86093 0.85708 0.85428 0.85258 0.85199
0.470  0.93765 0.93527 0.93142 0.92630 0.92011 0.91310 0.90557 0.89775 0.88993 0.88230 0.87511 0.86851 0.86269 0.85776 0.85382 0.85096 0.84922 0.84864
0.475  0.93612 0.93369 0.92976 0.92451 0.91819 0.91106 0.90337 0.89539 0.88738 0.87961 0.87225 0.86553 0.85958 0.85454 0.85053 0.84760 0.84583 0.84522
0.480  0.93457 0.93209 0.92808 0.92272 0.91627 0.90899 0.90111 0.89298 0.88481 0.87686 0.86936 0.86250 0.85642 0.85129 0.84719 0.84420 0.84239 0.84178
0.485  0.93299 0.93045 0.92635 0.92090 0.91431 0.90686 0.89885 0.89053 0.88220 0.87409 0.86644 0.85942 0.85323 0.84799 0.84380 0.84075 0.83890 0.83828
0.490  0.93138 0.92879 0.92461 0.91905 0.91230 0.90473 0.89655 0.88806 0.87955 0.87129 0.86346 0.85632 0.85000 0.84464 0.84037 0.83726 0.83537 0.83473
0.495  0.92975 0.92710 0.92284 0.91715 0.91029 0.90255 0.89419 0.88553 0.87687 0.86842 0.86046 0.85315 0.84671 0.84125 0.83689 0.83372 0.83180 0.83115
0.500  0.92809 0.92539 0.92104 0.91524 0.90824 0.90033 0.89182 0.88300 0.87414 0.86554 0.85740 0.84997 0.84339 0.83782 0.83337 0.83014 0.82818 0.82751
0.505  0.92640 0.92365 0.91921 0.91330 0.90616 0.89810 0.88942 0.88042 0.87139 0.86260 0.85432 0.84674 0.84002 0.83434 0.82981 0.82651 0.82451 0.82383
0.510  0.92468 0.92188 0.91734 0.91130 0.90403 0.89580 0.88696 0.87778 0.86860 0.85964 0.85119 0.84345 0.83661 0.83083 0.82620 0.82284 0.82080 0.82011
0.515  0.92293 0.92007 0.91545 0.90930 0.90189 0.89350 0.88449 0.87513 0.86575 0.85664 0.84801 0.84013 0.83316 0.82726 0.82255 0.81912 0.81704 0.81633
0.520  0.92115 0.91823 0.91353 0.90726 0.89968 0.89117 0.88195 0.87242 0.86288 0.85357 0.84480 0.83676 0.82966 0.82365 0.81885 0.81535 0.81323 0.81252
0.525  0.91934 0.91637 0.91158 0.90519 0.89747 0.88876 0.87940 0.86969 0.85995 0.85049 0.84154 0.83336 0.82612 0.81999 0.81510 0.81154 0.80938 0.80865
0.530  0.91751 0.91448 0.90958 0.90307 0.89523 0.88636 0.87682 0.86693 0.85700 0.84735 0.83824 0.82991 0.82253 0.81629 0.81131 0.80768 0.80548 0.80473
0.535  0.91564 0.91255 0.90757 0.90094 0.89292 0.88392 0.87417 0.86410 0.85399 0.84418 0.83490 0.82640 0.81890 0.81254 0.80746 0.80377 0.80153 0.80077
0.540  0.91373 0.91059 0.90552 0.89876 0.89061 0.88141 0.87152 0.86126 0.85097 0.84095 0.83151 0.82287 0.81521 0.80874 0.80358 0.79981 0.79753 0.79675
0.545  0.91180 0.90859 0.90341 0.89653 0.88826 0.87889 0.86879 0.85835 0.84790 0.83770 0.82809 0.81927 0.81149 0.80490 0.79964 0.79581 0.79348 0.79270
0.550  0.90983 0.90656 0.90130 0.89430 0.88584 0.87630 0.86606 0.85543 0.84476 0.83440 0.82460 0.81564 0.80771 0.80101 0.79565 0.79175 0.78939 0.78858
0.555  0.90783 0.90450 0.89915 0.89202 0.88342 0.87371 0.86325 0.85243 0.84161 0.83104 0.82109 0.81195 0.80389 0.79707 0.79161 0.78765 0.78524 0.78443
0.560  0.90579 0.90241 0.89696 0.88968 0.88095 0.87107 0.86043 0.84943 0.83838 0.82766 0.81751 0.80823 0.80002 0.79307 0.78753 0.78350 0.78104 0.78021
0.565  0.90372 0.90028 0.89471 0.88733 0.87842 0.86837 0.85758 0.84634 0.83514 0.82421 0.81390 0.80445 0.79611 0.78904 0.78339 0.77929 0.77679 0.77596
0.570  0.90160 0.89809 0.89245 0.88491 0.87588 0.86566 0.85465 0.84326 0.83183 0.82074 0.81023 0.80063 0.79213 0.78495 0.77921 0.77503 0.77250 0.77164
0.575  0.89946 0.89589 0.89015 0.88249 0.87326 0.86287 0.85171 0.84012 0.82850 0.81719 0.80653 0.79675 0.78812 0.78081 0.77497 0.77072 0.76814 0.76728
0.580  0.89727 0.89365 0.88779 0.88002 0.87065 0.86008 0.84869 0.83691 0.82509 0.81362 0.80276 0.79284 0.78405 0.77662 0.77068 0.76636 0.76374 0.76285
0.585  0.89505 0.89137 0.88541 0.87748 0.86795 0.85720 0.84567 0.83368 0.82168 0.80998 0.79897 0.78886 0.77994 0.77238 0.76634 0.76195 0.75928 0.75839
0.590  0.89279 0.88902 0.88299 0.87494 0.86525 0.85433 0.84255 0.83039 0.81817 0.80632 0.79510 0.78484 0.77576 0.76808 0.76195 0.75749 0.75477 0.75385
0.595  0.89049 0.88666 0.88050 0.87235 0.86250 0.85136 0.83944 0.82703 0.81466 0.80258 0.79120 0.78076 0.77154 0.76374 0.75750 0.75296 0.75021 0.74928
0.600  0.88814 0.88426 0.87800 0.86968 0.85967 0.84839 0.83624 0.82367 0.81106 0.79879 0.78723 0.77664 0.76726 0.75933 0.75300 0.74839 0.74559 0.74464
0.605  0.88576 0.88181 0.87546 0.86701 0.85684 0.84533 0.83303 0.82022 0.80745 0.79499 0.78321 0.77246 0.76294 0.75487 0.74844 0.74376 0.74091 0.73996
0.610  0.88332 0.87932 0.87284 0.86424 0.85391 0.84228 0.82973 0.81677 0.80376 0.79109 0.77916 0.76821 0.75855 0.75037 0.74383 0.73907 0.73618 0.73520
0.615  0.88085 0.87677 0.87021 0.86148 0.85099 0.83912 0.82643 0.81322 0.80000 0.78718 0.77504 0.76394 0.75412 0.74580 0.73917 0.73433 0.73140 0.73040
0.620  0.87833 0.87419 0.86753 0.85862 0.84797 0.83597 0.82303 0.80966 0.79624 0.78318 0.77088 0.75959 0.74963 0.74119 0.73444 0.72953 0.72655 0.72555
0.625  0.87576 0.87156 0.86476 0.85577 0.84495 0.83271 0.81958 0.80601 0.79239 0.77917 0.76665 0.75521 0.74507 0.73650 0.72966 0.72467 0.72165 0.72063
0.630  0.87315 0.86886 0.86199 0.85286 0.84183 0.82946 0.81613 0.80234 0.78852 0.77506 0.76235 0.75074 0.74047 0.73176 0.72482 0.71976 0.71669 0.71565
0.635  0.87049 0.86614 0.85917 0.84985 0.83871 0.82610 0.81257 0.79859 0.78456 0.77090 0.75804 0.74622 0.73580 0.72698 0.71992 0.71479 0.71167 0.71062
0.640  0.86778 0.86337 0.85626 0.84685 0.83548 0.82274 0.80901 0.79477 0.78054 0.76672 0.75363 0.74167 0.73107 0.72212 0.71496 0.70975 0.70659 0.70552
0.645  0.86500 0.86054 0.85333 0.84374 0.83226 0.81928 0.80535 0.79095 0.77650 0.76244 0.74916 0.73703 0.72630 0.71720 0.70994 0.70466 0.70145 0.70036
0.650  0.86219 0.85764 0.85031 0.84062 0.82892 0.81575 0.80162 0.78702 0.77237 0.75811 0.74467 0.73234 0.72145 0.71223 0.70486 0.69950 0.69624 0.69514
0.655  0.85932 0.85471 0.84728 0.83740 0.82558 0.81223 0.79790 0.78303 0.76817 0.75375 0.74009 0.72761 0.71654 0.70719 0.69972 0.69428 0.69098 0.68986
0.660  0.85639 0.85172 0.84419 0.83418 0.82214 0.80859 0.79406 0.77904 0.76397 0.74930 0.73544 0.72279 0.71159 0.70209 0.69452 0.68900 0.68565 0.68452
0.665  0.85341 0.84864 0.84100 0.83084 0.81863 0.80496 0.79020 0.77493 0.75965 0.74478 0.73077 0.71790 0.70655 0.69694 0.68924 0.68365 0.68025 0.67911
0.670  0.85037 0.84554 0.83779 0.82750 0.81512 0.80120 0.78626 0.77076 0.75527 0.74023 0.72600 0.71298 0.70145 0.69170 0.68392 0.67824 0.67480 0.67363
0.675  0.84726 0.84238 0.83448 0.82404 0.81149 0.79737 0.78223 0.76658 0.75088 0.73560 0.72116 0.70798 0.69629 0.68641 0.67852 0.67277 0.66927 0.66809
0.680  0.84409 0.83912 0.83115 0.82057 0.80786 0.79355 0.77814 0.76229 0.74638 0.73089 0.71626 0.70290 0.69108 0.68104 0.67305 0.66722 0.66368 0.66249
0.685  0.84086 0.83583 0.82771 0.81698 0.80410 0.78960 0.77405 0.75792 0.74180 0.72611 0.71133 0.69776 0.68578 0.67563 0.66751 0.66161 0.65802 0.65682
0.690  0.83757 0.83247 0.82425 0.81332 0.80027 0.78558 0.76983 0.75348 0.73716 0.72127 0.70630 0.69254 0.68041 0.67013 0.66190 0.65593 0.65229 0.65106
0.695  0.83421 0.82901 0.82068 0.80966 0.79644 0.78156 0.76553 0.74905 0.73247 0.71640 0.70119 0.68729 0.67497 0.66456 0.65624 0.65017 0.64649 0.64525
0.700  0.83078 0.82552 0.81708 0.80587 0.79247 0.77740 0.76123 0.74448 0.72772 0.71142 0.69601 0.68194 0.66946 0.65892 0.65049 0.64435 0.64062 0.63937
0.705  0.82726 0.82195 0.81336 0.80206 0.78843 0.77317 0.75680 0.73983 0.72287 0.70636 0.69076 0.67652 0.66390 0.65321 0.64468 0.63846 0.63468 0.63341
0.710  0.82368 0.81828 0.80962 0.79812 0.78438 0.76886 0.75229 0.73511 0.71794 0.70123 0.68548 0.67102 0.65825 0.64742 0.63878 0.63249 0.62867 0.62738
0.715  0.82003 0.81456 0.80575 0.79409 0.78019 0.76455 0.74770 0.73031 0.71293 0.69602 0.68008 0.66544 0.65253 0.64156 0.63282 0.62645 0.62258 0.62127
0.720  0.81629 0.81076 0.80185 0.79006 0.77591 0.76008 0.74303 0.72551 0.70785 0.69073 0.67461 0.65979 0.64672 0.63562 0.62677 0.62033 0.61641 0.61509
0.725  0.81247 0.80685 0.79781 0.78588 0.77162 0.75554 0.73836 0.72055 0.70269 0.68537 0.66905 0.65406 0.64084 0.62962 0.62065 0.61413 0.61016 0.60882
0.730  0.80855 0.80288 0.79375 0.78167 0.76720 0.75091 0.73353 0.71551 0.69744 0.67998 0.66342 0.64825 0.63487 0.62353 0.61445 0.60785 0.60384 0.60248
0.735  0.80456 0.79879 0.78954 0.77733 0.76267 0.74619 0.72862 0.71039 0.69218 0.67445 0.65770 0.64236 0.62883 0.61735 0.60817 0.60150 0.59744 0.59606
0.740  0.80048 0.79465 0.78530 0.77288 0.75805 0.74147 0.72361 0.70518 0.68677 0.66884 0.65190 0.63639 0.62270 0.61110 0.60181 0.59506 0.59095 0.58956
0.745  0.79631 0.79038 0.78091 0.76834 0.75334 0.73657 0.71852 0.69988 0.68127 0.66314 0.64601 0.63033 0.61649 0.60475 0.59536 0.58854 0.58438 0.58298
0.750  0.79201 0.78604 0.77642 0.76378 0.74862 0.73158 0.71333 0.69449 0.67567 0.65735 0.64004 0.62418 0.61019 0.59830 0.58883 0.58193 0.57773 0.57631
0.755  0.78764 0.78161 0.77189 0.75904 0.74371 0.72649 0.70804 0.68901 0.66999 0.65147 0.63397 0.61794 0.60380 0.59179 0.58221 0.57523 0.57099 0.56955
0.760  0.78316 0.77703 0.76719 0.75420 0.73871 0.72130 0.70266 0.68342 0.66420 0.64543 0.62781 0.61161 0.59732 0.58518 0.57551 0.56845 0.56416 0.56272
0.765  0.77856 0.77238 0.76244 0.74925 0.73359 0.71601 0.69717 0.67774 0.65825 0.63935 0.62156 0.60519 0.59072 0.57849 0.56871 0.56158 0.55724 0.55578
0.770  0.77384 0.76757 0.75753 0.74427 0.72837 0.71060 0.69158 0.67195 0.65226 0.63318 0.61515 0.59867 0.58405 0.57170 0.56182 0.55460 0.55023 0.54875
0.775  0.76901 0.76269 0.75249 0.73909 0.72303 0.70509 0.68587 0.66606 0.64617 0.62691 0.60869 0.59206 0.57729 0.56481 0.55481 0.54754 0.54312 0.54163
0.780  0.76407 0.75764 0.74733 0.73379 0.71757 0.69946 0.68006 0.66005 0.63998 0.62052 0.60214 0.58529 0.57043 0.55780 0.54773 0.54039 0.53592 0.53441
0.785  0.75899 0.75251 0.74211 0.72837 0.71199 0.69371 0.67413 0.65390 0.63367 0.61403 0.59547 0.57847 0.56346 0.55071 0.54054 0.53313 0.52862 0.52710
0.790  0.75375 0.74720 0.73669 0.72282 0.70628 0.68783 0.66807 0.64760 0.62725 0.60736 0.58864 0.57154 0.55635 0.54352 0.53324 0.52576 0.52122 0.51968
0.795  0.74840 0.74175 0.73113 0.71713 0.70044 0.68183 0.66179 0.64123 0.62062 0.60064 0.58175 0.56444 0.54918 0.53619 0.52585 0.51830 0.51371 0.51216
0.800  0.74290 0.73620 0.72543 0.71129 0.69446 0.67569 0.65547 0.63474 0.61395 0.59380 0.57475 0.55729 0.54188 0.52879 0.51835 0.51072 0.50610 0.50453
0.805  0.73722 0.73045 0.71965 0.70531 0.68834 0.66929 0.64902 0.62812 0.60716 0.58676 0.56756 0.55002 0.53444 0.52127 0.51072 0.50305 0.49838 0.49680
0.810  0.73140 0.72458 0.71364 0.69918 0.68206 0.66286 0.64243 0.62126 0.60014 0.57966 0.56031 0.54257 0.52692 0.51361 0.50300 0.49525 0.49054 0.48895
0.815  0.72542 0.71850 0.70746 0.69288 0.67563 0.65628 0.63558 0.61436 0.59307 0.57236 0.55286 0.53505 0.51923 0.50586 0.49514 0.48734 0.48259 0.48099
0.820  0.71923 0.71224 0.70110 0.68641 0.66904 0.64954 0.62869 0.60720 0.58577 0.56499 0.54535 0.52735 0.51145 0.49795 0.48717 0.47930 0.47452 0.47291
0.825  0.71288 0.70585 0.69457 0.67977 0.66226 0.64252 0.62164 0.60000 0.57841 0.55740 0.53763 0.51955 0.50352 0.48992 0.47907 0.47116 0.46634 0.46471
0.830  0.70632 0.69921 0.68784 0.67293 0.65520 0.63543 0.61430 0.59252 0.57080 0.54974 0.52984 0.51159 0.49544 0.48178 0.47083 0.46287 0.45802 0.45639
0.835  0.69954 0.69237 0.68091 0.66591 0.64806 0.62817 0.60690 0.58498 0.56312 0.54184 0.52182 0.50347 0.48722 0.47348 0.46249 0.45446 0.44958 0.44793
0.840  0.69256 0.68536 0.67377 0.65867 0.64072 0.62059 0.59919 0.57715 0.55517 0.53378 0.51365 0.49519 0.47890 0.46504 0.45399 0.44591 0.44100 0.43934
0.845  0.68533 0.67807 0.66640 0.65122 0.63304 0.61292 0.59141 0.56925 0.54704 0.52564 0.50531 0.48681 0.47039 0.45646 0.44534 0.43723 0.43228 0.43062
0.850  0.67787 0.67053 0.65879 0.64342 0.62527 0.60492 0.58330 0.56104 0.53883 0.51722 0.49688 0.47823 0.46172 0.44772 0.43655 0.42840 0.42342 0.42175
0.855  0.67015 0.66273 0.65094 0.63549 0.61713 0.59682 0.57498 0.55262 0.53033 0.50862 0.48820 0.46947 0.45289 0.43882 0.42760 0.41941 0.41442 0.41274
0.860  0.66213 0.65472 0.64281 0.62730 0.60887 0.58835 0.56655 0.54399 0.52161 0.49983 0.47933 0.46053 0.44388 0.42976 0.41850 0.41026 0.40526 0.40357
0.865  0.65383 0.64636 0.63440 0.61883 0.60022 0.57962 0.55776 0.53512 0.51267 0.49083 0.47018 0.45134 0.43470 0.42054 0.40923 0.40096 0.39594 0.39425
0.870  0.64519 0.63768 0.62568 0.60997 0.59141 0.57076 0.54871 0.52601 0.50351 0.48161 0.46091 0.44202 0.42529 0.41113 0.39977 0.39150 0.38646 0.38475
0.875  0.63624 0.62867 0.61664 0.60089 0.58218 0.56148 0.53938 0.51664 0.49410 0.47215 0.45142 0.43249 0.41573 0.40150 0.39015 0.38186 0.37680 0.37509
0.880  0.62690 0.61931 0.60722 0.59137 0.57262 0.55190 0.52977 0.50700 0.48432 0.46237 0.44171 0.42269 0.40596 0.39172 0.38032 0.37202 0.36696 0.36526
0.885  0.61720 0.60956 0.59740 0.58160 0.56285 0.54198 0.51984 0.49707 0.47439 0.45243 0.43167 0.41272 0.39594 0.38169 0.37032 0.36199 0.35694 0.35522
0.890  0.60704 0.59939 0.58724 0.57134 0.55258 0.53172 0.50956 0.48682 0.46414 0.44210 0.42146 0.40245 0.38568 0.37149 0.36008 0.35178 0.34672 0.34501
0.895  0.59646 0.58878 0.57655 0.56065 0.54191 0.52108 0.49884 0.47613 0.45350 0.43160 0.41089 0.39198 0.37523 0.36102 0.34963 0.34134 0.33629 0.33458
0.900  0.58536 0.57769 0.56549 0.54951 0.53081 0.50989 0.48785 0.46507 0.44251 0.42068 0.40004 0.38119 0.36449 0.35031 0.33895 0.33068 0.32564 0.32393
0.905  0.57374 0.56606 0.55382 0.53799 0.51924 0.49840 0.47631 0.45375 0.43116 0.40942 0.38887 0.37010 0.35341 0.33934 0.32803 0.31979 0.31476 0.31305
0.910  0.56152 0.55386 0.54168 0.52584 0.50704 0.48630 0.46432 0.44189 0.41942 0.39781 0.37737 0.35864 0.34211 0.32807 0.31686 0.30864 0.30364 0.30195
0.915  0.54864 0.54103 0.52884 0.51309 0.49442 0.47381 0.45199 0.42957 0.40727 0.38580 0.36543 0.34691 0.33050 0.31655 0.30538 0.29723 0.29226 0.29058
0.920  0.53509 0.52750 0.51533 0.49959 0.48105 0.46062 0.43898 0.41676 0.39466 0.37328 0.35319 0.33476 0.31850 0.30468 0.29363 0.28553 0.28061 0.27893
0.925  0.52072 0.51315 0.50117 0.48550 0.46715 0.44680 0.42539 0.40328 0.38142 0.36030 0.34043 0.32222 0.30614 0.29247 0.28155 0.27354 0.26866 0.26700
0.930  0.50548 0.49800 0.48610 0.47061 0.45238 0.43228 0.41102 0.38934 0.36777 0.34692 0.32722 0.30925 0.29339 0.27991 0.26910 0.26122 0.25640 0.25476
0.935  0.48928 0.48183 0.47009 0.45473 0.43677 0.41699 0.39607 0.37460 0.35339 0.33277 0.31351 0.29583 0.28023 0.26695 0.25631 0.24853 0.24379 0.24218
0.940  0.47194 0.46463 0.45305 0.43798 0.42024 0.40070 0.38018 0.35913 0.33821 0.31813 0.29915 0.28183 0.26654 0.25353 0.24310 0.23548 0.23081 0.22924
0.945  0.45336 0.44616 0.43474 0.42000 0.40265 0.38356 0.36338 0.34283 0.32241 0.30268 0.28416 0.26726 0.25234 0.23964 0.22944 0.22198 0.21744 0.21590
0.950  0.43333 0.42633 0.41516 0.40073 0.38373 0.36517 0.34542 0.32546 0.30562 0.28647 0.26848 0.25207 0.23751 0.22517 0.21527 0.20804 0.20361 0.20211
0.955  0.41162 0.40481 0.39401 0.37997 0.36343 0.34536 0.32642 0.30701 0.28775 0.26927 0.25192 0.23608 0.22203 0.21013 0.20056 0.19357 0.18928 0.18783
0.960  0.38796 0.38138 0.37095 0.35738 0.34151 0.32419 0.30578 0.28719 0.26886 0.25106 0.23445 0.21921 0.20582 0.19437 0.18521 0.17851 0.17441 0.17302
0.965  0.36199 0.35568 0.34571 0.33272 0.31766 0.30099 0.28365 0.26590 0.24842 0.23156 0.21582 0.20139 0.18864 0.17784 0.16915 0.16278 0.15889 0.15756
0.970  0.33317 0.32723 0.31783 0.30559 0.29138 0.27578 0.25933 0.24273 0.22640 0.21064 0.19585 0.18237 0.17047 0.16037 0.15224 0.14627 0.14263 0.14138
0.975  0.30086 0.29538 0.28669 0.27537 0.26214 0.24771 0.23261 0.21740 0.20233 0.18789 0.17427 0.16193 0.15103 0.14177 0.13431 0.12883 0.12548 0.12433
0.980  0.26411 0.25920 0.25134 0.24117 0.22927 0.21631 0.20287 0.18913 0.17572 0.16280 0.15077 0.13972 0.13002 0.12175 0.11511 0.11025 0.10725 0.10622
0.985  0.22150 0.21725 0.21051 0.20172 0.19159 0.18043 0.16892 0.15718 0.14573 0.13478 0.12452 0.11522 0.10695 0.09993 0.09429 0.09014 0.08760 0.08672
0.990  0.17063 0.16729 0.16193 0.15503 0.14703 0.13827 0.12920 0.12008 0.11114 0.10260 0.09465 0.08740 0.08099 0.07555 0.07117 0.06793 0.06594 0.06526
0.995  0.10675 0.10462 0.10122 0.09679 0.09171 0.08615 0.08045 0.07469 0.06910 0.06380 0.05883 0.05430 0.05032 0.04694 0.04421 0.04218 0.04093 0.04051
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am035e100.dat <==
# alpha = -0.35 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984
0.020  0.99989 0.99988 0.99988 0.99987 0.99985 0.99984 0.99983 0.99981 0.99980 0.99978 0.99977 0.99975 0.99974 0.99973 0.99973 0.99972 0.99972 0.99971
0.025  0.99982 0.99982 0.99980 0.99979 0.99977 0.99975 0.99973 0.99970 0.99968 0.99966 0.99964 0.99962 0.99960 0.99958 0.99957 0.99956 0.99956 0.99955
0.030  0.99975 0.99974 0.99972 0.99970 0.99967 0.99964 0.99961 0.99957 0.99954 0.99951 0.99947 0.99945 0.99942 0.99940 0.99938 0.99937 0.99936 0.99936
0.035  0.99965 0.99964 0.99962 0.99959 0.99955 0.99951 0.99947 0.99942 0.99937 0.99933 0.99928 0.99925 0.99921 0.99918 0.99916 0.99914 0.99913 0.99913
0.040  0.99955 0.99953 0.99950 0.99946 0.99941 0.99936 0.99930 0.99924 0.99918 0.99912 0.99907 0.99901 0.99897 0.99893 0.99890 0.99888 0.99886 0.99886
0.045  0.99943 0.99940 0.99937 0.99932 0.99926 0.99919 0.99912 0.99904 0.99896 0.99889 0.99882 0.99875 0.99869 0.99865 0.99861 0.99858 0.99856 0.99856
0.050  0.99929 0.99926 0.99922 0.99916 0.99908 0.99900 0.99891 0.99881 0.99872 0.99863 0.99854 0.99846 0.99839 0.99833 0.99828 0.99825 0.99822 0.99822
0.055  0.99914 0.99911 0.99905 0.99898 0.99889 0.99879 0.99868 0.99856 0.99845 0.99834 0.99823 0.99814 0.99805 0.99798 0.99792 0.99788 0.99785 0.99784
0.060  0.99898 0.99894 0.99887 0.99879 0.99868 0.99856 0.99843 0.99829 0.99816 0.99802 0.99790 0.99778 0.99768 0.99759 0.99752 0.99747 0.99744 0.99743
0.065  0.99880 0.99876 0.99868 0.99857 0.99845 0.99831 0.99815 0.99799 0.99783 0.99768 0.99753 0.99740 0.99728 0.99717 0.99709 0.99703 0.99700 0.99699
0.070  0.99861 0.99856 0.99847 0.99835 0.99820 0.99804 0.99786 0.99767 0.99749 0.99731 0.99714 0.99698 0.99684 0.99672 0.99663 0.99656 0.99652 0.99650
0.075  0.99841 0.99834 0.99824 0.99810 0.99794 0.99775 0.99754 0.99733 0.99712 0.99691 0.99671 0.99653 0.99637 0.99624 0.99613 0.99605 0.99600 0.99599
0.080  0.99819 0.99811 0.99800 0.99784 0.99765 0.99743 0.99720 0.99696 0.99672 0.99648 0.99626 0.99605 0.99587 0.99572 0.99560 0.99551 0.99545 0.99543
0.085  0.99795 0.99787 0.99774 0.99756 0.99735 0.99710 0.99684 0.99657 0.99629 0.99603 0.99577 0.99554 0.99534 0.99517 0.99503 0.99493 0.99487 0.99484
0.090  0.99770 0.99761 0.99746 0.99726 0.99702 0.99675 0.99646 0.99615 0.99584 0.99554 0.99526 0.99500 0.99477 0.99458 0.99442 0.99431 0.99424 0.99422
0.095  0.99744 0.99734 0.99717 0.99695 0.99668 0.99638 0.99605 0.99571 0.99537 0.99504 0.99472 0.99443 0.99418 0.99396 0.99379 0.99366 0.99358 0.99356
0.100  0.99716 0.99705 0.99686 0.99662 0.99632 0.99599 0.99562 0.99525 0.99487 0.99450 0.99415 0.99383 0.99354 0.99331 0.99311 0.99297 0.99289 0.99286
0.105  0.99687 0.99674 0.99654 0.99627 0.99594 0.99557 0.99517 0.99476 0.99434 0.99393 0.99355 0.99319 0.99288 0.99262 0.99241 0.99225 0.99216 0.99213
0.110  0.99656 0.99642 0.99620 0.99591 0.99555 0.99514 0.99470 0.99424 0.99379 0.99334 0.99292 0.99253 0.99219 0.99190 0.99166 0.99150 0.99139 0.99136
0.115  0.99624 0.99609 0.99585 0.99552 0.99513 0.99469 0.99421 0.99371 0.99321 0.99272 0.99225 0.99183 0.99146 0.99114 0.99089 0.99070 0.99059 0.99055
0.120  0.99590 0.99574 0.99547 0.99512 0.99470 0.99421 0.99369 0.99315 0.99260 0.99207 0.99156 0.99110 0.99070 0.99035 0.99007 0.98987 0.98975 0.98971
0.125  0.99555 0.99537 0.99509 0.99470 0.99424 0.99372 0.99315 0.99256 0.99197 0.99139 0.99084 0.99034 0.98990 0.98953 0.98923 0.98901 0.98888 0.98883
0.130  0.99518 0.99499 0.99468 0.99427 0.99377 0.99320 0.99259 0.99195 0.99131 0.99068 0.99009 0.98955 0.98907 0.98867 0.98835 0.98811 0.98797 0.98792
0.135  0.99480 0.99459 0.99426 0.99382 0.99328 0.99266 0.99200 0.99131 0.99062 0.98995 0.98931 0.98873 0.98821 0.98778 0.98743 0.98717 0.98702 0.98697
0.140  0.99440 0.99418 0.99382 0.99335 0.99276 0.99211 0.99139 0.99066 0.98991 0.98919 0.98850 0.98788 0.98732 0.98685 0.98648 0.98620 0.98604 0.98598
0.145  0.99399 0.99375 0.99337 0.99286 0.99223 0.99153 0.99077 0.98997 0.98917 0.98840 0.98766 0.98699 0.98640 0.98589 0.98549 0.98520 0.98502 0.98496
0.150  0.99357 0.99331 0.99290 0.99235 0.99168 0.99093 0.99011 0.98926 0.98841 0.98758 0.98679 0.98607 0.98544 0.98490 0.98447 0.98415 0.98396 0.98390
0.155  0.99312 0.99285 0.99241 0.99183 0.99112 0.99031 0.98944 0.98853 0.98762 0.98673 0.98589 0.98512 0.98444 0.98387 0.98341 0.98307 0.98287 0.98280
0.160  0.99267 0.99238 0.99191 0.99129 0.99053 0.98967 0.98874 0.98777 0.98680 0.98586 0.98496 0.98414 0.98342 0.98281 0.98232 0.98196 0.98174 0.98167
0.165  0.99220 0.99189 0.99139 0.99073 0.98992 0.98901 0.98802 0.98699 0.98596 0.98495 0.98400 0.98313 0.98236 0.98171 0.98119 0.98081 0.98058 0.98050
0.170  0.99171 0.99138 0.99085 0.99015 0.98929 0.98832 0.98727 0.98618 0.98509 0.98402 0.98301 0.98209 0.98127 0.98058 0.98002 0.97962 0.97938 0.97929
0.175  0.99121 0.99086 0.99030 0.98955 0.98865 0.98762 0.98651 0.98535 0.98419 0.98306 0.98199 0.98101 0.98014 0.97941 0.97882 0.97840 0.97814 0.97805
0.180  0.99069 0.99032 0.98973 0.98894 0.98798 0.98689 0.98572 0.98449 0.98327 0.98207 0.98094 0.97990 0.97898 0.97821 0.97759 0.97714 0.97686 0.97677
0.185  0.99015 0.98977 0.98914 0.98831 0.98729 0.98614 0.98490 0.98361 0.98231 0.98105 0.97986 0.97876 0.97779 0.97697 0.97632 0.97584 0.97555 0.97545
0.190  0.98960 0.98920 0.98854 0.98765 0.98659 0.98537 0.98406 0.98270 0.98134 0.98000 0.97874 0.97759 0.97657 0.97570 0.97501 0.97451 0.97420 0.97410
0.195  0.98904 0.98861 0.98791 0.98699 0.98586 0.98458 0.98320 0.98177 0.98033 0.97893 0.97760 0.97638 0.97531 0.97440 0.97367 0.97314 0.97282 0.97271
0.200  0.98846 0.98800 0.98727 0.98630 0.98511 0.98377 0.98232 0.98081 0.97930 0.97782 0.97642 0.97514 0.97401 0.97306 0.97229 0.97173 0.97140 0.97128
0.205  0.98786 0.98738 0.98662 0.98559 0.98435 0.98294 0.98141 0.97983 0.97824 0.97668 0.97522 0.97387 0.97269 0.97168 0.97088 0.97029 0.96994 0.96982
0.210  0.98725 0.98675 0.98594 0.98487 0.98356 0.98208 0.98048 0.97882 0.97715 0.97552 0.97398 0.97257 0.97132 0.97027 0.96943 0.96881 0.96844 0.96831
0.215  0.98662 0.98609 0.98525 0.98412 0.98275 0.98120 0.97953 0.97778 0.97603 0.97433 0.97271 0.97124 0.96993 0.96882 0.96794 0.96730 0.96690 0.96677
0.220  0.98597 0.98542 0.98454 0.98336 0.98193 0.98030 0.97855 0.97672 0.97489 0.97310 0.97141 0.96987 0.96850 0.96734 0.96642 0.96574 0.96533 0.96519
0.225  0.98531 0.98474 0.98381 0.98258 0.98108 0.97938 0.97754 0.97564 0.97372 0.97185 0.97008 0.96847 0.96704 0.96582 0.96486 0.96415 0.96372 0.96358
0.230  0.98463 0.98403 0.98307 0.98177 0.98021 0.97844 0.97652 0.97452 0.97252 0.97057 0.96872 0.96703 0.96554 0.96427 0.96326 0.96252 0.96208 0.96193
0.235  0.98393 0.98331 0.98230 0.98095 0.97932 0.97747 0.97547 0.97338 0.97129 0.96926 0.96733 0.96556 0.96400 0.96268 0.96163 0.96086 0.96039 0.96023
0.240  0.98322 0.98257 0.98152 0.98011 0.97841 0.97648 0.97439 0.97222 0.97004 0.96791 0.96591 0.96406 0.96244 0.96106 0.95996 0.95916 0.95867 0.95851
0.245  0.98249 0.98181 0.98072 0.97925 0.97748 0.97547 0.97329 0.97103 0.96876 0.96654 0.96445 0.96253 0.96083 0.95940 0.95825 0.95742 0.95691 0.95674
0.250  0.98175 0.98104 0.97990 0.97837 0.97653 0.97443 0.97217 0.96981 0.96745 0.96514 0.96296 0.96096 0.95920 0.95770 0.95651 0.95564 0.95511 0.95493
0.255  0.98098 0.98025 0.97906 0.97748 0.97555 0.97337 0.97102 0.96857 0.96611 0.96371 0.96144 0.95936 0.95753 0.95597 0.95473 0.95382 0.95327 0.95309
0.260  0.98020 0.97944 0.97821 0.97656 0.97456 0.97229 0.96984 0.96730 0.96474 0.96224 0.95989 0.95773 0.95582 0.95420 0.95291 0.95197 0.95140 0.95121
0.265  0.97940 0.97861 0.97733 0.97562 0.97354 0.97119 0.96864 0.96600 0.96334 0.96075 0.95830 0.95606 0.95408 0.95240 0.95106 0.95008 0.94949 0.94929
0.270  0.97859 0.97777 0.97644 0.97466 0.97250 0.97006 0.96742 0.96467 0.96192 0.95923 0.95669 0.95436 0.95230 0.95056 0.94916 0.94815 0.94753 0.94733
0.275  0.97775 0.97690 0.97552 0.97368 0.97144 0.96891 0.96617 0.96332 0.96046 0.95767 0.95504 0.95262 0.95049 0.94868 0.94723 0.94618 0.94554 0.94533
0.280  0.97690 0.97602 0.97459 0.97268 0.97036 0.96773 0.96489 0.96194 0.95898 0.95609 0.95336 0.95085 0.94864 0.94676 0.94527 0.94418 0.94352 0.94329
0.285  0.97603 0.97512 0.97364 0.97166 0.96926 0.96654 0.96359 0.96054 0.95746 0.95447 0.95164 0.94905 0.94676 0.94481 0.94326 0.94213 0.94145 0.94122
0.290  0.97515 0.97420 0.97267 0.97062 0.96813 0.96531 0.96227 0.95910 0.95592 0.95282 0.94989 0.94721 0.94484 0.94282 0.94122 0.94005 0.93934 0.93910
0.295  0.97424 0.97326 0.97168 0.96955 0.96698 0.96407 0.96092 0.95764 0.95435 0.95114 0.94811 0.94534 0.94288 0.94080 0.93914 0.93793 0.93720 0.93695
0.300  0.97332 0.97230 0.97066 0.96847 0.96581 0.96280 0.95954 0.95615 0.95275 0.94943 0.94630 0.94343 0.94089 0.93874 0.93702 0.93577 0.93501 0.93476
0.305  0.97237 0.97133 0.96963 0.96736 0.96462 0.96150 0.95813 0.95463 0.95112 0.94769 0.94445 0.94149 0.93886 0.93664 0.93486 0.93357 0.93279 0.93252
0.310  0.97141 0.97033 0.96858 0.96624 0.96340 0.96018 0.95670 0.95309 0.94946 0.94592 0.94257 0.93951 0.93680 0.93450 0.93267 0.93133 0.93052 0.93025
0.315  0.97043 0.96931 0.96751 0.96509 0.96216 0.95884 0.95525 0.95152 0.94777 0.94411 0.94066 0.93749 0.93469 0.93232 0.93043 0.92905 0.92822 0.92794
0.320  0.96943 0.96828 0.96641 0.96392 0.96090 0.95747 0.95376 0.94991 0.94604 0.94227 0.93871 0.93545 0.93256 0.93011 0.92816 0.92674 0.92587 0.92558
0.325  0.96841 0.96722 0.96530 0.96273 0.95961 0.95607 0.95225 0.94828 0.94429 0.94040 0.93673 0.93336 0.93038 0.92786 0.92585 0.92438 0.92349 0.92319
0.330  0.96737 0.96615 0.96417 0.96151 0.95830 0.95465 0.95072 0.94662 0.94251 0.93850 0.93471 0.93124 0.92817 0.92557 0.92350 0.92198 0.92107 0.92076
0.335  0.96631 0.96505 0.96301 0.96027 0.95696 0.95321 0.94915 0.94493 0.94070 0.93657 0.93266 0.92909 0.92592 0.92324 0.92110 0.91955 0.91860 0.91828
0.340  0.96524 0.96393 0.96183 0.95901 0.95561 0.95174 0.94756 0.94321 0.93885 0.93460 0.93058 0.92689 0.92364 0.92088 0.91867 0.91707 0.91610 0.91577
0.345  0.96414 0.96280 0.96063 0.95773 0.95422 0.95024 0.94594 0.94147 0.93697 0.93260 0.92846 0.92467 0.92131 0.91847 0.91620 0.91455 0.91355 0.91321
0.350  0.96302 0.96164 0.95941 0.95643 0.95281 0.94872 0.94429 0.93969 0.93507 0.93056 0.92630 0.92240 0.91895 0.91603 0.91370 0.91200 0.91096 0.91062
0.355  0.96188 0.96046 0.95817 0.95510 0.95138 0.94717 0.94261 0.93788 0.93313 0.92850 0.92411 0.92010 0.91655 0.91355 0.91115 0.90940 0.90834 0.90798
0.360  0.96072 0.95926 0.95690 0.95375 0.94993 0.94559 0.94091 0.93605 0.93116 0.92639 0.92189 0.91776 0.91412 0.91102 0.90856 0.90676 0.90567 0.90530
0.365  0.95953 0.95803 0.95561 0.95237 0.94844 0.94399 0.93918 0.93418 0.92915 0.92426 0.91963 0.91539 0.91164 0.90846 0.90593 0.90408 0.90296 0.90258
0.370  0.95833 0.95679 0.95430 0.95097 0.94694 0.94236 0.93742 0.93228 0.92712 0.92209 0.91733 0.91298 0.90912 0.90586 0.90326 0.90136 0.90021 0.89982
0.375  0.95710 0.95552 0.95297 0.94955 0.94540 0.94070 0.93563 0.93035 0.92505 0.91989 0.91500 0.91053 0.90657 0.90322 0.90054 0.89860 0.89741 0.89702
0.380  0.95586 0.95423 0.95161 0.94810 0.94384 0.93902 0.93381 0.92839 0.92295 0.91765 0.91263 0.90804 0.90398 0.90054 0.89779 0.89579 0.89458 0.89417
0.385  0.95459 0.95292 0.95023 0.94662 0.94226 0.93731 0.93196 0.92640 0.92082 0.91537 0.91023 0.90552 0.90135 0.89782 0.89500 0.89295 0.89170 0.89128
0.390  0.95329 0.95159 0.94882 0.94512 0.94065 0.93557 0.93008 0.92438 0.91865 0.91307 0.90779 0.90295 0.89868 0.89506 0.89216 0.89006 0.88878 0.88835
0.395  0.95198 0.95023 0.94739 0.94360 0.93901 0.93380 0.92817 0.92233 0.91645 0.91073 0.90531 0.90035 0.89597 0.89225 0.88929 0.88713 0.88582 0.88538
0.400  0.95064 0.94884 0.94594 0.94205 0.93734 0.93200 0.92623 0.92024 0.91422 0.90835 0.90280 0.89771 0.89322 0.88941 0.88637 0.88416 0.88281 0.88236
0.405  0.94928 0.94744 0.94446 0.94048 0.93565 0.93018 0.92426 0.91812 0.91195 0.90593 0.90025 0.89504 0.89043 0.88653 0.88341 0.88114 0.87976 0.87930
0.410  0.94789 0.94601 0.94296 0.93887 0.93393 0.92832 0.92227 0.91597 0.90964 0.90348 0.89766 0.89232 0.88760 0.88360 0.88041 0.87808 0.87667 0.87620
0.415  0.94649 0.94455 0.94143 0.93724 0.93218 0.92644 0.92023 0.91379 0.90731 0.90100 0.89503 0.88956 0.88473 0.88063 0.87736 0.87498 0.87354 0.87305
0.420  0.94505 0.94307 0.93987 0.93559 0.93040 0.92452 0.91817 0.91157 0.90494 0.89847 0.89236 0.88677 0.88182 0.87762 0.87427 0.87184 0.87036 0.86986
0.425  0.94359 0.94157 0.93829 0.93391 0.92860 0.92258 0.91608 0.90932 0.90253 0.89591 0.88966 0.88393 0.87886 0.87457 0.87114 0.86865 0.86713 0.86662
0.430  0.94211 0.94004 0.93669 0.93220 0.92677 0.92061 0.91395 0.90704 0.90009 0.89332 0.88692 0.88106 0.87587 0.87148 0.86797 0.86542 0.86386 0.86334
0.435  0.94060 0.93848 0.93505 0.93046 0.92490 0.91860 0.91179 0.90472 0.89761 0.89068 0.88414 0.87814 0.87283 0.86834 0.86475 0.86214 0.86055 0.86002
0.440  0.93907 0.93690 0.93339 0.92869 0.92301 0.91656 0.90960 0.90236 0.89510 0.88801 0.88132 0.87518 0.86976 0.86516 0.86149 0.85882 0.85720 0.85665
0.445  0.93751 0.93529 0.93170 0.92690 0.92109 0.91450 0.90738 0.89998 0.89254 0.88531 0.87846 0.87219 0.86664 0.86194 0.85818 0.85545 0.85379 0.85324
0.450  0.93592 0.93366 0.92999 0.92508 0.91914 0.91239 0.90512 0.89756 0.88996 0.88255 0.87556 0.86915 0.86347 0.85867 0.85483 0.85204 0.85035 0.84978
0.455  0.93431 0.93199 0.92824 0.92322 0.91715 0.91026 0.90283 0.89510 0.88734 0.87977 0.87262 0.86606 0.86027 0.85536 0.85144 0.84859 0.84685 0.84627
0.460  0.93267 0.93030 0.92647 0.92134 0.91513 0.90810 0.90050 0.89261 0.88467 0.87695 0.86964 0.86294 0.85702 0.85201 0.84800 0.84509 0.84331 0.84272
0.465  0.93100 0.92858 0.92467 0.91943 0.91309 0.90591 0.89814 0.89008 0.88198 0.87408 0.86662 0.85978 0.85373 0.84861 0.84452 0.84154 0.83973 0.83912
0.470  0.92930 0.92683 0.92284 0.91749 0.91102 0.90367 0.89575 0.88751 0.87924 0.87118 0.86356 0.85657 0.85040 0.84516 0.84099 0.83794 0.83610 0.83548
0.475  0.92758 0.92506 0.92098 0.91551 0.90890 0.90141 0.89332 0.88491 0.87646 0.86823 0.86045 0.85332 0.84702 0.84167 0.83741 0.83431 0.83242 0.83179
0.480  0.92583 0.92325 0.91908 0.91351 0.90676 0.89912 0.89085 0.88227 0.87365 0.86525 0.85731 0.85003 0.84359 0.83814 0.83379 0.83062 0.82869 0.82805
0.485  0.92404 0.92141 0.91716 0.91147 0.90459 0.89678 0.88835 0.87959 0.87079 0.86222 0.85412 0.84669 0.84013 0.83456 0.83012 0.82688 0.82492 0.82426
0.490  0.92223 0.91955 0.91521 0.90940 0.90237 0.89441 0.88582 0.87688 0.86790 0.85916 0.85089 0.84331 0.83661 0.83094 0.82640 0.82310 0.82110 0.82043
0.495  0.92038 0.91765 0.91322 0.90730 0.90013 0.89201 0.88323 0.87412 0.86497 0.85605 0.84762 0.83989 0.83305 0.82726 0.82264 0.81928 0.81723 0.81655
0.500  0.91851 0.91572 0.91121 0.90516 0.89786 0.88957 0.88063 0.87133 0.86199 0.85290 0.84430 0.83642 0.82945 0.82354 0.81883 0.81540 0.81331 0.81261
0.505  0.91660 0.91376 0.90916 0.90300 0.89554 0.88710 0.87798 0.86850 0.85898 0.84970 0.84094 0.83291 0.82580 0.81978 0.81497 0.81147 0.80935 0.80863
0.510  0.91467 0.91177 0.90707 0.90079 0.89319 0.88458 0.87528 0.86562 0.85593 0.84647 0.83754 0.82934 0.82210 0.81597 0.81107 0.80750 0.80533 0.80461
0.515  0.91270 0.90974 0.90495 0.89855 0.89081 0.88203 0.87256 0.86272 0.85282 0.84320 0.83408 0.82574 0.81836 0.81210 0.80711 0.80348 0.80127 0.80053
0.520  0.91069 0.90768 0.90280 0.89628 0.88838 0.87945 0.86978 0.85975 0.84969 0.83987 0.83059 0.82209 0.81457 0.80820 0.80311 0.79940 0.79715 0.79640
0.525  0.90865 0.90558 0.90062 0.89397 0.88593 0.87681 0.86698 0.85677 0.84650 0.83651 0.82705 0.81839 0.81073 0.80424 0.79905 0.79528 0.79299 0.79222
0.530  0.90658 0.90345 0.89839 0.89162 0.88344 0.87415 0.86414 0.85373 0.84328 0.83309 0.82347 0.81465 0.80684 0.80023 0.79495 0.79111 0.78877 0.78799
0.535  0.90447 0.90129 0.89613 0.88924 0.88089 0.87145 0.86124 0.85065 0.84000 0.82964 0.81983 0.81085 0.80290 0.79617 0.79080 0.78688 0.78451 0.78371
0.540  0.90233 0.89909 0.89384 0.88682 0.87832 0.86870 0.85832 0.84753 0.83669 0.82613 0.81615 0.80701 0.79892 0.79207 0.78659 0.78261 0.78019 0.77937
0.545  0.90015 0.89685 0.89150 0.88435 0.87572 0.86592 0.85534 0.84436 0.83334 0.82259 0.81243 0.80312 0.79488 0.78791 0.78234 0.77828 0.77582 0.77499
0.550  0.89793 0.89457 0.88913 0.88186 0.87305 0.86308 0.85233 0.84115 0.82993 0.81900 0.80865 0.79918 0.79080 0.78370 0.77803 0.77390 0.77139 0.77055
0.555  0.89568 0.89226 0.88672 0.87932 0.87036 0.86022 0.84926 0.83789 0.82648 0.81535 0.80483 0.79519 0.78666 0.77944 0.77367 0.76947 0.76692 0.76606
0.560  0.89339 0.88991 0.88428 0.87673 0.86763 0.85731 0.84617 0.83460 0.82298 0.81166 0.80096 0.79115 0.78247 0.77513 0.76926 0.76499 0.76239 0.76152
0.565  0.89105 0.88751 0.88178 0.87412 0.86484 0.85435 0.84302 0.83124 0.81944 0.80792 0.79704 0.78706 0.77824 0.77076 0.76479 0.76045 0.75781 0.75692
0.570  0.88868 0.88508 0.87925 0.87144 0.86203 0.85135 0.83982 0.82786 0.81584 0.80414 0.79306 0.78292 0.77395 0.76635 0.76028 0.75586 0.75317 0.75227
0.575  0.88627 0.88260 0.87668 0.86874 0.85915 0.84830 0.83659 0.82442 0.81220 0.80029 0.78904 0.77873 0.76961 0.76188 0.75570 0.75121 0.74848 0.74756
0.580  0.88381 0.88009 0.87405 0.86600 0.85625 0.84521 0.83329 0.82093 0.80850 0.79641 0.78497 0.77449 0.76521 0.75735 0.75108 0.74651 0.74373 0.74280
0.585  0.88131 0.87753 0.87140 0.86319 0.85328 0.84206 0.82997 0.81740 0.80477 0.79247 0.78084 0.77018 0.76076 0.75277 0.74639 0.74175 0.73893 0.73798
0.590  0.87877 0.87492 0.86869 0.86036 0.85029 0.83889 0.82658 0.81380 0.80097 0.78848 0.77666 0.76584 0.75625 0.74814 0.74166 0.73694 0.73407 0.73311
0.595  0.87619 0.87227 0.86593 0.85748 0.84724 0.83564 0.82315 0.81016 0.79714 0.78443 0.77243 0.76143 0.75170 0.74345 0.73686 0.73207 0.72916 0.72818
0.600  0.87355 0.86958 0.86314 0.85453 0.84413 0.83237 0.81966 0.80648 0.79323 0.78033 0.76814 0.75697 0.74708 0.73870 0.73201 0.72714 0.72418 0.72319
0.605  0.87088 0.86684 0.86030 0.85156 0.84100 0.82902 0.81614 0.80273 0.78929 0.77619 0.76380 0.75245 0.74241 0.73390 0.72710 0.72216 0.71915 0.71814
0.610  0.86815 0.86405 0.85740 0.84851 0.83779 0.82565 0.81254 0.79895 0.78529 0.77198 0.75941 0.74787 0.73768 0.72904 0.72214 0.71711 0.71406 0.71304
0.615  0.86537 0.86120 0.85446 0.84544 0.83455 0.82220 0.80891 0.79509 0.78122 0.76772 0.75495 0.74325 0.73289 0.72412 0.71711 0.71201 0.70891 0.70787
0.620  0.86255 0.85831 0.85147 0.84229 0.83123 0.81872 0.80521 0.79120 0.77712 0.76340 0.75044 0.73856 0.72805 0.71914 0.71203 0.70685 0.70370 0.70265
0.625  0.85967 0.85538 0.84841 0.83912 0.82789 0.81516 0.80145 0.78723 0.77294 0.75903 0.74587 0.73382 0.72314 0.71411 0.70689 0.70163 0.69843 0.69736
0.630  0.85674 0.85237 0.84532 0.83588 0.82447 0.81158 0.79766 0.78322 0.76873 0.75460 0.74124 0.72901 0.71818 0.70901 0.70168 0.69635 0.69310 0.69202
0.635  0.85376 0.84933 0.84217 0.83257 0.82101 0.80791 0.79379 0.77914 0.76443 0.75010 0.73656 0.72414 0.71316 0.70385 0.69641 0.69100 0.68771 0.68661
0.640  0.85072 0.84623 0.83895 0.82923 0.81748 0.80421 0.78988 0.77500 0.76008 0.74556 0.73181 0.71922 0.70807 0.69863 0.69109 0.68559 0.68226 0.68114
0.645  0.84762 0.84307 0.83569 0.82581 0.81391 0.80042 0.78589 0.77083 0.75569 0.74094 0.72699 0.71422 0.70292 0.69334 0.68569 0.68012 0.67674 0.67560
0.650  0.84447 0.83984 0.83235 0.82235 0.81026 0.79658 0.78184 0.76656 0.75121 0.73626 0.72213 0.70917 0.69771 0.68800 0.68024 0.67459 0.67116 0.67000
0.655  0.84126 0.83657 0.82897 0.81881 0.80657 0.79270 0.77776 0.76224 0.74667 0.73153 0.71719 0.70406 0.69243 0.68259 0.67472 0.66899 0.66551 0.66434
0.660  0.83799 0.83323 0.82553 0.81523 0.80279 0.78873 0.77358 0.75788 0.74210 0.72672 0.71218 0.69888 0.68710 0.67711 0.66913 0.66333 0.65980 0.65861
0.665  0.83465 0.82982 0.82201 0.81156 0.79895 0.78473 0.76936 0.75342 0.73743 0.72185 0.70713 0.69363 0.68169 0.67157 0.66348 0.65759 0.65402 0.65282
0.670  0.83125 0.82636 0.81844 0.80785 0.79507 0.78063 0.76506 0.74890 0.73269 0.71692 0.70199 0.68832 0.67621 0.66596 0.65776 0.65180 0.64817 0.64695
0.675  0.82779 0.82283 0.81478 0.80405 0.79110 0.77646 0.76069 0.74434 0.72792 0.71192 0.69679 0.68294 0.67067 0.66028 0.65198 0.64593 0.64226 0.64102
0.680  0.82425 0.81922 0.81108 0.80021 0.78709 0.77225 0.75624 0.73969 0.72305 0.70684 0.69151 0.67748 0.66506 0.65453 0.64612 0.64000 0.63627 0.63502
0.685  0.82065 0.81555 0.80729 0.79627 0.78297 0.76795 0.75176 0.73496 0.71811 0.70169 0.68619 0.67196 0.65938 0.64872 0.64019 0.63399 0.63022 0.62895
0.690  0.81697 0.81181 0.80344 0.79225 0.77878 0.76356 0.74718 0.73016 0.71310 0.69647 0.68078 0.66636 0.65363 0.64283 0.63420 0.62791 0.62409 0.62281
0.695  0.81322 0.80798 0.79950 0.78820 0.77456 0.75915 0.74251 0.72532 0.70802 0.69121 0.67529 0.66071 0.64780 0.63687 0.62813 0.62177 0.61790 0.61660
0.700  0.80940 0.80409 0.79551 0.78403 0.77022 0.75462 0.73782 0.72037 0.70288 0.68584 0.66972 0.65497 0.64190 0.63083 0.62199 0.61555 0.61163 0.61031
0.705  0.80549 0.80012 0.79141 0.77982 0.76580 0.75001 0.73300 0.71534 0.69764 0.68040 0.66409 0.64916 0.63594 0.62472 0.61577 0.60925 0.60529 0.60396
0.710  0.80150 0.79606 0.78726 0.77550 0.76135 0.74532 0.72811 0.71024 0.69233 0.67487 0.65839 0.64326 0.62989 0.61854 0.60948 0.60288 0.59887 0.59752
0.715  0.79743 0.79193 0.78300 0.77109 0.75677 0.74059 0.72313 0.70505 0.68693 0.66927 0.65260 0.63729 0.62376 0.61228 0.60311 0.59643 0.59237 0.59101
0.720  0.79327 0.78771 0.77868 0.76663 0.75210 0.73573 0.71807 0.69982 0.68145 0.66359 0.64673 0.63124 0.61755 0.60594 0.59666 0.58991 0.58580 0.58442
0.725  0.78903 0.78338 0.77424 0.76205 0.74738 0.73079 0.71297 0.69447 0.67589 0.65783 0.64077 0.62511 0.61127 0.59953 0.59014 0.58330 0.57915 0.57775
0.730  0.78469 0.77898 0.76974 0.75741 0.74255 0.72576 0.70774 0.68903 0.67024 0.65201 0.63473 0.61889 0.60490 0.59303 0.58353 0.57662 0.57242 0.57101
0.735  0.78025 0.77447 0.76511 0.75265 0.73761 0.72063 0.70241 0.68350 0.66454 0.64607 0.62861 0.61260 0.59844 0.58644 0.57684 0.56986 0.56561 0.56418
0.740  0.77572 0.76988 0.76042 0.74778 0.73257 0.71546 0.69699 0.67788 0.65872 0.64005 0.62239 0.60621 0.59191 0.57977 0.57007 0.56301 0.55871 0.55727
0.745  0.77108 0.76517 0.75560 0.74281 0.72744 0.71014 0.69148 0.67216 0.65280 0.63393 0.61609 0.59974 0.58528 0.57302 0.56322 0.55608 0.55174 0.55028
0.750  0.76634 0.76036 0.75067 0.73779 0.72225 0.70472 0.68587 0.66634 0.64678 0.62772 0.60970 0.59318 0.57857 0.56617 0.55627 0.54906 0.54467 0.54320
0.755  0.76149 0.75545 0.74566 0.73261 0.71691 0.69920 0.68015 0.66043 0.64067 0.62142 0.60321 0.58652 0.57177 0.55924 0.54924 0.54195 0.53752 0.53603
0.760  0.75652 0.75041 0.74051 0.72732 0.71146 0.69357 0.67433 0.65441 0.63446 0.61498 0.59663 0.57977 0.56487 0.55222 0.54212 0.53476 0.53028 0.52878
0.765  0.75144 0.74527 0.73527 0.72191 0.70590 0.68783 0.66840 0.64829 0.62810 0.60848 0.58995 0.57293 0.55787 0.54511 0.53491 0.52747 0.52295 0.52143
0.770  0.74623 0.73999 0.72989 0.71643 0.70021 0.68197 0.66236 0.64206 0.62168 0.60187 0.58314 0.56599 0.55078 0.53790 0.52760 0.52009 0.51553 0.51400
0.775  0.74089 0.73460 0.72437 0.71079 0.69441 0.67599 0.65620 0.63571 0.61515 0.59516 0.57625 0.55894 0.54359 0.53060 0.52020 0.51262 0.50801 0.50647
0.780  0.73543 0.72906 0.71873 0.70501 0.68848 0.66990 0.64992 0.62925 0.60850 0.58833 0.56926 0.55177 0.53631 0.52318 0.51270 0.50505 0.50040 0.49884
0.785  0.72982 0.72340 0.71298 0.69910 0.68242 0.66367 0.64352 0.62266 0.60174 0.58140 0.56216 0.54451 0.52892 0.51568 0.50510 0.49739 0.49270 0.49112
0.790  0.72406 0.71757 0.70706 0.69305 0.67622 0.65731 0.63699 0.61591 0.59486 0.57430 0.55491 0.53715 0.52140 0.50807 0.49739 0.48962 0.48489 0.48330
0.795  0.71816 0.71160 0.70099 0.68685 0.66988 0.65082 0.63026 0.60908 0.58780 0.56713 0.54758 0.52965 0.51380 0.50034 0.48959 0.48175 0.47698 0.47538
0.800  0.71210 0.70549 0.69476 0.68051 0.66340 0.64418 0.62347 0.60211 0.58067 0.55984 0.54013 0.52206 0.50608 0.49251 0.48168 0.47377 0.46896 0.46735
0.805  0.70587 0.69920 0.68842 0.67400 0.65676 0.63732 0.61652 0.59500 0.57340 0.55236 0.53252 0.51435 0.49823 0.48458 0.47365 0.46569 0.46084 0.45922
0.810  0.69947 0.69276 0.68186 0.66733 0.64996 0.63038 0.60943 0.58769 0.56594 0.54481 0.52482 0.50649 0.49028 0.47651 0.46552 0.45749 0.45261 0.45097
0.815  0.69290 0.68611 0.67513 0.66049 0.64300 0.62328 0.60211 0.58030 0.55840 0.53707 0.51695 0.49853 0.48219 0.46835 0.45726 0.44919 0.44427 0.44262
0.820  0.68612 0.67928 0.66821 0.65347 0.63586 0.61601 0.59470 0.57268 0.55064 0.52924 0.50899 0.49042 0.47399 0.46004 0.44890 0.44076 0.43582 0.43415
0.825  0.67916 0.67228 0.66111 0.64627 0.62854 0.60849 0.58713 0.56497 0.54280 0.52120 0.50084 0.48218 0.46565 0.45161 0.44040 0.43222 0.42725 0.42557
0.830  0.67198 0.66504 0.65379 0.63886 0.62096 0.60087 0.57930 0.55702 0.53473 0.51307 0.49259 0.47380 0.45717 0.44307 0.43178 0.42356 0.41855 0.41687
0.835  0.66458 0.65759 0.64627 0.63125 0.61325 0.59305 0.57137 0.54896 0.52655 0.50473 0.48415 0.46527 0.44855 0.43438 0.42305 0.41477 0.40974 0.40804
0.840  0.65695 0.64993 0.63852 0.62342 0.60532 0.58494 0.56316 0.54065 0.51814 0.49622 0.47554 0.45658 0.43981 0.42556 0.41417 0.40585 0.40079 0.39909
0.845  0.64907 0.64201 0.63053 0.61536 0.59710 0.57671 0.55483 0.53222 0.50955 0.48759 0.46678 0.44777 0.43090 0.41659 0.40515 0.39680 0.39172 0.39001
0.850  0.64094 0.63383 0.62230 0.60699 0.58873 0.56817 0.54621 0.52352 0.50083 0.47873 0.45789 0.43877 0.42184 0.40748 0.39600 0.38762 0.38251 0.38080
0.855  0.63253 0.62537 0.61379 0.59844 0.58003 0.55948 0.53736 0.51460 0.49184 0.46968 0.44878 0.42961 0.41262 0.39822 0.38670 0.37829 0.37317 0.37145
0.860  0.62382 0.61666 0.60501 0.58961 0.57115 0.55046 0.52836 0.50546 0.48265 0.46044 0.43948 0.42027 0.40324 0.38880 0.37725 0.36881 0.36368 0.36195
0.865  0.61481 0.60762 0.59593 0.58049 0.56191 0.54117 0.51903 0.49608 0.47323 0.45098 0.42995 0.41071 0.39369 0.37921 0.36764 0.35919 0.35404 0.35231
0.870  0.60547 0.59825 0.58654 0.57100 0.55246 0.53170 0.50944 0.48646 0.46359 0.44131 0.42026 0.40099 0.38393 0.36946 0.35787 0.34941 0.34426 0.34252
0.875  0.59577 0.58853 0.57681 0.56126 0.54262 0.52184 0.49956 0.47658 0.45370 0.43141 0.41035 0.39108 0.37401 0.35952 0.34793 0.33947 0.33431 0.33258
0.880  0.58570 0.57844 0.56670 0.55109 0.53245 0.51166 0.48939 0.46642 0.44347 0.42122 0.40023 0.38093 0.36390 0.34941 0.33782 0.32936 0.32420 0.32247
0.885  0.57522 0.56796 0.55618 0.54063 0.52201 0.50116 0.47891 0.45597 0.43305 0.41083 0.38981 0.37059 0.35356 0.33910 0.32753 0.31907 0.31393 0.31219
0.890  0.56431 0.55705 0.54529 0.52970 0.51110 0.49029 0.46808 0.44520 0.42233 0.40010 0.37920 0.35999 0.34300 0.32860 0.31705 0.30862 0.30347 0.30174
0.895  0.55293 0.54568 0.53390 0.51833 0.49979 0.47904 0.45683 0.43402 0.41125 0.38916 0.36828 0.34917 0.33225 0.31788 0.30636 0.29796 0.29284 0.29111
0.900  0.54104 0.53381 0.52208 0.50651 0.48804 0.46729 0.44527 0.42248 0.39982 0.37785 0.35708 0.33808 0.32124 0.30693 0.29547 0.28711 0.28201 0.28029
0.905  0.52861 0.52140 0.50968 0.49426 0.47582 0.45519 0.43320 0.41064 0.38804 0.36622 0.34558 0.32670 0.30994 0.29576 0.28437 0.27606 0.27099 0.26928
0.910  0.51558 0.50841 0.49678 0.48140 0.46300 0.44251 0.42069 0.39830 0.37588 0.35423 0.33377 0.31500 0.29841 0.28432 0.27304 0.26478 0.25975 0.25806
0.915  0.50189 0.49478 0.48320 0.46795 0.44971 0.42941 0.40779 0.38552 0.36332 0.34188 0.32156 0.30303 0.28660 0.27264 0.26146 0.25329 0.24830 0.24662
0.920  0.48749 0.48045 0.46894 0.45378 0.43572 0.41564 0.39427 0.37226 0.35031 0.32906 0.30904 0.29069 0.27447 0.26068 0.24964 0.24155 0.23662 0.23496
0.925  0.47230 0.46532 0.45400 0.43898 0.42116 0.40125 0.38017 0.35837 0.33675 0.31580 0.29608 0.27800 0.26201 0.24842 0.23753 0.22956 0.22470 0.22306
0.930  0.45624 0.44936 0.43818 0.42339 0.40577 0.38618 0.36535 0.34401 0.32274 0.30214 0.28269 0.26492 0.24921 0.23585 0.22514 0.21731 0.21252 0.21091
0.935  0.43921 0.43242 0.42144 0.40686 0.38957 0.37036 0.34993 0.32892 0.30808 0.28783 0.26885 0.25144 0.23604 0.22295 0.21245 0.20476 0.20007 0.19849
0.940  0.42109 0.41446 0.40369 0.38944 0.37246 0.35360 0.33364 0.31313 0.29270 0.27302 0.25444 0.23746 0.22244 0.20967 0.19942 0.19192 0.18734 0.18579
0.945  0.40174 0.39526 0.38472 0.37085 0.35433 0.33599 0.31650 0.29656 0.27671 0.25752 0.23947 0.22299 0.20841 0.19600 0.18604 0.17875 0.17430 0.17279
0.950  0.38099 0.37473 0.36451 0.35103 0.33497 0.31722 0.29829 0.27902 0.25985 0.24132 0.22389 0.20797 0.19386 0.18189 0.17227 0.16524 0.16093 0.15947
0.955  0.35865 0.35261 0.34279 0.32979 0.31429 0.29716 0.27907 0.26050 0.24203 0.22427 0.20757 0.19231 0.17879 0.16731 0.15809 0.15134 0.14720 0.14581
0.960  0.33446 0.32869 0.31930 0.30685 0.29209 0.27579 0.25842 0.24076 0.22328 0.20633 0.19047 0.17594 0.16313 0.15220 0.14345 0.13703 0.13310 0.13177
0.965  0.30810 0.30266 0.29379 0.28202 0.26813 0.25264 0.23638 0.21971 0.20322 0.18732 0.17243 0.15880 0.14675 0.13652 0.12830 0.12227 0.11857 0.11732
0.970  0.27916 0.27411 0.26587 0.25492 0.24200 0.22766 0.21247 0.19705 0.18182 0.16712 0.15333 0.14074 0.12962 0.12018 0.11258 0.10700 0.10359 0.10243
0.975  0.24710 0.24253 0.23505 0.22510 0.21329 0.20024 0.18650 0.17256 0.15874 0.14547 0.13298 0.12163 0.11160 0.10308 0.09622 0.09118 0.08809 0.08704
0.980  0.21122 0.20721 0.20063 0.19188 0.18150 0.17003 0.15802 0.14573 0.13366 0.12204 0.11120 0.10127 0.09253 0.08509 0.07912 0.07473 0.07202 0.07111
0.985  0.17050 0.16717 0.16170 0.15441 0.14582 0.13626 0.12628 0.11608 0.10609 0.09652 0.08755 0.07941 0.07220 0.06608 0.06116 0.05753 0.05530 0.05454
0.990  0.12347 0.12100 0.11690 0.11147 0.10503 0.09789 0.09041 0.08286 0.07542 0.06831 0.06168 0.05565 0.05032 0.04580 0.04216 0.03948 0.03783 0.03727
0.995  0.06788 0.06648 0.06417 0.06107 0.05740 0.05333 0.04909 0.04479 0.04059 0.03659 0.03286 0.02946 0.02648 0.02394 0.02190 0.02039 0.01946 0.01914
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e000.dat <==
# alpha = -0.40 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.015  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995
0.020  1.00001 1.00000 1.00000 0.99999 0.99999 0.99998 0.99997 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992
0.025  1.00001 1.00001 1.00000 0.99999 0.99998 0.99997 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99988 0.99987 0.99987
0.030  1.00002 1.00001 1.00000 0.99999 0.99997 0.99995 0.99993 0.99992 0.99990 0.99988 0.99987 0.99985 0.99984 0.99983 0.99983 0.99982 0.99982 0.99981
0.035  1.00002 1.00001 1.00000 0.99998 0.99996 0.99993 0.99991 0.99989 0.99986 0.99984 0.99982 0.99980 0.99979 0.99977 0.99976 0.99976 0.99975 0.99974
0.040  1.00003 1.00002 1.00000 0.99997 0.99995 0.99991 0.99988 0.99985 0.99982 0.99979 0.99976 0.99974 0.99972 0.99970 0.99969 0.99968 0.99967 0.99967
0.045  1.00004 1.00002 1.00000 0.99997 0.99993 0.99989 0.99985 0.99981 0.99977 0.99973 0.99970 0.99967 0.99965 0.99962 0.99961 0.99960 0.99959 0.99958
0.050  1.00004 1.00003 1.00000 0.99996 0.99992 0.99987 0.99982 0.99977 0.99972 0.99967 0.99963 0.99959 0.99956 0.99953 0.99952 0.99950 0.99949 0.99948
0.055  1.00005 1.00003 1.00000 0.99995 0.99990 0.99984 0.99978 0.99972 0.99966 0.99960 0.99955 0.99951 0.99947 0.99944 0.99941 0.99940 0.99938 0.99937
0.060  1.00006 1.00004 1.00000 0.99994 0.99988 0.99981 0.99974 0.99966 0.99959 0.99953 0.99947 0.99942 0.99937 0.99933 0.99930 0.99928 0.99927 0.99925
0.065  1.00007 1.00004 0.99999 0.99993 0.99986 0.99977 0.99969 0.99960 0.99952 0.99945 0.99937 0.99931 0.99926 0.99921 0.99918 0.99915 0.99914 0.99912
0.070  1.00009 1.00005 0.99999 0.99992 0.99983 0.99974 0.99964 0.99954 0.99944 0.99936 0.99927 0.99920 0.99914 0.99909 0.99905 0.99902 0.99900 0.99897
0.075  1.00010 1.00006 0.99999 0.99991 0.99981 0.99970 0.99959 0.99947 0.99936 0.99926 0.99917 0.99909 0.99901 0.99895 0.99891 0.99887 0.99885 0.99882
0.080  1.00011 1.00006 0.99999 0.99989 0.99978 0.99966 0.99953 0.99940 0.99928 0.99916 0.99905 0.99896 0.99888 0.99881 0.99876 0.99872 0.99869 0.99866
0.085  1.00013 1.00007 0.99999 0.99988 0.99975 0.99961 0.99947 0.99932 0.99918 0.99905 0.99893 0.99882 0.99873 0.99865 0.99860 0.99855 0.99853 0.99848
0.090  1.00014 1.00008 0.99999 0.99987 0.99972 0.99957 0.99940 0.99924 0.99908 0.99893 0.99880 0.99868 0.99858 0.99849 0.99843 0.99838 0.99835 0.99830
0.095  1.00016 1.00009 0.99999 0.99985 0.99969 0.99952 0.99934 0.99915 0.99898 0.99881 0.99866 0.99853 0.99841 0.99832 0.99824 0.99819 0.99816 0.99810
0.100  1.00017 1.00010 0.99999 0.99983 0.99966 0.99946 0.99926 0.99906 0.99887 0.99868 0.99851 0.99837 0.99824 0.99814 0.99805 0.99799 0.99796 0.99790
0.105  1.00019 1.00011 0.99999 0.99982 0.99962 0.99941 0.99919 0.99896 0.99875 0.99855 0.99836 0.99820 0.99806 0.99794 0.99785 0.99778 0.99775 0.99768
0.110  1.00021 1.00012 0.99998 0.99980 0.99959 0.99935 0.99911 0.99886 0.99863 0.99840 0.99820 0.99802 0.99787 0.99774 0.99764 0.99757 0.99753 0.99745
0.115  1.00023 1.00013 0.99998 0.99978 0.99955 0.99928 0.99902 0.99875 0.99850 0.99825 0.99803 0.99784 0.99767 0.99753 0.99742 0.99734 0.99729 0.99721
0.120  1.00025 1.00014 0.99998 0.99975 0.99951 0.99922 0.99894 0.99864 0.99836 0.99810 0.99786 0.99765 0.99746 0.99731 0.99719 0.99710 0.99705 0.99705
0.125  1.00027 1.00016 0.99998 0.99973 0.99946 0.99915 0.99885 0.99852 0.99822 0.99793 0.99767 0.99744 0.99724 0.99708 0.99695 0.99686 0.99680 0.99679
0.130  1.00029 1.00017 0.99998 0.99971 0.99942 0.99908 0.99875 0.99840 0.99808 0.99776 0.99748 0.99723 0.99701 0.99684 0.99670 0.99660 0.99654 0.99652
0.135  1.00032 1.00018 0.99997 0.99969 0.99937 0.99901 0.99865 0.99827 0.99793 0.99758 0.99728 0.99701 0.99678 0.99659 0.99643 0.99633 0.99626 0.99624
0.140  1.00034 1.00019 0.99997 0.99966 0.99932 0.99893 0.99855 0.99814 0.99777 0.99740 0.99708 0.99678 0.99653 0.99633 0.99616 0.99605 0.99598 0.99594
0.145  1.00036 1.00020 0.99997 0.99964 0.99927 0.99886 0.99844 0.99800 0.99760 0.99721 0.99686 0.99655 0.99628 0.99606 0.99588 0.99576 0.99568 0.99564
0.150  1.00039 1.00022 0.99996 0.99961 0.99922 0.99878 0.99832 0.99786 0.99743 0.99701 0.99664 0.99630 0.99602 0.99578 0.99559 0.99546 0.99538 0.99532
0.155  1.00042 1.00023 0.99996 0.99959 0.99916 0.99869 0.99820 0.99772 0.99725 0.99680 0.99641 0.99604 0.99574 0.99549 0.99529 0.99515 0.99506 0.99500
0.160  1.00044 1.00025 0.99996 0.99956 0.99910 0.99860 0.99808 0.99757 0.99706 0.99659 0.99617 0.99578 0.99546 0.99519 0.99498 0.99482 0.99473 0.99466
0.165  1.00047 1.00026 0.99995 0.99953 0.99904 0.99851 0.99796 0.99741 0.99687 0.99637 0.99592 0.99551 0.99517 0.99487 0.99465 0.99449 0.99439 0.99431
0.170  1.00050 1.00028 0.99994 0.99950 0.99898 0.99842 0.99783 0.99725 0.99668 0.99615 0.99566 0.99523 0.99486 0.99455 0.99432 0.99414 0.99404 0.99395
0.175  1.00053 1.00030 0.99993 0.99947 0.99892 0.99832 0.99770 0.99707 0.99648 0.99591 0.99540 0.99495 0.99455 0.99423 0.99398 0.99379 0.99368 0.99366
0.180  1.00056 1.00031 0.99993 0.99944 0.99886 0.99821 0.99757 0.99689 0.99627 0.99567 0.99513 0.99465 0.99423 0.99389 0.99362 0.99342 0.99331 0.99327
0.185  1.00059 1.00033 0.99993 0.99940 0.99880 0.99811 0.99743 0.99672 0.99606 0.99542 0.99485 0.99434 0.99390 0.99354 0.99325 0.99305 0.99293 0.99288
0.190  1.00062 1.00035 0.99992 0.99936 0.99873 0.99801 0.99728 0.99654 0.99584 0.99517 0.99456 0.99403 0.99356 0.99318 0.99288 0.99266 0.99253 0.99247
0.195  1.00065 1.00036 0.99992 0.99932 0.99866 0.99790 0.99713 0.99635 0.99561 0.99490 0.99427 0.99370 0.99321 0.99281 0.99249 0.99226 0.99213 0.99206
0.200  1.00068 1.00038 0.99991 0.99929 0.99858 0.99779 0.99697 0.99616 0.99537 0.99464 0.99396 0.99336 0.99285 0.99243 0.99209 0.99185 0.99171 0.99163
0.205  1.00072 1.00040 0.99991 0.99925 0.99849 0.99767 0.99681 0.99597 0.99513 0.99436 0.99365 0.99302 0.99248 0.99203 0.99168 0.99143 0.99128 0.99119
0.210  1.00075 1.00042 0.99990 0.99921 0.99841 0.99755 0.99665 0.99576 0.99488 0.99408 0.99332 0.99267 0.99210 0.99163 0.99126 0.99100 0.99084 0.99073
0.215  1.00079 1.00044 0.99989 0.99917 0.99834 0.99743 0.99649 0.99555 0.99463 0.99378 0.99299 0.99231 0.99171 0.99121 0.99083 0.99055 0.99039 0.99027
0.220  1.00082 1.00046 0.99989 0.99913 0.99826 0.99728 0.99632 0.99532 0.99437 0.99348 0.99265 0.99194 0.99131 0.99079 0.99039 0.99010 0.98992 0.98987
0.225  1.00086 1.00048 0.99988 0.99909 0.99818 0.99716 0.99615 0.99510 0.99411 0.99316 0.99231 0.99156 0.99090 0.99036 0.98994 0.98963 0.98945 0.98938
0.230  1.00090 1.00049 0.99987 0.99905 0.99809 0.99703 0.99596 0.99487 0.99384 0.99285 0.99196 0.99116 0.99048 0.98991 0.98947 0.98915 0.98896 0.98888
0.235  1.00093 1.00051 0.99984 0.99899 0.99800 0.99690 0.99576 0.99464 0.99355 0.99252 0.99160 0.99075 0.99005 0.98946 0.98899 0.98866 0.98846 0.98837
0.240  1.00097 1.00052 0.99983 0.99893 0.99791 0.99677 0.99557 0.99441 0.99325 0.99220 0.99122 0.99035 0.98961 0.98899 0.98850 0.98816 0.98795 0.98784
0.245  1.00101 1.00054 0.99982 0.99888 0.99779 0.99663 0.99538 0.99416 0.99296 0.99186 0.99083 0.98993 0.98916 0.98851 0.98801 0.98765 0.98743 0.98730
0.250  1.00105 1.00056 0.99982 0.99884 0.99770 0.99648 0.99519 0.99389 0.99266 0.99151 0.99044 0.98951 0.98869 0.98802 0.98750 0.98712 0.98689 0.98683
0.255  1.00109 1.00058 0.99981 0.99879 0.99760 0.99630 0.99499 0.99364 0.99236 0.99113 0.99004 0.98907 0.98821 0.98752 0.98698 0.98658 0.98635 0.98627
0.260  1.00113 1.00060 0.99980 0.99874 0.99751 0.99615 0.99478 0.99338 0.99205 0.99077 0.98964 0.98862 0.98773 0.98701 0.98644 0.98603 0.98579 0.98569
0.265  1.00116 1.00063 0.99979 0.99869 0.99741 0.99600 0.99453 0.99312 0.99172 0.99040 0.98922 0.98815 0.98724 0.98649 0.98589 0.98547 0.98522 0.98510
0.270  1.00120 1.00065 0.99978 0.99863 0.99730 0.99585 0.99432 0.99285 0.99138 0.99003 0.98879 0.98768 0.98674 0.98595 0.98534 0.98490 0.98463 0.98450
0.275  1.00125 1.00067 0.99976 0.99854 0.99719 0.99569 0.99411 0.99256 0.99105 0.98964 0.98834 0.98721 0.98623 0.98540 0.98477 0.98431 0.98403 0.98389
0.280  1.00129 1.00069 0.99973 0.99848 0.99705 0.99552 0.99388 0.99225 0.99071 0.98924 0.98790 0.98672 0.98569 0.98485 0.98419 0.98371 0.98342 0.98334
0.285  1.00133 1.00071 0.99970 0.99843 0.99694 0.99531 0.99366 0.99196 0.99037 0.98882 0.98745 0.98622 0.98515 0.98428 0.98359 0.98309 0.98280 0.98270
0.290  1.00138 1.00073 0.99969 0.99837 0.99683 0.99514 0.99342 0.99167 0.99001 0.98842 0.98698 0.98569 0.98460 0.98370 0.98299 0.98247 0.98216 0.98204
0.295  1.00142 1.00075 0.99968 0.99831 0.99672 0.99497 0.99314 0.99137 0.98961 0.98800 0.98651 0.98517 0.98404 0.98311 0.98236 0.98183 0.98152 0.98138
0.300  1.00147 1.00076 0.99967 0.99825 0.99660 0.99479 0.99290 0.99106 0.98924 0.98757 0.98601 0.98465 0.98347 0.98249 0.98173 0.98119 0.98085 0.98069
0.305  1.00151 1.00077 0.99965 0.99818 0.99644 0.99460 0.99265 0.99070 0.98887 0.98713 0.98552 0.98411 0.98289 0.98187 0.98109 0.98052 0.98017 0.98000
0.310  1.00156 1.00079 0.99964 0.99807 0.99630 0.99436 0.99240 0.99038 0.98849 0.98665 0.98502 0.98357 0.98228 0.98125 0.98043 0.97984 0.97949 0.97937
0.315  1.00161 1.00082 0.99962 0.99800 0.99618 0.99417 0.99213 0.99006 0.98808 0.98620 0.98451 0.98298 0.98168 0.98061 0.97976 0.97915 0.97879 0.97865
0.320  1.00165 1.00084 0.99955 0.99794 0.99605 0.99398 0.99183 0.98973 0.98765 0.98574 0.98399 0.98241 0.98107 0.97996 0.97907 0.97845 0.97807 0.97791
0.325  1.00170 1.00086 0.99954 0.99788 0.99592 0.99379 0.99157 0.98938 0.98725 0.98527 0.98343 0.98183 0.98044 0.97928 0.97838 0.97773 0.97734 0.97716
0.330  1.00175 1.00088 0.99952 0.99781 0.99577 0.99358 0.99130 0.98899 0.98684 0.98475 0.98289 0.98124 0.97978 0.97860 0.97767 0.97700 0.97659 0.97647
0.335  1.00179 1.00091 0.99950 0.99772 0.99558 0.99331 0.99102 0.98864 0.98641 0.98426 0.98234 0.98062 0.97913 0.97791 0.97695 0.97625 0.97584 0.97569
0.340  1.00184 1.00093 0.99948 0.99759 0.99545 0.99310 0.99067 0.98829 0.98593 0.98377 0.98178 0.97998 0.97847 0.97721 0.97620 0.97549 0.97507 0.97490
0.345  1.00189 1.00094 0.99946 0.99752 0.99531 0.99289 0.99038 0.98793 0.98549 0.98326 0.98117 0.97936 0.97779 0.97647 0.97545 0.97472 0.97428 0.97409
0.350  1.00194 1.00093 0.99943 0.99744 0.99516 0.99268 0.99009 0.98750 0.98506 0.98269 0.98059 0.97872 0.97709 0.97575 0.97469 0.97393 0.97348 0.97326
0.355  1.00198 1.00095 0.99936 0.99736 0.99494 0.99237 0.98979 0.98712 0.98460 0.98218 0.98001 0.97807 0.97638 0.97500 0.97392 0.97313 0.97266 0.97250
0.360  1.00203 1.00097 0.99933 0.99728 0.99479 0.99215 0.98941 0.98674 0.98408 0.98165 0.97941 0.97738 0.97567 0.97425 0.97311 0.97231 0.97183 0.97165
0.365  1.00206 1.00099 0.99931 0.99712 0.99464 0.99192 0.98910 0.98634 0.98362 0.98110 0.97875 0.97671 0.97494 0.97345 0.97231 0.97148 0.97099 0.97078
0.370  1.00211 1.00101 0.99929 0.99704 0.99448 0.99169 0.98879 0.98588 0.98314 0.98049 0.97813 0.97603 0.97417 0.97267 0.97149 0.97064 0.97012 0.96989
0.375  1.00216 1.00103 0.99926 0.99695 0.99431 0.99136 0.98847 0.98548 0.98265 0.97993 0.97750 0.97531 0.97342 0.97187 0.97065 0.96977 0.96924 0.96907
0.380  1.00221 1.00105 0.99922 0.99686 0.99407 0.99112 0.98805 0.98507 0.98209 0.97936 0.97684 0.97458 0.97266 0.97107 0.96980 0.96890 0.96836 0.96815
0.385  1.00226 1.00107 0.99913 0.99676 0.99391 0.99088 0.98772 0.98456 0.98159 0.97877 0.97614 0.97386 0.97188 0.97022 0.96893 0.96801 0.96745 0.96721
0.390  1.00231 1.00107 0.99910 0.99659 0.99374 0.99063 0.98739 0.98414 0.98108 0.97812 0.97548 0.97312 0.97106 0.96938 0.96806 0.96710 0.96652 0.96634
0.395  1.00236 1.00105 0.99907 0.99650 0.99356 0.99027 0.98703 0.98371 0.98048 0.97752 0.97480 0.97234 0.97025 0.96852 0.96715 0.96617 0.96558 0.96537
0.400  1.00241 1.00107 0.99904 0.99640 0.99329 0.99001 0.98660 0.98326 0.97995 0.97691 0.97406 0.97158 0.96943 0.96764 0.96623 0.96524 0.96463 0.96439
0.405  1.00246 1.00109 0.99900 0.99630 0.99311 0.98975 0.98624 0.98272 0.97941 0.97621 0.97336 0.97081 0.96857 0.96674 0.96532 0.96428 0.96366 0.96339
0.410  1.00251 1.00111 0.99888 0.99609 0.99293 0.98947 0.98588 0.98227 0.97883 0.97558 0.97265 0.96997 0.96771 0.96585 0.96437 0.96330 0.96266 0.96245
0.415  1.00256 1.00112 0.99885 0.99599 0.99271 0.98909 0.98540 0.98181 0.97822 0.97494 0.97185 0.96917 0.96686 0.96493 0.96340 0.96231 0.96166 0.96141
0.420  1.00261 1.00114 0.99881 0.99589 0.99245 0.98881 0.98503 0.98123 0.97767 0.97420 0.97112 0.96836 0.96598 0.96397 0.96243 0.96132 0.96064 0.96036
0.425  1.00266 1.00113 0.99878 0.99578 0.99226 0.98853 0.98465 0.98076 0.97708 0.97354 0.97037 0.96753 0.96505 0.96303 0.96144 0.96028 0.95959 0.95937
0.430  1.00270 1.00110 0.99873 0.99555 0.99206 0.98812 0.98414 0.98027 0.97642 0.97287 0.96953 0.96665 0.96415 0.96207 0.96041 0.95924 0.95854 0.95828
0.435  1.00272 1.00111 0.99859 0.99544 0.99174 0.98783 0.98375 0.97967 0.97582 0.97209 0.96876 0.96580 0.96322 0.96106 0.95939 0.95819 0.95746 0.95717
0.440  1.00277 1.00113 0.99855 0.99532 0.99153 0.98753 0.98335 0.97917 0.97520 0.97139 0.96798 0.96491 0.96224 0.96007 0.95835 0.95710 0.95636 0.95612
0.445  1.00282 1.00114 0.99851 0.99520 0.99133 0.98709 0.98282 0.97866 0.97450 0.97068 0.96710 0.96399 0.96130 0.95906 0.95728 0.95601 0.95525 0.95497
0.450  1.00286 1.00115 0.99846 0.99496 0.99099 0.98678 0.98241 0.97802 0.97388 0.96987 0.96629 0.96310 0.96032 0.95800 0.95620 0.95491 0.95412 0.95381
0.455  1.00291 1.00115 0.99837 0.99484 0.99078 0.98647 0.98199 0.97750 0.97314 0.96914 0.96547 0.96212 0.95930 0.95696 0.95511 0.95377 0.95297 0.95270
0.460  1.00296 1.00109 0.99825 0.99471 0.99056 0.98601 0.98143 0.97695 0.97249 0.96840 0.96454 0.96120 0.95830 0.95589 0.95397 0.95262 0.95180 0.95150
0.465  1.00300 1.00110 0.99820 0.99444 0.99025 0.98569 0.98100 0.97628 0.97184 0.96754 0.96369 0.96026 0.95723 0.95478 0.95285 0.95146 0.95061 0.95027
0.470  1.00304 1.00110 0.99815 0.99431 0.98996 0.98536 0.98055 0.97573 0.97106 0.96677 0.96282 0.95924 0.95621 0.95369 0.95170 0.95026 0.94940 0.94911
0.475  1.00309 1.00111 0.99807 0.99417 0.98973 0.98487 0.97996 0.97507 0.97038 0.96598 0.96186 0.95827 0.95516 0.95253 0.95051 0.94906 0.94817 0.94784
0.480  1.00313 1.00111 0.99791 0.99402 0.98934 0.98452 0.97950 0.97446 0.96969 0.96509 0.96097 0.95727 0.95404 0.95141 0.94933 0.94782 0.94692 0.94663
0.485  1.00316 1.00102 0.99785 0.99374 0.98910 0.98417 0.97888 0.97388 0.96888 0.96428 0.95996 0.95621 0.95295 0.95025 0.94810 0.94657 0.94565 0.94532
0.490  1.00316 1.00102 0.99779 0.99360 0.98885 0.98366 0.97841 0.97314 0.96817 0.96335 0.95904 0.95519 0.95179 0.94904 0.94687 0.94531 0.94436 0.94399
0.495  1.00320 1.00102 0.99759 0.99344 0.98844 0.98330 0.97793 0.97254 0.96732 0.96251 0.95810 0.95408 0.95068 0.94786 0.94562 0.94400 0.94305 0.94272
0.500  1.00324 1.00102 0.99752 0.99314 0.98818 0.98276 0.97728 0.97177 0.96659 0.96162 0.95705 0.95303 0.94954 0.94660 0.94434 0.94270 0.94171 0.94134
0.505  1.00328 1.00101 0.99745 0.99298 0.98792 0.98238 0.97678 0.97116 0.96570 0.96069 0.95608 0.95187 0.94832 0.94538 0.94305 0.94135 0.94035 0.94003
0.510  1.00332 1.00091 0.99738 0.99282 0.98748 0.98200 0.97610 0.97053 0.96495 0.95982 0.95499 0.95079 0.94715 0.94411 0.94171 0.94001 0.93898 0.93860
0.515  1.00335 1.00090 0.99716 0.99249 0.98721 0.98143 0.97559 0.96973 0.96418 0.95880 0.95399 0.94969 0.94589 0.94282 0.94039 0.93864 0.93756 0.93716
0.520  1.00338 1.00089 0.99708 0.99232 0.98691 0.98104 0.97506 0.96908 0.96325 0.95790 0.95286 0.94848 0.94469 0.94153 0.93900 0.93722 0.93615 0.93577
0.525  1.00341 1.00087 0.99700 0.99213 0.98647 0.98045 0.97436 0.96825 0.96246 0.95685 0.95183 0.94734 0.94338 0.94016 0.93763 0.93580 0.93470 0.93427
0.530  1.00343 1.00085 0.99676 0.99180 0.98618 0.98004 0.97382 0.96757 0.96151 0.95592 0.95066 0.94609 0.94213 0.93884 0.93620 0.93435 0.93322 0.93284
0.535  1.00341 1.00073 0.99668 0.99162 0.98570 0.97942 0.97308 0.96671 0.96069 0.95484 0.94960 0.94492 0.94078 0.93743 0.93479 0.93288 0.93173 0.93129
0.540  1.00343 1.00071 0.99659 0.99124 0.98540 0.97900 0.97252 0.96602 0.95970 0.95388 0.94847 0.94363 0.93950 0.93606 0.93330 0.93137 0.93019 0.92980
0.545  1.00346 1.00069 0.99644 0.99105 0.98489 0.97856 0.97177 0.96513 0.95885 0.95275 0.94730 0.94241 0.93810 0.93460 0.93185 0.92986 0.92865 0.92820
0.550  1.00348 1.00066 0.99623 0.99086 0.98458 0.97792 0.97119 0.96441 0.95782 0.95176 0.94612 0.94108 0.93677 0.93319 0.93031 0.92829 0.92707 0.92666
0.555  1.00350 1.00051 0.99613 0.99046 0.98425 0.97747 0.97040 0.96348 0.95695 0.95060 0.94491 0.93983 0.93533 0.93168 0.92881 0.92673 0.92548 0.92501
0.560  1.00351 1.00048 0.99595 0.99026 0.98373 0.97680 0.96980 0.96274 0.95589 0.94957 0.94363 0.93845 0.93395 0.93021 0.92722 0.92512 0.92384 0.92341
0.565  1.00352 1.00044 0.99574 0.98984 0.98340 0.97634 0.96898 0.96179 0.95498 0.94837 0.94245 0.93715 0.93246 0.92866 0.92567 0.92350 0.92219 0.92170
0.570  1.00351 1.00040 0.99563 0.98963 0.98284 0.97564 0.96836 0.96103 0.95389 0.94732 0.94112 0.93572 0.93105 0.92715 0.92403 0.92183 0.92050 0.92005
0.575  1.00347 1.00023 0.99532 0.98940 0.98250 0.97516 0.96751 0.96004 0.95296 0.94608 0.93991 0.93438 0.92950 0.92554 0.92242 0.92015 0.91878 0.91828
0.580  1.00348 1.00019 0.99520 0.98897 0.98192 0.97444 0.96687 0.95924 0.95183 0.94498 0.93853 0.93291 0.92803 0.92392 0.92072 0.91843 0.91704 0.91656
0.585  1.00348 1.00014 0.99507 0.98873 0.98156 0.97393 0.96599 0.95823 0.95067 0.94370 0.93728 0.93141 0.92645 0.92231 0.91906 0.91667 0.91526 0.91473
0.590  1.00347 1.00007 0.99475 0.98827 0.98095 0.97319 0.96532 0.95739 0.94969 0.94239 0.93586 0.93000 0.92492 0.92062 0.91731 0.91492 0.91347 0.91295
0.595  1.00347 0.99988 0.99461 0.98803 0.98058 0.97265 0.96442 0.95635 0.94849 0.94125 0.93449 0.92845 0.92328 0.91898 0.91554 0.91310 0.91163 0.91114
0.600  1.00345 0.99983 0.99443 0.98754 0.97995 0.97190 0.96349 0.95527 0.94747 0.93990 0.93309 0.92699 0.92161 0.91723 0.91378 0.91128 0.90976 0.90922
0.605  1.00336 0.99976 0.99412 0.98729 0.97956 0.97110 0.96279 0.95440 0.94624 0.93870 0.93159 0.92539 0.92001 0.91549 0.91194 0.90940 0.90787 0.90734
0.610  1.00334 0.99954 0.99396 0.98678 0.97891 0.97056 0.96182 0.95329 0.94498 0.93731 0.93023 0.92375 0.91828 0.91372 0.91012 0.90748 0.90593 0.90534
0.615  1.00332 0.99946 0.99359 0.98651 0.97848 0.96973 0.96109 0.95238 0.94392 0.93589 0.92869 0.92223 0.91652 0.91188 0.90821 0.90557 0.90397 0.90339
0.620  1.00329 0.99938 0.99343 0.98598 0.97782 0.96916 0.96011 0.95125 0.94262 0.93463 0.92711 0.92054 0.91484 0.91008 0.90627 0.90359 0.90196 0.90141
0.625  1.00326 0.99913 0.99303 0.98569 0.97712 0.96831 0.95909 0.95008 0.94148 0.93317 0.92567 0.91881 0.91301 0.90818 0.90436 0.90156 0.89991 0.89931
0.630  1.00321 0.99904 0.99286 0.98514 0.97669 0.96743 0.95833 0.94913 0.94016 0.93168 0.92405 0.91721 0.91116 0.90624 0.90236 0.89955 0.89785 0.89725
0.635  1.00308 0.99894 0.99244 0.98483 0.97596 0.96683 0.95728 0.94792 0.93879 0.93035 0.92239 0.91543 0.90939 0.90431 0.90031 0.89746 0.89574 0.89515
0.640  1.00303 0.99866 0.99225 0.98426 0.97550 0.96592 0.95620 0.94668 0.93739 0.92881 0.92087 0.91361 0.90746 0.90234 0.89829 0.89533 0.89358 0.89293
0.645  1.00297 0.99855 0.99203 0.98393 0.97475 0.96500 0.95539 0.94565 0.93621 0.92723 0.91916 0.91191 0.90551 0.90029 0.89618 0.89320 0.89139 0.89075
0.650  1.00291 0.99843 0.99160 0.98333 0.97398 0.96435 0.95428 0.94440 0.93477 0.92563 0.91742 0.91005 0.90363 0.89821 0.89402 0.89100 0.88917 0.88853
0.655  1.00283 0.99812 0.99137 0.98271 0.97349 0.96340 0.95315 0.94310 0.93329 0.92421 0.91563 0.90813 0.90162 0.89618 0.89183 0.88875 0.88689 0.88627
0.660  1.00266 0.99798 0.99091 0.98236 0.97269 0.96242 0.95228 0.94177 0.93198 0.92255 0.91400 0.90619 0.89955 0.89402 0.88965 0.88646 0.88457 0.88387
0.665  1.00257 0.99781 0.99065 0.98171 0.97187 0.96173 0.95111 0.94069 0.93051 0.92086 0.91216 0.90420 0.89745 0.89183 0.88739 0.88416 0.88220 0.88152
0.670  1.00247 0.99750 0.99018 0.98133 0.97135 0.96071 0.94992 0.93932 0.92896 0.91913 0.91029 0.90235 0.89531 0.88958 0.88506 0.88180 0.87981 0.87912
0.675  1.00237 0.99734 0.98966 0.98066 0.97049 0.95968 0.94870 0.93792 0.92738 0.91760 0.90838 0.90030 0.89326 0.88730 0.88270 0.87938 0.87736 0.87667
0.680  1.00223 0.99697 0.98939 0.97996 0.96962 0.95862 0.94761 0.93649 0.92577 0.91583 0.90643 0.89820 0.89105 0.88502 0.88029 0.87691 0.87486 0.87417
0.685  1.00202 0.99679 0.98884 0.97955 0.96904 0.95786 0.94650 0.93503 0.92412 0.91401 0.90445 0.89607 0.88879 0.88271 0.87783 0.87439 0.87231 0.87154
0.690  1.00189 0.99638 0.98856 0.97882 0.96814 0.95677 0.94521 0.93378 0.92271 0.91216 0.90263 0.89390 0.88649 0.88030 0.87538 0.87183 0.86971 0.86894
0.695  1.00174 0.99618 0.98798 0.97807 0.96721 0.95565 0.94389 0.93233 0.92101 0.91027 0.90057 0.89168 0.88413 0.87784 0.87286 0.86921 0.86705 0.86628
0.700  1.00157 0.99594 0.98766 0.97761 0.96625 0.95450 0.94255 0.93079 0.91928 0.90835 0.89848 0.88942 0.88174 0.87533 0.87026 0.86654 0.86434 0.86357
0.705  1.00130 0.99552 0.98706 0.97683 0.96527 0.95333 0.94118 0.92922 0.91751 0.90638 0.89634 0.88712 0.87930 0.87277 0.86761 0.86385 0.86158 0.86080
0.710  1.00111 0.99527 0.98643 0.97602 0.96462 0.95247 0.93977 0.92762 0.91571 0.90438 0.89416 0.88494 0.87681 0.87016 0.86490 0.86109 0.85877 0.85798
0.715  1.00092 0.99480 0.98607 0.97519 0.96361 0.95127 0.93834 0.92598 0.91386 0.90234 0.89194 0.88256 0.87427 0.86749 0.86214 0.85825 0.85589 0.85509
0.720  1.00058 0.99452 0.98540 0.97468 0.96256 0.95002 0.93721 0.92431 0.91198 0.90026 0.88967 0.88010 0.87168 0.86478 0.85933 0.85535 0.85295 0.85214
0.725  1.00035 0.99402 0.98471 0.97381 0.96149 0.94875 0.93574 0.92261 0.91007 0.89813 0.88735 0.87745 0.86903 0.86201 0.85644 0.85237 0.84996 0.84912
0.730  1.00011 0.99370 0.98430 0.97291 0.96039 0.94744 0.93422 0.92087 0.90812 0.89597 0.88499 0.87491 0.86634 0.85917 0.85351 0.84935 0.84690 0.84604
0.735  0.99984 0.99316 0.98357 0.97199 0.95927 0.94611 0.93267 0.91909 0.90612 0.89376 0.88258 0.87231 0.86358 0.85628 0.85047 0.84627 0.84377 0.84288
0.740  0.99943 0.99257 0.98281 0.97104 0.95812 0.94475 0.93109 0.91728 0.90408 0.89150 0.88011 0.86967 0.86077 0.85333 0.84735 0.84313 0.84057 0.83966
0.745  0.99913 0.99221 0.98202 0.97007 0.95693 0.94335 0.92911 0.91543 0.90200 0.88920 0.87737 0.86696 0.85790 0.85018 0.84422 0.83991 0.83730 0.83636
0.750  0.99880 0.99158 0.98154 0.96943 0.95572 0.94192 0.92745 0.91354 0.89987 0.88685 0.87480 0.86420 0.85496 0.84710 0.84102 0.83663 0.83396 0.83307
0.755  0.99832 0.99118 0.98071 0.96841 0.95448 0.94046 0.92575 0.91160 0.89738 0.88444 0.87217 0.86138 0.85179 0.84395 0.83775 0.83327 0.83051 0.82961
0.760  0.99796 0.99049 0.97984 0.96735 0.95321 0.93896 0.92401 0.90927 0.89516 0.88169 0.86950 0.85828 0.84872 0.84074 0.83440 0.82976 0.82701 0.82606
0.765  0.99755 0.98978 0.97894 0.96626 0.95190 0.93743 0.92224 0.90724 0.89289 0.87919 0.86675 0.85533 0.84559 0.83741 0.83088 0.82625 0.82343 0.82243
0.770  0.99699 0.98930 0.97801 0.96513 0.95055 0.93544 0.92042 0.90518 0.89056 0.87662 0.86370 0.85232 0.84219 0.83392 0.82738 0.82264 0.81976 0.81871
0.775  0.99654 0.98852 0.97735 0.96397 0.94917 0.93383 0.91855 0.90306 0.88784 0.87397 0.86083 0.84900 0.83892 0.83048 0.82379 0.81889 0.81598 0.81499
0.780  0.99590 0.98771 0.97640 0.96277 0.94775 0.93217 0.91624 0.90050 0.88541 0.87099 0.85789 0.84584 0.83556 0.82680 0.82002 0.81511 0.81213 0.81107
0.785  0.99539 0.98714 0.97537 0.96153 0.94629 0.93047 0.91429 0.89828 0.88292 0.86824 0.85462 0.84261 0.83192 0.82318 0.81626 0.81116 0.80815 0.80715
0.790  0.99483 0.98625 0.97430 0.96024 0.94479 0.92871 0.91228 0.89600 0.88001 0.86510 0.85154 0.83906 0.82840 0.81931 0.81229 0.80720 0.80411 0.80302
0.795  0.99409 0.98532 0.97318 0.95852 0.94280 0.92649 0.90979 0.89327 0.87740 0.86221 0.84811 0.83567 0.82459 0.81552 0.80834 0.80305 0.79993 0.79888
0.800  0.99345 0.98434 0.97202 0.95715 0.94120 0.92465 0.90768 0.89087 0.87435 0.85892 0.84488 0.83194 0.82089 0.81146 0.80416 0.79888 0.79566 0.79453
0.805  0.99261 0.98361 0.97081 0.95573 0.93956 0.92229 0.90507 0.88801 0.87160 0.85588 0.84128 0.82812 0.81688 0.80747 0.79988 0.79451 0.79125 0.79014
0.810  0.99189 0.98255 0.96955 0.95427 0.93777 0.92033 0.90283 0.88548 0.86839 0.85243 0.83758 0.82446 0.81277 0.80320 0.79560 0.79005 0.78671 0.78554
0.815  0.99094 0.98142 0.96823 0.95273 0.93565 0.91830 0.90008 0.88246 0.86511 0.84888 0.83409 0.82045 0.80877 0.79881 0.79109 0.78550 0.78209 0.78089
0.820  0.99011 0.98024 0.96648 0.95072 0.93383 0.91577 0.89771 0.87936 0.86213 0.84559 0.83020 0.81632 0.80445 0.79431 0.78645 0.78076 0.77730 0.77611
0.825  0.98904 0.97899 0.96504 0.94908 0.93148 0.91314 0.89482 0.87661 0.85867 0.84186 0.82621 0.81209 0.80000 0.78985 0.78168 0.77589 0.77237 0.77117
0.830  0.98808 0.97768 0.96355 0.94691 0.92952 0.91092 0.89184 0.87335 0.85512 0.83802 0.82210 0.80797 0.79543 0.78509 0.77677 0.77087 0.76728 0.76607
0.835  0.98687 0.97629 0.96198 0.94513 0.92702 0.90814 0.88923 0.86999 0.85146 0.83408 0.81788 0.80351 0.79072 0.78020 0.77171 0.76570 0.76205 0.76081
0.840  0.98575 0.97482 0.95991 0.94325 0.92443 0.90527 0.88608 0.86653 0.84770 0.83002 0.81354 0.79865 0.78588 0.77515 0.76650 0.76037 0.75664 0.75537
0.845  0.98438 0.97327 0.95818 0.94086 0.92224 0.90276 0.88282 0.86297 0.84382 0.82584 0.80907 0.79390 0.78089 0.76977 0.76113 0.75487 0.75106 0.74975
0.850  0.98306 0.97163 0.95636 0.93835 0.91946 0.89974 0.87946 0.85929 0.83983 0.82154 0.80446 0.78901 0.77573 0.76440 0.75559 0.74916 0.74525 0.74393
0.855  0.98152 0.96988 0.95401 0.93622 0.91658 0.89658 0.87599 0.85551 0.83572 0.81709 0.79968 0.78396 0.77020 0.75886 0.74972 0.74323 0.73929 0.73790
0.860  0.97983 0.96803 0.95198 0.93350 0.91359 0.89329 0.87239 0.85159 0.83146 0.81213 0.79447 0.77846 0.76472 0.75295 0.74380 0.73716 0.73312 0.73174
0.865  0.97818 0.96605 0.94940 0.93066 0.91048 0.88978 0.86818 0.84707 0.82664 0.80739 0.78940 0.77308 0.75880 0.74703 0.73753 0.73078 0.72668 0.72524
0.870  0.97625 0.96360 0.94713 0.92769 0.90723 0.88584 0.86432 0.84286 0.82209 0.80210 0.78380 0.76721 0.75292 0.74070 0.73118 0.72416 0.72000 0.71859
0.875  0.97415 0.96135 0.94427 0.92458 0.90385 0.88215 0.86031 0.83803 0.81693 0.79698 0.77801 0.76113 0.74660 0.73414 0.72445 0.71740 0.71305 0.71156
0.880  0.97187 0.95893 0.94125 0.92131 0.90030 0.87830 0.85563 0.83350 0.81159 0.79135 0.77202 0.75513 0.74003 0.72734 0.71746 0.71027 0.70585 0.70434
0.885  0.96941 0.95597 0.93806 0.91786 0.89606 0.87376 0.85076 0.82830 0.80649 0.78547 0.76580 0.74830 0.73322 0.72028 0.71019 0.70278 0.69834 0.69679
0.890  0.96693 0.95317 0.93466 0.91423 0.89215 0.86901 0.84620 0.82289 0.80072 0.77936 0.75934 0.74152 0.72612 0.71293 0.70262 0.69503 0.69050 0.68890
0.895  0.96402 0.94979 0.93104 0.91037 0.88750 0.86458 0.84092 0.81726 0.79429 0.77258 0.75262 0.73445 0.71849 0.70527 0.69459 0.68697 0.68233 0.68074
0.900  0.96085 0.94650 0.92718 0.90577 0.88314 0.85939 0.83538 0.81137 0.78803 0.76595 0.74524 0.72677 0.71077 0.69707 0.68619 0.67844 0.67372 0.67206
0.905  0.95737 0.94256 0.92304 0.90141 0.87798 0.85392 0.82906 0.80470 0.78102 0.75859 0.73792 0.71907 0.70248 0.68850 0.67757 0.66951 0.66470 0.66304
0.910  0.95354 0.93829 0.91858 0.89623 0.87252 0.84761 0.82295 0.79823 0.77416 0.75090 0.72988 0.71068 0.69378 0.67952 0.66820 0.66013 0.65522 0.65352
0.915  0.94931 0.93364 0.91329 0.89069 0.86617 0.84150 0.81597 0.79091 0.76647 0.74284 0.72144 0.70156 0.68437 0.67010 0.65853 0.65027 0.64523 0.64347
0.920  0.94462 0.92855 0.90805 0.88474 0.85997 0.83445 0.80859 0.78318 0.75790 0.73436 0.71220 0.69232 0.67478 0.65996 0.64818 0.63976 0.63464 0.63290
0.925  0.93920 0.92295 0.90185 0.87833 0.85276 0.82695 0.80077 0.77450 0.74935 0.72498 0.70246 0.68223 0.66436 0.64926 0.63724 0.62864 0.62340 0.62156
0.930  0.93335 0.91674 0.89508 0.87084 0.84550 0.81893 0.79189 0.76580 0.73980 0.71506 0.69216 0.67157 0.65307 0.63794 0.62565 0.61685 0.61145 0.60956
0.935  0.92674 0.90982 0.88763 0.86271 0.83665 0.80974 0.78295 0.75549 0.72964 0.70452 0.68123 0.65992 0.64138 0.62568 0.61315 0.60418 0.59870 0.59680
0.940  0.91903 0.90168 0.87890 0.85380 0.82755 0.79983 0.77222 0.74498 0.71829 0.69283 0.66879 0.64751 0.62833 0.61260 0.59981 0.59051 0.58496 0.58304
0.945  0.91044 0.89249 0.86966 0.84395 0.81699 0.78905 0.76117 0.73310 0.70609 0.67985 0.65588 0.63387 0.61467 0.59836 0.58532 0.57594 0.57016 0.56825
0.950  0.90028 0.88201 0.85872 0.83243 0.80477 0.77665 0.74802 0.71970 0.69242 0.66585 0.64154 0.61918 0.59934 0.58276 0.56949 0.55995 0.55412 0.55212
0.955  0.88862 0.86992 0.84625 0.81946 0.79172 0.76293 0.73357 0.70504 0.67701 0.65019 0.62519 0.60256 0.58274 0.56585 0.55230 0.54242 0.53650 0.53449
0.960  0.87458 0.85575 0.83137 0.80411 0.77583 0.74643 0.71697 0.68829 0.65958 0.63255 0.60730 0.58439 0.56398 0.54685 0.53309 0.52317 0.51709 0.51495
0.965  0.85765 0.83847 0.81390 0.78633 0.75762 0.72773 0.69826 0.66848 0.64017 0.61253 0.58709 0.56394 0.54326 0.52585 0.51184 0.50158 0.49538 0.49325
0.970  0.83679 0.81745 0.79245 0.76472 0.73523 0.70552 0.67564 0.64595 0.61718 0.58950 0.56357 0.54029 0.51944 0.50160 0.48743 0.47717 0.47082 0.46864
0.975  0.81017 0.79078 0.76556 0.73742 0.70838 0.67806 0.64802 0.61813 0.58960 0.56207 0.53621 0.51257 0.49166 0.47370 0.45939 0.44898 0.44256 0.44031
0.980  0.77537 0.75610 0.73111 0.70303 0.67338 0.64332 0.61349 0.58422 0.55531 0.52825 0.50238 0.47900 0.45824 0.44034 0.42601 0.41544 0.40905 0.40679
0.985  0.72679 0.70810 0.68356 0.65574 0.62663 0.59746 0.56798 0.53901 0.51122 0.48473 0.45970 0.43667 0.41642 0.39887 0.38474 0.37426 0.36787 0.36566
0.990  0.65326 0.63584 0.61260 0.58632 0.55863 0.53070 0.50281 0.47574 0.44970 0.42446 0.40121 0.37970 0.36041 0.34382 0.33037 0.32033 0.31421 0.31205
0.995  0.52236 0.50803 0.48823 0.46575 0.44211 0.41811 0.39437 0.37157 0.34957 0.32848 0.30895 0.29079 0.27459 0.26049 0.24891 0.24029 0.23491 0.23301
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e010.dat <==
# alpha = -0.40 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.015  1.00000 1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994
0.020  1.00000 1.00000 0.99999 0.99998 0.99998 0.99997 0.99996 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990
0.025  1.00000 0.99999 0.99999 0.99998 0.99996 0.99995 0.99994 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984
0.030  1.00000 0.99999 0.99998 0.99997 0.99995 0.99993 0.99991 0.99989 0.99987 0.99985 0.99984 0.99982 0.99981 0.99980 0.99979 0.99979 0.99978 0.99978
0.035  1.00000 0.99999 0.99997 0.99995 0.99993 0.99990 0.99988 0.99985 0.99983 0.99980 0.99978 0.99976 0.99974 0.99973 0.99972 0.99971 0.99970 0.99970
0.040  1.00000 0.99998 0.99996 0.99994 0.99991 0.99988 0.99984 0.99981 0.99977 0.99974 0.99971 0.99969 0.99966 0.99964 0.99963 0.99962 0.99961 0.99960
0.045  1.00000 0.99998 0.99996 0.99992 0.99989 0.99984 0.99980 0.99975 0.99971 0.99967 0.99963 0.99960 0.99957 0.99955 0.99953 0.99952 0.99951 0.99950
0.050  0.99999 0.99998 0.99995 0.99990 0.99986 0.99981 0.99975 0.99970 0.99964 0.99959 0.99955 0.99951 0.99947 0.99944 0.99942 0.99940 0.99939 0.99938
0.055  0.99999 0.99997 0.99993 0.99988 0.99983 0.99977 0.99970 0.99963 0.99957 0.99951 0.99945 0.99940 0.99936 0.99932 0.99930 0.99928 0.99926 0.99925
0.060  0.99999 0.99996 0.99992 0.99986 0.99980 0.99972 0.99964 0.99956 0.99949 0.99942 0.99935 0.99929 0.99924 0.99920 0.99916 0.99914 0.99912 0.99911
0.065  0.99999 0.99996 0.99991 0.99984 0.99976 0.99967 0.99958 0.99949 0.99940 0.99931 0.99924 0.99917 0.99911 0.99906 0.99902 0.99899 0.99897 0.99895
0.070  0.99999 0.99995 0.99989 0.99981 0.99972 0.99962 0.99951 0.99941 0.99930 0.99920 0.99911 0.99903 0.99896 0.99890 0.99886 0.99883 0.99881 0.99878
0.075  0.99999 0.99994 0.99988 0.99978 0.99968 0.99956 0.99944 0.99932 0.99920 0.99909 0.99898 0.99889 0.99881 0.99874 0.99869 0.99865 0.99863 0.99860
0.080  0.99999 0.99994 0.99986 0.99976 0.99964 0.99950 0.99936 0.99922 0.99909 0.99896 0.99884 0.99874 0.99864 0.99857 0.99851 0.99847 0.99844 0.99841
0.085  0.99998 0.99993 0.99984 0.99972 0.99959 0.99944 0.99928 0.99912 0.99897 0.99883 0.99869 0.99857 0.99847 0.99838 0.99832 0.99827 0.99824 0.99820
0.090  0.99998 0.99992 0.99982 0.99969 0.99954 0.99937 0.99920 0.99902 0.99884 0.99868 0.99853 0.99840 0.99828 0.99819 0.99811 0.99806 0.99803 0.99798
0.095  0.99998 0.99991 0.99980 0.99965 0.99949 0.99930 0.99910 0.99890 0.99871 0.99853 0.99836 0.99822 0.99809 0.99798 0.99790 0.99784 0.99780 0.99775
0.100  0.99998 0.99990 0.99978 0.99962 0.99943 0.99922 0.99901 0.99878 0.99857 0.99837 0.99818 0.99802 0.99788 0.99776 0.99767 0.99760 0.99756 0.99751
0.105  0.99997 0.99989 0.99975 0.99958 0.99937 0.99914 0.99890 0.99866 0.99843 0.99820 0.99800 0.99782 0.99766 0.99753 0.99743 0.99735 0.99731 0.99725
0.110  0.99997 0.99988 0.99973 0.99953 0.99931 0.99905 0.99879 0.99853 0.99827 0.99803 0.99780 0.99761 0.99743 0.99729 0.99718 0.99709 0.99705 0.99698
0.115  0.99997 0.99986 0.99971 0.99949 0.99924 0.99896 0.99868 0.99839 0.99811 0.99784 0.99760 0.99738 0.99719 0.99704 0.99691 0.99682 0.99677 0.99669
0.120  0.99997 0.99985 0.99968 0.99944 0.99918 0.99887 0.99856 0.99824 0.99794 0.99765 0.99738 0.99715 0.99694 0.99677 0.99664 0.99654 0.99648 0.99647
0.125  0.99996 0.99984 0.99965 0.99939 0.99911 0.99877 0.99844 0.99809 0.99776 0.99745 0.99716 0.99690 0.99668 0.99650 0.99635 0.99624 0.99618 0.99617
0.130  0.99996 0.99983 0.99962 0.99934 0.99903 0.99867 0.99831 0.99793 0.99758 0.99724 0.99693 0.99665 0.99641 0.99621 0.99605 0.99594 0.99587 0.99584
0.135  0.99995 0.99981 0.99959 0.99929 0.99895 0.99857 0.99818 0.99777 0.99739 0.99702 0.99668 0.99638 0.99612 0.99591 0.99574 0.99561 0.99554 0.99551
0.140  0.99995 0.99979 0.99956 0.99924 0.99887 0.99846 0.99804 0.99760 0.99719 0.99679 0.99643 0.99611 0.99583 0.99560 0.99541 0.99528 0.99520 0.99516
0.145  0.99995 0.99978 0.99953 0.99918 0.99879 0.99834 0.99789 0.99742 0.99698 0.99655 0.99617 0.99582 0.99552 0.99527 0.99508 0.99494 0.99485 0.99480
0.150  0.99994 0.99976 0.99949 0.99912 0.99870 0.99823 0.99774 0.99724 0.99677 0.99631 0.99590 0.99552 0.99520 0.99494 0.99473 0.99458 0.99448 0.99443
0.155  0.99994 0.99974 0.99946 0.99906 0.99860 0.99811 0.99758 0.99705 0.99654 0.99606 0.99562 0.99521 0.99488 0.99459 0.99437 0.99421 0.99411 0.99404
0.160  0.99993 0.99973 0.99942 0.99900 0.99851 0.99798 0.99742 0.99686 0.99631 0.99579 0.99533 0.99490 0.99454 0.99423 0.99399 0.99382 0.99372 0.99364
0.165  0.99993 0.99971 0.99938 0.99894 0.99842 0.99785 0.99725 0.99666 0.99607 0.99552 0.99502 0.99457 0.99418 0.99386 0.99361 0.99342 0.99331 0.99323
0.170  0.99992 0.99969 0.99933 0.99887 0.99832 0.99771 0.99708 0.99645 0.99583 0.99525 0.99471 0.99423 0.99382 0.99347 0.99321 0.99301 0.99290 0.99280
0.175  0.99992 0.99967 0.99929 0.99880 0.99822 0.99757 0.99691 0.99623 0.99558 0.99496 0.99439 0.99389 0.99345 0.99308 0.99280 0.99259 0.99247 0.99244
0.180  0.99991 0.99965 0.99925 0.99873 0.99811 0.99742 0.99673 0.99600 0.99532 0.99466 0.99406 0.99353 0.99306 0.99268 0.99238 0.99216 0.99202 0.99198
0.185  0.99990 0.99963 0.99920 0.99865 0.99800 0.99727 0.99654 0.99577 0.99505 0.99435 0.99372 0.99316 0.99266 0.99226 0.99194 0.99171 0.99157 0.99152
0.190  0.99990 0.99961 0.99916 0.99856 0.99789 0.99712 0.99634 0.99554 0.99478 0.99404 0.99337 0.99278 0.99225 0.99183 0.99149 0.99125 0.99110 0.99104
0.195  0.99989 0.99959 0.99911 0.99849 0.99778 0.99697 0.99614 0.99529 0.99449 0.99372 0.99301 0.99238 0.99183 0.99139 0.99103 0.99077 0.99062 0.99054
0.200  0.99988 0.99956 0.99907 0.99841 0.99765 0.99681 0.99592 0.99505 0.99419 0.99339 0.99264 0.99198 0.99140 0.99093 0.99055 0.99028 0.99012 0.99004
0.205  0.99987 0.99954 0.99902 0.99832 0.99752 0.99664 0.99572 0.99480 0.99389 0.99305 0.99226 0.99156 0.99096 0.99046 0.99007 0.98978 0.98961 0.98952
0.210  0.99986 0.99952 0.99897 0.99824 0.99739 0.99647 0.99550 0.99454 0.99358 0.99270 0.99186 0.99114 0.99051 0.98998 0.98957 0.98927 0.98909 0.98898
0.215  0.99986 0.99949 0.99891 0.99815 0.99726 0.99629 0.99528 0.99426 0.99327 0.99234 0.99146 0.99071 0.99004 0.98948 0.98906 0.98874 0.98855 0.98843
0.220  0.99985 0.99946 0.99886 0.99806 0.99713 0.99610 0.99506 0.99397 0.99294 0.99196 0.99105 0.99026 0.98956 0.98898 0.98853 0.98820 0.98800 0.98794
0.225  0.99984 0.99943 0.99880 0.99797 0.99700 0.99592 0.99482 0.99369 0.99261 0.99157 0.99064 0.98980 0.98907 0.98846 0.98799 0.98764 0.98744 0.98736
0.230  0.99983 0.99940 0.99874 0.99788 0.99686 0.99573 0.99458 0.99340 0.99227 0.99119 0.99021 0.98933 0.98856 0.98793 0.98744 0.98708 0.98686 0.98677
0.235  0.99982 0.99937 0.99867 0.99777 0.99672 0.99554 0.99431 0.99311 0.99191 0.99079 0.98977 0.98884 0.98805 0.98739 0.98687 0.98650 0.98627 0.98617
0.240  0.99980 0.99933 0.99861 0.99766 0.99657 0.99535 0.99407 0.99281 0.99155 0.99039 0.98932 0.98835 0.98752 0.98684 0.98629 0.98590 0.98566 0.98555
0.245  0.99979 0.99930 0.99855 0.99755 0.99639 0.99515 0.99381 0.99249 0.99118 0.98998 0.98884 0.98785 0.98698 0.98626 0.98570 0.98529 0.98504 0.98491
0.250  0.99978 0.99927 0.99849 0.99745 0.99624 0.99494 0.99355 0.99215 0.99081 0.98955 0.98837 0.98734 0.98643 0.98568 0.98509 0.98467 0.98441 0.98434
0.255  0.99977 0.99924 0.99842 0.99735 0.99609 0.99470 0.99328 0.99182 0.99043 0.98909 0.98789 0.98681 0.98586 0.98509 0.98448 0.98403 0.98376 0.98367
0.260  0.99975 0.99920 0.99836 0.99724 0.99593 0.99449 0.99301 0.99149 0.99005 0.98865 0.98740 0.98627 0.98528 0.98448 0.98384 0.98337 0.98310 0.98300
0.265  0.99973 0.99917 0.99829 0.99713 0.99577 0.99427 0.99269 0.99116 0.98964 0.98820 0.98690 0.98571 0.98469 0.98386 0.98319 0.98271 0.98242 0.98230
0.270  0.99972 0.99913 0.99822 0.99701 0.99560 0.99404 0.99241 0.99081 0.98922 0.98774 0.98638 0.98515 0.98410 0.98322 0.98253 0.98203 0.98173 0.98160
0.275  0.99970 0.99910 0.99814 0.99685 0.99542 0.99381 0.99212 0.99045 0.98881 0.98727 0.98583 0.98458 0.98349 0.98256 0.98185 0.98134 0.98102 0.98087
0.280  0.99969 0.99906 0.99805 0.99674 0.99521 0.99357 0.99182 0.99006 0.98838 0.98678 0.98530 0.98399 0.98285 0.98191 0.98116 0.98063 0.98030 0.98021
0.285  0.99967 0.99902 0.99796 0.99662 0.99504 0.99330 0.99152 0.98969 0.98795 0.98627 0.98475 0.98340 0.98220 0.98123 0.98046 0.97990 0.97957 0.97945
0.290  0.99965 0.99898 0.99789 0.99649 0.99486 0.99305 0.99120 0.98932 0.98751 0.98577 0.98419 0.98277 0.98155 0.98054 0.97974 0.97916 0.97882 0.97869
0.295  0.99964 0.99894 0.99781 0.99636 0.99467 0.99281 0.99085 0.98893 0.98703 0.98526 0.98362 0.98215 0.98089 0.97984 0.97901 0.97841 0.97805 0.97790
0.300  0.99962 0.99888 0.99773 0.99623 0.99448 0.99255 0.99053 0.98854 0.98657 0.98474 0.98302 0.98151 0.98021 0.97911 0.97826 0.97765 0.97727 0.97710
0.305  0.99960 0.99882 0.99765 0.99609 0.99426 0.99229 0.99020 0.98810 0.98610 0.98420 0.98243 0.98087 0.97951 0.97838 0.97750 0.97686 0.97647 0.97628
0.310  0.99958 0.99878 0.99756 0.99591 0.99404 0.99197 0.98986 0.98769 0.98563 0.98363 0.98183 0.98022 0.97879 0.97764 0.97672 0.97606 0.97566 0.97553
0.315  0.99956 0.99873 0.99747 0.99578 0.99384 0.99171 0.98951 0.98728 0.98513 0.98308 0.98121 0.97952 0.97808 0.97688 0.97593 0.97524 0.97484 0.97468
0.320  0.99954 0.99869 0.99734 0.99563 0.99363 0.99143 0.98913 0.98686 0.98460 0.98251 0.98058 0.97884 0.97735 0.97611 0.97512 0.97441 0.97399 0.97382
0.325  0.99951 0.99864 0.99725 0.99550 0.99343 0.99115 0.98877 0.98641 0.98410 0.98194 0.97992 0.97815 0.97660 0.97531 0.97430 0.97357 0.97313 0.97294
0.330  0.99949 0.99859 0.99716 0.99535 0.99320 0.99086 0.98841 0.98593 0.98359 0.98131 0.97927 0.97744 0.97582 0.97450 0.97347 0.97271 0.97225 0.97211
0.335  0.99947 0.99854 0.99707 0.99519 0.99293 0.99051 0.98804 0.98549 0.98306 0.98072 0.97861 0.97671 0.97505 0.97369 0.97261 0.97183 0.97137 0.97120
0.340  0.99944 0.99848 0.99697 0.99498 0.99271 0.99022 0.98761 0.98504 0.98248 0.98011 0.97793 0.97595 0.97426 0.97286 0.97173 0.97094 0.97046 0.97027
0.345  0.99941 0.99842 0.99687 0.99483 0.99249 0.98992 0.98723 0.98458 0.98194 0.97950 0.97721 0.97520 0.97346 0.97199 0.97085 0.97003 0.96953 0.96933
0.350  0.99938 0.99834 0.99676 0.99467 0.99225 0.98961 0.98684 0.98405 0.98140 0.97882 0.97651 0.97444 0.97263 0.97113 0.96995 0.96910 0.96859 0.96836
0.355  0.99935 0.99827 0.99661 0.99451 0.99194 0.98922 0.98644 0.98357 0.98083 0.97819 0.97581 0.97367 0.97179 0.97026 0.96904 0.96816 0.96763 0.96745
0.360  0.99932 0.99821 0.99650 0.99433 0.99171 0.98890 0.98597 0.98308 0.98021 0.97754 0.97508 0.97285 0.97095 0.96936 0.96810 0.96720 0.96666 0.96646
0.365  0.99927 0.99815 0.99639 0.99409 0.99147 0.98858 0.98556 0.98258 0.97963 0.97688 0.97431 0.97205 0.97009 0.96843 0.96715 0.96623 0.96567 0.96544
0.370  0.99924 0.99809 0.99628 0.99392 0.99122 0.98825 0.98514 0.98201 0.97904 0.97615 0.97356 0.97123 0.96918 0.96751 0.96619 0.96524 0.96466 0.96441
0.375  0.99921 0.99803 0.99617 0.99375 0.99095 0.98783 0.98472 0.98150 0.97843 0.97547 0.97280 0.97039 0.96830 0.96657 0.96521 0.96422 0.96363 0.96343
0.380  0.99917 0.99796 0.99605 0.99357 0.99062 0.98749 0.98420 0.98098 0.97776 0.97478 0.97202 0.96952 0.96739 0.96562 0.96420 0.96320 0.96259 0.96236
0.385  0.99913 0.99789 0.99587 0.99337 0.99036 0.98714 0.98377 0.98037 0.97714 0.97407 0.97119 0.96866 0.96648 0.96462 0.96319 0.96216 0.96153 0.96127
0.390  0.99910 0.99780 0.99575 0.99311 0.99010 0.98678 0.98332 0.97983 0.97651 0.97329 0.97039 0.96779 0.96551 0.96364 0.96216 0.96109 0.96045 0.96024
0.395  0.99906 0.99770 0.99562 0.99292 0.98982 0.98633 0.98285 0.97928 0.97579 0.97256 0.96958 0.96687 0.96456 0.96263 0.96111 0.96001 0.95935 0.95912
0.400  0.99902 0.99762 0.99550 0.99273 0.98945 0.98596 0.98231 0.97872 0.97514 0.97181 0.96870 0.96597 0.96359 0.96160 0.96003 0.95892 0.95824 0.95797
0.405  0.99897 0.99755 0.99537 0.99252 0.98917 0.98559 0.98184 0.97807 0.97447 0.97099 0.96786 0.96505 0.96258 0.96055 0.95896 0.95780 0.95710 0.95681
0.410  0.99893 0.99747 0.99515 0.99223 0.98889 0.98520 0.98137 0.97749 0.97376 0.97023 0.96701 0.96407 0.96157 0.95950 0.95785 0.95665 0.95594 0.95570
0.415  0.99888 0.99739 0.99502 0.99202 0.98855 0.98472 0.98078 0.97690 0.97303 0.96945 0.96608 0.96313 0.96056 0.95842 0.95672 0.95550 0.95478 0.95450
0.420  0.99883 0.99731 0.99488 0.99181 0.98819 0.98433 0.98029 0.97621 0.97234 0.96858 0.96520 0.96216 0.95953 0.95731 0.95558 0.95434 0.95358 0.95328
0.425  0.99878 0.99720 0.99474 0.99160 0.98789 0.98393 0.97979 0.97561 0.97162 0.96778 0.96430 0.96118 0.95844 0.95620 0.95443 0.95313 0.95237 0.95211
0.430  0.99872 0.99707 0.99459 0.99127 0.98758 0.98341 0.97917 0.97499 0.97083 0.96696 0.96333 0.96015 0.95738 0.95507 0.95323 0.95193 0.95114 0.95085
0.435  0.99864 0.99698 0.99436 0.99105 0.98715 0.98300 0.97865 0.97427 0.97010 0.96605 0.96240 0.95914 0.95629 0.95390 0.95204 0.95070 0.94989 0.94957
0.440  0.99859 0.99689 0.99421 0.99083 0.98684 0.98258 0.97812 0.97364 0.96934 0.96521 0.96147 0.95809 0.95515 0.95274 0.95083 0.94944 0.94861 0.94834
0.445  0.99853 0.99679 0.99406 0.99059 0.98651 0.98203 0.97747 0.97299 0.96851 0.96435 0.96044 0.95702 0.95404 0.95156 0.94958 0.94817 0.94732 0.94701
0.450  0.99847 0.99670 0.99390 0.99024 0.98606 0.98160 0.97693 0.97222 0.96774 0.96339 0.95948 0.95596 0.95290 0.95033 0.94833 0.94688 0.94601 0.94567
0.455  0.99841 0.99659 0.99370 0.99000 0.98573 0.98116 0.97638 0.97156 0.96686 0.96251 0.95849 0.95482 0.95171 0.94911 0.94706 0.94556 0.94467 0.94438
0.460  0.99835 0.99642 0.99347 0.98976 0.98539 0.98058 0.97569 0.97088 0.96607 0.96161 0.95741 0.95374 0.95054 0.94787 0.94574 0.94424 0.94332 0.94299
0.465  0.99828 0.99631 0.99330 0.98938 0.98496 0.98013 0.97512 0.97007 0.96527 0.96061 0.95640 0.95263 0.94930 0.94658 0.94444 0.94288 0.94194 0.94157
0.470  0.99821 0.99620 0.99313 0.98913 0.98455 0.97966 0.97454 0.96938 0.96434 0.95968 0.95536 0.95144 0.94810 0.94531 0.94310 0.94150 0.94054 0.94021
0.475  0.99814 0.99609 0.99294 0.98887 0.98419 0.97905 0.97382 0.96858 0.96351 0.95873 0.95424 0.95030 0.94687 0.94397 0.94173 0.94011 0.93912 0.93876
0.480  0.99806 0.99597 0.99266 0.98859 0.98368 0.97858 0.97322 0.96782 0.96267 0.95768 0.95318 0.94913 0.94557 0.94266 0.94035 0.93868 0.93768 0.93735
0.485  0.99797 0.99577 0.99248 0.98819 0.98331 0.97808 0.97247 0.96709 0.96171 0.95671 0.95201 0.94789 0.94431 0.94132 0.93893 0.93723 0.93621 0.93585
0.490  0.99786 0.99565 0.99229 0.98792 0.98293 0.97744 0.97185 0.96621 0.96084 0.95562 0.95092 0.94670 0.94297 0.93992 0.93752 0.93578 0.93472 0.93432
0.495  0.99777 0.99552 0.99197 0.98763 0.98239 0.97694 0.97122 0.96545 0.95984 0.95462 0.94980 0.94541 0.94167 0.93855 0.93607 0.93428 0.93321 0.93285
0.500  0.99769 0.99539 0.99178 0.98721 0.98200 0.97627 0.97044 0.96454 0.95894 0.95355 0.94858 0.94417 0.94034 0.93710 0.93459 0.93277 0.93167 0.93127
0.505  0.99760 0.99526 0.99158 0.98692 0.98160 0.97575 0.96979 0.96377 0.95790 0.95246 0.94744 0.94284 0.93893 0.93568 0.93310 0.93122 0.93011 0.92974
0.510  0.99750 0.99503 0.99137 0.98661 0.98103 0.97522 0.96897 0.96298 0.95698 0.95141 0.94617 0.94157 0.93757 0.93421 0.93156 0.92967 0.92853 0.92812
0.515  0.99741 0.99489 0.99102 0.98616 0.98061 0.97452 0.96830 0.96203 0.95604 0.95023 0.94499 0.94027 0.93612 0.93272 0.93004 0.92809 0.92691 0.92646
0.520  0.99731 0.99474 0.99081 0.98585 0.98016 0.97397 0.96761 0.96121 0.95495 0.94915 0.94368 0.93888 0.93471 0.93123 0.92845 0.92647 0.92528 0.92486
0.525  0.99720 0.99459 0.99059 0.98552 0.97959 0.97324 0.96676 0.96023 0.95398 0.94793 0.94246 0.93755 0.93321 0.92967 0.92687 0.92484 0.92361 0.92316
0.530  0.99708 0.99444 0.99022 0.98505 0.97915 0.97267 0.96606 0.95938 0.95287 0.94681 0.94111 0.93611 0.93176 0.92814 0.92523 0.92317 0.92193 0.92150
0.535  0.99693 0.99417 0.98999 0.98472 0.97853 0.97191 0.96517 0.95836 0.95187 0.94556 0.93986 0.93474 0.93022 0.92652 0.92360 0.92149 0.92021 0.91974
0.540  0.99681 0.99401 0.98975 0.98421 0.97808 0.97133 0.96444 0.95750 0.95071 0.94441 0.93854 0.93326 0.92872 0.92494 0.92191 0.91976 0.91846 0.91803
0.545  0.99669 0.99384 0.98946 0.98387 0.97742 0.97073 0.96353 0.95644 0.94968 0.94311 0.93717 0.93184 0.92712 0.92327 0.92024 0.91803 0.91670 0.91621
0.550  0.99656 0.99367 0.98911 0.98351 0.97695 0.96994 0.96278 0.95554 0.94848 0.94192 0.93580 0.93030 0.92559 0.92164 0.91848 0.91625 0.91490 0.91444
0.555  0.99643 0.99338 0.98885 0.98298 0.97647 0.96932 0.96183 0.95446 0.94742 0.94058 0.93440 0.92885 0.92394 0.91992 0.91675 0.91447 0.91308 0.91257
0.560  0.99630 0.99319 0.98852 0.98261 0.97579 0.96850 0.96106 0.95353 0.94618 0.93935 0.93292 0.92727 0.92235 0.91824 0.91495 0.91262 0.91121 0.91074
0.565  0.99616 0.99301 0.98816 0.98205 0.97529 0.96786 0.96007 0.95240 0.94508 0.93797 0.93154 0.92576 0.92064 0.91647 0.91317 0.91078 0.90933 0.90880
0.570  0.99599 0.99281 0.98789 0.98167 0.97458 0.96700 0.95927 0.95146 0.94381 0.93671 0.93001 0.92412 0.91901 0.91473 0.91131 0.90888 0.90741 0.90691
0.575  0.99580 0.99248 0.98743 0.98128 0.97407 0.96634 0.95826 0.95029 0.94268 0.93528 0.92859 0.92256 0.91725 0.91290 0.90947 0.90697 0.90546 0.90491
0.580  0.99564 0.99228 0.98715 0.98069 0.97333 0.96546 0.95743 0.94931 0.94136 0.93397 0.92701 0.92089 0.91556 0.91105 0.90754 0.90502 0.90349 0.90296
0.585  0.99548 0.99206 0.98685 0.98028 0.97279 0.96477 0.95638 0.94811 0.94002 0.93250 0.92554 0.91917 0.91375 0.90922 0.90564 0.90302 0.90147 0.90089
0.590  0.99531 0.99183 0.98637 0.97966 0.97203 0.96386 0.95552 0.94708 0.93883 0.93099 0.92391 0.91754 0.91200 0.90730 0.90366 0.90103 0.89943 0.89887
0.595  0.99513 0.99148 0.98606 0.97924 0.97147 0.96313 0.95444 0.94585 0.93744 0.92963 0.92234 0.91578 0.91013 0.90542 0.90166 0.89897 0.89736 0.89682
0.600  0.99495 0.99126 0.98571 0.97860 0.97067 0.96221 0.95333 0.94458 0.93622 0.92808 0.92072 0.91409 0.90824 0.90344 0.89965 0.89691 0.89525 0.89465
0.605  0.99469 0.99101 0.98523 0.97816 0.97010 0.96124 0.95243 0.94351 0.93479 0.92667 0.91900 0.91227 0.90640 0.90147 0.89758 0.89479 0.89310 0.89252
0.610  0.99449 0.99062 0.98489 0.97748 0.96927 0.96050 0.95129 0.94221 0.93333 0.92507 0.91742 0.91041 0.90444 0.89946 0.89551 0.89263 0.89092 0.89028
0.615  0.99429 0.99037 0.98435 0.97702 0.96866 0.95949 0.95035 0.94109 0.93205 0.92344 0.91566 0.90865 0.90245 0.89738 0.89336 0.89046 0.88871 0.88808
0.620  0.99408 0.99010 0.98400 0.97632 0.96781 0.95872 0.94918 0.93976 0.93054 0.92196 0.91386 0.90673 0.90053 0.89533 0.89118 0.88824 0.88645 0.88585
0.625  0.99386 0.98967 0.98343 0.97584 0.96693 0.95768 0.94797 0.93839 0.92919 0.92028 0.91219 0.90478 0.89847 0.89319 0.88902 0.88596 0.88415 0.88349
0.630  0.99362 0.98939 0.98306 0.97510 0.96630 0.95662 0.94699 0.93722 0.92766 0.91857 0.91034 0.90293 0.89637 0.89101 0.88676 0.88369 0.88183 0.88117
0.635  0.99331 0.98910 0.98246 0.97460 0.96539 0.95581 0.94574 0.93581 0.92608 0.91701 0.90845 0.90092 0.89435 0.88883 0.88446 0.88135 0.87946 0.87882
0.640  0.99307 0.98863 0.98207 0.97384 0.96472 0.95471 0.94447 0.93437 0.92446 0.91525 0.90669 0.89887 0.89219 0.88661 0.88219 0.87896 0.87704 0.87634
0.645  0.99281 0.98832 0.98165 0.97331 0.96378 0.95359 0.94344 0.93311 0.92305 0.91345 0.90475 0.89692 0.88999 0.88431 0.87982 0.87657 0.87459 0.87389
0.650  0.99254 0.98800 0.98103 0.97252 0.96281 0.95273 0.94212 0.93165 0.92139 0.91162 0.90278 0.89481 0.88786 0.88198 0.87741 0.87410 0.87211 0.87141
0.655  0.99226 0.98750 0.98059 0.97170 0.96211 0.95157 0.94078 0.93013 0.91969 0.90996 0.90076 0.89265 0.88560 0.87968 0.87496 0.87160 0.86956 0.86888
0.660  0.99189 0.98715 0.97994 0.97114 0.96111 0.95038 0.93968 0.92858 0.91814 0.90807 0.89888 0.89047 0.88328 0.87727 0.87251 0.86904 0.86697 0.86622
0.665  0.99159 0.98677 0.97946 0.97028 0.96009 0.94946 0.93830 0.92726 0.91645 0.90614 0.89680 0.88823 0.88092 0.87482 0.86999 0.86647 0.86434 0.86360
0.670  0.99128 0.98625 0.97879 0.96969 0.95933 0.94824 0.93689 0.92568 0.91466 0.90418 0.89468 0.88612 0.87853 0.87231 0.86740 0.86384 0.86168 0.86093
0.675  0.99095 0.98587 0.97806 0.96880 0.95827 0.94699 0.93545 0.92405 0.91286 0.90240 0.89252 0.88382 0.87621 0.86977 0.86477 0.86115 0.85896 0.85821
0.680  0.99059 0.98529 0.97757 0.96789 0.95718 0.94571 0.93413 0.92239 0.91101 0.90038 0.89033 0.88147 0.87374 0.86722 0.86209 0.85841 0.85618 0.85543
0.685  0.99016 0.98488 0.97681 0.96725 0.95637 0.94472 0.93279 0.92070 0.90912 0.89832 0.88809 0.87908 0.87122 0.86464 0.85936 0.85562 0.85335 0.85253
0.690  0.98980 0.98426 0.97629 0.96630 0.95525 0.94340 0.93127 0.91919 0.90746 0.89622 0.88601 0.87665 0.86865 0.86196 0.85663 0.85278 0.85047 0.84965
0.695  0.98942 0.98382 0.97549 0.96533 0.95409 0.94205 0.92972 0.91750 0.90551 0.89408 0.88370 0.87417 0.86604 0.85923 0.85383 0.84988 0.84754 0.84671
0.700  0.98901 0.98334 0.97493 0.96463 0.95291 0.94067 0.92814 0.91572 0.90354 0.89191 0.88135 0.87165 0.86337 0.85645 0.85096 0.84694 0.84455 0.84372
0.705  0.98850 0.98269 0.97410 0.96362 0.95170 0.93926 0.92653 0.91391 0.90151 0.88969 0.87895 0.86908 0.86066 0.85361 0.84803 0.84397 0.84151 0.84067
0.710  0.98807 0.98219 0.97323 0.96258 0.95079 0.93815 0.92488 0.91206 0.89946 0.88743 0.87650 0.86662 0.85790 0.85073 0.84505 0.84092 0.83841 0.83756
0.715  0.98762 0.98148 0.97262 0.96151 0.94954 0.93670 0.92321 0.91017 0.89736 0.88513 0.87402 0.86397 0.85508 0.84778 0.84201 0.83781 0.83525 0.83439
0.720  0.98704 0.98095 0.97171 0.96073 0.94825 0.93521 0.92180 0.90825 0.89522 0.88278 0.87148 0.86124 0.85222 0.84479 0.83891 0.83462 0.83203 0.83115
0.725  0.98655 0.98019 0.97078 0.95962 0.94693 0.93368 0.92008 0.90629 0.89304 0.88039 0.86889 0.85833 0.84929 0.84173 0.83574 0.83135 0.82874 0.82784
0.730  0.98604 0.97960 0.97010 0.95847 0.94558 0.93212 0.91830 0.90429 0.89082 0.87796 0.86626 0.85551 0.84632 0.83862 0.83252 0.82805 0.82539 0.82447
0.735  0.98550 0.97880 0.96911 0.95729 0.94420 0.93053 0.91649 0.90225 0.88856 0.87548 0.86357 0.85263 0.84328 0.83544 0.82920 0.82468 0.82198 0.82103
0.740  0.98482 0.97796 0.96809 0.95608 0.94279 0.92891 0.91464 0.90017 0.88625 0.87295 0.86083 0.84971 0.84019 0.83221 0.82580 0.82125 0.81849 0.81751
0.745  0.98424 0.97732 0.96704 0.95485 0.94134 0.92724 0.91241 0.89805 0.88389 0.87036 0.85781 0.84672 0.83702 0.82877 0.82238 0.81774 0.81493 0.81392
0.750  0.98363 0.97641 0.96627 0.95392 0.93986 0.92555 0.91048 0.89588 0.88148 0.86773 0.85496 0.84367 0.83380 0.82541 0.81888 0.81416 0.81129 0.81033
0.755  0.98286 0.97571 0.96516 0.95262 0.93834 0.92381 0.90850 0.89366 0.87873 0.86504 0.85205 0.84056 0.83035 0.82197 0.81532 0.81050 0.80755 0.80657
0.760  0.98219 0.97475 0.96401 0.95128 0.93679 0.92203 0.90648 0.89106 0.87622 0.86202 0.84909 0.83718 0.82699 0.81845 0.81167 0.80671 0.80376 0.80274
0.765  0.98149 0.97374 0.96283 0.94991 0.93520 0.92020 0.90442 0.88875 0.87366 0.85922 0.84605 0.83394 0.82357 0.81484 0.80787 0.80290 0.79988 0.79882
0.770  0.98063 0.97295 0.96161 0.94849 0.93356 0.91795 0.90231 0.88639 0.87104 0.85636 0.84271 0.83063 0.81989 0.81106 0.80407 0.79900 0.79591 0.79480
0.775  0.97986 0.97188 0.96063 0.94703 0.93188 0.91604 0.90014 0.88397 0.86805 0.85341 0.83955 0.82703 0.81631 0.80732 0.80018 0.79495 0.79184 0.79077
0.780  0.97891 0.97075 0.95937 0.94553 0.93016 0.91409 0.89756 0.88114 0.86532 0.85015 0.83631 0.82358 0.81265 0.80335 0.79612 0.79087 0.78769 0.78657
0.785  0.97806 0.96985 0.95803 0.94399 0.92840 0.91208 0.89530 0.87862 0.86252 0.84710 0.83276 0.82004 0.80873 0.79943 0.79206 0.78664 0.78342 0.78234
0.790  0.97717 0.96864 0.95664 0.94238 0.92658 0.91001 0.89298 0.87602 0.85932 0.84367 0.82937 0.81620 0.80491 0.79527 0.78779 0.78237 0.77908 0.77792
0.795  0.97608 0.96739 0.95520 0.94036 0.92430 0.90749 0.89020 0.87300 0.85640 0.84047 0.82565 0.81250 0.80080 0.79118 0.78354 0.77793 0.77460 0.77348
0.800  0.97510 0.96607 0.95371 0.93866 0.92237 0.90532 0.88776 0.87029 0.85305 0.83689 0.82210 0.80849 0.79680 0.78683 0.77908 0.77345 0.77004 0.76884
0.805  0.97391 0.96498 0.95216 0.93691 0.92040 0.90266 0.88485 0.86712 0.84998 0.83353 0.81821 0.80437 0.79250 0.78253 0.77450 0.76879 0.76534 0.76416
0.810  0.97281 0.96357 0.95056 0.93510 0.91826 0.90037 0.88228 0.86426 0.84647 0.82978 0.81421 0.80040 0.78809 0.77796 0.76992 0.76404 0.76050 0.75926
0.815  0.97150 0.96208 0.94888 0.93321 0.91582 0.89799 0.87922 0.86093 0.84288 0.82593 0.81040 0.79608 0.78378 0.77329 0.76512 0.75919 0.75559 0.75432
0.820  0.97028 0.96053 0.94679 0.93087 0.91364 0.89513 0.87650 0.85752 0.83957 0.82230 0.80621 0.79166 0.77916 0.76849 0.76019 0.75416 0.75050 0.74924
0.825  0.96883 0.95891 0.94498 0.92886 0.91096 0.89218 0.87328 0.85442 0.83579 0.81827 0.80191 0.78712 0.77442 0.76373 0.75512 0.74900 0.74528 0.74401
0.830  0.96746 0.95721 0.94311 0.92634 0.90863 0.88959 0.86997 0.85084 0.83192 0.81411 0.79750 0.78269 0.76954 0.75867 0.74992 0.74369 0.73991 0.73863
0.835  0.96585 0.95542 0.94115 0.92418 0.90578 0.88647 0.86699 0.84714 0.82794 0.80985 0.79297 0.77792 0.76454 0.75348 0.74457 0.73824 0.73439 0.73309
0.840  0.96432 0.95355 0.93871 0.92191 0.90283 0.88324 0.86350 0.84335 0.82385 0.80547 0.78831 0.77277 0.75940 0.74814 0.73908 0.73262 0.72870 0.72737
0.845  0.96252 0.95159 0.93657 0.91914 0.90024 0.88035 0.85989 0.83944 0.81964 0.80097 0.78352 0.76772 0.75411 0.74248 0.73342 0.72684 0.72284 0.72147
0.850  0.96076 0.94952 0.93432 0.91625 0.89709 0.87696 0.85617 0.83541 0.81531 0.79634 0.77860 0.76252 0.74866 0.73683 0.72760 0.72086 0.71676 0.71538
0.855  0.95877 0.94734 0.93157 0.91369 0.89382 0.87341 0.85233 0.83127 0.81085 0.79156 0.77350 0.75717 0.74284 0.73100 0.72145 0.71465 0.71053 0.70908
0.860  0.95662 0.94503 0.92910 0.91057 0.89043 0.86974 0.84836 0.82699 0.80624 0.78629 0.76798 0.75138 0.73706 0.72481 0.71526 0.70832 0.70409 0.70265
0.865  0.95449 0.94260 0.92609 0.90731 0.88691 0.86584 0.84379 0.82213 0.80109 0.78121 0.76259 0.74568 0.73086 0.71861 0.70872 0.70167 0.69739 0.69590
0.870  0.95208 0.93969 0.92335 0.90391 0.88325 0.86152 0.83954 0.81755 0.79618 0.77560 0.75669 0.73952 0.72469 0.71201 0.70211 0.69481 0.69046 0.68899
0.875  0.94948 0.93695 0.92004 0.90035 0.87943 0.85741 0.83513 0.81236 0.79069 0.77013 0.75060 0.73316 0.71809 0.70519 0.69512 0.68779 0.68328 0.68173
0.880  0.94670 0.93403 0.91656 0.89663 0.87545 0.85313 0.83007 0.80744 0.78500 0.76418 0.74430 0.72685 0.71125 0.69813 0.68788 0.68042 0.67583 0.67427
0.885  0.94371 0.93059 0.91288 0.89272 0.87078 0.84819 0.82481 0.80187 0.77952 0.75797 0.73778 0.71975 0.70417 0.69082 0.68038 0.67270 0.66810 0.66651
0.890  0.94068 0.92725 0.90899 0.88860 0.86641 0.84302 0.81982 0.79608 0.77341 0.75153 0.73101 0.71268 0.69681 0.68322 0.67257 0.66474 0.66005 0.65841
0.895  0.93722 0.92334 0.90486 0.88425 0.86130 0.83813 0.81413 0.79007 0.76664 0.74444 0.72398 0.70534 0.68894 0.67532 0.66433 0.65647 0.65168 0.65003
0.900  0.93347 0.91949 0.90047 0.87916 0.85645 0.83250 0.80818 0.78379 0.76002 0.73748 0.71632 0.69739 0.68097 0.66691 0.65573 0.64775 0.64288 0.64118
0.905  0.92940 0.91500 0.89579 0.87427 0.85082 0.82657 0.80146 0.77675 0.75267 0.72981 0.70870 0.68942 0.67245 0.65813 0.64691 0.63864 0.63370 0.63199
0.910  0.92497 0.91015 0.89076 0.86858 0.84486 0.81983 0.79491 0.76987 0.74544 0.72181 0.70038 0.68079 0.66353 0.64896 0.63738 0.62911 0.62407 0.62233
0.915  0.92011 0.90490 0.88492 0.86251 0.83804 0.81324 0.78751 0.76217 0.73740 0.71344 0.69166 0.67145 0.65394 0.63936 0.62756 0.61911 0.61395 0.61215
0.920  0.91478 0.89920 0.87908 0.85601 0.83131 0.80573 0.77971 0.75405 0.72851 0.70465 0.68217 0.66198 0.64414 0.62908 0.61708 0.60849 0.60326 0.60149
0.925  0.90870 0.89296 0.87230 0.84903 0.82360 0.79776 0.77146 0.74500 0.71961 0.69499 0.67220 0.65170 0.63357 0.61825 0.60604 0.59729 0.59196 0.59009
0.930  0.90217 0.88610 0.86492 0.84099 0.81579 0.78925 0.76216 0.73591 0.70973 0.68479 0.66167 0.64085 0.62216 0.60682 0.59438 0.58545 0.57998 0.57806
0.935  0.89486 0.87850 0.85684 0.83229 0.80644 0.77960 0.75277 0.72525 0.69925 0.67399 0.65052 0.62906 0.61035 0.59450 0.58185 0.57278 0.56723 0.56531
0.940  0.88645 0.86969 0.84749 0.82279 0.79678 0.76922 0.74165 0.71437 0.68761 0.66206 0.63793 0.61652 0.59725 0.58140 0.56852 0.55916 0.55355 0.55162
0.945  0.87711 0.85981 0.83757 0.81234 0.78568 0.75795 0.73016 0.70215 0.67514 0.64889 0.62487 0.60282 0.58355 0.56719 0.55410 0.54468 0.53887 0.53694
0.950  0.86622 0.84864 0.82599 0.80023 0.77296 0.74510 0.71664 0.68844 0.66122 0.63473 0.61043 0.58810 0.56828 0.55169 0.53842 0.52886 0.52302 0.52101
0.955  0.85380 0.83583 0.81286 0.78666 0.75936 0.73091 0.70184 0.67350 0.64563 0.61895 0.59407 0.57153 0.55178 0.53494 0.52144 0.51160 0.50568 0.50368
0.960  0.83902 0.82095 0.79735 0.77076 0.74300 0.71403 0.68492 0.65651 0.62808 0.60127 0.57623 0.55349 0.53323 0.51623 0.50257 0.49271 0.48666 0.48454
0.965  0.82138 0.80300 0.77926 0.75243 0.72433 0.69498 0.66593 0.63657 0.60860 0.58130 0.55615 0.53327 0.51283 0.49562 0.48177 0.47162 0.46549 0.46338
0.970  0.79986 0.78137 0.75727 0.73035 0.70159 0.67250 0.64317 0.61398 0.58567 0.55844 0.53293 0.51001 0.48949 0.47194 0.45801 0.44790 0.44165 0.43951
0.975  0.77271 0.75420 0.72996 0.70274 0.67450 0.64493 0.61557 0.58632 0.55835 0.53138 0.50605 0.48289 0.46242 0.44485 0.43084 0.42065 0.41436 0.41216
0.980  0.73759 0.71925 0.69530 0.66823 0.63955 0.61036 0.58132 0.55280 0.52463 0.49824 0.47304 0.45027 0.43005 0.41263 0.39869 0.38841 0.38218 0.37999
0.985  0.68918 0.67144 0.64801 0.62132 0.59329 0.56511 0.53658 0.50852 0.48159 0.45592 0.43168 0.40939 0.38980 0.37284 0.35919 0.34906 0.34289 0.34075
0.990  0.61689 0.60043 0.57835 0.55328 0.52677 0.49997 0.47318 0.44715 0.42209 0.39783 0.37548 0.35482 0.33631 0.32041 0.30752 0.29790 0.29204 0.28997
0.995  0.49028 0.47681 0.45814 0.43685 0.41443 0.39162 0.36904 0.34734 0.32639 0.30633 0.28775 0.27050 0.25513 0.24175 0.23078 0.22262 0.21753 0.21572
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e020.dat <==
# alpha = -0.40 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99993
0.020  0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99988
0.025  0.99999 0.99998 0.99997 0.99996 0.99995 0.99994 0.99992 0.99991 0.99989 0.99988 0.99987 0.99985 0.99984 0.99984 0.99983 0.99983 0.99982 0.99982
0.030  0.99998 0.99997 0.99996 0.99995 0.99993 0.99991 0.99989 0.99987 0.99984 0.99982 0.99981 0.99979 0.99978 0.99976 0.99976 0.99975 0.99974 0.99974
0.035  0.99997 0.99996 0.99995 0.99993 0.99990 0.99987 0.99985 0.99982 0.99979 0.99976 0.99974 0.99971 0.99970 0.99968 0.99967 0.99966 0.99965 0.99965
0.040  0.99996 0.99995 0.99993 0.99990 0.99987 0.99984 0.99980 0.99976 0.99972 0.99969 0.99966 0.99963 0.99960 0.99958 0.99957 0.99955 0.99955 0.99954
0.045  0.99995 0.99994 0.99991 0.99988 0.99984 0.99979 0.99974 0.99970 0.99965 0.99961 0.99956 0.99953 0.99950 0.99947 0.99945 0.99943 0.99942 0.99941
0.050  0.99994 0.99992 0.99989 0.99985 0.99980 0.99974 0.99968 0.99963 0.99957 0.99951 0.99946 0.99942 0.99938 0.99934 0.99932 0.99930 0.99929 0.99928
0.055  0.99993 0.99991 0.99987 0.99982 0.99976 0.99969 0.99962 0.99955 0.99948 0.99941 0.99935 0.99930 0.99925 0.99921 0.99918 0.99915 0.99914 0.99912
0.060  0.99992 0.99989 0.99984 0.99978 0.99971 0.99963 0.99955 0.99946 0.99938 0.99930 0.99923 0.99916 0.99910 0.99906 0.99902 0.99899 0.99898 0.99896
0.065  0.99990 0.99987 0.99981 0.99974 0.99966 0.99956 0.99947 0.99937 0.99927 0.99918 0.99909 0.99902 0.99895 0.99889 0.99885 0.99882 0.99880 0.99878
0.070  0.99989 0.99985 0.99978 0.99970 0.99960 0.99949 0.99938 0.99926 0.99915 0.99905 0.99894 0.99886 0.99878 0.99871 0.99867 0.99863 0.99861 0.99858
0.075  0.99987 0.99982 0.99975 0.99966 0.99955 0.99942 0.99929 0.99916 0.99902 0.99890 0.99879 0.99869 0.99860 0.99852 0.99847 0.99842 0.99840 0.99837
0.080  0.99985 0.99980 0.99972 0.99961 0.99948 0.99934 0.99919 0.99904 0.99889 0.99875 0.99862 0.99851 0.99840 0.99832 0.99826 0.99821 0.99818 0.99814
0.085  0.99983 0.99977 0.99968 0.99956 0.99942 0.99925 0.99909 0.99891 0.99875 0.99859 0.99844 0.99831 0.99820 0.99810 0.99803 0.99798 0.99794 0.99790
0.090  0.99981 0.99975 0.99964 0.99950 0.99934 0.99916 0.99898 0.99878 0.99860 0.99842 0.99825 0.99811 0.99798 0.99787 0.99779 0.99773 0.99769 0.99765
0.095  0.99979 0.99972 0.99960 0.99945 0.99927 0.99907 0.99886 0.99864 0.99844 0.99824 0.99805 0.99789 0.99775 0.99763 0.99754 0.99747 0.99743 0.99738
0.100  0.99977 0.99969 0.99956 0.99939 0.99919 0.99896 0.99873 0.99850 0.99827 0.99805 0.99784 0.99766 0.99750 0.99737 0.99727 0.99719 0.99715 0.99710
0.105  0.99974 0.99965 0.99951 0.99932 0.99911 0.99886 0.99860 0.99834 0.99809 0.99785 0.99762 0.99742 0.99725 0.99710 0.99699 0.99691 0.99686 0.99680
0.110  0.99972 0.99962 0.99947 0.99926 0.99902 0.99874 0.99847 0.99818 0.99790 0.99763 0.99739 0.99717 0.99698 0.99682 0.99670 0.99660 0.99655 0.99648
0.115  0.99969 0.99958 0.99941 0.99919 0.99893 0.99863 0.99832 0.99801 0.99770 0.99741 0.99714 0.99691 0.99669 0.99652 0.99639 0.99629 0.99623 0.99615
0.120  0.99966 0.99955 0.99936 0.99911 0.99883 0.99850 0.99817 0.99783 0.99750 0.99718 0.99689 0.99663 0.99640 0.99621 0.99606 0.99595 0.99589 0.99588
0.125  0.99964 0.99951 0.99931 0.99903 0.99873 0.99837 0.99802 0.99764 0.99728 0.99694 0.99662 0.99634 0.99609 0.99589 0.99573 0.99561 0.99554 0.99552
0.130  0.99961 0.99947 0.99925 0.99895 0.99862 0.99824 0.99785 0.99744 0.99706 0.99669 0.99635 0.99604 0.99577 0.99555 0.99537 0.99525 0.99517 0.99515
0.135  0.99957 0.99942 0.99919 0.99887 0.99851 0.99810 0.99768 0.99724 0.99683 0.99642 0.99606 0.99573 0.99544 0.99520 0.99501 0.99487 0.99479 0.99476
0.140  0.99954 0.99938 0.99913 0.99879 0.99840 0.99796 0.99751 0.99703 0.99659 0.99615 0.99576 0.99540 0.99509 0.99483 0.99463 0.99448 0.99439 0.99435
0.145  0.99951 0.99933 0.99906 0.99870 0.99828 0.99781 0.99732 0.99682 0.99634 0.99587 0.99545 0.99506 0.99473 0.99445 0.99424 0.99408 0.99398 0.99394
0.150  0.99947 0.99928 0.99900 0.99861 0.99816 0.99765 0.99713 0.99659 0.99608 0.99558 0.99513 0.99471 0.99436 0.99406 0.99383 0.99366 0.99356 0.99350
0.155  0.99943 0.99923 0.99893 0.99851 0.99802 0.99749 0.99693 0.99636 0.99581 0.99527 0.99479 0.99435 0.99397 0.99366 0.99341 0.99323 0.99312 0.99305
0.160  0.99940 0.99918 0.99885 0.99841 0.99789 0.99732 0.99672 0.99612 0.99552 0.99496 0.99445 0.99397 0.99357 0.99323 0.99297 0.99278 0.99266 0.99259
0.165  0.99936 0.99913 0.99878 0.99831 0.99776 0.99715 0.99651 0.99587 0.99524 0.99464 0.99409 0.99359 0.99316 0.99280 0.99252 0.99231 0.99219 0.99211
0.170  0.99931 0.99907 0.99870 0.99820 0.99762 0.99697 0.99630 0.99561 0.99494 0.99430 0.99371 0.99319 0.99274 0.99235 0.99205 0.99184 0.99170 0.99161
0.175  0.99927 0.99902 0.99861 0.99809 0.99748 0.99678 0.99607 0.99534 0.99464 0.99396 0.99334 0.99278 0.99230 0.99189 0.99157 0.99134 0.99120 0.99117
0.180  0.99923 0.99896 0.99853 0.99798 0.99733 0.99659 0.99584 0.99506 0.99432 0.99360 0.99295 0.99236 0.99184 0.99142 0.99108 0.99083 0.99069 0.99064
0.185  0.99918 0.99890 0.99845 0.99786 0.99717 0.99640 0.99561 0.99478 0.99400 0.99324 0.99254 0.99192 0.99137 0.99093 0.99057 0.99031 0.99016 0.99010
0.190  0.99914 0.99884 0.99836 0.99773 0.99702 0.99620 0.99536 0.99449 0.99366 0.99286 0.99213 0.99147 0.99090 0.99042 0.99005 0.98977 0.98961 0.98954
0.195  0.99909 0.99877 0.99827 0.99761 0.99685 0.99599 0.99510 0.99419 0.99332 0.99248 0.99170 0.99101 0.99040 0.98991 0.98950 0.98922 0.98905 0.98897
0.200  0.99904 0.99870 0.99818 0.99748 0.99668 0.99578 0.99483 0.99389 0.99296 0.99208 0.99127 0.99053 0.98990 0.98937 0.98895 0.98865 0.98847 0.98838
0.205  0.99899 0.99864 0.99809 0.99735 0.99650 0.99556 0.99457 0.99358 0.99259 0.99167 0.99081 0.99005 0.98938 0.98882 0.98839 0.98807 0.98788 0.98778
0.210  0.99893 0.99857 0.99799 0.99722 0.99632 0.99534 0.99430 0.99326 0.99222 0.99126 0.99034 0.98955 0.98885 0.98826 0.98780 0.98747 0.98727 0.98716
0.215  0.99888 0.99849 0.99789 0.99708 0.99614 0.99511 0.99402 0.99292 0.99184 0.99083 0.98987 0.98904 0.98830 0.98768 0.98721 0.98685 0.98664 0.98652
0.220  0.99882 0.99842 0.99778 0.99694 0.99596 0.99485 0.99373 0.99257 0.99145 0.99038 0.98939 0.98851 0.98774 0.98709 0.98659 0.98622 0.98600 0.98593
0.225  0.99876 0.99834 0.99768 0.99680 0.99577 0.99461 0.99344 0.99222 0.99105 0.98992 0.98890 0.98797 0.98716 0.98649 0.98596 0.98557 0.98535 0.98527
0.230  0.99871 0.99826 0.99757 0.99665 0.99557 0.99437 0.99313 0.99187 0.99064 0.98946 0.98839 0.98741 0.98657 0.98587 0.98532 0.98492 0.98468 0.98458
0.235  0.99864 0.99818 0.99744 0.99649 0.99537 0.99412 0.99280 0.99150 0.99021 0.98899 0.98787 0.98684 0.98597 0.98524 0.98465 0.98424 0.98399 0.98388
0.240  0.99858 0.99809 0.99733 0.99632 0.99516 0.99387 0.99249 0.99113 0.98977 0.98851 0.98733 0.98627 0.98535 0.98459 0.98398 0.98355 0.98328 0.98316
0.245  0.99852 0.99800 0.99721 0.99616 0.99493 0.99360 0.99217 0.99075 0.98933 0.98801 0.98677 0.98567 0.98472 0.98392 0.98329 0.98284 0.98256 0.98243
0.250  0.99845 0.99792 0.99709 0.99600 0.99472 0.99332 0.99184 0.99033 0.98888 0.98750 0.98622 0.98508 0.98407 0.98324 0.98259 0.98211 0.98183 0.98174
0.255  0.99838 0.99783 0.99697 0.99583 0.99450 0.99302 0.99150 0.98993 0.98842 0.98697 0.98565 0.98446 0.98341 0.98255 0.98187 0.98137 0.98107 0.98097
0.260  0.99831 0.99774 0.99684 0.99566 0.99428 0.99274 0.99115 0.98952 0.98796 0.98644 0.98506 0.98382 0.98273 0.98184 0.98113 0.98061 0.98031 0.98019
0.265  0.99823 0.99764 0.99671 0.99549 0.99405 0.99245 0.99077 0.98911 0.98747 0.98590 0.98447 0.98317 0.98204 0.98111 0.98037 0.97984 0.97952 0.97939
0.270  0.99816 0.99755 0.99658 0.99531 0.99381 0.99216 0.99041 0.98868 0.98696 0.98535 0.98386 0.98251 0.98135 0.98037 0.97960 0.97905 0.97872 0.97857
0.275  0.99808 0.99745 0.99644 0.99509 0.99356 0.99185 0.99004 0.98824 0.98646 0.98479 0.98322 0.98184 0.98063 0.97961 0.97882 0.97825 0.97790 0.97774
0.280  0.99801 0.99735 0.99629 0.99490 0.99329 0.99154 0.98967 0.98777 0.98595 0.98421 0.98259 0.98115 0.97989 0.97884 0.97802 0.97742 0.97706 0.97695
0.285  0.99793 0.99725 0.99614 0.99472 0.99304 0.99119 0.98928 0.98732 0.98543 0.98360 0.98194 0.98045 0.97914 0.97806 0.97720 0.97658 0.97621 0.97608
0.290  0.99785 0.99714 0.99599 0.99452 0.99279 0.99087 0.98889 0.98686 0.98490 0.98301 0.98128 0.97972 0.97838 0.97726 0.97637 0.97572 0.97534 0.97519
0.295  0.99776 0.99703 0.99585 0.99432 0.99253 0.99054 0.98845 0.98639 0.98432 0.98240 0.98061 0.97899 0.97760 0.97644 0.97551 0.97485 0.97445 0.97429
0.300  0.99768 0.99691 0.99570 0.99412 0.99226 0.99021 0.98805 0.98590 0.98377 0.98178 0.97991 0.97825 0.97681 0.97559 0.97465 0.97396 0.97354 0.97336
0.305  0.99759 0.99678 0.99554 0.99391 0.99196 0.98987 0.98763 0.98537 0.98321 0.98114 0.97921 0.97749 0.97599 0.97474 0.97376 0.97305 0.97262 0.97242
0.310  0.99750 0.99667 0.99539 0.99365 0.99167 0.98947 0.98721 0.98488 0.98264 0.98047 0.97850 0.97673 0.97516 0.97388 0.97286 0.97212 0.97168 0.97153
0.315  0.99741 0.99655 0.99522 0.99344 0.99139 0.98912 0.98677 0.98437 0.98204 0.97981 0.97777 0.97592 0.97433 0.97299 0.97194 0.97118 0.97073 0.97056
0.320  0.99732 0.99643 0.99502 0.99322 0.99110 0.98876 0.98630 0.98385 0.98142 0.97914 0.97703 0.97512 0.97347 0.97210 0.97100 0.97022 0.96975 0.96956
0.325  0.99722 0.99631 0.99485 0.99301 0.99081 0.98839 0.98585 0.98331 0.98081 0.97846 0.97625 0.97430 0.97260 0.97117 0.97006 0.96924 0.96875 0.96855
0.330  0.99712 0.99618 0.99468 0.99278 0.99050 0.98801 0.98540 0.98274 0.98019 0.97772 0.97549 0.97348 0.97170 0.97024 0.96909 0.96825 0.96774 0.96758
0.335  0.99702 0.99605 0.99451 0.99253 0.99015 0.98758 0.98493 0.98219 0.97956 0.97702 0.97471 0.97262 0.97080 0.96929 0.96810 0.96723 0.96671 0.96653
0.340  0.99692 0.99592 0.99433 0.99225 0.98984 0.98719 0.98440 0.98163 0.97887 0.97630 0.97391 0.97174 0.96988 0.96833 0.96708 0.96620 0.96567 0.96546
0.345  0.99681 0.99578 0.99415 0.99201 0.98953 0.98680 0.98392 0.98107 0.97822 0.97557 0.97307 0.97087 0.96895 0.96732 0.96606 0.96515 0.96460 0.96437
0.350  0.99670 0.99561 0.99396 0.99176 0.98921 0.98639 0.98344 0.98044 0.97757 0.97478 0.97225 0.96998 0.96799 0.96633 0.96502 0.96408 0.96351 0.96326
0.355  0.99659 0.99547 0.99372 0.99151 0.98881 0.98591 0.98294 0.97985 0.97689 0.97403 0.97142 0.96907 0.96701 0.96532 0.96397 0.96299 0.96240 0.96221
0.360  0.99647 0.99532 0.99353 0.99125 0.98848 0.98550 0.98236 0.97926 0.97615 0.97326 0.97057 0.96813 0.96603 0.96428 0.96288 0.96189 0.96128 0.96106
0.365  0.99634 0.99518 0.99334 0.99092 0.98814 0.98507 0.98185 0.97864 0.97546 0.97247 0.96967 0.96719 0.96503 0.96321 0.96179 0.96076 0.96014 0.95989
0.370  0.99622 0.99503 0.99314 0.99066 0.98780 0.98464 0.98133 0.97797 0.97475 0.97162 0.96879 0.96624 0.96399 0.96214 0.96068 0.95962 0.95898 0.95871
0.375  0.99610 0.99487 0.99293 0.99039 0.98744 0.98412 0.98079 0.97734 0.97402 0.97081 0.96790 0.96526 0.96296 0.96105 0.95954 0.95844 0.95779 0.95757
0.380  0.99598 0.99472 0.99271 0.99011 0.98701 0.98368 0.98017 0.97670 0.97323 0.96999 0.96698 0.96425 0.96191 0.95995 0.95838 0.95727 0.95659 0.95634
0.385  0.99585 0.99455 0.99245 0.98981 0.98665 0.98322 0.97962 0.97598 0.97249 0.96915 0.96602 0.96325 0.96084 0.95880 0.95722 0.95607 0.95537 0.95510
0.390  0.99572 0.99437 0.99223 0.98946 0.98628 0.98276 0.97906 0.97532 0.97173 0.96824 0.96508 0.96223 0.95973 0.95766 0.95603 0.95484 0.95412 0.95390
0.395  0.99559 0.99418 0.99201 0.98917 0.98589 0.98220 0.97848 0.97465 0.97089 0.96738 0.96413 0.96116 0.95862 0.95650 0.95481 0.95359 0.95286 0.95261
0.400  0.99545 0.99401 0.99178 0.98887 0.98543 0.98173 0.97783 0.97396 0.97011 0.96650 0.96311 0.96012 0.95750 0.95531 0.95358 0.95234 0.95158 0.95130
0.405  0.99531 0.99383 0.99155 0.98857 0.98504 0.98124 0.97724 0.97319 0.96931 0.96554 0.96213 0.95905 0.95634 0.95410 0.95234 0.95105 0.95028 0.94997
0.410  0.99517 0.99365 0.99124 0.98817 0.98464 0.98074 0.97664 0.97249 0.96847 0.96464 0.96113 0.95792 0.95517 0.95288 0.95107 0.94974 0.94895 0.94868
0.415  0.99502 0.99347 0.99100 0.98786 0.98420 0.98015 0.97594 0.97177 0.96761 0.96372 0.96005 0.95682 0.95400 0.95164 0.94976 0.94842 0.94761 0.94731
0.420  0.99487 0.99328 0.99076 0.98754 0.98373 0.97964 0.97533 0.97096 0.96678 0.96271 0.95902 0.95570 0.95280 0.95036 0.94845 0.94708 0.94624 0.94591
0.425  0.99471 0.99308 0.99051 0.98721 0.98331 0.97911 0.97470 0.97022 0.96592 0.96176 0.95798 0.95456 0.95156 0.94909 0.94713 0.94570 0.94485 0.94456
0.430  0.99455 0.99284 0.99026 0.98679 0.98289 0.97848 0.97396 0.96947 0.96499 0.96080 0.95685 0.95337 0.95033 0.94779 0.94576 0.94431 0.94344 0.94312
0.435  0.99437 0.99264 0.98992 0.98645 0.98235 0.97795 0.97331 0.96862 0.96412 0.95974 0.95577 0.95220 0.94907 0.94645 0.94439 0.94290 0.94201 0.94166
0.440  0.99420 0.99244 0.98965 0.98611 0.98191 0.97740 0.97265 0.96785 0.96321 0.95874 0.95468 0.95099 0.94777 0.94511 0.94300 0.94146 0.94055 0.94024
0.445  0.99404 0.99223 0.98939 0.98575 0.98146 0.97673 0.97187 0.96706 0.96224 0.95773 0.95349 0.94975 0.94648 0.94375 0.94157 0.94001 0.93907 0.93873
0.450  0.99386 0.99202 0.98911 0.98529 0.98090 0.97617 0.97120 0.96616 0.96132 0.95662 0.95236 0.94852 0.94516 0.94234 0.94014 0.93854 0.93757 0.93720
0.455  0.99369 0.99180 0.98879 0.98493 0.98044 0.97559 0.97051 0.96535 0.96030 0.95559 0.95121 0.94721 0.94380 0.94094 0.93868 0.93703 0.93604 0.93571
0.460  0.99351 0.99152 0.98845 0.98456 0.97997 0.97490 0.96969 0.96452 0.95935 0.95453 0.94997 0.94596 0.94245 0.93951 0.93718 0.93551 0.93450 0.93413
0.465  0.99332 0.99129 0.98816 0.98407 0.97942 0.97431 0.96898 0.96358 0.95840 0.95336 0.94879 0.94467 0.94103 0.93804 0.93568 0.93396 0.93293 0.93253
0.470  0.99313 0.99106 0.98787 0.98369 0.97888 0.97370 0.96825 0.96273 0.95732 0.95227 0.94758 0.94331 0.93965 0.93658 0.93415 0.93239 0.93133 0.93097
0.475  0.99294 0.99083 0.98755 0.98330 0.97839 0.97296 0.96740 0.96179 0.95633 0.95115 0.94629 0.94199 0.93823 0.93506 0.93258 0.93080 0.92971 0.92931
0.480  0.99274 0.99058 0.98715 0.98289 0.97775 0.97234 0.96665 0.96088 0.95533 0.94995 0.94506 0.94063 0.93675 0.93355 0.93101 0.92917 0.92806 0.92770
0.485  0.99253 0.99026 0.98684 0.98237 0.97724 0.97171 0.96576 0.95999 0.95421 0.94881 0.94372 0.93922 0.93530 0.93202 0.92939 0.92752 0.92639 0.92600
0.490  0.99229 0.99001 0.98652 0.98196 0.97672 0.97093 0.96499 0.95896 0.95318 0.94755 0.94244 0.93784 0.93377 0.93042 0.92778 0.92586 0.92470 0.92426
0.495  0.99208 0.98975 0.98608 0.98154 0.97605 0.97028 0.96420 0.95804 0.95201 0.94637 0.94114 0.93636 0.93227 0.92885 0.92613 0.92415 0.92298 0.92257
0.500  0.99186 0.98949 0.98575 0.98098 0.97552 0.96947 0.96327 0.95698 0.95095 0.94513 0.93974 0.93494 0.93075 0.92720 0.92444 0.92244 0.92123 0.92079
0.505  0.99163 0.98922 0.98541 0.98055 0.97497 0.96880 0.96247 0.95604 0.94975 0.94387 0.93841 0.93342 0.92915 0.92558 0.92275 0.92068 0.91945 0.91905
0.510  0.99141 0.98886 0.98506 0.98010 0.97426 0.96812 0.96150 0.95508 0.94865 0.94263 0.93697 0.93196 0.92758 0.92391 0.92100 0.91892 0.91766 0.91721
0.515  0.99117 0.98858 0.98459 0.97952 0.97370 0.96727 0.96067 0.95397 0.94753 0.94128 0.93559 0.93046 0.92594 0.92221 0.91926 0.91712 0.91582 0.91534
0.520  0.99093 0.98829 0.98423 0.97906 0.97310 0.96656 0.95981 0.95298 0.94628 0.94001 0.93410 0.92888 0.92432 0.92051 0.91746 0.91529 0.91397 0.91351
0.525  0.99068 0.98800 0.98386 0.97858 0.97238 0.96568 0.95881 0.95184 0.94513 0.93861 0.93269 0.92734 0.92262 0.91874 0.91566 0.91344 0.91209 0.91159
0.530  0.99042 0.98770 0.98335 0.97797 0.97178 0.96496 0.95793 0.95082 0.94384 0.93731 0.93115 0.92571 0.92096 0.91699 0.91381 0.91155 0.91018 0.90971
0.535  0.99012 0.98730 0.98297 0.97748 0.97101 0.96405 0.95689 0.94963 0.94266 0.93587 0.92969 0.92413 0.91921 0.91516 0.91196 0.90964 0.90824 0.90772
0.540  0.98986 0.98698 0.98258 0.97683 0.97040 0.96329 0.95599 0.94858 0.94132 0.93452 0.92817 0.92244 0.91750 0.91336 0.91005 0.90769 0.90626 0.90578
0.545  0.98959 0.98666 0.98214 0.97633 0.96960 0.96252 0.95491 0.94736 0.94010 0.93303 0.92661 0.92081 0.91569 0.91148 0.90815 0.90573 0.90427 0.90374
0.550  0.98931 0.98633 0.98163 0.97581 0.96896 0.96157 0.95398 0.94628 0.93872 0.93165 0.92503 0.91907 0.91393 0.90962 0.90617 0.90372 0.90223 0.90173
0.555  0.98902 0.98589 0.98122 0.97513 0.96830 0.96078 0.95287 0.94501 0.93746 0.93011 0.92343 0.91740 0.91207 0.90768 0.90421 0.90170 0.90017 0.89962
0.560  0.98873 0.98555 0.98073 0.97460 0.96747 0.95980 0.95191 0.94389 0.93604 0.92868 0.92175 0.91561 0.91025 0.90577 0.90218 0.89962 0.89808 0.89755
0.565  0.98842 0.98520 0.98021 0.97388 0.96680 0.95898 0.95075 0.94259 0.93474 0.92710 0.92015 0.91388 0.90833 0.90377 0.90016 0.89755 0.89596 0.89538
0.570  0.98810 0.98484 0.97977 0.97333 0.96593 0.95796 0.94977 0.94145 0.93328 0.92563 0.91842 0.91203 0.90647 0.90180 0.89807 0.89541 0.89380 0.89325
0.575  0.98774 0.98435 0.97916 0.97276 0.96523 0.95711 0.94857 0.94010 0.93194 0.92400 0.91677 0.91025 0.90449 0.89974 0.89599 0.89326 0.89160 0.89101
0.580  0.98742 0.98398 0.97870 0.97201 0.96433 0.95606 0.94755 0.93891 0.93043 0.92248 0.91498 0.90835 0.90256 0.89766 0.89383 0.89106 0.88938 0.88881
0.585  0.98708 0.98359 0.97823 0.97142 0.96361 0.95518 0.94632 0.93752 0.92889 0.92080 0.91329 0.90641 0.90052 0.89559 0.89168 0.88882 0.88712 0.88650
0.590  0.98674 0.98319 0.97758 0.97064 0.96267 0.95409 0.94526 0.93629 0.92749 0.91909 0.91145 0.90455 0.89853 0.89343 0.88946 0.88658 0.88484 0.88422
0.595  0.98639 0.98267 0.97709 0.97003 0.96193 0.95317 0.94400 0.93487 0.92590 0.91751 0.90965 0.90256 0.89644 0.89131 0.88721 0.88427 0.88251 0.88192
0.600  0.98602 0.98226 0.97656 0.96921 0.96095 0.95207 0.94270 0.93341 0.92446 0.91575 0.90781 0.90064 0.89430 0.88908 0.88496 0.88196 0.88014 0.87950
0.605  0.98559 0.98183 0.97590 0.96858 0.96018 0.95091 0.94159 0.93212 0.92282 0.91411 0.90587 0.89859 0.89223 0.88687 0.88263 0.87958 0.87774 0.87711
0.610  0.98520 0.98126 0.97538 0.96773 0.95917 0.94996 0.94025 0.93062 0.92116 0.91229 0.90405 0.89650 0.89003 0.88461 0.88031 0.87717 0.87530 0.87462
0.615  0.98481 0.98082 0.97466 0.96707 0.95836 0.94877 0.93911 0.92928 0.91965 0.91044 0.90206 0.89449 0.88779 0.88228 0.87791 0.87475 0.87283 0.87215
0.620  0.98441 0.98036 0.97411 0.96619 0.95733 0.94779 0.93774 0.92775 0.91793 0.90873 0.90003 0.89234 0.88562 0.87998 0.87547 0.87226 0.87031 0.86965
0.625  0.98400 0.97975 0.97336 0.96551 0.95626 0.94656 0.93633 0.92617 0.91634 0.90683 0.89812 0.89015 0.88331 0.87758 0.87305 0.86972 0.86775 0.86704
0.630  0.98356 0.97927 0.97279 0.96458 0.95542 0.94530 0.93512 0.92477 0.91460 0.90489 0.89604 0.88805 0.88097 0.87515 0.87053 0.86719 0.86516 0.86445
0.635  0.98306 0.97877 0.97200 0.96387 0.95431 0.94426 0.93367 0.92315 0.91279 0.90309 0.89392 0.88579 0.87869 0.87271 0.86797 0.86458 0.86253 0.86183
0.640  0.98261 0.97811 0.97140 0.96291 0.95343 0.94296 0.93219 0.92149 0.91096 0.90109 0.89190 0.88349 0.87627 0.87023 0.86543 0.86193 0.85983 0.85908
0.645  0.98214 0.97759 0.97077 0.96217 0.95228 0.94164 0.93093 0.92000 0.90930 0.89906 0.88972 0.88129 0.87382 0.86767 0.86280 0.85927 0.85712 0.85636
0.650  0.98166 0.97705 0.96995 0.96118 0.95111 0.94055 0.92940 0.91831 0.90741 0.89700 0.88750 0.87893 0.87143 0.86507 0.86012 0.85653 0.85436 0.85360
0.655  0.98117 0.97635 0.96929 0.96015 0.95018 0.93917 0.92784 0.91657 0.90548 0.89508 0.88524 0.87652 0.86890 0.86251 0.85740 0.85375 0.85154 0.85079
0.660  0.98058 0.97579 0.96843 0.95937 0.94898 0.93778 0.92650 0.91480 0.90368 0.89295 0.88309 0.87407 0.86633 0.85983 0.85468 0.85092 0.84867 0.84787
0.665  0.98006 0.97518 0.96773 0.95830 0.94774 0.93662 0.92490 0.91323 0.90175 0.89078 0.88077 0.87159 0.86371 0.85711 0.85187 0.84807 0.84576 0.84496
0.670  0.97952 0.97444 0.96684 0.95747 0.94675 0.93517 0.92326 0.91140 0.89973 0.88857 0.87840 0.86920 0.86105 0.85433 0.84901 0.84516 0.84281 0.84201
0.675  0.97897 0.97383 0.96590 0.95637 0.94546 0.93370 0.92159 0.90954 0.89767 0.88652 0.87598 0.86663 0.85845 0.85151 0.84611 0.84219 0.83981 0.83900
0.680  0.97838 0.97303 0.96517 0.95524 0.94415 0.93219 0.92002 0.90764 0.89558 0.88425 0.87353 0.86402 0.85571 0.84869 0.84315 0.83916 0.83675 0.83594
0.685  0.97772 0.97238 0.96419 0.95436 0.94309 0.93095 0.91843 0.90571 0.89345 0.88193 0.87103 0.86136 0.85291 0.84582 0.84014 0.83609 0.83364 0.83275
0.690  0.97711 0.97153 0.96342 0.95318 0.94174 0.92939 0.91667 0.90394 0.89151 0.87958 0.86867 0.85866 0.85007 0.84287 0.83712 0.83296 0.83047 0.82958
0.695  0.97648 0.97085 0.96239 0.95197 0.94034 0.92781 0.91488 0.90200 0.88931 0.87718 0.86609 0.85592 0.84718 0.83985 0.83404 0.82978 0.82724 0.82636
0.700  0.97583 0.97012 0.96157 0.95102 0.93892 0.92619 0.91305 0.89997 0.88708 0.87474 0.86347 0.85312 0.84424 0.83679 0.83088 0.82655 0.82397 0.82307
0.705  0.97507 0.96922 0.96050 0.94977 0.93747 0.92453 0.91119 0.89790 0.88480 0.87225 0.86080 0.85028 0.84124 0.83366 0.82766 0.82328 0.82063 0.81973
0.710  0.97438 0.96846 0.95939 0.94848 0.93630 0.92314 0.90929 0.89579 0.88247 0.86973 0.85808 0.84752 0.83820 0.83049 0.82438 0.81994 0.81724 0.81632
0.715  0.97366 0.96750 0.95851 0.94716 0.93479 0.92144 0.90736 0.89364 0.88011 0.86716 0.85532 0.84459 0.83510 0.82726 0.82105 0.81653 0.81378 0.81285
0.720  0.97282 0.96670 0.95735 0.94611 0.93325 0.91969 0.90567 0.89145 0.87770 0.86454 0.85250 0.84158 0.83194 0.82397 0.81765 0.81305 0.81026 0.80931
0.725  0.97206 0.96568 0.95616 0.94474 0.93167 0.91790 0.90368 0.88922 0.87525 0.86187 0.84963 0.83839 0.82873 0.82063 0.81419 0.80948 0.80668 0.80571
0.730  0.97127 0.96481 0.95520 0.94333 0.93006 0.91608 0.90164 0.88695 0.87275 0.85915 0.84672 0.83528 0.82546 0.81722 0.81067 0.80588 0.80303 0.80204
0.735  0.97044 0.96374 0.95395 0.94189 0.92841 0.91422 0.89955 0.88463 0.87021 0.85639 0.84374 0.83212 0.82213 0.81374 0.80706 0.80221 0.79931 0.79829
0.740  0.96949 0.96262 0.95265 0.94041 0.92672 0.91232 0.89742 0.88227 0.86761 0.85357 0.84070 0.82890 0.81874 0.81021 0.80336 0.79848 0.79551 0.79447
0.745  0.96861 0.96168 0.95132 0.93889 0.92500 0.91037 0.89494 0.87986 0.86497 0.85069 0.83741 0.82561 0.81528 0.80648 0.79963 0.79467 0.79165 0.79058
0.750  0.96769 0.96049 0.95024 0.93765 0.92324 0.90839 0.89272 0.87740 0.86227 0.84777 0.83427 0.82227 0.81175 0.80281 0.79584 0.79078 0.78771 0.78668
0.755  0.96663 0.95949 0.94885 0.93607 0.92143 0.90636 0.89045 0.87489 0.85924 0.84478 0.83106 0.81885 0.80801 0.79907 0.79197 0.78682 0.78366 0.78262
0.760  0.96565 0.95822 0.94741 0.93444 0.91958 0.90429 0.88814 0.87202 0.85644 0.84148 0.82779 0.81519 0.80435 0.79525 0.78802 0.78273 0.77956 0.77848
0.765  0.96462 0.95692 0.94592 0.93276 0.91769 0.90216 0.88577 0.86941 0.85357 0.83838 0.82444 0.81164 0.80062 0.79133 0.78391 0.77860 0.77538 0.77425
0.770  0.96344 0.95580 0.94439 0.93104 0.91575 0.89964 0.88335 0.86674 0.85065 0.83521 0.82082 0.80802 0.79664 0.78726 0.77980 0.77440 0.77110 0.76993
0.775  0.96234 0.95440 0.94308 0.92927 0.91376 0.89742 0.88088 0.86402 0.84737 0.83195 0.81735 0.80413 0.79276 0.78320 0.77561 0.77004 0.76672 0.76559
0.780  0.96106 0.95296 0.94150 0.92746 0.91173 0.89515 0.87800 0.86090 0.84432 0.82840 0.81379 0.80036 0.78879 0.77893 0.77124 0.76566 0.76227 0.76108
0.785  0.95987 0.95171 0.93984 0.92559 0.90964 0.89282 0.87542 0.85805 0.84120 0.82503 0.80994 0.79651 0.78456 0.77470 0.76687 0.76111 0.75769 0.75654
0.790  0.95862 0.95016 0.93811 0.92365 0.90749 0.89041 0.87277 0.85513 0.83771 0.82130 0.80624 0.79237 0.78042 0.77024 0.76230 0.75654 0.75304 0.75182
0.795  0.95719 0.94856 0.93633 0.92132 0.90490 0.88760 0.86970 0.85181 0.83446 0.81778 0.80222 0.78835 0.77602 0.76583 0.75773 0.75179 0.74825 0.74706
0.800  0.95583 0.94690 0.93450 0.91928 0.90263 0.88508 0.86692 0.84876 0.83080 0.81388 0.79834 0.78403 0.77169 0.76117 0.75296 0.74701 0.74338 0.74212
0.805  0.95427 0.94543 0.93259 0.91717 0.90031 0.88211 0.86369 0.84527 0.82739 0.81019 0.79414 0.77961 0.76709 0.75656 0.74808 0.74204 0.73837 0.73713
0.810  0.95279 0.94364 0.93062 0.91500 0.89782 0.87946 0.86077 0.84207 0.82357 0.80613 0.78983 0.77531 0.76238 0.75169 0.74319 0.73698 0.73323 0.73193
0.815  0.95110 0.94178 0.92858 0.91275 0.89504 0.87672 0.85738 0.83842 0.81966 0.80196 0.78569 0.77068 0.75774 0.74670 0.73808 0.73182 0.72801 0.72669
0.820  0.94947 0.93985 0.92613 0.91005 0.89249 0.87352 0.85430 0.83468 0.81599 0.79799 0.78118 0.76595 0.75281 0.74160 0.73285 0.72649 0.72263 0.72130
0.825  0.94762 0.93783 0.92393 0.90766 0.88945 0.87022 0.85074 0.83121 0.81189 0.79363 0.77656 0.76110 0.74776 0.73652 0.72748 0.72103 0.71710 0.71577
0.830  0.94583 0.93572 0.92166 0.90478 0.88674 0.86725 0.84708 0.82729 0.80768 0.78915 0.77183 0.75633 0.74258 0.73116 0.72198 0.71542 0.71144 0.71009
0.835  0.94380 0.93353 0.91929 0.90221 0.88352 0.86376 0.84372 0.82325 0.80336 0.78456 0.76697 0.75125 0.73726 0.72566 0.71633 0.70967 0.70562 0.70425
0.840  0.94181 0.93123 0.91646 0.89953 0.88019 0.86017 0.83986 0.81910 0.79892 0.77984 0.76199 0.74580 0.73181 0.72002 0.71053 0.70375 0.69964 0.69824
0.845  0.93957 0.92883 0.91389 0.89636 0.87719 0.85687 0.83589 0.81483 0.79436 0.77500 0.75687 0.74042 0.72621 0.71407 0.70458 0.69768 0.69348 0.69205
0.850  0.93735 0.92632 0.91121 0.89307 0.87364 0.85309 0.83179 0.81044 0.78968 0.77003 0.75162 0.73490 0.72045 0.70811 0.69846 0.69141 0.68712 0.68568
0.855  0.93489 0.92368 0.90803 0.89006 0.86997 0.84915 0.82756 0.80592 0.78486 0.76490 0.74619 0.72923 0.71434 0.70199 0.69203 0.68493 0.68061 0.67910
0.860  0.93226 0.92090 0.90510 0.88652 0.86616 0.84508 0.82320 0.80126 0.77989 0.75931 0.74035 0.72314 0.70825 0.69552 0.68555 0.67831 0.67389 0.67239
0.865  0.92963 0.91798 0.90164 0.88282 0.86221 0.84077 0.81826 0.79604 0.77440 0.75387 0.73462 0.71712 0.70176 0.68902 0.67874 0.67140 0.66693 0.66538
0.870  0.92671 0.91460 0.89841 0.87897 0.85811 0.83604 0.81360 0.79107 0.76911 0.74793 0.72841 0.71066 0.69528 0.68214 0.67184 0.66427 0.65974 0.65821
0.875  0.92359 0.91135 0.89462 0.87495 0.85385 0.83150 0.80877 0.78551 0.76326 0.74210 0.72200 0.70399 0.68839 0.67505 0.66459 0.65698 0.65230 0.65070
0.880  0.92027 0.90790 0.89065 0.87075 0.84940 0.82678 0.80331 0.78018 0.75722 0.73581 0.71538 0.69736 0.68127 0.66772 0.65710 0.64937 0.64462 0.64300
0.885  0.91674 0.90394 0.88646 0.86634 0.84429 0.82141 0.79765 0.77423 0.75135 0.72925 0.70854 0.68999 0.67391 0.66014 0.64934 0.64141 0.63665 0.63500
0.890  0.91313 0.90005 0.88205 0.86172 0.83943 0.81580 0.79221 0.76805 0.74486 0.72247 0.70145 0.68262 0.66627 0.65229 0.64130 0.63322 0.62838 0.62668
0.895  0.90908 0.89559 0.87739 0.85685 0.83385 0.81043 0.78609 0.76163 0.73775 0.71506 0.69410 0.67498 0.65815 0.64414 0.63284 0.62473 0.61980 0.61810
0.900  0.90473 0.89114 0.87245 0.85126 0.82848 0.80433 0.77970 0.75494 0.73075 0.70775 0.68615 0.66677 0.64992 0.63550 0.62403 0.61581 0.61081 0.60906
0.905  0.90004 0.88606 0.86719 0.84581 0.82235 0.79793 0.77257 0.74752 0.72304 0.69976 0.67820 0.65851 0.64116 0.62651 0.61500 0.60652 0.60145 0.59970
0.910  0.89497 0.88061 0.86158 0.83958 0.81588 0.79074 0.76557 0.74022 0.71542 0.69143 0.66959 0.64962 0.63201 0.61714 0.60531 0.59683 0.59166 0.58989
0.915  0.88947 0.87474 0.85516 0.83295 0.80855 0.78364 0.75773 0.73211 0.70702 0.68274 0.66059 0.64006 0.62222 0.60735 0.59532 0.58668 0.58141 0.57958
0.920  0.88345 0.86839 0.84869 0.82588 0.80128 0.77565 0.74949 0.72359 0.69780 0.67363 0.65085 0.63035 0.61223 0.59691 0.58471 0.57596 0.57062 0.56881
0.925  0.87670 0.86149 0.84128 0.81831 0.79304 0.76719 0.74077 0.71416 0.68853 0.66367 0.64062 0.61986 0.60149 0.58595 0.57357 0.56467 0.55925 0.55735
0.930  0.86944 0.85394 0.83327 0.80969 0.78465 0.75817 0.73105 0.70465 0.67831 0.65319 0.62986 0.60882 0.58995 0.57442 0.56183 0.55278 0.54723 0.54530
0.935  0.86140 0.84563 0.82453 0.80039 0.77476 0.74803 0.72118 0.69363 0.66749 0.64210 0.61849 0.59688 0.57802 0.56204 0.54928 0.54010 0.53450 0.53255
0.940  0.85224 0.83612 0.81453 0.79027 0.76453 0.73715 0.70964 0.68235 0.65556 0.62993 0.60574 0.58422 0.56487 0.54891 0.53596 0.52653 0.52088 0.51893
0.945  0.84213 0.82552 0.80392 0.77919 0.75287 0.72538 0.69771 0.66978 0.64279 0.61656 0.59252 0.57044 0.55113 0.53473 0.52161 0.51215 0.50632 0.50438
0.950  0.83046 0.81361 0.79165 0.76646 0.73962 0.71204 0.68380 0.65576 0.62862 0.60223 0.57797 0.55569 0.53591 0.51934 0.50608 0.49652 0.49067 0.48866
0.955  0.81725 0.80006 0.77783 0.75227 0.72545 0.69738 0.66862 0.64050 0.61284 0.58633 0.56160 0.53918 0.51952 0.50277 0.48933 0.47952 0.47362 0.47162
0.960  0.80170 0.78443 0.76165 0.73578 0.70858 0.68010 0.65138 0.62327 0.59516 0.56861 0.54380 0.52127 0.50120 0.48434 0.47080 0.46101 0.45501 0.45291
0.965  0.78330 0.76579 0.74291 0.71688 0.68944 0.66067 0.63210 0.60320 0.57560 0.54869 0.52388 0.50128 0.48113 0.46414 0.45047 0.44046 0.43439 0.43231
0.970  0.76109 0.74350 0.72036 0.69431 0.66634 0.63791 0.60918 0.58055 0.55275 0.52601 0.50096 0.47843 0.45829 0.44107 0.42738 0.41745 0.41130 0.40920
0.975  0.73338 0.71582 0.69261 0.66637 0.63900 0.61024 0.58160 0.55305 0.52570 0.49933 0.47458 0.45196 0.43196 0.41481 0.40113 0.39117 0.38502 0.38288
0.980  0.69793 0.68058 0.65773 0.63175 0.60408 0.57583 0.54765 0.51994 0.49257 0.46691 0.44243 0.42031 0.40068 0.38378 0.37025 0.36028 0.35423 0.35210
0.985  0.64969 0.63297 0.61072 0.58523 0.55835 0.53122 0.50372 0.47664 0.45063 0.42584 0.40244 0.38096 0.36207 0.34573 0.33259 0.32285 0.31690 0.31484
0.990  0.57872 0.56326 0.54241 0.51862 0.49338 0.46779 0.44216 0.41724 0.39324 0.37002 0.34863 0.32888 0.31121 0.29603 0.28373 0.27457 0.26897 0.26700
0.995  0.45662 0.44405 0.42656 0.40656 0.38542 0.36388 0.34253 0.32199 0.30217 0.28319 0.26563 0.24935 0.23484 0.22224 0.21191 0.20423 0.19944 0.19774
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e030.dat <==
# alpha = -0.40 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99993
0.020  0.99998 0.99998 0.99997 0.99997 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987
0.025  0.99997 0.99997 0.99996 0.99995 0.99993 0.99992 0.99990 0.99989 0.99987 0.99986 0.99984 0.99983 0.99982 0.99981 0.99980 0.99980 0.99980 0.99979
0.030  0.99996 0.99995 0.99994 0.99992 0.99990 0.99988 0.99986 0.99984 0.99982 0.99979 0.99977 0.99976 0.99974 0.99973 0.99972 0.99971 0.99971 0.99970
0.035  0.99995 0.99993 0.99992 0.99990 0.99987 0.99984 0.99981 0.99978 0.99975 0.99972 0.99969 0.99967 0.99965 0.99963 0.99962 0.99961 0.99960 0.99959
0.040  0.99993 0.99991 0.99989 0.99986 0.99983 0.99979 0.99975 0.99971 0.99967 0.99963 0.99960 0.99957 0.99954 0.99952 0.99950 0.99949 0.99948 0.99947
0.045  0.99991 0.99989 0.99986 0.99983 0.99979 0.99974 0.99969 0.99964 0.99958 0.99954 0.99949 0.99945 0.99942 0.99939 0.99937 0.99935 0.99934 0.99933
0.050  0.99989 0.99987 0.99983 0.99979 0.99974 0.99968 0.99961 0.99955 0.99949 0.99943 0.99937 0.99932 0.99928 0.99924 0.99922 0.99920 0.99918 0.99917
0.055  0.99986 0.99984 0.99980 0.99974 0.99968 0.99961 0.99953 0.99946 0.99938 0.99931 0.99924 0.99918 0.99913 0.99908 0.99905 0.99903 0.99901 0.99900
0.060  0.99984 0.99981 0.99976 0.99969 0.99962 0.99953 0.99944 0.99935 0.99926 0.99918 0.99910 0.99903 0.99896 0.99891 0.99887 0.99884 0.99882 0.99880
0.065  0.99981 0.99977 0.99972 0.99964 0.99955 0.99945 0.99935 0.99924 0.99913 0.99903 0.99894 0.99886 0.99878 0.99872 0.99867 0.99864 0.99862 0.99860
0.070  0.99978 0.99974 0.99967 0.99958 0.99948 0.99936 0.99924 0.99912 0.99899 0.99888 0.99877 0.99867 0.99859 0.99852 0.99846 0.99842 0.99840 0.99837
0.075  0.99975 0.99970 0.99962 0.99952 0.99940 0.99927 0.99913 0.99899 0.99884 0.99871 0.99859 0.99848 0.99838 0.99830 0.99823 0.99819 0.99816 0.99813
0.080  0.99971 0.99966 0.99957 0.99946 0.99932 0.99917 0.99901 0.99885 0.99869 0.99853 0.99839 0.99827 0.99815 0.99806 0.99799 0.99794 0.99790 0.99787
0.085  0.99968 0.99961 0.99952 0.99939 0.99923 0.99906 0.99888 0.99870 0.99852 0.99835 0.99818 0.99804 0.99792 0.99781 0.99773 0.99767 0.99763 0.99760
0.090  0.99964 0.99957 0.99946 0.99931 0.99914 0.99895 0.99875 0.99854 0.99834 0.99814 0.99796 0.99781 0.99766 0.99755 0.99745 0.99739 0.99734 0.99730
0.095  0.99959 0.99952 0.99939 0.99923 0.99904 0.99882 0.99860 0.99837 0.99815 0.99793 0.99773 0.99755 0.99740 0.99727 0.99716 0.99709 0.99704 0.99700
0.100  0.99955 0.99946 0.99933 0.99915 0.99894 0.99870 0.99845 0.99819 0.99795 0.99771 0.99748 0.99729 0.99711 0.99697 0.99686 0.99677 0.99672 0.99667
0.105  0.99950 0.99941 0.99926 0.99906 0.99883 0.99856 0.99829 0.99801 0.99773 0.99747 0.99722 0.99701 0.99682 0.99666 0.99653 0.99644 0.99638 0.99633
0.110  0.99945 0.99935 0.99919 0.99897 0.99871 0.99842 0.99812 0.99781 0.99751 0.99722 0.99695 0.99672 0.99650 0.99633 0.99619 0.99609 0.99603 0.99597
0.115  0.99940 0.99929 0.99911 0.99887 0.99859 0.99827 0.99795 0.99761 0.99728 0.99696 0.99667 0.99641 0.99618 0.99599 0.99584 0.99572 0.99566 0.99559
0.120  0.99935 0.99922 0.99903 0.99877 0.99846 0.99812 0.99776 0.99739 0.99704 0.99669 0.99637 0.99609 0.99583 0.99563 0.99546 0.99534 0.99527 0.99526
0.125  0.99929 0.99916 0.99895 0.99866 0.99833 0.99795 0.99757 0.99717 0.99678 0.99641 0.99606 0.99575 0.99548 0.99526 0.99508 0.99495 0.99487 0.99485
0.130  0.99923 0.99909 0.99886 0.99855 0.99820 0.99779 0.99737 0.99693 0.99652 0.99611 0.99574 0.99540 0.99511 0.99487 0.99467 0.99453 0.99445 0.99442
0.135  0.99917 0.99902 0.99877 0.99843 0.99805 0.99761 0.99716 0.99669 0.99624 0.99580 0.99540 0.99504 0.99472 0.99446 0.99425 0.99410 0.99401 0.99397
0.140  0.99911 0.99894 0.99868 0.99832 0.99790 0.99743 0.99695 0.99644 0.99596 0.99548 0.99506 0.99466 0.99432 0.99404 0.99381 0.99365 0.99355 0.99351
0.145  0.99904 0.99886 0.99858 0.99819 0.99775 0.99724 0.99672 0.99618 0.99566 0.99515 0.99469 0.99427 0.99391 0.99360 0.99336 0.99319 0.99308 0.99303
0.150  0.99898 0.99878 0.99848 0.99806 0.99759 0.99705 0.99649 0.99591 0.99535 0.99481 0.99432 0.99386 0.99348 0.99315 0.99289 0.99271 0.99259 0.99253
0.155  0.99891 0.99869 0.99837 0.99793 0.99741 0.99685 0.99624 0.99563 0.99503 0.99446 0.99393 0.99345 0.99303 0.99268 0.99241 0.99221 0.99209 0.99202
0.160  0.99883 0.99861 0.99826 0.99779 0.99724 0.99664 0.99599 0.99534 0.99470 0.99409 0.99353 0.99301 0.99257 0.99220 0.99191 0.99169 0.99156 0.99149
0.165  0.99876 0.99852 0.99815 0.99765 0.99707 0.99642 0.99574 0.99504 0.99436 0.99371 0.99311 0.99256 0.99209 0.99169 0.99139 0.99116 0.99102 0.99094
0.170  0.99868 0.99842 0.99803 0.99751 0.99689 0.99620 0.99547 0.99473 0.99401 0.99332 0.99268 0.99210 0.99160 0.99118 0.99085 0.99061 0.99046 0.99037
0.175  0.99860 0.99833 0.99790 0.99735 0.99670 0.99596 0.99520 0.99441 0.99365 0.99292 0.99224 0.99163 0.99110 0.99065 0.99030 0.99004 0.98989 0.98985
0.180  0.99851 0.99823 0.99778 0.99720 0.99650 0.99572 0.99492 0.99408 0.99328 0.99250 0.99178 0.99114 0.99057 0.99010 0.98973 0.98946 0.98930 0.98924
0.185  0.99843 0.99813 0.99765 0.99703 0.99630 0.99548 0.99463 0.99374 0.99289 0.99207 0.99131 0.99064 0.99003 0.98954 0.98914 0.98886 0.98869 0.98863
0.190  0.99834 0.99802 0.99752 0.99686 0.99610 0.99523 0.99433 0.99340 0.99250 0.99163 0.99083 0.99011 0.98948 0.98896 0.98854 0.98824 0.98806 0.98799
0.195  0.99825 0.99791 0.99739 0.99669 0.99588 0.99497 0.99402 0.99304 0.99209 0.99118 0.99034 0.98958 0.98891 0.98836 0.98792 0.98761 0.98741 0.98733
0.200  0.99815 0.99780 0.99725 0.99652 0.99566 0.99470 0.99369 0.99267 0.99167 0.99072 0.98983 0.98903 0.98833 0.98775 0.98728 0.98695 0.98675 0.98666
0.205  0.99805 0.99769 0.99711 0.99634 0.99543 0.99443 0.99337 0.99230 0.99124 0.99024 0.98930 0.98846 0.98773 0.98712 0.98664 0.98628 0.98607 0.98597
0.210  0.99795 0.99757 0.99696 0.99615 0.99520 0.99415 0.99304 0.99192 0.99080 0.98975 0.98876 0.98789 0.98712 0.98647 0.98597 0.98560 0.98537 0.98526
0.215  0.99785 0.99745 0.99681 0.99596 0.99496 0.99386 0.99270 0.99151 0.99035 0.98925 0.98821 0.98729 0.98649 0.98581 0.98528 0.98489 0.98466 0.98453
0.220  0.99775 0.99732 0.99665 0.99577 0.99472 0.99355 0.99235 0.99110 0.98989 0.98873 0.98765 0.98668 0.98584 0.98513 0.98457 0.98417 0.98392 0.98384
0.225  0.99764 0.99719 0.99649 0.99557 0.99447 0.99325 0.99199 0.99068 0.98942 0.98819 0.98707 0.98606 0.98517 0.98443 0.98385 0.98342 0.98317 0.98308
0.230  0.99753 0.99706 0.99633 0.99536 0.99422 0.99294 0.99162 0.99026 0.98893 0.98765 0.98648 0.98542 0.98449 0.98372 0.98311 0.98267 0.98240 0.98230
0.235  0.99741 0.99692 0.99615 0.99514 0.99396 0.99262 0.99122 0.98982 0.98843 0.98710 0.98588 0.98476 0.98380 0.98300 0.98235 0.98189 0.98161 0.98150
0.240  0.99729 0.99678 0.99598 0.99492 0.99369 0.99231 0.99084 0.98937 0.98791 0.98654 0.98526 0.98409 0.98309 0.98225 0.98158 0.98110 0.98081 0.98068
0.245  0.99717 0.99664 0.99580 0.99470 0.99339 0.99197 0.99044 0.98892 0.98739 0.98596 0.98461 0.98341 0.98236 0.98148 0.98079 0.98029 0.97998 0.97984
0.250  0.99705 0.99649 0.99562 0.99447 0.99312 0.99163 0.99004 0.98842 0.98686 0.98536 0.98396 0.98272 0.98162 0.98070 0.97998 0.97945 0.97914 0.97904
0.255  0.99692 0.99635 0.99544 0.99424 0.99283 0.99126 0.98963 0.98795 0.98632 0.98474 0.98330 0.98200 0.98085 0.97990 0.97915 0.97860 0.97828 0.97817
0.260  0.99679 0.99619 0.99525 0.99401 0.99254 0.99091 0.98921 0.98746 0.98577 0.98412 0.98263 0.98127 0.98007 0.97909 0.97831 0.97773 0.97740 0.97727
0.265  0.99666 0.99604 0.99506 0.99377 0.99224 0.99055 0.98875 0.98696 0.98519 0.98349 0.98193 0.98051 0.97928 0.97826 0.97744 0.97685 0.97650 0.97636
0.270  0.99652 0.99588 0.99486 0.99352 0.99194 0.99018 0.98831 0.98645 0.98460 0.98285 0.98123 0.97975 0.97848 0.97741 0.97656 0.97595 0.97558 0.97542
0.275  0.99638 0.99572 0.99466 0.99324 0.99161 0.98980 0.98786 0.98593 0.98401 0.98219 0.98049 0.97898 0.97765 0.97653 0.97566 0.97503 0.97464 0.97447
0.280  0.99624 0.99555 0.99444 0.99298 0.99127 0.98941 0.98741 0.98537 0.98341 0.98152 0.97976 0.97819 0.97681 0.97565 0.97474 0.97408 0.97368 0.97356
0.285  0.99609 0.99538 0.99422 0.99272 0.99095 0.98898 0.98694 0.98483 0.98280 0.98082 0.97901 0.97738 0.97594 0.97475 0.97380 0.97312 0.97271 0.97257
0.290  0.99595 0.99520 0.99401 0.99245 0.99062 0.98858 0.98646 0.98428 0.98216 0.98012 0.97824 0.97653 0.97506 0.97383 0.97285 0.97214 0.97171 0.97156
0.295  0.99579 0.99502 0.99379 0.99218 0.99028 0.98817 0.98594 0.98372 0.98150 0.97941 0.97746 0.97570 0.97417 0.97289 0.97187 0.97114 0.97070 0.97053
0.300  0.99564 0.99483 0.99356 0.99190 0.98994 0.98776 0.98545 0.98314 0.98085 0.97869 0.97665 0.97484 0.97326 0.97193 0.97088 0.97013 0.96967 0.96947
0.305  0.99548 0.99464 0.99334 0.99161 0.98956 0.98733 0.98494 0.98252 0.98019 0.97794 0.97584 0.97397 0.97233 0.97095 0.96987 0.96909 0.96861 0.96840
0.310  0.99532 0.99445 0.99310 0.99128 0.98918 0.98685 0.98443 0.98193 0.97951 0.97716 0.97502 0.97308 0.97137 0.96996 0.96884 0.96803 0.96754 0.96737
0.315  0.99515 0.99425 0.99286 0.99099 0.98882 0.98641 0.98389 0.98132 0.97881 0.97640 0.97418 0.97216 0.97041 0.96895 0.96779 0.96695 0.96645 0.96626
0.320  0.99498 0.99406 0.99258 0.99069 0.98845 0.98596 0.98333 0.98070 0.97808 0.97562 0.97332 0.97124 0.96943 0.96792 0.96671 0.96585 0.96533 0.96513
0.325  0.99481 0.99385 0.99234 0.99039 0.98807 0.98550 0.98279 0.98006 0.97737 0.97482 0.97243 0.97030 0.96843 0.96686 0.96563 0.96474 0.96420 0.96398
0.330  0.99463 0.99365 0.99208 0.99007 0.98767 0.98503 0.98224 0.97939 0.97664 0.97398 0.97154 0.96934 0.96740 0.96580 0.96453 0.96360 0.96304 0.96286
0.335  0.99445 0.99344 0.99183 0.98974 0.98723 0.98450 0.98167 0.97874 0.97590 0.97315 0.97064 0.96836 0.96637 0.96471 0.96340 0.96244 0.96187 0.96167
0.340  0.99427 0.99322 0.99156 0.98938 0.98683 0.98402 0.98104 0.97807 0.97510 0.97231 0.96972 0.96735 0.96531 0.96361 0.96224 0.96127 0.96067 0.96046
0.345  0.99408 0.99300 0.99129 0.98904 0.98642 0.98352 0.98046 0.97740 0.97434 0.97146 0.96875 0.96635 0.96424 0.96246 0.96108 0.96007 0.95946 0.95922
0.350  0.99388 0.99275 0.99102 0.98871 0.98601 0.98302 0.97987 0.97666 0.97357 0.97055 0.96780 0.96532 0.96314 0.96133 0.95989 0.95885 0.95822 0.95796
0.355  0.99368 0.99252 0.99069 0.98836 0.98552 0.98245 0.97926 0.97596 0.97277 0.96967 0.96684 0.96428 0.96203 0.96017 0.95869 0.95761 0.95696 0.95674
0.360  0.99348 0.99229 0.99041 0.98800 0.98509 0.98193 0.97859 0.97525 0.97192 0.96878 0.96586 0.96320 0.96090 0.95898 0.95745 0.95635 0.95568 0.95544
0.365  0.99326 0.99205 0.99012 0.98759 0.98465 0.98140 0.97796 0.97452 0.97110 0.96786 0.96482 0.96212 0.95976 0.95776 0.95620 0.95507 0.95438 0.95412
0.370  0.99305 0.99181 0.98983 0.98723 0.98421 0.98086 0.97733 0.97373 0.97026 0.96689 0.96381 0.96103 0.95857 0.95654 0.95493 0.95376 0.95306 0.95277
0.375  0.99284 0.99156 0.98953 0.98686 0.98374 0.98024 0.97668 0.97299 0.96941 0.96595 0.96278 0.95990 0.95739 0.95530 0.95364 0.95243 0.95171 0.95147
0.380  0.99262 0.99131 0.98921 0.98648 0.98322 0.97968 0.97595 0.97223 0.96850 0.96499 0.96172 0.95875 0.95619 0.95404 0.95232 0.95109 0.95035 0.95008
0.385  0.99240 0.99105 0.98885 0.98608 0.98275 0.97912 0.97528 0.97139 0.96762 0.96401 0.96062 0.95760 0.95497 0.95274 0.95099 0.94973 0.94896 0.94866
0.390  0.99217 0.99077 0.98853 0.98563 0.98227 0.97854 0.97460 0.97060 0.96673 0.96297 0.95954 0.95643 0.95370 0.95143 0.94964 0.94833 0.94754 0.94729
0.395  0.99194 0.99048 0.98821 0.98524 0.98177 0.97788 0.97390 0.96980 0.96576 0.96197 0.95843 0.95521 0.95244 0.95011 0.94826 0.94692 0.94611 0.94583
0.400  0.99170 0.99020 0.98788 0.98483 0.98121 0.97728 0.97313 0.96899 0.96485 0.96094 0.95727 0.95401 0.95116 0.94875 0.94685 0.94549 0.94466 0.94435
0.405  0.99146 0.98993 0.98754 0.98441 0.98070 0.97668 0.97242 0.96809 0.96391 0.95985 0.95614 0.95279 0.94983 0.94737 0.94544 0.94403 0.94318 0.94285
0.410  0.99121 0.98964 0.98713 0.98392 0.98019 0.97605 0.97169 0.96726 0.96293 0.95880 0.95499 0.95150 0.94850 0.94599 0.94400 0.94254 0.94167 0.94138
0.415  0.99096 0.98935 0.98679 0.98349 0.97964 0.97535 0.97087 0.96640 0.96193 0.95773 0.95376 0.95024 0.94716 0.94458 0.94252 0.94104 0.94015 0.93983
0.420  0.99070 0.98906 0.98643 0.98306 0.97905 0.97471 0.97013 0.96546 0.96096 0.95658 0.95257 0.94896 0.94579 0.94312 0.94103 0.93952 0.93860 0.93825
0.425  0.99044 0.98874 0.98607 0.98261 0.97851 0.97406 0.96936 0.96458 0.95995 0.95547 0.95137 0.94765 0.94438 0.94167 0.93953 0.93796 0.93702 0.93671
0.430  0.99017 0.98840 0.98570 0.98208 0.97796 0.97331 0.96850 0.96369 0.95888 0.95435 0.95008 0.94629 0.94298 0.94019 0.93798 0.93639 0.93542 0.93508
0.435  0.98987 0.98809 0.98525 0.98162 0.97731 0.97265 0.96771 0.96271 0.95786 0.95315 0.94884 0.94495 0.94155 0.93868 0.93642 0.93479 0.93380 0.93343
0.440  0.98960 0.98777 0.98487 0.98115 0.97674 0.97197 0.96692 0.96179 0.95680 0.95199 0.94758 0.94357 0.94006 0.93716 0.93484 0.93316 0.93215 0.93182
0.445  0.98931 0.98744 0.98448 0.98067 0.97617 0.97117 0.96601 0.96085 0.95568 0.95082 0.94623 0.94216 0.93860 0.93561 0.93323 0.93152 0.93048 0.93012
0.450  0.98902 0.98711 0.98408 0.98010 0.97548 0.97047 0.96519 0.95981 0.95461 0.94955 0.94493 0.94076 0.93710 0.93401 0.93160 0.92985 0.92879 0.92839
0.455  0.98872 0.98676 0.98364 0.97961 0.97489 0.96976 0.96436 0.95885 0.95344 0.94835 0.94361 0.93928 0.93555 0.93243 0.92995 0.92814 0.92706 0.92670
0.460  0.98842 0.98637 0.98318 0.97911 0.97429 0.96893 0.96340 0.95787 0.95233 0.94712 0.94220 0.93784 0.93402 0.93081 0.92825 0.92642 0.92531 0.92492
0.465  0.98811 0.98602 0.98276 0.97850 0.97360 0.96820 0.96254 0.95678 0.95121 0.94580 0.94084 0.93637 0.93241 0.92915 0.92656 0.92468 0.92354 0.92311
0.470  0.98780 0.98566 0.98234 0.97798 0.97293 0.96745 0.96166 0.95577 0.94998 0.94453 0.93946 0.93483 0.93084 0.92749 0.92482 0.92290 0.92174 0.92134
0.475  0.98748 0.98529 0.98189 0.97746 0.97230 0.96658 0.96066 0.95468 0.94882 0.94324 0.93799 0.93332 0.92923 0.92577 0.92306 0.92110 0.91991 0.91948
0.480  0.98715 0.98492 0.98137 0.97691 0.97153 0.96581 0.95976 0.95361 0.94765 0.94187 0.93657 0.93177 0.92755 0.92406 0.92128 0.91927 0.91805 0.91765
0.485  0.98681 0.98447 0.98092 0.97626 0.97088 0.96502 0.95873 0.95255 0.94637 0.94054 0.93505 0.93017 0.92590 0.92232 0.91946 0.91741 0.91617 0.91574
0.490  0.98644 0.98409 0.98046 0.97571 0.97021 0.96411 0.95780 0.95137 0.94516 0.93911 0.93359 0.92859 0.92418 0.92052 0.91763 0.91554 0.91426 0.91380
0.495  0.98609 0.98369 0.97989 0.97514 0.96940 0.96330 0.95685 0.95029 0.94383 0.93775 0.93210 0.92693 0.92248 0.91874 0.91577 0.91361 0.91232 0.91188
0.500  0.98573 0.98329 0.97941 0.97445 0.96871 0.96235 0.95577 0.94907 0.94259 0.93634 0.93052 0.92531 0.92075 0.91689 0.91387 0.91168 0.91036 0.90988
0.505  0.98537 0.98288 0.97893 0.97387 0.96801 0.96152 0.95479 0.94795 0.94122 0.93489 0.92899 0.92359 0.91895 0.91505 0.91196 0.90971 0.90836 0.90791
0.510  0.98500 0.98238 0.97843 0.97327 0.96716 0.96067 0.95367 0.94681 0.93994 0.93346 0.92736 0.92193 0.91717 0.91317 0.91000 0.90772 0.90634 0.90585
0.515  0.98462 0.98195 0.97782 0.97254 0.96644 0.95967 0.95267 0.94554 0.93863 0.93193 0.92578 0.92022 0.91532 0.91126 0.90804 0.90570 0.90428 0.90376
0.520  0.98423 0.98152 0.97731 0.97193 0.96568 0.95880 0.95164 0.94437 0.93721 0.93046 0.92410 0.91844 0.91349 0.90933 0.90601 0.90364 0.90220 0.90170
0.525  0.98383 0.98108 0.97679 0.97129 0.96481 0.95777 0.95048 0.94306 0.93586 0.92888 0.92248 0.91669 0.91157 0.90735 0.90399 0.90156 0.90009 0.89955
0.530  0.98342 0.98062 0.97614 0.97053 0.96405 0.95687 0.94942 0.94185 0.93439 0.92737 0.92074 0.91485 0.90969 0.90537 0.90191 0.89944 0.89794 0.89743
0.535  0.98297 0.98007 0.97560 0.96989 0.96313 0.95580 0.94821 0.94049 0.93302 0.92574 0.91908 0.91306 0.90773 0.90333 0.89984 0.89730 0.89577 0.89522
0.540  0.98255 0.97960 0.97505 0.96908 0.96234 0.95487 0.94713 0.93925 0.93149 0.92419 0.91735 0.91116 0.90579 0.90129 0.89769 0.89511 0.89356 0.89303
0.545  0.98212 0.97912 0.97445 0.96841 0.96138 0.95392 0.94588 0.93785 0.93007 0.92251 0.91558 0.90931 0.90376 0.89918 0.89555 0.89292 0.89132 0.89075
0.550  0.98168 0.97863 0.97378 0.96773 0.96057 0.95281 0.94477 0.93657 0.92851 0.92091 0.91379 0.90735 0.90178 0.89710 0.89335 0.89067 0.88904 0.88850
0.555  0.98123 0.97803 0.97320 0.96689 0.95974 0.95183 0.94347 0.93512 0.92704 0.91917 0.91197 0.90546 0.89969 0.89492 0.89114 0.88841 0.88674 0.88615
0.560  0.98077 0.97752 0.97255 0.96618 0.95874 0.95067 0.94232 0.93381 0.92543 0.91753 0.91008 0.90344 0.89764 0.89277 0.88888 0.88609 0.88440 0.88383
0.565  0.98030 0.97700 0.97186 0.96530 0.95789 0.94967 0.94099 0.93232 0.92392 0.91574 0.90826 0.90149 0.89549 0.89054 0.88661 0.88376 0.88203 0.88141
0.570  0.97980 0.97646 0.97125 0.96457 0.95685 0.94847 0.93980 0.93097 0.92226 0.91406 0.90631 0.89941 0.89339 0.88832 0.88428 0.88138 0.87962 0.87903
0.575  0.97927 0.97581 0.97047 0.96382 0.95596 0.94743 0.93843 0.92943 0.92071 0.91222 0.90444 0.89740 0.89118 0.88602 0.88194 0.87898 0.87718 0.87654
0.580  0.97877 0.97526 0.96983 0.96290 0.95488 0.94620 0.93720 0.92803 0.91899 0.91047 0.90243 0.89527 0.88900 0.88370 0.87954 0.87653 0.87470 0.87408
0.585  0.97826 0.97469 0.96917 0.96212 0.95397 0.94512 0.93578 0.92645 0.91725 0.90858 0.90050 0.89310 0.88673 0.88138 0.87714 0.87403 0.87218 0.87151
0.590  0.97773 0.97410 0.96835 0.96116 0.95286 0.94385 0.93451 0.92500 0.91563 0.90665 0.89844 0.89100 0.88449 0.87898 0.87466 0.87154 0.86964 0.86898
0.595  0.97719 0.97340 0.96767 0.96036 0.95191 0.94272 0.93305 0.92337 0.91383 0.90484 0.89640 0.88877 0.88215 0.87660 0.87216 0.86897 0.86705 0.86640
0.600  0.97664 0.97280 0.96694 0.95936 0.95075 0.94143 0.93156 0.92171 0.91216 0.90285 0.89432 0.88660 0.87978 0.87412 0.86965 0.86640 0.86442 0.86372
0.605  0.97602 0.97218 0.96611 0.95853 0.94977 0.94008 0.93024 0.92020 0.91030 0.90097 0.89216 0.88431 0.87744 0.87165 0.86706 0.86375 0.86175 0.86107
0.610  0.97544 0.97143 0.96538 0.95749 0.94858 0.93892 0.92870 0.91849 0.90842 0.89893 0.89009 0.88198 0.87499 0.86913 0.86448 0.86107 0.85904 0.85831
0.615  0.97485 0.97078 0.96448 0.95663 0.94755 0.93753 0.92733 0.91692 0.90668 0.89686 0.88786 0.87972 0.87251 0.86655 0.86181 0.85838 0.85630 0.85557
0.620  0.97425 0.97012 0.96372 0.95555 0.94633 0.93632 0.92575 0.91517 0.90474 0.89489 0.88560 0.87732 0.87007 0.86398 0.85911 0.85563 0.85351 0.85280
0.625  0.97363 0.96932 0.96278 0.95466 0.94506 0.93489 0.92413 0.91337 0.90291 0.89276 0.88343 0.87488 0.86751 0.86132 0.85641 0.85282 0.85067 0.84991
0.630  0.97299 0.96863 0.96199 0.95354 0.94399 0.93343 0.92269 0.91173 0.90093 0.89059 0.88110 0.87252 0.86491 0.85862 0.85363 0.85001 0.84781 0.84705
0.635  0.97228 0.96792 0.96101 0.95261 0.94269 0.93216 0.92102 0.90989 0.89890 0.88853 0.87873 0.87000 0.86236 0.85592 0.85080 0.84712 0.84489 0.84414
0.640  0.97161 0.96706 0.96019 0.95145 0.94157 0.93065 0.91933 0.90800 0.89683 0.88630 0.87646 0.86745 0.85968 0.85316 0.84797 0.84419 0.84192 0.84112
0.645  0.97093 0.96632 0.95933 0.95047 0.94022 0.92911 0.91782 0.90627 0.89492 0.88402 0.87402 0.86497 0.85696 0.85033 0.84506 0.84125 0.83892 0.83811
0.650  0.97023 0.96555 0.95831 0.94927 0.93884 0.92777 0.91607 0.90435 0.89279 0.88171 0.87155 0.86235 0.85429 0.84746 0.84211 0.83823 0.83588 0.83507
0.655  0.96951 0.96464 0.95742 0.94804 0.93767 0.92618 0.91428 0.90237 0.89062 0.87953 0.86903 0.85968 0.85149 0.84461 0.83910 0.83516 0.83277 0.83197
0.660  0.96870 0.96384 0.95634 0.94701 0.93624 0.92456 0.91269 0.90036 0.88856 0.87714 0.86661 0.85697 0.84864 0.84165 0.83610 0.83205 0.82962 0.82876
0.665  0.96795 0.96300 0.95540 0.94573 0.93478 0.92315 0.91085 0.89853 0.88637 0.87472 0.86402 0.85421 0.84575 0.83865 0.83301 0.82891 0.82642 0.82556
0.670  0.96717 0.96204 0.95429 0.94465 0.93354 0.92147 0.90897 0.89646 0.88410 0.87225 0.86139 0.85154 0.84281 0.83559 0.82986 0.82570 0.82318 0.82231
0.675  0.96638 0.96118 0.95312 0.94332 0.93202 0.91976 0.90706 0.89435 0.88179 0.86993 0.85871 0.84870 0.83993 0.83249 0.82667 0.82244 0.81988 0.81900
0.680  0.96554 0.96015 0.95214 0.94196 0.93048 0.91802 0.90524 0.89220 0.87944 0.86739 0.85598 0.84581 0.83690 0.82937 0.82341 0.81912 0.81652 0.81565
0.685  0.96464 0.95925 0.95092 0.94082 0.92915 0.91651 0.90339 0.89002 0.87705 0.86481 0.85321 0.84288 0.83382 0.82621 0.82011 0.81575 0.81311 0.81217
0.690  0.96378 0.95816 0.94990 0.93940 0.92756 0.91470 0.90138 0.88798 0.87483 0.86218 0.85056 0.83990 0.83070 0.82296 0.81680 0.81233 0.80964 0.80870
0.695  0.96289 0.95721 0.94863 0.93795 0.92592 0.91287 0.89934 0.88577 0.87237 0.85951 0.84770 0.83687 0.82751 0.81966 0.81341 0.80885 0.80612 0.80517
0.700  0.96197 0.95622 0.94754 0.93673 0.92425 0.91100 0.89725 0.88347 0.86986 0.85680 0.84480 0.83378 0.82428 0.81630 0.80995 0.80531 0.80254 0.80158
0.705  0.96095 0.95507 0.94622 0.93522 0.92254 0.90909 0.89513 0.88114 0.86731 0.85404 0.84185 0.83065 0.82099 0.81288 0.80644 0.80174 0.79890 0.79793
0.710  0.95999 0.95404 0.94485 0.93368 0.92109 0.90741 0.89296 0.87876 0.86471 0.85123 0.83884 0.82759 0.81765 0.80941 0.80285 0.79809 0.79519 0.79421
0.715  0.95900 0.95281 0.94369 0.93210 0.91931 0.90544 0.89076 0.87634 0.86207 0.84837 0.83579 0.82437 0.81426 0.80587 0.79922 0.79437 0.79143 0.79043
0.720  0.95788 0.95172 0.94227 0.93076 0.91751 0.90342 0.88877 0.87387 0.85938 0.84546 0.83268 0.82106 0.81080 0.80228 0.79552 0.79059 0.78760 0.78659
0.725  0.95683 0.95043 0.94080 0.92912 0.91566 0.90136 0.88650 0.87135 0.85664 0.84251 0.82952 0.81759 0.80729 0.79863 0.79175 0.78671 0.78370 0.78267
0.730  0.95574 0.94927 0.93954 0.92743 0.91377 0.89925 0.88418 0.86879 0.85385 0.83949 0.82630 0.81418 0.80371 0.79491 0.78792 0.78280 0.77974 0.77869
0.735  0.95462 0.94792 0.93801 0.92571 0.91184 0.89711 0.88180 0.86619 0.85101 0.83643 0.82303 0.81071 0.80007 0.79113 0.78399 0.77882 0.77571 0.77463
0.740  0.95337 0.94651 0.93643 0.92394 0.90987 0.89492 0.87938 0.86353 0.84812 0.83331 0.81969 0.80718 0.79637 0.78728 0.77998 0.77477 0.77160 0.77049
0.745  0.95218 0.94526 0.93481 0.92214 0.90785 0.89268 0.87663 0.86083 0.84517 0.83014 0.81611 0.80359 0.79260 0.78326 0.77595 0.77064 0.76742 0.76628
0.750  0.95095 0.94377 0.93341 0.92058 0.90579 0.89040 0.87411 0.85807 0.84217 0.82691 0.81265 0.79993 0.78876 0.77927 0.77183 0.76644 0.76316 0.76206
0.755  0.94957 0.94244 0.93171 0.91869 0.90368 0.88807 0.87154 0.85525 0.83886 0.82361 0.80913 0.79620 0.78472 0.77521 0.76765 0.76216 0.75880 0.75768
0.760  0.94826 0.94086 0.92996 0.91675 0.90153 0.88569 0.86891 0.85209 0.83574 0.82002 0.80555 0.79224 0.78074 0.77107 0.76337 0.75775 0.75438 0.75322
0.765  0.94690 0.93924 0.92817 0.91476 0.89932 0.88325 0.86623 0.84916 0.83256 0.81659 0.80189 0.78837 0.77669 0.76683 0.75896 0.75331 0.74987 0.74868
0.770  0.94539 0.93777 0.92632 0.91272 0.89706 0.88043 0.86350 0.84618 0.82932 0.81310 0.79796 0.78443 0.77241 0.76244 0.75453 0.74878 0.74528 0.74404
0.775  0.94393 0.93605 0.92465 0.91063 0.89475 0.87788 0.86069 0.84312 0.82574 0.80952 0.79416 0.78023 0.76820 0.75807 0.75001 0.74411 0.74058 0.73937
0.780  0.94231 0.93426 0.92274 0.90848 0.89238 0.87528 0.85752 0.83970 0.82236 0.80566 0.79028 0.77614 0.76390 0.75348 0.74532 0.73940 0.73580 0.73454
0.785  0.94075 0.93264 0.92073 0.90627 0.88995 0.87261 0.85460 0.83652 0.81891 0.80196 0.78612 0.77196 0.75936 0.74893 0.74063 0.73454 0.73090 0.72968
0.790  0.93913 0.93075 0.91866 0.90399 0.88746 0.86987 0.85161 0.83326 0.81510 0.79792 0.78208 0.76750 0.75489 0.74415 0.73574 0.72964 0.72593 0.72464
0.795  0.93733 0.92879 0.91652 0.90133 0.88455 0.86673 0.84821 0.82962 0.81150 0.79405 0.77774 0.76315 0.75018 0.73941 0.73085 0.72457 0.72082 0.71956
0.800  0.93558 0.92675 0.91431 0.89892 0.88192 0.86386 0.84508 0.82621 0.80753 0.78984 0.77353 0.75851 0.74551 0.73444 0.72576 0.71946 0.71563 0.71430
0.805  0.93364 0.92488 0.91204 0.89645 0.87923 0.86055 0.84152 0.82240 0.80376 0.78580 0.76901 0.75377 0.74059 0.72949 0.72057 0.71418 0.71030 0.70899
0.810  0.93175 0.92271 0.90969 0.89390 0.87638 0.85753 0.83823 0.81884 0.79961 0.78141 0.76437 0.74913 0.73556 0.72430 0.71535 0.70880 0.70485 0.70348
0.815  0.92965 0.92045 0.90725 0.89126 0.87323 0.85441 0.83450 0.81485 0.79537 0.77691 0.75988 0.74418 0.73059 0.71900 0.70992 0.70332 0.69931 0.69791
0.820  0.92760 0.91811 0.90443 0.88820 0.87029 0.85086 0.83104 0.81076 0.79133 0.77258 0.75504 0.73912 0.72533 0.71358 0.70437 0.69768 0.69361 0.69221
0.825  0.92533 0.91568 0.90183 0.88540 0.86689 0.84720 0.82712 0.80692 0.78688 0.76788 0.75009 0.73394 0.71996 0.70817 0.69869 0.69190 0.68777 0.68637
0.830  0.92309 0.91315 0.89913 0.88214 0.86377 0.84383 0.82310 0.80263 0.78232 0.76306 0.74502 0.72882 0.71445 0.70249 0.69287 0.68598 0.68179 0.68038
0.835  0.92062 0.91052 0.89633 0.87914 0.86016 0.83996 0.81933 0.79823 0.77765 0.75812 0.73983 0.72341 0.70882 0.69667 0.68691 0.67991 0.67566 0.67423
0.840  0.91817 0.90778 0.89309 0.87603 0.85644 0.83598 0.81510 0.79371 0.77285 0.75306 0.73450 0.71765 0.70304 0.69071 0.68080 0.67370 0.66938 0.66791
0.845  0.91546 0.90492 0.89007 0.87245 0.85299 0.83225 0.81074 0.78907 0.76793 0.74786 0.72904 0.71194 0.69711 0.68446 0.67453 0.66732 0.66292 0.66143
0.850  0.91274 0.90194 0.88692 0.86873 0.84903 0.82807 0.80624 0.78429 0.76287 0.74252 0.72344 0.70608 0.69103 0.67819 0.66811 0.66075 0.65627 0.65476
0.855  0.90979 0.89881 0.88330 0.86526 0.84494 0.82371 0.80162 0.77939 0.75768 0.73703 0.71766 0.70007 0.68461 0.67175 0.66139 0.65397 0.64946 0.64789
0.860  0.90666 0.89554 0.87988 0.86126 0.84069 0.81921 0.79684 0.77433 0.75232 0.73110 0.71150 0.69367 0.67820 0.66498 0.65461 0.64706 0.64246 0.64090
0.865  0.90350 0.89211 0.87595 0.85711 0.83630 0.81448 0.79152 0.76873 0.74647 0.72530 0.70541 0.68731 0.67141 0.65817 0.64751 0.63987 0.63522 0.63361
0.870  0.90005 0.88824 0.87220 0.85278 0.83174 0.80933 0.78643 0.76335 0.74079 0.71901 0.69887 0.68054 0.66461 0.65101 0.64032 0.63246 0.62776 0.62617
0.875  0.89638 0.88445 0.86792 0.84828 0.82700 0.80434 0.78115 0.75740 0.73457 0.71280 0.69213 0.67356 0.65742 0.64363 0.63279 0.62490 0.62006 0.61840
0.880  0.89250 0.88045 0.86343 0.84358 0.82206 0.79914 0.77528 0.75164 0.72815 0.70615 0.68518 0.66659 0.65001 0.63602 0.62503 0.61703 0.61211 0.61044
0.885  0.88839 0.87594 0.85872 0.83866 0.81649 0.79332 0.76919 0.74529 0.72187 0.69924 0.67800 0.65893 0.64235 0.62817 0.61702 0.60883 0.60390 0.60220
0.890  0.88417 0.87146 0.85376 0.83350 0.81111 0.78726 0.76329 0.73870 0.71500 0.69210 0.67058 0.65125 0.63443 0.62005 0.60872 0.60040 0.59540 0.59366
0.895  0.87951 0.86642 0.84854 0.82808 0.80505 0.78139 0.75672 0.73186 0.70752 0.68436 0.66290 0.64331 0.62604 0.61164 0.60003 0.59169 0.58660 0.58486
0.900  0.87453 0.86136 0.84301 0.82197 0.79914 0.77480 0.74987 0.72474 0.70013 0.67668 0.65463 0.63481 0.61754 0.60277 0.59100 0.58256 0.57741 0.57563
0.905  0.86919 0.85566 0.83716 0.81594 0.79248 0.76790 0.74230 0.71692 0.69205 0.66835 0.64636 0.62626 0.60853 0.59356 0.58176 0.57308 0.56787 0.56608
0.910  0.86345 0.84958 0.83093 0.80914 0.78546 0.76023 0.73482 0.70917 0.68402 0.65969 0.63744 0.61710 0.59915 0.58397 0.57189 0.56321 0.55792 0.55611
0.915  0.85725 0.84305 0.82390 0.80193 0.77762 0.75261 0.72653 0.70064 0.67524 0.65065 0.62815 0.60730 0.58915 0.57399 0.56173 0.55292 0.54754 0.54568
0.920  0.85053 0.83602 0.81677 0.79425 0.76977 0.74411 0.71782 0.69170 0.66567 0.64120 0.61814 0.59733 0.57895 0.56339 0.55099 0.54208 0.53664 0.53480
0.925  0.84306 0.82842 0.80871 0.78606 0.76097 0.73513 0.70863 0.68187 0.65601 0.63094 0.60765 0.58663 0.56804 0.55230 0.53974 0.53071 0.52519 0.52328
0.930  0.83505 0.82015 0.80002 0.77683 0.75198 0.72558 0.69845 0.67192 0.64545 0.62016 0.59664 0.57540 0.55636 0.54065 0.52793 0.51876 0.51314 0.51119
0.935  0.82623 0.81110 0.79059 0.76689 0.74153 0.71493 0.68809 0.66052 0.63427 0.60877 0.58503 0.56330 0.54431 0.52821 0.51534 0.50608 0.50042 0.49846
0.940  0.81629 0.80085 0.77991 0.75613 0.73069 0.70352 0.67611 0.64884 0.62202 0.59635 0.57212 0.55051 0.53111 0.51505 0.50204 0.49256 0.48686 0.48491
0.945  0.80537 0.78949 0.76856 0.74438 0.71845 0.69122 0.66371 0.63589 0.60895 0.58278 0.55873 0.53665 0.51733 0.50091 0.48777 0.47828 0.47243 0.47049
0.950  0.79289 0.77680 0.75558 0.73101 0.70463 0.67738 0.64940 0.62153 0.59452 0.56826 0.54408 0.52187 0.50216 0.48563 0.47239 0.46283 0.45698 0.45498
0.955  0.77884 0.76247 0.74103 0.71617 0.68986 0.66222 0.63382 0.60597 0.57854 0.55224 0.52769 0.50543 0.48588 0.46923 0.45588 0.44612 0.44025 0.43825
0.960  0.76247 0.74606 0.72416 0.69906 0.67247 0.64452 0.61624 0.58848 0.56072 0.53448 0.50994 0.48764 0.46780 0.45111 0.43771 0.42801 0.42206 0.41998
0.965  0.74329 0.72668 0.70474 0.67956 0.65283 0.62470 0.59666 0.56826 0.54109 0.51461 0.49017 0.46791 0.44807 0.43133 0.41786 0.40800 0.40202 0.39997
0.970  0.72035 0.70371 0.68159 0.65648 0.62935 0.60165 0.57357 0.54555 0.51831 0.49211 0.46757 0.44549 0.42575 0.40889 0.39548 0.38574 0.37971 0.37765
0.975  0.69205 0.67549 0.65338 0.62820 0.60174 0.57387 0.54602 0.51821 0.49154 0.46584 0.44171 0.41967 0.40019 0.38350 0.37018 0.36047 0.35448 0.35240
0.980  0.65625 0.63995 0.61827 0.59344 0.56687 0.53963 0.51238 0.48554 0.45903 0.43416 0.41046 0.38904 0.37005 0.35371 0.34063 0.33099 0.32513 0.32308
0.985  0.60820 0.59255 0.57155 0.54734 0.52168 0.49569 0.46929 0.44326 0.41824 0.39440 0.37192 0.35128 0.33315 0.31749 0.30488 0.29555 0.28984 0.28787
0.990  0.53860 0.52421 0.50466 0.48224 0.45834 0.43404 0.40967 0.38593 0.36306 0.34095 0.32059 0.30181 0.28502 0.27062 0.25895 0.25027 0.24496 0.24309
0.995  0.42124 0.40963 0.39339 0.37475 0.35498 0.33480 0.31476 0.29546 0.27683 0.25902 0.24254 0.22727 0.21369 0.20191 0.19225 0.18508 0.18061 0.17903
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e040.dat <==
# alpha = -0.40 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996
0.015  0.99998 0.99998 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992 0.99992
0.020  0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99993 0.99992 0.99990 0.99989 0.99988 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985
0.025  0.99996 0.99995 0.99994 0.99993 0.99992 0.99990 0.99988 0.99987 0.99985 0.99984 0.99982 0.99981 0.99979 0.99978 0.99978 0.99977 0.99977 0.99976
0.030  0.99994 0.99993 0.99992 0.99990 0.99988 0.99986 0.99983 0.99981 0.99979 0.99976 0.99974 0.99972 0.99970 0.99969 0.99968 0.99967 0.99967 0.99966
0.035  0.99992 0.99991 0.99989 0.99987 0.99984 0.99981 0.99977 0.99974 0.99971 0.99968 0.99965 0.99962 0.99960 0.99958 0.99956 0.99955 0.99954 0.99954
0.040  0.99989 0.99988 0.99985 0.99982 0.99979 0.99975 0.99971 0.99966 0.99962 0.99958 0.99954 0.99950 0.99947 0.99945 0.99943 0.99941 0.99941 0.99940
0.045  0.99986 0.99984 0.99982 0.99978 0.99973 0.99968 0.99963 0.99957 0.99952 0.99947 0.99942 0.99937 0.99933 0.99930 0.99928 0.99926 0.99925 0.99924
0.050  0.99983 0.99981 0.99977 0.99973 0.99967 0.99961 0.99954 0.99947 0.99940 0.99934 0.99928 0.99923 0.99918 0.99914 0.99911 0.99908 0.99907 0.99906
0.055  0.99980 0.99977 0.99972 0.99967 0.99960 0.99952 0.99944 0.99936 0.99928 0.99920 0.99913 0.99906 0.99901 0.99896 0.99892 0.99889 0.99888 0.99886
0.060  0.99976 0.99972 0.99967 0.99960 0.99952 0.99943 0.99934 0.99924 0.99914 0.99905 0.99896 0.99889 0.99882 0.99876 0.99871 0.99868 0.99866 0.99864
0.065  0.99971 0.99968 0.99962 0.99953 0.99944 0.99933 0.99922 0.99911 0.99899 0.99888 0.99878 0.99869 0.99861 0.99854 0.99849 0.99845 0.99843 0.99841
0.070  0.99967 0.99962 0.99955 0.99946 0.99935 0.99923 0.99910 0.99896 0.99883 0.99870 0.99859 0.99848 0.99839 0.99831 0.99825 0.99820 0.99818 0.99815
0.075  0.99962 0.99957 0.99949 0.99938 0.99925 0.99911 0.99896 0.99881 0.99866 0.99851 0.99838 0.99826 0.99815 0.99806 0.99799 0.99794 0.99791 0.99788
0.080  0.99957 0.99951 0.99942 0.99929 0.99915 0.99899 0.99882 0.99864 0.99847 0.99831 0.99815 0.99802 0.99789 0.99779 0.99771 0.99765 0.99762 0.99759
0.085  0.99951 0.99944 0.99934 0.99920 0.99904 0.99886 0.99867 0.99847 0.99827 0.99809 0.99791 0.99776 0.99762 0.99751 0.99742 0.99735 0.99731 0.99728
0.090  0.99945 0.99938 0.99926 0.99911 0.99892 0.99872 0.99850 0.99828 0.99806 0.99786 0.99766 0.99749 0.99733 0.99720 0.99710 0.99703 0.99698 0.99694
0.095  0.99939 0.99930 0.99918 0.99900 0.99880 0.99857 0.99833 0.99808 0.99784 0.99761 0.99739 0.99720 0.99703 0.99688 0.99677 0.99669 0.99664 0.99659
0.100  0.99932 0.99923 0.99909 0.99890 0.99867 0.99842 0.99815 0.99788 0.99761 0.99735 0.99711 0.99690 0.99670 0.99655 0.99642 0.99633 0.99627 0.99622
0.105  0.99925 0.99915 0.99899 0.99878 0.99853 0.99825 0.99796 0.99766 0.99736 0.99708 0.99681 0.99658 0.99637 0.99619 0.99605 0.99595 0.99589 0.99584
0.110  0.99918 0.99907 0.99889 0.99866 0.99839 0.99808 0.99776 0.99743 0.99711 0.99679 0.99650 0.99624 0.99601 0.99582 0.99567 0.99555 0.99549 0.99543
0.115  0.99910 0.99898 0.99879 0.99853 0.99824 0.99790 0.99755 0.99719 0.99683 0.99649 0.99618 0.99589 0.99564 0.99543 0.99526 0.99514 0.99507 0.99500
0.120  0.99902 0.99889 0.99868 0.99840 0.99808 0.99771 0.99733 0.99694 0.99655 0.99618 0.99583 0.99552 0.99525 0.99502 0.99484 0.99471 0.99463 0.99461
0.125  0.99893 0.99879 0.99857 0.99826 0.99792 0.99752 0.99711 0.99667 0.99626 0.99585 0.99548 0.99514 0.99484 0.99460 0.99440 0.99425 0.99417 0.99414
0.130  0.99884 0.99869 0.99845 0.99812 0.99775 0.99731 0.99687 0.99640 0.99595 0.99551 0.99511 0.99474 0.99442 0.99415 0.99394 0.99378 0.99369 0.99366
0.135  0.99875 0.99859 0.99833 0.99797 0.99757 0.99710 0.99662 0.99611 0.99563 0.99516 0.99472 0.99433 0.99398 0.99369 0.99346 0.99329 0.99319 0.99316
0.140  0.99866 0.99848 0.99820 0.99782 0.99738 0.99688 0.99636 0.99582 0.99530 0.99479 0.99432 0.99389 0.99352 0.99321 0.99296 0.99279 0.99268 0.99263
0.145  0.99856 0.99836 0.99807 0.99766 0.99719 0.99665 0.99609 0.99551 0.99495 0.99440 0.99390 0.99345 0.99305 0.99271 0.99245 0.99226 0.99214 0.99209
0.150  0.99846 0.99825 0.99793 0.99749 0.99699 0.99642 0.99581 0.99520 0.99460 0.99401 0.99347 0.99298 0.99256 0.99220 0.99192 0.99171 0.99159 0.99153
0.155  0.99835 0.99813 0.99779 0.99732 0.99678 0.99617 0.99553 0.99487 0.99422 0.99360 0.99303 0.99250 0.99205 0.99167 0.99136 0.99114 0.99101 0.99094
0.160  0.99824 0.99800 0.99764 0.99715 0.99656 0.99592 0.99523 0.99453 0.99384 0.99318 0.99257 0.99201 0.99152 0.99111 0.99079 0.99056 0.99042 0.99034
0.165  0.99812 0.99787 0.99748 0.99696 0.99634 0.99565 0.99492 0.99418 0.99344 0.99274 0.99209 0.99150 0.99098 0.99054 0.99020 0.98995 0.98980 0.98972
0.170  0.99801 0.99774 0.99732 0.99677 0.99611 0.99538 0.99461 0.99382 0.99304 0.99229 0.99159 0.99097 0.99042 0.98996 0.98960 0.98933 0.98917 0.98908
0.175  0.99789 0.99760 0.99716 0.99658 0.99588 0.99510 0.99428 0.99344 0.99262 0.99182 0.99109 0.99043 0.98984 0.98936 0.98897 0.98869 0.98852 0.98847
0.180  0.99776 0.99746 0.99699 0.99637 0.99564 0.99481 0.99395 0.99305 0.99219 0.99134 0.99057 0.98987 0.98925 0.98873 0.98832 0.98803 0.98785 0.98779
0.185  0.99763 0.99732 0.99682 0.99616 0.99539 0.99451 0.99360 0.99265 0.99174 0.99085 0.99003 0.98929 0.98863 0.98809 0.98766 0.98734 0.98716 0.98709
0.190  0.99750 0.99717 0.99664 0.99594 0.99513 0.99421 0.99325 0.99225 0.99128 0.99034 0.98948 0.98869 0.98800 0.98743 0.98697 0.98664 0.98644 0.98637
0.195  0.99736 0.99701 0.99646 0.99572 0.99487 0.99389 0.99288 0.99183 0.99081 0.98982 0.98891 0.98808 0.98736 0.98675 0.98627 0.98592 0.98571 0.98563
0.200  0.99722 0.99685 0.99627 0.99550 0.99459 0.99357 0.99249 0.99140 0.99032 0.98929 0.98832 0.98745 0.98669 0.98606 0.98555 0.98518 0.98496 0.98487
0.205  0.99707 0.99669 0.99608 0.99526 0.99430 0.99324 0.99211 0.99096 0.98982 0.98874 0.98772 0.98681 0.98601 0.98534 0.98481 0.98442 0.98419 0.98408
0.210  0.99692 0.99652 0.99588 0.99503 0.99402 0.99290 0.99171 0.99051 0.98931 0.98817 0.98710 0.98615 0.98531 0.98460 0.98405 0.98364 0.98340 0.98328
0.215  0.99677 0.99635 0.99568 0.99478 0.99372 0.99255 0.99131 0.99004 0.98879 0.98760 0.98647 0.98547 0.98459 0.98385 0.98327 0.98284 0.98259 0.98246
0.220  0.99661 0.99617 0.99547 0.99453 0.99342 0.99218 0.99089 0.98956 0.98825 0.98700 0.98583 0.98478 0.98385 0.98308 0.98247 0.98202 0.98176 0.98167
0.225  0.99645 0.99599 0.99525 0.99427 0.99311 0.99181 0.99047 0.98907 0.98770 0.98638 0.98517 0.98407 0.98310 0.98229 0.98165 0.98118 0.98090 0.98081
0.230  0.99629 0.99580 0.99503 0.99401 0.99280 0.99144 0.99003 0.98857 0.98714 0.98576 0.98449 0.98333 0.98233 0.98148 0.98081 0.98033 0.98003 0.97992
0.235  0.99612 0.99561 0.99479 0.99373 0.99247 0.99106 0.98956 0.98806 0.98656 0.98513 0.98380 0.98258 0.98154 0.98065 0.97995 0.97945 0.97914 0.97902
0.240  0.99594 0.99540 0.99456 0.99344 0.99214 0.99067 0.98911 0.98753 0.98596 0.98447 0.98309 0.98182 0.98073 0.97981 0.97907 0.97855 0.97822 0.97809
0.245  0.99576 0.99520 0.99432 0.99316 0.99178 0.99027 0.98864 0.98700 0.98536 0.98381 0.98235 0.98104 0.97990 0.97894 0.97817 0.97763 0.97729 0.97714
0.250  0.99558 0.99500 0.99408 0.99287 0.99143 0.98985 0.98816 0.98643 0.98474 0.98313 0.98161 0.98025 0.97905 0.97805 0.97726 0.97668 0.97634 0.97623
0.255  0.99539 0.99479 0.99383 0.99257 0.99108 0.98941 0.98767 0.98587 0.98411 0.98241 0.98085 0.97944 0.97818 0.97715 0.97632 0.97572 0.97536 0.97524
0.260  0.99520 0.99457 0.99358 0.99227 0.99072 0.98898 0.98717 0.98530 0.98348 0.98170 0.98008 0.97860 0.97730 0.97622 0.97536 0.97474 0.97436 0.97423
0.265  0.99500 0.99435 0.99332 0.99196 0.99035 0.98855 0.98663 0.98472 0.98281 0.98098 0.97929 0.97774 0.97640 0.97528 0.97438 0.97374 0.97335 0.97320
0.270  0.99480 0.99412 0.99306 0.99164 0.98997 0.98810 0.98611 0.98412 0.98213 0.98024 0.97847 0.97687 0.97548 0.97431 0.97338 0.97271 0.97231 0.97215
0.275  0.99459 0.99389 0.99278 0.99129 0.98957 0.98764 0.98558 0.98351 0.98144 0.97948 0.97764 0.97599 0.97455 0.97332 0.97237 0.97167 0.97125 0.97107
0.280  0.99438 0.99366 0.99249 0.99096 0.98915 0.98717 0.98504 0.98286 0.98075 0.97870 0.97680 0.97509 0.97358 0.97232 0.97133 0.97060 0.97016 0.97003
0.285  0.99417 0.99342 0.99220 0.99062 0.98875 0.98666 0.98448 0.98223 0.98003 0.97790 0.97594 0.97417 0.97260 0.97130 0.97026 0.96951 0.96906 0.96891
0.290  0.99395 0.99317 0.99191 0.99028 0.98834 0.98618 0.98391 0.98158 0.97930 0.97710 0.97507 0.97321 0.97161 0.97026 0.96919 0.96841 0.96794 0.96777
0.295  0.99372 0.99292 0.99162 0.98993 0.98792 0.98568 0.98331 0.98092 0.97854 0.97628 0.97417 0.97225 0.97059 0.96919 0.96808 0.96728 0.96679 0.96661
0.300  0.99349 0.99265 0.99132 0.98957 0.98749 0.98518 0.98272 0.98025 0.97779 0.97545 0.97325 0.97128 0.96956 0.96810 0.96696 0.96613 0.96562 0.96542
0.305  0.99326 0.99238 0.99101 0.98920 0.98703 0.98466 0.98212 0.97953 0.97702 0.97460 0.97232 0.97029 0.96850 0.96700 0.96581 0.96496 0.96443 0.96421
0.310  0.99302 0.99211 0.99070 0.98879 0.98657 0.98410 0.98151 0.97884 0.97623 0.97371 0.97138 0.96928 0.96742 0.96587 0.96465 0.96376 0.96322 0.96304
0.315  0.99278 0.99184 0.99038 0.98841 0.98612 0.98356 0.98088 0.97813 0.97543 0.97283 0.97042 0.96823 0.96633 0.96473 0.96346 0.96254 0.96199 0.96179
0.320  0.99253 0.99156 0.99002 0.98802 0.98566 0.98302 0.98022 0.97740 0.97459 0.97193 0.96944 0.96718 0.96522 0.96356 0.96225 0.96130 0.96073 0.96051
0.325  0.99227 0.99128 0.98969 0.98763 0.98518 0.98246 0.97958 0.97666 0.97377 0.97101 0.96843 0.96611 0.96408 0.96237 0.96102 0.96004 0.95945 0.95922
0.330  0.99201 0.99099 0.98935 0.98723 0.98469 0.98189 0.97892 0.97588 0.97292 0.97005 0.96741 0.96502 0.96291 0.96116 0.95977 0.95876 0.95814 0.95795
0.335  0.99175 0.99069 0.98900 0.98681 0.98417 0.98127 0.97825 0.97511 0.97206 0.96911 0.96638 0.96391 0.96174 0.95993 0.95850 0.95745 0.95682 0.95660
0.340  0.99148 0.99039 0.98865 0.98636 0.98367 0.98069 0.97752 0.97434 0.97116 0.96814 0.96533 0.96277 0.96055 0.95868 0.95719 0.95612 0.95548 0.95524
0.345  0.99120 0.99008 0.98829 0.98593 0.98316 0.98009 0.97683 0.97355 0.97027 0.96716 0.96424 0.96162 0.95933 0.95740 0.95587 0.95477 0.95410 0.95385
0.350  0.99092 0.98974 0.98792 0.98550 0.98265 0.97948 0.97613 0.97270 0.96937 0.96613 0.96315 0.96046 0.95809 0.95611 0.95453 0.95340 0.95271 0.95243
0.355  0.99063 0.98942 0.98751 0.98505 0.98207 0.97881 0.97541 0.97189 0.96845 0.96512 0.96206 0.95928 0.95683 0.95479 0.95318 0.95200 0.95129 0.95105
0.360  0.99033 0.98909 0.98713 0.98460 0.98153 0.97818 0.97463 0.97105 0.96748 0.96409 0.96093 0.95805 0.95555 0.95346 0.95178 0.95058 0.94985 0.94959
0.365  0.99002 0.98876 0.98674 0.98409 0.98099 0.97754 0.97389 0.97020 0.96653 0.96304 0.95976 0.95683 0.95426 0.95208 0.95037 0.94913 0.94838 0.94810
0.370  0.98972 0.98842 0.98635 0.98362 0.98043 0.97689 0.97313 0.96930 0.96557 0.96194 0.95860 0.95558 0.95291 0.95070 0.94894 0.94767 0.94689 0.94659
0.375  0.98941 0.98807 0.98595 0.98315 0.97986 0.97616 0.97236 0.96842 0.96458 0.96086 0.95743 0.95431 0.95158 0.94930 0.94749 0.94617 0.94538 0.94511
0.380  0.98909 0.98772 0.98553 0.98266 0.97923 0.97549 0.97152 0.96753 0.96354 0.95976 0.95622 0.95301 0.95021 0.94787 0.94600 0.94466 0.94384 0.94355
0.385  0.98877 0.98736 0.98507 0.98216 0.97865 0.97481 0.97073 0.96657 0.96253 0.95864 0.95498 0.95170 0.94883 0.94641 0.94450 0.94312 0.94228 0.94196
0.390  0.98844 0.98698 0.98465 0.98161 0.97806 0.97411 0.96993 0.96566 0.96150 0.95746 0.95374 0.95037 0.94741 0.94494 0.94298 0.94155 0.94069 0.94041
0.395  0.98810 0.98658 0.98422 0.98110 0.97745 0.97333 0.96910 0.96472 0.96040 0.95630 0.95248 0.94900 0.94598 0.94344 0.94142 0.93996 0.93908 0.93877
0.400  0.98776 0.98620 0.98378 0.98058 0.97677 0.97262 0.96821 0.96377 0.95934 0.95513 0.95117 0.94763 0.94453 0.94191 0.93984 0.93835 0.93744 0.93711
0.405  0.98741 0.98582 0.98333 0.98005 0.97615 0.97188 0.96736 0.96275 0.95826 0.95389 0.94988 0.94624 0.94304 0.94036 0.93825 0.93671 0.93578 0.93543
0.410  0.98705 0.98542 0.98281 0.97944 0.97551 0.97113 0.96650 0.96177 0.95713 0.95269 0.94857 0.94480 0.94154 0.93880 0.93663 0.93504 0.93409 0.93377
0.415  0.98669 0.98502 0.98235 0.97890 0.97484 0.97031 0.96556 0.96078 0.95599 0.95146 0.94719 0.94337 0.94002 0.93721 0.93496 0.93335 0.93238 0.93203
0.420  0.98632 0.98461 0.98188 0.97834 0.97413 0.96954 0.96467 0.95970 0.95487 0.95016 0.94583 0.94191 0.93848 0.93558 0.93329 0.93164 0.93064 0.93026
0.425  0.98594 0.98418 0.98140 0.97778 0.97347 0.96876 0.96377 0.95867 0.95371 0.94890 0.94446 0.94043 0.93689 0.93394 0.93160 0.92989 0.92887 0.92852
0.430  0.98555 0.98372 0.98090 0.97712 0.97279 0.96788 0.96277 0.95763 0.95249 0.94761 0.94301 0.93891 0.93530 0.93228 0.92986 0.92813 0.92707 0.92670
0.435  0.98514 0.98329 0.98034 0.97654 0.97202 0.96708 0.96185 0.95651 0.95131 0.94625 0.94159 0.93739 0.93369 0.93057 0.92812 0.92633 0.92526 0.92486
0.440  0.98474 0.98285 0.97983 0.97595 0.97132 0.96626 0.96090 0.95544 0.95009 0.94493 0.94016 0.93583 0.93202 0.92886 0.92634 0.92451 0.92341 0.92304
0.445  0.98434 0.98240 0.97932 0.97534 0.97060 0.96534 0.95986 0.95435 0.94882 0.94358 0.93865 0.93423 0.93037 0.92712 0.92453 0.92266 0.92153 0.92114
0.450  0.98392 0.98194 0.97879 0.97464 0.96979 0.96450 0.95889 0.95316 0.94758 0.94215 0.93717 0.93265 0.92868 0.92533 0.92270 0.92079 0.91963 0.91921
0.455  0.98350 0.98147 0.97823 0.97402 0.96906 0.96364 0.95790 0.95204 0.94625 0.94078 0.93566 0.93099 0.92695 0.92355 0.92085 0.91888 0.91770 0.91730
0.460  0.98307 0.98095 0.97764 0.97338 0.96831 0.96268 0.95680 0.95090 0.94498 0.93937 0.93408 0.92936 0.92521 0.92173 0.91895 0.91696 0.91574 0.91532
0.465  0.98263 0.98047 0.97709 0.97264 0.96750 0.96179 0.95579 0.94965 0.94368 0.93788 0.93254 0.92770 0.92342 0.91987 0.91705 0.91500 0.91376 0.91330
0.470  0.98219 0.97998 0.97652 0.97198 0.96668 0.96089 0.95475 0.94848 0.94229 0.93644 0.93096 0.92597 0.92164 0.91800 0.91511 0.91301 0.91174 0.91131
0.475  0.98173 0.97947 0.97594 0.97131 0.96590 0.95988 0.95360 0.94722 0.94096 0.93496 0.92932 0.92426 0.91983 0.91608 0.91313 0.91100 0.90970 0.90924
0.480  0.98126 0.97896 0.97528 0.97062 0.96500 0.95895 0.95254 0.94599 0.93961 0.93341 0.92770 0.92252 0.91795 0.91416 0.91114 0.90895 0.90762 0.90719
0.485  0.98078 0.97838 0.97469 0.96984 0.96419 0.95801 0.95135 0.94476 0.93816 0.93190 0.92600 0.92072 0.91609 0.91221 0.90910 0.90687 0.90552 0.90505
0.490  0.98028 0.97785 0.97409 0.96914 0.96337 0.95694 0.95025 0.94342 0.93677 0.93029 0.92434 0.91894 0.91417 0.91020 0.90706 0.90477 0.90339 0.90289
0.495  0.97978 0.97731 0.97338 0.96842 0.96241 0.95597 0.94914 0.94216 0.93527 0.92874 0.92265 0.91708 0.91225 0.90820 0.90497 0.90263 0.90122 0.90075
0.500  0.97928 0.97676 0.97275 0.96759 0.96157 0.95487 0.94789 0.94077 0.93384 0.92713 0.92087 0.91524 0.91031 0.90613 0.90285 0.90047 0.89903 0.89852
0.505  0.97877 0.97620 0.97212 0.96685 0.96070 0.95387 0.94675 0.93947 0.93229 0.92549 0.91914 0.91333 0.90830 0.90407 0.90072 0.89827 0.89680 0.89631
0.510  0.97825 0.97557 0.97147 0.96609 0.95971 0.95285 0.94546 0.93815 0.93082 0.92387 0.91731 0.91145 0.90630 0.90197 0.89853 0.89605 0.89455 0.89402
0.515  0.97772 0.97498 0.97071 0.96521 0.95882 0.95170 0.94428 0.93670 0.92932 0.92214 0.91553 0.90953 0.90423 0.89983 0.89634 0.89380 0.89225 0.89170
0.520  0.97718 0.97439 0.97004 0.96444 0.95789 0.95065 0.94307 0.93535 0.92770 0.92047 0.91364 0.90753 0.90218 0.89768 0.89408 0.89150 0.88994 0.88940
0.525  0.97662 0.97379 0.96936 0.96364 0.95686 0.94945 0.94173 0.93385 0.92616 0.91869 0.91181 0.90557 0.90005 0.89546 0.89183 0.88919 0.88758 0.88701
0.530  0.97605 0.97317 0.96855 0.96272 0.95593 0.94838 0.94050 0.93245 0.92451 0.91697 0.90986 0.90351 0.89794 0.89326 0.88951 0.88682 0.88520 0.88464
0.535  0.97545 0.97247 0.96785 0.96190 0.95484 0.94714 0.93911 0.93091 0.92292 0.91514 0.90798 0.90149 0.89575 0.89098 0.88719 0.88444 0.88278 0.88218
0.540  0.97486 0.97183 0.96712 0.96094 0.95388 0.94603 0.93784 0.92947 0.92121 0.91338 0.90603 0.89937 0.89358 0.88871 0.88481 0.88201 0.88032 0.87975
0.545  0.97426 0.97118 0.96636 0.96010 0.95276 0.94489 0.93641 0.92788 0.91958 0.91149 0.90404 0.89729 0.89132 0.88636 0.88243 0.87957 0.87783 0.87722
0.550  0.97365 0.97052 0.96553 0.95923 0.95176 0.94360 0.93510 0.92640 0.91781 0.90968 0.90203 0.89511 0.88909 0.88403 0.87997 0.87707 0.87531 0.87471
0.555  0.97303 0.96976 0.96477 0.95822 0.95074 0.94243 0.93362 0.92476 0.91614 0.90773 0.89999 0.89298 0.88677 0.88162 0.87752 0.87455 0.87275 0.87211
0.560  0.97239 0.96907 0.96394 0.95733 0.94957 0.94110 0.93227 0.92324 0.91432 0.90586 0.89788 0.89074 0.88448 0.87921 0.87501 0.87198 0.87015 0.86953
0.565  0.97174 0.96837 0.96308 0.95628 0.94852 0.93989 0.93075 0.92155 0.91259 0.90386 0.89583 0.88854 0.88209 0.87674 0.87248 0.86940 0.86752 0.86686
0.570  0.97107 0.96765 0.96228 0.95536 0.94731 0.93851 0.92935 0.91998 0.91072 0.90195 0.89365 0.88624 0.87974 0.87427 0.86990 0.86676 0.86485 0.86421
0.575  0.97036 0.96683 0.96133 0.95442 0.94622 0.93727 0.92778 0.91824 0.90894 0.89989 0.89154 0.88397 0.87728 0.87172 0.86730 0.86409 0.86215 0.86146
0.580  0.96967 0.96608 0.96050 0.95332 0.94496 0.93585 0.92634 0.91662 0.90702 0.89791 0.88930 0.88161 0.87486 0.86914 0.86464 0.86138 0.85940 0.85873
0.585  0.96897 0.96532 0.95965 0.95235 0.94385 0.93456 0.92473 0.91484 0.90506 0.89579 0.88713 0.87920 0.87234 0.86656 0.86198 0.85862 0.85662 0.85590
0.590  0.96825 0.96454 0.95865 0.95120 0.94254 0.93309 0.92324 0.91316 0.90320 0.89364 0.88483 0.87684 0.86984 0.86390 0.85924 0.85586 0.85380 0.85309
0.595  0.96752 0.96366 0.95776 0.95019 0.94139 0.93175 0.92157 0.91132 0.90118 0.89158 0.88255 0.87437 0.86725 0.86126 0.85647 0.85302 0.85094 0.85024
0.600  0.96677 0.96286 0.95683 0.94901 0.94004 0.93026 0.91988 0.90945 0.89927 0.88936 0.88023 0.87194 0.86461 0.85852 0.85368 0.85017 0.84804 0.84729
0.605  0.96595 0.96203 0.95580 0.94796 0.93884 0.92871 0.91832 0.90770 0.89720 0.88724 0.87782 0.86940 0.86201 0.85578 0.85083 0.84726 0.84509 0.84436
0.610  0.96517 0.96109 0.95487 0.94673 0.93745 0.92732 0.91657 0.90577 0.89509 0.88496 0.87549 0.86681 0.85930 0.85299 0.84797 0.84430 0.84210 0.84132
0.615  0.96437 0.96023 0.95377 0.94565 0.93620 0.92572 0.91497 0.90396 0.89309 0.88264 0.87302 0.86429 0.85655 0.85013 0.84503 0.84133 0.83908 0.83830
0.620  0.96356 0.95935 0.95280 0.94437 0.93477 0.92429 0.91317 0.90198 0.89092 0.88042 0.87051 0.86163 0.85384 0.84729 0.84205 0.83829 0.83601 0.83524
0.625  0.96272 0.95834 0.95165 0.94325 0.93330 0.92264 0.91133 0.89996 0.88884 0.87805 0.86807 0.85893 0.85101 0.84436 0.83907 0.83520 0.83288 0.83207
0.630  0.96186 0.95743 0.95064 0.94193 0.93200 0.92096 0.90965 0.89807 0.88662 0.87562 0.86549 0.85629 0.84814 0.84138 0.83600 0.83210 0.82973 0.82891
0.635  0.96094 0.95650 0.94945 0.94076 0.93047 0.91945 0.90776 0.89599 0.88435 0.87331 0.86286 0.85352 0.84531 0.83839 0.83289 0.82893 0.82652 0.82571
0.640  0.96004 0.95543 0.94840 0.93939 0.92912 0.91772 0.90583 0.89387 0.88203 0.87081 0.86031 0.85069 0.84236 0.83535 0.82977 0.82571 0.82326 0.82240
0.645  0.95913 0.95445 0.94731 0.93818 0.92755 0.91595 0.90407 0.89188 0.87986 0.86828 0.85762 0.84793 0.83936 0.83224 0.82658 0.82247 0.81997 0.81910
0.650  0.95820 0.95346 0.94606 0.93675 0.92594 0.91437 0.90208 0.88971 0.87748 0.86571 0.85488 0.84504 0.83640 0.82908 0.82333 0.81915 0.81662 0.81575
0.655  0.95724 0.95231 0.94493 0.93530 0.92452 0.91254 0.90006 0.88749 0.87505 0.86326 0.85209 0.84209 0.83332 0.82594 0.82003 0.81579 0.81322 0.81235
0.660  0.95620 0.95128 0.94363 0.93402 0.92286 0.91068 0.89820 0.88523 0.87273 0.86061 0.84938 0.83910 0.83019 0.82269 0.81673 0.81238 0.80976 0.80885
0.665  0.95520 0.95019 0.94244 0.93251 0.92116 0.90901 0.89612 0.88313 0.87027 0.85792 0.84652 0.83607 0.82701 0.81939 0.81334 0.80894 0.80626 0.80534
0.670  0.95417 0.94899 0.94109 0.93117 0.91966 0.90709 0.89399 0.88080 0.86774 0.85518 0.84361 0.83310 0.82378 0.81604 0.80989 0.80543 0.80271 0.80179
0.675  0.95312 0.94788 0.93968 0.92960 0.91790 0.90514 0.89183 0.87843 0.86517 0.85256 0.84065 0.82997 0.82060 0.81264 0.80640 0.80186 0.79911 0.79817
0.680  0.95203 0.94660 0.93844 0.92800 0.91611 0.90314 0.88974 0.87602 0.86255 0.84975 0.83764 0.82680 0.81728 0.80922 0.80284 0.79824 0.79544 0.79450
0.685  0.95087 0.94543 0.93698 0.92658 0.91451 0.90135 0.88762 0.87357 0.85988 0.84689 0.83459 0.82357 0.81390 0.80576 0.79924 0.79456 0.79172 0.79072
0.690  0.94974 0.94409 0.93568 0.92492 0.91266 0.89929 0.88534 0.87125 0.85737 0.84398 0.83163 0.82030 0.81047 0.80221 0.79561 0.79083 0.78794 0.78693
0.695  0.94858 0.94287 0.93415 0.92321 0.91077 0.89719 0.88303 0.86876 0.85462 0.84103 0.82848 0.81697 0.80699 0.79859 0.79191 0.78703 0.78410 0.78309
0.700  0.94739 0.94160 0.93278 0.92170 0.90884 0.89505 0.88067 0.86619 0.85184 0.83803 0.82529 0.81359 0.80345 0.79492 0.78814 0.78318 0.78021 0.77918
0.705  0.94610 0.94018 0.93120 0.91993 0.90686 0.89287 0.87827 0.86357 0.84900 0.83497 0.82204 0.81016 0.79986 0.79120 0.78431 0.77929 0.77625 0.77521
0.710  0.94485 0.93886 0.92957 0.91812 0.90511 0.89089 0.87583 0.86091 0.84611 0.83187 0.81873 0.80678 0.79621 0.78741 0.78041 0.77532 0.77223 0.77118
0.715  0.94356 0.93736 0.92811 0.91627 0.90306 0.88864 0.87334 0.85820 0.84317 0.82872 0.81538 0.80324 0.79250 0.78356 0.77646 0.77129 0.76814 0.76708
0.720  0.94216 0.93597 0.92640 0.91462 0.90097 0.88634 0.87105 0.85544 0.84019 0.82551 0.81196 0.79963 0.78874 0.77965 0.77244 0.76718 0.76399 0.76291
0.725  0.94080 0.93439 0.92465 0.91270 0.89884 0.88399 0.86848 0.85263 0.83715 0.82225 0.80849 0.79586 0.78490 0.77568 0.76835 0.76298 0.75977 0.75867
0.730  0.93941 0.93292 0.92308 0.91072 0.89666 0.88159 0.86586 0.84977 0.83406 0.81893 0.80497 0.79213 0.78101 0.77164 0.76419 0.75874 0.75548 0.75436
0.735  0.93797 0.93127 0.92125 0.90870 0.89443 0.87915 0.86319 0.84686 0.83091 0.81556 0.80138 0.78835 0.77705 0.76754 0.75995 0.75444 0.75112 0.74997
0.740  0.93641 0.92956 0.91938 0.90664 0.89216 0.87666 0.86046 0.84390 0.82771 0.81212 0.79772 0.78450 0.77303 0.76337 0.75562 0.75006 0.74668 0.74551
0.745  0.93489 0.92798 0.91745 0.90453 0.88984 0.87411 0.85742 0.84088 0.82445 0.80863 0.79384 0.78058 0.76893 0.75903 0.75125 0.74560 0.74217 0.74097
0.750  0.93332 0.92617 0.91571 0.90263 0.88747 0.87152 0.85459 0.83780 0.82113 0.80508 0.79006 0.77660 0.76477 0.75471 0.74681 0.74107 0.73758 0.73641
0.755  0.93162 0.92450 0.91369 0.90043 0.88504 0.86887 0.85170 0.83466 0.81752 0.80145 0.78621 0.77255 0.76041 0.75032 0.74229 0.73646 0.73289 0.73170
0.760  0.92996 0.92259 0.91162 0.89816 0.88256 0.86616 0.84875 0.83120 0.81407 0.79756 0.78230 0.76827 0.75610 0.74585 0.73768 0.73172 0.72814 0.72691
0.765  0.92825 0.92063 0.90949 0.89584 0.88003 0.86339 0.84574 0.82794 0.81056 0.79380 0.77831 0.76407 0.75171 0.74128 0.73294 0.72694 0.72330 0.72204
0.770  0.92639 0.91881 0.90730 0.89347 0.87743 0.86027 0.84266 0.82462 0.80698 0.78997 0.77407 0.75979 0.74711 0.73656 0.72818 0.72208 0.71837 0.71707
0.775  0.92456 0.91673 0.90527 0.89103 0.87478 0.85738 0.83952 0.82123 0.80308 0.78606 0.76993 0.75527 0.74256 0.73185 0.72332 0.71708 0.71334 0.71206
0.780  0.92258 0.91459 0.90300 0.88853 0.87206 0.85443 0.83603 0.81749 0.79936 0.78187 0.76570 0.75083 0.73792 0.72694 0.71831 0.71203 0.70822 0.70690
0.785  0.92063 0.91259 0.90063 0.88596 0.86928 0.85141 0.83276 0.81395 0.79556 0.77782 0.76122 0.74631 0.73306 0.72204 0.71327 0.70684 0.70299 0.70170
0.790  0.91862 0.91032 0.89819 0.88331 0.86642 0.84830 0.82941 0.81034 0.79142 0.77345 0.75683 0.74153 0.72825 0.71694 0.70806 0.70160 0.69768 0.69633
0.795  0.91643 0.90798 0.89568 0.88031 0.86317 0.84483 0.82567 0.80636 0.78747 0.76923 0.75216 0.73683 0.72320 0.71185 0.70283 0.69621 0.69224 0.69091
0.800  0.91427 0.90556 0.89309 0.87753 0.86017 0.84158 0.82217 0.80259 0.78316 0.76469 0.74759 0.73186 0.71819 0.70655 0.69741 0.69076 0.68672 0.68532
0.805  0.91193 0.90327 0.89042 0.87466 0.85709 0.83792 0.81827 0.79844 0.77902 0.76028 0.74273 0.72678 0.71294 0.70126 0.69188 0.68515 0.68106 0.67967
0.810  0.90961 0.90069 0.88767 0.87172 0.85385 0.83451 0.81459 0.79449 0.77453 0.75555 0.73776 0.72179 0.70757 0.69574 0.68632 0.67944 0.67527 0.67384
0.815  0.90709 0.89802 0.88482 0.86867 0.85033 0.83100 0.81050 0.79014 0.76993 0.75070 0.73290 0.71650 0.70225 0.69011 0.68056 0.67362 0.66940 0.66794
0.820  0.90459 0.89525 0.88161 0.86523 0.84698 0.82708 0.80664 0.78570 0.76551 0.74600 0.72772 0.71110 0.69666 0.68435 0.67468 0.66765 0.66337 0.66191
0.825  0.90187 0.89238 0.87858 0.86200 0.84319 0.82303 0.80234 0.78145 0.76070 0.74094 0.72242 0.70558 0.69094 0.67859 0.66867 0.66154 0.65721 0.65574
0.830  0.89916 0.88941 0.87544 0.85834 0.83963 0.81924 0.79794 0.77679 0.75577 0.73576 0.71699 0.70010 0.68510 0.67258 0.66252 0.65530 0.65090 0.64942
0.835  0.89622 0.88632 0.87219 0.85490 0.83562 0.81497 0.79376 0.77201 0.75073 0.73046 0.71145 0.69433 0.67913 0.66643 0.65623 0.64891 0.64446 0.64295
0.840  0.89328 0.88311 0.86852 0.85133 0.83148 0.81059 0.78912 0.76710 0.74555 0.72503 0.70577 0.68824 0.67301 0.66014 0.64980 0.64237 0.63785 0.63632
0.845  0.89008 0.87977 0.86502 0.84731 0.82758 0.80641 0.78436 0.76207 0.74025 0.71946 0.69995 0.68219 0.66675 0.65358 0.64321 0.63567 0.63108 0.62952
0.850  0.88685 0.87629 0.86139 0.84315 0.82318 0.80180 0.77945 0.75689 0.73480 0.71375 0.69398 0.67598 0.66032 0.64697 0.63646 0.62879 0.62412 0.62255
0.855  0.88338 0.87266 0.85730 0.83919 0.81864 0.79701 0.77440 0.75157 0.72921 0.70788 0.68784 0.66962 0.65359 0.64021 0.62944 0.62171 0.61701 0.61538
0.860  0.87972 0.86887 0.85336 0.83472 0.81394 0.79206 0.76919 0.74610 0.72346 0.70159 0.68134 0.66289 0.64683 0.63313 0.62234 0.61449 0.60971 0.60808
0.865  0.87600 0.86490 0.84894 0.83008 0.80907 0.78688 0.76346 0.74011 0.71723 0.69540 0.67488 0.65618 0.63973 0.62600 0.61495 0.60701 0.60217 0.60051
0.870  0.87199 0.86050 0.84465 0.82526 0.80403 0.78129 0.75792 0.73430 0.71114 0.68875 0.66799 0.64908 0.63260 0.61854 0.60745 0.59932 0.59443 0.59278
0.875  0.86775 0.85615 0.83984 0.82024 0.79879 0.77582 0.75218 0.72794 0.70453 0.68215 0.66090 0.64177 0.62510 0.61086 0.59964 0.59147 0.58646 0.58475
0.880  0.86328 0.85156 0.83481 0.81501 0.79335 0.77013 0.74587 0.72174 0.69772 0.67513 0.65360 0.63445 0.61737 0.60296 0.59160 0.58333 0.57825 0.57653
0.885  0.85856 0.84649 0.82954 0.80955 0.78729 0.76384 0.73934 0.71496 0.69101 0.66784 0.64608 0.62649 0.60941 0.59482 0.58332 0.57488 0.56978 0.56804
0.890  0.85369 0.84139 0.82401 0.80384 0.78137 0.75730 0.73294 0.70793 0.68373 0.66032 0.63831 0.61849 0.60119 0.58642 0.57476 0.56620 0.56104 0.55925
0.895  0.84839 0.83574 0.81819 0.79785 0.77479 0.75089 0.72591 0.70065 0.67588 0.65223 0.63028 0.61022 0.59253 0.57774 0.56583 0.55724 0.55201 0.55022
0.900  0.84275 0.83002 0.81206 0.79117 0.76830 0.74380 0.71858 0.69309 0.66807 0.64417 0.62169 0.60144 0.58374 0.56863 0.55657 0.54790 0.54262 0.54079
0.905  0.83673 0.82368 0.80557 0.78453 0.76109 0.73638 0.71056 0.68484 0.65960 0.63549 0.61307 0.59257 0.57447 0.55918 0.54711 0.53823 0.53289 0.53106
0.910  0.83028 0.81693 0.79869 0.77714 0.75351 0.72820 0.70257 0.67663 0.65115 0.62647 0.60384 0.58313 0.56484 0.54938 0.53705 0.52818 0.52277 0.52092
0.915  0.82336 0.80971 0.79102 0.76931 0.74512 0.72003 0.69380 0.66766 0.64197 0.61708 0.59423 0.57308 0.55464 0.53919 0.52672 0.51773 0.51225 0.51035
0.920  0.81589 0.80197 0.78319 0.76100 0.73667 0.71101 0.68460 0.65827 0.63203 0.60728 0.58394 0.56286 0.54421 0.52843 0.51584 0.50677 0.50124 0.49936
0.925  0.80766 0.79363 0.77445 0.75215 0.72728 0.70148 0.67491 0.64802 0.62197 0.59670 0.57318 0.55193 0.53312 0.51719 0.50448 0.49531 0.48971 0.48777
0.930  0.79886 0.78460 0.76506 0.74228 0.71765 0.69137 0.66425 0.63761 0.61103 0.58560 0.56192 0.54049 0.52131 0.50543 0.49258 0.48331 0.47762 0.47566
0.935  0.78922 0.77477 0.75490 0.73169 0.70662 0.68018 0.65337 0.62583 0.59949 0.57391 0.55006 0.52823 0.50912 0.49292 0.47997 0.47062 0.46491 0.46294
0.940  0.77846 0.76374 0.74350 0.72024 0.69514 0.66823 0.64094 0.61371 0.58691 0.56122 0.53698 0.51530 0.49586 0.47973 0.46667 0.45715 0.45142 0.44946
0.945  0.76668 0.75158 0.73138 0.70779 0.68228 0.65536 0.62804 0.60038 0.57351 0.54743 0.52341 0.50137 0.48205 0.46563 0.45249 0.44298 0.43713 0.43518
0.950  0.75335 0.73808 0.71764 0.69374 0.66788 0.64100 0.61331 0.58567 0.55882 0.53272 0.50864 0.48654 0.46694 0.45047 0.43727 0.42773 0.42189 0.41989
0.955  0.73842 0.72292 0.70233 0.67821 0.65248 0.62531 0.59732 0.56977 0.54262 0.51658 0.49225 0.47017 0.45078 0.43425 0.42100 0.41132 0.40547 0.40349
0.960  0.72120 0.70569 0.68472 0.66046 0.63454 0.60717 0.57938 0.55201 0.52467 0.49876 0.47454 0.45252 0.43294 0.41645 0.40321 0.39361 0.38772 0.38568
0.965  0.70118 0.68554 0.66460 0.64033 0.61437 0.58695 0.55948 0.53165 0.50495 0.47895 0.45493 0.43305 0.41356 0.39711 0.38387 0.37418 0.36829 0.36628
0.970  0.67747 0.66185 0.64081 0.61671 0.59050 0.56358 0.53622 0.50887 0.48225 0.45665 0.43267 0.41107 0.39180 0.37533 0.36222 0.35269 0.34680 0.34479
0.975  0.64856 0.63306 0.61213 0.58806 0.56260 0.53568 0.50869 0.48170 0.45577 0.43079 0.40735 0.38595 0.36703 0.35084 0.33791 0.32847 0.32266 0.32064
0.980  0.61238 0.59719 0.57676 0.55318 0.52778 0.50162 0.47538 0.44948 0.42391 0.39989 0.37704 0.35639 0.33808 0.32235 0.30975 0.30046 0.29482 0.29284
0.985  0.56454 0.55002 0.53035 0.50752 0.48316 0.45839 0.43317 0.40828 0.38433 0.36150 0.34000 0.32029 0.30297 0.28802 0.27600 0.26709 0.26165 0.25977
0.990  0.49638 0.48313 0.46496 0.44399 0.42153 0.39862 0.37558 0.35311 0.33146 0.31054 0.29128 0.27353 0.25769 0.24411 0.23312 0.22494 0.21994 0.21818
0.995  0.38400 0.37341 0.35851 0.34131 0.32301 0.30426 0.28562 0.26765 0.25030 0.23372 0.21839 0.20421 0.19161 0.18069 0.17176 0.16513 0.16099 0.15953
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e050.dat <==
# alpha = -0.40 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991 0.99990
0.020  0.99996 0.99996 0.99995 0.99995 0.99994 0.99993 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99984 0.99984 0.99983 0.99983
0.025  0.99994 0.99994 0.99993 0.99991 0.99990 0.99988 0.99987 0.99985 0.99983 0.99981 0.99980 0.99978 0.99977 0.99976 0.99975 0.99974 0.99974 0.99974
0.030  0.99992 0.99991 0.99990 0.99988 0.99986 0.99983 0.99981 0.99978 0.99975 0.99973 0.99971 0.99968 0.99967 0.99965 0.99964 0.99963 0.99962 0.99962
0.035  0.99989 0.99988 0.99986 0.99983 0.99980 0.99977 0.99974 0.99970 0.99966 0.99963 0.99960 0.99957 0.99955 0.99952 0.99951 0.99950 0.99949 0.99948
0.040  0.99985 0.99984 0.99981 0.99978 0.99974 0.99970 0.99966 0.99961 0.99956 0.99952 0.99948 0.99944 0.99941 0.99938 0.99936 0.99934 0.99933 0.99932
0.045  0.99981 0.99979 0.99976 0.99972 0.99968 0.99962 0.99956 0.99950 0.99945 0.99939 0.99934 0.99929 0.99925 0.99921 0.99919 0.99917 0.99915 0.99914
0.050  0.99977 0.99975 0.99971 0.99966 0.99960 0.99953 0.99946 0.99939 0.99932 0.99925 0.99918 0.99912 0.99907 0.99903 0.99899 0.99897 0.99895 0.99894
0.055  0.99972 0.99969 0.99965 0.99959 0.99952 0.99943 0.99935 0.99926 0.99917 0.99909 0.99901 0.99894 0.99888 0.99882 0.99878 0.99875 0.99873 0.99872
0.060  0.99967 0.99964 0.99958 0.99951 0.99942 0.99933 0.99922 0.99912 0.99901 0.99891 0.99882 0.99874 0.99866 0.99860 0.99855 0.99852 0.99849 0.99848
0.065  0.99961 0.99957 0.99951 0.99942 0.99932 0.99921 0.99909 0.99897 0.99884 0.99873 0.99862 0.99852 0.99843 0.99836 0.99830 0.99826 0.99823 0.99821
0.070  0.99955 0.99950 0.99943 0.99933 0.99921 0.99908 0.99894 0.99880 0.99866 0.99852 0.99839 0.99828 0.99818 0.99809 0.99803 0.99798 0.99795 0.99793
0.075  0.99948 0.99943 0.99934 0.99923 0.99910 0.99895 0.99879 0.99862 0.99846 0.99830 0.99816 0.99803 0.99791 0.99781 0.99774 0.99768 0.99764 0.99762
0.080  0.99941 0.99935 0.99925 0.99912 0.99897 0.99880 0.99862 0.99843 0.99825 0.99807 0.99790 0.99775 0.99762 0.99751 0.99742 0.99736 0.99732 0.99729
0.085  0.99933 0.99927 0.99916 0.99901 0.99884 0.99864 0.99844 0.99823 0.99802 0.99782 0.99763 0.99746 0.99731 0.99719 0.99709 0.99702 0.99697 0.99694
0.090  0.99925 0.99918 0.99905 0.99889 0.99870 0.99848 0.99825 0.99801 0.99778 0.99755 0.99734 0.99716 0.99699 0.99685 0.99674 0.99666 0.99661 0.99657
0.095  0.99917 0.99908 0.99895 0.99876 0.99855 0.99831 0.99805 0.99779 0.99753 0.99727 0.99704 0.99683 0.99664 0.99649 0.99636 0.99627 0.99622 0.99618
0.100  0.99908 0.99898 0.99883 0.99863 0.99839 0.99812 0.99784 0.99755 0.99726 0.99698 0.99672 0.99649 0.99628 0.99611 0.99597 0.99587 0.99581 0.99576
0.105  0.99898 0.99888 0.99871 0.99849 0.99823 0.99793 0.99762 0.99729 0.99698 0.99667 0.99638 0.99612 0.99590 0.99571 0.99555 0.99544 0.99538 0.99533
0.110  0.99888 0.99877 0.99858 0.99834 0.99805 0.99772 0.99738 0.99703 0.99668 0.99634 0.99603 0.99574 0.99549 0.99529 0.99512 0.99500 0.99493 0.99487
0.115  0.99878 0.99865 0.99845 0.99818 0.99787 0.99751 0.99714 0.99675 0.99637 0.99600 0.99566 0.99535 0.99507 0.99485 0.99466 0.99453 0.99445 0.99439
0.120  0.99867 0.99853 0.99831 0.99802 0.99768 0.99729 0.99688 0.99646 0.99604 0.99564 0.99527 0.99493 0.99463 0.99439 0.99419 0.99404 0.99396 0.99393
0.125  0.99855 0.99840 0.99817 0.99785 0.99748 0.99706 0.99662 0.99615 0.99571 0.99527 0.99487 0.99450 0.99418 0.99391 0.99369 0.99353 0.99344 0.99341
0.130  0.99843 0.99827 0.99802 0.99767 0.99727 0.99681 0.99634 0.99584 0.99535 0.99488 0.99444 0.99405 0.99370 0.99341 0.99317 0.99300 0.99290 0.99287
0.135  0.99831 0.99813 0.99786 0.99749 0.99706 0.99656 0.99605 0.99551 0.99499 0.99448 0.99401 0.99358 0.99320 0.99289 0.99263 0.99245 0.99234 0.99230
0.140  0.99818 0.99799 0.99770 0.99730 0.99683 0.99630 0.99575 0.99517 0.99461 0.99406 0.99355 0.99309 0.99269 0.99235 0.99208 0.99188 0.99176 0.99172
0.145  0.99805 0.99784 0.99753 0.99710 0.99660 0.99603 0.99543 0.99481 0.99421 0.99362 0.99308 0.99258 0.99215 0.99179 0.99150 0.99129 0.99116 0.99111
0.150  0.99791 0.99769 0.99735 0.99690 0.99636 0.99575 0.99511 0.99445 0.99380 0.99317 0.99259 0.99206 0.99160 0.99121 0.99090 0.99067 0.99054 0.99048
0.155  0.99776 0.99753 0.99717 0.99668 0.99610 0.99546 0.99477 0.99407 0.99338 0.99271 0.99208 0.99152 0.99102 0.99061 0.99028 0.99004 0.98989 0.98982
0.160  0.99761 0.99737 0.99698 0.99646 0.99585 0.99516 0.99443 0.99368 0.99294 0.99222 0.99156 0.99096 0.99043 0.98998 0.98963 0.98938 0.98922 0.98915
0.165  0.99746 0.99720 0.99679 0.99624 0.99558 0.99485 0.99407 0.99327 0.99248 0.99173 0.99102 0.99038 0.98982 0.98934 0.98897 0.98870 0.98853 0.98845
0.170  0.99730 0.99702 0.99658 0.99600 0.99530 0.99453 0.99370 0.99285 0.99202 0.99121 0.99046 0.98978 0.98919 0.98868 0.98829 0.98800 0.98782 0.98773
0.175  0.99714 0.99684 0.99637 0.99576 0.99502 0.99419 0.99332 0.99242 0.99154 0.99068 0.98988 0.98917 0.98853 0.98800 0.98758 0.98727 0.98709 0.98703
0.180  0.99697 0.99665 0.99616 0.99551 0.99473 0.99385 0.99293 0.99197 0.99104 0.99014 0.98929 0.98853 0.98786 0.98730 0.98686 0.98653 0.98634 0.98627
0.185  0.99679 0.99646 0.99594 0.99525 0.99443 0.99350 0.99253 0.99151 0.99053 0.98957 0.98868 0.98788 0.98717 0.98658 0.98611 0.98576 0.98556 0.98549
0.190  0.99661 0.99626 0.99571 0.99498 0.99412 0.99314 0.99211 0.99104 0.99001 0.98900 0.98806 0.98721 0.98646 0.98584 0.98534 0.98498 0.98476 0.98468
0.195  0.99643 0.99606 0.99548 0.99470 0.99380 0.99277 0.99168 0.99056 0.98947 0.98840 0.98741 0.98652 0.98573 0.98507 0.98455 0.98417 0.98394 0.98385
0.200  0.99624 0.99585 0.99524 0.99443 0.99347 0.99238 0.99124 0.99007 0.98891 0.98779 0.98675 0.98581 0.98498 0.98429 0.98373 0.98334 0.98309 0.98299
0.205  0.99604 0.99564 0.99499 0.99414 0.99312 0.99199 0.99079 0.98956 0.98833 0.98717 0.98607 0.98508 0.98421 0.98348 0.98290 0.98248 0.98223 0.98212
0.210  0.99584 0.99542 0.99474 0.99384 0.99278 0.99159 0.99032 0.98904 0.98775 0.98652 0.98537 0.98433 0.98342 0.98265 0.98205 0.98161 0.98134 0.98122
0.215  0.99563 0.99519 0.99448 0.99354 0.99242 0.99118 0.98985 0.98850 0.98715 0.98587 0.98465 0.98357 0.98261 0.98181 0.98117 0.98071 0.98043 0.98030
0.220  0.99542 0.99495 0.99421 0.99323 0.99206 0.99074 0.98937 0.98794 0.98654 0.98519 0.98392 0.98278 0.98178 0.98094 0.98027 0.97979 0.97949 0.97940
0.225  0.99520 0.99472 0.99394 0.99291 0.99169 0.99031 0.98887 0.98737 0.98591 0.98449 0.98318 0.98198 0.98093 0.98005 0.97935 0.97884 0.97854 0.97843
0.230  0.99498 0.99447 0.99366 0.99258 0.99130 0.98986 0.98836 0.98680 0.98526 0.98378 0.98241 0.98116 0.98006 0.97914 0.97841 0.97788 0.97756 0.97744
0.235  0.99475 0.99422 0.99336 0.99224 0.99091 0.98941 0.98782 0.98621 0.98460 0.98306 0.98162 0.98031 0.97917 0.97821 0.97744 0.97689 0.97656 0.97643
0.240  0.99451 0.99395 0.99307 0.99189 0.99051 0.98895 0.98729 0.98560 0.98392 0.98232 0.98082 0.97945 0.97826 0.97726 0.97646 0.97588 0.97553 0.97539
0.245  0.99427 0.99369 0.99277 0.99154 0.99008 0.98848 0.98674 0.98498 0.98323 0.98156 0.97998 0.97857 0.97733 0.97628 0.97545 0.97485 0.97448 0.97433
0.250  0.99403 0.99342 0.99246 0.99118 0.98966 0.98799 0.98618 0.98433 0.98252 0.98078 0.97914 0.97767 0.97637 0.97528 0.97442 0.97379 0.97341 0.97329
0.255  0.99378 0.99314 0.99214 0.99082 0.98924 0.98747 0.98561 0.98369 0.98180 0.97998 0.97829 0.97675 0.97539 0.97427 0.97337 0.97271 0.97232 0.97219
0.260  0.99352 0.99286 0.99182 0.99044 0.98880 0.98696 0.98503 0.98303 0.98107 0.97917 0.97741 0.97581 0.97440 0.97323 0.97229 0.97161 0.97120 0.97106
0.265  0.99325 0.99257 0.99149 0.99006 0.98835 0.98644 0.98441 0.98236 0.98031 0.97834 0.97651 0.97484 0.97339 0.97217 0.97119 0.97049 0.97006 0.96990
0.270  0.99298 0.99228 0.99115 0.98966 0.98789 0.98591 0.98380 0.98167 0.97954 0.97750 0.97560 0.97387 0.97236 0.97108 0.97007 0.96934 0.96890 0.96873
0.275  0.99270 0.99197 0.99081 0.98924 0.98742 0.98537 0.98318 0.98096 0.97875 0.97664 0.97465 0.97287 0.97130 0.96997 0.96893 0.96817 0.96771 0.96752
0.280  0.99242 0.99167 0.99045 0.98883 0.98692 0.98482 0.98255 0.98023 0.97796 0.97576 0.97370 0.97185 0.97022 0.96885 0.96776 0.96697 0.96649 0.96634
0.285  0.99213 0.99135 0.99008 0.98842 0.98644 0.98423 0.98190 0.97950 0.97714 0.97485 0.97273 0.97081 0.96911 0.96770 0.96657 0.96575 0.96526 0.96509
0.290  0.99184 0.99103 0.98971 0.98799 0.98594 0.98365 0.98124 0.97875 0.97631 0.97394 0.97174 0.96974 0.96799 0.96653 0.96536 0.96451 0.96400 0.96382
0.295  0.99154 0.99070 0.98934 0.98756 0.98544 0.98307 0.98054 0.97799 0.97544 0.97301 0.97073 0.96866 0.96685 0.96533 0.96412 0.96324 0.96272 0.96252
0.300  0.99123 0.99035 0.98896 0.98711 0.98492 0.98247 0.97986 0.97722 0.97458 0.97206 0.96969 0.96756 0.96569 0.96411 0.96286 0.96196 0.96141 0.96120
0.305  0.99092 0.99000 0.98857 0.98666 0.98437 0.98186 0.97916 0.97640 0.97370 0.97109 0.96864 0.96644 0.96450 0.96287 0.96158 0.96064 0.96007 0.95985
0.310  0.99060 0.98965 0.98817 0.98617 0.98382 0.98120 0.97845 0.97560 0.97280 0.97009 0.96758 0.96530 0.96328 0.96161 0.96027 0.95930 0.95872 0.95852
0.315  0.99027 0.98930 0.98776 0.98570 0.98328 0.98057 0.97772 0.97478 0.97188 0.96909 0.96649 0.96412 0.96206 0.96032 0.95894 0.95794 0.95734 0.95712
0.320  0.98994 0.98893 0.98732 0.98522 0.98272 0.97993 0.97696 0.97394 0.97093 0.96807 0.96538 0.96294 0.96081 0.95902 0.95758 0.95655 0.95593 0.95570
0.325  0.98960 0.98856 0.98690 0.98474 0.98215 0.97927 0.97620 0.97309 0.96999 0.96703 0.96424 0.96174 0.95953 0.95768 0.95621 0.95514 0.95450 0.95425
0.330  0.98925 0.98818 0.98647 0.98424 0.98157 0.97860 0.97544 0.97220 0.96903 0.96594 0.96310 0.96051 0.95822 0.95632 0.95481 0.95371 0.95304 0.95282
0.335  0.98890 0.98779 0.98603 0.98372 0.98094 0.97788 0.97466 0.97132 0.96804 0.96487 0.96193 0.95926 0.95691 0.95494 0.95338 0.95224 0.95156 0.95132
0.340  0.98854 0.98740 0.98558 0.98318 0.98035 0.97719 0.97383 0.97042 0.96702 0.96378 0.96074 0.95798 0.95557 0.95354 0.95192 0.95076 0.95005 0.94980
0.345  0.98817 0.98700 0.98513 0.98265 0.97974 0.97648 0.97302 0.96951 0.96600 0.96266 0.95951 0.95669 0.95420 0.95210 0.95045 0.94925 0.94852 0.94825
0.350  0.98779 0.98657 0.98466 0.98212 0.97911 0.97576 0.97220 0.96855 0.96498 0.96150 0.95829 0.95538 0.95281 0.95066 0.94895 0.94771 0.94696 0.94667
0.355  0.98741 0.98615 0.98416 0.98157 0.97843 0.97498 0.97136 0.96761 0.96393 0.96035 0.95705 0.95404 0.95139 0.94918 0.94743 0.94615 0.94537 0.94511
0.360  0.98701 0.98572 0.98367 0.98101 0.97779 0.97424 0.97047 0.96665 0.96282 0.95918 0.95578 0.95267 0.94996 0.94769 0.94587 0.94456 0.94377 0.94348
0.365  0.98661 0.98529 0.98319 0.98040 0.97713 0.97349 0.96961 0.96567 0.96174 0.95800 0.95446 0.95129 0.94851 0.94615 0.94429 0.94294 0.94213 0.94183
0.370  0.98620 0.98485 0.98269 0.97983 0.97647 0.97272 0.96873 0.96464 0.96064 0.95675 0.95316 0.94989 0.94701 0.94460 0.94269 0.94130 0.94046 0.94014
0.375  0.98579 0.98440 0.98218 0.97924 0.97578 0.97188 0.96783 0.96363 0.95952 0.95552 0.95183 0.94846 0.94550 0.94303 0.94106 0.93963 0.93877 0.93848
0.380  0.98537 0.98394 0.98166 0.97865 0.97505 0.97109 0.96687 0.96261 0.95834 0.95428 0.95047 0.94700 0.94398 0.94144 0.93941 0.93794 0.93706 0.93674
0.385  0.98494 0.98347 0.98109 0.97803 0.97434 0.97028 0.96595 0.96152 0.95719 0.95301 0.94907 0.94553 0.94243 0.93980 0.93773 0.93623 0.93531 0.93498
0.390  0.98450 0.98298 0.98055 0.97737 0.97363 0.96946 0.96501 0.96047 0.95601 0.95168 0.94768 0.94404 0.94083 0.93815 0.93603 0.93448 0.93354 0.93323
0.395  0.98406 0.98248 0.98001 0.97675 0.97290 0.96856 0.96405 0.95939 0.95477 0.95037 0.94626 0.94250 0.93923 0.93648 0.93429 0.93270 0.93174 0.93141
0.400  0.98360 0.98199 0.97945 0.97611 0.97211 0.96771 0.96304 0.95830 0.95356 0.94904 0.94479 0.94097 0.93761 0.93477 0.93253 0.93090 0.92992 0.92956
0.405  0.98314 0.98149 0.97889 0.97545 0.97136 0.96685 0.96205 0.95714 0.95233 0.94765 0.94333 0.93941 0.93594 0.93304 0.93075 0.92908 0.92806 0.92769
0.410  0.98267 0.98098 0.97826 0.97474 0.97059 0.96596 0.96105 0.95602 0.95106 0.94629 0.94185 0.93779 0.93426 0.93130 0.92893 0.92721 0.92618 0.92583
0.415  0.98219 0.98046 0.97768 0.97406 0.96979 0.96501 0.95997 0.95487 0.94976 0.94490 0.94030 0.93618 0.93256 0.92952 0.92708 0.92533 0.92427 0.92390
0.420  0.98170 0.97992 0.97708 0.97338 0.96896 0.96411 0.95894 0.95365 0.94848 0.94344 0.93878 0.93455 0.93083 0.92770 0.92522 0.92342 0.92233 0.92193
0.425  0.98120 0.97937 0.97647 0.97269 0.96816 0.96319 0.95790 0.95247 0.94716 0.94201 0.93723 0.93288 0.92906 0.92587 0.92333 0.92148 0.92036 0.91999
0.430  0.98069 0.97880 0.97586 0.97191 0.96735 0.96218 0.95676 0.95128 0.94578 0.94055 0.93561 0.93118 0.92729 0.92401 0.92139 0.91951 0.91837 0.91797
0.435  0.98016 0.97824 0.97517 0.97120 0.96645 0.96123 0.95568 0.95000 0.94444 0.93902 0.93402 0.92947 0.92548 0.92211 0.91945 0.91751 0.91634 0.91592
0.440  0.97963 0.97767 0.97453 0.97047 0.96561 0.96027 0.95459 0.94877 0.94306 0.93753 0.93240 0.92773 0.92363 0.92020 0.91747 0.91548 0.91428 0.91388
0.445  0.97910 0.97709 0.97388 0.96972 0.96475 0.95921 0.95340 0.94752 0.94162 0.93601 0.93071 0.92595 0.92177 0.91826 0.91545 0.91343 0.91220 0.91177
0.450  0.97855 0.97650 0.97322 0.96889 0.96381 0.95822 0.95227 0.94618 0.94021 0.93441 0.92904 0.92417 0.91988 0.91627 0.91342 0.91134 0.91009 0.90963
0.455  0.97800 0.97589 0.97253 0.96813 0.96293 0.95720 0.95112 0.94489 0.93872 0.93285 0.92735 0.92232 0.91795 0.91428 0.91135 0.90922 0.90794 0.90751
0.460  0.97743 0.97524 0.97180 0.96735 0.96203 0.95610 0.94988 0.94358 0.93727 0.93126 0.92558 0.92049 0.91602 0.91225 0.90924 0.90708 0.90576 0.90531
0.465  0.97686 0.97462 0.97111 0.96647 0.96107 0.95506 0.94870 0.94218 0.93579 0.92959 0.92384 0.91863 0.91402 0.91018 0.90712 0.90490 0.90356 0.90307
0.470  0.97627 0.97399 0.97040 0.96567 0.96011 0.95400 0.94749 0.94083 0.93423 0.92796 0.92207 0.91670 0.91203 0.90809 0.90496 0.90269 0.90132 0.90085
0.475  0.97567 0.97334 0.96967 0.96485 0.95917 0.95283 0.94619 0.93941 0.93272 0.92629 0.92024 0.91479 0.91001 0.90596 0.90277 0.90045 0.89905 0.89855
0.480  0.97506 0.97269 0.96888 0.96401 0.95812 0.95174 0.94495 0.93800 0.93118 0.92455 0.91842 0.91284 0.90793 0.90382 0.90055 0.89818 0.89675 0.89627
0.485  0.97444 0.97196 0.96813 0.96308 0.95715 0.95063 0.94360 0.93659 0.92955 0.92285 0.91652 0.91084 0.90585 0.90165 0.89829 0.89588 0.89441 0.89391
0.490  0.97379 0.97129 0.96737 0.96222 0.95617 0.94941 0.94233 0.93507 0.92797 0.92105 0.91465 0.90885 0.90371 0.89942 0.89602 0.89355 0.89205 0.89151
0.495  0.97314 0.97059 0.96652 0.96134 0.95507 0.94827 0.94104 0.93363 0.92629 0.91930 0.91276 0.90678 0.90157 0.89720 0.89371 0.89117 0.88965 0.88913
0.500  0.97249 0.96989 0.96574 0.96036 0.95405 0.94701 0.93963 0.93206 0.92466 0.91749 0.91078 0.90472 0.89941 0.89490 0.89136 0.88878 0.88722 0.88667
0.505  0.97182 0.96917 0.96494 0.95946 0.95302 0.94583 0.93830 0.93057 0.92292 0.91565 0.90883 0.90259 0.89717 0.89261 0.88898 0.88634 0.88475 0.88422
0.510  0.97114 0.96838 0.96413 0.95853 0.95186 0.94464 0.93684 0.92906 0.92125 0.91382 0.90680 0.90049 0.89495 0.89027 0.88656 0.88388 0.88225 0.88169
0.515  0.97045 0.96764 0.96322 0.95750 0.95080 0.94332 0.93547 0.92743 0.91955 0.91189 0.90479 0.89835 0.89265 0.88790 0.88413 0.88138 0.87971 0.87912
0.520  0.96975 0.96688 0.96238 0.95655 0.94970 0.94208 0.93407 0.92587 0.91774 0.91001 0.90270 0.89613 0.89037 0.88551 0.88163 0.87884 0.87715 0.87657
0.525  0.96903 0.96611 0.96153 0.95558 0.94850 0.94072 0.93256 0.92419 0.91600 0.90802 0.90064 0.89393 0.88800 0.88306 0.87913 0.87628 0.87454 0.87393
0.530  0.96829 0.96532 0.96057 0.95450 0.94739 0.93945 0.93112 0.92259 0.91414 0.90609 0.89848 0.89165 0.88565 0.88061 0.87657 0.87367 0.87190 0.87130
0.535  0.96752 0.96446 0.95968 0.95350 0.94613 0.93804 0.92955 0.92086 0.91234 0.90405 0.89637 0.88940 0.88323 0.87809 0.87400 0.87103 0.86923 0.86860
0.540  0.96676 0.96365 0.95878 0.95237 0.94498 0.93673 0.92808 0.91921 0.91042 0.90206 0.89420 0.88705 0.88082 0.87556 0.87137 0.86834 0.86651 0.86590
0.545  0.96598 0.96282 0.95784 0.95134 0.94368 0.93540 0.92646 0.91743 0.90858 0.89995 0.89198 0.88473 0.87832 0.87297 0.86873 0.86564 0.86377 0.86311
0.550  0.96519 0.96197 0.95684 0.95029 0.94249 0.93393 0.92494 0.91573 0.90660 0.89791 0.88974 0.88232 0.87584 0.87039 0.86602 0.86288 0.86098 0.86034
0.555  0.96439 0.96104 0.95589 0.94910 0.94128 0.93255 0.92327 0.91389 0.90470 0.89575 0.88746 0.87994 0.87328 0.86772 0.86331 0.86011 0.85816 0.85748
0.560  0.96357 0.96017 0.95488 0.94802 0.93993 0.93103 0.92171 0.91214 0.90267 0.89364 0.88512 0.87746 0.87073 0.86506 0.86053 0.85727 0.85529 0.85463
0.565  0.96273 0.95928 0.95384 0.94679 0.93867 0.92962 0.91999 0.91025 0.90071 0.89142 0.88282 0.87501 0.86809 0.86233 0.85774 0.85442 0.85240 0.85169
0.570  0.96187 0.95836 0.95284 0.94567 0.93727 0.92805 0.91838 0.90846 0.89863 0.88926 0.88041 0.87246 0.86548 0.85959 0.85489 0.85151 0.84945 0.84876
0.575  0.96097 0.95736 0.95171 0.94452 0.93598 0.92659 0.91660 0.90651 0.89661 0.88697 0.87805 0.86994 0.86277 0.85678 0.85203 0.84857 0.84647 0.84574
0.580  0.96009 0.95642 0.95067 0.94324 0.93453 0.92497 0.91494 0.90466 0.89446 0.88475 0.87557 0.86732 0.86008 0.85394 0.84909 0.84558 0.84345 0.84272
0.585  0.95919 0.95546 0.94961 0.94205 0.93320 0.92346 0.91312 0.90265 0.89228 0.88240 0.87314 0.86466 0.85730 0.85109 0.84615 0.84255 0.84039 0.83962
0.590  0.95827 0.95447 0.94842 0.94072 0.93170 0.92179 0.91140 0.90074 0.89018 0.88001 0.87060 0.86204 0.85453 0.84816 0.84314 0.83950 0.83729 0.83653
0.595  0.95733 0.95339 0.94733 0.93949 0.93032 0.92023 0.90952 0.89868 0.88793 0.87769 0.86806 0.85931 0.85167 0.84524 0.84009 0.83638 0.83414 0.83339
0.600  0.95636 0.95238 0.94619 0.93811 0.92877 0.91852 0.90761 0.89658 0.88577 0.87524 0.86548 0.85662 0.84877 0.84223 0.83703 0.83325 0.83095 0.83015
0.605  0.95534 0.95134 0.94496 0.93684 0.92735 0.91676 0.90581 0.89459 0.88346 0.87285 0.86282 0.85381 0.84589 0.83920 0.83389 0.83005 0.82772 0.82693
0.610  0.95435 0.95019 0.94380 0.93541 0.92574 0.91513 0.90384 0.89243 0.88111 0.87032 0.86022 0.85096 0.84291 0.83613 0.83074 0.82680 0.82444 0.82361
0.615  0.95333 0.94911 0.94249 0.93410 0.92426 0.91332 0.90199 0.89037 0.87885 0.86776 0.85749 0.84815 0.83989 0.83300 0.82752 0.82354 0.82112 0.82029
0.620  0.95229 0.94801 0.94129 0.93261 0.92261 0.91164 0.89996 0.88815 0.87644 0.86527 0.85471 0.84523 0.83689 0.82986 0.82425 0.82021 0.81775 0.81692
0.625  0.95123 0.94679 0.93993 0.93125 0.92092 0.90977 0.89789 0.88589 0.87409 0.86263 0.85200 0.84225 0.83378 0.82664 0.82097 0.81682 0.81433 0.81346
0.630  0.95014 0.94564 0.93869 0.92971 0.91938 0.90786 0.89596 0.88374 0.87162 0.85996 0.84915 0.83933 0.83063 0.82338 0.81761 0.81342 0.81088 0.81000
0.635  0.94898 0.94447 0.93727 0.92830 0.91763 0.90610 0.89383 0.88141 0.86909 0.85736 0.84626 0.83628 0.82750 0.82010 0.81420 0.80995 0.80737 0.80649
0.640  0.94786 0.94317 0.93598 0.92670 0.91603 0.90413 0.89166 0.87904 0.86653 0.85460 0.84342 0.83318 0.82426 0.81676 0.81078 0.80643 0.80380 0.80289
0.645  0.94670 0.94196 0.93465 0.92524 0.91422 0.90213 0.88963 0.87678 0.86407 0.85180 0.84045 0.83012 0.82098 0.81335 0.80728 0.80288 0.80020 0.79928
0.650  0.94552 0.94071 0.93317 0.92358 0.91238 0.90028 0.88739 0.87436 0.86142 0.84896 0.83743 0.82694 0.81771 0.80990 0.80373 0.79926 0.79654 0.79562
0.655  0.94431 0.93933 0.93178 0.92189 0.91069 0.89821 0.88512 0.87188 0.85874 0.84621 0.83436 0.82370 0.81434 0.80644 0.80013 0.79559 0.79283 0.79190
0.660  0.94303 0.93804 0.93024 0.92035 0.90879 0.89610 0.88298 0.86936 0.85613 0.84329 0.83136 0.82042 0.81091 0.80289 0.79651 0.79186 0.78906 0.78809
0.665  0.94177 0.93669 0.92879 0.91859 0.90685 0.89415 0.88064 0.86697 0.85340 0.84032 0.82821 0.81709 0.80743 0.79929 0.79282 0.78810 0.78524 0.78426
0.670  0.94048 0.93524 0.92719 0.91698 0.90507 0.89198 0.87826 0.86437 0.85059 0.83730 0.82501 0.81382 0.80390 0.79563 0.78906 0.78428 0.78138 0.78039
0.675  0.93916 0.93386 0.92553 0.91516 0.90305 0.88976 0.87583 0.86173 0.84774 0.83438 0.82175 0.81039 0.80040 0.79192 0.78525 0.78040 0.77745 0.77645
0.680  0.93780 0.93232 0.92401 0.91330 0.90100 0.88750 0.87346 0.85905 0.84483 0.83128 0.81845 0.80691 0.79677 0.78819 0.78138 0.77645 0.77346 0.77246
0.685  0.93637 0.93088 0.92229 0.91160 0.89912 0.88542 0.87105 0.85632 0.84189 0.82813 0.81510 0.80338 0.79309 0.78440 0.77745 0.77245 0.76942 0.76836
0.690  0.93496 0.92927 0.92070 0.90967 0.89700 0.88308 0.86850 0.85369 0.83906 0.82493 0.81182 0.79980 0.78935 0.78053 0.77350 0.76839 0.76531 0.76424
0.695  0.93351 0.92776 0.91891 0.90770 0.89483 0.88071 0.86590 0.85091 0.83602 0.82168 0.80837 0.79617 0.78555 0.77660 0.76948 0.76427 0.76115 0.76007
0.700  0.93202 0.92620 0.91725 0.90589 0.89262 0.87829 0.86326 0.84805 0.83294 0.81837 0.80487 0.79247 0.78170 0.77261 0.76538 0.76010 0.75692 0.75583
0.705  0.93044 0.92450 0.91538 0.90384 0.89037 0.87583 0.86058 0.84514 0.82980 0.81501 0.80131 0.78873 0.77778 0.76856 0.76122 0.75587 0.75263 0.75153
0.710  0.92889 0.92287 0.91347 0.90175 0.88830 0.87353 0.85784 0.84218 0.82661 0.81160 0.79769 0.78502 0.77381 0.76445 0.75699 0.75157 0.74827 0.74716
0.715  0.92730 0.92108 0.91169 0.89961 0.88596 0.87099 0.85506 0.83916 0.82337 0.80814 0.79402 0.78116 0.76978 0.76027 0.75271 0.74720 0.74385 0.74272
0.720  0.92559 0.91937 0.90969 0.89764 0.88358 0.86839 0.85243 0.83610 0.82007 0.80461 0.79029 0.77723 0.76568 0.75603 0.74835 0.74276 0.73936 0.73822
0.725  0.92391 0.91749 0.90765 0.89541 0.88114 0.86573 0.84956 0.83298 0.81672 0.80103 0.78649 0.77314 0.76152 0.75173 0.74393 0.73823 0.73481 0.73364
0.730  0.92219 0.91570 0.90575 0.89314 0.87866 0.86303 0.84663 0.82981 0.81331 0.79739 0.78264 0.76909 0.75730 0.74735 0.73944 0.73365 0.73018 0.72899
0.735  0.92042 0.91373 0.90361 0.89081 0.87612 0.86027 0.84364 0.82658 0.80984 0.79370 0.77872 0.76497 0.75300 0.74291 0.73485 0.72900 0.72547 0.72426
0.740  0.91854 0.91170 0.90141 0.88843 0.87353 0.85746 0.84059 0.82329 0.80631 0.78993 0.77474 0.76079 0.74864 0.73840 0.73019 0.72428 0.72070 0.71946
0.745  0.91667 0.90977 0.89917 0.88599 0.87089 0.85460 0.83725 0.81994 0.80272 0.78611 0.77054 0.75653 0.74421 0.73373 0.72548 0.71948 0.71584 0.71458
0.750  0.91476 0.90763 0.89707 0.88374 0.86819 0.85167 0.83409 0.81653 0.79906 0.78221 0.76642 0.75221 0.73970 0.72907 0.72069 0.71461 0.71091 0.70966
0.755  0.91271 0.90560 0.89472 0.88120 0.86543 0.84869 0.83086 0.81305 0.79514 0.77825 0.76223 0.74781 0.73501 0.72433 0.71583 0.70965 0.70587 0.70461
0.760  0.91068 0.90335 0.89230 0.87860 0.86261 0.84564 0.82757 0.80929 0.79135 0.77403 0.75797 0.74321 0.73036 0.71952 0.71088 0.70457 0.70077 0.69948
0.765  0.90859 0.90104 0.88982 0.87593 0.85973 0.84253 0.82421 0.80568 0.78749 0.76993 0.75363 0.73866 0.72562 0.71460 0.70579 0.69944 0.69558 0.69426
0.770  0.90637 0.89883 0.88728 0.87320 0.85679 0.83908 0.82079 0.80200 0.78356 0.76575 0.74906 0.73403 0.72068 0.70955 0.70068 0.69423 0.69031 0.68894
0.775  0.90415 0.89639 0.88486 0.87040 0.85377 0.83583 0.81729 0.79825 0.77933 0.76148 0.74457 0.72917 0.71578 0.70448 0.69547 0.68889 0.68493 0.68358
0.780  0.90178 0.89387 0.88222 0.86753 0.85069 0.83252 0.81346 0.79418 0.77525 0.75696 0.73998 0.72438 0.71079 0.69923 0.69011 0.68349 0.67946 0.67807
0.785  0.89943 0.89146 0.87947 0.86459 0.84753 0.82912 0.80982 0.79027 0.77108 0.75254 0.73516 0.71950 0.70559 0.69398 0.68472 0.67795 0.67388 0.67252
0.790  0.89701 0.88880 0.87664 0.86156 0.84429 0.82564 0.80609 0.78628 0.76660 0.74783 0.73041 0.71438 0.70041 0.68853 0.67917 0.67236 0.66823 0.66680
0.795  0.89441 0.88606 0.87373 0.85820 0.84068 0.82181 0.80201 0.78196 0.76227 0.74324 0.72539 0.70931 0.69502 0.68309 0.67358 0.66662 0.66244 0.66103
0.800  0.89182 0.88323 0.87074 0.85501 0.83728 0.81817 0.79811 0.77780 0.75761 0.73834 0.72045 0.70399 0.68965 0.67744 0.66782 0.66082 0.65656 0.65510
0.805  0.88905 0.88049 0.86766 0.85174 0.83380 0.81414 0.79384 0.77329 0.75309 0.73356 0.71524 0.69857 0.68404 0.67179 0.66194 0.65486 0.65056 0.64910
0.810  0.88628 0.87749 0.86448 0.84837 0.83015 0.81032 0.78977 0.76894 0.74823 0.72846 0.70991 0.69320 0.67833 0.66592 0.65603 0.64880 0.64443 0.64293
0.815  0.88331 0.87438 0.86120 0.84490 0.82624 0.80639 0.78530 0.76422 0.74326 0.72326 0.70467 0.68755 0.67264 0.65994 0.64993 0.64264 0.63821 0.63669
0.820  0.88034 0.87116 0.85758 0.84105 0.82245 0.80208 0.78101 0.75940 0.73844 0.71816 0.69912 0.68180 0.66670 0.65384 0.64370 0.63632 0.63184 0.63031
0.825  0.87715 0.86783 0.85409 0.83738 0.81825 0.79763 0.77633 0.75473 0.73325 0.71273 0.69346 0.67592 0.66063 0.64771 0.63734 0.62988 0.62534 0.62380
0.830  0.87395 0.86439 0.85049 0.83329 0.81425 0.79339 0.77153 0.74968 0.72794 0.70718 0.68767 0.67006 0.65444 0.64136 0.63085 0.62329 0.61869 0.61714
0.835  0.87052 0.86082 0.84677 0.82938 0.80981 0.78871 0.76690 0.74450 0.72250 0.70149 0.68175 0.66394 0.64811 0.63486 0.62423 0.61657 0.61191 0.61034
0.840  0.86706 0.85711 0.84264 0.82533 0.80524 0.78390 0.76185 0.73919 0.71693 0.69568 0.67570 0.65750 0.64164 0.62822 0.61745 0.60969 0.60497 0.60338
0.845  0.86334 0.85327 0.83864 0.82086 0.80085 0.77925 0.75665 0.73374 0.71123 0.68972 0.66950 0.65109 0.63502 0.62133 0.61053 0.60267 0.59788 0.59625
0.850  0.85957 0.84927 0.83449 0.81622 0.79600 0.77419 0.75131 0.72814 0.70538 0.68362 0.66316 0.64451 0.62824 0.61439 0.60344 0.59546 0.59060 0.58896
0.855  0.85555 0.84510 0.82991 0.81174 0.79098 0.76894 0.74582 0.72239 0.69937 0.67735 0.65664 0.63779 0.62117 0.60728 0.59610 0.58806 0.58316 0.58148
0.860  0.85133 0.84076 0.82543 0.80678 0.78580 0.76353 0.74016 0.71648 0.69320 0.67069 0.64978 0.63071 0.61407 0.59988 0.58868 0.58052 0.57555 0.57387
0.865  0.84703 0.83623 0.82049 0.80164 0.78044 0.75787 0.73400 0.71009 0.68658 0.66409 0.64293 0.62363 0.60664 0.59241 0.58097 0.57273 0.56772 0.56600
0.870  0.84242 0.83129 0.81563 0.79629 0.77489 0.75182 0.72798 0.70382 0.68005 0.65706 0.63568 0.61619 0.59916 0.58463 0.57316 0.56474 0.55968 0.55797
0.875  0.83758 0.82633 0.81027 0.79074 0.76913 0.74584 0.72176 0.69704 0.67304 0.65005 0.62823 0.60853 0.59133 0.57665 0.56505 0.55660 0.55142 0.54966
0.880  0.83249 0.82114 0.80467 0.78495 0.76315 0.73964 0.71500 0.69036 0.66582 0.64263 0.62057 0.60085 0.58328 0.56844 0.55672 0.54817 0.54294 0.54116
0.885  0.82712 0.81546 0.79881 0.77892 0.75657 0.73286 0.70799 0.68313 0.65866 0.63496 0.61268 0.59257 0.57500 0.56000 0.54815 0.53946 0.53421 0.53241
0.890  0.82158 0.80971 0.79268 0.77262 0.75009 0.72581 0.70108 0.67566 0.65096 0.62704 0.60454 0.58423 0.56647 0.55131 0.53931 0.53052 0.52521 0.52338
0.895  0.81560 0.80342 0.78624 0.76602 0.74296 0.71884 0.69355 0.66792 0.64271 0.61859 0.59614 0.57563 0.55752 0.54235 0.53013 0.52132 0.51594 0.51411
0.900  0.80926 0.79701 0.77946 0.75876 0.73587 0.71122 0.68572 0.65988 0.63446 0.61013 0.58722 0.56654 0.54844 0.53298 0.52065 0.51175 0.50633 0.50447
0.905  0.80252 0.78999 0.77230 0.75148 0.72808 0.70325 0.67722 0.65119 0.62559 0.60108 0.57824 0.55734 0.53890 0.52329 0.51094 0.50187 0.49640 0.49454
0.910  0.79533 0.78253 0.76474 0.74346 0.71991 0.69455 0.66870 0.64249 0.61668 0.59168 0.56868 0.54761 0.52901 0.51326 0.50070 0.49164 0.48612 0.48423
0.915  0.78764 0.77458 0.75640 0.73498 0.71093 0.68579 0.65943 0.63306 0.60709 0.58192 0.55874 0.53731 0.51858 0.50286 0.49019 0.48103 0.47544 0.47352
0.920  0.77938 0.76609 0.74784 0.72601 0.70185 0.67621 0.64971 0.62320 0.59676 0.57175 0.54816 0.52681 0.50792 0.49193 0.47916 0.46994 0.46432 0.46241
0.925  0.77036 0.75697 0.73838 0.71646 0.69185 0.66610 0.63949 0.61251 0.58628 0.56083 0.53712 0.51565 0.49664 0.48054 0.46768 0.45838 0.45271 0.45075
0.930  0.76072 0.74715 0.72824 0.70592 0.68155 0.65541 0.62834 0.60162 0.57496 0.54940 0.52558 0.50399 0.48469 0.46865 0.45569 0.44632 0.44058 0.43860
0.935  0.75022 0.73649 0.71731 0.69463 0.66990 0.64366 0.61691 0.58942 0.56303 0.53739 0.51346 0.49156 0.47236 0.45607 0.44305 0.43363 0.42787 0.42589
0.940  0.73860 0.72464 0.70516 0.68247 0.65774 0.63113 0.60400 0.57686 0.55010 0.52443 0.50021 0.47849 0.45904 0.44286 0.42977 0.42023 0.41446 0.41249
0.945  0.72592 0.71165 0.69223 0.66928 0.64425 0.61767 0.59058 0.56311 0.53637 0.51041 0.48646 0.46447 0.44519 0.42880 0.41567 0.40616 0.40031 0.39835
0.950  0.71168 0.69729 0.67769 0.65452 0.62922 0.60276 0.57541 0.54804 0.52139 0.49550 0.47157 0.44961 0.43013 0.41375 0.40062 0.39111 0.38529 0.38330
0.955  0.69583 0.68126 0.66157 0.63827 0.61316 0.58652 0.55898 0.53179 0.50497 0.47922 0.45516 0.43331 0.41410 0.39773 0.38461 0.37501 0.36921 0.36724
0.960  0.67770 0.66316 0.64320 0.61983 0.59464 0.56791 0.54067 0.51375 0.48687 0.46136 0.43750 0.41581 0.39652 0.38027 0.36721 0.35773 0.35192 0.34990
0.965  0.65681 0.64219 0.62232 0.59904 0.57392 0.54726 0.52043 0.49323 0.46706 0.44161 0.41806 0.39661 0.37751 0.36138 0.34841 0.33890 0.33312 0.33114
0.970  0.63230 0.61775 0.59788 0.57485 0.54963 0.52357 0.49699 0.47038 0.44444 0.41951 0.39615 0.37510 0.35632 0.34029 0.32752 0.31822 0.31247 0.31051
0.975  0.60273 0.58836 0.56869 0.54583 0.52143 0.49555 0.46949 0.44340 0.41828 0.39409 0.37140 0.35069 0.33240 0.31674 0.30423 0.29510 0.28947 0.28752
0.980  0.56617 0.55216 0.53306 0.51080 0.48666 0.46168 0.43652 0.41165 0.38710 0.36401 0.34208 0.32225 0.30468 0.28960 0.27752 0.26862 0.26320 0.26131
0.985  0.51853 0.50522 0.48697 0.46560 0.44265 0.41918 0.39524 0.37158 0.34878 0.32705 0.30661 0.28789 0.27143 0.25726 0.24586 0.23742 0.23225 0.23047
0.990  0.45189 0.43984 0.42316 0.40374 0.38282 0.36138 0.33978 0.31868 0.29833 0.27870 0.26061 0.24398 0.22914 0.21644 0.20617 0.19852 0.19385 0.19221
0.995  0.34477 0.33526 0.32178 0.30612 0.28937 0.27217 0.25503 0.23847 0.22249 0.20723 0.19313 0.18011 0.16855 0.15855 0.15037 0.14431 0.14053 0.13919
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e060.dat <==
# alpha = -0.40 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995
0.015  0.99997 0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990 0.99989
0.020  0.99995 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99986 0.99985 0.99984 0.99983 0.99983 0.99982 0.99982 0.99981 0.99981
0.025  0.99993 0.99992 0.99991 0.99990 0.99988 0.99986 0.99984 0.99983 0.99981 0.99979 0.99977 0.99975 0.99974 0.99973 0.99972 0.99971 0.99971 0.99971
0.030  0.99989 0.99989 0.99987 0.99985 0.99983 0.99980 0.99978 0.99975 0.99972 0.99969 0.99967 0.99965 0.99963 0.99961 0.99960 0.99959 0.99958 0.99958
0.035  0.99986 0.99984 0.99982 0.99980 0.99977 0.99973 0.99970 0.99966 0.99962 0.99958 0.99955 0.99952 0.99949 0.99947 0.99945 0.99944 0.99943 0.99942
0.040  0.99981 0.99980 0.99977 0.99974 0.99970 0.99965 0.99960 0.99955 0.99950 0.99946 0.99941 0.99937 0.99933 0.99930 0.99928 0.99926 0.99925 0.99925
0.045  0.99976 0.99974 0.99971 0.99967 0.99962 0.99956 0.99950 0.99943 0.99937 0.99931 0.99925 0.99920 0.99916 0.99912 0.99909 0.99907 0.99905 0.99905
0.050  0.99971 0.99968 0.99964 0.99959 0.99953 0.99945 0.99938 0.99930 0.99922 0.99915 0.99908 0.99902 0.99896 0.99891 0.99888 0.99885 0.99883 0.99882
0.055  0.99965 0.99961 0.99957 0.99950 0.99943 0.99934 0.99925 0.99915 0.99906 0.99897 0.99889 0.99881 0.99874 0.99868 0.99864 0.99861 0.99859 0.99857
0.060  0.99958 0.99954 0.99948 0.99941 0.99932 0.99921 0.99911 0.99899 0.99888 0.99877 0.99867 0.99858 0.99850 0.99843 0.99838 0.99834 0.99832 0.99830
0.065  0.99950 0.99946 0.99939 0.99930 0.99920 0.99908 0.99895 0.99882 0.99869 0.99856 0.99844 0.99834 0.99824 0.99816 0.99810 0.99805 0.99803 0.99801
0.070  0.99942 0.99938 0.99930 0.99919 0.99907 0.99893 0.99878 0.99863 0.99848 0.99833 0.99819 0.99807 0.99796 0.99787 0.99780 0.99774 0.99771 0.99769
0.075  0.99934 0.99928 0.99919 0.99907 0.99893 0.99877 0.99860 0.99843 0.99825 0.99808 0.99793 0.99778 0.99766 0.99755 0.99747 0.99741 0.99737 0.99735
0.080  0.99925 0.99918 0.99908 0.99895 0.99878 0.99860 0.99841 0.99821 0.99801 0.99782 0.99764 0.99748 0.99734 0.99722 0.99712 0.99705 0.99701 0.99698
0.085  0.99915 0.99908 0.99896 0.99881 0.99863 0.99842 0.99820 0.99798 0.99775 0.99754 0.99733 0.99715 0.99699 0.99686 0.99675 0.99667 0.99662 0.99659
0.090  0.99905 0.99897 0.99884 0.99866 0.99846 0.99823 0.99798 0.99773 0.99748 0.99724 0.99701 0.99681 0.99663 0.99647 0.99635 0.99627 0.99621 0.99618
0.095  0.99894 0.99885 0.99870 0.99851 0.99828 0.99803 0.99775 0.99747 0.99719 0.99692 0.99667 0.99644 0.99624 0.99607 0.99594 0.99584 0.99578 0.99574
0.100  0.99882 0.99872 0.99856 0.99835 0.99810 0.99781 0.99751 0.99720 0.99689 0.99659 0.99631 0.99606 0.99583 0.99565 0.99550 0.99539 0.99532 0.99528
0.105  0.99870 0.99859 0.99841 0.99818 0.99790 0.99759 0.99725 0.99691 0.99657 0.99624 0.99593 0.99565 0.99540 0.99520 0.99503 0.99491 0.99484 0.99479
0.110  0.99857 0.99845 0.99826 0.99800 0.99770 0.99735 0.99698 0.99660 0.99623 0.99587 0.99553 0.99523 0.99495 0.99473 0.99455 0.99442 0.99434 0.99428
0.115  0.99844 0.99831 0.99810 0.99781 0.99748 0.99710 0.99670 0.99629 0.99588 0.99548 0.99511 0.99478 0.99448 0.99424 0.99404 0.99389 0.99381 0.99375
0.120  0.99830 0.99815 0.99793 0.99762 0.99726 0.99684 0.99641 0.99596 0.99551 0.99508 0.99468 0.99431 0.99399 0.99372 0.99351 0.99335 0.99326 0.99323
0.125  0.99815 0.99800 0.99775 0.99741 0.99702 0.99657 0.99610 0.99561 0.99513 0.99466 0.99422 0.99383 0.99348 0.99319 0.99295 0.99278 0.99268 0.99265
0.130  0.99800 0.99783 0.99756 0.99720 0.99677 0.99629 0.99578 0.99525 0.99473 0.99422 0.99375 0.99332 0.99294 0.99263 0.99237 0.99219 0.99208 0.99204
0.135  0.99784 0.99766 0.99737 0.99698 0.99652 0.99600 0.99545 0.99487 0.99431 0.99376 0.99326 0.99279 0.99239 0.99205 0.99177 0.99158 0.99146 0.99141
0.140  0.99768 0.99748 0.99717 0.99675 0.99625 0.99569 0.99510 0.99448 0.99388 0.99329 0.99275 0.99225 0.99181 0.99144 0.99115 0.99094 0.99081 0.99076
0.145  0.99751 0.99729 0.99696 0.99651 0.99598 0.99538 0.99474 0.99408 0.99343 0.99280 0.99222 0.99168 0.99121 0.99082 0.99050 0.99028 0.99014 0.99008
0.150  0.99733 0.99710 0.99674 0.99626 0.99569 0.99505 0.99437 0.99366 0.99297 0.99229 0.99167 0.99109 0.99059 0.99017 0.98983 0.98959 0.98944 0.98938
0.155  0.99714 0.99690 0.99652 0.99601 0.99539 0.99471 0.99398 0.99323 0.99249 0.99177 0.99110 0.99048 0.98995 0.98950 0.98914 0.98888 0.98872 0.98865
0.160  0.99695 0.99670 0.99629 0.99574 0.99509 0.99436 0.99358 0.99278 0.99199 0.99122 0.99051 0.98986 0.98929 0.98880 0.98842 0.98815 0.98798 0.98790
0.165  0.99676 0.99648 0.99605 0.99547 0.99478 0.99400 0.99317 0.99232 0.99147 0.99066 0.98990 0.98921 0.98860 0.98809 0.98768 0.98739 0.98721 0.98713
0.170  0.99656 0.99626 0.99580 0.99519 0.99445 0.99363 0.99275 0.99184 0.99095 0.99008 0.98927 0.98854 0.98789 0.98735 0.98692 0.98661 0.98642 0.98632
0.175  0.99635 0.99604 0.99554 0.99490 0.99412 0.99324 0.99231 0.99135 0.99040 0.98948 0.98863 0.98785 0.98716 0.98659 0.98613 0.98580 0.98560 0.98554
0.180  0.99613 0.99580 0.99528 0.99459 0.99377 0.99284 0.99186 0.99084 0.98984 0.98887 0.98796 0.98714 0.98641 0.98581 0.98532 0.98497 0.98476 0.98469
0.185  0.99591 0.99556 0.99501 0.99428 0.99341 0.99243 0.99139 0.99032 0.98926 0.98823 0.98728 0.98641 0.98564 0.98500 0.98449 0.98412 0.98389 0.98381
0.190  0.99568 0.99531 0.99473 0.99396 0.99305 0.99201 0.99092 0.98978 0.98867 0.98758 0.98657 0.98566 0.98485 0.98417 0.98363 0.98324 0.98300 0.98291
0.195  0.99544 0.99506 0.99445 0.99363 0.99267 0.99158 0.99042 0.98923 0.98805 0.98691 0.98585 0.98488 0.98403 0.98332 0.98275 0.98234 0.98208 0.98199
0.200  0.99520 0.99480 0.99415 0.99330 0.99228 0.99113 0.98991 0.98866 0.98742 0.98623 0.98510 0.98408 0.98319 0.98244 0.98184 0.98141 0.98114 0.98104
0.205  0.99495 0.99453 0.99385 0.99295 0.99188 0.99068 0.98940 0.98809 0.98677 0.98552 0.98434 0.98327 0.98233 0.98154 0.98091 0.98046 0.98018 0.98007
0.210  0.99469 0.99425 0.99354 0.99260 0.99147 0.99021 0.98886 0.98749 0.98611 0.98480 0.98355 0.98243 0.98145 0.98062 0.97996 0.97948 0.97919 0.97907
0.215  0.99443 0.99397 0.99322 0.99223 0.99105 0.98973 0.98832 0.98687 0.98543 0.98405 0.98275 0.98158 0.98054 0.97967 0.97898 0.97848 0.97817 0.97804
0.220  0.99416 0.99367 0.99289 0.99186 0.99062 0.98923 0.98776 0.98624 0.98474 0.98329 0.98193 0.98070 0.97961 0.97870 0.97798 0.97745 0.97713 0.97703
0.225  0.99388 0.99337 0.99256 0.99147 0.99018 0.98872 0.98719 0.98560 0.98403 0.98250 0.98109 0.97980 0.97866 0.97771 0.97695 0.97640 0.97607 0.97596
0.230  0.99360 0.99307 0.99221 0.99108 0.98973 0.98821 0.98660 0.98494 0.98330 0.98171 0.98023 0.97887 0.97769 0.97669 0.97590 0.97533 0.97498 0.97485
0.235  0.99331 0.99275 0.99185 0.99067 0.98927 0.98768 0.98599 0.98427 0.98254 0.98089 0.97934 0.97793 0.97670 0.97566 0.97483 0.97423 0.97386 0.97373
0.240  0.99301 0.99242 0.99149 0.99025 0.98879 0.98714 0.98537 0.98358 0.98177 0.98005 0.97844 0.97696 0.97568 0.97459 0.97373 0.97310 0.97272 0.97258
0.245  0.99270 0.99209 0.99112 0.98983 0.98830 0.98659 0.98475 0.98287 0.98099 0.97920 0.97751 0.97598 0.97464 0.97350 0.97260 0.97195 0.97156 0.97140
0.250  0.99239 0.99175 0.99075 0.98940 0.98780 0.98602 0.98410 0.98214 0.98020 0.97832 0.97656 0.97497 0.97357 0.97239 0.97146 0.97078 0.97036 0.97023
0.255  0.99207 0.99141 0.99036 0.98896 0.98730 0.98543 0.98345 0.98140 0.97938 0.97742 0.97560 0.97394 0.97248 0.97126 0.97028 0.96957 0.96915 0.96900
0.260  0.99174 0.99106 0.98996 0.98851 0.98678 0.98484 0.98278 0.98065 0.97855 0.97651 0.97462 0.97289 0.97137 0.97010 0.96909 0.96835 0.96790 0.96775
0.265  0.99141 0.99070 0.98956 0.98805 0.98625 0.98423 0.98207 0.97988 0.97769 0.97558 0.97361 0.97181 0.97024 0.96891 0.96786 0.96710 0.96663 0.96647
0.270  0.99106 0.99033 0.98915 0.98758 0.98571 0.98362 0.98137 0.97910 0.97681 0.97463 0.97258 0.97072 0.96908 0.96771 0.96661 0.96582 0.96534 0.96516
0.275  0.99071 0.98995 0.98872 0.98708 0.98515 0.98299 0.98066 0.97829 0.97593 0.97366 0.97152 0.96960 0.96790 0.96647 0.96534 0.96452 0.96401 0.96382
0.280  0.99036 0.98956 0.98828 0.98659 0.98458 0.98234 0.97993 0.97746 0.97503 0.97267 0.97046 0.96846 0.96670 0.96522 0.96404 0.96318 0.96266 0.96250
0.285  0.98999 0.98917 0.98784 0.98609 0.98400 0.98166 0.97919 0.97663 0.97410 0.97165 0.96937 0.96730 0.96547 0.96393 0.96271 0.96183 0.96129 0.96111
0.290  0.98962 0.98877 0.98739 0.98558 0.98342 0.98100 0.97843 0.97578 0.97316 0.97062 0.96826 0.96610 0.96422 0.96263 0.96136 0.96044 0.95989 0.95970
0.295  0.98924 0.98835 0.98693 0.98506 0.98282 0.98031 0.97763 0.97491 0.97218 0.96958 0.96712 0.96489 0.96294 0.96130 0.95999 0.95904 0.95846 0.95826
0.300  0.98885 0.98793 0.98646 0.98453 0.98221 0.97962 0.97685 0.97403 0.97121 0.96851 0.96596 0.96366 0.96164 0.95994 0.95859 0.95761 0.95701 0.95679
0.305  0.98845 0.98749 0.98599 0.98398 0.98157 0.97891 0.97605 0.97311 0.97021 0.96742 0.96479 0.96241 0.96032 0.95855 0.95716 0.95614 0.95553 0.95529
0.310  0.98804 0.98706 0.98550 0.98340 0.98093 0.97816 0.97523 0.97219 0.96920 0.96629 0.96359 0.96114 0.95896 0.95715 0.95570 0.95465 0.95402 0.95380
0.315  0.98763 0.98661 0.98500 0.98284 0.98029 0.97742 0.97439 0.97126 0.96816 0.96517 0.96237 0.95982 0.95760 0.95572 0.95422 0.95314 0.95248 0.95225
0.320  0.98721 0.98616 0.98447 0.98227 0.97963 0.97667 0.97352 0.97031 0.96709 0.96402 0.96113 0.95850 0.95620 0.95426 0.95271 0.95160 0.95092 0.95068
0.325  0.98678 0.98569 0.98396 0.98168 0.97896 0.97591 0.97266 0.96933 0.96602 0.96285 0.95986 0.95716 0.95478 0.95277 0.95118 0.95003 0.94933 0.94907
0.330  0.98634 0.98522 0.98343 0.98109 0.97827 0.97513 0.97178 0.96833 0.96494 0.96164 0.95857 0.95579 0.95332 0.95126 0.94963 0.94843 0.94771 0.94747
0.335  0.98589 0.98474 0.98290 0.98047 0.97755 0.97431 0.97088 0.96733 0.96383 0.96043 0.95727 0.95439 0.95185 0.94973 0.94804 0.94681 0.94607 0.94581
0.340  0.98543 0.98425 0.98235 0.97983 0.97684 0.97350 0.96994 0.96631 0.96267 0.95920 0.95594 0.95296 0.95036 0.94817 0.94642 0.94516 0.94439 0.94412
0.345  0.98497 0.98375 0.98179 0.97920 0.97612 0.97268 0.96901 0.96527 0.96153 0.95794 0.95457 0.95152 0.94884 0.94657 0.94478 0.94348 0.94269 0.94240
0.350  0.98449 0.98322 0.98122 0.97856 0.97539 0.97185 0.96807 0.96419 0.96037 0.95664 0.95319 0.95005 0.94729 0.94496 0.94311 0.94177 0.94096 0.94066
0.355  0.98401 0.98270 0.98062 0.97790 0.97461 0.97096 0.96711 0.96311 0.95918 0.95535 0.95180 0.94856 0.94571 0.94332 0.94142 0.94004 0.93920 0.93892
0.360  0.98351 0.98217 0.98003 0.97723 0.97385 0.97010 0.96609 0.96202 0.95794 0.95404 0.95038 0.94704 0.94412 0.94166 0.93969 0.93827 0.93741 0.93711
0.365  0.98300 0.98163 0.97943 0.97652 0.97308 0.96922 0.96510 0.96091 0.95672 0.95270 0.94891 0.94550 0.94249 0.93995 0.93794 0.93648 0.93560 0.93528
0.370  0.98249 0.98108 0.97882 0.97583 0.97229 0.96833 0.96410 0.95975 0.95547 0.95131 0.94745 0.94394 0.94083 0.93823 0.93616 0.93466 0.93375 0.93342
0.375  0.98197 0.98052 0.97820 0.97513 0.97149 0.96737 0.96307 0.95861 0.95420 0.94993 0.94596 0.94234 0.93915 0.93648 0.93436 0.93281 0.93188 0.93156
0.380  0.98144 0.97995 0.97757 0.97442 0.97063 0.96645 0.96198 0.95744 0.95289 0.94853 0.94444 0.94071 0.93745 0.93471 0.93252 0.93094 0.92998 0.92964
0.385  0.98090 0.97937 0.97689 0.97368 0.96981 0.96551 0.96093 0.95622 0.95158 0.94710 0.94288 0.93908 0.93573 0.93290 0.93066 0.92903 0.92804 0.92769
0.390  0.98035 0.97877 0.97624 0.97291 0.96897 0.96456 0.95985 0.95501 0.95025 0.94563 0.94132 0.93741 0.93396 0.93107 0.92876 0.92709 0.92608 0.92574
0.395  0.97979 0.97815 0.97557 0.97216 0.96811 0.96354 0.95875 0.95379 0.94887 0.94416 0.93974 0.93570 0.93218 0.92921 0.92684 0.92512 0.92408 0.92373
0.400  0.97922 0.97754 0.97490 0.97139 0.96719 0.96255 0.95760 0.95255 0.94750 0.94266 0.93810 0.93399 0.93037 0.92731 0.92488 0.92313 0.92206 0.92169
0.405  0.97864 0.97692 0.97420 0.97061 0.96631 0.96155 0.95647 0.95125 0.94611 0.94111 0.93647 0.93225 0.92852 0.92539 0.92291 0.92110 0.92001 0.91961
0.410  0.97804 0.97629 0.97346 0.96977 0.96541 0.96053 0.95532 0.94997 0.94468 0.93958 0.93481 0.93045 0.92665 0.92345 0.92090 0.91904 0.91792 0.91755
0.415  0.97744 0.97564 0.97275 0.96897 0.96448 0.95944 0.95410 0.94867 0.94322 0.93801 0.93310 0.92866 0.92476 0.92148 0.91885 0.91696 0.91581 0.91541
0.420  0.97683 0.97498 0.97202 0.96815 0.96352 0.95839 0.95292 0.94730 0.94177 0.93639 0.93139 0.92684 0.92284 0.91946 0.91679 0.91484 0.91367 0.91324
0.425  0.97620 0.97430 0.97129 0.96732 0.96258 0.95732 0.95172 0.94596 0.94029 0.93478 0.92966 0.92499 0.92088 0.91743 0.91469 0.91269 0.91149 0.91108
0.430  0.97556 0.97360 0.97053 0.96642 0.96162 0.95618 0.95044 0.94460 0.93875 0.93315 0.92786 0.92310 0.91890 0.91537 0.91255 0.91051 0.90928 0.90885
0.435  0.97490 0.97291 0.96972 0.96556 0.96058 0.95508 0.94920 0.94317 0.93723 0.93145 0.92608 0.92119 0.91690 0.91327 0.91039 0.90830 0.90704 0.90659
0.440  0.97424 0.97220 0.96894 0.96469 0.95959 0.95396 0.94794 0.94177 0.93568 0.92977 0.92427 0.91925 0.91484 0.91115 0.90820 0.90606 0.90476 0.90433
0.445  0.97357 0.97149 0.96816 0.96380 0.95859 0.95276 0.94660 0.94035 0.93407 0.92806 0.92239 0.91728 0.91278 0.90899 0.90597 0.90378 0.90246 0.90200
0.450  0.97289 0.97076 0.96735 0.96284 0.95750 0.95160 0.94531 0.93885 0.93248 0.92628 0.92053 0.91529 0.91069 0.90680 0.90372 0.90148 0.90012 0.89964
0.455  0.97219 0.97001 0.96651 0.96192 0.95647 0.95043 0.94400 0.93738 0.93081 0.92453 0.91864 0.91325 0.90855 0.90459 0.90143 0.89914 0.89775 0.89728
0.460  0.97148 0.96922 0.96565 0.96099 0.95542 0.94917 0.94259 0.93589 0.92918 0.92275 0.91668 0.91121 0.90640 0.90234 0.89910 0.89677 0.89535 0.89486
0.465  0.97076 0.96845 0.96480 0.95997 0.95430 0.94797 0.94124 0.93432 0.92752 0.92089 0.91474 0.90914 0.90419 0.90005 0.89676 0.89436 0.89291 0.89239
0.470  0.97003 0.96767 0.96394 0.95901 0.95319 0.94674 0.93986 0.93279 0.92577 0.91906 0.91276 0.90701 0.90198 0.89774 0.89437 0.89192 0.89044 0.88994
0.475  0.96928 0.96688 0.96306 0.95803 0.95208 0.94542 0.93839 0.93119 0.92407 0.91720 0.91073 0.90488 0.89974 0.89539 0.89195 0.88945 0.88793 0.88741
0.480  0.96852 0.96606 0.96212 0.95703 0.95088 0.94416 0.93698 0.92960 0.92233 0.91527 0.90870 0.90272 0.89744 0.89302 0.88950 0.88694 0.88539 0.88488
0.485  0.96774 0.96520 0.96122 0.95595 0.94974 0.94287 0.93546 0.92800 0.92052 0.91336 0.90660 0.90050 0.89514 0.89062 0.88701 0.88440 0.88282 0.88228
0.490  0.96694 0.96436 0.96030 0.95493 0.94859 0.94149 0.93400 0.92631 0.91874 0.91136 0.90451 0.89828 0.89277 0.88816 0.88449 0.88183 0.88021 0.87964
0.495  0.96614 0.96351 0.95929 0.95388 0.94733 0.94017 0.93252 0.92466 0.91686 0.90940 0.90240 0.89599 0.89040 0.88569 0.88194 0.87921 0.87756 0.87701
0.500  0.96532 0.96264 0.95834 0.95274 0.94614 0.93874 0.93093 0.92292 0.91503 0.90738 0.90021 0.89372 0.88800 0.88317 0.87935 0.87657 0.87489 0.87430
0.505  0.96449 0.96175 0.95738 0.95167 0.94492 0.93737 0.92941 0.92123 0.91310 0.90533 0.89804 0.89136 0.88554 0.88063 0.87673 0.87388 0.87217 0.87159
0.510  0.96364 0.96081 0.95639 0.95057 0.94360 0.93599 0.92778 0.91951 0.91122 0.90328 0.89578 0.88902 0.88307 0.87805 0.87406 0.87117 0.86942 0.86881
0.515  0.96278 0.95989 0.95532 0.94937 0.94235 0.93449 0.92621 0.91769 0.90930 0.90114 0.89355 0.88665 0.88054 0.87544 0.87137 0.86842 0.86662 0.86599
0.520  0.96191 0.95896 0.95431 0.94824 0.94107 0.93307 0.92461 0.91593 0.90729 0.89903 0.89124 0.88420 0.87801 0.87280 0.86863 0.86562 0.86380 0.86318
0.525  0.96101 0.95801 0.95327 0.94708 0.93970 0.93152 0.92290 0.91405 0.90533 0.89683 0.88894 0.88176 0.87541 0.87010 0.86587 0.86280 0.86093 0.86028
0.530  0.96010 0.95705 0.95214 0.94583 0.93839 0.93006 0.92126 0.91223 0.90326 0.89467 0.88656 0.87924 0.87281 0.86739 0.86305 0.85993 0.85803 0.85739
0.535  0.95915 0.95601 0.95107 0.94464 0.93696 0.92846 0.91950 0.91030 0.90124 0.89241 0.88421 0.87674 0.87014 0.86461 0.86022 0.85703 0.85509 0.85441
0.540  0.95821 0.95501 0.94999 0.94334 0.93561 0.92695 0.91781 0.90843 0.89911 0.89019 0.88179 0.87416 0.86747 0.86183 0.85733 0.85408 0.85210 0.85144
0.545  0.95725 0.95400 0.94885 0.94211 0.93413 0.92541 0.91600 0.90644 0.89703 0.88786 0.87934 0.87158 0.86472 0.85898 0.85442 0.85110 0.84909 0.84839
0.550  0.95627 0.95296 0.94767 0.94086 0.93273 0.92374 0.91427 0.90452 0.89484 0.88557 0.87685 0.86893 0.86198 0.85613 0.85145 0.84807 0.84602 0.84534
0.555  0.95527 0.95185 0.94652 0.93949 0.93131 0.92216 0.91240 0.90247 0.89270 0.88318 0.87433 0.86629 0.85916 0.85320 0.84846 0.84502 0.84293 0.84220
0.560  0.95426 0.95078 0.94532 0.93820 0.92977 0.92044 0.91061 0.90049 0.89045 0.88083 0.87175 0.86356 0.85635 0.85027 0.84541 0.84191 0.83978 0.83907
0.565  0.95322 0.94968 0.94408 0.93679 0.92830 0.91881 0.90868 0.89838 0.88825 0.87837 0.86920 0.86084 0.85345 0.84727 0.84235 0.83877 0.83660 0.83585
0.570  0.95216 0.94857 0.94288 0.93545 0.92670 0.91703 0.90684 0.89635 0.88593 0.87596 0.86654 0.85804 0.85056 0.84426 0.83922 0.83558 0.83338 0.83263
0.575  0.95107 0.94737 0.94156 0.93409 0.92519 0.91535 0.90485 0.89418 0.88367 0.87343 0.86392 0.85525 0.84759 0.84117 0.83607 0.83236 0.83011 0.82933
0.580  0.94997 0.94622 0.94031 0.93261 0.92354 0.91352 0.90295 0.89209 0.88129 0.87095 0.86118 0.85237 0.84462 0.83806 0.83286 0.82909 0.82680 0.82602
0.585  0.94886 0.94505 0.93904 0.93121 0.92198 0.91178 0.90091 0.88986 0.87887 0.86835 0.85849 0.84945 0.84157 0.83492 0.82963 0.82577 0.82344 0.82263
0.590  0.94773 0.94385 0.93764 0.92967 0.92027 0.90990 0.89895 0.88769 0.87651 0.86572 0.85569 0.84655 0.83852 0.83171 0.82633 0.82242 0.82005 0.81924
0.595  0.94657 0.94256 0.93633 0.92822 0.91866 0.90809 0.89685 0.88540 0.87402 0.86313 0.85288 0.84355 0.83538 0.82850 0.82299 0.81901 0.81661 0.81580
0.600  0.94539 0.94132 0.93496 0.92662 0.91690 0.90616 0.89470 0.88306 0.87160 0.86042 0.85003 0.84057 0.83221 0.82520 0.81963 0.81558 0.81312 0.81227
0.605  0.94415 0.94006 0.93352 0.92512 0.91524 0.90418 0.89266 0.88081 0.86904 0.85776 0.84711 0.83749 0.82904 0.82189 0.81620 0.81208 0.80958 0.80874
0.610  0.94292 0.93869 0.93213 0.92347 0.91341 0.90231 0.89045 0.87841 0.86644 0.85498 0.84422 0.83437 0.82577 0.81852 0.81275 0.80854 0.80600 0.80512
0.615  0.94167 0.93738 0.93060 0.92192 0.91169 0.90026 0.88834 0.87609 0.86391 0.85215 0.84122 0.83127 0.82246 0.81509 0.80922 0.80496 0.80238 0.80149
0.620  0.94040 0.93604 0.92916 0.92021 0.90981 0.89833 0.88608 0.87362 0.86124 0.84938 0.83817 0.82806 0.81916 0.81165 0.80566 0.80133 0.79870 0.79781
0.625  0.93910 0.93459 0.92758 0.91860 0.90789 0.89622 0.88376 0.87111 0.85862 0.84648 0.83517 0.82480 0.81576 0.80814 0.80207 0.79764 0.79497 0.79405
0.630  0.93777 0.93320 0.92608 0.91683 0.90609 0.89407 0.88156 0.86868 0.85588 0.84353 0.83204 0.82158 0.81232 0.80457 0.79840 0.79392 0.79120 0.79027
0.635  0.93637 0.93178 0.92444 0.91516 0.90410 0.89204 0.87918 0.86610 0.85309 0.84064 0.82886 0.81823 0.80888 0.80098 0.79468 0.79014 0.78737 0.78644
0.640  0.93499 0.93025 0.92289 0.91333 0.90223 0.88983 0.87676 0.86347 0.85025 0.83760 0.82573 0.81484 0.80534 0.79733 0.79095 0.78630 0.78349 0.78252
0.645  0.93358 0.92877 0.92130 0.91160 0.90018 0.88758 0.87445 0.86092 0.84750 0.83453 0.82246 0.81148 0.80175 0.79361 0.78714 0.78243 0.77956 0.77859
0.650  0.93214 0.92727 0.91957 0.90970 0.89809 0.88545 0.87195 0.85823 0.84458 0.83140 0.81915 0.80800 0.79817 0.78985 0.78327 0.77849 0.77559 0.77460
0.655  0.93067 0.92564 0.91792 0.90776 0.89613 0.88312 0.86941 0.85548 0.84162 0.82835 0.81579 0.80446 0.79449 0.78607 0.77935 0.77449 0.77155 0.77056
0.660  0.92912 0.92407 0.91612 0.90594 0.89397 0.88075 0.86698 0.85268 0.83870 0.82513 0.81248 0.80088 0.79075 0.78221 0.77540 0.77044 0.76745 0.76642
0.665  0.92759 0.92245 0.91440 0.90393 0.89176 0.87851 0.86437 0.84999 0.83568 0.82187 0.80902 0.79724 0.78696 0.77829 0.77138 0.76636 0.76330 0.76226
0.670  0.92603 0.92074 0.91253 0.90203 0.88969 0.87607 0.86171 0.84711 0.83259 0.81856 0.80552 0.79364 0.78311 0.77431 0.76730 0.76220 0.75911 0.75805
0.675  0.92443 0.91907 0.91061 0.89995 0.88741 0.87358 0.85900 0.84419 0.82944 0.81532 0.80196 0.78990 0.77928 0.77027 0.76316 0.75799 0.75484 0.75378
0.680  0.92278 0.91727 0.90880 0.89782 0.88509 0.87105 0.85634 0.84121 0.82625 0.81192 0.79835 0.78611 0.77533 0.76621 0.75896 0.75371 0.75052 0.74945
0.685  0.92106 0.91553 0.90680 0.89582 0.88290 0.86865 0.85363 0.83819 0.82300 0.80846 0.79469 0.78226 0.77132 0.76209 0.75470 0.74937 0.74614 0.74502
0.690  0.91936 0.91364 0.90492 0.89361 0.88050 0.86603 0.85079 0.83525 0.81985 0.80494 0.79108 0.77836 0.76725 0.75788 0.75041 0.74498 0.74169 0.74056
0.695  0.91761 0.91182 0.90284 0.89135 0.87805 0.86337 0.84790 0.83216 0.81650 0.80138 0.78731 0.77439 0.76313 0.75362 0.74604 0.74052 0.73718 0.73604
0.700  0.91581 0.90995 0.90086 0.88922 0.87555 0.86065 0.84496 0.82900 0.81311 0.79776 0.78348 0.77037 0.75894 0.74929 0.74161 0.73599 0.73261 0.73146
0.705  0.91393 0.90795 0.89870 0.88688 0.87300 0.85789 0.84197 0.82578 0.80966 0.79408 0.77960 0.76630 0.75469 0.74490 0.73711 0.73142 0.72798 0.72681
0.710  0.91205 0.90601 0.89649 0.88449 0.87060 0.85526 0.83892 0.82250 0.80615 0.79035 0.77565 0.76224 0.75039 0.74045 0.73254 0.72678 0.72328 0.72209
0.715  0.91013 0.90391 0.89439 0.88204 0.86796 0.85241 0.83583 0.81917 0.80258 0.78656 0.77165 0.75805 0.74601 0.73593 0.72790 0.72206 0.71850 0.71731
0.720  0.90811 0.90187 0.89208 0.87974 0.86526 0.84949 0.83286 0.81579 0.79896 0.78271 0.76758 0.75378 0.74157 0.73135 0.72320 0.71726 0.71366 0.71245
0.725  0.90609 0.89967 0.88971 0.87720 0.86251 0.84652 0.82966 0.81234 0.79528 0.77879 0.76345 0.74936 0.73707 0.72669 0.71843 0.71239 0.70875 0.70752
0.730  0.90403 0.89753 0.88747 0.87460 0.85970 0.84349 0.82640 0.80884 0.79154 0.77481 0.75926 0.74497 0.73250 0.72197 0.71358 0.70746 0.70377 0.70251
0.735  0.90191 0.89523 0.88500 0.87194 0.85684 0.84041 0.82308 0.80527 0.78773 0.77077 0.75499 0.74050 0.72785 0.71718 0.70865 0.70245 0.69871 0.69743
0.740  0.89968 0.89286 0.88247 0.86923 0.85392 0.83726 0.81970 0.80165 0.78386 0.76667 0.75066 0.73597 0.72314 0.71231 0.70363 0.69737 0.69357 0.69227
0.745  0.89745 0.89056 0.87989 0.86646 0.85094 0.83406 0.81605 0.79795 0.77992 0.76249 0.74613 0.73136 0.71835 0.70730 0.69856 0.69222 0.68836 0.68703
0.750  0.89516 0.88808 0.87742 0.86383 0.84789 0.83078 0.81253 0.79419 0.77591 0.75825 0.74166 0.72668 0.71348 0.70228 0.69342 0.68698 0.68306 0.68175
0.755  0.89275 0.88566 0.87471 0.86094 0.84478 0.82745 0.80895 0.79036 0.77166 0.75393 0.73711 0.72193 0.70845 0.69718 0.68819 0.68166 0.67767 0.67634
0.760  0.89034 0.88305 0.87193 0.85797 0.84160 0.82404 0.80530 0.78626 0.76751 0.74937 0.73249 0.71698 0.70343 0.69200 0.68288 0.67622 0.67221 0.67085
0.765  0.88786 0.88036 0.86909 0.85494 0.83836 0.82056 0.80158 0.78229 0.76329 0.74491 0.72779 0.71206 0.69833 0.68672 0.67744 0.67073 0.66666 0.66526
0.770  0.88524 0.87775 0.86617 0.85184 0.83504 0.81678 0.79779 0.77824 0.75898 0.74036 0.72287 0.70707 0.69305 0.68131 0.67196 0.66515 0.66102 0.65959
0.775  0.88262 0.87492 0.86334 0.84866 0.83164 0.81315 0.79391 0.77412 0.75441 0.73571 0.71800 0.70186 0.68777 0.67587 0.66638 0.65945 0.65527 0.65386
0.780  0.87984 0.87201 0.86030 0.84540 0.82817 0.80945 0.78973 0.76969 0.74995 0.73084 0.71304 0.69670 0.68241 0.67027 0.66067 0.65369 0.64945 0.64799
0.785  0.87707 0.86917 0.85715 0.84206 0.82462 0.80566 0.78570 0.76540 0.74540 0.72604 0.70786 0.69144 0.67685 0.66464 0.65491 0.64779 0.64351 0.64206
0.790  0.87420 0.86610 0.85392 0.83863 0.82098 0.80178 0.78157 0.76102 0.74056 0.72097 0.70273 0.68596 0.67130 0.65884 0.64900 0.64183 0.63748 0.63599
0.795  0.87117 0.86293 0.85059 0.83489 0.81700 0.79758 0.77712 0.75633 0.73583 0.71599 0.69735 0.68050 0.66555 0.65302 0.64304 0.63573 0.63133 0.62985
0.800  0.86813 0.85967 0.84717 0.83128 0.81318 0.79353 0.77282 0.75176 0.73080 0.71072 0.69202 0.67482 0.65980 0.64701 0.63691 0.62956 0.62509 0.62356
0.805  0.86491 0.85647 0.84365 0.82757 0.80927 0.78911 0.76817 0.74687 0.72587 0.70554 0.68644 0.66904 0.65383 0.64098 0.63068 0.62324 0.61873 0.61720
0.810  0.86166 0.85301 0.84003 0.82377 0.80519 0.78486 0.76366 0.74210 0.72063 0.70007 0.68074 0.66328 0.64776 0.63476 0.62439 0.61682 0.61224 0.61067
0.815  0.85822 0.84944 0.83630 0.81985 0.80086 0.78049 0.75879 0.73700 0.71528 0.69448 0.67510 0.65726 0.64168 0.62841 0.61793 0.61030 0.60565 0.60406
0.820  0.85475 0.84575 0.83224 0.81557 0.79662 0.77576 0.75407 0.73177 0.71003 0.68897 0.66918 0.65114 0.63537 0.62195 0.61134 0.60362 0.59893 0.59733
0.825  0.85107 0.84194 0.82827 0.81143 0.79200 0.77090 0.74897 0.72667 0.70444 0.68315 0.66313 0.64488 0.62893 0.61545 0.60463 0.59682 0.59207 0.59046
0.830  0.84735 0.83800 0.82418 0.80689 0.78752 0.76619 0.74375 0.72120 0.69873 0.67720 0.65696 0.63863 0.62237 0.60873 0.59778 0.58988 0.58507 0.58345
0.835  0.84339 0.83392 0.81996 0.80249 0.78263 0.76107 0.73865 0.71560 0.69289 0.67112 0.65065 0.63212 0.61567 0.60187 0.59080 0.58280 0.57794 0.57630
0.840  0.83938 0.82969 0.81535 0.79793 0.77760 0.75581 0.73316 0.70986 0.68690 0.66490 0.64421 0.62533 0.60883 0.59487 0.58367 0.57558 0.57066 0.56899
0.845  0.83513 0.82531 0.81082 0.79298 0.77270 0.75067 0.72752 0.70398 0.68077 0.65854 0.63762 0.61853 0.60184 0.58763 0.57639 0.56820 0.56322 0.56153
0.850  0.83078 0.82076 0.80614 0.78785 0.76736 0.74513 0.72172 0.69794 0.67450 0.65202 0.63088 0.61158 0.59470 0.58033 0.56896 0.56066 0.55560 0.55390
0.855  0.82618 0.81603 0.80103 0.78282 0.76185 0.73940 0.71576 0.69174 0.66806 0.64534 0.62396 0.60447 0.58728 0.57286 0.56128 0.55292 0.54784 0.54610
0.860  0.82138 0.81112 0.79599 0.77734 0.75616 0.73350 0.70963 0.68537 0.66145 0.63829 0.61672 0.59703 0.57981 0.56513 0.55352 0.54505 0.53990 0.53815
0.865  0.81645 0.80599 0.79049 0.77165 0.75028 0.72734 0.70302 0.67854 0.65441 0.63127 0.60947 0.58957 0.57203 0.55731 0.54549 0.53695 0.53175 0.52997
0.870  0.81123 0.80046 0.78503 0.76576 0.74419 0.72080 0.69650 0.67180 0.64743 0.62383 0.60184 0.58176 0.56418 0.54920 0.53734 0.52865 0.52341 0.52163
0.875  0.80574 0.79488 0.77909 0.75964 0.73788 0.71429 0.68978 0.66457 0.64000 0.61640 0.59401 0.57375 0.55602 0.54089 0.52892 0.52019 0.51485 0.51303
0.880  0.79999 0.78904 0.77289 0.75327 0.73134 0.70755 0.68253 0.65740 0.63234 0.60857 0.58596 0.56568 0.54763 0.53237 0.52028 0.51147 0.50608 0.50425
0.885  0.79395 0.78272 0.76641 0.74664 0.72422 0.70025 0.67503 0.64970 0.62470 0.60048 0.57769 0.55707 0.53902 0.52362 0.51142 0.50248 0.49707 0.49522
0.890  0.78770 0.77629 0.75964 0.73972 0.71714 0.69267 0.66757 0.64175 0.61656 0.59215 0.56917 0.54838 0.53016 0.51462 0.50230 0.49327 0.48781 0.48594
0.895  0.78100 0.76933 0.75254 0.73248 0.70944 0.68512 0.65953 0.63353 0.60789 0.58332 0.56039 0.53943 0.52091 0.50536 0.49286 0.48381 0.47830 0.47642
0.900  0.77392 0.76219 0.74508 0.72460 0.70172 0.67693 0.65117 0.62500 0.59918 0.57443 0.55112 0.53002 0.51151 0.49573 0.48312 0.47402 0.46846 0.46656
0.905  0.76642 0.75444 0.73723 0.71664 0.69332 0.66838 0.64216 0.61584 0.58989 0.56499 0.54175 0.52048 0.50169 0.48579 0.47318 0.46392 0.45833 0.45642
0.910  0.75845 0.74624 0.72894 0.70796 0.68451 0.65912 0.63309 0.60662 0.58051 0.55521 0.53184 0.51044 0.49153 0.47552 0.46274 0.45349 0.44786 0.44593
0.915  0.74995 0.73753 0.71989 0.69881 0.67493 0.64976 0.62329 0.59671 0.57048 0.54506 0.52157 0.49987 0.48087 0.46490 0.45203 0.44271 0.43702 0.43507
0.920  0.74086 0.72824 0.71056 0.68913 0.66518 0.63959 0.61303 0.58636 0.55975 0.53450 0.51068 0.48908 0.46997 0.45378 0.44085 0.43149 0.42578 0.42384
0.925  0.73100 0.71831 0.70034 0.67885 0.65453 0.62888 0.60226 0.57521 0.54883 0.52323 0.49934 0.47768 0.45850 0.44224 0.42924 0.41983 0.41409 0.41212
0.930  0.72048 0.70764 0.68941 0.66760 0.64353 0.61757 0.59058 0.56381 0.53710 0.51146 0.48752 0.46579 0.44639 0.43022 0.41717 0.40771 0.40192 0.39993
0.935  0.70907 0.69611 0.67768 0.65558 0.63122 0.60522 0.57858 0.55118 0.52476 0.49911 0.47513 0.45318 0.43392 0.41757 0.40449 0.39502 0.38922 0.38724
0.940  0.69654 0.68340 0.66472 0.64266 0.61836 0.59208 0.56517 0.53814 0.51147 0.48586 0.46169 0.43996 0.42054 0.40433 0.39123 0.38167 0.37589 0.37391
0.945  0.68290 0.66952 0.65094 0.62870 0.60418 0.57801 0.55120 0.52396 0.49739 0.47160 0.44775 0.42586 0.40664 0.39030 0.37721 0.36771 0.36188 0.35992
0.950  0.66772 0.65426 0.63557 0.61318 0.58851 0.56251 0.53556 0.50851 0.48211 0.45647 0.43274 0.41096 0.39165 0.37538 0.36235 0.35288 0.34709 0.34512
0.955  0.65089 0.63732 0.61860 0.59617 0.57175 0.54569 0.51868 0.49189 0.46545 0.44006 0.41631 0.39473 0.37574 0.35957 0.34659 0.33711 0.33136 0.32941
0.960  0.63181 0.61830 0.59941 0.57701 0.55262 0.52660 0.49997 0.47356 0.44720 0.42215 0.39871 0.37738 0.35844 0.34245 0.32961 0.32027 0.31455 0.31257
0.965  0.60999 0.59647 0.57774 0.55553 0.53132 0.50549 0.47938 0.45287 0.42730 0.40246 0.37944 0.35846 0.33981 0.32404 0.31136 0.30206 0.29641 0.29447
0.970  0.58463 0.57123 0.55260 0.53073 0.50658 0.48146 0.45574 0.42994 0.40477 0.38057 0.35790 0.33744 0.31922 0.30367 0.29127 0.28223 0.27665 0.27474
0.975  0.55437 0.54121 0.52287 0.50131 0.47808 0.45331 0.42827 0.40316 0.37894 0.35561 0.33375 0.31380 0.29617 0.28111 0.26906 0.26026 0.25484 0.25296
0.980  0.51740 0.50465 0.48697 0.46613 0.44335 0.41964 0.39567 0.37191 0.34847 0.32639 0.30545 0.28652 0.26975 0.25538 0.24386 0.23538 0.23020 0.22840
0.985  0.46998 0.45796 0.44123 0.42142 0.39998 0.37792 0.35536 0.33302 0.31147 0.29093 0.27163 0.25398 0.23846 0.22511 0.21438 0.20643 0.20157 0.19989
0.990  0.40495 0.39418 0.37908 0.36131 0.34205 0.32220 0.30215 0.28251 0.26356 0.24531 0.22848 0.21304 0.19929 0.18752 0.17801 0.17095 0.16661 0.16510
0.995  0.30337 0.29501 0.28305 0.26903 0.25395 0.23840 0.22286 0.20782 0.19330 0.17946 0.16667 0.15488 0.14443 0.13541 0.12804 0.12258 0.11917 0.11797
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e070.dat <==
# alpha = -0.40 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99988 0.99988
0.020  0.99994 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99987 0.99986 0.99985 0.99984 0.99982 0.99982 0.99981 0.99980 0.99980 0.99979 0.99979
0.025  0.99991 0.99990 0.99989 0.99988 0.99986 0.99984 0.99982 0.99980 0.99978 0.99976 0.99974 0.99973 0.99971 0.99970 0.99969 0.99968 0.99968 0.99967
0.030  0.99987 0.99986 0.99985 0.99983 0.99980 0.99977 0.99975 0.99972 0.99969 0.99966 0.99963 0.99961 0.99958 0.99957 0.99955 0.99954 0.99953 0.99953
0.035  0.99982 0.99981 0.99979 0.99976 0.99973 0.99969 0.99965 0.99961 0.99957 0.99953 0.99950 0.99946 0.99943 0.99941 0.99939 0.99937 0.99937 0.99936
0.040  0.99977 0.99975 0.99973 0.99969 0.99965 0.99960 0.99955 0.99949 0.99944 0.99939 0.99934 0.99930 0.99926 0.99923 0.99920 0.99918 0.99917 0.99917
0.045  0.99971 0.99969 0.99965 0.99961 0.99955 0.99949 0.99943 0.99936 0.99929 0.99923 0.99917 0.99911 0.99906 0.99902 0.99899 0.99897 0.99895 0.99894
0.050  0.99964 0.99961 0.99957 0.99952 0.99945 0.99937 0.99929 0.99921 0.99913 0.99905 0.99897 0.99890 0.99884 0.99879 0.99875 0.99872 0.99871 0.99870
0.055  0.99956 0.99953 0.99948 0.99941 0.99933 0.99924 0.99914 0.99904 0.99894 0.99885 0.99876 0.99867 0.99860 0.99854 0.99849 0.99846 0.99843 0.99842
0.060  0.99948 0.99944 0.99938 0.99930 0.99921 0.99910 0.99898 0.99886 0.99874 0.99863 0.99852 0.99842 0.99833 0.99826 0.99820 0.99816 0.99814 0.99812
0.065  0.99939 0.99935 0.99927 0.99918 0.99907 0.99894 0.99880 0.99866 0.99852 0.99839 0.99826 0.99815 0.99804 0.99796 0.99789 0.99784 0.99781 0.99780
0.070  0.99929 0.99924 0.99916 0.99905 0.99892 0.99877 0.99861 0.99845 0.99829 0.99813 0.99798 0.99785 0.99773 0.99763 0.99755 0.99750 0.99746 0.99744
0.075  0.99919 0.99913 0.99903 0.99891 0.99876 0.99859 0.99841 0.99822 0.99803 0.99785 0.99768 0.99753 0.99740 0.99728 0.99719 0.99713 0.99709 0.99706
0.080  0.99907 0.99901 0.99890 0.99876 0.99859 0.99839 0.99819 0.99797 0.99776 0.99756 0.99736 0.99719 0.99704 0.99691 0.99680 0.99673 0.99668 0.99666
0.085  0.99895 0.99888 0.99876 0.99860 0.99840 0.99818 0.99795 0.99771 0.99747 0.99724 0.99702 0.99683 0.99665 0.99651 0.99639 0.99631 0.99626 0.99623
0.090  0.99883 0.99874 0.99861 0.99843 0.99821 0.99796 0.99770 0.99743 0.99717 0.99691 0.99666 0.99644 0.99625 0.99608 0.99595 0.99586 0.99580 0.99577
0.095  0.99869 0.99860 0.99845 0.99825 0.99800 0.99773 0.99744 0.99714 0.99684 0.99655 0.99628 0.99604 0.99582 0.99564 0.99549 0.99538 0.99532 0.99528
0.100  0.99855 0.99845 0.99828 0.99805 0.99779 0.99748 0.99716 0.99683 0.99650 0.99618 0.99588 0.99561 0.99537 0.99516 0.99500 0.99488 0.99481 0.99477
0.105  0.99840 0.99829 0.99810 0.99785 0.99756 0.99723 0.99687 0.99650 0.99614 0.99579 0.99545 0.99515 0.99489 0.99467 0.99449 0.99436 0.99428 0.99424
0.110  0.99824 0.99812 0.99792 0.99764 0.99732 0.99695 0.99656 0.99616 0.99576 0.99537 0.99501 0.99468 0.99439 0.99414 0.99395 0.99381 0.99372 0.99367
0.115  0.99808 0.99794 0.99772 0.99742 0.99707 0.99667 0.99624 0.99580 0.99537 0.99494 0.99454 0.99418 0.99386 0.99360 0.99339 0.99323 0.99314 0.99308
0.120  0.99791 0.99776 0.99752 0.99719 0.99681 0.99637 0.99591 0.99543 0.99495 0.99449 0.99406 0.99367 0.99332 0.99303 0.99280 0.99263 0.99252 0.99249
0.125  0.99773 0.99756 0.99730 0.99695 0.99653 0.99606 0.99556 0.99504 0.99452 0.99402 0.99355 0.99312 0.99275 0.99243 0.99218 0.99200 0.99189 0.99185
0.130  0.99754 0.99736 0.99708 0.99670 0.99625 0.99574 0.99519 0.99463 0.99407 0.99353 0.99302 0.99256 0.99215 0.99181 0.99154 0.99134 0.99122 0.99118
0.135  0.99735 0.99716 0.99685 0.99644 0.99595 0.99540 0.99481 0.99420 0.99360 0.99302 0.99247 0.99197 0.99154 0.99117 0.99087 0.99066 0.99053 0.99048
0.140  0.99714 0.99694 0.99661 0.99617 0.99565 0.99505 0.99442 0.99376 0.99312 0.99249 0.99190 0.99137 0.99089 0.99050 0.99018 0.98995 0.98981 0.98976
0.145  0.99693 0.99671 0.99636 0.99589 0.99533 0.99469 0.99401 0.99331 0.99261 0.99194 0.99131 0.99073 0.99023 0.98980 0.98946 0.98922 0.98907 0.98901
0.150  0.99672 0.99648 0.99610 0.99560 0.99499 0.99431 0.99359 0.99284 0.99209 0.99137 0.99070 0.99008 0.98954 0.98908 0.98872 0.98846 0.98830 0.98823
0.155  0.99649 0.99624 0.99584 0.99529 0.99465 0.99392 0.99315 0.99235 0.99155 0.99078 0.99006 0.98940 0.98883 0.98834 0.98795 0.98767 0.98750 0.98743
0.160  0.99626 0.99599 0.99556 0.99498 0.99429 0.99352 0.99269 0.99184 0.99099 0.99017 0.98940 0.98870 0.98809 0.98757 0.98716 0.98686 0.98667 0.98660
0.165  0.99602 0.99573 0.99527 0.99466 0.99393 0.99311 0.99223 0.99132 0.99042 0.98954 0.98873 0.98798 0.98733 0.98677 0.98634 0.98602 0.98582 0.98574
0.170  0.99577 0.99546 0.99498 0.99433 0.99355 0.99268 0.99174 0.99078 0.98982 0.98889 0.98803 0.98724 0.98654 0.98595 0.98549 0.98515 0.98495 0.98486
0.175  0.99551 0.99519 0.99467 0.99398 0.99316 0.99223 0.99124 0.99022 0.98921 0.98823 0.98730 0.98647 0.98573 0.98511 0.98462 0.98426 0.98404 0.98397
0.180  0.99524 0.99490 0.99436 0.99363 0.99276 0.99177 0.99073 0.98965 0.98858 0.98754 0.98656 0.98568 0.98490 0.98424 0.98372 0.98334 0.98311 0.98303
0.185  0.99497 0.99461 0.99403 0.99326 0.99235 0.99130 0.99020 0.98906 0.98793 0.98683 0.98580 0.98486 0.98404 0.98335 0.98279 0.98239 0.98215 0.98207
0.190  0.99469 0.99431 0.99370 0.99289 0.99192 0.99082 0.98966 0.98845 0.98726 0.98610 0.98501 0.98403 0.98316 0.98243 0.98184 0.98142 0.98116 0.98107
0.195  0.99440 0.99400 0.99336 0.99250 0.99148 0.99033 0.98910 0.98783 0.98657 0.98535 0.98421 0.98317 0.98225 0.98148 0.98086 0.98042 0.98015 0.98005
0.200  0.99410 0.99368 0.99301 0.99210 0.99103 0.98982 0.98852 0.98719 0.98586 0.98458 0.98338 0.98228 0.98132 0.98051 0.97986 0.97939 0.97911 0.97900
0.205  0.99380 0.99335 0.99264 0.99170 0.99056 0.98929 0.98793 0.98653 0.98513 0.98379 0.98252 0.98137 0.98036 0.97951 0.97883 0.97834 0.97804 0.97792
0.210  0.99348 0.99302 0.99227 0.99128 0.99009 0.98876 0.98733 0.98586 0.98439 0.98298 0.98165 0.98044 0.97938 0.97849 0.97778 0.97726 0.97694 0.97682
0.215  0.99316 0.99267 0.99189 0.99085 0.98960 0.98820 0.98671 0.98517 0.98363 0.98215 0.98075 0.97949 0.97838 0.97744 0.97669 0.97615 0.97582 0.97569
0.220  0.99283 0.99232 0.99150 0.99041 0.98910 0.98763 0.98607 0.98445 0.98285 0.98130 0.97984 0.97851 0.97735 0.97636 0.97558 0.97501 0.97467 0.97456
0.225  0.99249 0.99196 0.99110 0.98996 0.98859 0.98705 0.98542 0.98373 0.98205 0.98042 0.97890 0.97751 0.97629 0.97526 0.97445 0.97385 0.97349 0.97337
0.230  0.99214 0.99158 0.99069 0.98950 0.98807 0.98646 0.98475 0.98298 0.98123 0.97953 0.97794 0.97649 0.97521 0.97414 0.97328 0.97266 0.97228 0.97215
0.235  0.99179 0.99120 0.99026 0.98902 0.98753 0.98585 0.98406 0.98222 0.98038 0.97861 0.97695 0.97543 0.97411 0.97298 0.97209 0.97144 0.97105 0.97091
0.240  0.99142 0.99081 0.98983 0.98853 0.98698 0.98524 0.98336 0.98144 0.97952 0.97768 0.97594 0.97436 0.97298 0.97181 0.97087 0.97020 0.96979 0.96963
0.245  0.99105 0.99041 0.98939 0.98803 0.98641 0.98460 0.98265 0.98065 0.97865 0.97672 0.97491 0.97327 0.97182 0.97060 0.96963 0.96892 0.96850 0.96833
0.250  0.99066 0.99000 0.98894 0.98753 0.98584 0.98395 0.98192 0.97982 0.97775 0.97574 0.97386 0.97215 0.97064 0.96937 0.96836 0.96762 0.96718 0.96703
0.255  0.99027 0.98958 0.98848 0.98701 0.98525 0.98327 0.98117 0.97899 0.97683 0.97474 0.97278 0.97100 0.96943 0.96811 0.96706 0.96629 0.96583 0.96568
0.260  0.98987 0.98915 0.98800 0.98648 0.98465 0.98259 0.98041 0.97814 0.97590 0.97372 0.97169 0.96983 0.96820 0.96682 0.96573 0.96493 0.96446 0.96429
0.265  0.98946 0.98871 0.98752 0.98594 0.98404 0.98190 0.97961 0.97727 0.97494 0.97268 0.97057 0.96863 0.96694 0.96551 0.96437 0.96355 0.96305 0.96287
0.270  0.98904 0.98827 0.98703 0.98538 0.98341 0.98119 0.97882 0.97639 0.97396 0.97162 0.96942 0.96742 0.96566 0.96417 0.96299 0.96214 0.96162 0.96143
0.275  0.98861 0.98781 0.98652 0.98480 0.98277 0.98047 0.97801 0.97548 0.97296 0.97053 0.96825 0.96617 0.96435 0.96281 0.96158 0.96070 0.96016 0.95996
0.280  0.98817 0.98734 0.98600 0.98422 0.98210 0.97973 0.97718 0.97455 0.97195 0.96942 0.96706 0.96491 0.96301 0.96142 0.96015 0.95923 0.95866 0.95848
0.285  0.98772 0.98686 0.98547 0.98364 0.98144 0.97896 0.97633 0.97361 0.97091 0.96829 0.96584 0.96361 0.96165 0.96000 0.95868 0.95772 0.95715 0.95695
0.290  0.98727 0.98638 0.98494 0.98303 0.98076 0.97820 0.97547 0.97265 0.96985 0.96714 0.96461 0.96229 0.96026 0.95855 0.95719 0.95620 0.95560 0.95539
0.295  0.98680 0.98588 0.98439 0.98242 0.98006 0.97741 0.97457 0.97167 0.96876 0.96597 0.96334 0.96095 0.95885 0.95708 0.95566 0.95464 0.95402 0.95380
0.300  0.98633 0.98537 0.98383 0.98180 0.97936 0.97662 0.97368 0.97067 0.96767 0.96478 0.96205 0.95958 0.95741 0.95557 0.95411 0.95306 0.95241 0.95218
0.305  0.98584 0.98484 0.98326 0.98115 0.97862 0.97580 0.97277 0.96964 0.96655 0.96356 0.96074 0.95819 0.95594 0.95404 0.95254 0.95144 0.95077 0.95053
0.310  0.98534 0.98431 0.98268 0.98049 0.97788 0.97495 0.97184 0.96861 0.96541 0.96231 0.95941 0.95677 0.95444 0.95248 0.95093 0.94979 0.94911 0.94888
0.315  0.98484 0.98378 0.98209 0.97982 0.97713 0.97411 0.97088 0.96756 0.96425 0.96105 0.95806 0.95532 0.95292 0.95090 0.94929 0.94812 0.94741 0.94717
0.320  0.98432 0.98323 0.98147 0.97915 0.97637 0.97325 0.96990 0.96648 0.96306 0.95977 0.95667 0.95385 0.95138 0.94929 0.94762 0.94642 0.94569 0.94543
0.325  0.98380 0.98267 0.98085 0.97846 0.97559 0.97237 0.96892 0.96539 0.96186 0.95846 0.95526 0.95236 0.94980 0.94764 0.94593 0.94468 0.94393 0.94366
0.330  0.98326 0.98210 0.98022 0.97776 0.97480 0.97148 0.96792 0.96426 0.96064 0.95711 0.95383 0.95084 0.94819 0.94597 0.94421 0.94292 0.94214 0.94189
0.335  0.98271 0.98151 0.97958 0.97704 0.97397 0.97054 0.96691 0.96313 0.95939 0.95576 0.95238 0.94929 0.94656 0.94428 0.94245 0.94113 0.94033 0.94005
0.340  0.98216 0.98092 0.97893 0.97629 0.97315 0.96962 0.96584 0.96198 0.95811 0.95439 0.95090 0.94770 0.94491 0.94255 0.94067 0.93930 0.93848 0.93819
0.345  0.98159 0.98031 0.97827 0.97555 0.97232 0.96868 0.96479 0.96081 0.95682 0.95299 0.94938 0.94610 0.94322 0.94079 0.93885 0.93745 0.93660 0.93630
0.350  0.98101 0.97969 0.97759 0.97480 0.97146 0.96772 0.96372 0.95960 0.95552 0.95155 0.94785 0.94448 0.94151 0.93900 0.93701 0.93557 0.93469 0.93437
0.355  0.98042 0.97906 0.97688 0.97403 0.97057 0.96672 0.96263 0.95839 0.95419 0.95011 0.94630 0.94283 0.93976 0.93719 0.93514 0.93365 0.93275 0.93245
0.360  0.97981 0.97842 0.97618 0.97324 0.96969 0.96573 0.96149 0.95716 0.95281 0.94864 0.94472 0.94113 0.93800 0.93535 0.93323 0.93171 0.93078 0.93046
0.365  0.97920 0.97777 0.97547 0.97242 0.96879 0.96472 0.96036 0.95590 0.95144 0.94715 0.94310 0.93943 0.93620 0.93347 0.93130 0.92973 0.92878 0.92844
0.370  0.97857 0.97710 0.97474 0.97161 0.96788 0.96370 0.95922 0.95461 0.95004 0.94561 0.94147 0.93769 0.93436 0.93157 0.92934 0.92772 0.92674 0.92639
0.375  0.97794 0.97643 0.97401 0.97079 0.96695 0.96262 0.95805 0.95332 0.94862 0.94407 0.93981 0.93593 0.93251 0.92963 0.92735 0.92568 0.92467 0.92433
0.380  0.97729 0.97574 0.97325 0.96995 0.96598 0.96156 0.95684 0.95200 0.94716 0.94250 0.93812 0.93413 0.93063 0.92767 0.92532 0.92361 0.92258 0.92222
0.385  0.97663 0.97504 0.97246 0.96909 0.96502 0.96049 0.95563 0.95064 0.94569 0.94091 0.93640 0.93231 0.92872 0.92567 0.92326 0.92151 0.92045 0.92007
0.390  0.97596 0.97432 0.97168 0.96819 0.96405 0.95939 0.95441 0.94928 0.94421 0.93927 0.93466 0.93047 0.92676 0.92365 0.92117 0.91937 0.91828 0.91792
0.395  0.97528 0.97358 0.97089 0.96731 0.96305 0.95824 0.95316 0.94791 0.94266 0.93763 0.93290 0.92858 0.92479 0.92160 0.91905 0.91720 0.91608 0.91570
0.400  0.97458 0.97285 0.97008 0.96642 0.96201 0.95711 0.95187 0.94651 0.94113 0.93596 0.93109 0.92668 0.92279 0.91951 0.91690 0.91501 0.91386 0.91346
0.405  0.97388 0.97209 0.96926 0.96550 0.96099 0.95597 0.95059 0.94505 0.93957 0.93425 0.92928 0.92475 0.92075 0.91739 0.91472 0.91277 0.91160 0.91118
0.410  0.97316 0.97133 0.96839 0.96454 0.95995 0.95479 0.94929 0.94361 0.93798 0.93253 0.92743 0.92277 0.91869 0.91524 0.91250 0.91050 0.90930 0.90889
0.415  0.97242 0.97055 0.96755 0.96359 0.95888 0.95357 0.94792 0.94215 0.93635 0.93079 0.92554 0.92078 0.91660 0.91307 0.91025 0.90821 0.90697 0.90655
0.420  0.97168 0.96976 0.96668 0.96263 0.95777 0.95237 0.94658 0.94062 0.93473 0.92899 0.92364 0.91877 0.91447 0.91085 0.90797 0.90588 0.90461 0.90416
0.425  0.97092 0.96895 0.96580 0.96166 0.95668 0.95114 0.94522 0.93911 0.93307 0.92720 0.92172 0.91672 0.91231 0.90861 0.90566 0.90351 0.90221 0.90178
0.430  0.97014 0.96811 0.96491 0.96062 0.95557 0.94985 0.94378 0.93758 0.93136 0.92538 0.91973 0.91463 0.91013 0.90633 0.90330 0.90111 0.89978 0.89933
0.435  0.96934 0.96728 0.96397 0.95962 0.95440 0.94859 0.94238 0.93598 0.92966 0.92350 0.91775 0.91252 0.90791 0.90401 0.90092 0.89868 0.89732 0.89684
0.440  0.96854 0.96643 0.96304 0.95859 0.95325 0.94731 0.94095 0.93441 0.92792 0.92162 0.91574 0.91038 0.90565 0.90168 0.89851 0.89621 0.89482 0.89435
0.445  0.96773 0.96557 0.96210 0.95755 0.95209 0.94596 0.93945 0.93280 0.92613 0.91972 0.91367 0.90820 0.90337 0.89930 0.89606 0.89371 0.89228 0.89179
0.450  0.96690 0.96469 0.96115 0.95645 0.95086 0.94464 0.93799 0.93113 0.92435 0.91776 0.91161 0.90600 0.90106 0.89689 0.89358 0.89117 0.88971 0.88920
0.455  0.96606 0.96379 0.96016 0.95537 0.94966 0.94330 0.93649 0.92948 0.92251 0.91580 0.90951 0.90374 0.89870 0.89445 0.89106 0.88860 0.88711 0.88660
0.460  0.96520 0.96286 0.95915 0.95428 0.94844 0.94188 0.93492 0.92781 0.92068 0.91382 0.90735 0.90149 0.89633 0.89198 0.88850 0.88599 0.88446 0.88394
0.465  0.96432 0.96194 0.95815 0.95311 0.94717 0.94050 0.93339 0.92606 0.91882 0.91177 0.90519 0.89920 0.89390 0.88946 0.88592 0.88335 0.88179 0.88124
0.470  0.96343 0.96100 0.95712 0.95199 0.94588 0.93909 0.93183 0.92434 0.91689 0.90973 0.90300 0.89685 0.89146 0.88692 0.88330 0.88066 0.87907 0.87853
0.475  0.96253 0.96004 0.95608 0.95084 0.94461 0.93761 0.93018 0.92256 0.91498 0.90766 0.90075 0.89450 0.88899 0.88433 0.88063 0.87795 0.87632 0.87576
0.480  0.96161 0.95907 0.95498 0.94967 0.94325 0.93616 0.92858 0.92077 0.91304 0.90552 0.89851 0.89211 0.88646 0.88172 0.87794 0.87520 0.87353 0.87298
0.485  0.96067 0.95804 0.95391 0.94843 0.94193 0.93469 0.92688 0.91897 0.91103 0.90339 0.89619 0.88967 0.88392 0.87907 0.87520 0.87240 0.87071 0.87013
0.490  0.95970 0.95704 0.95282 0.94723 0.94059 0.93314 0.92523 0.91709 0.90903 0.90119 0.89388 0.88721 0.88132 0.87638 0.87244 0.86958 0.86784 0.86724
0.495  0.95873 0.95602 0.95166 0.94601 0.93917 0.93163 0.92355 0.91524 0.90696 0.89901 0.89153 0.88470 0.87871 0.87366 0.86964 0.86671 0.86494 0.86435
0.500  0.95774 0.95498 0.95053 0.94470 0.93779 0.93002 0.92178 0.91330 0.90491 0.89677 0.88912 0.88218 0.87607 0.87089 0.86679 0.86381 0.86200 0.86138
0.505  0.95674 0.95392 0.94939 0.94344 0.93639 0.92846 0.92006 0.91140 0.90278 0.89450 0.88672 0.87959 0.87336 0.86810 0.86392 0.86086 0.85902 0.85841
0.510  0.95572 0.95280 0.94822 0.94216 0.93489 0.92688 0.91823 0.90947 0.90067 0.89222 0.88424 0.87701 0.87065 0.86527 0.86099 0.85789 0.85601 0.85536
0.515  0.95468 0.95171 0.94698 0.94079 0.93345 0.92520 0.91645 0.90745 0.89853 0.88986 0.88177 0.87439 0.86787 0.86240 0.85804 0.85487 0.85295 0.85228
0.520  0.95362 0.95059 0.94578 0.93947 0.93197 0.92357 0.91464 0.90546 0.89631 0.88752 0.87922 0.87170 0.86508 0.85949 0.85503 0.85181 0.84985 0.84919
0.525  0.95254 0.94946 0.94456 0.93812 0.93041 0.92184 0.91274 0.90338 0.89411 0.88509 0.87668 0.86901 0.86223 0.85654 0.85201 0.84871 0.84671 0.84602
0.530  0.95144 0.94830 0.94325 0.93668 0.92890 0.92016 0.91089 0.90134 0.89183 0.88269 0.87406 0.86624 0.85936 0.85356 0.84892 0.84557 0.84353 0.84285
0.535  0.95031 0.94709 0.94198 0.93529 0.92728 0.91837 0.90892 0.89919 0.88957 0.88020 0.87145 0.86348 0.85644 0.85052 0.84581 0.84239 0.84031 0.83960
0.540  0.94917 0.94589 0.94070 0.93380 0.92572 0.91664 0.90701 0.89710 0.88722 0.87773 0.86879 0.86065 0.85350 0.84747 0.84265 0.83916 0.83705 0.83634
0.545  0.94802 0.94468 0.93937 0.93237 0.92405 0.91488 0.90499 0.89489 0.88490 0.87516 0.86608 0.85781 0.85049 0.84435 0.83946 0.83591 0.83375 0.83301
0.550  0.94684 0.94344 0.93799 0.93091 0.92244 0.91302 0.90302 0.89273 0.88248 0.87263 0.86335 0.85489 0.84748 0.84122 0.83621 0.83260 0.83040 0.82966
0.555  0.94564 0.94213 0.93664 0.92935 0.92080 0.91120 0.90094 0.89046 0.88009 0.86999 0.86057 0.85198 0.84439 0.83802 0.83294 0.82925 0.82701 0.82625
0.560  0.94442 0.94085 0.93523 0.92785 0.91905 0.90928 0.89892 0.88824 0.87760 0.86739 0.85773 0.84899 0.84129 0.83480 0.82961 0.82586 0.82358 0.82281
0.565  0.94318 0.93955 0.93379 0.92623 0.91736 0.90741 0.89677 0.88590 0.87515 0.86468 0.85491 0.84600 0.83812 0.83152 0.82625 0.82243 0.82010 0.81931
0.570  0.94190 0.93823 0.93236 0.92467 0.91556 0.90543 0.89469 0.88362 0.87260 0.86200 0.85199 0.84293 0.83495 0.82822 0.82284 0.81894 0.81658 0.81579
0.575  0.94060 0.93682 0.93084 0.92309 0.91382 0.90350 0.89248 0.88122 0.87007 0.85922 0.84909 0.83986 0.83170 0.82485 0.81939 0.81542 0.81301 0.81219
0.580  0.93929 0.93545 0.92937 0.92140 0.91195 0.90146 0.89033 0.87887 0.86745 0.85647 0.84610 0.83671 0.82844 0.82144 0.81588 0.81185 0.80940 0.80857
0.585  0.93795 0.93405 0.92787 0.91976 0.91015 0.89947 0.88806 0.87640 0.86478 0.85361 0.84312 0.83351 0.82510 0.81801 0.81235 0.80823 0.80574 0.80488
0.590  0.93659 0.93262 0.92626 0.91800 0.90823 0.89736 0.88584 0.87397 0.86215 0.85072 0.84005 0.83032 0.82176 0.81450 0.80875 0.80458 0.80204 0.80118
0.595  0.93520 0.93112 0.92471 0.91632 0.90637 0.89531 0.88350 0.87143 0.85941 0.84785 0.83697 0.82704 0.81833 0.81099 0.80511 0.80086 0.79829 0.79742
0.600  0.93379 0.92964 0.92311 0.91450 0.90438 0.89314 0.88112 0.86885 0.85671 0.84488 0.83383 0.82377 0.81486 0.80739 0.80144 0.79712 0.79449 0.79359
0.605  0.93232 0.92814 0.92144 0.91275 0.90246 0.89093 0.87881 0.86633 0.85388 0.84193 0.83063 0.82040 0.81139 0.80377 0.79770 0.79331 0.79064 0.78974
0.610  0.93085 0.92655 0.91980 0.91087 0.90041 0.88879 0.87636 0.86367 0.85102 0.83887 0.82745 0.81699 0.80783 0.80010 0.79394 0.78945 0.78674 0.78580
0.615  0.92936 0.92499 0.91804 0.90907 0.89843 0.88651 0.87398 0.86107 0.84821 0.83577 0.82416 0.81358 0.80422 0.79636 0.79010 0.78555 0.78279 0.78185
0.620  0.92784 0.92340 0.91635 0.90712 0.89631 0.88430 0.87146 0.85834 0.84526 0.83270 0.82083 0.81008 0.80060 0.79261 0.78622 0.78160 0.77879 0.77785
0.625  0.92628 0.92171 0.91453 0.90525 0.89414 0.88194 0.86889 0.85556 0.84236 0.82952 0.81752 0.80652 0.79690 0.78878 0.78230 0.77759 0.77474 0.77376
0.630  0.92469 0.92006 0.91277 0.90323 0.89207 0.87955 0.86640 0.85285 0.83934 0.82628 0.81409 0.80298 0.79314 0.78489 0.77832 0.77354 0.77064 0.76965
0.635  0.92305 0.91838 0.91088 0.90130 0.88983 0.87723 0.86375 0.84999 0.83627 0.82309 0.81062 0.79933 0.78939 0.78098 0.77428 0.76943 0.76648 0.76549
0.640  0.92140 0.91659 0.90906 0.89921 0.88768 0.87476 0.86107 0.84709 0.83315 0.81976 0.80717 0.79563 0.78553 0.77701 0.77021 0.76526 0.76227 0.76124
0.645  0.91972 0.91485 0.90719 0.89721 0.88538 0.87224 0.85846 0.84424 0.83009 0.81639 0.80360 0.79194 0.78163 0.77297 0.76607 0.76106 0.75801 0.75697
0.650  0.91801 0.91306 0.90521 0.89505 0.88302 0.86982 0.85569 0.84126 0.82688 0.81297 0.79999 0.78815 0.77772 0.76888 0.76187 0.75678 0.75369 0.75264
0.655  0.91626 0.91117 0.90327 0.89284 0.88077 0.86722 0.85288 0.83823 0.82362 0.80959 0.79632 0.78430 0.77371 0.76477 0.75762 0.75245 0.74931 0.74826
0.660  0.91444 0.90932 0.90121 0.89073 0.87834 0.86458 0.85014 0.83514 0.82040 0.80608 0.79267 0.78040 0.76965 0.76057 0.75333 0.74806 0.74488 0.74378
0.665  0.91261 0.90741 0.89919 0.88845 0.87586 0.86203 0.84724 0.83213 0.81708 0.80251 0.78891 0.77644 0.76552 0.75631 0.74897 0.74363 0.74038 0.73928
0.670  0.91075 0.90542 0.89705 0.88625 0.87348 0.85931 0.84429 0.82896 0.81367 0.79888 0.78508 0.77249 0.76135 0.75200 0.74455 0.73913 0.73584 0.73472
0.675  0.90885 0.90345 0.89486 0.88389 0.87092 0.85653 0.84129 0.82574 0.81022 0.79531 0.78121 0.76843 0.75717 0.74762 0.74006 0.73457 0.73123 0.73010
0.680  0.90691 0.90136 0.89273 0.88147 0.86831 0.85370 0.83831 0.82246 0.80672 0.79159 0.77727 0.76431 0.75288 0.74321 0.73552 0.72994 0.72655 0.72541
0.685  0.90489 0.89931 0.89045 0.87915 0.86580 0.85098 0.83529 0.81913 0.80316 0.78781 0.77328 0.76013 0.74853 0.73874 0.73091 0.72525 0.72182 0.72064
0.690  0.90287 0.89712 0.88824 0.87665 0.86310 0.84806 0.83214 0.81585 0.79966 0.78397 0.76932 0.75589 0.74413 0.73419 0.72626 0.72050 0.71702 0.71582
0.695  0.90080 0.89498 0.88586 0.87409 0.86034 0.84509 0.82894 0.81245 0.79600 0.78008 0.76522 0.75159 0.73965 0.72958 0.72155 0.71569 0.71215 0.71095
0.700  0.89868 0.89279 0.88356 0.87163 0.85754 0.84207 0.82569 0.80896 0.79227 0.77613 0.76105 0.74722 0.73512 0.72490 0.71675 0.71081 0.70722 0.70600
0.705  0.89647 0.89047 0.88109 0.86898 0.85468 0.83899 0.82238 0.80541 0.78849 0.77211 0.75683 0.74280 0.73052 0.72016 0.71189 0.70587 0.70222 0.70099
0.710  0.89426 0.88819 0.87856 0.86627 0.85193 0.83601 0.81901 0.80181 0.78465 0.76804 0.75254 0.73838 0.72586 0.71535 0.70696 0.70087 0.69716 0.69591
0.715  0.89200 0.88576 0.87611 0.86351 0.84896 0.83283 0.81558 0.79815 0.78075 0.76391 0.74819 0.73384 0.72113 0.71047 0.70197 0.69578 0.69202 0.69075
0.720  0.88963 0.88337 0.87347 0.86085 0.84594 0.82958 0.81225 0.79442 0.77678 0.75971 0.74377 0.72921 0.71634 0.70552 0.69690 0.69062 0.68681 0.68553
0.725  0.88726 0.88084 0.87078 0.85797 0.84286 0.82628 0.80871 0.79063 0.77275 0.75544 0.73928 0.72446 0.71147 0.70051 0.69176 0.68538 0.68153 0.68023
0.730  0.88484 0.87833 0.86816 0.85504 0.83971 0.82291 0.80511 0.78678 0.76866 0.75111 0.73473 0.71970 0.70654 0.69542 0.68655 0.68008 0.67618 0.67485
0.735  0.88235 0.87568 0.86535 0.85204 0.83650 0.81948 0.80144 0.78286 0.76450 0.74671 0.73011 0.71487 0.70153 0.69025 0.68125 0.67471 0.67075 0.66940
0.740  0.87975 0.87295 0.86247 0.84897 0.83323 0.81598 0.79770 0.77888 0.76026 0.74224 0.72541 0.70997 0.69644 0.68501 0.67587 0.66925 0.66524 0.66387
0.745  0.87714 0.87027 0.85952 0.84584 0.82989 0.81241 0.79372 0.77482 0.75596 0.73770 0.72054 0.70499 0.69128 0.67964 0.67043 0.66372 0.65965 0.65825
0.750  0.87446 0.86742 0.85666 0.84282 0.82648 0.80877 0.78984 0.77070 0.75159 0.73309 0.71569 0.69994 0.68604 0.67425 0.66490 0.65811 0.65398 0.65259
0.755  0.87166 0.86460 0.85358 0.83955 0.82300 0.80507 0.78589 0.76649 0.74699 0.72839 0.71077 0.69481 0.68065 0.66877 0.65930 0.65241 0.64821 0.64680
0.760  0.86884 0.86160 0.85042 0.83621 0.81945 0.80128 0.78186 0.76205 0.74246 0.72349 0.70577 0.68950 0.67525 0.66321 0.65361 0.64660 0.64237 0.64093
0.765  0.86594 0.85852 0.84719 0.83279 0.81581 0.79742 0.77776 0.75769 0.73785 0.71864 0.70068 0.68420 0.66977 0.65756 0.64780 0.64073 0.63644 0.63497
0.770  0.86291 0.85548 0.84387 0.82929 0.81210 0.79328 0.77357 0.75326 0.73316 0.71370 0.69540 0.67882 0.66412 0.65177 0.64193 0.63477 0.63042 0.62892
0.775  0.85986 0.85225 0.84061 0.82571 0.80831 0.78926 0.76930 0.74873 0.72823 0.70867 0.69015 0.67325 0.65846 0.64595 0.63598 0.62869 0.62429 0.62281
0.780  0.85666 0.84892 0.83715 0.82204 0.80443 0.78515 0.76475 0.74394 0.72336 0.70342 0.68480 0.66769 0.65270 0.63997 0.62989 0.62255 0.61808 0.61656
0.785  0.85343 0.84562 0.83358 0.81828 0.80046 0.78095 0.76030 0.73924 0.71841 0.69822 0.67924 0.66204 0.64677 0.63396 0.62374 0.61627 0.61177 0.61025
0.790  0.85010 0.84211 0.82992 0.81443 0.79640 0.77665 0.75576 0.73445 0.71319 0.69278 0.67371 0.65618 0.64083 0.62778 0.61745 0.60993 0.60536 0.60380
0.795  0.84662 0.83850 0.82615 0.81028 0.79202 0.77205 0.75092 0.72937 0.70805 0.68738 0.66795 0.65033 0.63470 0.62157 0.61110 0.60345 0.59883 0.59728
0.800  0.84309 0.83479 0.82228 0.80623 0.78776 0.76756 0.74619 0.72438 0.70262 0.68173 0.66221 0.64427 0.62855 0.61519 0.60460 0.59690 0.59221 0.59061
0.805  0.83939 0.83109 0.81830 0.80207 0.78340 0.76274 0.74113 0.71908 0.69727 0.67613 0.65624 0.63810 0.62220 0.60876 0.59799 0.59020 0.58547 0.58387
0.810  0.83565 0.82715 0.81421 0.79780 0.77887 0.75803 0.73618 0.71388 0.69163 0.67026 0.65016 0.63193 0.61575 0.60216 0.59132 0.58340 0.57861 0.57697
0.815  0.83171 0.82309 0.81000 0.79340 0.77410 0.75320 0.73089 0.70836 0.68587 0.66428 0.64409 0.62553 0.60926 0.59544 0.58448 0.57650 0.57164 0.56999
0.820  0.82771 0.81891 0.80548 0.78868 0.76938 0.74804 0.72571 0.70271 0.68018 0.65833 0.63777 0.61901 0.60257 0.58859 0.57751 0.56945 0.56454 0.56288
0.825  0.82351 0.81458 0.80101 0.78404 0.76430 0.74273 0.72017 0.69715 0.67418 0.65210 0.63133 0.61237 0.59575 0.58169 0.57042 0.56227 0.55731 0.55564
0.830  0.81923 0.81012 0.79640 0.77903 0.75932 0.73753 0.71451 0.69125 0.66804 0.64574 0.62475 0.60570 0.58880 0.57459 0.56320 0.55496 0.54995 0.54826
0.835  0.81473 0.80550 0.79164 0.77410 0.75396 0.73195 0.70892 0.68521 0.66177 0.63924 0.61804 0.59879 0.58172 0.56736 0.55585 0.54752 0.54245 0.54074
0.840  0.81014 0.80072 0.78653 0.76901 0.74844 0.72621 0.70297 0.67902 0.65535 0.63260 0.61118 0.59163 0.57449 0.55998 0.54835 0.53993 0.53481 0.53308
0.845  0.80531 0.79577 0.78145 0.76355 0.74301 0.72055 0.69685 0.67267 0.64878 0.62581 0.60418 0.58443 0.56712 0.55238 0.54070 0.53219 0.52701 0.52526
0.850  0.80036 0.79065 0.77619 0.75790 0.73716 0.71451 0.69058 0.66617 0.64205 0.61886 0.59702 0.57708 0.55958 0.54471 0.53290 0.52429 0.51905 0.51728
0.855  0.79515 0.78532 0.77054 0.75230 0.73113 0.70828 0.68412 0.65950 0.63515 0.61174 0.58969 0.56956 0.55180 0.53687 0.52488 0.51621 0.51093 0.50914
0.860  0.78973 0.77979 0.76489 0.74626 0.72490 0.70185 0.67748 0.65264 0.62808 0.60428 0.58205 0.56175 0.54394 0.52878 0.51675 0.50799 0.50265 0.50085
0.865  0.78414 0.77404 0.75881 0.74001 0.71847 0.69517 0.67040 0.64537 0.62061 0.59681 0.57438 0.55388 0.53580 0.52060 0.50839 0.49955 0.49417 0.49234
0.870  0.77826 0.76790 0.75271 0.73354 0.71182 0.68812 0.66336 0.63812 0.61316 0.58896 0.56635 0.54570 0.52757 0.51214 0.49990 0.49093 0.48551 0.48368
0.875  0.77210 0.76165 0.74616 0.72682 0.70493 0.68105 0.65610 0.63042 0.60527 0.58107 0.55812 0.53731 0.51905 0.50349 0.49115 0.48214 0.47664 0.47478
0.880  0.76566 0.75513 0.73932 0.71983 0.69779 0.67373 0.64835 0.62273 0.59716 0.57281 0.54968 0.52884 0.51031 0.49463 0.48219 0.47312 0.46757 0.46569
0.885  0.75890 0.74814 0.73220 0.71257 0.69010 0.66589 0.64033 0.61454 0.58903 0.56429 0.54100 0.51989 0.50135 0.48555 0.47302 0.46384 0.45827 0.45638
0.890  0.75190 0.74098 0.72475 0.70499 0.68239 0.65775 0.63230 0.60609 0.58042 0.55553 0.53208 0.51082 0.49215 0.47624 0.46360 0.45434 0.44874 0.44682
0.895  0.74444 0.73331 0.71695 0.69708 0.67408 0.64958 0.62371 0.59735 0.57131 0.54629 0.52290 0.50150 0.48259 0.46667 0.45389 0.44462 0.43896 0.43704
0.900  0.73658 0.72540 0.70878 0.68855 0.66570 0.64079 0.61479 0.58830 0.56212 0.53697 0.51326 0.49176 0.47286 0.45676 0.44390 0.43458 0.42889 0.42695
0.905  0.72828 0.71689 0.70019 0.67987 0.65665 0.63164 0.60526 0.57866 0.55238 0.52712 0.50349 0.48186 0.46275 0.44655 0.43369 0.42425 0.41854 0.41660
0.910  0.71948 0.70790 0.69113 0.67050 0.64718 0.62180 0.59560 0.56890 0.54251 0.51693 0.49322 0.47150 0.45230 0.43604 0.42304 0.41363 0.40788 0.40593
0.915  0.71013 0.69838 0.68133 0.66062 0.63696 0.61179 0.58524 0.55848 0.53202 0.50637 0.48258 0.46065 0.44140 0.42519 0.41213 0.40267 0.39689 0.39491
0.920  0.70016 0.68826 0.67119 0.65020 0.62650 0.60100 0.57441 0.54761 0.52087 0.49540 0.47138 0.44956 0.43025 0.41388 0.40080 0.39131 0.38552 0.38356
0.925  0.68941 0.67746 0.66017 0.63916 0.61517 0.58966 0.56306 0.53598 0.50948 0.48376 0.45973 0.43790 0.41856 0.40217 0.38906 0.37955 0.37374 0.37175
0.930  0.67795 0.66590 0.64841 0.62716 0.60343 0.57769 0.55083 0.52405 0.49732 0.47163 0.44760 0.42577 0.40631 0.39002 0.37690 0.36736 0.36153 0.35954
0.935  0.66559 0.65345 0.63582 0.61436 0.59044 0.56472 0.53822 0.51096 0.48456 0.45892 0.43494 0.41298 0.39368 0.37730 0.36418 0.35466 0.34884 0.34685
0.940  0.65209 0.63983 0.62203 0.60065 0.57683 0.55094 0.52428 0.49742 0.47088 0.44537 0.42130 0.39960 0.38024 0.36402 0.35093 0.34138 0.33558 0.33361
0.945  0.63745 0.62501 0.60734 0.58586 0.56193 0.53622 0.50973 0.48279 0.45643 0.43086 0.40715 0.38541 0.36629 0.35004 0.33701 0.32754 0.32173 0.31978
0.950  0.62126 0.60879 0.59108 0.56955 0.54557 0.52010 0.49360 0.46693 0.44084 0.41551 0.39201 0.37046 0.35136 0.33525 0.32233 0.31294 0.30719 0.30523
0.955  0.60340 0.59088 0.57322 0.55174 0.52807 0.50267 0.47624 0.44993 0.42394 0.39895 0.37558 0.35432 0.33559 0.31965 0.30686 0.29750 0.29181 0.28988
0.960  0.58331 0.57090 0.55317 0.53182 0.50830 0.48307 0.45712 0.43128 0.40552 0.38099 0.35803 0.33712 0.31857 0.30289 0.29030 0.28113 0.27550 0.27357
0.965  0.56052 0.54816 0.53066 0.50960 0.48638 0.46148 0.43616 0.41043 0.38553 0.36136 0.33894 0.31851 0.30035 0.28499 0.27263 0.26357 0.25805 0.25617
0.970  0.53425 0.52208 0.50479 0.48417 0.46119 0.43709 0.41232 0.38742 0.36309 0.33969 0.31779 0.29800 0.28038 0.26536 0.25337 0.24462 0.23922 0.23738
0.975  0.50327 0.49139 0.47449 0.45433 0.43235 0.40880 0.38487 0.36084 0.33759 0.31522 0.29426 0.27514 0.25826 0.24383 0.23229 0.22385 0.21865 0.21686
0.980  0.46587 0.45445 0.43831 0.41899 0.39768 0.37534 0.35265 0.33011 0.30787 0.28690 0.26704 0.24908 0.23319 0.21959 0.20868 0.20064 0.19573 0.19403
0.985  0.41867 0.40803 0.39292 0.37479 0.35498 0.33444 0.31338 0.29247 0.27227 0.25302 0.23496 0.21845 0.20394 0.19148 0.18146 0.17405 0.16951 0.16795
0.990  0.35535 0.34595 0.33252 0.31654 0.29905 0.28091 0.26252 0.24447 0.22703 0.21026 0.19480 0.18063 0.16804 0.15727 0.14858 0.14212 0.13816 0.13678
0.995  0.25962 0.25249 0.24215 0.22989 0.21659 0.20281 0.18899 0.17558 0.16264 0.15030 0.13892 0.12845 0.11918 0.11120 0.10469 0.09987 0.09686 0.09581
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e080.dat <==
# alpha = -0.40 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994
0.015  0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99992 0.99991 0.99990 0.99990 0.99989 0.99988 0.99988 0.99988 0.99987 0.99987 0.99987
0.020  0.99993 0.99993 0.99992 0.99991 0.99990 0.99989 0.99987 0.99986 0.99984 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99977 0.99977 0.99977
0.025  0.99989 0.99989 0.99987 0.99986 0.99984 0.99982 0.99980 0.99978 0.99976 0.99973 0.99971 0.99970 0.99968 0.99967 0.99966 0.99965 0.99964 0.99964
0.030  0.99984 0.99983 0.99982 0.99980 0.99977 0.99974 0.99971 0.99968 0.99965 0.99962 0.99959 0.99956 0.99954 0.99952 0.99950 0.99949 0.99949 0.99948
0.035  0.99979 0.99978 0.99975 0.99972 0.99969 0.99965 0.99961 0.99957 0.99952 0.99948 0.99944 0.99941 0.99937 0.99935 0.99933 0.99931 0.99930 0.99930
0.040  0.99972 0.99971 0.99968 0.99964 0.99959 0.99954 0.99949 0.99943 0.99938 0.99932 0.99927 0.99922 0.99918 0.99915 0.99912 0.99910 0.99909 0.99908
0.045  0.99965 0.99963 0.99959 0.99954 0.99949 0.99942 0.99935 0.99928 0.99921 0.99914 0.99908 0.99902 0.99896 0.99892 0.99889 0.99886 0.99884 0.99884
0.050  0.99957 0.99954 0.99950 0.99944 0.99937 0.99929 0.99920 0.99911 0.99902 0.99894 0.99886 0.99879 0.99872 0.99867 0.99862 0.99859 0.99857 0.99856
0.055  0.99948 0.99944 0.99939 0.99932 0.99923 0.99914 0.99903 0.99893 0.99882 0.99872 0.99862 0.99853 0.99845 0.99839 0.99833 0.99830 0.99827 0.99826
0.060  0.99938 0.99934 0.99927 0.99919 0.99909 0.99897 0.99885 0.99872 0.99859 0.99847 0.99836 0.99825 0.99816 0.99808 0.99802 0.99797 0.99794 0.99793
0.065  0.99927 0.99922 0.99915 0.99905 0.99893 0.99879 0.99865 0.99850 0.99835 0.99821 0.99807 0.99795 0.99784 0.99775 0.99767 0.99762 0.99759 0.99757
0.070  0.99915 0.99910 0.99901 0.99890 0.99876 0.99860 0.99843 0.99826 0.99809 0.99792 0.99776 0.99762 0.99749 0.99739 0.99730 0.99724 0.99720 0.99718
0.075  0.99903 0.99896 0.99887 0.99873 0.99857 0.99839 0.99820 0.99800 0.99780 0.99761 0.99743 0.99727 0.99712 0.99700 0.99690 0.99683 0.99679 0.99677
0.080  0.99889 0.99882 0.99871 0.99856 0.99838 0.99817 0.99795 0.99773 0.99750 0.99728 0.99708 0.99689 0.99672 0.99658 0.99647 0.99639 0.99634 0.99632
0.085  0.99875 0.99867 0.99854 0.99837 0.99817 0.99794 0.99769 0.99743 0.99718 0.99693 0.99670 0.99649 0.99630 0.99614 0.99602 0.99593 0.99587 0.99585
0.090  0.99860 0.99851 0.99836 0.99817 0.99794 0.99768 0.99741 0.99712 0.99684 0.99656 0.99630 0.99606 0.99585 0.99568 0.99554 0.99543 0.99537 0.99534
0.095  0.99844 0.99834 0.99818 0.99796 0.99771 0.99742 0.99711 0.99679 0.99647 0.99616 0.99587 0.99561 0.99538 0.99518 0.99502 0.99491 0.99484 0.99481
0.100  0.99827 0.99816 0.99798 0.99774 0.99746 0.99714 0.99680 0.99644 0.99609 0.99575 0.99543 0.99513 0.99488 0.99466 0.99449 0.99436 0.99428 0.99425
0.105  0.99809 0.99796 0.99777 0.99751 0.99720 0.99685 0.99647 0.99608 0.99569 0.99531 0.99496 0.99463 0.99435 0.99411 0.99392 0.99378 0.99370 0.99365
0.110  0.99790 0.99777 0.99755 0.99727 0.99692 0.99654 0.99612 0.99569 0.99527 0.99485 0.99446 0.99411 0.99380 0.99353 0.99332 0.99317 0.99308 0.99303
0.115  0.99770 0.99756 0.99732 0.99701 0.99664 0.99621 0.99576 0.99529 0.99483 0.99437 0.99395 0.99356 0.99322 0.99293 0.99270 0.99253 0.99243 0.99238
0.120  0.99750 0.99734 0.99708 0.99674 0.99634 0.99587 0.99538 0.99487 0.99436 0.99387 0.99341 0.99299 0.99261 0.99230 0.99205 0.99187 0.99176 0.99173
0.125  0.99728 0.99711 0.99683 0.99646 0.99602 0.99552 0.99499 0.99443 0.99388 0.99335 0.99284 0.99239 0.99198 0.99164 0.99137 0.99118 0.99106 0.99102
0.130  0.99706 0.99687 0.99657 0.99617 0.99569 0.99515 0.99458 0.99397 0.99338 0.99280 0.99226 0.99176 0.99133 0.99096 0.99067 0.99045 0.99032 0.99028
0.135  0.99682 0.99662 0.99630 0.99587 0.99535 0.99477 0.99415 0.99350 0.99286 0.99223 0.99165 0.99111 0.99064 0.99025 0.98993 0.98970 0.98956 0.98951
0.140  0.99658 0.99636 0.99602 0.99556 0.99500 0.99437 0.99370 0.99301 0.99232 0.99164 0.99101 0.99044 0.98993 0.98951 0.98917 0.98892 0.98877 0.98872
0.145  0.99633 0.99610 0.99573 0.99523 0.99463 0.99396 0.99324 0.99249 0.99175 0.99103 0.99036 0.98974 0.98920 0.98874 0.98838 0.98811 0.98795 0.98789
0.150  0.99607 0.99582 0.99542 0.99489 0.99425 0.99353 0.99276 0.99196 0.99117 0.99040 0.98968 0.98902 0.98844 0.98795 0.98756 0.98727 0.98710 0.98704
0.155  0.99580 0.99553 0.99511 0.99454 0.99386 0.99309 0.99227 0.99142 0.99057 0.98974 0.98897 0.98827 0.98765 0.98712 0.98671 0.98641 0.98622 0.98615
0.160  0.99552 0.99524 0.99479 0.99418 0.99345 0.99263 0.99176 0.99085 0.98994 0.98907 0.98825 0.98749 0.98683 0.98628 0.98583 0.98551 0.98531 0.98524
0.165  0.99523 0.99493 0.99445 0.99381 0.99303 0.99216 0.99123 0.99026 0.98930 0.98837 0.98749 0.98669 0.98599 0.98540 0.98493 0.98458 0.98438 0.98429
0.170  0.99493 0.99461 0.99410 0.99342 0.99260 0.99167 0.99068 0.98966 0.98864 0.98765 0.98672 0.98587 0.98513 0.98449 0.98399 0.98363 0.98341 0.98332
0.175  0.99463 0.99429 0.99374 0.99302 0.99215 0.99117 0.99012 0.98903 0.98795 0.98690 0.98592 0.98502 0.98423 0.98356 0.98303 0.98264 0.98241 0.98234
0.180  0.99431 0.99395 0.99338 0.99261 0.99169 0.99065 0.98954 0.98839 0.98725 0.98614 0.98510 0.98415 0.98331 0.98260 0.98204 0.98163 0.98138 0.98130
0.185  0.99398 0.99360 0.99300 0.99219 0.99122 0.99012 0.98895 0.98773 0.98652 0.98535 0.98425 0.98325 0.98236 0.98162 0.98102 0.98059 0.98033 0.98024
0.190  0.99365 0.99325 0.99261 0.99175 0.99073 0.98957 0.98833 0.98705 0.98578 0.98454 0.98338 0.98232 0.98139 0.98060 0.97997 0.97952 0.97924 0.97915
0.195  0.99330 0.99288 0.99220 0.99130 0.99023 0.98901 0.98770 0.98635 0.98501 0.98371 0.98248 0.98137 0.98038 0.97956 0.97889 0.97842 0.97813 0.97802
0.200  0.99294 0.99250 0.99179 0.99084 0.98971 0.98843 0.98705 0.98563 0.98422 0.98285 0.98156 0.98039 0.97935 0.97848 0.97779 0.97729 0.97698 0.97687
0.205  0.99258 0.99211 0.99137 0.99037 0.98918 0.98783 0.98639 0.98490 0.98341 0.98197 0.98062 0.97939 0.97830 0.97738 0.97665 0.97612 0.97580 0.97568
0.210  0.99220 0.99172 0.99093 0.98989 0.98863 0.98722 0.98571 0.98414 0.98258 0.98107 0.97965 0.97836 0.97722 0.97625 0.97549 0.97493 0.97460 0.97447
0.215  0.99182 0.99131 0.99049 0.98939 0.98807 0.98659 0.98501 0.98337 0.98173 0.98015 0.97866 0.97730 0.97611 0.97510 0.97430 0.97371 0.97336 0.97322
0.220  0.99142 0.99089 0.99003 0.98888 0.98750 0.98595 0.98429 0.98257 0.98086 0.97920 0.97764 0.97622 0.97497 0.97391 0.97307 0.97246 0.97209 0.97197
0.225  0.99102 0.99046 0.98956 0.98836 0.98692 0.98529 0.98355 0.98176 0.97997 0.97823 0.97660 0.97511 0.97380 0.97270 0.97182 0.97118 0.97079 0.97066
0.230  0.99060 0.99001 0.98907 0.98782 0.98632 0.98462 0.98280 0.98092 0.97905 0.97724 0.97553 0.97398 0.97261 0.97146 0.97054 0.96987 0.96947 0.96933
0.235  0.99017 0.98956 0.98858 0.98727 0.98570 0.98393 0.98202 0.98007 0.97811 0.97622 0.97444 0.97282 0.97139 0.97019 0.96923 0.96853 0.96811 0.96796
0.240  0.98974 0.98910 0.98807 0.98670 0.98507 0.98322 0.98124 0.97920 0.97715 0.97518 0.97333 0.97163 0.97014 0.96889 0.96788 0.96716 0.96672 0.96656
0.245  0.98929 0.98862 0.98755 0.98613 0.98442 0.98250 0.98043 0.97831 0.97617 0.97412 0.97218 0.97042 0.96887 0.96756 0.96651 0.96576 0.96530 0.96513
0.250  0.98883 0.98814 0.98702 0.98554 0.98376 0.98176 0.97961 0.97738 0.97517 0.97303 0.97102 0.96918 0.96756 0.96620 0.96511 0.96432 0.96385 0.96369
0.255  0.98836 0.98764 0.98648 0.98494 0.98309 0.98100 0.97877 0.97645 0.97415 0.97192 0.96983 0.96792 0.96623 0.96481 0.96368 0.96286 0.96236 0.96220
0.260  0.98788 0.98713 0.98593 0.98433 0.98240 0.98023 0.97791 0.97550 0.97311 0.97079 0.96861 0.96662 0.96487 0.96340 0.96222 0.96137 0.96085 0.96067
0.265  0.98739 0.98662 0.98537 0.98370 0.98170 0.97944 0.97702 0.97453 0.97204 0.96963 0.96737 0.96530 0.96348 0.96195 0.96073 0.95984 0.95931 0.95912
0.270  0.98689 0.98609 0.98479 0.98306 0.98098 0.97864 0.97612 0.97354 0.97095 0.96845 0.96610 0.96396 0.96207 0.96048 0.95921 0.95829 0.95773 0.95753
0.275  0.98638 0.98554 0.98420 0.98239 0.98024 0.97782 0.97521 0.97252 0.96984 0.96725 0.96480 0.96258 0.96063 0.95897 0.95766 0.95670 0.95612 0.95591
0.280  0.98586 0.98499 0.98359 0.98172 0.97949 0.97698 0.97427 0.97148 0.96871 0.96602 0.96348 0.96118 0.95915 0.95744 0.95607 0.95508 0.95448 0.95428
0.285  0.98533 0.98443 0.98297 0.98104 0.97872 0.97611 0.97332 0.97043 0.96755 0.96476 0.96214 0.95975 0.95765 0.95587 0.95446 0.95343 0.95281 0.95260
0.290  0.98478 0.98385 0.98234 0.98034 0.97794 0.97524 0.97235 0.96935 0.96638 0.96348 0.96077 0.95829 0.95612 0.95428 0.95282 0.95175 0.95111 0.95089
0.295  0.98422 0.98326 0.98170 0.97963 0.97715 0.97435 0.97135 0.96826 0.96517 0.96218 0.95937 0.95681 0.95456 0.95266 0.95114 0.95004 0.94937 0.94914
0.300  0.98366 0.98266 0.98105 0.97891 0.97634 0.97345 0.97034 0.96714 0.96395 0.96086 0.95795 0.95530 0.95297 0.95100 0.94943 0.94830 0.94761 0.94736
0.305  0.98308 0.98204 0.98038 0.97817 0.97550 0.97252 0.96931 0.96599 0.96270 0.95951 0.95650 0.95376 0.95135 0.94932 0.94770 0.94652 0.94581 0.94555
0.310  0.98249 0.98141 0.97970 0.97740 0.97466 0.97156 0.96826 0.96484 0.96143 0.95812 0.95503 0.95220 0.94970 0.94760 0.94593 0.94471 0.94397 0.94373
0.315  0.98188 0.98078 0.97901 0.97663 0.97380 0.97061 0.96719 0.96366 0.96014 0.95672 0.95352 0.95060 0.94803 0.94586 0.94413 0.94287 0.94211 0.94185
0.320  0.98127 0.98013 0.97829 0.97585 0.97293 0.96963 0.96609 0.96246 0.95881 0.95530 0.95199 0.94898 0.94632 0.94408 0.94229 0.94100 0.94021 0.93994
0.325  0.98064 0.97946 0.97757 0.97506 0.97204 0.96864 0.96499 0.96123 0.95748 0.95385 0.95043 0.94732 0.94459 0.94227 0.94043 0.93909 0.93828 0.93800
0.330  0.98000 0.97879 0.97683 0.97424 0.97113 0.96762 0.96386 0.95997 0.95612 0.95236 0.94885 0.94565 0.94281 0.94043 0.93854 0.93716 0.93632 0.93604
0.335  0.97935 0.97810 0.97608 0.97341 0.97019 0.96657 0.96271 0.95871 0.95473 0.95086 0.94724 0.94394 0.94102 0.93856 0.93661 0.93519 0.93432 0.93403
0.340  0.97869 0.97740 0.97532 0.97256 0.96925 0.96552 0.96153 0.95742 0.95331 0.94934 0.94560 0.94219 0.93919 0.93666 0.93465 0.93318 0.93230 0.93199
0.345  0.97801 0.97668 0.97454 0.97170 0.96829 0.96446 0.96034 0.95611 0.95187 0.94779 0.94393 0.94043 0.93734 0.93473 0.93265 0.93115 0.93023 0.92991
0.350  0.97732 0.97594 0.97375 0.97083 0.96732 0.96337 0.95914 0.95476 0.95042 0.94619 0.94224 0.93863 0.93545 0.93277 0.93063 0.92908 0.92814 0.92780
0.355  0.97662 0.97520 0.97293 0.96994 0.96631 0.96224 0.95791 0.95341 0.94894 0.94459 0.94052 0.93681 0.93353 0.93077 0.92857 0.92697 0.92600 0.92568
0.360  0.97590 0.97445 0.97211 0.96903 0.96530 0.96112 0.95664 0.95203 0.94742 0.94296 0.93877 0.93495 0.93158 0.92874 0.92648 0.92484 0.92384 0.92350
0.365  0.97517 0.97368 0.97128 0.96809 0.96427 0.95998 0.95537 0.95063 0.94589 0.94131 0.93699 0.93306 0.92960 0.92668 0.92435 0.92267 0.92164 0.92129
0.370  0.97443 0.97289 0.97043 0.96715 0.96323 0.95882 0.95408 0.94919 0.94433 0.93961 0.93518 0.93115 0.92758 0.92459 0.92220 0.92046 0.91941 0.91904
0.375  0.97367 0.97210 0.96957 0.96620 0.96217 0.95761 0.95277 0.94774 0.94275 0.93790 0.93335 0.92920 0.92554 0.92246 0.92001 0.91822 0.91714 0.91678
0.380  0.97290 0.97128 0.96868 0.96523 0.96107 0.95641 0.95141 0.94628 0.94113 0.93616 0.93149 0.92722 0.92347 0.92031 0.91778 0.91595 0.91484 0.91446
0.385  0.97212 0.97046 0.96777 0.96424 0.95997 0.95519 0.95006 0.94476 0.93950 0.93440 0.92959 0.92522 0.92137 0.91811 0.91552 0.91364 0.91250 0.91211
0.390  0.97132 0.96961 0.96686 0.96321 0.95885 0.95394 0.94868 0.94324 0.93784 0.93259 0.92767 0.92318 0.91922 0.91589 0.91323 0.91130 0.91013 0.90974
0.395  0.97051 0.96875 0.96593 0.96219 0.95772 0.95265 0.94728 0.94170 0.93614 0.93077 0.92572 0.92111 0.91705 0.91363 0.91090 0.90892 0.90772 0.90731
0.400  0.96968 0.96788 0.96499 0.96116 0.95654 0.95137 0.94583 0.94014 0.93443 0.92892 0.92373 0.91901 0.91485 0.91134 0.90854 0.90651 0.90528 0.90485
0.405  0.96884 0.96699 0.96403 0.96010 0.95537 0.95007 0.94439 0.93852 0.93270 0.92703 0.92172 0.91688 0.91261 0.90901 0.90614 0.90406 0.90280 0.90236
0.410  0.96798 0.96609 0.96303 0.95900 0.95418 0.94875 0.94292 0.93691 0.93093 0.92513 0.91969 0.91471 0.91034 0.90665 0.90371 0.90157 0.90028 0.89984
0.415  0.96711 0.96517 0.96204 0.95791 0.95296 0.94737 0.94140 0.93527 0.92913 0.92320 0.91760 0.91252 0.90804 0.90426 0.90124 0.89905 0.89773 0.89728
0.420  0.96622 0.96424 0.96103 0.95680 0.95171 0.94601 0.93989 0.93358 0.92732 0.92122 0.91551 0.91030 0.90571 0.90183 0.89874 0.89650 0.89514 0.89467
0.425  0.96532 0.96328 0.96001 0.95567 0.95046 0.94462 0.93836 0.93190 0.92547 0.91923 0.91338 0.90804 0.90333 0.89936 0.89621 0.89390 0.89251 0.89205
0.430  0.96440 0.96230 0.95896 0.95450 0.94919 0.94318 0.93677 0.93018 0.92358 0.91721 0.91120 0.90574 0.90093 0.89687 0.89363 0.89128 0.88985 0.88937
0.435  0.96346 0.96132 0.95788 0.95333 0.94786 0.94175 0.93519 0.92842 0.92169 0.91514 0.90901 0.90342 0.89849 0.89433 0.89102 0.88861 0.88715 0.88665
0.440  0.96251 0.96032 0.95680 0.95215 0.94655 0.94030 0.93358 0.92665 0.91976 0.91307 0.90679 0.90106 0.89601 0.89176 0.88837 0.88591 0.88441 0.88391
0.445  0.96154 0.95931 0.95570 0.95095 0.94522 0.93878 0.93191 0.92486 0.91778 0.91096 0.90452 0.89867 0.89351 0.88916 0.88568 0.88317 0.88164 0.88112
0.450  0.96056 0.95827 0.95459 0.94969 0.94384 0.93729 0.93026 0.92301 0.91581 0.90880 0.90224 0.89625 0.89097 0.88651 0.88297 0.88039 0.87883 0.87829
0.455  0.95956 0.95722 0.95344 0.94845 0.94246 0.93577 0.92858 0.92117 0.91377 0.90663 0.89992 0.89378 0.88839 0.88384 0.88021 0.87757 0.87597 0.87544
0.460  0.95854 0.95613 0.95227 0.94719 0.94107 0.93418 0.92684 0.91930 0.91173 0.90444 0.89755 0.89129 0.88578 0.88112 0.87741 0.87472 0.87308 0.87253
0.465  0.95751 0.95504 0.95110 0.94586 0.93963 0.93262 0.92511 0.91736 0.90967 0.90218 0.89517 0.88877 0.88312 0.87837 0.87458 0.87183 0.87015 0.86958
0.470  0.95645 0.95394 0.94991 0.94456 0.93817 0.93102 0.92335 0.91544 0.90754 0.89992 0.89275 0.88620 0.88044 0.87558 0.87171 0.86889 0.86719 0.86661
0.475  0.95538 0.95281 0.94870 0.94324 0.93671 0.92936 0.92153 0.91346 0.90541 0.89763 0.89028 0.88361 0.87773 0.87275 0.86879 0.86592 0.86418 0.86358
0.480  0.95429 0.95167 0.94744 0.94189 0.93518 0.92773 0.91973 0.91147 0.90326 0.89528 0.88780 0.88098 0.87496 0.86989 0.86585 0.86291 0.86113 0.86053
0.485  0.95318 0.95048 0.94619 0.94049 0.93368 0.92606 0.91785 0.90946 0.90104 0.89292 0.88526 0.87830 0.87217 0.86699 0.86285 0.85986 0.85804 0.85742
0.490  0.95204 0.94930 0.94492 0.93910 0.93215 0.92433 0.91599 0.90738 0.89883 0.89051 0.88271 0.87561 0.86932 0.86404 0.85983 0.85677 0.85491 0.85427
0.495  0.95089 0.94809 0.94359 0.93769 0.93055 0.92261 0.91410 0.90531 0.89654 0.88809 0.88013 0.87285 0.86646 0.86106 0.85676 0.85363 0.85174 0.85110
0.500  0.94973 0.94687 0.94227 0.93621 0.92897 0.92082 0.91214 0.90317 0.89427 0.88562 0.87748 0.87008 0.86356 0.85804 0.85365 0.85046 0.84853 0.84787
0.505  0.94854 0.94563 0.94094 0.93475 0.92737 0.91906 0.91019 0.90105 0.89192 0.88312 0.87483 0.86725 0.86060 0.85498 0.85051 0.84725 0.84528 0.84462
0.510  0.94733 0.94433 0.93958 0.93327 0.92569 0.91726 0.90817 0.89889 0.88958 0.88059 0.87211 0.86441 0.85762 0.85188 0.84731 0.84400 0.84198 0.84130
0.515  0.94610 0.94304 0.93816 0.93172 0.92404 0.91539 0.90617 0.89666 0.88720 0.87801 0.86939 0.86153 0.85459 0.84874 0.84409 0.84070 0.83864 0.83794
0.520  0.94485 0.94174 0.93676 0.93020 0.92235 0.91354 0.90414 0.89444 0.88476 0.87542 0.86660 0.85859 0.85153 0.84557 0.84081 0.83736 0.83527 0.83456
0.525  0.94358 0.94041 0.93534 0.92864 0.92060 0.91161 0.90203 0.89214 0.88232 0.87276 0.86380 0.85563 0.84841 0.84234 0.83750 0.83398 0.83184 0.83111
0.530  0.94228 0.93905 0.93384 0.92701 0.91887 0.90971 0.89994 0.88986 0.87980 0.87010 0.86093 0.85261 0.84527 0.83908 0.83413 0.83055 0.82838 0.82764
0.535  0.94095 0.93764 0.93237 0.92541 0.91706 0.90772 0.89777 0.88750 0.87730 0.86736 0.85806 0.84958 0.84208 0.83577 0.83074 0.82708 0.82487 0.82411
0.540  0.93961 0.93624 0.93087 0.92373 0.91528 0.90576 0.89562 0.88516 0.87471 0.86463 0.85514 0.84648 0.83886 0.83242 0.82729 0.82357 0.82131 0.82055
0.545  0.93824 0.93482 0.92933 0.92208 0.91340 0.90377 0.89338 0.88272 0.87213 0.86182 0.85217 0.84336 0.83557 0.82902 0.82381 0.82001 0.81771 0.81693
0.550  0.93686 0.93337 0.92775 0.92040 0.91157 0.90169 0.89117 0.88031 0.86947 0.85902 0.84917 0.84018 0.83227 0.82560 0.82027 0.81641 0.81406 0.81328
0.555  0.93544 0.93186 0.92618 0.91863 0.90970 0.89965 0.88887 0.87781 0.86683 0.85613 0.84612 0.83698 0.82891 0.82211 0.81670 0.81276 0.81037 0.80956
0.560  0.93401 0.93036 0.92455 0.91690 0.90774 0.89750 0.88659 0.87533 0.86409 0.85325 0.84302 0.83372 0.82552 0.81860 0.81307 0.80906 0.80663 0.80582
0.565  0.93254 0.92883 0.92290 0.91507 0.90581 0.89539 0.88422 0.87276 0.86137 0.85029 0.83991 0.83044 0.82206 0.81502 0.80941 0.80533 0.80285 0.80201
0.570  0.93105 0.92728 0.92124 0.91328 0.90378 0.89318 0.88188 0.87021 0.85856 0.84733 0.83672 0.82709 0.81859 0.81142 0.80569 0.80154 0.79902 0.79817
0.575  0.92952 0.92566 0.91950 0.91146 0.90180 0.89101 0.87943 0.86756 0.85577 0.84429 0.83354 0.82372 0.81505 0.80775 0.80194 0.79771 0.79514 0.79426
0.580  0.92797 0.92405 0.91779 0.90954 0.89971 0.88873 0.87702 0.86494 0.85288 0.84125 0.83026 0.82028 0.81149 0.80404 0.79812 0.79382 0.79121 0.79033
0.585  0.92640 0.92241 0.91605 0.90766 0.89766 0.88649 0.87451 0.86222 0.84995 0.83812 0.82699 0.81680 0.80785 0.80029 0.79427 0.78989 0.78723 0.78633
0.590  0.92480 0.92075 0.91422 0.90568 0.89550 0.88414 0.87203 0.85952 0.84704 0.83495 0.82363 0.81330 0.80420 0.79649 0.79036 0.78591 0.78321 0.78229
0.595  0.92317 0.91901 0.91242 0.90374 0.89339 0.88182 0.86944 0.85672 0.84403 0.83179 0.82026 0.80973 0.80047 0.79265 0.78640 0.78188 0.77913 0.77821
0.600  0.92151 0.91729 0.91057 0.90168 0.89116 0.87941 0.86680 0.85388 0.84104 0.82854 0.81683 0.80614 0.79669 0.78874 0.78241 0.77780 0.77500 0.77405
0.605  0.91980 0.91553 0.90866 0.89968 0.88898 0.87694 0.86421 0.85107 0.83795 0.82529 0.81333 0.80247 0.79290 0.78480 0.77835 0.77367 0.77083 0.76987
0.610  0.91808 0.91369 0.90676 0.89756 0.88668 0.87453 0.86150 0.84814 0.83481 0.82195 0.80984 0.79875 0.78902 0.78080 0.77425 0.76948 0.76659 0.76561
0.615  0.91632 0.91187 0.90476 0.89548 0.88442 0.87199 0.85883 0.84525 0.83169 0.81855 0.80626 0.79503 0.78510 0.77675 0.77009 0.76525 0.76231 0.76132
0.620  0.91454 0.91002 0.90280 0.89328 0.88205 0.86950 0.85604 0.84224 0.82846 0.81518 0.80262 0.79121 0.78116 0.77266 0.76588 0.76096 0.75798 0.75697
0.625  0.91272 0.90808 0.90073 0.89114 0.87963 0.86688 0.85321 0.83919 0.82525 0.81169 0.79899 0.78735 0.77713 0.76850 0.76162 0.75661 0.75358 0.75255
0.630  0.91086 0.90615 0.89869 0.88887 0.87726 0.86421 0.85042 0.83617 0.82194 0.80816 0.79525 0.78347 0.77305 0.76429 0.75730 0.75222 0.74914 0.74809
0.635  0.90894 0.90419 0.89654 0.88665 0.87476 0.86161 0.84750 0.83303 0.81857 0.80464 0.79147 0.77951 0.76896 0.76004 0.75293 0.74777 0.74464 0.74358
0.640  0.90702 0.90214 0.89444 0.88429 0.87232 0.85886 0.84453 0.82983 0.81516 0.80101 0.78769 0.77549 0.76478 0.75573 0.74851 0.74326 0.74008 0.73899
0.645  0.90505 0.90011 0.89228 0.88199 0.86974 0.85606 0.84161 0.82667 0.81177 0.79733 0.78381 0.77146 0.76054 0.75135 0.74403 0.73870 0.73546 0.73437
0.650  0.90304 0.89803 0.89002 0.87956 0.86711 0.85333 0.83855 0.82340 0.80826 0.79360 0.77987 0.76733 0.75628 0.74692 0.73948 0.73408 0.73079 0.72968
0.655  0.90100 0.89586 0.88779 0.87708 0.86454 0.85045 0.83544 0.82006 0.80470 0.78988 0.77588 0.76315 0.75193 0.74245 0.73488 0.72939 0.72606 0.72494
0.660  0.89889 0.89371 0.88544 0.87466 0.86183 0.84751 0.83239 0.81667 0.80114 0.78605 0.77189 0.75892 0.74753 0.73791 0.73024 0.72465 0.72127 0.72012
0.665  0.89676 0.89150 0.88312 0.87209 0.85906 0.84464 0.82919 0.81333 0.79750 0.78216 0.76779 0.75462 0.74307 0.73330 0.72552 0.71985 0.71641 0.71525
0.670  0.89459 0.88921 0.88068 0.86957 0.85636 0.84162 0.82593 0.80984 0.79378 0.77821 0.76363 0.75032 0.73854 0.72863 0.72074 0.71499 0.71150 0.71033
0.675  0.89237 0.88692 0.87819 0.86691 0.85350 0.83854 0.82262 0.80630 0.79000 0.77428 0.75942 0.74591 0.73400 0.72391 0.71590 0.71007 0.70653 0.70534
0.680  0.89011 0.88452 0.87574 0.86420 0.85058 0.83540 0.81931 0.80270 0.78617 0.77022 0.75514 0.74144 0.72936 0.71913 0.71099 0.70508 0.70149 0.70028
0.685  0.88777 0.88214 0.87315 0.86154 0.84773 0.83234 0.81596 0.79905 0.78228 0.76611 0.75081 0.73691 0.72466 0.71430 0.70602 0.70002 0.69638 0.69514
0.690  0.88542 0.87965 0.87061 0.85873 0.84472 0.82910 0.81249 0.79542 0.77842 0.76193 0.74648 0.73232 0.71989 0.70938 0.70100 0.69490 0.69121 0.68995
0.695  0.88301 0.87717 0.86791 0.85585 0.84165 0.82581 0.80896 0.79168 0.77442 0.75769 0.74203 0.72766 0.71506 0.70440 0.69591 0.68972 0.68597 0.68470
0.700  0.88054 0.87463 0.86526 0.85304 0.83852 0.82246 0.80537 0.78785 0.77035 0.75339 0.73751 0.72294 0.71016 0.69936 0.69074 0.68446 0.68067 0.67938
0.705  0.87800 0.87198 0.86246 0.85006 0.83533 0.81904 0.80172 0.78397 0.76622 0.74903 0.73292 0.71816 0.70520 0.69424 0.68551 0.67915 0.67529 0.67399
0.710  0.87543 0.86933 0.85960 0.84702 0.83221 0.81570 0.79801 0.78002 0.76203 0.74460 0.72827 0.71336 0.70017 0.68906 0.68020 0.67376 0.66984 0.66852
0.715  0.87280 0.86656 0.85678 0.84392 0.82891 0.81217 0.79424 0.77600 0.75777 0.74010 0.72356 0.70844 0.69506 0.68381 0.67483 0.66830 0.66432 0.66299
0.720  0.87008 0.86380 0.85380 0.84088 0.82553 0.80858 0.79053 0.77192 0.75345 0.73554 0.71877 0.70345 0.68989 0.67848 0.66938 0.66276 0.65873 0.65738
0.725  0.86733 0.86091 0.85075 0.83765 0.82210 0.80491 0.78663 0.76777 0.74905 0.73091 0.71392 0.69833 0.68465 0.67308 0.66386 0.65713 0.65307 0.65169
0.730  0.86452 0.85802 0.84774 0.83436 0.81860 0.80119 0.78266 0.76355 0.74459 0.72620 0.70899 0.69319 0.67933 0.66761 0.65826 0.65145 0.64732 0.64593
0.735  0.86164 0.85499 0.84457 0.83099 0.81502 0.79739 0.77862 0.75926 0.74005 0.72143 0.70399 0.68798 0.67394 0.66206 0.65258 0.64568 0.64150 0.64009
0.740  0.85866 0.85189 0.84131 0.82756 0.81138 0.79351 0.77451 0.75490 0.73544 0.71658 0.69891 0.68270 0.66847 0.65643 0.64681 0.63984 0.63560 0.63417
0.745  0.85564 0.84880 0.83799 0.82405 0.80766 0.78957 0.77018 0.75047 0.73076 0.71165 0.69367 0.67733 0.66292 0.65069 0.64098 0.63391 0.62962 0.62816
0.750  0.85254 0.84556 0.83471 0.82060 0.80387 0.78555 0.76592 0.74595 0.72599 0.70665 0.68844 0.67189 0.65728 0.64490 0.63506 0.62791 0.62356 0.62209
0.755  0.84933 0.84231 0.83123 0.81695 0.80000 0.78145 0.76157 0.74136 0.72103 0.70156 0.68312 0.66636 0.65152 0.63903 0.62906 0.62181 0.61740 0.61592
0.760  0.84608 0.83891 0.82767 0.81321 0.79604 0.77727 0.75715 0.73655 0.71611 0.69628 0.67772 0.66068 0.64572 0.63307 0.62297 0.61562 0.61116 0.60966
0.765  0.84275 0.83541 0.82402 0.80938 0.79200 0.77300 0.75264 0.73179 0.71109 0.69103 0.67223 0.65498 0.63984 0.62702 0.61677 0.60935 0.60483 0.60330
0.770  0.83928 0.83192 0.82029 0.80546 0.78788 0.76848 0.74804 0.72694 0.70599 0.68569 0.66657 0.64920 0.63380 0.62085 0.61051 0.60299 0.59841 0.59686
0.775  0.83577 0.82825 0.81658 0.80146 0.78366 0.76404 0.74335 0.72200 0.70068 0.68024 0.66090 0.64324 0.62773 0.61462 0.60415 0.59652 0.59190 0.59034
0.780  0.83212 0.82448 0.81267 0.79736 0.77935 0.75950 0.73841 0.71682 0.69539 0.67461 0.65514 0.63727 0.62157 0.60825 0.59767 0.58997 0.58529 0.58370
0.785  0.82841 0.82071 0.80866 0.79316 0.77494 0.75487 0.73353 0.71169 0.69001 0.66899 0.64919 0.63120 0.61525 0.60183 0.59112 0.58330 0.57857 0.57698
0.790  0.82460 0.81674 0.80454 0.78885 0.77043 0.75012 0.72855 0.70646 0.68440 0.66315 0.64324 0.62495 0.60890 0.59526 0.58444 0.57656 0.57177 0.57014
0.795  0.82063 0.81265 0.80030 0.78428 0.76564 0.74511 0.72330 0.70097 0.67882 0.65732 0.63708 0.61868 0.60237 0.58864 0.57768 0.56969 0.56485 0.56322
0.800  0.81660 0.80845 0.79596 0.77976 0.76092 0.74016 0.71811 0.69553 0.67299 0.65127 0.63091 0.61222 0.59581 0.58186 0.57079 0.56273 0.55783 0.55616
0.805  0.81239 0.80424 0.79149 0.77511 0.75607 0.73491 0.71263 0.68982 0.66719 0.64522 0.62454 0.60565 0.58906 0.57503 0.56379 0.55564 0.55069 0.54902
0.810  0.80811 0.79979 0.78690 0.77035 0.75107 0.72972 0.70721 0.68415 0.66112 0.63894 0.61804 0.59905 0.58220 0.56802 0.55670 0.54845 0.54343 0.54174
0.815  0.80364 0.79522 0.78218 0.76545 0.74583 0.72441 0.70148 0.67820 0.65494 0.63253 0.61154 0.59225 0.57530 0.56090 0.54947 0.54114 0.53607 0.53436
0.820  0.79909 0.79050 0.77718 0.76025 0.74061 0.71878 0.69581 0.67211 0.64878 0.62613 0.60480 0.58532 0.56820 0.55366 0.54211 0.53370 0.52858 0.52685
0.825  0.79433 0.78563 0.77217 0.75508 0.73505 0.71301 0.68981 0.66606 0.64234 0.61948 0.59794 0.57826 0.56098 0.54635 0.53463 0.52613 0.52096 0.51922
0.830  0.78948 0.78061 0.76702 0.74958 0.72954 0.70729 0.68368 0.65970 0.63575 0.61268 0.59094 0.57116 0.55363 0.53885 0.52702 0.51844 0.51322 0.51146
0.835  0.78440 0.77543 0.76170 0.74410 0.72368 0.70122 0.67757 0.65320 0.62903 0.60574 0.58380 0.56384 0.54614 0.53122 0.51927 0.51061 0.50534 0.50356
0.840  0.77919 0.77007 0.75605 0.73845 0.71765 0.69498 0.67113 0.64653 0.62215 0.59865 0.57651 0.55628 0.53850 0.52345 0.51138 0.50264 0.49731 0.49552
0.845  0.77375 0.76452 0.75038 0.73244 0.71165 0.68877 0.66452 0.63971 0.61511 0.59141 0.56907 0.54866 0.53072 0.51547 0.50335 0.49452 0.48915 0.48733
0.850  0.76816 0.75878 0.74452 0.72624 0.70527 0.68220 0.65774 0.63272 0.60791 0.58401 0.56148 0.54089 0.52279 0.50740 0.49517 0.48625 0.48082 0.47899
0.855  0.76231 0.75283 0.73828 0.72003 0.69868 0.67543 0.65077 0.62554 0.60054 0.57643 0.55371 0.53295 0.51462 0.49917 0.48679 0.47781 0.47234 0.47049
0.860  0.75622 0.74665 0.73200 0.71342 0.69189 0.66845 0.64360 0.61818 0.59298 0.56854 0.54566 0.52474 0.50636 0.49072 0.47828 0.46922 0.46370 0.46184
0.865  0.74995 0.74024 0.72531 0.70657 0.68488 0.66122 0.63602 0.61043 0.58505 0.56060 0.53754 0.51645 0.49784 0.48215 0.46956 0.46044 0.45488 0.45299
0.870  0.74336 0.73344 0.71854 0.69948 0.67763 0.65363 0.62843 0.60265 0.57710 0.55231 0.52910 0.50787 0.48921 0.47333 0.46071 0.45147 0.44588 0.44399
0.875  0.73649 0.72649 0.71133 0.69212 0.67013 0.64597 0.62060 0.59445 0.56874 0.54394 0.52045 0.49909 0.48031 0.46433 0.45162 0.44235 0.43668 0.43477
0.880  0.72931 0.71924 0.70382 0.68449 0.66235 0.63805 0.61231 0.58621 0.56016 0.53523 0.51158 0.49020 0.47121 0.45512 0.44233 0.43300 0.42730 0.42537
0.885  0.72181 0.71155 0.69601 0.67655 0.65407 0.62963 0.60375 0.57751 0.55150 0.52626 0.50249 0.48088 0.46188 0.44570 0.43283 0.42341 0.41770 0.41576
0.890  0.71400 0.70362 0.68785 0.66829 0.64569 0.62090 0.59511 0.56854 0.54240 0.51704 0.49314 0.47143 0.45232 0.43605 0.42310 0.41363 0.40788 0.40592
0.895  0.70574 0.69519 0.67932 0.65967 0.63674 0.61207 0.58595 0.55926 0.53283 0.50738 0.48354 0.46172 0.44243 0.42616 0.41310 0.40361 0.39783 0.39587
0.900  0.69706 0.68647 0.67038 0.65045 0.62765 0.60266 0.57644 0.54966 0.52314 0.49759 0.47351 0.45163 0.43236 0.41596 0.40284 0.39332 0.38752 0.38554
0.905  0.68790 0.67716 0.66101 0.64101 0.61793 0.59286 0.56635 0.53950 0.51292 0.48732 0.46333 0.44136 0.42193 0.40547 0.39237 0.38276 0.37694 0.37497
0.910  0.67823 0.66734 0.65114 0.63090 0.60776 0.58241 0.55607 0.52918 0.50253 0.47670 0.45267 0.43066 0.41120 0.39469 0.38150 0.37192 0.36608 0.36410
0.915  0.66797 0.65696 0.64055 0.62026 0.59686 0.57172 0.54513 0.51822 0.49156 0.46571 0.44166 0.41951 0.40004 0.38360 0.37038 0.36078 0.35491 0.35292
0.920  0.65707 0.64595 0.62955 0.60906 0.58565 0.56028 0.53370 0.50680 0.47996 0.45431 0.43011 0.40810 0.38862 0.37210 0.35888 0.34927 0.34341 0.34143
0.925  0.64539 0.63424 0.61768 0.59720 0.57360 0.54827 0.52173 0.49466 0.46808 0.44229 0.41814 0.39617 0.37672 0.36022 0.34701 0.33741 0.33155 0.32955
0.930  0.63294 0.62173 0.60505 0.58441 0.56107 0.53561 0.50892 0.48217 0.45547 0.42977 0.40570 0.38380 0.36430 0.34793 0.33475 0.32516 0.31929 0.31729
0.935  0.61956 0.60831 0.59155 0.57079 0.54736 0.52198 0.49567 0.46861 0.44226 0.41669 0.39274 0.37081 0.35151 0.33512 0.32200 0.31245 0.30661 0.30462
0.940  0.60504 0.59372 0.57687 0.55624 0.53296 0.50753 0.48117 0.45454 0.42819 0.40282 0.37889 0.35727 0.33800 0.32181 0.30877 0.29923 0.29344 0.29147
0.945  0.58933 0.57792 0.56122 0.54059 0.51730 0.49212 0.46602 0.43943 0.41334 0.38805 0.36454 0.34299 0.32401 0.30787 0.29494 0.28552 0.27974 0.27780
0.950  0.57208 0.56069 0.54403 0.52344 0.50022 0.47535 0.44937 0.42314 0.39742 0.37247 0.34926 0.32799 0.30914 0.29322 0.28045 0.27115 0.26545 0.26351
0.955  0.55313 0.54175 0.52522 0.50477 0.48194 0.45727 0.43150 0.40573 0.38026 0.35575 0.33281 0.31193 0.29352 0.27785 0.26527 0.25606 0.25046 0.24856
0.960  0.53197 0.52075 0.50426 0.48405 0.46149 0.43713 0.41194 0.38676 0.36167 0.33773 0.31532 0.29490 0.27679 0.26147 0.24916 0.24018 0.23467 0.23279
0.965  0.50815 0.49705 0.48087 0.46105 0.43893 0.41504 0.39059 0.36572 0.34158 0.31817 0.29642 0.27659 0.25899 0.24409 0.23210 0.22331 0.21794 0.21611
0.970  0.48093 0.47007 0.45422 0.43495 0.41324 0.39026 0.36654 0.34263 0.31923 0.29674 0.27568 0.25662 0.23968 0.22525 0.21371 0.20527 0.20007 0.19830
0.975  0.44918 0.43867 0.42333 0.40467 0.38405 0.36183 0.33912 0.31627 0.29410 0.27278 0.25281 0.23460 0.21852 0.20480 0.19382 0.18577 0.18081 0.17910
0.980  0.41132 0.40134 0.38683 0.36917 0.34944 0.32859 0.30731 0.28609 0.26517 0.24539 0.22672 0.20982 0.19488 0.18210 0.17185 0.16430 0.15967 0.15808
0.985  0.36437 0.35520 0.34182 0.32551 0.30745 0.28856 0.26912 0.24976 0.23103 0.21318 0.19645 0.18119 0.16777 0.15627 0.14702 0.14018 0.13599 0.13454
0.990  0.30284 0.29490 0.28328 0.26921 0.25363 0.23734 0.22075 0.20441 0.18860 0.17343 0.15943 0.14664 0.13529 0.12560 0.11778 0.11198 0.10841 0.10717
0.995  0.21332 0.20750 0.19889 0.18851 0.17713 0.16525 0.15328 0.14163 0.13038 0.11967 0.10978 0.10073 0.09273 0.08585 0.08026 0.07611 0.07353 0.07263
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e090.dat <==
# alpha = -0.40 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998
0.010  0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99995 0.99995 0.99995 0.99994 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986
0.020  0.99992 0.99991 0.99991 0.99990 0.99988 0.99987 0.99986 0.99984 0.99983 0.99981 0.99980 0.99979 0.99977 0.99977 0.99976 0.99975 0.99975 0.99975
0.025  0.99987 0.99987 0.99985 0.99984 0.99982 0.99980 0.99978 0.99975 0.99973 0.99971 0.99969 0.99967 0.99965 0.99963 0.99962 0.99961 0.99961 0.99961
0.030  0.99982 0.99981 0.99979 0.99977 0.99974 0.99971 0.99968 0.99964 0.99961 0.99958 0.99955 0.99952 0.99949 0.99947 0.99946 0.99944 0.99944 0.99943
0.035  0.99975 0.99974 0.99971 0.99968 0.99965 0.99961 0.99956 0.99952 0.99947 0.99943 0.99938 0.99934 0.99931 0.99928 0.99926 0.99924 0.99923 0.99923
0.040  0.99968 0.99966 0.99963 0.99959 0.99954 0.99949 0.99943 0.99937 0.99931 0.99925 0.99919 0.99914 0.99910 0.99906 0.99903 0.99901 0.99900 0.99899
0.045  0.99959 0.99957 0.99953 0.99948 0.99942 0.99935 0.99928 0.99920 0.99912 0.99905 0.99898 0.99892 0.99886 0.99881 0.99878 0.99875 0.99873 0.99872
0.050  0.99949 0.99946 0.99942 0.99936 0.99928 0.99920 0.99911 0.99901 0.99892 0.99883 0.99874 0.99866 0.99859 0.99853 0.99849 0.99845 0.99843 0.99843
0.055  0.99939 0.99935 0.99929 0.99922 0.99913 0.99903 0.99892 0.99880 0.99869 0.99858 0.99848 0.99838 0.99830 0.99823 0.99817 0.99813 0.99811 0.99809
0.060  0.99927 0.99923 0.99916 0.99907 0.99896 0.99884 0.99871 0.99858 0.99844 0.99831 0.99819 0.99807 0.99797 0.99789 0.99782 0.99777 0.99774 0.99773
0.065  0.99914 0.99909 0.99901 0.99891 0.99878 0.99864 0.99849 0.99833 0.99817 0.99802 0.99787 0.99774 0.99762 0.99752 0.99744 0.99739 0.99735 0.99734
0.070  0.99900 0.99895 0.99886 0.99873 0.99859 0.99842 0.99824 0.99806 0.99788 0.99770 0.99753 0.99738 0.99724 0.99713 0.99704 0.99697 0.99693 0.99691
0.075  0.99886 0.99879 0.99869 0.99855 0.99838 0.99819 0.99798 0.99777 0.99756 0.99736 0.99716 0.99699 0.99683 0.99670 0.99660 0.99652 0.99647 0.99646
0.080  0.99870 0.99862 0.99851 0.99835 0.99816 0.99794 0.99771 0.99747 0.99723 0.99699 0.99677 0.99657 0.99640 0.99625 0.99613 0.99604 0.99599 0.99597
0.085  0.99853 0.99845 0.99831 0.99813 0.99792 0.99767 0.99741 0.99714 0.99687 0.99660 0.99636 0.99613 0.99593 0.99576 0.99563 0.99553 0.99547 0.99545
0.090  0.99835 0.99826 0.99811 0.99791 0.99766 0.99739 0.99710 0.99679 0.99649 0.99619 0.99591 0.99566 0.99544 0.99525 0.99510 0.99499 0.99492 0.99489
0.095  0.99816 0.99806 0.99789 0.99767 0.99740 0.99709 0.99676 0.99642 0.99608 0.99576 0.99545 0.99516 0.99491 0.99470 0.99454 0.99441 0.99434 0.99431
0.100  0.99796 0.99785 0.99766 0.99741 0.99711 0.99678 0.99641 0.99604 0.99566 0.99530 0.99495 0.99464 0.99436 0.99413 0.99394 0.99381 0.99373 0.99369
0.105  0.99775 0.99762 0.99742 0.99715 0.99682 0.99644 0.99604 0.99563 0.99521 0.99481 0.99443 0.99409 0.99378 0.99353 0.99332 0.99317 0.99308 0.99304
0.110  0.99753 0.99739 0.99717 0.99687 0.99650 0.99609 0.99566 0.99520 0.99475 0.99430 0.99389 0.99351 0.99318 0.99289 0.99267 0.99251 0.99241 0.99236
0.115  0.99730 0.99715 0.99690 0.99657 0.99618 0.99573 0.99525 0.99475 0.99426 0.99377 0.99332 0.99291 0.99254 0.99223 0.99199 0.99181 0.99170 0.99165
0.120  0.99706 0.99689 0.99662 0.99627 0.99584 0.99535 0.99483 0.99428 0.99374 0.99322 0.99272 0.99227 0.99187 0.99154 0.99127 0.99108 0.99096 0.99092
0.125  0.99681 0.99663 0.99633 0.99595 0.99548 0.99495 0.99438 0.99379 0.99321 0.99264 0.99210 0.99161 0.99118 0.99082 0.99053 0.99031 0.99019 0.99014
0.130  0.99654 0.99635 0.99603 0.99561 0.99511 0.99454 0.99392 0.99329 0.99265 0.99203 0.99145 0.99092 0.99046 0.99006 0.98975 0.98952 0.98938 0.98934
0.135  0.99627 0.99606 0.99572 0.99527 0.99472 0.99410 0.99344 0.99276 0.99207 0.99141 0.99078 0.99021 0.98971 0.98928 0.98894 0.98870 0.98855 0.98850
0.140  0.99598 0.99576 0.99539 0.99491 0.99432 0.99366 0.99295 0.99221 0.99147 0.99075 0.99008 0.98947 0.98893 0.98847 0.98811 0.98784 0.98768 0.98762
0.145  0.99569 0.99545 0.99506 0.99453 0.99390 0.99319 0.99243 0.99164 0.99085 0.99008 0.98936 0.98870 0.98812 0.98763 0.98724 0.98695 0.98678 0.98672
0.150  0.99538 0.99512 0.99470 0.99415 0.99347 0.99271 0.99189 0.99105 0.99020 0.98938 0.98861 0.98790 0.98728 0.98676 0.98634 0.98603 0.98585 0.98578
0.155  0.99507 0.99479 0.99434 0.99374 0.99302 0.99221 0.99134 0.99043 0.98953 0.98865 0.98783 0.98708 0.98641 0.98585 0.98541 0.98508 0.98488 0.98481
0.160  0.99474 0.99444 0.99397 0.99333 0.99256 0.99170 0.99077 0.98980 0.98884 0.98791 0.98703 0.98622 0.98552 0.98492 0.98444 0.98410 0.98389 0.98381
0.165  0.99440 0.99408 0.99358 0.99290 0.99209 0.99117 0.99017 0.98915 0.98813 0.98713 0.98620 0.98534 0.98459 0.98396 0.98345 0.98308 0.98286 0.98278
0.170  0.99405 0.99371 0.99318 0.99246 0.99159 0.99062 0.98956 0.98848 0.98739 0.98634 0.98534 0.98444 0.98364 0.98296 0.98243 0.98204 0.98180 0.98171
0.175  0.99369 0.99333 0.99276 0.99200 0.99109 0.99005 0.98894 0.98778 0.98663 0.98551 0.98446 0.98350 0.98265 0.98194 0.98137 0.98096 0.98071 0.98062
0.180  0.99332 0.99294 0.99234 0.99153 0.99056 0.98946 0.98829 0.98707 0.98585 0.98467 0.98355 0.98254 0.98164 0.98089 0.98028 0.97985 0.97958 0.97949
0.185  0.99293 0.99254 0.99190 0.99105 0.99002 0.98886 0.98762 0.98633 0.98504 0.98379 0.98262 0.98155 0.98060 0.97980 0.97916 0.97870 0.97842 0.97833
0.190  0.99254 0.99212 0.99145 0.99055 0.98947 0.98825 0.98693 0.98557 0.98422 0.98290 0.98166 0.98053 0.97953 0.97869 0.97801 0.97753 0.97723 0.97713
0.195  0.99213 0.99169 0.99098 0.99004 0.98890 0.98761 0.98623 0.98480 0.98337 0.98198 0.98067 0.97948 0.97843 0.97754 0.97683 0.97632 0.97601 0.97590
0.200  0.99171 0.99125 0.99051 0.98951 0.98831 0.98696 0.98550 0.98400 0.98249 0.98103 0.97966 0.97840 0.97730 0.97636 0.97562 0.97508 0.97475 0.97464
0.205  0.99128 0.99080 0.99002 0.98897 0.98771 0.98629 0.98476 0.98318 0.98159 0.98006 0.97862 0.97730 0.97614 0.97515 0.97437 0.97380 0.97346 0.97334
0.210  0.99084 0.99033 0.98951 0.98841 0.98709 0.98560 0.98399 0.98233 0.98067 0.97906 0.97755 0.97617 0.97495 0.97392 0.97310 0.97250 0.97214 0.97201
0.215  0.99039 0.98986 0.98900 0.98784 0.98646 0.98489 0.98321 0.98147 0.97973 0.97804 0.97645 0.97500 0.97373 0.97265 0.97179 0.97116 0.97078 0.97065
0.220  0.98993 0.98937 0.98847 0.98726 0.98581 0.98417 0.98241 0.98058 0.97876 0.97700 0.97533 0.97381 0.97247 0.97134 0.97044 0.96979 0.96939 0.96926
0.225  0.98945 0.98887 0.98792 0.98666 0.98514 0.98343 0.98159 0.97968 0.97777 0.97592 0.97418 0.97260 0.97119 0.97001 0.96907 0.96839 0.96797 0.96783
0.230  0.98896 0.98835 0.98736 0.98605 0.98446 0.98267 0.98074 0.97875 0.97676 0.97483 0.97301 0.97135 0.96988 0.96865 0.96766 0.96695 0.96652 0.96637
0.235  0.98846 0.98782 0.98679 0.98542 0.98376 0.98189 0.97988 0.97780 0.97572 0.97370 0.97181 0.97007 0.96854 0.96725 0.96623 0.96548 0.96503 0.96487
0.240  0.98795 0.98728 0.98621 0.98477 0.98305 0.98110 0.97900 0.97683 0.97466 0.97256 0.97058 0.96877 0.96717 0.96583 0.96476 0.96398 0.96350 0.96334
0.245  0.98743 0.98673 0.98561 0.98412 0.98231 0.98028 0.97809 0.97584 0.97357 0.97138 0.96932 0.96743 0.96577 0.96437 0.96325 0.96244 0.96195 0.96177
0.250  0.98689 0.98617 0.98500 0.98344 0.98157 0.97945 0.97717 0.97482 0.97246 0.97018 0.96803 0.96607 0.96434 0.96288 0.96172 0.96087 0.96036 0.96019
0.255  0.98634 0.98559 0.98437 0.98275 0.98080 0.97860 0.97623 0.97378 0.97133 0.96895 0.96672 0.96468 0.96288 0.96136 0.96015 0.95927 0.95873 0.95855
0.260  0.98578 0.98500 0.98373 0.98205 0.98002 0.97773 0.97527 0.97272 0.97017 0.96770 0.96538 0.96326 0.96138 0.95980 0.95855 0.95763 0.95708 0.95689
0.265  0.98521 0.98439 0.98308 0.98133 0.97922 0.97684 0.97428 0.97164 0.96899 0.96642 0.96401 0.96180 0.95986 0.95822 0.95691 0.95596 0.95538 0.95519
0.270  0.98462 0.98377 0.98241 0.98060 0.97841 0.97594 0.97328 0.97053 0.96778 0.96512 0.96261 0.96032 0.95830 0.95660 0.95524 0.95426 0.95366 0.95345
0.275  0.98402 0.98314 0.98173 0.97984 0.97757 0.97501 0.97225 0.96940 0.96655 0.96379 0.96118 0.95881 0.95672 0.95495 0.95354 0.95252 0.95190 0.95168
0.280  0.98341 0.98250 0.98103 0.97908 0.97672 0.97407 0.97121 0.96825 0.96530 0.96243 0.95973 0.95727 0.95510 0.95327 0.95181 0.95075 0.95010 0.94989
0.285  0.98278 0.98184 0.98032 0.97829 0.97585 0.97310 0.97014 0.96708 0.96402 0.96104 0.95825 0.95570 0.95345 0.95155 0.95004 0.94894 0.94827 0.94805
0.290  0.98214 0.98117 0.97959 0.97750 0.97497 0.97212 0.96905 0.96588 0.96271 0.95963 0.95674 0.95410 0.95177 0.94980 0.94824 0.94710 0.94641 0.94617
0.295  0.98149 0.98048 0.97885 0.97668 0.97407 0.97112 0.96794 0.96466 0.96138 0.95820 0.95520 0.95247 0.95006 0.94802 0.94640 0.94522 0.94451 0.94426
0.300  0.98083 0.97978 0.97810 0.97585 0.97315 0.97009 0.96681 0.96342 0.96002 0.95673 0.95363 0.95081 0.94832 0.94621 0.94453 0.94331 0.94257 0.94232
0.305  0.98015 0.97907 0.97733 0.97501 0.97221 0.96905 0.96566 0.96215 0.95864 0.95524 0.95204 0.94912 0.94654 0.94436 0.94263 0.94137 0.94060 0.94034
0.310  0.97946 0.97834 0.97654 0.97414 0.97125 0.96799 0.96449 0.96086 0.95724 0.95372 0.95041 0.94739 0.94473 0.94248 0.94069 0.93939 0.93860 0.93833
0.315  0.97875 0.97760 0.97574 0.97326 0.97027 0.96691 0.96329 0.95955 0.95580 0.95217 0.94876 0.94564 0.94289 0.94057 0.93872 0.93737 0.93656 0.93628
0.320  0.97803 0.97684 0.97492 0.97236 0.96928 0.96581 0.96207 0.95821 0.95434 0.95060 0.94708 0.94385 0.94102 0.93862 0.93671 0.93533 0.93448 0.93420
0.325  0.97730 0.97607 0.97409 0.97145 0.96827 0.96469 0.96083 0.95685 0.95286 0.94900 0.94536 0.94204 0.93911 0.93664 0.93467 0.93324 0.93237 0.93207
0.330  0.97655 0.97528 0.97324 0.97052 0.96724 0.96355 0.95957 0.95546 0.95135 0.94736 0.94362 0.94019 0.93717 0.93463 0.93260 0.93112 0.93022 0.92993
0.335  0.97579 0.97448 0.97237 0.96957 0.96619 0.96238 0.95829 0.95405 0.94982 0.94571 0.94184 0.93832 0.93520 0.93258 0.93049 0.92896 0.92804 0.92773
0.340  0.97501 0.97366 0.97149 0.96860 0.96512 0.96119 0.95697 0.95262 0.94825 0.94402 0.94004 0.93640 0.93320 0.93050 0.92834 0.92677 0.92582 0.92550
0.345  0.97422 0.97283 0.97060 0.96762 0.96404 0.95999 0.95565 0.95116 0.94666 0.94231 0.93820 0.93446 0.93117 0.92838 0.92616 0.92454 0.92357 0.92323
0.350  0.97341 0.97198 0.96969 0.96662 0.96293 0.95877 0.95430 0.94967 0.94505 0.94056 0.93634 0.93249 0.92909 0.92623 0.92394 0.92228 0.92127 0.92093
0.355  0.97259 0.97112 0.96875 0.96560 0.96180 0.95751 0.95292 0.94816 0.94341 0.93879 0.93445 0.93049 0.92699 0.92404 0.92169 0.91998 0.91894 0.91859
0.360  0.97175 0.97024 0.96780 0.96457 0.96065 0.95625 0.95151 0.94663 0.94173 0.93699 0.93253 0.92845 0.92485 0.92182 0.91940 0.91764 0.91658 0.91622
0.365  0.97090 0.96934 0.96684 0.96350 0.95949 0.95496 0.95009 0.94507 0.94004 0.93516 0.93057 0.92638 0.92268 0.91956 0.91708 0.91527 0.91417 0.91380
0.370  0.97003 0.96843 0.96586 0.96243 0.95831 0.95365 0.94865 0.94348 0.93832 0.93330 0.92858 0.92428 0.92048 0.91727 0.91472 0.91286 0.91173 0.91135
0.375  0.96914 0.96750 0.96486 0.96134 0.95710 0.95231 0.94718 0.94187 0.93656 0.93141 0.92656 0.92214 0.91824 0.91494 0.91232 0.91041 0.90925 0.90886
0.380  0.96824 0.96656 0.96385 0.96023 0.95587 0.95096 0.94568 0.94024 0.93478 0.92949 0.92452 0.91997 0.91596 0.91258 0.90988 0.90793 0.90674 0.90634
0.385  0.96733 0.96560 0.96280 0.95910 0.95462 0.94958 0.94417 0.93856 0.93297 0.92755 0.92243 0.91777 0.91366 0.91018 0.90742 0.90540 0.90418 0.90377
0.390  0.96640 0.96462 0.96175 0.95794 0.95336 0.94819 0.94263 0.93688 0.93114 0.92556 0.92032 0.91553 0.91131 0.90775 0.90491 0.90284 0.90159 0.90117
0.395  0.96545 0.96362 0.96069 0.95677 0.95207 0.94675 0.94106 0.93516 0.92926 0.92355 0.91818 0.91326 0.90893 0.90528 0.90236 0.90025 0.89896 0.89853
0.400  0.96448 0.96261 0.95960 0.95559 0.95075 0.94531 0.93946 0.93342 0.92737 0.92152 0.91599 0.91096 0.90652 0.90277 0.89978 0.89761 0.89629 0.89585
0.405  0.96350 0.96158 0.95849 0.95438 0.94942 0.94384 0.93785 0.93164 0.92545 0.91944 0.91379 0.90862 0.90407 0.90022 0.89716 0.89494 0.89359 0.89312
0.410  0.96250 0.96053 0.95736 0.95314 0.94807 0.94235 0.93621 0.92985 0.92350 0.91734 0.91155 0.90625 0.90158 0.89764 0.89451 0.89222 0.89084 0.89037
0.415  0.96148 0.95947 0.95621 0.95189 0.94669 0.94082 0.93453 0.92803 0.92151 0.91521 0.90926 0.90384 0.89907 0.89503 0.89181 0.88947 0.88805 0.88757
0.420  0.96045 0.95838 0.95505 0.95063 0.94529 0.93929 0.93284 0.92616 0.91951 0.91304 0.90696 0.90140 0.89651 0.89237 0.88907 0.88668 0.88523 0.88473
0.425  0.95939 0.95728 0.95387 0.94934 0.94387 0.93773 0.93112 0.92429 0.91747 0.91084 0.90462 0.89893 0.89391 0.88968 0.88630 0.88385 0.88236 0.88186
0.430  0.95832 0.95615 0.95267 0.94801 0.94244 0.93612 0.92936 0.92238 0.91539 0.90862 0.90223 0.89641 0.89128 0.88695 0.88349 0.88098 0.87946 0.87894
0.435  0.95723 0.95501 0.95143 0.94668 0.94095 0.93452 0.92759 0.92043 0.91329 0.90635 0.89983 0.89387 0.88862 0.88417 0.88064 0.87807 0.87651 0.87598
0.440  0.95612 0.95385 0.95019 0.94533 0.93947 0.93288 0.92580 0.91847 0.91116 0.90406 0.89739 0.89129 0.88591 0.88137 0.87775 0.87512 0.87352 0.87299
0.445  0.95499 0.95267 0.94892 0.94395 0.93796 0.93120 0.92395 0.91648 0.90899 0.90174 0.89490 0.88866 0.88317 0.87852 0.87482 0.87213 0.87050 0.86995
0.450  0.95384 0.95147 0.94764 0.94254 0.93641 0.92952 0.92211 0.91444 0.90680 0.89937 0.89239 0.88601 0.88039 0.87563 0.87185 0.86910 0.86743 0.86686
0.455  0.95267 0.95025 0.94633 0.94112 0.93485 0.92781 0.92023 0.91240 0.90456 0.89698 0.88984 0.88331 0.87757 0.87271 0.86884 0.86603 0.86432 0.86375
0.460  0.95149 0.94899 0.94499 0.93968 0.93327 0.92605 0.91830 0.91032 0.90231 0.89456 0.88725 0.88059 0.87471 0.86975 0.86579 0.86291 0.86117 0.86058
0.465  0.95028 0.94773 0.94364 0.93819 0.93165 0.92428 0.91637 0.90819 0.90003 0.89209 0.88463 0.87782 0.87181 0.86674 0.86270 0.85976 0.85798 0.85737
0.470  0.94905 0.94645 0.94227 0.93670 0.93001 0.92250 0.91441 0.90605 0.89769 0.88960 0.88198 0.87501 0.86888 0.86370 0.85957 0.85656 0.85474 0.85413
0.475  0.94780 0.94515 0.94088 0.93519 0.92836 0.92065 0.91240 0.90386 0.89534 0.88708 0.87928 0.87217 0.86591 0.86061 0.85639 0.85333 0.85146 0.85084
0.480  0.94653 0.94382 0.93944 0.93365 0.92665 0.91881 0.91038 0.90166 0.89296 0.88450 0.87655 0.86930 0.86289 0.85748 0.85318 0.85004 0.84814 0.84751
0.485  0.94524 0.94246 0.93801 0.93207 0.92495 0.91694 0.90830 0.89943 0.89052 0.88191 0.87378 0.86637 0.85984 0.85432 0.84992 0.84672 0.84478 0.84413
0.490  0.94392 0.94109 0.93654 0.93049 0.92322 0.91501 0.90623 0.89714 0.88808 0.87926 0.87098 0.86342 0.85674 0.85111 0.84662 0.84335 0.84137 0.84070
0.495  0.94258 0.93969 0.93503 0.92888 0.92143 0.91309 0.90412 0.89484 0.88557 0.87660 0.86814 0.86041 0.85361 0.84786 0.84327 0.83994 0.83792 0.83724
0.500  0.94122 0.93828 0.93352 0.92721 0.91964 0.91110 0.90195 0.89249 0.88305 0.87389 0.86525 0.85738 0.85044 0.84456 0.83989 0.83649 0.83443 0.83373
0.505  0.93984 0.93684 0.93199 0.92555 0.91783 0.90911 0.89978 0.89013 0.88048 0.87114 0.86234 0.85429 0.84721 0.84123 0.83646 0.83299 0.83089 0.83018
0.510  0.93844 0.93536 0.93043 0.92386 0.91595 0.90710 0.89755 0.88774 0.87789 0.86836 0.85937 0.85118 0.84396 0.83785 0.83298 0.82945 0.82730 0.82658
0.515  0.93701 0.93386 0.92882 0.92212 0.91409 0.90502 0.89532 0.88528 0.87527 0.86553 0.85638 0.84803 0.84065 0.83443 0.82947 0.82586 0.82367 0.82293
0.520  0.93555 0.93235 0.92721 0.92038 0.91218 0.90295 0.89305 0.88282 0.87258 0.86268 0.85333 0.84482 0.83731 0.83096 0.82590 0.82223 0.82000 0.81925
0.525  0.93407 0.93081 0.92557 0.91861 0.91023 0.90081 0.89072 0.88029 0.86989 0.85977 0.85027 0.84159 0.83392 0.82745 0.82230 0.81855 0.81628 0.81551
0.530  0.93257 0.92924 0.92387 0.91678 0.90827 0.89867 0.88839 0.87776 0.86713 0.85685 0.84714 0.83829 0.83049 0.82390 0.81864 0.81482 0.81251 0.81173
0.535  0.93103 0.92763 0.92218 0.91495 0.90625 0.89646 0.88599 0.87516 0.86437 0.85386 0.84399 0.83497 0.82701 0.82030 0.81495 0.81105 0.80869 0.80789
0.540  0.92947 0.92601 0.92046 0.91306 0.90423 0.89427 0.88360 0.87256 0.86153 0.85086 0.84079 0.83160 0.82350 0.81666 0.81120 0.80723 0.80483 0.80402
0.545  0.92789 0.92436 0.91870 0.91118 0.90214 0.89203 0.88113 0.86989 0.85869 0.84778 0.83754 0.82819 0.81993 0.81296 0.80741 0.80337 0.80092 0.80009
0.550  0.92627 0.92269 0.91690 0.90927 0.90006 0.88973 0.87866 0.86722 0.85577 0.84470 0.83426 0.82472 0.81633 0.80923 0.80356 0.79945 0.79696 0.79612
0.555  0.92463 0.92096 0.91510 0.90728 0.89795 0.88743 0.87612 0.86447 0.85285 0.84155 0.83093 0.82123 0.81266 0.80544 0.79968 0.79549 0.79295 0.79209
0.560  0.92296 0.91923 0.91325 0.90531 0.89577 0.88505 0.87358 0.86172 0.84986 0.83838 0.82755 0.81768 0.80897 0.80161 0.79574 0.79148 0.78890 0.78803
0.565  0.92127 0.91747 0.91136 0.90326 0.89359 0.88268 0.87097 0.85889 0.84686 0.83515 0.82415 0.81410 0.80522 0.79773 0.79176 0.78742 0.78479 0.78390
0.570  0.91953 0.91567 0.90946 0.90122 0.89133 0.88023 0.86836 0.85607 0.84378 0.83190 0.82067 0.81045 0.80143 0.79381 0.78773 0.78331 0.78063 0.77973
0.575  0.91777 0.91383 0.90749 0.89914 0.88909 0.87780 0.86566 0.85316 0.84070 0.82857 0.81718 0.80677 0.79758 0.78983 0.78365 0.77915 0.77642 0.77550
0.580  0.91598 0.91197 0.90553 0.89699 0.88676 0.87527 0.86298 0.85026 0.83754 0.82524 0.81362 0.80304 0.79370 0.78580 0.77951 0.77494 0.77217 0.77123
0.585  0.91416 0.91008 0.90353 0.89485 0.88444 0.87276 0.86020 0.84727 0.83434 0.82183 0.81004 0.79925 0.78975 0.78173 0.77533 0.77068 0.76786 0.76690
0.590  0.91230 0.90816 0.90146 0.89263 0.88204 0.87016 0.85744 0.84428 0.83113 0.81837 0.80638 0.79543 0.78577 0.77760 0.77109 0.76636 0.76349 0.76253
0.595  0.91042 0.90618 0.89940 0.89042 0.87965 0.86756 0.85458 0.84121 0.82783 0.81490 0.80269 0.79154 0.78173 0.77343 0.76680 0.76199 0.75908 0.75810
0.600  0.90849 0.90419 0.89729 0.88812 0.87717 0.86489 0.85168 0.83809 0.82454 0.81134 0.79895 0.78763 0.77763 0.76919 0.76247 0.75758 0.75461 0.75361
0.605  0.90653 0.90216 0.89512 0.88583 0.87471 0.86216 0.84880 0.83498 0.82115 0.80778 0.79515 0.78365 0.77350 0.76491 0.75807 0.75310 0.75008 0.74907
0.610  0.90453 0.90007 0.89295 0.88346 0.87215 0.85946 0.84581 0.83177 0.81772 0.80414 0.79133 0.77961 0.76930 0.76058 0.75363 0.74857 0.74551 0.74447
0.615  0.90251 0.89798 0.89069 0.88110 0.86960 0.85664 0.84284 0.82857 0.81429 0.80044 0.78743 0.77555 0.76504 0.75619 0.74912 0.74399 0.74087 0.73982
0.620  0.90044 0.89584 0.88844 0.87864 0.86696 0.85385 0.83977 0.82527 0.81076 0.79673 0.78348 0.77141 0.76076 0.75175 0.74456 0.73935 0.73618 0.73512
0.625  0.89833 0.89363 0.88611 0.87620 0.86427 0.85096 0.83665 0.82192 0.80723 0.79294 0.77951 0.76721 0.75639 0.74725 0.73996 0.73465 0.73143 0.73035
0.630  0.89619 0.89142 0.88378 0.87366 0.86160 0.84801 0.83355 0.81858 0.80361 0.78909 0.77545 0.76299 0.75198 0.74269 0.73529 0.72990 0.72663 0.72553
0.635  0.89399 0.88916 0.88136 0.87113 0.85882 0.84509 0.83033 0.81514 0.79994 0.78523 0.77134 0.75869 0.74753 0.73808 0.73056 0.72509 0.72177 0.72065
0.640  0.89176 0.88683 0.87894 0.86850 0.85607 0.84205 0.82707 0.81164 0.79621 0.78128 0.76721 0.75433 0.74300 0.73342 0.72578 0.72022 0.71685 0.71571
0.645  0.88949 0.88449 0.87648 0.86589 0.85320 0.83896 0.82382 0.80815 0.79248 0.77728 0.76300 0.74995 0.73841 0.72869 0.72093 0.71529 0.71187 0.71071
0.650  0.88718 0.88210 0.87393 0.86317 0.85028 0.83590 0.82046 0.80455 0.78865 0.77321 0.75872 0.74548 0.73379 0.72390 0.71602 0.71030 0.70682 0.70565
0.655  0.88482 0.87964 0.87138 0.86039 0.84738 0.83272 0.81704 0.80090 0.78476 0.76915 0.75439 0.74095 0.72909 0.71906 0.71106 0.70525 0.70172 0.70054
0.660  0.88240 0.87716 0.86873 0.85764 0.84436 0.82948 0.81364 0.79719 0.78086 0.76497 0.75004 0.73636 0.72433 0.71415 0.70604 0.70013 0.69655 0.69534
0.665  0.87995 0.87463 0.86609 0.85477 0.84129 0.82627 0.81012 0.79350 0.77687 0.76074 0.74559 0.73171 0.71950 0.70918 0.70095 0.69496 0.69132 0.69010
0.670  0.87745 0.87202 0.86334 0.85191 0.83825 0.82292 0.80654 0.78968 0.77282 0.75645 0.74108 0.72704 0.71462 0.70415 0.69579 0.68972 0.68603 0.68479
0.675  0.87490 0.86940 0.86054 0.84894 0.83507 0.81952 0.80291 0.78581 0.76870 0.75215 0.73651 0.72227 0.70969 0.69905 0.69058 0.68442 0.68067 0.67942
0.680  0.87230 0.86668 0.85774 0.84591 0.83183 0.81606 0.79925 0.78187 0.76452 0.74774 0.73188 0.71743 0.70468 0.69389 0.68529 0.67904 0.67525 0.67397
0.685  0.86963 0.86395 0.85483 0.84290 0.82862 0.81263 0.79554 0.77788 0.76029 0.74327 0.72719 0.71254 0.69961 0.68867 0.67994 0.67360 0.66976 0.66845
0.690  0.86691 0.86112 0.85192 0.83975 0.82528 0.80906 0.79173 0.77388 0.75605 0.73874 0.72247 0.70757 0.69446 0.68338 0.67453 0.66810 0.66420 0.66288
0.695  0.86415 0.85828 0.84890 0.83654 0.82187 0.80543 0.78786 0.76978 0.75169 0.73414 0.71765 0.70254 0.68925 0.67802 0.66905 0.66252 0.65857 0.65723
0.700  0.86132 0.85538 0.84587 0.83336 0.81840 0.80173 0.78392 0.76560 0.74726 0.72947 0.71276 0.69745 0.68398 0.67258 0.66350 0.65688 0.65287 0.65151
0.705  0.85841 0.85237 0.84272 0.83003 0.81486 0.79797 0.77992 0.76135 0.74277 0.72473 0.70780 0.69228 0.67863 0.66708 0.65787 0.65116 0.64709 0.64573
0.710  0.85547 0.84935 0.83951 0.82664 0.81135 0.79423 0.77585 0.75703 0.73820 0.71993 0.70277 0.68708 0.67321 0.66150 0.65217 0.64538 0.64125 0.63986
0.715  0.85245 0.84622 0.83630 0.82318 0.80769 0.79034 0.77171 0.75265 0.73357 0.71506 0.69767 0.68177 0.66771 0.65586 0.64640 0.63951 0.63533 0.63393
0.720  0.84935 0.84306 0.83295 0.81974 0.80395 0.78637 0.76759 0.74819 0.72887 0.71011 0.69250 0.67639 0.66215 0.65014 0.64055 0.63357 0.62934 0.62791
0.725  0.84620 0.83979 0.82953 0.81614 0.80014 0.78234 0.76332 0.74366 0.72409 0.70509 0.68725 0.67090 0.65651 0.64434 0.63463 0.62755 0.62327 0.62182
0.730  0.84298 0.83649 0.82611 0.81247 0.79626 0.77823 0.75896 0.73906 0.71924 0.70000 0.68193 0.66536 0.65079 0.63846 0.62863 0.62146 0.61712 0.61566
0.735  0.83969 0.83307 0.82255 0.80872 0.79230 0.77404 0.75453 0.73438 0.71431 0.69482 0.67653 0.65975 0.64499 0.63251 0.62254 0.61529 0.61089 0.60941
0.740  0.83629 0.82957 0.81890 0.80489 0.78827 0.76978 0.75003 0.72962 0.70930 0.68957 0.67105 0.65406 0.63912 0.62647 0.61637 0.60904 0.60458 0.60308
0.745  0.83284 0.82605 0.81518 0.80098 0.78415 0.76543 0.74534 0.72478 0.70421 0.68424 0.66543 0.64829 0.63316 0.62033 0.61013 0.60270 0.59819 0.59666
0.750  0.82931 0.82239 0.81145 0.79709 0.77995 0.76100 0.74066 0.71986 0.69903 0.67883 0.65978 0.64244 0.62712 0.61413 0.60380 0.59628 0.59171 0.59018
0.755  0.82567 0.81869 0.80755 0.79302 0.77566 0.75649 0.73590 0.71485 0.69369 0.67332 0.65405 0.63649 0.62095 0.60785 0.59739 0.58977 0.58514 0.58359
0.760  0.82196 0.81485 0.80357 0.78885 0.77128 0.75188 0.73106 0.70965 0.68834 0.66766 0.64823 0.63042 0.61474 0.60147 0.59088 0.58317 0.57849 0.57692
0.765  0.81815 0.81092 0.79949 0.78459 0.76682 0.74719 0.72612 0.70446 0.68291 0.66198 0.64232 0.62430 0.60843 0.59500 0.58428 0.57648 0.57175 0.57015
0.770  0.81423 0.80695 0.79531 0.78024 0.76225 0.74228 0.72109 0.69918 0.67738 0.65621 0.63626 0.61809 0.60200 0.58842 0.57759 0.56971 0.56491 0.56329
0.775  0.81023 0.80282 0.79111 0.77578 0.75759 0.73739 0.71595 0.69381 0.67166 0.65034 0.63016 0.61173 0.59550 0.58177 0.57081 0.56282 0.55798 0.55635
0.780  0.80610 0.79858 0.78674 0.77122 0.75283 0.73240 0.71061 0.68822 0.66593 0.64429 0.62397 0.60533 0.58892 0.57500 0.56392 0.55586 0.55096 0.54930
0.785  0.80189 0.79430 0.78225 0.76655 0.74795 0.72730 0.70527 0.68264 0.66010 0.63823 0.61761 0.59882 0.58219 0.56815 0.55695 0.54878 0.54383 0.54216
0.790  0.79756 0.78984 0.77765 0.76177 0.74297 0.72209 0.69983 0.67695 0.65407 0.63197 0.61121 0.59216 0.57540 0.56117 0.54985 0.54161 0.53660 0.53491
0.795  0.79308 0.78525 0.77292 0.75675 0.73774 0.71664 0.69414 0.67103 0.64803 0.62569 0.60463 0.58545 0.56846 0.55412 0.54267 0.53433 0.52927 0.52757
0.800  0.78850 0.78055 0.76807 0.75173 0.73252 0.71120 0.68847 0.66512 0.64177 0.61921 0.59802 0.57857 0.56145 0.54693 0.53537 0.52695 0.52183 0.52010
0.805  0.78376 0.77577 0.76309 0.74658 0.72717 0.70550 0.68254 0.65896 0.63549 0.61270 0.59121 0.57158 0.55429 0.53966 0.52795 0.51945 0.51428 0.51254
0.810  0.77892 0.77080 0.75798 0.74129 0.72166 0.69980 0.67662 0.65280 0.62899 0.60598 0.58429 0.56453 0.54702 0.53224 0.52044 0.51184 0.50661 0.50485
0.815  0.77389 0.76567 0.75271 0.73586 0.71593 0.69397 0.67043 0.64639 0.62235 0.59913 0.57732 0.55730 0.53967 0.52470 0.51279 0.50412 0.49884 0.49706
0.820  0.76875 0.76039 0.74720 0.73016 0.71017 0.68786 0.66424 0.63984 0.61570 0.59225 0.57015 0.54994 0.53215 0.51705 0.50502 0.49627 0.49094 0.48914
0.825  0.76341 0.75495 0.74163 0.72443 0.70411 0.68159 0.65776 0.63328 0.60879 0.58514 0.56284 0.54245 0.52450 0.50930 0.49713 0.48829 0.48292 0.48111
0.830  0.75793 0.74934 0.73589 0.71840 0.69804 0.67532 0.65113 0.62644 0.60174 0.57789 0.55539 0.53489 0.51672 0.50138 0.48911 0.48019 0.47476 0.47294
0.835  0.75223 0.74356 0.72998 0.71234 0.69165 0.66873 0.64448 0.61944 0.59454 0.57049 0.54781 0.52713 0.50881 0.49334 0.48095 0.47196 0.46648 0.46464
0.840  0.74638 0.73758 0.72376 0.70609 0.68508 0.66197 0.63752 0.61228 0.58718 0.56293 0.54007 0.51916 0.50075 0.48515 0.47266 0.46359 0.45806 0.45621
0.845  0.74029 0.73140 0.71747 0.69951 0.67848 0.65518 0.63039 0.60495 0.57965 0.55522 0.53218 0.51110 0.49254 0.47678 0.46422 0.45507 0.44951 0.44763
0.850  0.73402 0.72501 0.71096 0.69273 0.67152 0.64805 0.62307 0.59743 0.57195 0.54734 0.52412 0.50289 0.48418 0.46830 0.45564 0.44641 0.44079 0.43891
0.855  0.72749 0.71839 0.70412 0.68588 0.66436 0.64071 0.61555 0.58974 0.56407 0.53928 0.51589 0.49451 0.47561 0.45966 0.44688 0.43759 0.43194 0.43003
0.860  0.72070 0.71153 0.69715 0.67864 0.65697 0.63316 0.60782 0.58184 0.55600 0.53093 0.50740 0.48588 0.46693 0.45081 0.43798 0.42862 0.42293 0.42101
0.865  0.71369 0.70440 0.68981 0.67116 0.64934 0.62534 0.59972 0.57358 0.54760 0.52250 0.49882 0.47715 0.45801 0.44184 0.42889 0.41947 0.41374 0.41181
0.870  0.70637 0.69692 0.68233 0.66342 0.64146 0.61718 0.59154 0.56525 0.53911 0.51374 0.48994 0.46816 0.44896 0.43265 0.41965 0.41015 0.40439 0.40245
0.875  0.69874 0.68923 0.67443 0.65540 0.63331 0.60890 0.58312 0.55653 0.53026 0.50488 0.48085 0.45896 0.43967 0.42327 0.41021 0.40067 0.39486 0.39290
0.880  0.69078 0.68121 0.66622 0.64707 0.62487 0.60034 0.57426 0.54771 0.52117 0.49569 0.47154 0.44963 0.43018 0.41370 0.40057 0.39098 0.38514 0.38317
0.885  0.68247 0.67276 0.65767 0.63843 0.61595 0.59131 0.56512 0.53846 0.51197 0.48625 0.46200 0.43992 0.42047 0.40392 0.39073 0.38109 0.37522 0.37324
0.890  0.67382 0.66403 0.64876 0.62943 0.60687 0.58195 0.55585 0.52893 0.50234 0.47654 0.45222 0.43006 0.41053 0.39392 0.38067 0.37099 0.36510 0.36311
0.895  0.66472 0.65479 0.63945 0.62006 0.59724 0.57244 0.54608 0.51909 0.49229 0.46644 0.44217 0.41995 0.40030 0.38369 0.37037 0.36068 0.35477 0.35278
0.900  0.65516 0.64521 0.62971 0.61010 0.58741 0.56236 0.53595 0.50891 0.48206 0.45616 0.43174 0.40949 0.38987 0.37318 0.35983 0.35012 0.34420 0.34220
0.905  0.64510 0.63505 0.61951 0.59987 0.57696 0.55189 0.52527 0.49821 0.47135 0.44544 0.42111 0.39883 0.37912 0.36241 0.34908 0.33932 0.33339 0.33138
0.910  0.63449 0.62435 0.60879 0.58898 0.56605 0.54078 0.51435 0.48728 0.46042 0.43437 0.41005 0.38778 0.36807 0.35136 0.33799 0.32826 0.32232 0.32031
0.915  0.62328 0.61306 0.59736 0.57754 0.55444 0.52938 0.50278 0.47576 0.44894 0.42292 0.39864 0.37631 0.35664 0.34001 0.32665 0.31692 0.31098 0.30896
0.920  0.61140 0.60111 0.58544 0.56550 0.54244 0.51725 0.49072 0.46377 0.43686 0.41107 0.38674 0.36457 0.34495 0.32829 0.31497 0.30526 0.29933 0.29733
0.925  0.59871 0.58843 0.57267 0.55279 0.52963 0.50452 0.47810 0.45109 0.42447 0.39864 0.37443 0.35236 0.33282 0.31623 0.30296 0.29328 0.28737 0.28537
0.930  0.58523 0.57492 0.55911 0.53915 0.51627 0.49114 0.46468 0.43800 0.41138 0.38572 0.36166 0.33973 0.32023 0.30380 0.29059 0.28096 0.27507 0.27308
0.935  0.57077 0.56047 0.54466 0.52467 0.50178 0.47681 0.45075 0.42393 0.39770 0.37226 0.34838 0.32653 0.30727 0.29091 0.27780 0.26825 0.26240 0.26042
0.940  0.55517 0.54486 0.52903 0.50922 0.48656 0.46164 0.43567 0.40932 0.38321 0.35804 0.33432 0.31282 0.29369 0.27757 0.26459 0.25510 0.24932 0.24736
0.945  0.53833 0.52801 0.51237 0.49266 0.47010 0.44551 0.41987 0.39370 0.36795 0.34300 0.31974 0.29844 0.27965 0.26367 0.25087 0.24152 0.23579 0.23386
0.950  0.51995 0.50970 0.49419 0.47462 0.45224 0.42806 0.40268 0.37697 0.35168 0.32717 0.30432 0.28339 0.26485 0.24917 0.23658 0.22739 0.22176 0.21985
0.955  0.49984 0.48968 0.47437 0.45505 0.43314 0.40929 0.38427 0.35913 0.33425 0.31030 0.28786 0.26742 0.24938 0.23403 0.22170 0.21267 0.20716 0.20530
0.960  0.47755 0.46759 0.45245 0.43348 0.41198 0.38858 0.36425 0.33981 0.31548 0.29222 0.27042 0.25056 0.23296 0.21805 0.20607 0.19731 0.19193 0.19010
0.965  0.45263 0.44287 0.42813 0.40966 0.38872 0.36596 0.34249 0.31858 0.29528 0.27273 0.25173 0.23259 0.21561 0.20122 0.18964 0.18115 0.17595 0.17418
0.970  0.42440 0.41496 0.40065 0.38285 0.36252 0.34078 0.31821 0.29540 0.27304 0.25154 0.23141 0.21318 0.19699 0.18321 0.17217 0.16408 0.15910 0.15740
0.975  0.39184 0.38281 0.36912 0.35209 0.33296 0.31219 0.29082 0.26926 0.24828 0.22811 0.20923 0.19203 0.17684 0.16389 0.15350 0.14588 0.14119 0.13959
0.980  0.35349 0.34505 0.33230 0.31642 0.29842 0.27919 0.25943 0.23967 0.22018 0.20172 0.18434 0.16860 0.15468 0.14281 0.13327 0.12625 0.12193 0.12045
0.985  0.30680 0.29920 0.28769 0.27333 0.25717 0.24007 0.22238 0.20472 0.18759 0.17126 0.15598 0.14206 0.12982 0.11936 0.11094 0.10472 0.10089 0.09958
0.990  0.24718 0.24081 0.23112 0.21911 0.20559 0.19129 0.17664 0.16216 0.14812 0.13467 0.12226 0.11094 0.10093 0.09240 0.08551 0.08041 0.07726 0.07618
0.995  0.16423 0.15982 0.15306 0.14471 0.13539 0.12556 0.11559 0.10583 0.09639 0.08743 0.07916 0.07162 0.06497 0.05928 0.05466 0.05123 0.04910 0.04836
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am040e100.dat <==
# alpha = -0.40 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993
0.015  0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985 0.99985
0.020  0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99984 0.99982 0.99981 0.99979 0.99978 0.99977 0.99975 0.99974 0.99974 0.99973 0.99973 0.99973
0.025  0.99985 0.99985 0.99983 0.99982 0.99980 0.99978 0.99975 0.99973 0.99970 0.99968 0.99965 0.99963 0.99961 0.99960 0.99959 0.99958 0.99957 0.99957
0.030  0.99979 0.99978 0.99976 0.99974 0.99971 0.99968 0.99964 0.99961 0.99957 0.99953 0.99950 0.99947 0.99945 0.99942 0.99940 0.99939 0.99938 0.99938
0.035  0.99971 0.99970 0.99967 0.99964 0.99960 0.99956 0.99951 0.99946 0.99941 0.99937 0.99932 0.99928 0.99924 0.99921 0.99919 0.99917 0.99916 0.99916
0.040  0.99962 0.99960 0.99957 0.99953 0.99948 0.99942 0.99936 0.99930 0.99923 0.99917 0.99911 0.99906 0.99901 0.99897 0.99894 0.99892 0.99890 0.99890
0.045  0.99952 0.99950 0.99946 0.99941 0.99934 0.99927 0.99919 0.99911 0.99903 0.99895 0.99888 0.99881 0.99875 0.99870 0.99866 0.99863 0.99861 0.99861
0.050  0.99941 0.99938 0.99933 0.99927 0.99919 0.99910 0.99900 0.99890 0.99880 0.99871 0.99862 0.99853 0.99846 0.99840 0.99835 0.99831 0.99829 0.99828
0.055  0.99929 0.99925 0.99919 0.99911 0.99902 0.99891 0.99879 0.99867 0.99855 0.99844 0.99832 0.99822 0.99813 0.99806 0.99800 0.99796 0.99793 0.99792
0.060  0.99915 0.99911 0.99904 0.99895 0.99883 0.99870 0.99856 0.99842 0.99828 0.99814 0.99801 0.99789 0.99778 0.99769 0.99762 0.99757 0.99753 0.99752
0.065  0.99901 0.99895 0.99887 0.99876 0.99863 0.99848 0.99831 0.99815 0.99798 0.99781 0.99766 0.99752 0.99739 0.99729 0.99720 0.99714 0.99711 0.99709
0.070  0.99885 0.99879 0.99869 0.99856 0.99841 0.99823 0.99805 0.99785 0.99765 0.99746 0.99728 0.99712 0.99698 0.99685 0.99676 0.99669 0.99664 0.99663
0.075  0.99868 0.99861 0.99850 0.99835 0.99817 0.99797 0.99776 0.99753 0.99731 0.99709 0.99688 0.99669 0.99653 0.99639 0.99628 0.99620 0.99615 0.99613
0.080  0.99849 0.99841 0.99829 0.99812 0.99792 0.99769 0.99745 0.99719 0.99693 0.99669 0.99645 0.99624 0.99605 0.99589 0.99576 0.99567 0.99562 0.99560
0.085  0.99830 0.99821 0.99807 0.99788 0.99765 0.99739 0.99712 0.99683 0.99654 0.99626 0.99599 0.99575 0.99554 0.99536 0.99522 0.99511 0.99505 0.99503
0.090  0.99809 0.99799 0.99783 0.99762 0.99737 0.99708 0.99677 0.99644 0.99612 0.99580 0.99551 0.99524 0.99500 0.99480 0.99464 0.99452 0.99445 0.99442
0.095  0.99787 0.99776 0.99759 0.99735 0.99706 0.99674 0.99640 0.99604 0.99567 0.99532 0.99499 0.99469 0.99443 0.99420 0.99402 0.99389 0.99381 0.99379
0.100  0.99764 0.99752 0.99732 0.99706 0.99675 0.99639 0.99600 0.99561 0.99521 0.99482 0.99445 0.99412 0.99382 0.99357 0.99338 0.99323 0.99314 0.99311
0.105  0.99740 0.99726 0.99705 0.99676 0.99641 0.99602 0.99559 0.99515 0.99471 0.99429 0.99388 0.99351 0.99319 0.99291 0.99270 0.99254 0.99244 0.99241
0.110  0.99714 0.99699 0.99676 0.99644 0.99606 0.99563 0.99516 0.99468 0.99420 0.99373 0.99328 0.99288 0.99252 0.99222 0.99198 0.99181 0.99170 0.99166
0.115  0.99687 0.99671 0.99645 0.99611 0.99569 0.99522 0.99471 0.99418 0.99365 0.99314 0.99266 0.99222 0.99183 0.99150 0.99123 0.99104 0.99093 0.99089
0.120  0.99659 0.99642 0.99614 0.99576 0.99531 0.99479 0.99424 0.99366 0.99309 0.99253 0.99200 0.99152 0.99110 0.99074 0.99045 0.99024 0.99012 0.99008
0.125  0.99630 0.99611 0.99581 0.99540 0.99490 0.99435 0.99375 0.99312 0.99250 0.99189 0.99132 0.99080 0.99034 0.98995 0.98964 0.98941 0.98928 0.98923
0.130  0.99600 0.99579 0.99546 0.99502 0.99449 0.99388 0.99323 0.99256 0.99188 0.99123 0.99061 0.99004 0.98955 0.98912 0.98879 0.98855 0.98840 0.98835
0.135  0.99568 0.99546 0.99510 0.99463 0.99405 0.99340 0.99270 0.99197 0.99124 0.99054 0.98987 0.98926 0.98872 0.98827 0.98791 0.98764 0.98748 0.98743
0.140  0.99535 0.99511 0.99473 0.99422 0.99360 0.99290 0.99214 0.99136 0.99058 0.98982 0.98910 0.98845 0.98787 0.98738 0.98699 0.98671 0.98654 0.98648
0.145  0.99501 0.99475 0.99434 0.99379 0.99313 0.99238 0.99157 0.99073 0.98989 0.98907 0.98831 0.98760 0.98698 0.98646 0.98604 0.98574 0.98555 0.98549
0.150  0.99465 0.99438 0.99394 0.99335 0.99264 0.99184 0.99097 0.99008 0.98918 0.98830 0.98748 0.98673 0.98607 0.98550 0.98506 0.98473 0.98454 0.98447
0.155  0.99429 0.99400 0.99353 0.99290 0.99214 0.99128 0.99036 0.98940 0.98844 0.98751 0.98663 0.98582 0.98512 0.98452 0.98404 0.98369 0.98348 0.98341
0.160  0.99391 0.99360 0.99310 0.99243 0.99162 0.99071 0.98972 0.98870 0.98768 0.98668 0.98575 0.98489 0.98414 0.98350 0.98299 0.98262 0.98239 0.98232
0.165  0.99352 0.99319 0.99265 0.99194 0.99108 0.99011 0.98906 0.98798 0.98689 0.98583 0.98483 0.98392 0.98312 0.98244 0.98190 0.98151 0.98127 0.98119
0.170  0.99311 0.99276 0.99220 0.99144 0.99053 0.98950 0.98838 0.98723 0.98607 0.98495 0.98390 0.98293 0.98208 0.98136 0.98078 0.98037 0.98011 0.98003
0.175  0.99269 0.99232 0.99172 0.99092 0.98996 0.98886 0.98768 0.98646 0.98524 0.98405 0.98293 0.98190 0.98100 0.98024 0.97963 0.97919 0.97892 0.97883
0.180  0.99226 0.99187 0.99124 0.99039 0.98937 0.98821 0.98696 0.98567 0.98437 0.98311 0.98193 0.98085 0.97989 0.97908 0.97844 0.97797 0.97769 0.97759
0.185  0.99182 0.99140 0.99073 0.98984 0.98876 0.98754 0.98622 0.98485 0.98348 0.98216 0.98090 0.97976 0.97875 0.97790 0.97722 0.97672 0.97642 0.97632
0.190  0.99136 0.99092 0.99022 0.98927 0.98813 0.98684 0.98545 0.98401 0.98257 0.98117 0.97985 0.97864 0.97758 0.97668 0.97596 0.97544 0.97512 0.97502
0.195  0.99089 0.99043 0.98969 0.98869 0.98749 0.98613 0.98467 0.98315 0.98163 0.98016 0.97876 0.97749 0.97637 0.97542 0.97467 0.97412 0.97379 0.97367
0.200  0.99041 0.98992 0.98914 0.98810 0.98683 0.98540 0.98386 0.98227 0.98067 0.97911 0.97765 0.97631 0.97513 0.97414 0.97334 0.97276 0.97241 0.97230
0.205  0.98991 0.98940 0.98858 0.98748 0.98615 0.98465 0.98303 0.98136 0.97968 0.97805 0.97651 0.97510 0.97386 0.97282 0.97198 0.97137 0.97101 0.97088
0.210  0.98940 0.98887 0.98800 0.98685 0.98546 0.98388 0.98218 0.98042 0.97866 0.97695 0.97534 0.97386 0.97256 0.97146 0.97058 0.96995 0.96956 0.96943
0.215  0.98888 0.98832 0.98741 0.98621 0.98475 0.98309 0.98131 0.97947 0.97762 0.97583 0.97413 0.97259 0.97122 0.97007 0.96915 0.96849 0.96808 0.96794
0.220  0.98834 0.98776 0.98681 0.98554 0.98401 0.98228 0.98042 0.97849 0.97655 0.97467 0.97290 0.97128 0.96986 0.96865 0.96769 0.96699 0.96656 0.96642
0.225  0.98779 0.98718 0.98619 0.98486 0.98326 0.98145 0.97950 0.97748 0.97546 0.97349 0.97164 0.96995 0.96845 0.96719 0.96619 0.96546 0.96501 0.96486
0.230  0.98723 0.98659 0.98555 0.98417 0.98250 0.98060 0.97857 0.97646 0.97434 0.97229 0.97035 0.96858 0.96702 0.96570 0.96465 0.96389 0.96342 0.96327
0.235  0.98665 0.98598 0.98490 0.98345 0.98171 0.97974 0.97761 0.97540 0.97320 0.97105 0.96903 0.96718 0.96555 0.96418 0.96308 0.96228 0.96180 0.96163
0.240  0.98606 0.98536 0.98423 0.98272 0.98090 0.97885 0.97663 0.97433 0.97202 0.96979 0.96768 0.96575 0.96405 0.96262 0.96147 0.96064 0.96014 0.95997
0.245  0.98545 0.98472 0.98355 0.98198 0.98008 0.97794 0.97562 0.97323 0.97083 0.96850 0.96630 0.96429 0.96252 0.96102 0.95983 0.95896 0.95844 0.95826
0.250  0.98483 0.98407 0.98285 0.98121 0.97924 0.97700 0.97460 0.97210 0.96960 0.96718 0.96489 0.96280 0.96095 0.95939 0.95815 0.95725 0.95670 0.95652
0.255  0.98420 0.98341 0.98213 0.98043 0.97838 0.97605 0.97355 0.97095 0.96835 0.96583 0.96345 0.96127 0.95935 0.95773 0.95644 0.95550 0.95493 0.95474
0.260  0.98355 0.98273 0.98140 0.97964 0.97750 0.97508 0.97248 0.96978 0.96708 0.96445 0.96197 0.95971 0.95772 0.95603 0.95469 0.95371 0.95312 0.95292
0.265  0.98288 0.98203 0.98066 0.97882 0.97660 0.97409 0.97138 0.96858 0.96577 0.96304 0.96047 0.95812 0.95605 0.95430 0.95290 0.95189 0.95127 0.95107
0.270  0.98221 0.98132 0.97989 0.97799 0.97568 0.97308 0.97027 0.96736 0.96444 0.96161 0.95894 0.95650 0.95435 0.95253 0.95108 0.95003 0.94939 0.94918
0.275  0.98151 0.98060 0.97912 0.97714 0.97475 0.97204 0.96913 0.96611 0.96308 0.96015 0.95738 0.95485 0.95262 0.95073 0.94923 0.94813 0.94747 0.94725
0.280  0.98080 0.97985 0.97832 0.97627 0.97379 0.97099 0.96796 0.96483 0.96170 0.95865 0.95578 0.95316 0.95085 0.94889 0.94733 0.94620 0.94551 0.94528
0.285  0.98008 0.97910 0.97751 0.97538 0.97281 0.96991 0.96678 0.96353 0.96029 0.95713 0.95416 0.95144 0.94904 0.94702 0.94540 0.94423 0.94352 0.94328
0.290  0.97934 0.97832 0.97668 0.97448 0.97182 0.96881 0.96557 0.96221 0.95885 0.95558 0.95250 0.94969 0.94720 0.94511 0.94343 0.94222 0.94148 0.94123
0.295  0.97859 0.97754 0.97583 0.97355 0.97080 0.96769 0.96434 0.96086 0.95738 0.95400 0.95081 0.94790 0.94533 0.94316 0.94143 0.94017 0.93941 0.93915
0.300  0.97782 0.97673 0.97497 0.97261 0.96977 0.96655 0.96308 0.95949 0.95589 0.95239 0.94909 0.94608 0.94343 0.94118 0.93939 0.93809 0.93730 0.93704
0.305  0.97704 0.97591 0.97409 0.97165 0.96871 0.96539 0.96180 0.95808 0.95436 0.95075 0.94734 0.94423 0.94148 0.93916 0.93731 0.93597 0.93515 0.93488
0.310  0.97624 0.97507 0.97319 0.97067 0.96764 0.96420 0.96049 0.95666 0.95281 0.94908 0.94556 0.94234 0.93951 0.93711 0.93520 0.93381 0.93297 0.93268
0.315  0.97542 0.97422 0.97228 0.96968 0.96654 0.96299 0.95917 0.95520 0.95123 0.94738 0.94374 0.94042 0.93750 0.93502 0.93305 0.93161 0.93074 0.93045
0.320  0.97459 0.97335 0.97134 0.96866 0.96542 0.96176 0.95781 0.95372 0.94963 0.94565 0.94190 0.93847 0.93545 0.93289 0.93086 0.92938 0.92848 0.92818
0.325  0.97374 0.97246 0.97039 0.96763 0.96429 0.96051 0.95644 0.95222 0.94799 0.94389 0.94002 0.93648 0.93337 0.93073 0.92863 0.92710 0.92618 0.92587
0.330  0.97288 0.97156 0.96942 0.96657 0.96313 0.95923 0.95503 0.95068 0.94633 0.94210 0.93811 0.93446 0.93125 0.92853 0.92637 0.92479 0.92384 0.92352
0.335  0.97200 0.97064 0.96844 0.96550 0.96195 0.95793 0.95361 0.94913 0.94464 0.94027 0.93616 0.93241 0.92910 0.92630 0.92406 0.92244 0.92146 0.92113
0.340  0.97110 0.96970 0.96743 0.96441 0.96075 0.95661 0.95215 0.94754 0.94291 0.93842 0.93419 0.93032 0.92691 0.92402 0.92172 0.92005 0.91904 0.91870
0.345  0.97019 0.96874 0.96641 0.96329 0.95953 0.95527 0.95068 0.94593 0.94116 0.93654 0.93218 0.92820 0.92468 0.92171 0.91934 0.91762 0.91658 0.91623
0.350  0.96926 0.96777 0.96537 0.96216 0.95829 0.95390 0.94918 0.94428 0.93938 0.93462 0.93014 0.92604 0.92242 0.91936 0.91693 0.91516 0.91408 0.91372
0.355  0.96831 0.96678 0.96431 0.96101 0.95702 0.95251 0.94765 0.94262 0.93757 0.93268 0.92806 0.92384 0.92012 0.91698 0.91447 0.91265 0.91154 0.91117
0.360  0.96734 0.96577 0.96323 0.95983 0.95573 0.95109 0.94610 0.94092 0.93573 0.93070 0.92595 0.92161 0.91779 0.91455 0.91198 0.91010 0.90897 0.90858
0.365  0.96636 0.96474 0.96213 0.95864 0.95442 0.94965 0.94452 0.93920 0.93387 0.92869 0.92381 0.91935 0.91542 0.91209 0.90944 0.90752 0.90635 0.90595
0.370  0.96536 0.96369 0.96101 0.95742 0.95309 0.94819 0.94291 0.93744 0.93197 0.92665 0.92163 0.91705 0.91301 0.90959 0.90687 0.90489 0.90369 0.90328
0.375  0.96434 0.96263 0.95987 0.95619 0.95174 0.94670 0.94128 0.93566 0.93004 0.92457 0.91942 0.91471 0.91056 0.90705 0.90426 0.90222 0.90099 0.90058
0.380  0.96330 0.96155 0.95871 0.95493 0.95036 0.94519 0.93962 0.93386 0.92808 0.92247 0.91718 0.91234 0.90808 0.90448 0.90160 0.89952 0.89825 0.89782
0.385  0.96224 0.96044 0.95753 0.95365 0.94896 0.94365 0.93794 0.93202 0.92609 0.92033 0.91490 0.90994 0.90556 0.90186 0.89891 0.89677 0.89547 0.89503
0.390  0.96117 0.95932 0.95633 0.95235 0.94754 0.94209 0.93623 0.93015 0.92407 0.91815 0.91258 0.90749 0.90300 0.89921 0.89618 0.89398 0.89265 0.89220
0.395  0.96007 0.95818 0.95512 0.95103 0.94609 0.94050 0.93449 0.92826 0.92201 0.91595 0.91023 0.90501 0.90041 0.89651 0.89341 0.89115 0.88978 0.88932
0.400  0.95896 0.95702 0.95388 0.94968 0.94462 0.93889 0.93272 0.92633 0.91993 0.91371 0.90785 0.90250 0.89777 0.89378 0.89060 0.88828 0.88688 0.88641
0.405  0.95783 0.95583 0.95262 0.94832 0.94312 0.93725 0.93093 0.92437 0.91781 0.91144 0.90543 0.89994 0.89510 0.89101 0.88774 0.88537 0.88393 0.88345
0.410  0.95667 0.95463 0.95133 0.94692 0.94160 0.93559 0.92911 0.92239 0.91566 0.90913 0.90298 0.89735 0.89239 0.88819 0.88485 0.88242 0.88094 0.88045
0.415  0.95550 0.95341 0.95003 0.94551 0.94006 0.93389 0.92725 0.92038 0.91348 0.90679 0.90048 0.89472 0.88964 0.88534 0.88191 0.87942 0.87791 0.87740
0.420  0.95431 0.95216 0.94870 0.94408 0.93849 0.93218 0.92537 0.91833 0.91127 0.90442 0.89796 0.89206 0.88685 0.88244 0.87894 0.87639 0.87484 0.87432
0.425  0.95309 0.95090 0.94735 0.94262 0.93690 0.93043 0.92347 0.91625 0.90903 0.90201 0.89539 0.88935 0.88402 0.87951 0.87592 0.87331 0.87172 0.87119
0.430  0.95186 0.94961 0.94598 0.94113 0.93528 0.92866 0.92153 0.91415 0.90675 0.89957 0.89279 0.88661 0.88115 0.87653 0.87286 0.87018 0.86856 0.86802
0.435  0.95060 0.94830 0.94459 0.93962 0.93363 0.92686 0.91956 0.91200 0.90444 0.89708 0.89016 0.88383 0.87824 0.87352 0.86975 0.86702 0.86536 0.86480
0.440  0.94932 0.94697 0.94317 0.93809 0.93196 0.92503 0.91757 0.90984 0.90209 0.89457 0.88748 0.88101 0.87529 0.87046 0.86661 0.86381 0.86211 0.86154
0.445  0.94803 0.94562 0.94173 0.93654 0.93027 0.92317 0.91554 0.90764 0.89971 0.89202 0.88477 0.87815 0.87230 0.86736 0.86342 0.86056 0.85882 0.85824
0.450  0.94670 0.94424 0.94027 0.93495 0.92854 0.92129 0.91349 0.90540 0.89730 0.88943 0.88202 0.87525 0.86927 0.86422 0.86019 0.85726 0.85549 0.85489
0.455  0.94536 0.94285 0.93878 0.93335 0.92679 0.91938 0.91140 0.90313 0.89485 0.88681 0.87924 0.87231 0.86620 0.86103 0.85692 0.85392 0.85211 0.85150
0.460  0.94399 0.94142 0.93726 0.93172 0.92501 0.91743 0.90928 0.90084 0.89237 0.88416 0.87641 0.86933 0.86309 0.85781 0.85360 0.85054 0.84868 0.84806
0.465  0.94261 0.93998 0.93573 0.93005 0.92321 0.91547 0.90713 0.89850 0.88986 0.88146 0.87354 0.86631 0.85993 0.85454 0.85024 0.84711 0.84522 0.84458
0.470  0.94119 0.93851 0.93417 0.92837 0.92137 0.91347 0.90496 0.89614 0.88730 0.87873 0.87064 0.86325 0.85673 0.85122 0.84683 0.84364 0.84170 0.84105
0.475  0.93976 0.93701 0.93258 0.92666 0.91951 0.91143 0.90274 0.89373 0.88472 0.87596 0.86770 0.86015 0.85350 0.84787 0.84338 0.84012 0.83814 0.83748
0.480  0.93829 0.93549 0.93096 0.92492 0.91761 0.90937 0.90050 0.89130 0.88209 0.87315 0.86472 0.85701 0.85021 0.84447 0.83989 0.83656 0.83454 0.83386
0.485  0.93681 0.93394 0.92932 0.92315 0.91570 0.90729 0.89821 0.88883 0.87943 0.87030 0.86169 0.85383 0.84689 0.84102 0.83635 0.83295 0.83088 0.83019
0.490  0.93530 0.93237 0.92766 0.92136 0.91375 0.90515 0.89591 0.88632 0.87673 0.86741 0.85863 0.85060 0.84352 0.83753 0.83276 0.82929 0.82719 0.82648
0.495  0.93376 0.93078 0.92596 0.91953 0.91176 0.90300 0.89357 0.88379 0.87399 0.86449 0.85553 0.84733 0.84011 0.83400 0.82913 0.82559 0.82344 0.82272
0.500  0.93220 0.92916 0.92424 0.91767 0.90976 0.90081 0.89118 0.88120 0.87122 0.86152 0.85238 0.84402 0.83665 0.83042 0.82545 0.82184 0.81965 0.81891
0.505  0.93061 0.92751 0.92249 0.91580 0.90772 0.89859 0.88877 0.87860 0.86841 0.85852 0.84919 0.84067 0.83315 0.82679 0.82173 0.81804 0.81581 0.81506
0.510  0.92899 0.92582 0.92071 0.91389 0.90564 0.89635 0.88632 0.87596 0.86556 0.85548 0.84596 0.83727 0.82961 0.82312 0.81796 0.81420 0.81192 0.81115
0.515  0.92735 0.92412 0.91890 0.91194 0.90354 0.89405 0.88384 0.87326 0.86268 0.85239 0.84269 0.83383 0.82601 0.81941 0.81414 0.81031 0.80798 0.80720
0.520  0.92568 0.92239 0.91707 0.90997 0.90141 0.89174 0.88133 0.87055 0.85975 0.84927 0.83938 0.83035 0.82238 0.81564 0.81027 0.80637 0.80400 0.80320
0.525  0.92398 0.92062 0.91520 0.90797 0.89923 0.88937 0.87876 0.86778 0.85678 0.84609 0.83602 0.82682 0.81869 0.81183 0.80636 0.80238 0.79996 0.79915
0.530  0.92225 0.91883 0.91330 0.90593 0.89704 0.88699 0.87618 0.86498 0.85377 0.84289 0.83262 0.82324 0.81497 0.80797 0.80239 0.79834 0.79588 0.79505
0.535  0.92049 0.91700 0.91137 0.90386 0.89479 0.88455 0.87354 0.86214 0.85073 0.83963 0.82918 0.81962 0.81119 0.80406 0.79838 0.79425 0.79174 0.79090
0.540  0.91870 0.91515 0.90942 0.90175 0.89253 0.88210 0.87088 0.85927 0.84763 0.83634 0.82569 0.81595 0.80737 0.80011 0.79432 0.79011 0.78756 0.78670
0.545  0.91688 0.91327 0.90742 0.89962 0.89021 0.87961 0.86817 0.85634 0.84450 0.83299 0.82215 0.81224 0.80349 0.79610 0.79021 0.78592 0.78332 0.78245
0.550  0.91503 0.91135 0.90539 0.89746 0.88788 0.87706 0.86543 0.85339 0.84132 0.82962 0.81857 0.80848 0.79958 0.79205 0.78605 0.78168 0.77904 0.77815
0.555  0.91315 0.90940 0.90334 0.89525 0.88551 0.87450 0.86264 0.85038 0.83811 0.82618 0.81495 0.80467 0.79561 0.78794 0.78183 0.77739 0.77470 0.77379
0.560  0.91124 0.90742 0.90125 0.89301 0.88308 0.87188 0.85983 0.84735 0.83484 0.82272 0.81127 0.80081 0.79159 0.78379 0.77757 0.77305 0.77031 0.76939
0.565  0.90929 0.90540 0.89912 0.89073 0.88064 0.86924 0.85695 0.84425 0.83155 0.81919 0.80755 0.79691 0.78752 0.77958 0.77326 0.76865 0.76586 0.76492
0.570  0.90731 0.90335 0.89696 0.88842 0.87814 0.86653 0.85406 0.84114 0.82819 0.81563 0.80378 0.79296 0.78340 0.77533 0.76889 0.76421 0.76136 0.76041
0.575  0.90529 0.90126 0.89475 0.88608 0.87562 0.86381 0.85110 0.83796 0.82481 0.81202 0.79997 0.78896 0.77923 0.77102 0.76447 0.75970 0.75681 0.75584
0.580  0.90324 0.89914 0.89252 0.88368 0.87304 0.86103 0.84812 0.83475 0.82136 0.80836 0.79610 0.78490 0.77502 0.76666 0.75999 0.75515 0.75221 0.75122
0.585  0.90116 0.89699 0.89025 0.88127 0.87044 0.85823 0.84508 0.83148 0.81786 0.80465 0.79219 0.78079 0.77074 0.76224 0.75547 0.75054 0.74755 0.74654
0.590  0.89903 0.89479 0.88793 0.87879 0.86778 0.85536 0.84201 0.82819 0.81434 0.80089 0.78822 0.77664 0.76642 0.75777 0.75088 0.74587 0.74283 0.74181
0.595  0.89687 0.89255 0.88559 0.87629 0.86510 0.85247 0.83888 0.82483 0.81075 0.79709 0.78421 0.77243 0.76204 0.75325 0.74625 0.74115 0.73806 0.73702
0.600  0.89467 0.89028 0.88320 0.87373 0.86235 0.84952 0.83570 0.82142 0.80713 0.79323 0.78014 0.76817 0.75760 0.74867 0.74155 0.73638 0.73323 0.73218
0.605  0.89243 0.88797 0.88076 0.87116 0.85959 0.84652 0.83250 0.81798 0.80344 0.78933 0.77602 0.76386 0.75312 0.74404 0.73680 0.73154 0.72835 0.72728
0.610  0.89015 0.88561 0.87829 0.86851 0.85675 0.84350 0.82923 0.81448 0.79970 0.78537 0.77185 0.75948 0.74858 0.73935 0.73200 0.72665 0.72341 0.72232
0.615  0.88783 0.88322 0.87576 0.86585 0.85390 0.84040 0.82594 0.81095 0.79594 0.78135 0.76762 0.75507 0.74398 0.73461 0.72714 0.72170 0.71840 0.71730
0.620  0.88547 0.88078 0.87321 0.86311 0.85097 0.83729 0.82257 0.80734 0.79209 0.77730 0.76333 0.75058 0.73933 0.72981 0.72221 0.71669 0.71334 0.71222
0.625  0.88306 0.87829 0.87059 0.86036 0.84800 0.83410 0.81914 0.80368 0.78822 0.77318 0.75901 0.74604 0.73461 0.72494 0.71724 0.71163 0.70822 0.70708
0.630  0.88061 0.87577 0.86795 0.85753 0.84501 0.83086 0.81571 0.80000 0.78428 0.76900 0.75461 0.74146 0.72984 0.72002 0.71219 0.70650 0.70304 0.70188
0.635  0.87811 0.87320 0.86524 0.85468 0.84193 0.82761 0.81218 0.79624 0.78027 0.76478 0.75016 0.73681 0.72502 0.71504 0.70709 0.70131 0.69780 0.69663
0.640  0.87557 0.87057 0.86250 0.85175 0.83885 0.82426 0.80860 0.79242 0.77621 0.76049 0.74566 0.73209 0.72013 0.71001 0.70193 0.69606 0.69250 0.69130
0.645  0.87298 0.86790 0.85972 0.84881 0.83567 0.82087 0.80501 0.78858 0.77213 0.75614 0.74109 0.72733 0.71517 0.70490 0.69671 0.69075 0.68713 0.68592
0.650  0.87034 0.86519 0.85686 0.84578 0.83244 0.81746 0.80132 0.78465 0.76796 0.75174 0.73646 0.72250 0.71017 0.69974 0.69142 0.68538 0.68170 0.68047
0.655  0.86764 0.86241 0.85397 0.84269 0.82920 0.81395 0.79758 0.78067 0.76373 0.74729 0.73177 0.71761 0.70510 0.69451 0.68607 0.67994 0.67621 0.67496
0.660  0.86490 0.85959 0.85101 0.83959 0.82586 0.81039 0.79382 0.77662 0.75946 0.74277 0.72704 0.71265 0.69996 0.68922 0.68066 0.67443 0.67065 0.66938
0.665  0.86210 0.85672 0.84801 0.83640 0.82246 0.80681 0.78996 0.77255 0.75512 0.73818 0.72223 0.70763 0.69476 0.68387 0.67518 0.66886 0.66503 0.66374
0.670  0.85925 0.85378 0.84494 0.83319 0.81905 0.80313 0.78604 0.76839 0.75071 0.73353 0.71735 0.70256 0.68949 0.67844 0.66964 0.66323 0.65934 0.65803
0.675  0.85635 0.85080 0.84180 0.82988 0.81554 0.79939 0.78206 0.76416 0.74623 0.72884 0.71241 0.69741 0.68416 0.67296 0.66402 0.65752 0.65358 0.65225
0.680  0.85338 0.84774 0.83864 0.82651 0.81197 0.79559 0.77804 0.75987 0.74169 0.72406 0.70740 0.69219 0.67877 0.66740 0.65834 0.65175 0.64775 0.64641
0.685  0.85035 0.84464 0.83538 0.82312 0.80838 0.79178 0.77396 0.75551 0.73709 0.71921 0.70233 0.68691 0.67330 0.66178 0.65259 0.64591 0.64185 0.64049
0.690  0.84727 0.84146 0.83210 0.81963 0.80468 0.78785 0.76979 0.75113 0.73245 0.71430 0.69721 0.68156 0.66776 0.65609 0.64677 0.64000 0.63588 0.63450
0.695  0.84412 0.83823 0.82871 0.81607 0.80091 0.78385 0.76555 0.74665 0.72771 0.70932 0.69199 0.67614 0.66215 0.65032 0.64088 0.63401 0.62985 0.62845
0.700  0.84090 0.83494 0.82530 0.81249 0.79708 0.77979 0.76124 0.74209 0.72290 0.70426 0.68671 0.67064 0.65647 0.64448 0.63492 0.62796 0.62373 0.62232
0.705  0.83761 0.83156 0.82178 0.80879 0.79317 0.77565 0.75686 0.73746 0.71802 0.69914 0.68136 0.66508 0.65072 0.63857 0.62888 0.62183 0.61755 0.61611
0.710  0.83426 0.82813 0.81819 0.80502 0.78925 0.77150 0.75241 0.73276 0.71307 0.69394 0.67593 0.65945 0.64489 0.63259 0.62277 0.61562 0.61129 0.60983
0.715  0.83084 0.82461 0.81457 0.80118 0.78521 0.76723 0.74789 0.72798 0.70804 0.68867 0.67043 0.65374 0.63899 0.62652 0.61658 0.60934 0.60495 0.60347
0.720  0.82734 0.82104 0.81083 0.79732 0.78108 0.76287 0.74334 0.72313 0.70294 0.68332 0.66485 0.64795 0.63301 0.62039 0.61031 0.60298 0.59853 0.59704
0.725  0.82376 0.81736 0.80702 0.79333 0.77688 0.75844 0.73866 0.71820 0.69775 0.67789 0.65919 0.64206 0.62695 0.61417 0.60397 0.59655 0.59204 0.59053
0.730  0.82011 0.81363 0.80316 0.78925 0.77259 0.75393 0.73391 0.71319 0.69249 0.67238 0.65345 0.63611 0.62081 0.60787 0.59755 0.59003 0.58546 0.58393
0.735  0.81637 0.80980 0.79918 0.78509 0.76823 0.74933 0.72907 0.70809 0.68714 0.66679 0.64763 0.63007 0.61459 0.60149 0.59104 0.58343 0.57881 0.57726
0.740  0.81254 0.80587 0.79512 0.78085 0.76377 0.74465 0.72414 0.70292 0.68172 0.66112 0.64172 0.62396 0.60829 0.59503 0.58445 0.57675 0.57207 0.57050
0.745  0.80863 0.80189 0.79097 0.77652 0.75923 0.73988 0.71906 0.69765 0.67620 0.65536 0.63570 0.61776 0.60190 0.58848 0.57777 0.56998 0.56525 0.56366
0.750  0.80463 0.79779 0.78677 0.77216 0.75460 0.73502 0.71396 0.69230 0.67060 0.64951 0.62963 0.61147 0.59543 0.58184 0.57101 0.56313 0.55834 0.55673
0.755  0.80053 0.79362 0.78243 0.76764 0.74988 0.73007 0.70876 0.68685 0.66485 0.64357 0.62346 0.60509 0.58885 0.57512 0.56416 0.55619 0.55134 0.54972
0.760  0.79634 0.78932 0.77799 0.76302 0.74505 0.72502 0.70347 0.68125 0.65906 0.63750 0.61720 0.59860 0.58220 0.56831 0.55723 0.54916 0.54425 0.54261
0.765  0.79204 0.78492 0.77345 0.75831 0.74013 0.71987 0.69808 0.67561 0.65317 0.63137 0.61085 0.59204 0.57545 0.56140 0.55019 0.54203 0.53708 0.53541
0.770  0.78763 0.78044 0.76880 0.75348 0.73510 0.71454 0.69259 0.66987 0.64719 0.62515 0.60436 0.58538 0.56859 0.55440 0.54307 0.53482 0.52981 0.52812
0.775  0.78311 0.77582 0.76409 0.74855 0.72997 0.70918 0.68699 0.66403 0.64104 0.61882 0.59781 0.57860 0.56165 0.54730 0.53585 0.52751 0.52244 0.52074
0.780  0.77847 0.77109 0.75922 0.74351 0.72472 0.70371 0.68121 0.65801 0.63485 0.61235 0.59116 0.57174 0.55461 0.54010 0.52853 0.52010 0.51498 0.51326
0.785  0.77372 0.76626 0.75423 0.73834 0.71935 0.69812 0.67539 0.65195 0.62855 0.60582 0.58437 0.56478 0.54745 0.53280 0.52111 0.51259 0.50741 0.50568
0.790  0.76884 0.76128 0.74911 0.73305 0.71387 0.69242 0.66945 0.64578 0.62208 0.59912 0.57750 0.55769 0.54021 0.52539 0.51358 0.50498 0.49975 0.49799
0.795  0.76382 0.75617 0.74387 0.72756 0.70817 0.68650 0.66331 0.63941 0.61555 0.59236 0.57049 0.55051 0.53283 0.51789 0.50596 0.49726 0.49198 0.49021
0.800  0.75867 0.75091 0.73848 0.72201 0.70243 0.68055 0.65713 0.63299 0.60883 0.58543 0.56340 0.54319 0.52537 0.51026 0.49822 0.48944 0.48411 0.48232
0.805  0.75336 0.74555 0.73295 0.71631 0.69654 0.67436 0.65073 0.62637 0.60206 0.57843 0.55614 0.53576 0.51777 0.50254 0.49037 0.48151 0.47612 0.47432
0.810  0.74791 0.74001 0.72728 0.71048 0.69050 0.66813 0.64428 0.61969 0.59509 0.57125 0.54877 0.52823 0.51005 0.49469 0.48241 0.47346 0.46803 0.46620
0.815  0.74230 0.73430 0.72144 0.70448 0.68425 0.66175 0.63759 0.61280 0.58798 0.56394 0.54131 0.52055 0.50224 0.48671 0.47433 0.46530 0.45982 0.45798
0.820  0.73652 0.72843 0.71538 0.69825 0.67792 0.65513 0.63086 0.60576 0.58081 0.55655 0.53367 0.51274 0.49428 0.47862 0.46613 0.45703 0.45149 0.44963
0.825  0.73056 0.72238 0.70921 0.69193 0.67133 0.64834 0.62387 0.59865 0.57341 0.54897 0.52590 0.50480 0.48619 0.47041 0.45780 0.44862 0.44304 0.44117
0.830  0.72442 0.71615 0.70286 0.68534 0.66466 0.64149 0.61671 0.59130 0.56587 0.54123 0.51799 0.49676 0.47796 0.46206 0.44935 0.44010 0.43447 0.43258
0.835  0.71808 0.70972 0.69632 0.67866 0.65771 0.63435 0.60949 0.58379 0.55816 0.53334 0.50993 0.48854 0.46960 0.45358 0.44077 0.43144 0.42577 0.42386
0.840  0.71154 0.70308 0.68950 0.67177 0.65057 0.62703 0.60199 0.57610 0.55029 0.52530 0.50171 0.48013 0.46109 0.44495 0.43205 0.42265 0.41693 0.41501
0.845  0.70476 0.69623 0.68254 0.66460 0.64333 0.61962 0.59430 0.56823 0.54225 0.51709 0.49334 0.47161 0.45244 0.43617 0.42319 0.41372 0.40796 0.40603
0.850  0.69776 0.68915 0.67536 0.65719 0.63578 0.61191 0.58641 0.56017 0.53402 0.50870 0.48480 0.46293 0.44363 0.42726 0.41418 0.40465 0.39885 0.39691
0.855  0.69051 0.68182 0.66786 0.64965 0.62799 0.60397 0.57831 0.55192 0.52561 0.50013 0.47609 0.45409 0.43464 0.41819 0.40502 0.39543 0.38960 0.38764
0.860  0.68298 0.67423 0.66018 0.64177 0.61997 0.59580 0.57000 0.54345 0.51700 0.49131 0.46714 0.44503 0.42551 0.40894 0.39571 0.38607 0.38019 0.37822
0.865  0.67519 0.66636 0.65215 0.63362 0.61169 0.58737 0.56134 0.53466 0.50808 0.48235 0.45806 0.43583 0.41618 0.39955 0.38623 0.37654 0.37063 0.36865
0.870  0.66708 0.65815 0.64391 0.62518 0.60314 0.57860 0.55254 0.52574 0.49904 0.47311 0.44872 0.42640 0.40669 0.38996 0.37660 0.36684 0.36091 0.35892
0.875  0.65865 0.64966 0.63528 0.61645 0.59430 0.56966 0.54349 0.51647 0.48967 0.46372 0.43917 0.41677 0.39699 0.38019 0.36677 0.35698 0.35102 0.34902
0.880  0.64986 0.64083 0.62631 0.60739 0.58516 0.56042 0.53404 0.50704 0.48005 0.45403 0.42940 0.40697 0.38709 0.37023 0.35677 0.34694 0.34096 0.33895
0.885  0.64070 0.63158 0.61699 0.59800 0.57556 0.55075 0.52429 0.49722 0.47026 0.44408 0.41939 0.39687 0.37697 0.36007 0.34657 0.33671 0.33071 0.32869
0.890  0.63115 0.62199 0.60727 0.58822 0.56573 0.54073 0.51434 0.48710 0.46009 0.43387 0.40914 0.38657 0.36664 0.34971 0.33618 0.32629 0.32028 0.31825
0.895  0.62114 0.61190 0.59714 0.57805 0.55539 0.53048 0.50393 0.47666 0.44953 0.42330 0.39863 0.37604 0.35605 0.33913 0.32556 0.31567 0.30965 0.30762
0.900  0.61066 0.60140 0.58655 0.56732 0.54477 0.51971 0.49314 0.46587 0.43874 0.41251 0.38777 0.36519 0.34524 0.32829 0.31473 0.30484 0.29880 0.29677
0.905  0.59964 0.59033 0.57547 0.55624 0.53356 0.50851 0.48184 0.45460 0.42750 0.40131 0.37668 0.35411 0.33415 0.31721 0.30367 0.29378 0.28775 0.28572
0.910  0.58805 0.57870 0.56384 0.54452 0.52186 0.49672 0.47022 0.44303 0.41599 0.38976 0.36520 0.34269 0.32277 0.30587 0.29235 0.28248 0.27646 0.27443
0.915  0.57582 0.56645 0.55152 0.53223 0.50949 0.48455 0.45801 0.43091 0.40397 0.37784 0.35337 0.33089 0.31106 0.29426 0.28077 0.27094 0.26493 0.26291
0.920  0.56289 0.55350 0.53863 0.51931 0.49666 0.47169 0.44527 0.41832 0.39141 0.36552 0.34110 0.31881 0.29908 0.28233 0.26891 0.25912 0.25314 0.25113
0.925  0.54915 0.53979 0.52491 0.50569 0.48304 0.45822 0.43197 0.40507 0.37846 0.35266 0.32842 0.30630 0.28671 0.27008 0.25676 0.24703 0.24108 0.23908
0.930  0.53455 0.52522 0.51036 0.49116 0.46880 0.44406 0.41790 0.39136 0.36488 0.33931 0.31531 0.29339 0.27394 0.25749 0.24428 0.23463 0.22873 0.22675
0.935  0.51895 0.50968 0.49489 0.47576 0.45350 0.42900 0.40325 0.37676 0.35070 0.32543 0.30170 0.27998 0.26080 0.24451 0.23145 0.22191 0.21607 0.21411
0.940  0.50220 0.49298 0.47827 0.45936 0.43739 0.41307 0.38755 0.36155 0.33576 0.31086 0.28741 0.26609 0.24715 0.23113 0.21826 0.20883 0.20308 0.20114
0.945  0.48416 0.47501 0.46053 0.44183 0.42008 0.39617 0.37107 0.34541 0.32007 0.29553 0.27260 0.25160 0.23305 0.21729 0.20464 0.19539 0.18972 0.18781
0.950  0.46458 0.45557 0.44129 0.42285 0.40141 0.37799 0.35330 0.32820 0.30343 0.27945 0.25703 0.23651 0.21834 0.20293 0.19057 0.18152 0.17598 0.17410
0.955  0.44324 0.43440 0.42041 0.40233 0.38144 0.35850 0.33433 0.30991 0.28571 0.26240 0.24055 0.22062 0.20301 0.18804 0.17601 0.16719 0.16179 0.15997
0.960  0.41975 0.41116 0.39747 0.37985 0.35951 0.33719 0.31382 0.29022 0.26675 0.24426 0.22318 0.20395 0.18692 0.17248 0.16087 0.15236 0.14714 0.14537
0.965  0.39367 0.38536 0.37215 0.35516 0.33553 0.31401 0.29162 0.26879 0.24645 0.22484 0.20469 0.18632 0.17004 0.15622 0.14511 0.13695 0.13195 0.13025
0.970  0.36437 0.35644 0.34380 0.32760 0.30878 0.28840 0.26710 0.24552 0.22431 0.20392 0.18483 0.16750 0.15214 0.13908 0.12859 0.12089 0.11615 0.11455
0.975  0.33093 0.32349 0.31160 0.29634 0.27883 0.25965 0.23975 0.21962 0.19995 0.18106 0.16337 0.14727 0.13305 0.12095 0.11123 0.10408 0.09967 0.09818
0.980  0.29208 0.28529 0.27444 0.26048 0.24435 0.22690 0.20881 0.19064 0.17273 0.15571 0.13973 0.12526 0.11247 0.10157 0.09281 0.08636 0.08238 0.08103
0.985  0.24566 0.23975 0.23026 0.21800 0.20390 0.18875 0.17297 0.15716 0.14176 0.12709 0.11338 0.10092 0.08996 0.08062 0.07310 0.06754 0.06411 0.06294
0.990  0.18806 0.18337 0.17577 0.16598 0.15468 0.14255 0.13001 0.11754 0.10542 0.09383 0.08314 0.07342 0.06484 0.05755 0.05167 0.04731 0.04462 0.04370
0.995  0.11209 0.10919 0.10443 0.09826 0.09117 0.08354 0.07573 0.06801 0.06054 0.05346 0.04693 0.04102 0.03582 0.03139 0.02781 0.02516 0.02351 0.02294
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e000.dat <==
# alpha = -0.45 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.010  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.015  1.00001 1.00001 1.00001 1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.020  1.00002 1.00001 1.00001 1.00000 1.00000 0.99999 0.99998 0.99997 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99992
0.025  1.00003 1.00002 1.00001 1.00000 0.99999 0.99998 0.99997 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988
0.030  1.00004 1.00003 1.00002 1.00001 0.99999 0.99997 0.99995 0.99993 0.99991 0.99990 0.99988 0.99987 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983
0.035  1.00005 1.00004 1.00003 1.00001 0.99999 0.99996 0.99993 0.99991 0.99988 0.99986 0.99984 0.99982 0.99981 0.99979 0.99979 0.99978 0.99977 0.99977
0.040  1.00007 1.00006 1.00004 1.00001 0.99998 0.99995 0.99991 0.99988 0.99985 0.99982 0.99979 0.99977 0.99975 0.99973 0.99972 0.99971 0.99970 0.99969
0.045  1.00009 1.00007 1.00005 1.00001 0.99998 0.99993 0.99989 0.99985 0.99981 0.99977 0.99974 0.99971 0.99968 0.99966 0.99964 0.99963 0.99962 0.99961
0.050  1.00011 1.00009 1.00006 1.00002 0.99997 0.99992 0.99987 0.99981 0.99976 0.99972 0.99968 0.99964 0.99961 0.99958 0.99956 0.99955 0.99954 0.99952
0.055  1.00013 1.00010 1.00007 1.00002 0.99996 0.99990 0.99984 0.99977 0.99971 0.99966 0.99961 0.99956 0.99952 0.99949 0.99947 0.99945 0.99944 0.99942
0.060  1.00015 1.00012 1.00008 1.00002 0.99996 0.99988 0.99981 0.99973 0.99966 0.99959 0.99953 0.99948 0.99943 0.99939 0.99937 0.99935 0.99933 0.99931
0.065  1.00018 1.00015 1.00009 1.00003 0.99995 0.99986 0.99977 0.99969 0.99960 0.99952 0.99945 0.99939 0.99933 0.99929 0.99926 0.99923 0.99922 0.99919
0.070  1.00021 1.00017 1.00011 1.00003 0.99994 0.99984 0.99974 0.99964 0.99954 0.99945 0.99936 0.99929 0.99923 0.99918 0.99914 0.99911 0.99909 0.99906
0.075  1.00024 1.00019 1.00013 1.00003 0.99993 0.99982 0.99970 0.99958 0.99947 0.99936 0.99927 0.99919 0.99911 0.99905 0.99901 0.99898 0.99896 0.99892
0.080  1.00027 1.00022 1.00014 1.00004 0.99992 0.99979 0.99966 0.99952 0.99940 0.99928 0.99917 0.99907 0.99899 0.99892 0.99887 0.99883 0.99881 0.99877
0.085  1.00031 1.00025 1.00016 1.00004 0.99991 0.99976 0.99961 0.99946 0.99932 0.99918 0.99906 0.99895 0.99886 0.99878 0.99873 0.99868 0.99866 0.99862
0.090  1.00034 1.00028 1.00018 1.00005 0.99990 0.99973 0.99957 0.99940 0.99923 0.99908 0.99894 0.99883 0.99872 0.99864 0.99857 0.99852 0.99849 0.99845
0.095  1.00038 1.00031 1.00020 1.00005 0.99989 0.99970 0.99952 0.99933 0.99915 0.99898 0.99882 0.99869 0.99857 0.99848 0.99841 0.99835 0.99832 0.99827
0.100  1.00042 1.00034 1.00022 1.00006 0.99988 0.99967 0.99946 0.99925 0.99905 0.99887 0.99869 0.99855 0.99842 0.99832 0.99824 0.99817 0.99814 0.99808
0.105  1.00047 1.00038 1.00025 1.00007 0.99986 0.99963 0.99941 0.99917 0.99896 0.99875 0.99856 0.99840 0.99826 0.99814 0.99805 0.99799 0.99795 0.99788
0.110  1.00051 1.00042 1.00027 1.00007 0.99985 0.99960 0.99935 0.99909 0.99885 0.99863 0.99842 0.99824 0.99808 0.99796 0.99786 0.99779 0.99775 0.99767
0.115  1.00056 1.00046 1.00030 1.00007 0.99984 0.99956 0.99929 0.99901 0.99875 0.99850 0.99827 0.99808 0.99790 0.99777 0.99766 0.99758 0.99754 0.99753
0.120  1.00061 1.00050 1.00032 1.00008 0.99982 0.99952 0.99923 0.99892 0.99864 0.99836 0.99812 0.99791 0.99772 0.99757 0.99745 0.99737 0.99732 0.99731
0.125  1.00066 1.00054 1.00035 1.00009 0.99981 0.99948 0.99916 0.99882 0.99852 0.99822 0.99796 0.99773 0.99753 0.99736 0.99723 0.99714 0.99709 0.99707
0.130  1.00072 1.00058 1.00038 1.00010 0.99979 0.99943 0.99909 0.99872 0.99840 0.99807 0.99779 0.99754 0.99732 0.99715 0.99700 0.99691 0.99685 0.99682
0.135  1.00077 1.00063 1.00041 1.00010 0.99977 0.99939 0.99902 0.99862 0.99827 0.99792 0.99762 0.99734 0.99711 0.99692 0.99677 0.99666 0.99660 0.99657
0.140  1.00083 1.00067 1.00044 1.00011 0.99975 0.99934 0.99894 0.99852 0.99814 0.99776 0.99744 0.99714 0.99689 0.99668 0.99652 0.99641 0.99634 0.99630
0.145  1.00089 1.00072 1.00047 1.00012 0.99973 0.99930 0.99885 0.99841 0.99800 0.99760 0.99725 0.99693 0.99666 0.99644 0.99627 0.99614 0.99607 0.99602
0.150  1.00096 1.00077 1.00050 1.00013 0.99970 0.99925 0.99877 0.99830 0.99785 0.99743 0.99705 0.99671 0.99643 0.99619 0.99600 0.99587 0.99579 0.99573
0.155  1.00102 1.00082 1.00053 1.00014 0.99968 0.99919 0.99869 0.99818 0.99770 0.99725 0.99685 0.99648 0.99618 0.99592 0.99573 0.99559 0.99550 0.99543
0.160  1.00109 1.00088 1.00056 1.00015 0.99966 0.99914 0.99860 0.99806 0.99755 0.99707 0.99664 0.99625 0.99593 0.99565 0.99545 0.99529 0.99520 0.99513
0.165  1.00116 1.00094 1.00059 1.00016 0.99964 0.99908 0.99851 0.99794 0.99739 0.99688 0.99642 0.99601 0.99566 0.99537 0.99515 0.99499 0.99489 0.99481
0.170  1.00123 1.00100 1.00063 1.00017 0.99962 0.99901 0.99842 0.99780 0.99723 0.99669 0.99619 0.99577 0.99539 0.99509 0.99485 0.99468 0.99457 0.99455
0.175  1.00130 1.00106 1.00067 1.00017 0.99960 0.99896 0.99832 0.99766 0.99706 0.99648 0.99596 0.99551 0.99511 0.99479 0.99454 0.99435 0.99425 0.99422
0.180  1.00138 1.00112 1.00071 1.00017 0.99958 0.99890 0.99823 0.99753 0.99689 0.99628 0.99573 0.99525 0.99482 0.99448 0.99422 0.99402 0.99391 0.99387
0.185  1.00146 1.00118 1.00075 1.00018 0.99955 0.99883 0.99812 0.99739 0.99671 0.99606 0.99548 0.99497 0.99452 0.99417 0.99388 0.99368 0.99356 0.99351
0.190  1.00154 1.00125 1.00079 1.00019 0.99952 0.99877 0.99800 0.99724 0.99653 0.99584 0.99523 0.99469 0.99422 0.99384 0.99354 0.99333 0.99320 0.99314
0.195  1.00162 1.00131 1.00083 1.00020 0.99948 0.99870 0.99789 0.99710 0.99633 0.99562 0.99497 0.99440 0.99391 0.99351 0.99319 0.99297 0.99283 0.99275
0.200  1.00171 1.00138 1.00088 1.00022 0.99945 0.99864 0.99778 0.99695 0.99613 0.99539 0.99470 0.99410 0.99358 0.99316 0.99283 0.99259 0.99245 0.99236
0.205  1.00179 1.00145 1.00092 1.00023 0.99942 0.99856 0.99767 0.99679 0.99593 0.99515 0.99442 0.99380 0.99326 0.99280 0.99246 0.99221 0.99206 0.99196
0.210  1.00188 1.00152 1.00097 1.00024 0.99940 0.99847 0.99755 0.99661 0.99573 0.99491 0.99414 0.99348 0.99292 0.99244 0.99208 0.99182 0.99166 0.99154
0.215  1.00197 1.00160 1.00101 1.00025 0.99937 0.99839 0.99743 0.99645 0.99552 0.99465 0.99385 0.99316 0.99256 0.99207 0.99169 0.99141 0.99125 0.99120
0.220  1.00207 1.00167 1.00105 1.00026 0.99934 0.99832 0.99731 0.99628 0.99531 0.99438 0.99356 0.99283 0.99220 0.99169 0.99129 0.99099 0.99083 0.99076
0.225  1.00216 1.00174 1.00109 1.00025 0.99931 0.99824 0.99716 0.99610 0.99508 0.99412 0.99326 0.99249 0.99184 0.99130 0.99088 0.99057 0.99039 0.99032
0.230  1.00226 1.00181 1.00114 1.00026 0.99927 0.99817 0.99703 0.99593 0.99483 0.99385 0.99295 0.99214 0.99146 0.99090 0.99045 0.99014 0.98995 0.98986
0.235  1.00236 1.00190 1.00119 1.00027 0.99921 0.99809 0.99690 0.99574 0.99461 0.99357 0.99263 0.99178 0.99107 0.99049 0.99002 0.98969 0.98949 0.98939
0.240  1.00246 1.00198 1.00125 1.00029 0.99918 0.99800 0.99676 0.99555 0.99437 0.99329 0.99229 0.99142 0.99068 0.99006 0.98958 0.98924 0.98903 0.98891
0.245  1.00256 1.00207 1.00130 1.00030 0.99915 0.99789 0.99663 0.99534 0.99413 0.99300 0.99196 0.99106 0.99027 0.98963 0.98913 0.98877 0.98855 0.98849
0.250  1.00267 1.00215 1.00136 1.00032 0.99911 0.99780 0.99648 0.99514 0.99389 0.99268 0.99162 0.99068 0.98985 0.98919 0.98867 0.98829 0.98807 0.98799
0.255  1.00277 1.00224 1.00141 1.00033 0.99908 0.99771 0.99630 0.99494 0.99363 0.99238 0.99127 0.99029 0.98943 0.98874 0.98820 0.98780 0.98757 0.98748
0.260  1.00289 1.00233 1.00147 1.00033 0.99904 0.99762 0.99615 0.99474 0.99335 0.99207 0.99092 0.98988 0.98900 0.98828 0.98771 0.98730 0.98706 0.98695
0.265  1.00300 1.00243 1.00151 1.00032 0.99896 0.99753 0.99600 0.99453 0.99308 0.99175 0.99054 0.98947 0.98856 0.98780 0.98721 0.98679 0.98654 0.98641
0.270  1.00312 1.00252 1.00155 1.00033 0.99892 0.99742 0.99585 0.99428 0.99281 0.99143 0.99016 0.98906 0.98811 0.98731 0.98671 0.98627 0.98600 0.98586
0.275  1.00324 1.00261 1.00161 1.00035 0.99889 0.99729 0.99569 0.99406 0.99254 0.99108 0.98978 0.98864 0.98764 0.98683 0.98619 0.98574 0.98546 0.98538
0.280  1.00336 1.00271 1.00168 1.00036 0.99885 0.99719 0.99552 0.99384 0.99226 0.99074 0.98939 0.98820 0.98716 0.98633 0.98566 0.98519 0.98491 0.98481
0.285  1.00348 1.00278 1.00174 1.00038 0.99881 0.99709 0.99532 0.99361 0.99193 0.99040 0.98900 0.98774 0.98669 0.98582 0.98513 0.98463 0.98434 0.98422
0.290  1.00361 1.00288 1.00180 1.00039 0.99875 0.99699 0.99515 0.99338 0.99164 0.99005 0.98859 0.98729 0.98620 0.98529 0.98458 0.98406 0.98376 0.98362
0.295  1.00373 1.00299 1.00187 1.00035 0.99866 0.99687 0.99498 0.99310 0.99134 0.98969 0.98816 0.98683 0.98570 0.98474 0.98402 0.98349 0.98317 0.98301
0.300  1.00386 1.00309 1.00193 1.00037 0.99862 0.99672 0.99481 0.99286 0.99104 0.98929 0.98774 0.98637 0.98516 0.98420 0.98345 0.98290 0.98257 0.98247
0.305  1.00400 1.00320 1.00195 1.00039 0.99858 0.99661 0.99458 0.99261 0.99072 0.98892 0.98732 0.98589 0.98465 0.98365 0.98286 0.98229 0.98196 0.98184
0.310  1.00413 1.00331 1.00202 1.00042 0.99854 0.99650 0.99440 0.99236 0.99036 0.98854 0.98688 0.98538 0.98412 0.98309 0.98225 0.98168 0.98133 0.98119
0.315  1.00427 1.00342 1.00209 1.00043 0.99848 0.99639 0.99422 0.99208 0.99004 0.98815 0.98640 0.98489 0.98358 0.98250 0.98166 0.98105 0.98069 0.98053
0.320  1.00441 1.00353 1.00217 1.00041 0.99837 0.99620 0.99403 0.99179 0.98971 0.98774 0.98595 0.98438 0.98303 0.98190 0.98104 0.98042 0.98004 0.97985
0.325  1.00455 1.00365 1.00224 1.00040 0.99833 0.99609 0.99383 0.99153 0.98937 0.98731 0.98549 0.98387 0.98245 0.98131 0.98041 0.97976 0.97937 0.97925
0.330  1.00469 1.00374 1.00231 1.00042 0.99828 0.99597 0.99358 0.99127 0.98898 0.98691 0.98502 0.98331 0.98188 0.98070 0.97976 0.97909 0.97870 0.97855
0.335  1.00484 1.00384 1.00232 1.00044 0.99823 0.99584 0.99338 0.99098 0.98863 0.98649 0.98449 0.98278 0.98130 0.98007 0.97910 0.97842 0.97801 0.97784
0.340  1.00498 1.00396 1.00240 1.00045 0.99810 0.99568 0.99318 0.99065 0.98829 0.98606 0.98402 0.98223 0.98070 0.97942 0.97844 0.97773 0.97730 0.97711
0.345  1.00512 1.00409 1.00248 1.00041 0.99805 0.99551 0.99296 0.99037 0.98793 0.98559 0.98352 0.98168 0.98008 0.97878 0.97777 0.97703 0.97658 0.97645
0.350  1.00527 1.00421 1.00256 1.00041 0.99800 0.99539 0.99269 0.99008 0.98750 0.98515 0.98302 0.98108 0.97946 0.97812 0.97707 0.97631 0.97586 0.97570
0.355  1.00543 1.00434 1.00264 1.00043 0.99795 0.99525 0.99247 0.98971 0.98713 0.98471 0.98245 0.98051 0.97884 0.97745 0.97636 0.97558 0.97512 0.97493
0.360  1.00559 1.00447 1.00271 1.00045 0.99780 0.99503 0.99226 0.98941 0.98675 0.98419 0.98193 0.97993 0.97820 0.97675 0.97564 0.97484 0.97436 0.97415
0.365  1.00575 1.00459 1.00272 1.00047 0.99775 0.99489 0.99195 0.98911 0.98633 0.98373 0.98140 0.97933 0.97752 0.97606 0.97491 0.97408 0.97359 0.97343
0.370  1.00591 1.00467 1.00281 1.00040 0.99769 0.99476 0.99173 0.98880 0.98590 0.98326 0.98085 0.97868 0.97686 0.97536 0.97417 0.97332 0.97281 0.97262
0.375  1.00608 1.00481 1.00289 1.00042 0.99763 0.99462 0.99150 0.98840 0.98550 0.98278 0.98025 0.97807 0.97620 0.97462 0.97341 0.97254 0.97201 0.97180
0.380  1.00625 1.00494 1.00298 1.00044 0.99747 0.99437 0.99126 0.98808 0.98510 0.98223 0.97969 0.97745 0.97548 0.97389 0.97264 0.97174 0.97120 0.97096
0.385  1.00642 1.00508 1.00306 1.00046 0.99741 0.99423 0.99093 0.98775 0.98461 0.98174 0.97913 0.97677 0.97478 0.97315 0.97186 0.97092 0.97037 0.97018
0.390  1.00659 1.00522 1.00306 1.00037 0.99736 0.99408 0.99070 0.98733 0.98419 0.98123 0.97849 0.97612 0.97408 0.97239 0.97104 0.97011 0.96954 0.96932
0.395  1.00677 1.00536 1.00315 1.00040 0.99729 0.99384 0.99045 0.98699 0.98376 0.98066 0.97791 0.97546 0.97335 0.97159 0.97024 0.96927 0.96868 0.96843
0.400  1.00694 1.00550 1.00324 1.00042 0.99712 0.99367 0.99010 0.98665 0.98324 0.98014 0.97731 0.97478 0.97259 0.97082 0.96942 0.96841 0.96781 0.96761
0.405  1.00712 1.00558 1.00334 1.00043 0.99705 0.99351 0.98985 0.98620 0.98281 0.97961 0.97663 0.97406 0.97185 0.97002 0.96856 0.96754 0.96692 0.96670
0.410  1.00727 1.00573 1.00341 1.00034 0.99699 0.99334 0.98959 0.98585 0.98236 0.97899 0.97601 0.97337 0.97109 0.96918 0.96772 0.96667 0.96603 0.96577
0.415  1.00746 1.00588 1.00342 1.00036 0.99680 0.99307 0.98922 0.98549 0.98181 0.97845 0.97538 0.97266 0.97029 0.96836 0.96686 0.96577 0.96511 0.96490
0.420  1.00765 1.00604 1.00352 1.00039 0.99673 0.99291 0.98895 0.98502 0.98135 0.97790 0.97467 0.97190 0.96951 0.96753 0.96595 0.96485 0.96418 0.96394
0.425  1.00784 1.00619 1.00362 1.00039 0.99668 0.99274 0.98869 0.98466 0.98088 0.97725 0.97403 0.97117 0.96871 0.96665 0.96506 0.96392 0.96324 0.96296
0.430  1.00803 1.00634 1.00371 1.00030 0.99651 0.99244 0.98830 0.98428 0.98030 0.97668 0.97337 0.97042 0.96786 0.96579 0.96415 0.96298 0.96227 0.96205
0.435  1.00823 1.00642 1.00370 1.00032 0.99640 0.99227 0.98802 0.98378 0.97982 0.97609 0.97262 0.96962 0.96705 0.96491 0.96321 0.96201 0.96129 0.96103
0.440  1.00843 1.00658 1.00380 1.00034 0.99633 0.99209 0.98774 0.98340 0.97932 0.97542 0.97194 0.96886 0.96620 0.96398 0.96227 0.96104 0.96030 0.96001
0.445  1.00863 1.00675 1.00390 1.00023 0.99618 0.99179 0.98732 0.98300 0.97872 0.97482 0.97125 0.96802 0.96531 0.96308 0.96132 0.96004 0.95928 0.95904
0.450  1.00883 1.00691 1.00400 1.00025 0.99604 0.99161 0.98703 0.98247 0.97821 0.97419 0.97046 0.96724 0.96445 0.96215 0.96032 0.95904 0.95826 0.95797
0.455  1.00904 1.00708 1.00398 1.00027 0.99596 0.99127 0.98671 0.98207 0.97757 0.97349 0.96975 0.96644 0.96353 0.96118 0.95934 0.95801 0.95721 0.95689
0.460  1.00922 1.00715 1.00409 1.00014 0.99572 0.99109 0.98630 0.98161 0.97706 0.97286 0.96901 0.96555 0.96264 0.96023 0.95833 0.95696 0.95615 0.95587
0.465  1.00941 1.00732 1.00420 1.00017 0.99565 0.99091 0.98600 0.98110 0.97653 0.97211 0.96820 0.96473 0.96174 0.95922 0.95729 0.95591 0.95507 0.95475
0.470  1.00963 1.00750 1.00416 1.00019 0.99557 0.99055 0.98553 0.98068 0.97586 0.97147 0.96745 0.96385 0.96076 0.95824 0.95626 0.95483 0.95396 0.95362
0.475  1.00984 1.00767 1.00428 1.00005 0.99532 0.99036 0.98522 0.98010 0.97532 0.97079 0.96660 0.96297 0.95983 0.95724 0.95518 0.95373 0.95285 0.95254
0.480  1.01006 1.00784 1.00439 1.00008 0.99524 0.99010 0.98487 0.97966 0.97462 0.97003 0.96583 0.96210 0.95883 0.95618 0.95411 0.95262 0.95171 0.95137
0.485  1.01029 1.00792 1.00449 1.00010 0.99515 0.98980 0.98442 0.97907 0.97406 0.96935 0.96494 0.96114 0.95787 0.95516 0.95302 0.95147 0.95056 0.95025
0.490  1.01051 1.00810 1.00446 0.99995 0.99490 0.98959 0.98410 0.97862 0.97348 0.96854 0.96415 0.96025 0.95688 0.95406 0.95189 0.95033 0.94939 0.94904
0.495  1.01074 1.00829 1.00458 0.99997 0.99481 0.98921 0.98359 0.97815 0.97277 0.96784 0.96334 0.95926 0.95583 0.95299 0.95077 0.94915 0.94819 0.94788
0.500  1.01096 1.00847 1.00469 0.99999 0.99454 0.98900 0.98326 0.97754 0.97217 0.96700 0.96242 0.95834 0.95483 0.95186 0.94959 0.94796 0.94698 0.94662
0.505  1.01114 1.00854 1.00465 0.99984 0.99445 0.98859 0.98274 0.97707 0.97143 0.96628 0.96158 0.95731 0.95373 0.95077 0.94844 0.94676 0.94574 0.94535
0.510  1.01138 1.00873 1.00477 0.99986 0.99433 0.98838 0.98239 0.97642 0.97082 0.96542 0.96062 0.95636 0.95269 0.94964 0.94723 0.94552 0.94450 0.94413
0.515  1.01161 1.00893 1.00489 0.99969 0.99407 0.98796 0.98185 0.97593 0.97005 0.96468 0.95976 0.95538 0.95156 0.94846 0.94603 0.94428 0.94322 0.94281
0.520  1.01186 1.00912 1.00484 0.99971 0.99398 0.98774 0.98150 0.97527 0.96942 0.96378 0.95878 0.95433 0.95049 0.94731 0.94478 0.94300 0.94193 0.94155
0.525  1.01210 1.00918 1.00496 0.99973 0.99367 0.98750 0.98094 0.97476 0.96862 0.96302 0.95789 0.95332 0.94932 0.94608 0.94355 0.94172 0.94061 0.94019
0.530  1.01235 1.00938 1.00508 0.99956 0.99358 0.98708 0.98058 0.97407 0.96798 0.96209 0.95687 0.95222 0.94821 0.94489 0.94225 0.94039 0.93927 0.93888
0.535  1.01259 1.00959 1.00503 0.99958 0.99326 0.98684 0.98000 0.97355 0.96715 0.96130 0.95595 0.95118 0.94701 0.94363 0.94098 0.93907 0.93791 0.93747
0.540  1.01277 1.00979 1.00515 0.99939 0.99317 0.98640 0.97962 0.97284 0.96648 0.96035 0.95489 0.95005 0.94587 0.94240 0.93963 0.93769 0.93652 0.93612
0.545  1.01303 1.00985 1.00526 0.99942 0.99284 0.98615 0.97902 0.97231 0.96563 0.95953 0.95395 0.94894 0.94462 0.94109 0.93832 0.93633 0.93512 0.93466
0.550  1.01329 1.01006 1.00522 0.99921 0.99274 0.98569 0.97863 0.97158 0.96495 0.95855 0.95286 0.94780 0.94343 0.93982 0.93694 0.93491 0.93368 0.93326
0.555  1.01355 1.01027 1.00535 0.99924 0.99239 0.98542 0.97801 0.97102 0.96407 0.95771 0.95188 0.94659 0.94215 0.93847 0.93558 0.93350 0.93223 0.93176
0.560  1.01381 1.01033 1.00527 0.99924 0.99229 0.98496 0.97761 0.97027 0.96335 0.95669 0.95076 0.94549 0.94093 0.93709 0.93415 0.93203 0.93075 0.93031
0.565  1.01407 1.01055 1.00541 0.99905 0.99193 0.98447 0.97698 0.96949 0.96246 0.95582 0.94961 0.94424 0.93960 0.93576 0.93274 0.93054 0.92924 0.92875
0.570  1.01425 1.01077 1.00552 0.99907 0.99183 0.98422 0.97656 0.96892 0.96153 0.95478 0.94860 0.94309 0.93833 0.93434 0.93127 0.92906 0.92772 0.92724
0.575  1.01453 1.01096 1.00546 0.99885 0.99146 0.98370 0.97591 0.96811 0.96079 0.95382 0.94741 0.94180 0.93697 0.93297 0.92980 0.92752 0.92616 0.92572
0.580  1.01480 1.01104 1.00559 0.99887 0.99135 0.98344 0.97523 0.96752 0.95984 0.95281 0.94636 0.94060 0.93557 0.93150 0.92829 0.92598 0.92459 0.92407
0.585  1.01508 1.01127 1.00551 0.99865 0.99097 0.98291 0.97480 0.96670 0.95907 0.95170 0.94514 0.93930 0.93426 0.93006 0.92674 0.92439 0.92297 0.92249
0.590  1.01535 1.01147 1.00565 0.99866 0.99084 0.98263 0.97411 0.96585 0.95809 0.95076 0.94390 0.93794 0.93281 0.92856 0.92521 0.92278 0.92133 0.92079
0.595  1.01563 1.01154 1.00555 0.99843 0.99046 0.98209 0.97367 0.96524 0.95709 0.94963 0.94279 0.93670 0.93134 0.92701 0.92361 0.92116 0.91967 0.91915
0.600  1.01582 1.01177 1.00570 0.99818 0.99006 0.98153 0.97296 0.96437 0.95629 0.94847 0.94151 0.93531 0.92996 0.92552 0.92197 0.91948 0.91798 0.91747
0.605  1.01611 1.01182 1.00559 0.99821 0.98994 0.98125 0.97223 0.96370 0.95526 0.94749 0.94020 0.93389 0.92844 0.92392 0.92037 0.91781 0.91624 0.91569
0.610  1.01640 1.01205 1.00574 0.99795 0.98952 0.98067 0.97176 0.96284 0.95421 0.94630 0.93905 0.93258 0.92689 0.92229 0.91868 0.91608 0.91450 0.91395
0.615  1.01669 1.01229 1.00563 0.99797 0.98939 0.98008 0.97102 0.96193 0.95336 0.94509 0.93770 0.93112 0.92544 0.92072 0.91696 0.91431 0.91272 0.91218
0.620  1.01697 1.01233 1.00578 0.99770 0.98897 0.97978 0.97025 0.96100 0.95229 0.94405 0.93633 0.92963 0.92384 0.91904 0.91527 0.91253 0.91089 0.91030
0.625  1.01718 1.01257 1.00566 0.99772 0.98854 0.97918 0.96976 0.96032 0.95119 0.94281 0.93511 0.92824 0.92222 0.91733 0.91349 0.91073 0.90905 0.90846
0.630  1.01748 1.01278 1.00581 0.99745 0.98840 0.97856 0.96898 0.95937 0.95007 0.94153 0.93370 0.92672 0.92068 0.91559 0.91168 0.90887 0.90717 0.90659
0.635  1.01778 1.01286 1.00569 0.99716 0.98795 0.97825 0.96818 0.95840 0.94917 0.94023 0.93226 0.92515 0.91901 0.91391 0.90988 0.90697 0.90524 0.90460
0.640  1.01808 1.01310 1.00584 0.99718 0.98749 0.97762 0.96737 0.95767 0.94802 0.93913 0.93079 0.92355 0.91730 0.91211 0.90803 0.90509 0.90329 0.90266
0.645  1.01827 1.01313 1.00571 0.99689 0.98734 0.97697 0.96684 0.95669 0.94684 0.93780 0.92949 0.92204 0.91556 0.91028 0.90612 0.90313 0.90132 0.90068
0.650  1.01858 1.01338 1.00586 0.99658 0.98688 0.97631 0.96601 0.95567 0.94565 0.93644 0.92798 0.92044 0.91391 0.90841 0.90418 0.90114 0.89929 0.89867
0.655  1.01889 1.01341 1.00573 0.99660 0.98639 0.97598 0.96516 0.95464 0.94469 0.93506 0.92644 0.91877 0.91212 0.90661 0.90220 0.89910 0.89723 0.89661
0.660  1.01920 1.01367 1.00559 0.99629 0.98590 0.97530 0.96430 0.95358 0.94346 0.93365 0.92488 0.91706 0.91030 0.90468 0.90025 0.89703 0.89512 0.89443
0.665  1.01940 1.01369 1.00574 0.99597 0.98574 0.97462 0.96370 0.95278 0.94221 0.93244 0.92329 0.91531 0.90843 0.90271 0.89821 0.89493 0.89298 0.89229
0.670  1.01971 1.01395 1.00560 0.99598 0.98524 0.97392 0.96285 0.95172 0.94093 0.93100 0.92181 0.91355 0.90653 0.90071 0.89613 0.89282 0.89081 0.89011
0.675  1.02003 1.01397 1.00566 0.99566 0.98472 0.97321 0.96194 0.95063 0.93964 0.92952 0.92022 0.91175 0.90460 0.89867 0.89400 0.89064 0.88860 0.88789
0.680  1.02022 1.01423 1.00560 0.99532 0.98420 0.97284 0.96102 0.94950 0.93832 0.92802 0.91855 0.91008 0.90263 0.89659 0.89183 0.88841 0.88633 0.88562
0.685  1.02054 1.01424 1.00544 0.99497 0.98366 0.97211 0.96008 0.94836 0.93697 0.92649 0.91684 0.90823 0.90063 0.89447 0.88963 0.88614 0.88403 0.88331
0.690  1.02087 1.01451 1.00527 0.99497 0.98347 0.97136 0.95913 0.94720 0.93561 0.92493 0.91511 0.90633 0.89869 0.89231 0.88738 0.88382 0.88167 0.88094
0.695  1.02118 1.01451 1.00543 0.99463 0.98294 0.97061 0.95816 0.94602 0.93421 0.92335 0.91334 0.90440 0.89665 0.89011 0.88508 0.88146 0.87927 0.87853
0.700  1.02138 1.01478 1.00525 0.99426 0.98238 0.96984 0.95717 0.94482 0.93281 0.92173 0.91154 0.90243 0.89453 0.88788 0.88275 0.87905 0.87682 0.87607
0.705  1.02171 1.01479 1.00507 0.99390 0.98180 0.96905 0.95618 0.94360 0.93137 0.92009 0.90971 0.90043 0.89236 0.88559 0.88037 0.87660 0.87432 0.87356
0.710  1.02202 1.01478 1.00519 0.99352 0.98122 0.96825 0.95516 0.94236 0.92991 0.91842 0.90785 0.89838 0.89004 0.88327 0.87794 0.87410 0.87177 0.87099
0.715  1.02222 1.01505 1.00504 0.99313 0.98063 0.96744 0.95412 0.94110 0.92842 0.91672 0.90594 0.89630 0.88780 0.88090 0.87546 0.87154 0.86917 0.86837
0.720  1.02255 1.01504 1.00485 0.99274 0.98003 0.96662 0.95307 0.93981 0.92690 0.91499 0.90401 0.89399 0.88552 0.87847 0.87293 0.86894 0.86651 0.86569
0.725  1.02273 1.01530 1.00464 0.99267 0.97941 0.96578 0.95199 0.93851 0.92537 0.91323 0.90201 0.89183 0.88319 0.87601 0.87036 0.86627 0.86379 0.86295
0.730  1.02306 1.01530 1.00443 0.99232 0.97879 0.96493 0.95091 0.93718 0.92380 0.91143 0.89978 0.88962 0.88082 0.87349 0.86772 0.86350 0.86101 0.86015
0.735  1.02339 1.01528 1.00422 0.99191 0.97816 0.96406 0.94980 0.93582 0.92220 0.90931 0.89774 0.88738 0.87839 0.87092 0.86494 0.86073 0.85818 0.85728
0.740  1.02357 1.01541 1.00429 0.99149 0.97751 0.96319 0.94867 0.93408 0.92058 0.90745 0.89565 0.88508 0.87592 0.86816 0.86219 0.85789 0.85529 0.85435
0.745  1.02390 1.01552 1.00415 0.99105 0.97685 0.96229 0.94752 0.93268 0.91864 0.90555 0.89352 0.88273 0.87323 0.86549 0.85940 0.85500 0.85234 0.85144
0.750  1.02406 1.01549 1.00392 0.99046 0.97618 0.96094 0.94595 0.93125 0.91690 0.90362 0.89109 0.88014 0.87065 0.86276 0.85653 0.85199 0.84929 0.84837
0.755  1.02439 1.01545 1.00369 0.98974 0.97545 0.96002 0.94476 0.92980 0.91518 0.90134 0.88887 0.87771 0.86803 0.85996 0.85350 0.84895 0.84620 0.84523
0.760  1.02454 1.01540 1.00344 0.98927 0.97436 0.95907 0.94356 0.92792 0.91343 0.89932 0.88662 0.87522 0.86516 0.85697 0.85052 0.84586 0.84303 0.84201
0.765  1.02487 1.01566 1.00319 0.98880 0.97366 0.95811 0.94230 0.92641 0.91129 0.89727 0.88404 0.87246 0.86242 0.85405 0.84746 0.84263 0.83978 0.83880
0.770  1.02501 1.01561 1.00293 0.98832 0.97294 0.95667 0.94064 0.92488 0.90947 0.89486 0.88169 0.86987 0.85961 0.85092 0.84422 0.83939 0.83647 0.83542
0.775  1.02534 1.01554 1.00265 0.98784 0.97220 0.95568 0.93936 0.92291 0.90725 0.89272 0.87920 0.86699 0.85656 0.84788 0.84103 0.83600 0.83304 0.83205
0.780  1.02546 1.01547 1.00196 0.98732 0.97098 0.95466 0.93761 0.92131 0.90535 0.89021 0.87655 0.86429 0.85362 0.84460 0.83764 0.83262 0.82957 0.82849
0.785  1.02578 1.01539 1.00168 0.98635 0.97022 0.95315 0.93629 0.91927 0.90305 0.88799 0.87375 0.86127 0.85044 0.84141 0.83428 0.82907 0.82598 0.82493
0.790  1.02589 1.01530 1.00138 0.98583 0.96895 0.95210 0.93448 0.91761 0.90108 0.88537 0.87119 0.85844 0.84717 0.83798 0.83074 0.82550 0.82233 0.82119
0.795  1.02620 1.01520 1.00108 0.98529 0.96816 0.95054 0.93311 0.91549 0.89868 0.88304 0.86827 0.85531 0.84403 0.83447 0.82710 0.82178 0.81855 0.81743
0.800  1.02630 1.01509 1.00076 0.98426 0.96733 0.94944 0.93123 0.91375 0.89659 0.88033 0.86528 0.85209 0.84062 0.83105 0.82337 0.81795 0.81468 0.81357
0.805  1.02638 1.01497 0.99998 0.98370 0.96603 0.94782 0.92978 0.91156 0.89413 0.87754 0.86255 0.84879 0.83711 0.82736 0.81967 0.81402 0.81069 0.80951
0.810  1.02666 1.01484 0.99964 0.98262 0.96467 0.94618 0.92786 0.90931 0.89158 0.87470 0.85943 0.84565 0.83352 0.82359 0.81575 0.81008 0.80663 0.80541
0.815  1.02673 1.01469 0.99928 0.98203 0.96381 0.94502 0.92588 0.90702 0.88898 0.87180 0.85624 0.84224 0.82984 0.81971 0.81172 0.80595 0.80244 0.80120
0.820  1.02677 1.01453 0.99845 0.98091 0.96240 0.94331 0.92385 0.90468 0.88632 0.86883 0.85298 0.83871 0.82607 0.81574 0.80759 0.80170 0.79812 0.79686
0.825  1.02680 1.01398 0.99807 0.97977 0.96097 0.94157 0.92179 0.90229 0.88360 0.86579 0.84964 0.83508 0.82220 0.81166 0.80334 0.79732 0.79364 0.79238
0.830  1.02704 1.01379 0.99720 0.97914 0.95950 0.93980 0.91970 0.89985 0.88083 0.86268 0.84622 0.83110 0.81823 0.80747 0.79897 0.79274 0.78905 0.78776
0.835  1.02703 1.01359 0.99678 0.97795 0.95856 0.93799 0.91755 0.89736 0.87799 0.85950 0.84271 0.82729 0.81415 0.80316 0.79434 0.78811 0.78433 0.78299
0.840  1.02700 1.01296 0.99586 0.97673 0.95705 0.93615 0.91537 0.89482 0.87509 0.85624 0.83877 0.82338 0.80995 0.79854 0.78972 0.78334 0.77947 0.77815
0.845  1.02695 1.01272 0.99491 0.97549 0.95550 0.93427 0.91313 0.89222 0.87167 0.85289 0.83508 0.81927 0.80541 0.79399 0.78495 0.77833 0.77441 0.77305
0.850  1.02687 1.01237 0.99393 0.97422 0.95335 0.93235 0.91085 0.88936 0.86863 0.84908 0.83094 0.81493 0.80097 0.78909 0.77990 0.77326 0.76923 0.76786
0.855  1.02676 1.01174 0.99341 0.97292 0.95173 0.92982 0.90798 0.88634 0.86550 0.84556 0.82705 0.81038 0.79616 0.78425 0.77468 0.76791 0.76381 0.76239
0.860  1.02662 1.01099 0.99240 0.97158 0.95008 0.92781 0.90560 0.88305 0.86186 0.84155 0.82269 0.80601 0.79120 0.77906 0.76945 0.76240 0.75822 0.75680
0.865  1.02644 1.01064 0.99133 0.97022 0.94838 0.92576 0.90261 0.88019 0.85811 0.83743 0.81821 0.80120 0.78609 0.77370 0.76389 0.75678 0.75243 0.75100
0.870  1.02622 1.00982 0.98970 0.96823 0.94607 0.92309 0.89955 0.87675 0.85426 0.83320 0.81359 0.79625 0.78081 0.76816 0.75814 0.75085 0.74643 0.74496
0.875  1.02595 1.00895 0.98855 0.96679 0.94369 0.92034 0.89696 0.87322 0.85032 0.82884 0.80885 0.79113 0.77537 0.76243 0.75218 0.74466 0.74019 0.73868
0.880  1.02535 1.00803 0.98736 0.96470 0.94187 0.91754 0.89375 0.86960 0.84627 0.82437 0.80396 0.78553 0.76975 0.75640 0.74585 0.73830 0.73371 0.73212
0.885  1.02497 1.00706 0.98556 0.96317 0.93938 0.91467 0.88993 0.86589 0.84212 0.81932 0.79890 0.78008 0.76365 0.75015 0.73945 0.73158 0.72691 0.72528
0.890  1.02452 1.00603 0.98427 0.96098 0.93683 0.91172 0.88657 0.86153 0.83734 0.81458 0.79333 0.77411 0.75762 0.74355 0.73263 0.72470 0.71988 0.71821
0.895  1.02370 1.00492 0.98235 0.95872 0.93359 0.90870 0.88252 0.85760 0.83285 0.80923 0.78755 0.76793 0.75109 0.73670 0.72553 0.71743 0.71250 0.71080
0.900  1.02308 1.00327 0.98035 0.95640 0.93089 0.90498 0.87897 0.85302 0.82787 0.80371 0.78159 0.76154 0.74430 0.72958 0.71814 0.70972 0.70472 0.70301
0.905  1.02206 1.00199 0.97827 0.95337 0.92748 0.90116 0.87471 0.84829 0.82216 0.79801 0.77540 0.75490 0.73696 0.72217 0.71024 0.70177 0.69662 0.69482
0.910  1.02091 1.00013 0.97610 0.95087 0.92460 0.89723 0.87031 0.84286 0.81679 0.79165 0.76859 0.74765 0.72932 0.71419 0.70200 0.69333 0.68808 0.68626
0.915  1.01961 0.99814 0.97381 0.94764 0.92034 0.89319 0.86520 0.83783 0.81070 0.78507 0.76152 0.74012 0.72135 0.70586 0.69336 0.68447 0.67907 0.67721
0.920  1.01813 0.99600 0.97081 0.94429 0.91660 0.88837 0.85992 0.83203 0.80441 0.77825 0.75417 0.73226 0.71303 0.69688 0.68429 0.67511 0.66951 0.66760
0.925  1.01645 0.99368 0.96766 0.94015 0.91206 0.88339 0.85447 0.82551 0.79735 0.77068 0.74609 0.72369 0.70401 0.68747 0.67456 0.66517 0.65940 0.65747
0.930  1.01452 0.99066 0.96432 0.93648 0.90735 0.87824 0.84819 0.81873 0.79003 0.76280 0.73766 0.71435 0.69451 0.67756 0.66409 0.65449 0.64866 0.64663
0.935  1.01197 0.98737 0.96016 0.93132 0.90244 0.87222 0.84169 0.81169 0.78242 0.75410 0.72842 0.70457 0.68426 0.66685 0.65302 0.64316 0.63716 0.63508
0.940  1.00904 0.98378 0.95573 0.92656 0.89597 0.86531 0.83428 0.80376 0.77338 0.74501 0.71829 0.69428 0.67311 0.65525 0.64125 0.63093 0.62477 0.62262
0.945  1.00564 0.97928 0.95035 0.92085 0.88987 0.85809 0.82656 0.79489 0.76442 0.73498 0.70764 0.68265 0.66097 0.64291 0.62830 0.61784 0.61140 0.60928
0.950  1.00166 0.97428 0.94455 0.91410 0.88206 0.84985 0.81719 0.78499 0.75403 0.72392 0.69596 0.67035 0.64807 0.62922 0.61420 0.60346 0.59692 0.59469
0.955  0.99657 0.96864 0.93817 0.90619 0.87380 0.84049 0.80734 0.77459 0.74245 0.71172 0.68267 0.65683 0.63361 0.61424 0.59900 0.58773 0.58100 0.57869
0.960  0.99047 0.96160 0.92988 0.89698 0.86359 0.82987 0.79560 0.76233 0.72907 0.69775 0.66807 0.64122 0.61774 0.59780 0.58186 0.57042 0.56343 0.56106
0.965  0.98298 0.95242 0.91996 0.88623 0.85188 0.81713 0.78244 0.74805 0.71423 0.68179 0.65194 0.62437 0.59987 0.57932 0.56285 0.55100 0.54375 0.54125
0.970  0.97316 0.94152 0.90798 0.87290 0.83768 0.80262 0.76687 0.73145 0.69656 0.66356 0.63263 0.60445 0.57930 0.55814 0.54114 0.52889 0.52134 0.51882
0.975  0.96004 0.92707 0.89204 0.85636 0.82041 0.78388 0.74726 0.71088 0.67558 0.64208 0.61054 0.58129 0.55547 0.53364 0.51604 0.50328 0.49548 0.49280
0.980  0.94175 0.90753 0.87137 0.83478 0.79710 0.75996 0.72265 0.68552 0.64995 0.61554 0.58307 0.55326 0.52679 0.50402 0.48604 0.47264 0.46447 0.46173
0.985  0.91447 0.87915 0.84197 0.80385 0.76555 0.72701 0.68943 0.65193 0.61536 0.58090 0.54777 0.51760 0.49060 0.46721 0.44839 0.43447 0.42601 0.42310
0.990  0.86869 0.83278 0.79394 0.75491 0.71588 0.67757 0.63948 0.60197 0.56578 0.53105 0.49839 0.46801 0.44091 0.41719 0.39788 0.38346 0.37466 0.37164
0.995  0.77074 0.73579 0.69716 0.65836 0.62036 0.58317 0.54701 0.51173 0.47796 0.44536 0.41483 0.38613 0.36016 0.33734 0.31829 0.30382 0.29483 0.29178
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e010.dat <==
# alpha = -0.45 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.015  1.00001 1.00000 1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995
0.020  1.00001 1.00001 1.00000 0.99999 0.99999 0.99998 0.99997 0.99996 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991
0.025  1.00001 1.00001 1.00000 0.99999 0.99998 0.99997 0.99995 0.99994 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986
0.030  1.00002 1.00001 1.00000 0.99999 0.99997 0.99995 0.99993 0.99991 0.99989 0.99987 0.99985 0.99984 0.99983 0.99982 0.99981 0.99980 0.99980 0.99979
0.035  1.00003 1.00002 1.00000 0.99998 0.99996 0.99993 0.99990 0.99988 0.99985 0.99982 0.99980 0.99978 0.99976 0.99975 0.99974 0.99973 0.99973 0.99972
0.040  1.00004 1.00003 1.00000 0.99998 0.99995 0.99991 0.99988 0.99984 0.99980 0.99977 0.99974 0.99971 0.99969 0.99967 0.99966 0.99965 0.99964 0.99963
0.045  1.00005 1.00003 1.00001 0.99997 0.99993 0.99989 0.99984 0.99980 0.99975 0.99971 0.99967 0.99964 0.99961 0.99959 0.99957 0.99955 0.99955 0.99953
0.050  1.00006 1.00004 1.00001 0.99996 0.99992 0.99986 0.99980 0.99975 0.99969 0.99964 0.99959 0.99955 0.99952 0.99949 0.99947 0.99945 0.99944 0.99942
0.055  1.00007 1.00005 1.00001 0.99996 0.99990 0.99983 0.99976 0.99969 0.99963 0.99957 0.99951 0.99946 0.99942 0.99938 0.99935 0.99933 0.99932 0.99930
0.060  1.00009 1.00006 1.00001 0.99995 0.99988 0.99980 0.99972 0.99964 0.99956 0.99948 0.99942 0.99936 0.99931 0.99926 0.99923 0.99921 0.99919 0.99917
0.065  1.00010 1.00007 1.00001 0.99994 0.99986 0.99976 0.99967 0.99957 0.99948 0.99939 0.99931 0.99925 0.99918 0.99913 0.99910 0.99907 0.99905 0.99903
0.070  1.00012 1.00008 1.00001 0.99993 0.99983 0.99973 0.99962 0.99950 0.99940 0.99930 0.99920 0.99913 0.99905 0.99900 0.99895 0.99892 0.99890 0.99887
0.075  1.00013 1.00009 1.00002 0.99992 0.99981 0.99968 0.99956 0.99943 0.99931 0.99919 0.99909 0.99900 0.99891 0.99885 0.99880 0.99876 0.99873 0.99870
0.080  1.00015 1.00010 1.00002 0.99991 0.99978 0.99964 0.99950 0.99935 0.99921 0.99908 0.99896 0.99886 0.99876 0.99869 0.99863 0.99859 0.99856 0.99852
0.085  1.00017 1.00011 1.00002 0.99990 0.99975 0.99959 0.99943 0.99927 0.99911 0.99896 0.99883 0.99871 0.99860 0.99852 0.99845 0.99840 0.99837 0.99833
0.090  1.00019 1.00013 1.00002 0.99988 0.99972 0.99955 0.99936 0.99918 0.99900 0.99884 0.99868 0.99855 0.99843 0.99834 0.99826 0.99821 0.99817 0.99813
0.095  1.00022 1.00014 1.00002 0.99987 0.99969 0.99949 0.99929 0.99909 0.99889 0.99870 0.99853 0.99839 0.99825 0.99815 0.99807 0.99800 0.99797 0.99792
0.100  1.00024 1.00016 1.00003 0.99985 0.99966 0.99944 0.99922 0.99899 0.99877 0.99856 0.99837 0.99821 0.99806 0.99795 0.99786 0.99779 0.99775 0.99769
0.105  1.00026 1.00017 1.00003 0.99984 0.99962 0.99938 0.99913 0.99888 0.99864 0.99842 0.99821 0.99803 0.99786 0.99774 0.99763 0.99756 0.99751 0.99745
0.110  1.00029 1.00019 1.00003 0.99982 0.99959 0.99932 0.99905 0.99877 0.99851 0.99826 0.99803 0.99783 0.99765 0.99751 0.99740 0.99732 0.99727 0.99720
0.115  1.00032 1.00021 1.00004 0.99980 0.99955 0.99925 0.99896 0.99865 0.99837 0.99810 0.99785 0.99763 0.99744 0.99728 0.99716 0.99707 0.99702 0.99701
0.120  1.00034 1.00022 1.00004 0.99978 0.99951 0.99918 0.99887 0.99853 0.99822 0.99793 0.99766 0.99742 0.99721 0.99704 0.99690 0.99681 0.99675 0.99674
0.125  1.00037 1.00024 1.00004 0.99977 0.99946 0.99911 0.99877 0.99840 0.99807 0.99775 0.99746 0.99720 0.99697 0.99679 0.99664 0.99653 0.99647 0.99645
0.130  1.00040 1.00026 1.00004 0.99975 0.99942 0.99904 0.99867 0.99827 0.99791 0.99756 0.99725 0.99697 0.99672 0.99652 0.99636 0.99625 0.99618 0.99616
0.135  1.00044 1.00028 1.00005 0.99973 0.99937 0.99897 0.99856 0.99814 0.99775 0.99736 0.99703 0.99672 0.99646 0.99625 0.99607 0.99595 0.99588 0.99585
0.140  1.00047 1.00030 1.00005 0.99971 0.99932 0.99889 0.99845 0.99800 0.99758 0.99716 0.99680 0.99647 0.99619 0.99596 0.99578 0.99565 0.99557 0.99553
0.145  1.00050 1.00032 1.00005 0.99969 0.99927 0.99881 0.99833 0.99785 0.99740 0.99696 0.99657 0.99621 0.99591 0.99566 0.99547 0.99533 0.99524 0.99519
0.150  1.00054 1.00034 1.00006 0.99967 0.99921 0.99872 0.99821 0.99770 0.99721 0.99674 0.99633 0.99594 0.99563 0.99536 0.99515 0.99500 0.99490 0.99485
0.155  1.00057 1.00037 1.00006 0.99964 0.99916 0.99864 0.99809 0.99754 0.99701 0.99652 0.99607 0.99567 0.99533 0.99504 0.99482 0.99465 0.99455 0.99449
0.160  1.00061 1.00039 1.00006 0.99962 0.99910 0.99854 0.99796 0.99738 0.99682 0.99629 0.99581 0.99538 0.99502 0.99471 0.99447 0.99430 0.99419 0.99412
0.165  1.00065 1.00042 1.00006 0.99959 0.99905 0.99845 0.99783 0.99721 0.99661 0.99605 0.99554 0.99508 0.99470 0.99436 0.99412 0.99393 0.99382 0.99373
0.170  1.00069 1.00044 1.00006 0.99957 0.99899 0.99834 0.99770 0.99703 0.99640 0.99581 0.99526 0.99478 0.99436 0.99402 0.99375 0.99355 0.99344 0.99341
0.175  1.00073 1.00047 1.00006 0.99954 0.99893 0.99824 0.99756 0.99685 0.99619 0.99555 0.99497 0.99447 0.99402 0.99366 0.99337 0.99316 0.99304 0.99300
0.180  1.00077 1.00050 1.00007 0.99950 0.99887 0.99814 0.99742 0.99666 0.99596 0.99529 0.99468 0.99414 0.99367 0.99329 0.99298 0.99276 0.99263 0.99259
0.185  1.00082 1.00053 1.00007 0.99947 0.99880 0.99803 0.99727 0.99647 0.99573 0.99502 0.99438 0.99381 0.99331 0.99290 0.99258 0.99235 0.99221 0.99215
0.190  1.00086 1.00056 1.00008 0.99944 0.99873 0.99793 0.99710 0.99628 0.99549 0.99474 0.99406 0.99346 0.99293 0.99251 0.99216 0.99192 0.99178 0.99171
0.195  1.00091 1.00059 1.00008 0.99942 0.99864 0.99782 0.99694 0.99609 0.99524 0.99446 0.99374 0.99310 0.99255 0.99210 0.99174 0.99149 0.99133 0.99125
0.200  1.00096 1.00062 1.00009 0.99939 0.99857 0.99770 0.99678 0.99588 0.99499 0.99417 0.99341 0.99274 0.99216 0.99168 0.99131 0.99104 0.99087 0.99078
0.205  1.00100 1.00065 1.00009 0.99935 0.99850 0.99758 0.99662 0.99567 0.99473 0.99387 0.99306 0.99236 0.99176 0.99125 0.99086 0.99057 0.99040 0.99030
0.210  1.00105 1.00068 1.00009 0.99932 0.99843 0.99744 0.99645 0.99543 0.99447 0.99356 0.99271 0.99198 0.99134 0.99081 0.99040 0.99010 0.98992 0.98980
0.215  1.00110 1.00071 1.00009 0.99929 0.99835 0.99731 0.99628 0.99521 0.99420 0.99324 0.99236 0.99159 0.99091 0.99036 0.98993 0.98961 0.98943 0.98937
0.220  1.00115 1.00074 1.00009 0.99925 0.99827 0.99719 0.99610 0.99498 0.99392 0.99290 0.99200 0.99118 0.99048 0.98990 0.98944 0.98911 0.98892 0.98885
0.225  1.00121 1.00077 1.00008 0.99919 0.99819 0.99706 0.99589 0.99475 0.99363 0.99257 0.99162 0.99076 0.99003 0.98942 0.98895 0.98860 0.98840 0.98831
0.230  1.00126 1.00080 1.00009 0.99916 0.99810 0.99693 0.99570 0.99451 0.99332 0.99223 0.99124 0.99033 0.98957 0.98894 0.98843 0.98808 0.98786 0.98777
0.235  1.00132 1.00083 1.00009 0.99912 0.99799 0.99680 0.99551 0.99426 0.99302 0.99189 0.99084 0.98990 0.98910 0.98844 0.98791 0.98754 0.98732 0.98720
0.240  1.00137 1.00087 1.00010 0.99908 0.99791 0.99665 0.99532 0.99400 0.99272 0.99153 0.99042 0.98946 0.98862 0.98792 0.98738 0.98699 0.98676 0.98663
0.245  1.00143 1.00091 1.00010 0.99905 0.99782 0.99648 0.99512 0.99372 0.99240 0.99116 0.99001 0.98901 0.98813 0.98740 0.98684 0.98643 0.98618 0.98611
0.250  1.00148 1.00094 1.00011 0.99901 0.99773 0.99633 0.99491 0.99346 0.99209 0.99077 0.98959 0.98854 0.98762 0.98687 0.98628 0.98585 0.98560 0.98551
0.255  1.00154 1.00098 1.00011 0.99897 0.99764 0.99618 0.99466 0.99319 0.99176 0.99039 0.98916 0.98806 0.98710 0.98633 0.98571 0.98526 0.98500 0.98490
0.260  1.00160 1.00102 1.00011 0.99891 0.99754 0.99603 0.99445 0.99292 0.99140 0.99000 0.98872 0.98757 0.98659 0.98577 0.98512 0.98467 0.98439 0.98427
0.265  1.00166 1.00106 1.00010 0.99884 0.99740 0.99587 0.99424 0.99264 0.99106 0.98960 0.98826 0.98707 0.98605 0.98520 0.98453 0.98406 0.98376 0.98363
0.270  1.00173 1.00110 1.00009 0.99880 0.99731 0.99570 0.99401 0.99231 0.99071 0.98919 0.98779 0.98657 0.98550 0.98461 0.98392 0.98343 0.98313 0.98298
0.275  1.00179 1.00114 1.00009 0.99876 0.99721 0.99551 0.99379 0.99202 0.99036 0.98876 0.98732 0.98605 0.98493 0.98402 0.98330 0.98279 0.98247 0.98238
0.280  1.00186 1.00118 1.00010 0.99871 0.99711 0.99534 0.99354 0.99172 0.98999 0.98834 0.98684 0.98552 0.98436 0.98342 0.98267 0.98213 0.98181 0.98170
0.285  1.00193 1.00120 1.00010 0.99867 0.99700 0.99517 0.99327 0.99142 0.98959 0.98791 0.98635 0.98496 0.98378 0.98280 0.98202 0.98146 0.98113 0.98100
0.290  1.00199 1.00124 1.00011 0.99861 0.99688 0.99500 0.99303 0.99111 0.98921 0.98747 0.98585 0.98441 0.98318 0.98216 0.98136 0.98078 0.98044 0.98029
0.295  1.00206 1.00129 1.00011 0.99852 0.99673 0.99481 0.99278 0.99075 0.98883 0.98701 0.98533 0.98385 0.98258 0.98151 0.98069 0.98009 0.97973 0.97956
0.300  1.00214 1.00133 1.00011 0.99847 0.99662 0.99459 0.99253 0.99042 0.98844 0.98652 0.98481 0.98329 0.98194 0.98086 0.98000 0.97938 0.97901 0.97889
0.305  1.00221 1.00138 1.00007 0.99842 0.99651 0.99441 0.99223 0.99010 0.98803 0.98606 0.98428 0.98270 0.98132 0.98019 0.97930 0.97865 0.97827 0.97814
0.310  1.00228 1.00142 1.00008 0.99838 0.99639 0.99422 0.99197 0.98976 0.98758 0.98558 0.98374 0.98208 0.98068 0.97951 0.97858 0.97792 0.97753 0.97737
0.315  1.00235 1.00147 1.00008 0.99833 0.99626 0.99403 0.99170 0.98939 0.98717 0.98510 0.98316 0.98148 0.98002 0.97881 0.97786 0.97717 0.97676 0.97659
0.320  1.00243 1.00152 1.00009 0.99824 0.99609 0.99377 0.99143 0.98902 0.98675 0.98458 0.98261 0.98087 0.97935 0.97809 0.97712 0.97641 0.97598 0.97579
0.325  1.00250 1.00156 1.00009 0.99816 0.99597 0.99357 0.99114 0.98866 0.98631 0.98406 0.98204 0.98024 0.97866 0.97737 0.97636 0.97563 0.97518 0.97504
0.330  1.00258 1.00160 1.00009 0.99810 0.99584 0.99337 0.99081 0.98831 0.98583 0.98355 0.98146 0.97957 0.97797 0.97664 0.97559 0.97483 0.97438 0.97422
0.335  1.00266 1.00162 1.00004 0.99805 0.99571 0.99317 0.99053 0.98793 0.98538 0.98303 0.98083 0.97892 0.97726 0.97589 0.97480 0.97403 0.97356 0.97337
0.340  1.00273 1.00167 1.00004 0.99799 0.99551 0.99293 0.99024 0.98751 0.98493 0.98249 0.98024 0.97826 0.97654 0.97511 0.97400 0.97320 0.97272 0.97251
0.345  1.00280 1.00173 1.00004 0.99787 0.99538 0.99267 0.98993 0.98713 0.98447 0.98192 0.97963 0.97759 0.97580 0.97434 0.97320 0.97237 0.97186 0.97171
0.350  1.00288 1.00178 1.00005 0.99780 0.99524 0.99246 0.98956 0.98674 0.98394 0.98137 0.97901 0.97687 0.97506 0.97355 0.97237 0.97151 0.97100 0.97082
0.355  1.00296 1.00183 1.00005 0.99774 0.99511 0.99224 0.98926 0.98628 0.98347 0.98081 0.97833 0.97617 0.97430 0.97275 0.97152 0.97064 0.97012 0.96991
0.360  1.00305 1.00188 1.00005 0.99768 0.99488 0.99193 0.98895 0.98588 0.98298 0.98019 0.97769 0.97546 0.97353 0.97191 0.97066 0.96976 0.96922 0.96899
0.365  1.00314 1.00193 0.99998 0.99761 0.99474 0.99170 0.98855 0.98547 0.98245 0.97961 0.97704 0.97474 0.97272 0.97108 0.96979 0.96886 0.96830 0.96812
0.370  1.00322 1.00193 0.99999 0.99746 0.99460 0.99147 0.98823 0.98505 0.98191 0.97902 0.97637 0.97397 0.97193 0.97025 0.96890 0.96795 0.96737 0.96716
0.375  1.00331 1.00199 0.99999 0.99740 0.99445 0.99124 0.98790 0.98456 0.98140 0.97842 0.97564 0.97322 0.97113 0.96936 0.96800 0.96702 0.96643 0.96619
0.380  1.00340 1.00205 0.99999 0.99733 0.99420 0.99090 0.98756 0.98413 0.98088 0.97776 0.97496 0.97247 0.97027 0.96849 0.96709 0.96607 0.96546 0.96520
0.385  1.00349 1.00210 0.99999 0.99726 0.99405 0.99066 0.98714 0.98370 0.98028 0.97714 0.97426 0.97165 0.96944 0.96760 0.96615 0.96510 0.96448 0.96427
0.390  1.00358 1.00216 0.99991 0.99709 0.99390 0.99042 0.98679 0.98317 0.97974 0.97651 0.97350 0.97087 0.96859 0.96670 0.96519 0.96413 0.96349 0.96325
0.395  1.00367 1.00221 0.99991 0.99702 0.99374 0.99008 0.98644 0.98272 0.97920 0.97581 0.97278 0.97007 0.96772 0.96575 0.96424 0.96314 0.96248 0.96221
0.400  1.00376 1.00227 0.99992 0.99695 0.99348 0.98980 0.98599 0.98226 0.97856 0.97517 0.97204 0.96924 0.96681 0.96483 0.96326 0.96212 0.96144 0.96122
0.405  1.00385 1.00226 0.99992 0.99688 0.99332 0.98955 0.98563 0.98170 0.97801 0.97451 0.97124 0.96839 0.96593 0.96388 0.96225 0.96109 0.96040 0.96015
0.410  1.00392 1.00232 0.99990 0.99669 0.99315 0.98927 0.98526 0.98123 0.97743 0.97376 0.97048 0.96755 0.96502 0.96288 0.96124 0.96005 0.95934 0.95905
0.415  1.00401 1.00238 0.99982 0.99662 0.99286 0.98890 0.98478 0.98075 0.97676 0.97309 0.96971 0.96670 0.96406 0.96191 0.96022 0.95899 0.95825 0.95801
0.420  1.00411 1.00244 0.99983 0.99654 0.99270 0.98863 0.98440 0.98017 0.97617 0.97240 0.96886 0.96579 0.96312 0.96092 0.95915 0.95790 0.95715 0.95688
0.425  1.00421 1.00250 0.99983 0.99644 0.99253 0.98835 0.98402 0.97968 0.97557 0.97161 0.96807 0.96491 0.96217 0.95987 0.95809 0.95681 0.95604 0.95574
0.430  1.00431 1.00255 0.99982 0.99626 0.99227 0.98795 0.98351 0.97918 0.97487 0.97090 0.96727 0.96400 0.96117 0.95885 0.95702 0.95570 0.95490 0.95464
0.435  1.00441 1.00255 0.99972 0.99618 0.99205 0.98767 0.98312 0.97856 0.97425 0.97018 0.96638 0.96306 0.96019 0.95780 0.95590 0.95456 0.95375 0.95346
0.440  1.00451 1.00261 0.99972 0.99610 0.99187 0.98737 0.98272 0.97804 0.97362 0.96936 0.96555 0.96214 0.95919 0.95671 0.95479 0.95341 0.95258 0.95225
0.445  1.00461 1.00267 0.99972 0.99588 0.99162 0.98696 0.98218 0.97752 0.97288 0.96862 0.96470 0.96114 0.95813 0.95564 0.95366 0.95223 0.95138 0.95110
0.450  1.00472 1.00273 0.99970 0.99580 0.99136 0.98666 0.98177 0.97687 0.97224 0.96785 0.96376 0.96020 0.95710 0.95454 0.95249 0.95105 0.95017 0.94986
0.455  1.00482 1.00279 0.99959 0.99571 0.99117 0.98621 0.98132 0.97633 0.97147 0.96700 0.96289 0.95923 0.95601 0.95339 0.95133 0.94984 0.94895 0.94859
0.460  1.00490 1.00277 0.99959 0.99548 0.99083 0.98591 0.98079 0.97573 0.97081 0.96622 0.96200 0.95819 0.95496 0.95226 0.95015 0.94861 0.94769 0.94738
0.465  1.00499 1.00284 0.99959 0.99539 0.99064 0.98560 0.98035 0.97510 0.97013 0.96533 0.96104 0.95720 0.95388 0.95108 0.94892 0.94737 0.94642 0.94608
0.470  1.00509 1.00290 0.99945 0.99529 0.99044 0.98513 0.97977 0.97453 0.96933 0.96453 0.96012 0.95615 0.95273 0.94992 0.94771 0.94610 0.94513 0.94475
0.475  1.00520 1.00296 0.99945 0.99505 0.99008 0.98481 0.97932 0.97382 0.96863 0.96370 0.95911 0.95510 0.95162 0.94874 0.94644 0.94481 0.94383 0.94348
0.480  1.00531 1.00302 0.99945 0.99495 0.98987 0.98442 0.97884 0.97324 0.96780 0.96278 0.95817 0.95406 0.95044 0.94749 0.94518 0.94351 0.94249 0.94211
0.485  1.00542 1.00299 0.99944 0.99485 0.98965 0.98399 0.97826 0.97251 0.96708 0.96194 0.95712 0.95293 0.94930 0.94628 0.94389 0.94217 0.94114 0.94080
0.490  1.00553 1.00306 0.99930 0.99459 0.98928 0.98365 0.97779 0.97192 0.96634 0.96098 0.95616 0.95186 0.94813 0.94500 0.94258 0.94083 0.93977 0.93939
0.495  1.00564 1.00313 0.99929 0.99449 0.98907 0.98314 0.97716 0.97130 0.96548 0.96011 0.95517 0.95070 0.94690 0.94374 0.94126 0.93945 0.93838 0.93803
0.500  1.00574 1.00319 0.99928 0.99438 0.98867 0.98280 0.97668 0.97054 0.96472 0.95912 0.95409 0.94959 0.94570 0.94242 0.93989 0.93806 0.93696 0.93657
0.505  1.00581 1.00314 0.99913 0.99411 0.98845 0.98227 0.97602 0.96991 0.96383 0.95822 0.95307 0.94839 0.94442 0.94113 0.93854 0.93666 0.93552 0.93509
0.510  1.00592 1.00321 0.99912 0.99401 0.98820 0.98191 0.97553 0.96912 0.96306 0.95720 0.95194 0.94725 0.94319 0.93981 0.93712 0.93521 0.93406 0.93366
0.515  1.00604 1.00328 0.99911 0.99371 0.98781 0.98136 0.97484 0.96848 0.96213 0.95628 0.95090 0.94608 0.94187 0.93843 0.93572 0.93376 0.93258 0.93213
0.520  1.00615 1.00334 0.99894 0.99361 0.98758 0.98100 0.97434 0.96766 0.96134 0.95522 0.94974 0.94484 0.94060 0.93707 0.93426 0.93227 0.93107 0.93066
0.525  1.00627 1.00329 0.99893 0.99349 0.98715 0.98061 0.97364 0.96700 0.96038 0.95428 0.94867 0.94364 0.93924 0.93565 0.93282 0.93078 0.92954 0.92908
0.530  1.00638 1.00336 0.99891 0.99319 0.98691 0.98005 0.97312 0.96615 0.95956 0.95318 0.94746 0.94235 0.93793 0.93425 0.93132 0.92924 0.92799 0.92756
0.535  1.00649 1.00343 0.99873 0.99307 0.98646 0.97966 0.97239 0.96547 0.95857 0.95221 0.94636 0.94111 0.93653 0.93278 0.92983 0.92770 0.92641 0.92593
0.540  1.00655 1.00349 0.99872 0.99275 0.98621 0.97907 0.97186 0.96460 0.95772 0.95108 0.94512 0.93979 0.93518 0.93134 0.92827 0.92611 0.92480 0.92435
0.545  1.00667 1.00343 0.99869 0.99263 0.98575 0.97867 0.97111 0.96390 0.95671 0.95007 0.94398 0.93849 0.93373 0.92982 0.92674 0.92452 0.92317 0.92268
0.550  1.00679 1.00349 0.99851 0.99229 0.98550 0.97807 0.97055 0.96300 0.95584 0.94892 0.94270 0.93715 0.93233 0.92833 0.92514 0.92288 0.92151 0.92105
0.555  1.00691 1.00356 0.99850 0.99217 0.98501 0.97763 0.96978 0.96227 0.95479 0.94788 0.94152 0.93574 0.93084 0.92677 0.92356 0.92124 0.91983 0.91932
0.560  1.00702 1.00348 0.99829 0.99202 0.98475 0.97703 0.96921 0.96135 0.95388 0.94669 0.94021 0.93442 0.92941 0.92517 0.92191 0.91955 0.91813 0.91763
0.565  1.00714 1.00356 0.99827 0.99169 0.98425 0.97638 0.96841 0.96041 0.95281 0.94562 0.93887 0.93298 0.92787 0.92362 0.92027 0.91783 0.91639 0.91585
0.570  1.00718 1.00363 0.99824 0.99155 0.98398 0.97596 0.96782 0.95965 0.95171 0.94438 0.93764 0.93161 0.92638 0.92198 0.91858 0.91612 0.91463 0.91410
0.575  1.00730 1.00367 0.99803 0.99119 0.98347 0.97529 0.96700 0.95868 0.95078 0.94323 0.93626 0.93012 0.92480 0.92038 0.91688 0.91434 0.91283 0.91234
0.580  1.00743 1.00361 0.99801 0.99104 0.98319 0.97485 0.96617 0.95790 0.94964 0.94202 0.93499 0.92869 0.92318 0.91868 0.91514 0.91257 0.91102 0.91046
0.585  1.00755 1.00367 0.99778 0.99067 0.98266 0.97417 0.96555 0.95690 0.94867 0.94072 0.93357 0.92718 0.92164 0.91701 0.91335 0.91074 0.90917 0.90863
0.590  1.00767 1.00372 0.99776 0.99052 0.98236 0.97370 0.96469 0.95587 0.94751 0.93957 0.93213 0.92561 0.91997 0.91528 0.91158 0.90889 0.90728 0.90669
0.595  1.00778 1.00364 0.99751 0.99014 0.98182 0.97301 0.96406 0.95507 0.94632 0.93824 0.93080 0.92415 0.91828 0.91350 0.90974 0.90703 0.90538 0.90480
0.600  1.00782 1.00370 0.99748 0.98973 0.98126 0.97228 0.96318 0.95402 0.94531 0.93688 0.92931 0.92254 0.91666 0.91177 0.90786 0.90510 0.90344 0.90288
0.605  1.00794 1.00359 0.99723 0.98958 0.98095 0.97181 0.96227 0.95314 0.94409 0.93569 0.92779 0.92089 0.91491 0.90994 0.90602 0.90318 0.90145 0.90084
0.610  1.00806 1.00366 0.99720 0.98916 0.98037 0.97106 0.96161 0.95210 0.94284 0.93429 0.92641 0.91935 0.91314 0.90807 0.90408 0.90120 0.89946 0.89885
0.615  1.00818 1.00372 0.99693 0.98900 0.98005 0.97030 0.96068 0.95100 0.94178 0.93287 0.92485 0.91767 0.91144 0.90626 0.90212 0.89919 0.89742 0.89683
0.620  1.00828 1.00360 0.99690 0.98857 0.97946 0.96981 0.95974 0.94988 0.94051 0.93161 0.92326 0.91595 0.90961 0.90434 0.90018 0.89716 0.89534 0.89469
0.625  1.00832 1.00366 0.99662 0.98840 0.97886 0.96903 0.95904 0.94898 0.93920 0.93015 0.92180 0.91432 0.90775 0.90238 0.89815 0.89510 0.89325 0.89260
0.630  1.00844 1.00369 0.99658 0.98796 0.97853 0.96823 0.95807 0.94783 0.93788 0.92866 0.92017 0.91256 0.90597 0.90039 0.89608 0.89298 0.89110 0.89046
0.635  1.00856 1.00359 0.99629 0.98750 0.97790 0.96771 0.95708 0.94667 0.93675 0.92715 0.91850 0.91076 0.90405 0.89846 0.89403 0.89083 0.88892 0.88822
0.640  1.00867 1.00364 0.99625 0.98732 0.97726 0.96689 0.95607 0.94571 0.93539 0.92581 0.91681 0.90893 0.90210 0.89640 0.89192 0.88867 0.88670 0.88601
0.645  1.00868 1.00350 0.99594 0.98685 0.97691 0.96605 0.95533 0.94453 0.93400 0.92425 0.91526 0.90717 0.90011 0.89432 0.88975 0.88645 0.88446 0.88376
0.650  1.00880 1.00356 0.99589 0.98636 0.97626 0.96520 0.95430 0.94330 0.93259 0.92267 0.91352 0.90532 0.89820 0.89219 0.88755 0.88419 0.88216 0.88148
0.655  1.00891 1.00340 0.99558 0.98618 0.97558 0.96465 0.95325 0.94206 0.93139 0.92106 0.91174 0.90340 0.89616 0.89012 0.88530 0.88190 0.87983 0.87915
0.660  1.00902 1.00345 0.99525 0.98568 0.97490 0.96378 0.95217 0.94079 0.92994 0.91942 0.90994 0.90145 0.89408 0.88794 0.88308 0.87955 0.87745 0.87670
0.665  1.00902 1.00329 0.99520 0.98516 0.97452 0.96289 0.95135 0.93975 0.92846 0.91797 0.90811 0.89946 0.89196 0.88571 0.88077 0.87718 0.87504 0.87428
0.670  1.00913 1.00334 0.99485 0.98496 0.97382 0.96199 0.95028 0.93847 0.92696 0.91629 0.90638 0.89744 0.88980 0.88344 0.87842 0.87479 0.87259 0.87182
0.675  1.00924 1.00316 0.99471 0.98444 0.97310 0.96107 0.94916 0.93715 0.92544 0.91457 0.90453 0.89538 0.88761 0.88113 0.87602 0.87233 0.87009 0.86932
0.680  1.00922 1.00320 0.99444 0.98390 0.97237 0.96046 0.94802 0.93581 0.92388 0.91282 0.90261 0.89344 0.88537 0.87878 0.87358 0.86982 0.86755 0.86677
0.685  1.00933 1.00301 0.99408 0.98334 0.97162 0.95952 0.94686 0.93444 0.92230 0.91105 0.90066 0.89133 0.88311 0.87639 0.87110 0.86727 0.86496 0.86417
0.690  1.00943 1.00305 0.99370 0.98312 0.97120 0.95856 0.94569 0.93304 0.92070 0.90925 0.89866 0.88917 0.88089 0.87396 0.86857 0.86468 0.86232 0.86152
0.695  1.00951 1.00285 0.99363 0.98256 0.97044 0.95758 0.94449 0.93163 0.91906 0.90741 0.89664 0.88698 0.87857 0.87148 0.86599 0.86203 0.85963 0.85882
0.700  1.00949 1.00288 0.99324 0.98198 0.96966 0.95658 0.94327 0.93019 0.91741 0.90554 0.89458 0.88474 0.87618 0.86897 0.86337 0.85933 0.85689 0.85607
0.705  1.00959 1.00266 0.99283 0.98139 0.96887 0.95557 0.94204 0.92872 0.91572 0.90365 0.89248 0.88247 0.87374 0.86640 0.86071 0.85659 0.85410 0.85327
0.710  1.00966 1.00243 0.99271 0.98079 0.96806 0.95453 0.94078 0.92724 0.91401 0.90172 0.89036 0.88015 0.87115 0.86379 0.85799 0.85380 0.85126 0.85040
0.715  1.00962 1.00246 0.99233 0.98017 0.96723 0.95349 0.93950 0.92573 0.91226 0.89976 0.88819 0.87779 0.86863 0.86113 0.85522 0.85095 0.84836 0.84749
0.720  1.00971 1.00221 0.99191 0.97954 0.96639 0.95242 0.93820 0.92419 0.91049 0.89776 0.88598 0.87522 0.86606 0.85842 0.85240 0.84805 0.84541 0.84451
0.725  1.00964 1.00222 0.99147 0.97921 0.96554 0.95134 0.93687 0.92262 0.90869 0.89573 0.88371 0.87277 0.86345 0.85567 0.84953 0.84509 0.84239 0.84147
0.730  1.00971 1.00197 0.99102 0.97862 0.96467 0.95023 0.93553 0.92103 0.90685 0.89366 0.88122 0.87029 0.86079 0.85286 0.84660 0.84202 0.83931 0.83837
0.735  1.00978 1.00170 0.99055 0.97796 0.96378 0.94911 0.93416 0.91941 0.90499 0.89128 0.87889 0.86776 0.85807 0.84999 0.84353 0.83895 0.83618 0.83521
0.740  1.00969 1.00157 0.99035 0.97728 0.96288 0.94798 0.93277 0.91743 0.90309 0.88914 0.87652 0.86517 0.85531 0.84695 0.84048 0.83581 0.83298 0.83197
0.745  1.00974 1.00141 0.98995 0.97659 0.96196 0.94682 0.93135 0.91575 0.90089 0.88696 0.87410 0.86253 0.85233 0.84397 0.83738 0.83262 0.82973 0.82875
0.750  1.00963 1.00111 0.98946 0.97574 0.96103 0.94523 0.92953 0.91405 0.89887 0.88473 0.87139 0.85966 0.84945 0.84094 0.83421 0.82930 0.82637 0.82538
0.755  1.00968 1.00080 0.98896 0.97477 0.96002 0.94402 0.92807 0.91231 0.89687 0.88219 0.86888 0.85693 0.84653 0.83784 0.83088 0.82596 0.82297 0.82193
0.760  1.00955 1.00048 0.98844 0.97403 0.95868 0.94280 0.92658 0.91017 0.89482 0.87988 0.86633 0.85414 0.84337 0.83455 0.82759 0.82255 0.81950 0.81840
0.765  1.00958 1.00044 0.98790 0.97328 0.95770 0.94155 0.92504 0.90837 0.89242 0.87753 0.86347 0.85109 0.84032 0.83133 0.82422 0.81902 0.81593 0.81488
0.770  1.00942 1.00010 0.98736 0.97251 0.95669 0.93985 0.92310 0.90655 0.89030 0.87483 0.86081 0.84819 0.83720 0.82789 0.82068 0.81547 0.81231 0.81119
0.775  1.00943 0.99974 0.98678 0.97173 0.95565 0.93856 0.92153 0.90430 0.88779 0.87239 0.85802 0.84502 0.83386 0.82453 0.81717 0.81177 0.80857 0.80750
0.780  1.00925 0.99936 0.98582 0.97092 0.95417 0.93724 0.91950 0.90240 0.88559 0.86959 0.85507 0.84200 0.83060 0.82095 0.81347 0.80807 0.80479 0.80363
0.785  1.00924 0.99897 0.98523 0.96967 0.95310 0.93545 0.91787 0.90006 0.88300 0.86705 0.85197 0.83869 0.82712 0.81745 0.80979 0.80420 0.80088 0.79975
0.790  1.00903 0.99856 0.98462 0.96883 0.95154 0.93408 0.91577 0.89808 0.88071 0.86414 0.84910 0.83553 0.82354 0.81371 0.80594 0.80032 0.79691 0.79570
0.795  1.00899 0.99814 0.98399 0.96797 0.95043 0.93223 0.91407 0.89567 0.87801 0.86149 0.84587 0.83210 0.82008 0.80989 0.80199 0.79628 0.79282 0.79162
0.800  1.00875 0.99770 0.98334 0.96664 0.94927 0.93080 0.91190 0.89360 0.87559 0.85847 0.84258 0.82857 0.81635 0.80614 0.79795 0.79214 0.78863 0.78744
0.805  1.00848 0.99723 0.98225 0.96574 0.94766 0.92888 0.91011 0.89110 0.87282 0.85538 0.83951 0.82496 0.81254 0.80214 0.79392 0.78790 0.78432 0.78306
0.810  1.00840 0.99675 0.98157 0.96435 0.94598 0.92692 0.90787 0.88854 0.86996 0.85222 0.83608 0.82149 0.80863 0.79805 0.78969 0.78363 0.77994 0.77865
0.815  1.00809 0.99625 0.98086 0.96340 0.94477 0.92540 0.90557 0.88592 0.86704 0.84900 0.83258 0.81776 0.80463 0.79386 0.78535 0.77918 0.77544 0.77412
0.820  1.00776 0.99572 0.97969 0.96195 0.94303 0.92337 0.90322 0.88326 0.86406 0.84570 0.82899 0.81391 0.80054 0.78957 0.78089 0.77461 0.77080 0.76946
0.825  1.00740 0.99481 0.97893 0.96046 0.94126 0.92129 0.90082 0.88054 0.86101 0.84233 0.82533 0.80996 0.79635 0.78517 0.77632 0.76992 0.76600 0.76467
0.830  1.00723 0.99423 0.97770 0.95944 0.93944 0.91917 0.89838 0.87776 0.85789 0.83889 0.82158 0.80567 0.79205 0.78066 0.77164 0.76502 0.76110 0.75973
0.835  1.00682 0.99363 0.97688 0.95789 0.93810 0.91700 0.89588 0.87492 0.85471 0.83537 0.81773 0.80153 0.78765 0.77603 0.76670 0.76008 0.75606 0.75464
0.840  1.00637 0.99261 0.97559 0.95630 0.93622 0.91479 0.89334 0.87202 0.85146 0.83177 0.81348 0.79728 0.78313 0.77110 0.76176 0.75499 0.75089 0.74948
0.845  1.00589 0.99194 0.97424 0.95467 0.93429 0.91254 0.89073 0.86906 0.84771 0.82807 0.80945 0.79285 0.77827 0.76622 0.75667 0.74967 0.74551 0.74407
0.850  1.00536 0.99117 0.97286 0.95300 0.93178 0.91023 0.88807 0.86583 0.84430 0.82393 0.80498 0.78818 0.77350 0.76101 0.75130 0.74428 0.74002 0.73857
0.855  1.00479 0.99010 0.97189 0.95129 0.92976 0.90733 0.88484 0.86245 0.84080 0.82004 0.80073 0.78331 0.76837 0.75584 0.74578 0.73863 0.73430 0.73280
0.860  1.00418 0.98891 0.97045 0.94953 0.92769 0.90492 0.88205 0.85880 0.83681 0.81569 0.79604 0.77859 0.76309 0.75034 0.74023 0.73281 0.72841 0.72691
0.865  1.00351 0.98808 0.96893 0.94772 0.92556 0.90244 0.87868 0.85554 0.83270 0.81122 0.79122 0.77345 0.75766 0.74466 0.73436 0.72689 0.72231 0.72080
0.870  1.00278 0.98679 0.96686 0.94531 0.92283 0.89936 0.87523 0.85171 0.82848 0.80663 0.78626 0.76817 0.75207 0.73881 0.72831 0.72065 0.71601 0.71447
0.875  1.00199 0.98543 0.96523 0.94340 0.92002 0.89620 0.87221 0.84779 0.82416 0.80192 0.78117 0.76272 0.74630 0.73278 0.72204 0.71417 0.70949 0.70790
0.880  1.00087 0.98400 0.96354 0.94086 0.91772 0.89296 0.86858 0.84377 0.81973 0.79707 0.77593 0.75680 0.74036 0.72644 0.71543 0.70752 0.70272 0.70106
0.885  0.99993 0.98250 0.96126 0.93882 0.91477 0.88964 0.86435 0.83964 0.81517 0.79168 0.77051 0.75101 0.73396 0.71989 0.70872 0.70052 0.69564 0.69394
0.890  0.99889 0.98092 0.95943 0.93613 0.91174 0.88623 0.86054 0.83489 0.81002 0.78654 0.76460 0.74472 0.72760 0.71300 0.70162 0.69337 0.68834 0.68660
0.895  0.99749 0.97924 0.95697 0.93336 0.90803 0.88273 0.85606 0.83051 0.80511 0.78083 0.75848 0.73822 0.72076 0.70587 0.69425 0.68583 0.68070 0.67893
0.900  0.99624 0.97702 0.95442 0.93049 0.90481 0.87854 0.85202 0.82550 0.79973 0.77494 0.75216 0.73150 0.71367 0.69846 0.68659 0.67786 0.67267 0.67090
0.905  0.99458 0.97512 0.95177 0.92693 0.90089 0.87423 0.84730 0.82034 0.79364 0.76885 0.74562 0.72453 0.70605 0.69076 0.67845 0.66967 0.66433 0.66247
0.910  0.99277 0.97263 0.94898 0.92384 0.89744 0.86978 0.84241 0.81448 0.78783 0.76213 0.73847 0.71698 0.69813 0.68253 0.66996 0.66100 0.65556 0.65369
0.915  0.99077 0.96999 0.94605 0.92003 0.89265 0.86520 0.83683 0.80897 0.78134 0.75517 0.73106 0.70913 0.68988 0.67394 0.66109 0.65193 0.64636 0.64444
0.920  0.98857 0.96716 0.94242 0.91605 0.88831 0.85985 0.83105 0.80271 0.77462 0.74796 0.72336 0.70096 0.68129 0.66474 0.65180 0.64237 0.63661 0.63465
0.925  0.98612 0.96412 0.93859 0.91130 0.88318 0.85432 0.82507 0.79574 0.76715 0.74002 0.71496 0.69211 0.67202 0.65511 0.64188 0.63225 0.62634 0.62435
0.930  0.98338 0.96036 0.93453 0.90694 0.87785 0.84857 0.81828 0.78849 0.75941 0.73177 0.70619 0.68251 0.66228 0.64500 0.63125 0.62143 0.61546 0.61339
0.935  0.98000 0.95629 0.92965 0.90112 0.87227 0.84197 0.81123 0.78095 0.75135 0.72270 0.69664 0.67247 0.65181 0.63411 0.62004 0.60998 0.60386 0.60175
0.940  0.97619 0.95186 0.92444 0.89561 0.86516 0.83446 0.80328 0.77253 0.74190 0.71324 0.68622 0.66193 0.64048 0.62237 0.60815 0.59768 0.59141 0.58923
0.945  0.97187 0.94650 0.91827 0.88913 0.85834 0.82660 0.79498 0.76316 0.73249 0.70285 0.67529 0.65009 0.62820 0.60993 0.59515 0.58455 0.57803 0.57588
0.950  0.96689 0.94059 0.91160 0.88160 0.84983 0.81771 0.78505 0.75278 0.72168 0.69144 0.66334 0.63759 0.61517 0.59618 0.58105 0.57020 0.56359 0.56134
0.955  0.96077 0.93396 0.90430 0.87288 0.84080 0.80768 0.77460 0.74185 0.70969 0.67891 0.64984 0.62392 0.60065 0.58121 0.56589 0.55458 0.54779 0.54547
0.960  0.95356 0.92588 0.89507 0.86281 0.82983 0.79637 0.76229 0.72910 0.69594 0.66467 0.63505 0.60824 0.58478 0.56484 0.54890 0.53744 0.53044 0.52806
0.965  0.94486 0.91562 0.88415 0.85115 0.81732 0.78295 0.74852 0.71436 0.68074 0.64849 0.61877 0.59135 0.56699 0.54653 0.53014 0.51833 0.51109 0.50860
0.970  0.93378 0.90355 0.87111 0.83688 0.80230 0.76770 0.73237 0.69731 0.66277 0.63008 0.59944 0.57153 0.54663 0.52566 0.50883 0.49667 0.48918 0.48668
0.975  0.91933 0.88789 0.85409 0.81937 0.78418 0.74829 0.71224 0.67638 0.64157 0.60852 0.57742 0.54860 0.52316 0.50165 0.48432 0.47173 0.46403 0.46139
0.980  0.89965 0.86708 0.83230 0.79682 0.76010 0.72376 0.68719 0.65076 0.61584 0.58208 0.55024 0.52103 0.49510 0.47281 0.45520 0.44208 0.43407 0.43138
0.985  0.87099 0.83747 0.80183 0.76503 0.72788 0.69039 0.65373 0.61715 0.58148 0.54785 0.51559 0.48620 0.45994 0.43721 0.41891 0.40539 0.39716 0.39433
0.990  0.82412 0.79015 0.75311 0.71564 0.67803 0.64099 0.60412 0.56779 0.53274 0.49913 0.46755 0.43822 0.41208 0.38922 0.37063 0.35675 0.34828 0.34537
0.995  0.72674 0.69386 0.65728 0.62036 0.58408 0.54849 0.51384 0.48004 0.44768 0.41649 0.38729 0.35989 0.33514 0.31342 0.29530 0.28156 0.27303 0.27013
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e020.dat <==
# alpha = -0.45 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997
0.015  1.00000 1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994
0.020  1.00000 1.00000 0.99999 0.99999 0.99998 0.99997 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990 0.99989 0.99989
0.025  1.00000 1.00000 0.99999 0.99998 0.99996 0.99995 0.99993 0.99992 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983
0.030  1.00000 1.00000 0.99998 0.99997 0.99995 0.99993 0.99991 0.99988 0.99986 0.99984 0.99982 0.99981 0.99979 0.99978 0.99977 0.99977 0.99976 0.99976
0.035  1.00001 0.99999 0.99998 0.99996 0.99993 0.99990 0.99987 0.99984 0.99981 0.99979 0.99976 0.99974 0.99972 0.99970 0.99969 0.99968 0.99968 0.99967
0.040  1.00001 0.99999 0.99997 0.99994 0.99991 0.99987 0.99983 0.99979 0.99976 0.99972 0.99969 0.99966 0.99963 0.99961 0.99960 0.99958 0.99958 0.99957
0.045  1.00001 0.99999 0.99996 0.99993 0.99989 0.99984 0.99979 0.99974 0.99969 0.99965 0.99960 0.99957 0.99953 0.99951 0.99949 0.99947 0.99946 0.99945
0.050  1.00001 0.99999 0.99996 0.99991 0.99986 0.99980 0.99974 0.99968 0.99962 0.99956 0.99951 0.99947 0.99943 0.99939 0.99937 0.99935 0.99934 0.99932
0.055  1.00001 0.99999 0.99995 0.99989 0.99983 0.99976 0.99968 0.99961 0.99954 0.99947 0.99941 0.99935 0.99930 0.99926 0.99923 0.99921 0.99920 0.99918
0.060  1.00002 0.99998 0.99994 0.99987 0.99980 0.99971 0.99962 0.99954 0.99945 0.99937 0.99930 0.99923 0.99917 0.99912 0.99909 0.99906 0.99904 0.99903
0.065  1.00002 0.99998 0.99992 0.99985 0.99976 0.99966 0.99956 0.99946 0.99935 0.99926 0.99917 0.99910 0.99903 0.99897 0.99893 0.99890 0.99888 0.99886
0.070  1.00002 0.99998 0.99991 0.99982 0.99972 0.99961 0.99949 0.99937 0.99925 0.99914 0.99904 0.99895 0.99887 0.99881 0.99876 0.99872 0.99870 0.99867
0.075  1.00003 0.99998 0.99990 0.99980 0.99968 0.99955 0.99941 0.99927 0.99914 0.99902 0.99890 0.99880 0.99871 0.99863 0.99857 0.99853 0.99850 0.99848
0.080  1.00003 0.99997 0.99989 0.99977 0.99964 0.99949 0.99933 0.99917 0.99902 0.99888 0.99875 0.99863 0.99853 0.99844 0.99838 0.99833 0.99830 0.99826
0.085  1.00003 0.99997 0.99987 0.99974 0.99959 0.99942 0.99925 0.99907 0.99890 0.99873 0.99858 0.99845 0.99834 0.99824 0.99817 0.99811 0.99808 0.99804
0.090  1.00004 0.99997 0.99986 0.99971 0.99954 0.99935 0.99915 0.99895 0.99876 0.99858 0.99841 0.99827 0.99813 0.99803 0.99794 0.99788 0.99784 0.99780
0.095  1.00004 0.99996 0.99984 0.99967 0.99949 0.99927 0.99906 0.99883 0.99862 0.99842 0.99823 0.99807 0.99792 0.99780 0.99771 0.99764 0.99760 0.99755
0.100  1.00004 0.99996 0.99982 0.99964 0.99943 0.99919 0.99895 0.99871 0.99847 0.99825 0.99804 0.99786 0.99769 0.99756 0.99746 0.99738 0.99734 0.99728
0.105  1.00005 0.99995 0.99980 0.99960 0.99937 0.99911 0.99885 0.99857 0.99831 0.99807 0.99784 0.99764 0.99746 0.99731 0.99720 0.99711 0.99706 0.99700
0.110  1.00005 0.99995 0.99978 0.99956 0.99931 0.99902 0.99873 0.99843 0.99815 0.99788 0.99763 0.99740 0.99721 0.99705 0.99692 0.99683 0.99678 0.99671
0.115  1.00006 0.99994 0.99976 0.99952 0.99924 0.99893 0.99862 0.99829 0.99798 0.99768 0.99740 0.99716 0.99695 0.99677 0.99664 0.99654 0.99648 0.99647
0.120  1.00006 0.99994 0.99974 0.99947 0.99918 0.99883 0.99849 0.99813 0.99780 0.99747 0.99717 0.99691 0.99667 0.99649 0.99634 0.99623 0.99616 0.99615
0.125  1.00007 0.99993 0.99972 0.99943 0.99911 0.99873 0.99836 0.99797 0.99761 0.99725 0.99693 0.99664 0.99639 0.99619 0.99602 0.99590 0.99583 0.99581
0.130  1.00007 0.99992 0.99970 0.99938 0.99903 0.99863 0.99823 0.99780 0.99741 0.99702 0.99668 0.99637 0.99610 0.99587 0.99569 0.99557 0.99549 0.99546
0.135  1.00008 0.99992 0.99967 0.99933 0.99895 0.99852 0.99809 0.99763 0.99720 0.99679 0.99642 0.99608 0.99579 0.99555 0.99535 0.99522 0.99514 0.99510
0.140  1.00009 0.99991 0.99965 0.99928 0.99887 0.99841 0.99794 0.99745 0.99699 0.99654 0.99614 0.99578 0.99547 0.99521 0.99500 0.99485 0.99477 0.99472
0.145  1.00009 0.99990 0.99962 0.99923 0.99879 0.99829 0.99778 0.99727 0.99677 0.99629 0.99586 0.99547 0.99514 0.99486 0.99464 0.99448 0.99438 0.99433
0.150  1.00010 0.99990 0.99959 0.99918 0.99870 0.99817 0.99762 0.99707 0.99654 0.99603 0.99557 0.99515 0.99479 0.99449 0.99426 0.99409 0.99398 0.99392
0.155  1.00010 0.99989 0.99956 0.99912 0.99861 0.99805 0.99746 0.99687 0.99630 0.99576 0.99526 0.99482 0.99444 0.99411 0.99386 0.99368 0.99357 0.99350
0.160  1.00011 0.99988 0.99953 0.99906 0.99852 0.99792 0.99729 0.99666 0.99605 0.99548 0.99495 0.99447 0.99407 0.99372 0.99346 0.99326 0.99315 0.99307
0.165  1.00012 0.99987 0.99949 0.99900 0.99842 0.99778 0.99712 0.99645 0.99580 0.99519 0.99462 0.99412 0.99369 0.99332 0.99304 0.99283 0.99271 0.99262
0.170  1.00012 0.99987 0.99946 0.99894 0.99833 0.99763 0.99694 0.99622 0.99554 0.99489 0.99429 0.99376 0.99329 0.99291 0.99261 0.99238 0.99225 0.99222
0.175  1.00013 0.99986 0.99943 0.99887 0.99822 0.99749 0.99676 0.99599 0.99527 0.99458 0.99394 0.99338 0.99288 0.99248 0.99216 0.99192 0.99179 0.99175
0.180  1.00014 0.99985 0.99940 0.99880 0.99812 0.99735 0.99657 0.99576 0.99499 0.99426 0.99359 0.99299 0.99247 0.99204 0.99170 0.99145 0.99131 0.99125
0.185  1.00015 0.99984 0.99936 0.99873 0.99801 0.99720 0.99637 0.99552 0.99471 0.99393 0.99322 0.99259 0.99204 0.99159 0.99122 0.99097 0.99081 0.99075
0.190  1.00015 0.99983 0.99933 0.99866 0.99790 0.99704 0.99616 0.99527 0.99441 0.99359 0.99285 0.99218 0.99159 0.99112 0.99073 0.99046 0.99030 0.99023
0.195  1.00016 0.99982 0.99929 0.99859 0.99777 0.99688 0.99595 0.99502 0.99410 0.99325 0.99246 0.99175 0.99114 0.99064 0.99023 0.98995 0.98977 0.98969
0.200  1.00017 0.99981 0.99925 0.99851 0.99765 0.99672 0.99574 0.99476 0.99379 0.99289 0.99206 0.99132 0.99067 0.99014 0.98972 0.98942 0.98923 0.98914
0.205  1.00017 0.99980 0.99921 0.99844 0.99753 0.99655 0.99552 0.99449 0.99347 0.99253 0.99164 0.99087 0.99020 0.98963 0.98919 0.98887 0.98868 0.98857
0.210  1.00018 0.99979 0.99917 0.99836 0.99741 0.99636 0.99529 0.99419 0.99315 0.99215 0.99122 0.99041 0.98971 0.98911 0.98865 0.98831 0.98811 0.98799
0.215  1.00019 0.99978 0.99913 0.99828 0.99729 0.99618 0.99506 0.99391 0.99281 0.99176 0.99079 0.98994 0.98920 0.98858 0.98810 0.98774 0.98753 0.98746
0.220  1.00020 0.99976 0.99908 0.99819 0.99716 0.99600 0.99483 0.99362 0.99247 0.99136 0.99036 0.98946 0.98868 0.98803 0.98752 0.98715 0.98693 0.98685
0.225  1.00020 0.99974 0.99903 0.99809 0.99702 0.99581 0.99456 0.99333 0.99211 0.99096 0.98991 0.98896 0.98815 0.98747 0.98694 0.98655 0.98632 0.98623
0.230  1.00021 0.99973 0.99898 0.99800 0.99688 0.99563 0.99431 0.99302 0.99173 0.99054 0.98945 0.98845 0.98761 0.98690 0.98634 0.98594 0.98569 0.98559
0.235  1.00022 0.99971 0.99894 0.99791 0.99672 0.99544 0.99406 0.99271 0.99136 0.99012 0.98897 0.98793 0.98705 0.98631 0.98572 0.98531 0.98505 0.98493
0.240  1.00023 0.99970 0.99889 0.99782 0.99658 0.99523 0.99380 0.99238 0.99099 0.98969 0.98848 0.98741 0.98648 0.98570 0.98510 0.98466 0.98439 0.98426
0.245  1.00023 0.99969 0.99884 0.99773 0.99643 0.99500 0.99354 0.99204 0.99060 0.98924 0.98798 0.98687 0.98590 0.98509 0.98446 0.98400 0.98372 0.98364
0.250  1.00024 0.99968 0.99879 0.99764 0.99628 0.99479 0.99327 0.99170 0.99021 0.98877 0.98748 0.98632 0.98529 0.98446 0.98380 0.98332 0.98304 0.98294
0.255  1.00024 0.99966 0.99874 0.99754 0.99613 0.99458 0.99295 0.99136 0.98981 0.98831 0.98696 0.98575 0.98468 0.98382 0.98313 0.98263 0.98233 0.98222
0.260  1.00025 0.99965 0.99869 0.99743 0.99597 0.99436 0.99267 0.99101 0.98937 0.98784 0.98643 0.98516 0.98407 0.98316 0.98244 0.98193 0.98162 0.98149
0.265  1.00026 0.99963 0.99862 0.99730 0.99578 0.99414 0.99238 0.99066 0.98895 0.98735 0.98588 0.98457 0.98344 0.98248 0.98174 0.98121 0.98088 0.98074
0.270  1.00027 0.99961 0.99855 0.99720 0.99561 0.99390 0.99209 0.99026 0.98852 0.98686 0.98532 0.98397 0.98279 0.98179 0.98103 0.98047 0.98013 0.97997
0.275  1.00028 0.99960 0.99850 0.99709 0.99545 0.99364 0.99179 0.98989 0.98808 0.98634 0.98476 0.98335 0.98211 0.98110 0.98030 0.97972 0.97937 0.97926
0.280  1.00029 0.99958 0.99844 0.99698 0.99528 0.99340 0.99147 0.98951 0.98763 0.98582 0.98418 0.98272 0.98144 0.98039 0.97955 0.97895 0.97859 0.97846
0.285  1.00029 0.99954 0.99839 0.99687 0.99511 0.99316 0.99112 0.98913 0.98714 0.98530 0.98360 0.98206 0.98075 0.97966 0.97879 0.97816 0.97779 0.97765
0.290  1.00030 0.99952 0.99833 0.99675 0.99492 0.99292 0.99081 0.98873 0.98668 0.98477 0.98300 0.98141 0.98005 0.97891 0.97801 0.97737 0.97698 0.97682
0.295  1.00031 0.99950 0.99826 0.99660 0.99470 0.99265 0.99048 0.98829 0.98620 0.98422 0.98237 0.98074 0.97933 0.97814 0.97722 0.97656 0.97615 0.97597
0.300  1.00032 0.99948 0.99820 0.99648 0.99452 0.99236 0.99015 0.98788 0.98572 0.98363 0.98175 0.98007 0.97858 0.97737 0.97642 0.97573 0.97530 0.97517
0.305  1.00033 0.99946 0.99810 0.99636 0.99433 0.99210 0.98976 0.98746 0.98522 0.98307 0.98112 0.97937 0.97785 0.97659 0.97559 0.97487 0.97445 0.97430
0.310  1.00034 0.99944 0.99803 0.99625 0.99414 0.99183 0.98942 0.98704 0.98468 0.98249 0.98048 0.97865 0.97709 0.97579 0.97475 0.97401 0.97357 0.97340
0.315  1.00034 0.99942 0.99797 0.99612 0.99394 0.99156 0.98907 0.98658 0.98417 0.98191 0.97979 0.97793 0.97632 0.97496 0.97390 0.97313 0.97268 0.97249
0.320  1.00035 0.99940 0.99790 0.99596 0.99369 0.99122 0.98871 0.98611 0.98365 0.98129 0.97912 0.97720 0.97553 0.97412 0.97303 0.97224 0.97176 0.97156
0.325  1.00036 0.99938 0.99783 0.99581 0.99349 0.99094 0.98834 0.98567 0.98312 0.98066 0.97844 0.97645 0.97471 0.97328 0.97215 0.97133 0.97083 0.97068
0.330  1.00036 0.99934 0.99776 0.99568 0.99328 0.99066 0.98792 0.98522 0.98253 0.98004 0.97775 0.97567 0.97389 0.97242 0.97125 0.97040 0.96990 0.96971
0.335  1.00037 0.99930 0.99764 0.99554 0.99307 0.99037 0.98754 0.98474 0.98198 0.97941 0.97701 0.97490 0.97306 0.97153 0.97032 0.96946 0.96893 0.96873
0.340  1.00037 0.99927 0.99756 0.99540 0.99279 0.99004 0.98716 0.98422 0.98143 0.97876 0.97630 0.97411 0.97222 0.97063 0.96939 0.96850 0.96796 0.96773
0.345  1.00036 0.99925 0.99749 0.99521 0.99257 0.98970 0.98675 0.98374 0.98085 0.97808 0.97557 0.97332 0.97134 0.96972 0.96845 0.96752 0.96696 0.96678
0.350  1.00037 0.99922 0.99741 0.99505 0.99235 0.98939 0.98630 0.98325 0.98022 0.97742 0.97482 0.97247 0.97047 0.96880 0.96748 0.96652 0.96595 0.96574
0.355  1.00038 0.99920 0.99734 0.99491 0.99213 0.98908 0.98590 0.98269 0.97964 0.97674 0.97403 0.97165 0.96958 0.96785 0.96648 0.96551 0.96492 0.96469
0.360  1.00038 0.99917 0.99725 0.99476 0.99182 0.98868 0.98548 0.98218 0.97904 0.97600 0.97326 0.97081 0.96867 0.96688 0.96549 0.96448 0.96387 0.96362
0.365  1.00039 0.99914 0.99711 0.99461 0.99159 0.98836 0.98499 0.98167 0.97840 0.97530 0.97248 0.96995 0.96773 0.96591 0.96447 0.96343 0.96280 0.96260
0.370  1.00040 0.99906 0.99703 0.99438 0.99135 0.98803 0.98456 0.98114 0.97775 0.97459 0.97168 0.96905 0.96679 0.96492 0.96343 0.96236 0.96172 0.96149
0.375  1.00040 0.99903 0.99695 0.99423 0.99111 0.98770 0.98413 0.98054 0.97712 0.97387 0.97083 0.96816 0.96585 0.96389 0.96238 0.96128 0.96062 0.96036
0.380  1.00041 0.99900 0.99686 0.99407 0.99078 0.98727 0.98369 0.98000 0.97648 0.97308 0.97001 0.96727 0.96485 0.96287 0.96131 0.96018 0.95950 0.95922
0.385  1.00041 0.99897 0.99677 0.99390 0.99053 0.98693 0.98316 0.97945 0.97576 0.97234 0.96918 0.96632 0.96387 0.96183 0.96022 0.95905 0.95835 0.95812
0.390  1.00041 0.99894 0.99661 0.99365 0.99028 0.98658 0.98271 0.97881 0.97510 0.97158 0.96829 0.96539 0.96287 0.96077 0.95910 0.95792 0.95720 0.95693
0.395  1.00042 0.99891 0.99652 0.99349 0.99002 0.98614 0.98224 0.97824 0.97443 0.97075 0.96743 0.96445 0.96185 0.95968 0.95799 0.95676 0.95602 0.95573
0.400  1.00042 0.99887 0.99642 0.99332 0.98966 0.98576 0.98168 0.97767 0.97367 0.96997 0.96655 0.96348 0.96079 0.95859 0.95685 0.95558 0.95482 0.95457
0.405  1.00042 0.99878 0.99633 0.99314 0.98940 0.98539 0.98121 0.97699 0.97299 0.96918 0.96561 0.96247 0.95975 0.95748 0.95567 0.95438 0.95361 0.95333
0.410  1.00039 0.99874 0.99622 0.99287 0.98912 0.98501 0.98072 0.97640 0.97228 0.96830 0.96471 0.96148 0.95869 0.95633 0.95450 0.95318 0.95238 0.95207
0.415  1.00040 0.99871 0.99605 0.99269 0.98874 0.98453 0.98013 0.97580 0.97149 0.96748 0.96379 0.96048 0.95757 0.95519 0.95331 0.95194 0.95112 0.95085
0.420  1.00040 0.99867 0.99595 0.99251 0.98846 0.98415 0.97963 0.97509 0.97076 0.96665 0.96280 0.95942 0.95648 0.95403 0.95207 0.95068 0.94984 0.94955
0.425  1.00040 0.99863 0.99585 0.99231 0.98819 0.98375 0.97913 0.97447 0.97003 0.96573 0.96186 0.95838 0.95536 0.95282 0.95084 0.94941 0.94855 0.94822
0.430  1.00040 0.99858 0.99574 0.99203 0.98782 0.98324 0.97851 0.97384 0.96919 0.96488 0.96090 0.95732 0.95419 0.95162 0.94959 0.94812 0.94723 0.94695
0.435  1.00040 0.99848 0.99554 0.99184 0.98749 0.98284 0.97799 0.97310 0.96843 0.96400 0.95986 0.95621 0.95305 0.95040 0.94830 0.94680 0.94590 0.94558
0.440  1.00040 0.99844 0.99543 0.99164 0.98720 0.98242 0.97746 0.97245 0.96766 0.96305 0.95887 0.95513 0.95187 0.94914 0.94701 0.94547 0.94455 0.94419
0.445  1.00040 0.99839 0.99532 0.99132 0.98683 0.98190 0.97680 0.97178 0.96679 0.96215 0.95786 0.95397 0.95065 0.94789 0.94570 0.94411 0.94316 0.94285
0.450  1.00039 0.99835 0.99520 0.99113 0.98646 0.98147 0.97626 0.97100 0.96599 0.96123 0.95678 0.95286 0.94945 0.94661 0.94435 0.94274 0.94177 0.94142
0.455  1.00038 0.99830 0.99499 0.99092 0.98615 0.98091 0.97568 0.97032 0.96508 0.96023 0.95574 0.95172 0.94819 0.94529 0.94300 0.94135 0.94035 0.93997
0.460  1.00036 0.99817 0.99487 0.99058 0.98570 0.98048 0.97502 0.96959 0.96427 0.95929 0.95468 0.95051 0.94695 0.94397 0.94163 0.93992 0.93890 0.93856
0.465  1.00034 0.99812 0.99475 0.99037 0.98538 0.98003 0.97445 0.96881 0.96344 0.95825 0.95356 0.94935 0.94569 0.94261 0.94021 0.93849 0.93744 0.93706
0.470  1.00033 0.99807 0.99451 0.99016 0.98505 0.97945 0.97373 0.96810 0.96250 0.95728 0.95247 0.94813 0.94437 0.94126 0.93881 0.93702 0.93595 0.93554
0.475  1.00033 0.99802 0.99439 0.98980 0.98457 0.97899 0.97315 0.96726 0.96164 0.95629 0.95130 0.94690 0.94307 0.93988 0.93734 0.93554 0.93444 0.93406
0.480  1.00032 0.99796 0.99426 0.98958 0.98424 0.97847 0.97252 0.96652 0.96066 0.95522 0.95018 0.94568 0.94171 0.93845 0.93589 0.93404 0.93291 0.93249
0.485  1.00031 0.99782 0.99413 0.98935 0.98389 0.97791 0.97180 0.96565 0.95978 0.95421 0.94897 0.94437 0.94038 0.93705 0.93440 0.93249 0.93135 0.93097
0.490  1.00030 0.99776 0.99387 0.98898 0.98340 0.97743 0.97119 0.96490 0.95888 0.95308 0.94783 0.94311 0.93902 0.93557 0.93289 0.93095 0.92978 0.92935
0.495  1.00029 0.99770 0.99374 0.98874 0.98305 0.97679 0.97042 0.96412 0.95786 0.95204 0.94666 0.94177 0.93759 0.93411 0.93137 0.92936 0.92817 0.92778
0.500  1.00027 0.99764 0.99360 0.98850 0.98253 0.97630 0.96979 0.96322 0.95694 0.95088 0.94540 0.94048 0.93620 0.93259 0.92979 0.92777 0.92655 0.92611
0.505  1.00021 0.99748 0.99333 0.98811 0.98217 0.97564 0.96899 0.96243 0.95589 0.94981 0.94420 0.93909 0.93473 0.93110 0.92823 0.92615 0.92489 0.92442
0.510  1.00019 0.99742 0.99319 0.98786 0.98177 0.97514 0.96834 0.96149 0.95495 0.94861 0.94289 0.93776 0.93329 0.92957 0.92660 0.92449 0.92322 0.92277
0.515  1.00018 0.99735 0.99304 0.98745 0.98125 0.97445 0.96751 0.96068 0.95386 0.94752 0.94166 0.93639 0.93177 0.92798 0.92499 0.92283 0.92151 0.92103
0.520  1.00016 0.99728 0.99275 0.98720 0.98087 0.97393 0.96685 0.95971 0.95289 0.94628 0.94031 0.93496 0.93030 0.92642 0.92332 0.92112 0.91979 0.91933
0.525  1.00014 0.99710 0.99260 0.98693 0.98031 0.97338 0.96600 0.95887 0.95176 0.94515 0.93904 0.93356 0.92874 0.92478 0.92166 0.91940 0.91804 0.91754
0.530  1.00012 0.99703 0.99244 0.98650 0.97991 0.97269 0.96531 0.95787 0.95076 0.94388 0.93765 0.93207 0.92722 0.92317 0.91994 0.91764 0.91626 0.91578
0.535  1.00009 0.99696 0.99213 0.98624 0.97933 0.97213 0.96443 0.95701 0.94960 0.94271 0.93635 0.93063 0.92561 0.92149 0.91823 0.91588 0.91445 0.91393
0.540  1.00001 0.99688 0.99197 0.98578 0.97893 0.97140 0.96373 0.95597 0.94857 0.94140 0.93492 0.92910 0.92404 0.91982 0.91645 0.91406 0.91261 0.91212
0.545  0.99999 0.99668 0.99179 0.98551 0.97832 0.97083 0.96282 0.95509 0.94738 0.94020 0.93358 0.92759 0.92238 0.91809 0.91470 0.91224 0.91075 0.91021
0.550  0.99996 0.99660 0.99148 0.98503 0.97790 0.97008 0.96209 0.95403 0.94632 0.93886 0.93210 0.92604 0.92077 0.91637 0.91287 0.91037 0.90886 0.90835
0.555  0.99993 0.99652 0.99131 0.98475 0.97728 0.96947 0.96116 0.95311 0.94509 0.93762 0.93072 0.92443 0.91907 0.91459 0.91105 0.90850 0.90694 0.90638
0.560  0.99990 0.99630 0.99096 0.98444 0.97685 0.96871 0.96041 0.95202 0.94399 0.93623 0.92920 0.92289 0.91741 0.91277 0.90917 0.90657 0.90500 0.90445
0.565  0.99986 0.99622 0.99078 0.98396 0.97620 0.96791 0.95945 0.95090 0.94274 0.93496 0.92766 0.92123 0.91564 0.91099 0.90730 0.90462 0.90302 0.90243
0.570  0.99976 0.99613 0.99059 0.98366 0.97576 0.96731 0.95867 0.94996 0.94145 0.93353 0.92622 0.91965 0.91393 0.90911 0.90537 0.90266 0.90102 0.90044
0.575  0.99972 0.99602 0.99024 0.98315 0.97509 0.96648 0.95768 0.94881 0.94031 0.93217 0.92463 0.91794 0.91213 0.90728 0.90343 0.90064 0.89898 0.89842
0.580  0.99968 0.99580 0.99005 0.98284 0.97463 0.96586 0.95668 0.94783 0.93898 0.93076 0.92314 0.91629 0.91028 0.90534 0.90145 0.89862 0.89692 0.89630
0.585  0.99964 0.99570 0.98967 0.98231 0.97394 0.96501 0.95587 0.94664 0.93781 0.92926 0.92151 0.91455 0.90850 0.90344 0.89942 0.89655 0.89481 0.89422
0.590  0.99959 0.99558 0.98947 0.98198 0.97346 0.96436 0.95483 0.94544 0.93645 0.92789 0.91985 0.91276 0.90660 0.90147 0.89740 0.89445 0.89268 0.89204
0.595  0.99954 0.99534 0.98907 0.98144 0.97276 0.96349 0.95400 0.94442 0.93507 0.92635 0.91830 0.91106 0.90467 0.89944 0.89531 0.89233 0.89052 0.88989
0.600  0.99941 0.99523 0.98886 0.98087 0.97203 0.96259 0.95294 0.94318 0.93384 0.92478 0.91659 0.90922 0.90281 0.89746 0.89319 0.89015 0.88832 0.88770
0.605  0.99936 0.99496 0.98845 0.98053 0.97154 0.96192 0.95185 0.94210 0.93241 0.92336 0.91484 0.90735 0.90083 0.89539 0.89109 0.88797 0.88608 0.88541
0.610  0.99930 0.99484 0.98823 0.97995 0.97078 0.96100 0.95098 0.94086 0.93096 0.92175 0.91323 0.90556 0.89881 0.89327 0.88890 0.88574 0.88382 0.88316
0.615  0.99924 0.99472 0.98780 0.97960 0.97027 0.96005 0.94986 0.93956 0.92968 0.92011 0.91144 0.90364 0.89686 0.89120 0.88668 0.88346 0.88152 0.88087
0.620  0.99916 0.99443 0.98758 0.97899 0.96950 0.95935 0.94873 0.93824 0.92820 0.91862 0.90962 0.90169 0.89479 0.88903 0.88447 0.88117 0.87917 0.87847
0.625  0.99902 0.99430 0.98712 0.97863 0.96872 0.95839 0.94781 0.93712 0.92668 0.91694 0.90792 0.89981 0.89268 0.88682 0.88219 0.87884 0.87681 0.87610
0.630  0.99895 0.99414 0.98689 0.97801 0.96818 0.95740 0.94665 0.93577 0.92514 0.91523 0.90605 0.89781 0.89064 0.88457 0.87986 0.87646 0.87440 0.87370
0.635  0.99888 0.99386 0.98642 0.97737 0.96737 0.95666 0.94545 0.93439 0.92378 0.91349 0.90415 0.89576 0.88846 0.88237 0.87753 0.87403 0.87194 0.87118
0.640  0.99879 0.99372 0.98617 0.97698 0.96654 0.95565 0.94424 0.93321 0.92219 0.91190 0.90222 0.89368 0.88626 0.88005 0.87515 0.87161 0.86944 0.86870
0.645  0.99861 0.99339 0.98569 0.97632 0.96597 0.95462 0.94328 0.93181 0.92058 0.91011 0.90042 0.89167 0.88401 0.87771 0.87272 0.86911 0.86693 0.86617
0.650  0.99853 0.99324 0.98542 0.97565 0.96512 0.95356 0.94203 0.93036 0.91895 0.90830 0.89843 0.88956 0.88184 0.87531 0.87024 0.86658 0.86435 0.86360
0.655  0.99843 0.99289 0.98492 0.97524 0.96425 0.95278 0.94077 0.92890 0.91750 0.90645 0.89641 0.88739 0.87953 0.87297 0.86772 0.86400 0.86174 0.86099
0.660  0.99833 0.99273 0.98440 0.97454 0.96336 0.95170 0.93948 0.92741 0.91582 0.90456 0.89435 0.88518 0.87719 0.87051 0.86522 0.86137 0.85908 0.85826
0.665  0.99813 0.99236 0.98412 0.97383 0.96276 0.95061 0.93842 0.92613 0.91410 0.90285 0.89227 0.88293 0.87480 0.86801 0.86263 0.85872 0.85638 0.85556
0.670  0.99802 0.99219 0.98358 0.97340 0.96185 0.94949 0.93713 0.92461 0.91236 0.90093 0.89028 0.88065 0.87237 0.86546 0.86000 0.85604 0.85364 0.85281
0.675  0.99791 0.99181 0.98322 0.97267 0.96091 0.94835 0.93579 0.92306 0.91060 0.89896 0.88817 0.87832 0.86991 0.86287 0.85732 0.85330 0.85086 0.85002
0.680  0.99767 0.99162 0.98273 0.97192 0.95997 0.94750 0.93442 0.92148 0.90880 0.89696 0.88599 0.87610 0.86740 0.86024 0.85459 0.85050 0.84802 0.84717
0.685  0.99755 0.99122 0.98215 0.97115 0.95900 0.94633 0.93303 0.91987 0.90697 0.89493 0.88377 0.87372 0.86485 0.85757 0.85182 0.84765 0.84513 0.84428
0.690  0.99741 0.99102 0.98156 0.97068 0.95833 0.94514 0.93161 0.91823 0.90512 0.89287 0.88151 0.87129 0.86235 0.85485 0.84900 0.84476 0.84220 0.84133
0.695  0.99726 0.99059 0.98124 0.96989 0.95735 0.94392 0.93017 0.91657 0.90323 0.89077 0.87922 0.86882 0.85975 0.85209 0.84613 0.84182 0.83921 0.83833
0.700  0.99701 0.99038 0.98063 0.96909 0.95633 0.94269 0.92871 0.91488 0.90132 0.88864 0.87689 0.86630 0.85707 0.84928 0.84321 0.83883 0.83617 0.83528
0.705  0.99685 0.98993 0.97999 0.96827 0.95530 0.94144 0.92723 0.91316 0.89937 0.88648 0.87452 0.86375 0.85434 0.84642 0.84025 0.83578 0.83308 0.83217
0.710  0.99667 0.98947 0.97961 0.96743 0.95425 0.94016 0.92572 0.91142 0.89739 0.88428 0.87211 0.86115 0.85147 0.84352 0.83723 0.83269 0.82993 0.82900
0.715  0.99639 0.98923 0.97899 0.96657 0.95318 0.93886 0.92419 0.90965 0.89538 0.88204 0.86966 0.85850 0.84866 0.84056 0.83416 0.82954 0.82673 0.82578
0.720  0.99621 0.98874 0.97832 0.96569 0.95209 0.93754 0.92263 0.90785 0.89334 0.87976 0.86717 0.85565 0.84580 0.83755 0.83104 0.82633 0.82347 0.82249
0.725  0.99589 0.98848 0.97764 0.96509 0.95099 0.93620 0.92104 0.90601 0.89126 0.87745 0.86461 0.85292 0.84288 0.83450 0.82786 0.82306 0.82014 0.81915
0.730  0.99569 0.98797 0.97693 0.96424 0.94986 0.93484 0.91943 0.90415 0.88915 0.87510 0.86184 0.85013 0.83992 0.83138 0.82462 0.81968 0.81674 0.81573
0.735  0.99547 0.98744 0.97621 0.96332 0.94871 0.93345 0.91779 0.90225 0.88700 0.87246 0.85923 0.84730 0.83690 0.82820 0.82125 0.81630 0.81330 0.81226
0.740  0.99511 0.98704 0.97572 0.96238 0.94754 0.93204 0.91612 0.90001 0.88481 0.87002 0.85655 0.84442 0.83383 0.82486 0.81789 0.81285 0.80979 0.80871
0.745  0.99488 0.98660 0.97505 0.96142 0.94635 0.93060 0.91442 0.89805 0.88235 0.86755 0.85384 0.84147 0.83056 0.82158 0.81447 0.80933 0.80621 0.80516
0.750  0.99449 0.98602 0.97428 0.96030 0.94514 0.92876 0.91234 0.89605 0.88003 0.86502 0.85085 0.83831 0.82737 0.81823 0.81099 0.80571 0.80254 0.80147
0.755  0.99423 0.98543 0.97349 0.95906 0.94385 0.92727 0.91059 0.89402 0.87773 0.86219 0.84803 0.83527 0.82413 0.81481 0.80735 0.80204 0.79882 0.79770
0.760  0.99380 0.98481 0.97269 0.95804 0.94224 0.92575 0.90880 0.89161 0.87538 0.85958 0.84517 0.83216 0.82067 0.81121 0.80373 0.79832 0.79503 0.79386
0.765  0.99351 0.98446 0.97186 0.95699 0.94096 0.92421 0.90696 0.88951 0.87269 0.85691 0.84201 0.82882 0.81730 0.80767 0.80004 0.79446 0.79114 0.79001
0.770  0.99305 0.98381 0.97101 0.95592 0.93965 0.92223 0.90475 0.88737 0.87026 0.85393 0.83904 0.82560 0.81386 0.80392 0.79618 0.79058 0.78719 0.78600
0.775  0.99273 0.98314 0.97013 0.95483 0.93831 0.92063 0.90286 0.88483 0.86746 0.85117 0.83593 0.82211 0.81021 0.80024 0.79234 0.78657 0.78313 0.78197
0.780  0.99222 0.98245 0.96888 0.95371 0.93654 0.91899 0.90054 0.88261 0.86494 0.84806 0.83267 0.81877 0.80662 0.79634 0.78833 0.78253 0.77902 0.77778
0.785  0.99187 0.98173 0.96797 0.95216 0.93514 0.91691 0.89858 0.87997 0.86204 0.84520 0.82926 0.81515 0.80283 0.79250 0.78432 0.77835 0.77478 0.77357
0.790  0.99132 0.98099 0.96703 0.95100 0.93329 0.91521 0.89618 0.87767 0.85942 0.84198 0.82605 0.81166 0.79893 0.78845 0.78014 0.77413 0.77048 0.76919
0.795  0.99091 0.98023 0.96606 0.94980 0.93184 0.91304 0.89415 0.87494 0.85641 0.83899 0.82251 0.80790 0.79514 0.78430 0.77587 0.76976 0.76606 0.76478
0.800  0.99032 0.97943 0.96507 0.94815 0.93033 0.91127 0.89166 0.87253 0.85365 0.83565 0.81890 0.80405 0.79108 0.78021 0.77150 0.76530 0.76154 0.76027
0.805  0.98969 0.97861 0.96365 0.94690 0.92840 0.90903 0.88952 0.86971 0.85056 0.83223 0.81549 0.80013 0.78694 0.77589 0.76714 0.76073 0.75691 0.75557
0.810  0.98921 0.97777 0.96260 0.94517 0.92639 0.90674 0.88695 0.86681 0.84737 0.82875 0.81173 0.79631 0.78271 0.77147 0.76257 0.75612 0.75220 0.75083
0.815  0.98852 0.97689 0.96151 0.94386 0.92481 0.90485 0.88431 0.86386 0.84411 0.82519 0.80789 0.79225 0.77838 0.76695 0.75790 0.75134 0.74736 0.74596
0.820  0.98780 0.97597 0.95999 0.94206 0.92272 0.90247 0.88162 0.86086 0.84079 0.82156 0.80397 0.78806 0.77396 0.76233 0.75312 0.74644 0.74239 0.74097
0.825  0.98704 0.97469 0.95884 0.94021 0.92059 0.90004 0.87887 0.85779 0.83739 0.81785 0.79996 0.78377 0.76943 0.75760 0.74822 0.74142 0.73727 0.73585
0.830  0.98643 0.97370 0.95723 0.93878 0.91841 0.89756 0.87607 0.85465 0.83392 0.81406 0.79587 0.77916 0.76480 0.75275 0.74320 0.73620 0.73203 0.73059
0.835  0.98559 0.97267 0.95599 0.93685 0.91666 0.89502 0.87320 0.85144 0.83038 0.81018 0.79167 0.77467 0.76005 0.74778 0.73793 0.73092 0.72667 0.72517
0.840  0.98470 0.97125 0.95430 0.93487 0.91439 0.89242 0.87027 0.84817 0.82676 0.80622 0.78709 0.77008 0.75519 0.74253 0.73266 0.72551 0.72117 0.71968
0.845  0.98376 0.97013 0.95255 0.93283 0.91206 0.88977 0.86728 0.84483 0.82267 0.80216 0.78270 0.76530 0.75000 0.73731 0.72724 0.71986 0.71547 0.71395
0.850  0.98277 0.96890 0.95074 0.93074 0.90917 0.88705 0.86422 0.84122 0.81888 0.79767 0.77789 0.76030 0.74489 0.73178 0.72155 0.71415 0.70965 0.70812
0.855  0.98172 0.96738 0.94930 0.92860 0.90672 0.88378 0.86061 0.83746 0.81499 0.79340 0.77328 0.75509 0.73943 0.72627 0.71571 0.70818 0.70361 0.70203
0.860  0.98061 0.96573 0.94740 0.92639 0.90421 0.88093 0.85740 0.83343 0.81063 0.78870 0.76824 0.75001 0.73382 0.72044 0.70983 0.70204 0.69740 0.69582
0.865  0.97943 0.96439 0.94541 0.92412 0.90162 0.87801 0.85364 0.82975 0.80614 0.78386 0.76306 0.74453 0.72805 0.71444 0.70364 0.69580 0.69100 0.68941
0.870  0.97817 0.96260 0.94289 0.92127 0.89847 0.87451 0.84977 0.82553 0.80154 0.77890 0.75775 0.73889 0.72212 0.70827 0.69727 0.68925 0.68439 0.68277
0.875  0.97683 0.96073 0.94076 0.91886 0.89521 0.87091 0.84629 0.82119 0.79682 0.77380 0.75229 0.73310 0.71603 0.70191 0.69069 0.68247 0.67756 0.67590
0.880  0.97516 0.95877 0.93854 0.91584 0.89240 0.86722 0.84222 0.81675 0.79198 0.76857 0.74668 0.72685 0.70974 0.69526 0.68377 0.67552 0.67050 0.66876
0.885  0.97363 0.95671 0.93575 0.91327 0.88897 0.86343 0.83757 0.81218 0.78701 0.76281 0.74089 0.72071 0.70302 0.68839 0.67676 0.66823 0.66313 0.66136
0.890  0.97198 0.95455 0.93335 0.91006 0.88543 0.85953 0.83329 0.80702 0.78146 0.75727 0.73462 0.71408 0.69633 0.68120 0.66937 0.66078 0.65555 0.65374
0.895  0.96996 0.95227 0.93034 0.90675 0.88123 0.85551 0.82836 0.80218 0.77612 0.75117 0.72814 0.70724 0.68918 0.67377 0.66171 0.65296 0.64763 0.64580
0.900  0.96805 0.94945 0.92721 0.90331 0.87747 0.85083 0.82382 0.79673 0.77032 0.74489 0.72146 0.70018 0.68177 0.66606 0.65377 0.64474 0.63935 0.63751
0.905  0.96573 0.94690 0.92395 0.89920 0.87300 0.84601 0.81861 0.79110 0.76382 0.73840 0.71455 0.69287 0.67385 0.65807 0.64537 0.63629 0.63076 0.62884
0.910  0.96321 0.94376 0.92052 0.89549 0.86896 0.84103 0.81321 0.78480 0.75757 0.73129 0.70705 0.68500 0.66564 0.64957 0.63663 0.62738 0.62176 0.61983
0.915  0.96048 0.94043 0.91692 0.89106 0.86362 0.83588 0.80713 0.77879 0.75065 0.72394 0.69928 0.67683 0.65710 0.64072 0.62752 0.61808 0.61234 0.61037
0.920  0.95752 0.93688 0.91262 0.88644 0.85866 0.82998 0.80083 0.77205 0.74349 0.71633 0.69122 0.66834 0.64822 0.63128 0.61800 0.60831 0.60240 0.60039
0.925  0.95426 0.93307 0.90808 0.88104 0.85291 0.82386 0.79431 0.76460 0.73559 0.70801 0.68248 0.65919 0.63869 0.62143 0.60788 0.59801 0.59196 0.58993
0.930  0.95068 0.92854 0.90327 0.87595 0.84692 0.81749 0.78697 0.75685 0.72740 0.69936 0.67337 0.64932 0.62870 0.61110 0.59709 0.58705 0.58094 0.57883
0.935  0.94643 0.92365 0.89763 0.86943 0.84064 0.81027 0.77935 0.74879 0.71887 0.68992 0.66349 0.63901 0.61801 0.60004 0.58573 0.57548 0.56923 0.56708
0.940  0.94170 0.91835 0.89160 0.86315 0.83287 0.80214 0.77083 0.73985 0.70901 0.68006 0.65278 0.62820 0.60649 0.58815 0.57372 0.56310 0.55672 0.55451
0.945  0.93639 0.91209 0.88459 0.85586 0.82528 0.79361 0.76192 0.72998 0.69912 0.66929 0.64154 0.61615 0.59406 0.57559 0.56066 0.54993 0.54334 0.54115
0.950  0.93037 0.90521 0.87703 0.84750 0.81604 0.78404 0.75141 0.71909 0.68787 0.65754 0.62931 0.60345 0.58090 0.56180 0.54656 0.53562 0.52894 0.52667
0.955  0.92316 0.89754 0.86875 0.83793 0.80621 0.77331 0.74033 0.70761 0.67546 0.64467 0.61558 0.58961 0.56632 0.54683 0.53145 0.52009 0.51327 0.51093
0.960  0.91478 0.88837 0.85853 0.82696 0.79443 0.76127 0.72741 0.69435 0.66132 0.63013 0.60061 0.57387 0.55044 0.53053 0.51461 0.50314 0.49614 0.49375
0.965  0.90483 0.87699 0.84657 0.81434 0.78108 0.74713 0.71302 0.67911 0.64573 0.61371 0.58417 0.55693 0.53274 0.51240 0.49611 0.48434 0.47713 0.47465
0.970  0.89243 0.86369 0.83241 0.79910 0.76520 0.73112 0.69624 0.66159 0.62745 0.59512 0.56482 0.53721 0.51259 0.49186 0.47520 0.46316 0.45575 0.45326
0.975  0.87657 0.84675 0.81426 0.78057 0.74619 0.71100 0.67557 0.64030 0.60603 0.57348 0.54286 0.51452 0.48951 0.46835 0.45131 0.43892 0.43133 0.42873
0.980  0.85543 0.82462 0.79129 0.75699 0.72130 0.68583 0.65006 0.61441 0.58019 0.54714 0.51599 0.48743 0.46209 0.44033 0.42311 0.41029 0.40246 0.39983
0.985  0.82532 0.79371 0.75969 0.72431 0.68838 0.65201 0.61637 0.58078 0.54607 0.51335 0.48201 0.45348 0.42800 0.40597 0.38825 0.37515 0.36717 0.36442
0.990  0.77730 0.74539 0.71025 0.67445 0.63834 0.60267 0.56710 0.53204 0.49822 0.46581 0.43538 0.40717 0.38205 0.36011 0.34228 0.32897 0.32084 0.31806
0.995  0.68053 0.64983 0.61542 0.58050 0.54603 0.51216 0.47913 0.44690 0.41604 0.38634 0.35856 0.33255 0.30908 0.28852 0.27139 0.25841 0.25035 0.24761
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e030.dat <==
# alpha = -0.45 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  1.00000 0.99999 0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993
0.020  0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99987
0.025  0.99999 0.99998 0.99998 0.99996 0.99995 0.99993 0.99992 0.99990 0.99989 0.99987 0.99986 0.99984 0.99983 0.99982 0.99982 0.99981 0.99981 0.99980
0.030  0.99999 0.99998 0.99996 0.99995 0.99993 0.99991 0.99988 0.99986 0.99983 0.99981 0.99979 0.99977 0.99976 0.99975 0.99974 0.99973 0.99972 0.99972
0.035  0.99998 0.99997 0.99995 0.99993 0.99990 0.99987 0.99984 0.99981 0.99977 0.99975 0.99972 0.99969 0.99967 0.99965 0.99964 0.99963 0.99962 0.99962
0.040  0.99997 0.99996 0.99994 0.99991 0.99987 0.99983 0.99979 0.99975 0.99971 0.99967 0.99963 0.99960 0.99957 0.99955 0.99953 0.99952 0.99951 0.99950
0.045  0.99997 0.99995 0.99992 0.99988 0.99984 0.99979 0.99973 0.99968 0.99963 0.99958 0.99953 0.99949 0.99946 0.99943 0.99940 0.99939 0.99938 0.99937
0.050  0.99996 0.99994 0.99990 0.99985 0.99980 0.99974 0.99967 0.99961 0.99954 0.99948 0.99942 0.99937 0.99933 0.99929 0.99926 0.99924 0.99923 0.99922
0.055  0.99995 0.99992 0.99988 0.99982 0.99976 0.99968 0.99960 0.99952 0.99944 0.99937 0.99930 0.99924 0.99919 0.99914 0.99911 0.99908 0.99907 0.99905
0.060  0.99994 0.99991 0.99986 0.99979 0.99971 0.99962 0.99953 0.99943 0.99934 0.99925 0.99917 0.99910 0.99903 0.99898 0.99894 0.99891 0.99889 0.99887
0.065  0.99993 0.99989 0.99983 0.99975 0.99966 0.99955 0.99944 0.99933 0.99922 0.99912 0.99902 0.99894 0.99887 0.99880 0.99876 0.99872 0.99870 0.99868
0.070  0.99992 0.99988 0.99981 0.99971 0.99960 0.99948 0.99936 0.99923 0.99910 0.99898 0.99887 0.99877 0.99868 0.99861 0.99856 0.99851 0.99849 0.99847
0.075  0.99991 0.99986 0.99978 0.99967 0.99955 0.99941 0.99926 0.99911 0.99897 0.99883 0.99870 0.99859 0.99849 0.99841 0.99834 0.99829 0.99827 0.99824
0.080  0.99990 0.99984 0.99975 0.99963 0.99948 0.99932 0.99916 0.99899 0.99882 0.99867 0.99852 0.99839 0.99828 0.99819 0.99811 0.99806 0.99803 0.99799
0.085  0.99988 0.99982 0.99972 0.99958 0.99942 0.99924 0.99905 0.99886 0.99867 0.99849 0.99833 0.99819 0.99806 0.99795 0.99787 0.99781 0.99777 0.99773
0.090  0.99987 0.99980 0.99968 0.99952 0.99934 0.99914 0.99893 0.99872 0.99851 0.99831 0.99813 0.99797 0.99782 0.99770 0.99761 0.99754 0.99750 0.99746
0.095  0.99986 0.99977 0.99964 0.99947 0.99927 0.99904 0.99881 0.99857 0.99834 0.99812 0.99791 0.99773 0.99757 0.99744 0.99734 0.99726 0.99721 0.99717
0.100  0.99984 0.99975 0.99960 0.99941 0.99919 0.99894 0.99868 0.99842 0.99816 0.99791 0.99769 0.99749 0.99731 0.99716 0.99705 0.99696 0.99691 0.99686
0.105  0.99982 0.99972 0.99956 0.99935 0.99911 0.99883 0.99855 0.99825 0.99797 0.99770 0.99745 0.99723 0.99703 0.99687 0.99674 0.99665 0.99660 0.99654
0.110  0.99981 0.99969 0.99952 0.99929 0.99902 0.99871 0.99840 0.99808 0.99777 0.99747 0.99720 0.99696 0.99674 0.99657 0.99643 0.99632 0.99626 0.99620
0.115  0.99979 0.99967 0.99948 0.99922 0.99893 0.99859 0.99825 0.99790 0.99756 0.99724 0.99694 0.99667 0.99644 0.99625 0.99609 0.99598 0.99591 0.99590
0.120  0.99977 0.99964 0.99943 0.99915 0.99883 0.99847 0.99810 0.99771 0.99735 0.99699 0.99667 0.99638 0.99612 0.99591 0.99574 0.99562 0.99555 0.99553
0.125  0.99975 0.99960 0.99938 0.99908 0.99873 0.99833 0.99793 0.99751 0.99712 0.99673 0.99638 0.99607 0.99579 0.99556 0.99538 0.99525 0.99517 0.99514
0.130  0.99973 0.99957 0.99933 0.99900 0.99863 0.99820 0.99776 0.99731 0.99688 0.99646 0.99608 0.99574 0.99544 0.99520 0.99500 0.99486 0.99477 0.99474
0.135  0.99971 0.99954 0.99928 0.99892 0.99852 0.99806 0.99759 0.99710 0.99664 0.99618 0.99578 0.99541 0.99508 0.99482 0.99460 0.99445 0.99436 0.99432
0.140  0.99968 0.99950 0.99922 0.99884 0.99840 0.99791 0.99740 0.99688 0.99638 0.99589 0.99545 0.99506 0.99471 0.99442 0.99420 0.99403 0.99393 0.99389
0.145  0.99966 0.99946 0.99916 0.99875 0.99828 0.99776 0.99721 0.99665 0.99611 0.99559 0.99512 0.99469 0.99432 0.99401 0.99377 0.99359 0.99349 0.99343
0.150  0.99964 0.99942 0.99910 0.99867 0.99816 0.99760 0.99701 0.99641 0.99584 0.99528 0.99478 0.99432 0.99392 0.99359 0.99333 0.99314 0.99303 0.99297
0.155  0.99961 0.99938 0.99904 0.99858 0.99803 0.99743 0.99680 0.99617 0.99555 0.99496 0.99442 0.99393 0.99351 0.99315 0.99287 0.99267 0.99255 0.99248
0.160  0.99958 0.99934 0.99897 0.99848 0.99790 0.99726 0.99659 0.99592 0.99525 0.99463 0.99405 0.99353 0.99308 0.99270 0.99240 0.99219 0.99206 0.99198
0.165  0.99956 0.99930 0.99890 0.99838 0.99777 0.99709 0.99638 0.99565 0.99495 0.99428 0.99366 0.99311 0.99263 0.99223 0.99192 0.99169 0.99155 0.99146
0.170  0.99953 0.99926 0.99883 0.99828 0.99763 0.99690 0.99615 0.99538 0.99464 0.99393 0.99327 0.99269 0.99218 0.99175 0.99141 0.99117 0.99102 0.99099
0.175  0.99950 0.99921 0.99876 0.99818 0.99749 0.99671 0.99592 0.99510 0.99431 0.99356 0.99286 0.99225 0.99170 0.99125 0.99090 0.99064 0.99048 0.99044
0.180  0.99947 0.99917 0.99869 0.99806 0.99734 0.99652 0.99568 0.99481 0.99398 0.99318 0.99245 0.99179 0.99121 0.99074 0.99036 0.99009 0.98993 0.98987
0.185  0.99944 0.99912 0.99862 0.99795 0.99719 0.99632 0.99543 0.99451 0.99364 0.99279 0.99202 0.99132 0.99071 0.99021 0.98981 0.98953 0.98935 0.98929
0.190  0.99941 0.99907 0.99854 0.99784 0.99703 0.99612 0.99517 0.99421 0.99328 0.99239 0.99157 0.99084 0.99020 0.98967 0.98925 0.98894 0.98876 0.98868
0.195  0.99937 0.99902 0.99846 0.99772 0.99685 0.99591 0.99490 0.99391 0.99291 0.99198 0.99112 0.99034 0.98967 0.98911 0.98866 0.98835 0.98815 0.98807
0.200  0.99934 0.99897 0.99838 0.99760 0.99669 0.99569 0.99464 0.99358 0.99254 0.99156 0.99065 0.98984 0.98913 0.98854 0.98807 0.98773 0.98753 0.98743
0.205  0.99930 0.99891 0.99829 0.99748 0.99652 0.99547 0.99436 0.99325 0.99216 0.99113 0.99016 0.98931 0.98857 0.98794 0.98746 0.98710 0.98689 0.98678
0.210  0.99927 0.99885 0.99821 0.99735 0.99634 0.99522 0.99408 0.99290 0.99176 0.99068 0.98967 0.98878 0.98800 0.98734 0.98683 0.98646 0.98623 0.98611
0.215  0.99923 0.99880 0.99812 0.99722 0.99617 0.99499 0.99379 0.99255 0.99136 0.99022 0.98917 0.98823 0.98741 0.98672 0.98619 0.98579 0.98556 0.98548
0.220  0.99919 0.99874 0.99802 0.99708 0.99598 0.99475 0.99349 0.99220 0.99095 0.98975 0.98865 0.98767 0.98680 0.98609 0.98553 0.98511 0.98487 0.98478
0.225  0.99915 0.99867 0.99792 0.99693 0.99579 0.99451 0.99317 0.99184 0.99052 0.98927 0.98812 0.98709 0.98619 0.98544 0.98485 0.98442 0.98416 0.98406
0.230  0.99911 0.99860 0.99782 0.99679 0.99560 0.99427 0.99286 0.99146 0.99007 0.98878 0.98758 0.98649 0.98556 0.98477 0.98415 0.98371 0.98344 0.98333
0.235  0.99907 0.99854 0.99772 0.99664 0.99538 0.99401 0.99254 0.99108 0.98963 0.98828 0.98702 0.98589 0.98491 0.98409 0.98344 0.98298 0.98269 0.98257
0.240  0.99902 0.99848 0.99762 0.99650 0.99518 0.99374 0.99222 0.99068 0.98918 0.98777 0.98644 0.98527 0.98425 0.98339 0.98271 0.98223 0.98193 0.98180
0.245  0.99898 0.99841 0.99752 0.99635 0.99497 0.99345 0.99188 0.99027 0.98872 0.98724 0.98586 0.98464 0.98357 0.98268 0.98198 0.98147 0.98116 0.98107
0.250  0.99893 0.99834 0.99742 0.99620 0.99476 0.99318 0.99154 0.98986 0.98825 0.98668 0.98527 0.98399 0.98287 0.98195 0.98122 0.98068 0.98037 0.98026
0.255  0.99888 0.99827 0.99731 0.99604 0.99455 0.99290 0.99116 0.98945 0.98776 0.98614 0.98466 0.98333 0.98216 0.98120 0.98044 0.97988 0.97956 0.97943
0.260  0.99883 0.99820 0.99719 0.99587 0.99432 0.99261 0.99081 0.98902 0.98724 0.98558 0.98404 0.98264 0.98145 0.98044 0.97964 0.97907 0.97873 0.97859
0.265  0.99879 0.99813 0.99707 0.99568 0.99407 0.99232 0.99045 0.98858 0.98674 0.98501 0.98340 0.98196 0.98071 0.97966 0.97883 0.97824 0.97788 0.97773
0.270  0.99874 0.99805 0.99694 0.99551 0.99384 0.99201 0.99007 0.98811 0.98623 0.98442 0.98274 0.98125 0.97995 0.97886 0.97801 0.97739 0.97701 0.97685
0.275  0.99869 0.99797 0.99682 0.99534 0.99360 0.99168 0.98970 0.98766 0.98570 0.98381 0.98208 0.98054 0.97918 0.97805 0.97716 0.97652 0.97613 0.97601
0.280  0.99863 0.99789 0.99670 0.99517 0.99336 0.99137 0.98930 0.98720 0.98516 0.98320 0.98141 0.97980 0.97839 0.97723 0.97630 0.97563 0.97524 0.97510
0.285  0.99858 0.99779 0.99658 0.99499 0.99312 0.99105 0.98888 0.98672 0.98458 0.98258 0.98072 0.97904 0.97759 0.97638 0.97542 0.97473 0.97432 0.97416
0.290  0.99852 0.99771 0.99646 0.99480 0.99286 0.99073 0.98848 0.98624 0.98403 0.98195 0.98002 0.97828 0.97678 0.97552 0.97453 0.97381 0.97338 0.97321
0.295  0.99847 0.99762 0.99633 0.99458 0.99257 0.99039 0.98807 0.98571 0.98346 0.98130 0.97929 0.97750 0.97594 0.97464 0.97362 0.97288 0.97243 0.97224
0.300  0.99841 0.99754 0.99619 0.99439 0.99231 0.99002 0.98765 0.98522 0.98288 0.98062 0.97856 0.97671 0.97508 0.97374 0.97269 0.97192 0.97145 0.97131
0.305  0.99835 0.99745 0.99602 0.99420 0.99205 0.98967 0.98718 0.98471 0.98228 0.97995 0.97782 0.97590 0.97422 0.97283 0.97174 0.97094 0.97046 0.97030
0.310  0.99829 0.99736 0.99589 0.99401 0.99178 0.98933 0.98675 0.98419 0.98165 0.97927 0.97706 0.97506 0.97335 0.97191 0.97076 0.96995 0.96945 0.96927
0.315  0.99823 0.99727 0.99575 0.99380 0.99149 0.98897 0.98631 0.98364 0.98103 0.97857 0.97627 0.97423 0.97245 0.97096 0.96978 0.96894 0.96843 0.96822
0.320  0.99816 0.99718 0.99561 0.99357 0.99117 0.98855 0.98586 0.98308 0.98041 0.97785 0.97548 0.97338 0.97154 0.96999 0.96878 0.96791 0.96738 0.96716
0.325  0.99810 0.99708 0.99546 0.99334 0.99089 0.98818 0.98539 0.98253 0.97977 0.97711 0.97469 0.97251 0.97059 0.96901 0.96776 0.96686 0.96631 0.96613
0.330  0.99803 0.99696 0.99531 0.99313 0.99060 0.98781 0.98488 0.98198 0.97908 0.97638 0.97388 0.97160 0.96965 0.96802 0.96672 0.96579 0.96523 0.96503
0.335  0.99796 0.99685 0.99511 0.99291 0.99030 0.98743 0.98441 0.98140 0.97842 0.97563 0.97302 0.97070 0.96869 0.96700 0.96566 0.96470 0.96412 0.96390
0.340  0.99789 0.99675 0.99496 0.99269 0.98994 0.98701 0.98393 0.98078 0.97776 0.97487 0.97218 0.96979 0.96771 0.96595 0.96459 0.96360 0.96300 0.96276
0.345  0.99781 0.99664 0.99481 0.99242 0.98963 0.98658 0.98343 0.98020 0.97707 0.97407 0.97133 0.96886 0.96670 0.96491 0.96350 0.96247 0.96185 0.96165
0.350  0.99773 0.99654 0.99465 0.99217 0.98932 0.98618 0.98288 0.97960 0.97634 0.97328 0.97046 0.96789 0.96568 0.96384 0.96238 0.96132 0.96069 0.96047
0.355  0.99766 0.99643 0.99448 0.99194 0.98900 0.98577 0.98237 0.97893 0.97563 0.97249 0.96954 0.96693 0.96466 0.96275 0.96124 0.96016 0.95951 0.95926
0.360  0.99758 0.99632 0.99431 0.99170 0.98861 0.98528 0.98185 0.97831 0.97492 0.97163 0.96864 0.96595 0.96361 0.96163 0.96009 0.95898 0.95830 0.95804
0.365  0.99750 0.99620 0.99409 0.99146 0.98828 0.98485 0.98126 0.97769 0.97416 0.97080 0.96773 0.96495 0.96252 0.96051 0.95892 0.95777 0.95708 0.95685
0.370  0.99742 0.99604 0.99392 0.99115 0.98795 0.98442 0.98072 0.97705 0.97339 0.96997 0.96679 0.96391 0.96144 0.95938 0.95773 0.95655 0.95584 0.95558
0.375  0.99734 0.99593 0.99375 0.99090 0.98761 0.98398 0.98018 0.97633 0.97264 0.96911 0.96581 0.96289 0.96034 0.95820 0.95652 0.95531 0.95457 0.95430
0.380  0.99726 0.99581 0.99357 0.99064 0.98718 0.98346 0.97963 0.97568 0.97187 0.96820 0.96485 0.96185 0.95920 0.95702 0.95529 0.95404 0.95329 0.95299
0.385  0.99717 0.99569 0.99338 0.99038 0.98683 0.98301 0.97899 0.97500 0.97103 0.96732 0.96388 0.96075 0.95807 0.95582 0.95404 0.95275 0.95198 0.95172
0.390  0.99709 0.99556 0.99313 0.99004 0.98648 0.98255 0.97842 0.97425 0.97024 0.96642 0.96285 0.95968 0.95691 0.95460 0.95276 0.95145 0.95066 0.95037
0.395  0.99700 0.99543 0.99295 0.98977 0.98611 0.98201 0.97784 0.97356 0.96944 0.96546 0.96184 0.95858 0.95574 0.95334 0.95148 0.95013 0.94931 0.94899
0.400  0.99690 0.99530 0.99275 0.98950 0.98565 0.98152 0.97717 0.97286 0.96856 0.96454 0.96082 0.95746 0.95452 0.95209 0.95017 0.94877 0.94793 0.94766
0.405  0.99681 0.99512 0.99256 0.98922 0.98528 0.98104 0.97658 0.97206 0.96774 0.96361 0.95973 0.95630 0.95332 0.95082 0.94883 0.94740 0.94654 0.94624
0.410  0.99669 0.99498 0.99235 0.98885 0.98490 0.98054 0.97597 0.97134 0.96690 0.96259 0.95868 0.95515 0.95209 0.94950 0.94748 0.94602 0.94513 0.94480
0.415  0.99659 0.99484 0.99208 0.98857 0.98441 0.97995 0.97526 0.97061 0.96597 0.96163 0.95761 0.95399 0.95081 0.94818 0.94611 0.94461 0.94369 0.94340
0.420  0.99649 0.99470 0.99188 0.98827 0.98402 0.97945 0.97464 0.96978 0.96511 0.96065 0.95647 0.95277 0.94955 0.94685 0.94470 0.94317 0.94224 0.94192
0.425  0.99639 0.99456 0.99167 0.98796 0.98363 0.97893 0.97400 0.96902 0.96423 0.95959 0.95537 0.95157 0.94826 0.94547 0.94329 0.94171 0.94076 0.94041
0.430  0.99629 0.99441 0.99145 0.98758 0.98315 0.97831 0.97326 0.96825 0.96325 0.95858 0.95425 0.95034 0.94692 0.94410 0.94186 0.94024 0.93926 0.93894
0.435  0.99618 0.99420 0.99115 0.98727 0.98271 0.97778 0.97261 0.96738 0.96235 0.95755 0.95305 0.94907 0.94560 0.94270 0.94039 0.93873 0.93773 0.93738
0.440  0.99607 0.99405 0.99093 0.98696 0.98229 0.97723 0.97194 0.96659 0.96142 0.95644 0.95190 0.94781 0.94425 0.94125 0.93891 0.93721 0.93619 0.93581
0.445  0.99596 0.99389 0.99070 0.98654 0.98181 0.97659 0.97117 0.96578 0.96041 0.95539 0.95073 0.94649 0.94286 0.93982 0.93741 0.93566 0.93461 0.93426
0.450  0.99584 0.99374 0.99047 0.98622 0.98132 0.97603 0.97048 0.96486 0.95946 0.95431 0.94948 0.94520 0.94147 0.93835 0.93587 0.93409 0.93302 0.93264
0.455  0.99572 0.99357 0.99014 0.98589 0.98088 0.97535 0.96977 0.96404 0.95841 0.95315 0.94827 0.94389 0.94003 0.93684 0.93433 0.93250 0.93140 0.93099
0.460  0.99559 0.99333 0.98991 0.98544 0.98031 0.97478 0.96897 0.96316 0.95744 0.95205 0.94704 0.94251 0.93861 0.93534 0.93276 0.93088 0.92975 0.92937
0.465  0.99545 0.99317 0.98967 0.98511 0.97986 0.97420 0.96825 0.96224 0.95645 0.95085 0.94575 0.94116 0.93716 0.93378 0.93115 0.92924 0.92809 0.92768
0.470  0.99533 0.99300 0.98932 0.98476 0.97940 0.97349 0.96741 0.96137 0.95535 0.94971 0.94449 0.93975 0.93565 0.93224 0.92954 0.92758 0.92639 0.92595
0.475  0.99520 0.99282 0.98907 0.98429 0.97880 0.97289 0.96667 0.96038 0.95433 0.94855 0.94314 0.93834 0.93416 0.93066 0.92787 0.92588 0.92468 0.92426
0.480  0.99507 0.99264 0.98881 0.98394 0.97833 0.97223 0.96590 0.95949 0.95320 0.94731 0.94184 0.93693 0.93260 0.92903 0.92621 0.92417 0.92293 0.92248
0.485  0.99493 0.99238 0.98855 0.98357 0.97784 0.97153 0.96504 0.95847 0.95215 0.94612 0.94045 0.93544 0.93107 0.92742 0.92452 0.92242 0.92117 0.92074
0.490  0.99480 0.99219 0.98818 0.98308 0.97722 0.97091 0.96427 0.95755 0.95108 0.94483 0.93913 0.93399 0.92952 0.92574 0.92280 0.92067 0.91937 0.91891
0.495  0.99466 0.99201 0.98791 0.98271 0.97673 0.97013 0.96336 0.95661 0.94990 0.94361 0.93777 0.93246 0.92789 0.92408 0.92106 0.91886 0.91755 0.91712
0.500  0.99451 0.99181 0.98764 0.98232 0.97607 0.96949 0.96256 0.95556 0.94880 0.94227 0.93632 0.93097 0.92630 0.92235 0.91928 0.91705 0.91571 0.91523
0.505  0.99432 0.99152 0.98724 0.98180 0.97557 0.96869 0.96162 0.95460 0.94758 0.94102 0.93493 0.92938 0.92462 0.92064 0.91750 0.91521 0.91383 0.91332
0.510  0.99417 0.99132 0.98695 0.98141 0.97502 0.96803 0.96080 0.95350 0.94646 0.93964 0.93344 0.92785 0.92298 0.91890 0.91566 0.91334 0.91193 0.91144
0.515  0.99402 0.99112 0.98667 0.98086 0.97436 0.96720 0.95983 0.95251 0.94520 0.93836 0.93200 0.92628 0.92125 0.91710 0.91382 0.91144 0.91000 0.90948
0.520  0.99386 0.99091 0.98624 0.98046 0.97383 0.96652 0.95900 0.95138 0.94404 0.93694 0.93047 0.92464 0.91957 0.91532 0.91193 0.90951 0.90805 0.90754
0.525  0.99370 0.99059 0.98595 0.98005 0.97312 0.96581 0.95799 0.95036 0.94275 0.93561 0.92900 0.92303 0.91779 0.91346 0.91004 0.90756 0.90606 0.90552
0.530  0.99354 0.99038 0.98564 0.97948 0.97257 0.96496 0.95713 0.94919 0.94156 0.93415 0.92741 0.92134 0.91605 0.91162 0.90810 0.90557 0.90405 0.90353
0.535  0.99336 0.99016 0.98519 0.97906 0.97184 0.96424 0.95609 0.94815 0.94022 0.93279 0.92590 0.91969 0.91423 0.90972 0.90615 0.90357 0.90201 0.90144
0.540  0.99314 0.98993 0.98488 0.97846 0.97128 0.96335 0.95521 0.94695 0.93899 0.93129 0.92427 0.91795 0.91244 0.90783 0.90415 0.90152 0.89993 0.89939
0.545  0.99296 0.98959 0.98454 0.97803 0.97052 0.96261 0.95414 0.94588 0.93762 0.92988 0.92271 0.91622 0.91056 0.90586 0.90215 0.89946 0.89783 0.89725
0.550  0.99278 0.98935 0.98409 0.97741 0.96994 0.96170 0.95323 0.94464 0.93636 0.92834 0.92104 0.91446 0.90872 0.90392 0.90009 0.89735 0.89569 0.89513
0.555  0.99260 0.98911 0.98375 0.97696 0.96916 0.96092 0.95213 0.94353 0.93495 0.92690 0.91943 0.91263 0.90679 0.90190 0.89803 0.89523 0.89353 0.89292
0.560  0.99241 0.98875 0.98326 0.97649 0.96855 0.95999 0.95119 0.94226 0.93364 0.92531 0.91771 0.91086 0.90489 0.89984 0.89591 0.89306 0.89134 0.89074
0.565  0.99221 0.98850 0.98292 0.97585 0.96775 0.95903 0.95005 0.94096 0.93220 0.92382 0.91595 0.90898 0.90290 0.89782 0.89379 0.89086 0.88911 0.88847
0.570  0.99195 0.98825 0.98255 0.97537 0.96713 0.95824 0.94908 0.93981 0.93071 0.92219 0.91429 0.90717 0.90095 0.89571 0.89161 0.88865 0.88685 0.88623
0.575  0.99175 0.98797 0.98204 0.97471 0.96629 0.95724 0.94792 0.93847 0.92936 0.92062 0.91248 0.90523 0.89891 0.89362 0.88943 0.88638 0.88456 0.88395
0.580  0.99154 0.98759 0.98168 0.97421 0.96565 0.95643 0.94673 0.93728 0.92784 0.91899 0.91076 0.90334 0.89683 0.89145 0.88719 0.88411 0.88224 0.88158
0.585  0.99132 0.98731 0.98114 0.97352 0.96479 0.95540 0.94572 0.93591 0.92645 0.91728 0.90891 0.90138 0.89480 0.88929 0.88491 0.88178 0.87988 0.87923
0.590  0.99110 0.98702 0.98076 0.97301 0.96413 0.95456 0.94450 0.93451 0.92489 0.91568 0.90703 0.89935 0.89267 0.88707 0.88264 0.87942 0.87748 0.87679
0.595  0.99087 0.98661 0.98020 0.97230 0.96325 0.95350 0.94346 0.93328 0.92329 0.91393 0.90524 0.89740 0.89049 0.88480 0.88029 0.87703 0.87505 0.87437
0.600  0.99057 0.98632 0.97981 0.97156 0.96234 0.95242 0.94221 0.93184 0.92184 0.91214 0.90330 0.89533 0.88838 0.88256 0.87791 0.87459 0.87259 0.87191
0.605  0.99034 0.98588 0.97922 0.97103 0.96165 0.95155 0.94093 0.93054 0.92020 0.91048 0.90133 0.89322 0.88614 0.88022 0.87554 0.87215 0.87008 0.86936
0.610  0.99009 0.98558 0.97881 0.97027 0.96072 0.95044 0.93984 0.92909 0.91854 0.90865 0.89946 0.89118 0.88387 0.87785 0.87309 0.86964 0.86755 0.86683
0.615  0.98984 0.98526 0.97820 0.96972 0.96000 0.94930 0.93853 0.92758 0.91702 0.90678 0.89744 0.88901 0.88167 0.87551 0.87060 0.86709 0.86497 0.86426
0.620  0.98957 0.98479 0.97778 0.96893 0.95904 0.94839 0.93719 0.92605 0.91532 0.90504 0.89538 0.88681 0.87933 0.87308 0.86812 0.86452 0.86235 0.86159
0.625  0.98924 0.98447 0.97714 0.96836 0.95807 0.94723 0.93605 0.92471 0.91358 0.90313 0.89343 0.88467 0.87697 0.87060 0.86557 0.86192 0.85971 0.85894
0.630  0.98897 0.98410 0.97671 0.96755 0.95732 0.94604 0.93467 0.92313 0.91181 0.90118 0.89132 0.88242 0.87465 0.86809 0.86296 0.85926 0.85701 0.85625
0.635  0.98869 0.98363 0.97605 0.96672 0.95631 0.94508 0.93327 0.92154 0.91021 0.89921 0.88917 0.88012 0.87222 0.86561 0.86036 0.85655 0.85427 0.85346
0.640  0.98840 0.98328 0.97559 0.96612 0.95528 0.94386 0.93185 0.92012 0.90839 0.89736 0.88698 0.87778 0.86975 0.86302 0.85770 0.85384 0.85149 0.85068
0.645  0.98803 0.98276 0.97491 0.96526 0.95448 0.94262 0.93064 0.91849 0.90654 0.89533 0.88492 0.87549 0.86723 0.86040 0.85498 0.85106 0.84869 0.84787
0.650  0.98773 0.98239 0.97443 0.96439 0.95343 0.94136 0.92918 0.91682 0.90467 0.89327 0.88268 0.87312 0.86478 0.85773 0.85222 0.84824 0.84582 0.84500
0.655  0.98742 0.98184 0.97372 0.96376 0.95235 0.94034 0.92770 0.91512 0.90297 0.89117 0.88040 0.87068 0.86220 0.85509 0.84942 0.84537 0.84292 0.84210
0.660  0.98709 0.98146 0.97299 0.96285 0.95125 0.93904 0.92619 0.91339 0.90104 0.88904 0.87808 0.86820 0.85958 0.85235 0.84662 0.84245 0.83996 0.83908
0.665  0.98667 0.98088 0.97249 0.96193 0.95041 0.93772 0.92488 0.91186 0.89908 0.88706 0.87573 0.86568 0.85691 0.84956 0.84374 0.83950 0.83696 0.83608
0.670  0.98634 0.98048 0.97173 0.96126 0.94928 0.93637 0.92335 0.91010 0.89709 0.88487 0.87346 0.86313 0.85420 0.84673 0.84081 0.83653 0.83392 0.83303
0.675  0.98599 0.97987 0.97114 0.96031 0.94812 0.93501 0.92177 0.90831 0.89508 0.88264 0.87108 0.86053 0.85145 0.84385 0.83784 0.83348 0.83084 0.82993
0.680  0.98553 0.97945 0.97042 0.95933 0.94695 0.93390 0.92016 0.90648 0.89302 0.88038 0.86863 0.85802 0.84866 0.84093 0.83481 0.83038 0.82770 0.82678
0.685  0.98516 0.97882 0.96962 0.95834 0.94575 0.93249 0.91852 0.90462 0.89094 0.87809 0.86614 0.85535 0.84582 0.83796 0.83174 0.82723 0.82450 0.82358
0.690  0.98478 0.97837 0.96880 0.95761 0.94482 0.93106 0.91686 0.90273 0.88882 0.87576 0.86360 0.85263 0.84303 0.83495 0.82862 0.82404 0.82126 0.82032
0.695  0.98438 0.97771 0.96822 0.95659 0.94360 0.92960 0.91517 0.90080 0.88667 0.87339 0.86103 0.84987 0.84012 0.83188 0.82545 0.82079 0.81796 0.81701
0.700  0.98388 0.97724 0.96737 0.95555 0.94234 0.92812 0.91346 0.89885 0.88449 0.87098 0.85841 0.84707 0.83715 0.82877 0.82222 0.81748 0.81461 0.81364
0.705  0.98346 0.97655 0.96650 0.95448 0.94107 0.92662 0.91172 0.89687 0.88227 0.86853 0.85575 0.84422 0.83412 0.82561 0.81895 0.81413 0.81121 0.81022
0.710  0.98302 0.97584 0.96585 0.95339 0.93976 0.92508 0.90995 0.89486 0.88001 0.86605 0.85306 0.84132 0.83096 0.82240 0.81562 0.81071 0.80774 0.80674
0.715  0.98248 0.97533 0.96498 0.95228 0.93844 0.92353 0.90815 0.89281 0.87772 0.86353 0.85031 0.83838 0.82784 0.81913 0.81224 0.80725 0.80422 0.80319
0.720  0.98202 0.97458 0.96405 0.95115 0.93709 0.92194 0.90632 0.89073 0.87539 0.86096 0.84753 0.83524 0.82467 0.81581 0.80880 0.80372 0.80063 0.79959
0.725  0.98143 0.97403 0.96310 0.95026 0.93571 0.92033 0.90445 0.88862 0.87303 0.85836 0.84467 0.83220 0.82144 0.81244 0.80530 0.80013 0.79698 0.79592
0.730  0.98094 0.97326 0.96213 0.94914 0.93432 0.91869 0.90256 0.88647 0.87063 0.85570 0.84162 0.82910 0.81817 0.80900 0.80174 0.79643 0.79327 0.79218
0.735  0.98043 0.97246 0.96114 0.94795 0.93289 0.91702 0.90064 0.88428 0.86818 0.85278 0.83869 0.82596 0.81484 0.80551 0.79805 0.79272 0.78949 0.78838
0.740  0.97979 0.97176 0.96035 0.94673 0.93144 0.91533 0.89868 0.88177 0.86569 0.85004 0.83571 0.82276 0.81145 0.80185 0.79436 0.78894 0.78565 0.78450
0.745  0.97925 0.97102 0.95939 0.94548 0.92996 0.91360 0.89668 0.87951 0.86294 0.84726 0.83268 0.81950 0.80786 0.79824 0.79062 0.78510 0.78175 0.78062
0.750  0.97856 0.97016 0.95833 0.94408 0.92845 0.91149 0.89433 0.87721 0.86033 0.84442 0.82939 0.81603 0.80435 0.79457 0.78680 0.78114 0.77775 0.77660
0.755  0.97798 0.96926 0.95725 0.94257 0.92687 0.90970 0.89227 0.87487 0.85771 0.84129 0.82626 0.81267 0.80079 0.79082 0.78284 0.77715 0.77369 0.77250
0.760  0.97724 0.96834 0.95614 0.94124 0.92499 0.90787 0.89018 0.87217 0.85505 0.83836 0.82307 0.80923 0.79701 0.78690 0.77889 0.77309 0.76956 0.76832
0.765  0.97662 0.96765 0.95500 0.93988 0.92340 0.90601 0.88802 0.86975 0.85206 0.83537 0.81960 0.80557 0.79331 0.78302 0.77486 0.76890 0.76534 0.76413
0.770  0.97583 0.96669 0.95384 0.93850 0.92177 0.90375 0.88551 0.86729 0.84930 0.83208 0.81630 0.80202 0.78953 0.77895 0.77068 0.76468 0.76105 0.75978
0.775  0.97516 0.96569 0.95263 0.93709 0.92010 0.90182 0.88330 0.86445 0.84620 0.82898 0.81286 0.79822 0.78555 0.77492 0.76650 0.76033 0.75665 0.75541
0.780  0.97432 0.96467 0.95108 0.93563 0.91803 0.89985 0.88068 0.86189 0.84333 0.82556 0.80928 0.79454 0.78163 0.77070 0.76215 0.75596 0.75220 0.75089
0.785  0.97360 0.96361 0.94983 0.93378 0.91630 0.89746 0.87837 0.85894 0.84012 0.82236 0.80555 0.79059 0.77750 0.76651 0.75779 0.75143 0.74762 0.74633
0.790  0.97269 0.96252 0.94854 0.93227 0.91413 0.89541 0.87566 0.85629 0.83715 0.81881 0.80199 0.78675 0.77327 0.76212 0.75328 0.74687 0.74298 0.74162
0.795  0.97191 0.96140 0.94722 0.93072 0.91233 0.89292 0.87327 0.85324 0.83381 0.81547 0.79812 0.78266 0.76913 0.75764 0.74867 0.74216 0.73822 0.73686
0.800  0.97094 0.96024 0.94586 0.92874 0.91045 0.89079 0.87045 0.85047 0.83070 0.81180 0.79418 0.77848 0.76474 0.75320 0.74396 0.73736 0.73336 0.73200
0.805  0.96993 0.95904 0.94410 0.92711 0.90818 0.88821 0.86794 0.84730 0.82727 0.80804 0.79040 0.77421 0.76026 0.74854 0.73925 0.73244 0.72838 0.72696
0.810  0.96904 0.95781 0.94267 0.92504 0.90583 0.88557 0.86503 0.84407 0.82373 0.80422 0.78630 0.77003 0.75568 0.74378 0.73434 0.72749 0.72332 0.72188
0.815  0.96795 0.95653 0.94119 0.92333 0.90386 0.88330 0.86203 0.84077 0.82012 0.80031 0.78212 0.76562 0.75101 0.73892 0.72932 0.72236 0.71814 0.71667
0.820  0.96681 0.95520 0.93929 0.92116 0.90141 0.88056 0.85898 0.83740 0.81645 0.79633 0.77784 0.76109 0.74624 0.73395 0.72420 0.71712 0.71283 0.71134
0.825  0.96562 0.95353 0.93772 0.91893 0.89890 0.87775 0.85586 0.83396 0.81269 0.79226 0.77348 0.75645 0.74136 0.72887 0.71895 0.71176 0.70736 0.70587
0.830  0.96456 0.95211 0.93572 0.91709 0.89633 0.87488 0.85268 0.83045 0.80885 0.78810 0.76903 0.75150 0.73638 0.72367 0.71359 0.70620 0.70179 0.70026
0.835  0.96327 0.95064 0.93405 0.91475 0.89415 0.87195 0.84943 0.82687 0.80494 0.78386 0.76447 0.74666 0.73128 0.71835 0.70799 0.70058 0.69608 0.69451
0.840  0.96192 0.94879 0.93193 0.91235 0.89147 0.86896 0.84610 0.82321 0.80093 0.77952 0.75954 0.74170 0.72606 0.71277 0.70237 0.69482 0.69024 0.68868
0.845  0.96050 0.94721 0.92975 0.90989 0.88872 0.86589 0.84270 0.81946 0.79648 0.77507 0.75478 0.73656 0.72053 0.70719 0.69660 0.68884 0.68420 0.68261
0.850  0.95902 0.94550 0.92749 0.90736 0.88544 0.86275 0.83922 0.81546 0.79229 0.77022 0.74961 0.73121 0.71506 0.70133 0.69058 0.68278 0.67805 0.67644
0.855  0.95746 0.94350 0.92556 0.90476 0.88254 0.85907 0.83522 0.81130 0.78799 0.76556 0.74462 0.72564 0.70925 0.69547 0.68440 0.67648 0.67168 0.67003
0.860  0.95583 0.94136 0.92318 0.90209 0.87957 0.85577 0.83157 0.80687 0.78324 0.76048 0.73921 0.72019 0.70330 0.68929 0.67817 0.67002 0.66514 0.66349
0.865  0.95410 0.93949 0.92070 0.89934 0.87651 0.85238 0.82739 0.80275 0.77836 0.75526 0.73367 0.71435 0.69719 0.68296 0.67165 0.66344 0.65841 0.65674
0.870  0.95229 0.93718 0.91770 0.89602 0.87289 0.84844 0.82309 0.79811 0.77335 0.74991 0.72798 0.70836 0.69091 0.67644 0.66495 0.65657 0.65148 0.64979
0.875  0.95037 0.93476 0.91504 0.89309 0.86916 0.84438 0.81913 0.79334 0.76823 0.74442 0.72214 0.70220 0.68446 0.66975 0.65804 0.64947 0.64434 0.64260
0.880  0.94813 0.93224 0.91227 0.88957 0.86583 0.84021 0.81460 0.78846 0.76296 0.73878 0.71615 0.69561 0.67783 0.66277 0.65082 0.64220 0.63696 0.63516
0.885  0.94597 0.92961 0.90895 0.88643 0.86188 0.83593 0.80951 0.78344 0.75756 0.73264 0.70997 0.68909 0.67078 0.65558 0.64348 0.63461 0.62930 0.62746
0.890  0.94368 0.92684 0.90595 0.88268 0.85782 0.83152 0.80474 0.77783 0.75159 0.72668 0.70333 0.68212 0.66373 0.64807 0.63579 0.62686 0.62142 0.61955
0.895  0.94102 0.92392 0.90236 0.87880 0.85311 0.82697 0.79934 0.77251 0.74580 0.72018 0.69647 0.67492 0.65625 0.64032 0.62783 0.61875 0.61322 0.61132
0.900  0.93841 0.92048 0.89862 0.87477 0.84876 0.82177 0.79426 0.76659 0.73955 0.71348 0.68940 0.66751 0.64851 0.63231 0.61959 0.61026 0.60467 0.60277
0.905  0.93538 0.91724 0.89471 0.87007 0.84374 0.81641 0.78854 0.76048 0.73264 0.70658 0.68211 0.65984 0.64029 0.62402 0.61092 0.60154 0.59583 0.59385
0.910  0.93213 0.91341 0.89062 0.86571 0.83906 0.81086 0.78261 0.75371 0.72592 0.69907 0.67424 0.65164 0.63177 0.61523 0.60192 0.59238 0.58658 0.58460
0.915  0.92864 0.90936 0.88631 0.86063 0.83314 0.80513 0.77601 0.74718 0.71855 0.69131 0.66610 0.64313 0.62293 0.60611 0.59256 0.58285 0.57694 0.57491
0.920  0.92486 0.90504 0.88131 0.85533 0.82753 0.79864 0.76916 0.73994 0.71092 0.68328 0.65766 0.63431 0.61375 0.59643 0.58281 0.57287 0.56680 0.56474
0.925  0.92077 0.90044 0.87602 0.84925 0.82113 0.79190 0.76206 0.73200 0.70258 0.67455 0.64856 0.62485 0.60395 0.58633 0.57248 0.56238 0.55619 0.55411
0.930  0.91629 0.89509 0.87042 0.84340 0.81445 0.78489 0.75416 0.72373 0.69392 0.66549 0.63909 0.61469 0.59370 0.57579 0.56151 0.55126 0.54502 0.54287
0.935  0.91113 0.88934 0.86398 0.83615 0.80744 0.77702 0.74594 0.71512 0.68490 0.65565 0.62888 0.60410 0.58278 0.56454 0.55001 0.53957 0.53321 0.53102
0.940  0.90543 0.88312 0.85710 0.82904 0.79897 0.76823 0.73682 0.70565 0.67460 0.64539 0.61785 0.59301 0.57106 0.55251 0.53787 0.52710 0.52063 0.51839
0.945  0.89909 0.87591 0.84921 0.82092 0.79059 0.75901 0.72727 0.69524 0.66422 0.63423 0.60629 0.58075 0.55847 0.53982 0.52475 0.51390 0.50723 0.50502
0.950  0.89198 0.86802 0.84069 0.81169 0.78057 0.74872 0.71616 0.68382 0.65251 0.62210 0.59377 0.56783 0.54517 0.52597 0.51065 0.49961 0.49289 0.49059
0.955  0.88362 0.85925 0.83139 0.80121 0.76989 0.73726 0.70442 0.67176 0.63965 0.60887 0.57982 0.55382 0.53053 0.51102 0.49558 0.48420 0.47734 0.47500
0.960  0.87401 0.84893 0.82013 0.78930 0.75728 0.72446 0.69087 0.65796 0.62510 0.59404 0.56464 0.53800 0.51465 0.49479 0.47891 0.46745 0.46044 0.45806
0.965  0.86274 0.83637 0.80707 0.77568 0.74304 0.70956 0.67581 0.64221 0.60912 0.57736 0.54804 0.52102 0.49703 0.47685 0.46067 0.44897 0.44180 0.43933
0.970  0.84894 0.82179 0.79174 0.75941 0.72626 0.69275 0.65839 0.62420 0.59051 0.55859 0.52866 0.50140 0.47712 0.45664 0.44019 0.42828 0.42095 0.41848
0.975  0.83161 0.80351 0.77240 0.73981 0.70632 0.67189 0.63714 0.60251 0.56885 0.53685 0.50677 0.47897 0.45443 0.43367 0.41693 0.40476 0.39731 0.39475
0.980  0.80893 0.77998 0.74819 0.71516 0.68058 0.64604 0.61115 0.57634 0.54290 0.51062 0.48022 0.45237 0.42768 0.40649 0.38970 0.37721 0.36957 0.36700
0.985  0.77730 0.74770 0.71541 0.68153 0.64692 0.61177 0.57721 0.54269 0.50903 0.47730 0.44695 0.41934 0.39471 0.37344 0.35632 0.34367 0.33595 0.33330
0.990  0.72807 0.69834 0.66521 0.63119 0.59668 0.56247 0.52831 0.49461 0.46211 0.43098 0.40180 0.37477 0.35073 0.32978 0.31276 0.30006 0.29230 0.28963
0.995  0.63194 0.60355 0.57143 0.53862 0.50610 0.47405 0.44275 0.41219 0.38295 0.35483 0.32856 0.30402 0.28191 0.26258 0.24650 0.23432 0.22676 0.22419
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e040.dat <==
# alpha = -0.45 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996
0.015  0.99999 0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99992
0.020  0.99999 0.99998 0.99998 0.99997 0.99996 0.99995 0.99994 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986
0.025  0.99998 0.99997 0.99996 0.99995 0.99993 0.99992 0.99990 0.99988 0.99986 0.99985 0.99983 0.99982 0.99981 0.99980 0.99979 0.99978 0.99978 0.99978
0.030  0.99997 0.99996 0.99994 0.99993 0.99990 0.99988 0.99986 0.99983 0.99981 0.99978 0.99976 0.99974 0.99972 0.99971 0.99970 0.99969 0.99968 0.99968
0.035  0.99995 0.99994 0.99992 0.99990 0.99987 0.99984 0.99980 0.99977 0.99974 0.99970 0.99967 0.99965 0.99962 0.99960 0.99959 0.99958 0.99957 0.99956
0.040  0.99994 0.99993 0.99990 0.99987 0.99983 0.99979 0.99974 0.99970 0.99965 0.99961 0.99957 0.99954 0.99951 0.99948 0.99946 0.99945 0.99944 0.99943
0.045  0.99992 0.99991 0.99987 0.99983 0.99979 0.99973 0.99968 0.99962 0.99956 0.99951 0.99946 0.99941 0.99938 0.99934 0.99932 0.99930 0.99929 0.99928
0.050  0.99991 0.99988 0.99985 0.99979 0.99974 0.99967 0.99960 0.99953 0.99946 0.99939 0.99933 0.99928 0.99923 0.99919 0.99916 0.99913 0.99912 0.99911
0.055  0.99989 0.99986 0.99981 0.99975 0.99968 0.99960 0.99952 0.99943 0.99935 0.99927 0.99919 0.99913 0.99907 0.99902 0.99898 0.99895 0.99893 0.99892
0.060  0.99987 0.99983 0.99978 0.99970 0.99962 0.99952 0.99942 0.99932 0.99922 0.99913 0.99904 0.99896 0.99889 0.99883 0.99879 0.99875 0.99873 0.99871
0.065  0.99984 0.99980 0.99974 0.99965 0.99955 0.99944 0.99932 0.99920 0.99908 0.99897 0.99887 0.99878 0.99870 0.99863 0.99857 0.99854 0.99851 0.99849
0.070  0.99982 0.99977 0.99970 0.99960 0.99948 0.99935 0.99922 0.99908 0.99894 0.99881 0.99869 0.99858 0.99849 0.99841 0.99835 0.99830 0.99827 0.99825
0.075  0.99979 0.99974 0.99965 0.99954 0.99940 0.99925 0.99910 0.99894 0.99878 0.99863 0.99849 0.99837 0.99826 0.99817 0.99810 0.99805 0.99802 0.99799
0.080  0.99976 0.99970 0.99960 0.99947 0.99932 0.99915 0.99897 0.99879 0.99861 0.99845 0.99829 0.99815 0.99802 0.99792 0.99784 0.99778 0.99774 0.99771
0.085  0.99973 0.99966 0.99955 0.99940 0.99923 0.99904 0.99884 0.99864 0.99844 0.99824 0.99807 0.99791 0.99777 0.99765 0.99756 0.99749 0.99745 0.99742
0.090  0.99970 0.99962 0.99950 0.99933 0.99914 0.99893 0.99870 0.99847 0.99825 0.99803 0.99783 0.99765 0.99750 0.99737 0.99726 0.99719 0.99714 0.99710
0.095  0.99966 0.99957 0.99944 0.99926 0.99904 0.99880 0.99855 0.99830 0.99805 0.99781 0.99758 0.99739 0.99721 0.99706 0.99695 0.99687 0.99681 0.99677
0.100  0.99963 0.99953 0.99938 0.99917 0.99894 0.99867 0.99840 0.99811 0.99783 0.99757 0.99732 0.99710 0.99691 0.99675 0.99662 0.99653 0.99647 0.99642
0.105  0.99959 0.99948 0.99931 0.99909 0.99883 0.99853 0.99823 0.99792 0.99761 0.99732 0.99705 0.99680 0.99659 0.99641 0.99627 0.99617 0.99611 0.99605
0.110  0.99955 0.99943 0.99925 0.99900 0.99871 0.99839 0.99806 0.99771 0.99738 0.99705 0.99676 0.99649 0.99625 0.99606 0.99591 0.99579 0.99573 0.99567
0.115  0.99950 0.99937 0.99917 0.99890 0.99859 0.99824 0.99788 0.99750 0.99713 0.99678 0.99645 0.99616 0.99590 0.99569 0.99552 0.99540 0.99533 0.99531
0.120  0.99946 0.99932 0.99910 0.99880 0.99847 0.99808 0.99769 0.99727 0.99688 0.99649 0.99614 0.99582 0.99554 0.99531 0.99512 0.99499 0.99491 0.99489
0.125  0.99941 0.99926 0.99902 0.99870 0.99834 0.99792 0.99749 0.99704 0.99661 0.99619 0.99581 0.99546 0.99516 0.99491 0.99471 0.99456 0.99448 0.99445
0.130  0.99936 0.99920 0.99894 0.99860 0.99820 0.99775 0.99728 0.99679 0.99633 0.99588 0.99546 0.99509 0.99476 0.99449 0.99427 0.99412 0.99402 0.99399
0.135  0.99931 0.99913 0.99886 0.99849 0.99806 0.99757 0.99706 0.99654 0.99604 0.99555 0.99511 0.99470 0.99435 0.99406 0.99382 0.99365 0.99355 0.99351
0.140  0.99926 0.99907 0.99877 0.99837 0.99791 0.99738 0.99684 0.99628 0.99574 0.99521 0.99473 0.99430 0.99392 0.99360 0.99335 0.99317 0.99306 0.99302
0.145  0.99921 0.99900 0.99868 0.99825 0.99775 0.99719 0.99661 0.99601 0.99543 0.99486 0.99435 0.99388 0.99348 0.99314 0.99287 0.99267 0.99256 0.99250
0.150  0.99915 0.99893 0.99859 0.99813 0.99759 0.99699 0.99636 0.99573 0.99510 0.99450 0.99395 0.99345 0.99302 0.99265 0.99236 0.99216 0.99203 0.99197
0.155  0.99909 0.99885 0.99849 0.99800 0.99742 0.99679 0.99612 0.99543 0.99476 0.99412 0.99354 0.99300 0.99254 0.99215 0.99184 0.99162 0.99148 0.99142
0.160  0.99903 0.99878 0.99839 0.99787 0.99725 0.99658 0.99586 0.99513 0.99442 0.99374 0.99311 0.99254 0.99205 0.99163 0.99130 0.99107 0.99092 0.99084
0.165  0.99897 0.99870 0.99828 0.99773 0.99708 0.99635 0.99559 0.99482 0.99406 0.99334 0.99266 0.99206 0.99154 0.99109 0.99075 0.99049 0.99034 0.99025
0.170  0.99890 0.99862 0.99817 0.99759 0.99690 0.99612 0.99532 0.99449 0.99369 0.99292 0.99221 0.99157 0.99101 0.99054 0.99017 0.98990 0.98974 0.98970
0.175  0.99883 0.99853 0.99806 0.99744 0.99671 0.99589 0.99504 0.99416 0.99331 0.99249 0.99174 0.99106 0.99047 0.98997 0.98958 0.98929 0.98912 0.98907
0.180  0.99876 0.99845 0.99795 0.99728 0.99652 0.99565 0.99475 0.99382 0.99292 0.99205 0.99126 0.99054 0.98991 0.98939 0.98897 0.98867 0.98849 0.98843
0.185  0.99869 0.99836 0.99783 0.99713 0.99632 0.99540 0.99445 0.99346 0.99252 0.99160 0.99076 0.99000 0.98933 0.98878 0.98834 0.98802 0.98783 0.98776
0.190  0.99862 0.99827 0.99771 0.99697 0.99611 0.99514 0.99413 0.99310 0.99210 0.99114 0.99025 0.98944 0.98874 0.98816 0.98769 0.98736 0.98716 0.98708
0.195  0.99854 0.99817 0.99758 0.99681 0.99589 0.99488 0.99381 0.99274 0.99167 0.99066 0.98972 0.98887 0.98813 0.98752 0.98703 0.98668 0.98647 0.98638
0.200  0.99847 0.99807 0.99746 0.99664 0.99567 0.99461 0.99349 0.99235 0.99123 0.99017 0.98918 0.98829 0.98751 0.98686 0.98635 0.98598 0.98575 0.98565
0.205  0.99838 0.99797 0.99733 0.99647 0.99545 0.99433 0.99315 0.99196 0.99078 0.98966 0.98861 0.98769 0.98687 0.98619 0.98565 0.98526 0.98502 0.98491
0.210  0.99830 0.99787 0.99719 0.99629 0.99522 0.99403 0.99281 0.99154 0.99032 0.98915 0.98805 0.98707 0.98622 0.98550 0.98493 0.98452 0.98427 0.98415
0.215  0.99822 0.99776 0.99705 0.99610 0.99499 0.99374 0.99246 0.99113 0.98985 0.98861 0.98746 0.98644 0.98554 0.98479 0.98420 0.98376 0.98351 0.98342
0.220  0.99813 0.99765 0.99690 0.99592 0.99475 0.99345 0.99210 0.99071 0.98936 0.98806 0.98687 0.98579 0.98485 0.98406 0.98344 0.98299 0.98272 0.98262
0.225  0.99804 0.99754 0.99675 0.99571 0.99450 0.99314 0.99171 0.99028 0.98886 0.98750 0.98626 0.98512 0.98414 0.98332 0.98267 0.98220 0.98191 0.98181
0.230  0.99795 0.99742 0.99660 0.99551 0.99425 0.99283 0.99133 0.98983 0.98834 0.98693 0.98563 0.98444 0.98342 0.98256 0.98187 0.98138 0.98109 0.98097
0.235  0.99785 0.99730 0.99645 0.99531 0.99397 0.99251 0.99095 0.98938 0.98782 0.98635 0.98498 0.98374 0.98267 0.98178 0.98106 0.98055 0.98024 0.98011
0.240  0.99776 0.99718 0.99629 0.99511 0.99371 0.99218 0.99055 0.98891 0.98729 0.98575 0.98432 0.98303 0.98192 0.98098 0.98023 0.97970 0.97937 0.97923
0.245  0.99766 0.99706 0.99613 0.99490 0.99344 0.99182 0.99015 0.98842 0.98674 0.98514 0.98365 0.98231 0.98114 0.98016 0.97939 0.97883 0.97849 0.97838
0.250  0.99755 0.99694 0.99596 0.99468 0.99316 0.99148 0.98973 0.98793 0.98619 0.98450 0.98296 0.98157 0.98034 0.97933 0.97852 0.97794 0.97759 0.97747
0.255  0.99745 0.99681 0.99580 0.99446 0.99288 0.99113 0.98928 0.98744 0.98562 0.98386 0.98226 0.98080 0.97953 0.97847 0.97764 0.97703 0.97666 0.97653
0.260  0.99734 0.99668 0.99562 0.99422 0.99259 0.99078 0.98885 0.98693 0.98502 0.98321 0.98154 0.98002 0.97871 0.97760 0.97673 0.97610 0.97572 0.97557
0.265  0.99723 0.99654 0.99544 0.99398 0.99227 0.99041 0.98841 0.98641 0.98443 0.98255 0.98080 0.97923 0.97786 0.97671 0.97581 0.97515 0.97475 0.97460
0.270  0.99712 0.99640 0.99524 0.99374 0.99197 0.99002 0.98796 0.98586 0.98382 0.98187 0.98005 0.97842 0.97700 0.97580 0.97486 0.97418 0.97377 0.97360
0.275  0.99701 0.99626 0.99506 0.99350 0.99166 0.98962 0.98750 0.98532 0.98320 0.98116 0.97928 0.97760 0.97611 0.97488 0.97390 0.97319 0.97277 0.97263
0.280  0.99689 0.99612 0.99487 0.99326 0.99135 0.98923 0.98702 0.98477 0.98257 0.98045 0.97851 0.97675 0.97521 0.97394 0.97292 0.97218 0.97174 0.97159
0.285  0.99677 0.99595 0.99468 0.99301 0.99103 0.98884 0.98652 0.98421 0.98190 0.97973 0.97771 0.97588 0.97430 0.97297 0.97192 0.97116 0.97070 0.97053
0.290  0.99665 0.99580 0.99449 0.99275 0.99070 0.98843 0.98603 0.98363 0.98125 0.97900 0.97690 0.97501 0.97336 0.97199 0.97090 0.97011 0.96963 0.96945
0.295  0.99653 0.99565 0.99429 0.99245 0.99033 0.98801 0.98553 0.98302 0.98058 0.97825 0.97606 0.97411 0.97241 0.97098 0.96986 0.96904 0.96855 0.96835
0.300  0.99640 0.99549 0.99408 0.99219 0.98999 0.98756 0.98503 0.98242 0.97990 0.97746 0.97522 0.97321 0.97143 0.96996 0.96880 0.96795 0.96744 0.96728
0.305  0.99627 0.99533 0.99384 0.99192 0.98965 0.98713 0.98448 0.98182 0.97920 0.97668 0.97437 0.97228 0.97045 0.96892 0.96772 0.96684 0.96632 0.96613
0.310  0.99614 0.99517 0.99363 0.99165 0.98930 0.98669 0.98395 0.98120 0.97847 0.97589 0.97350 0.97132 0.96944 0.96787 0.96661 0.96571 0.96517 0.96497
0.315  0.99600 0.99500 0.99341 0.99137 0.98893 0.98625 0.98342 0.98055 0.97775 0.97508 0.97259 0.97036 0.96842 0.96678 0.96549 0.96456 0.96400 0.96378
0.320  0.99586 0.99483 0.99319 0.99105 0.98852 0.98575 0.98287 0.97989 0.97701 0.97425 0.97168 0.96938 0.96737 0.96568 0.96435 0.96339 0.96281 0.96257
0.325  0.99572 0.99466 0.99297 0.99074 0.98815 0.98529 0.98230 0.97924 0.97627 0.97340 0.97076 0.96839 0.96630 0.96457 0.96319 0.96220 0.96159 0.96140
0.330  0.99558 0.99447 0.99274 0.99045 0.98777 0.98482 0.98170 0.97858 0.97547 0.97255 0.96983 0.96735 0.96522 0.96343 0.96201 0.96098 0.96036 0.96015
0.335  0.99543 0.99427 0.99246 0.99014 0.98739 0.98434 0.98113 0.97790 0.97470 0.97168 0.96884 0.96632 0.96412 0.96227 0.96080 0.95975 0.95911 0.95887
0.340  0.99527 0.99409 0.99222 0.98983 0.98694 0.98383 0.98054 0.97718 0.97392 0.97079 0.96788 0.96527 0.96300 0.96108 0.95958 0.95849 0.95783 0.95758
0.345  0.99511 0.99390 0.99198 0.98948 0.98654 0.98330 0.97993 0.97648 0.97312 0.96987 0.96690 0.96421 0.96185 0.95989 0.95834 0.95722 0.95653 0.95631
0.350  0.99495 0.99371 0.99174 0.98914 0.98613 0.98280 0.97928 0.97577 0.97226 0.96896 0.96589 0.96310 0.96069 0.95868 0.95707 0.95591 0.95521 0.95497
0.355  0.99479 0.99351 0.99148 0.98882 0.98572 0.98229 0.97867 0.97499 0.97144 0.96804 0.96484 0.96200 0.95952 0.95744 0.95578 0.95459 0.95387 0.95361
0.360  0.99463 0.99331 0.99122 0.98849 0.98523 0.98170 0.97804 0.97426 0.97060 0.96705 0.96381 0.96088 0.95832 0.95616 0.95447 0.95325 0.95251 0.95222
0.365  0.99447 0.99311 0.99091 0.98815 0.98480 0.98117 0.97734 0.97351 0.96972 0.96610 0.96276 0.95974 0.95709 0.95489 0.95314 0.95188 0.95112 0.95087
0.370  0.99430 0.99287 0.99065 0.98774 0.98437 0.98063 0.97670 0.97275 0.96883 0.96513 0.96168 0.95855 0.95585 0.95359 0.95179 0.95049 0.94971 0.94943
0.375  0.99412 0.99266 0.99038 0.98739 0.98392 0.98008 0.97604 0.97192 0.96794 0.96413 0.96056 0.95738 0.95460 0.95226 0.95042 0.94908 0.94828 0.94798
0.380  0.99395 0.99244 0.99010 0.98704 0.98340 0.97946 0.97536 0.97114 0.96705 0.96309 0.95946 0.95619 0.95330 0.95091 0.94902 0.94765 0.94682 0.94650
0.385  0.99377 0.99222 0.98982 0.98668 0.98294 0.97889 0.97462 0.97035 0.96608 0.96207 0.95834 0.95494 0.95201 0.94955 0.94760 0.94619 0.94534 0.94505
0.390  0.99358 0.99200 0.98948 0.98624 0.98248 0.97832 0.97393 0.96947 0.96516 0.96103 0.95716 0.95371 0.95069 0.94817 0.94615 0.94471 0.94384 0.94353
0.395  0.99340 0.99177 0.98919 0.98587 0.98200 0.97767 0.97323 0.96865 0.96422 0.95993 0.95600 0.95246 0.94935 0.94674 0.94470 0.94321 0.94231 0.94198
0.400  0.99320 0.99154 0.98889 0.98549 0.98144 0.97706 0.97244 0.96782 0.96320 0.95886 0.95483 0.95117 0.94797 0.94532 0.94321 0.94168 0.94076 0.94046
0.405  0.99301 0.99126 0.98859 0.98510 0.98096 0.97646 0.97172 0.96690 0.96224 0.95778 0.95359 0.94986 0.94660 0.94387 0.94169 0.94013 0.93919 0.93886
0.410  0.99279 0.99102 0.98827 0.98463 0.98046 0.97584 0.97098 0.96604 0.96126 0.95662 0.95238 0.94855 0.94520 0.94238 0.94016 0.93856 0.93759 0.93724
0.415  0.99259 0.99078 0.98791 0.98423 0.97987 0.97514 0.97015 0.96517 0.96019 0.95550 0.95115 0.94721 0.94375 0.94088 0.93861 0.93696 0.93597 0.93564
0.420  0.99238 0.99053 0.98759 0.98382 0.97935 0.97451 0.96940 0.96421 0.95918 0.95437 0.94985 0.94583 0.94231 0.93937 0.93702 0.93534 0.93432 0.93397
0.425  0.99217 0.99027 0.98727 0.98339 0.97884 0.97386 0.96863 0.96331 0.95815 0.95316 0.94859 0.94446 0.94085 0.93781 0.93542 0.93369 0.93265 0.93227
0.430  0.99196 0.99001 0.98693 0.98290 0.97824 0.97312 0.96776 0.96239 0.95704 0.95199 0.94730 0.94305 0.93934 0.93625 0.93380 0.93203 0.93095 0.93060
0.435  0.99174 0.98970 0.98653 0.98247 0.97768 0.97246 0.96697 0.96138 0.95598 0.95080 0.94594 0.94161 0.93783 0.93466 0.93214 0.93033 0.92923 0.92885
0.440  0.99152 0.98943 0.98619 0.98204 0.97713 0.97178 0.96616 0.96044 0.95490 0.94954 0.94462 0.94018 0.93630 0.93303 0.93047 0.92861 0.92748 0.92707
0.445  0.99129 0.98916 0.98585 0.98150 0.97653 0.97101 0.96525 0.95949 0.95373 0.94831 0.94327 0.93868 0.93472 0.93140 0.92877 0.92686 0.92571 0.92532
0.450  0.99106 0.98888 0.98549 0.98106 0.97591 0.97032 0.96442 0.95843 0.95262 0.94706 0.94185 0.93721 0.93315 0.92974 0.92703 0.92509 0.92391 0.92350
0.455  0.99082 0.98860 0.98505 0.98060 0.97534 0.96951 0.96356 0.95745 0.95142 0.94575 0.94047 0.93571 0.93151 0.92804 0.92529 0.92329 0.92208 0.92164
0.460  0.99056 0.98824 0.98469 0.98003 0.97465 0.96880 0.96263 0.95641 0.95028 0.94447 0.93906 0.93414 0.92990 0.92633 0.92351 0.92146 0.92023 0.91981
0.465  0.99030 0.98795 0.98432 0.97957 0.97406 0.96807 0.96176 0.95534 0.94913 0.94310 0.93759 0.93260 0.92825 0.92458 0.92170 0.91961 0.91835 0.91790
0.470  0.99005 0.98765 0.98385 0.97909 0.97346 0.96723 0.96077 0.95431 0.94787 0.94179 0.93614 0.93101 0.92655 0.92283 0.91988 0.91774 0.91644 0.91597
0.475  0.98980 0.98735 0.98347 0.97849 0.97273 0.96648 0.95988 0.95317 0.94668 0.94045 0.93461 0.92941 0.92486 0.92105 0.91801 0.91583 0.91451 0.91405
0.480  0.98954 0.98704 0.98308 0.97800 0.97212 0.96568 0.95895 0.95211 0.94538 0.93903 0.93313 0.92780 0.92310 0.91921 0.91613 0.91390 0.91255 0.91206
0.485  0.98928 0.98665 0.98268 0.97750 0.97148 0.96484 0.95794 0.95094 0.94416 0.93766 0.93155 0.92612 0.92137 0.91739 0.91423 0.91193 0.91056 0.91009
0.490  0.98901 0.98633 0.98218 0.97687 0.97073 0.96406 0.95701 0.94985 0.94291 0.93619 0.93003 0.92446 0.91960 0.91550 0.91228 0.90995 0.90854 0.90804
0.495  0.98873 0.98601 0.98177 0.97636 0.97008 0.96314 0.95595 0.94874 0.94156 0.93478 0.92848 0.92273 0.91777 0.91362 0.91033 0.90793 0.90649 0.90601
0.500  0.98844 0.98567 0.98136 0.97583 0.96929 0.96234 0.95499 0.94752 0.94028 0.93327 0.92684 0.92104 0.91596 0.91168 0.90832 0.90589 0.90442 0.90390
0.505  0.98812 0.98525 0.98082 0.97517 0.96863 0.96139 0.95389 0.94638 0.93888 0.93182 0.92524 0.91925 0.91408 0.90975 0.90631 0.90382 0.90231 0.90177
0.510  0.98783 0.98491 0.98040 0.97463 0.96793 0.96056 0.95290 0.94512 0.93757 0.93026 0.92355 0.91750 0.91222 0.90778 0.90425 0.90171 0.90018 0.89965
0.515  0.98753 0.98456 0.97996 0.97394 0.96713 0.95958 0.95177 0.94395 0.93614 0.92877 0.92192 0.91572 0.91028 0.90576 0.90218 0.89958 0.89801 0.89745
0.520  0.98723 0.98420 0.97940 0.97338 0.96643 0.95873 0.95076 0.94265 0.93479 0.92717 0.92018 0.91388 0.90836 0.90374 0.90006 0.89742 0.89582 0.89527
0.525  0.98692 0.98375 0.97895 0.97281 0.96558 0.95785 0.94959 0.94145 0.93331 0.92564 0.91850 0.91205 0.90637 0.90166 0.89793 0.89523 0.89359 0.89301
0.530  0.98660 0.98338 0.97848 0.97210 0.96486 0.95685 0.94855 0.94010 0.93192 0.92398 0.91671 0.91014 0.90440 0.89959 0.89575 0.89300 0.89133 0.89077
0.535  0.98628 0.98300 0.97789 0.97151 0.96398 0.95595 0.94734 0.93887 0.93040 0.92241 0.91498 0.90826 0.90235 0.89745 0.89357 0.89075 0.88905 0.88844
0.540  0.98590 0.98261 0.97742 0.97076 0.96324 0.95490 0.94627 0.93748 0.92897 0.92071 0.91314 0.90630 0.90033 0.89532 0.89132 0.88846 0.88672 0.88613
0.545  0.98557 0.98212 0.97692 0.97016 0.96232 0.95398 0.94503 0.93622 0.92740 0.91909 0.91136 0.90435 0.89822 0.89312 0.88908 0.88615 0.88437 0.88374
0.550  0.98523 0.98172 0.97631 0.96939 0.96156 0.95290 0.94392 0.93479 0.92593 0.91735 0.90947 0.90236 0.89614 0.89093 0.88677 0.88379 0.88198 0.88137
0.555  0.98488 0.98132 0.97581 0.96876 0.96062 0.95194 0.94265 0.93348 0.92432 0.91568 0.90764 0.90030 0.89398 0.88867 0.88446 0.88141 0.87956 0.87891
0.560  0.98452 0.98079 0.97515 0.96812 0.95984 0.95084 0.94151 0.93202 0.92281 0.91389 0.90570 0.89830 0.89184 0.88637 0.88209 0.87899 0.87711 0.87647
0.565  0.98415 0.98038 0.97464 0.96732 0.95886 0.94970 0.94020 0.93053 0.92116 0.91217 0.90372 0.89619 0.88961 0.88409 0.87972 0.87653 0.87462 0.87394
0.570  0.98373 0.97995 0.97410 0.96666 0.95805 0.94872 0.93902 0.92917 0.91947 0.91033 0.90182 0.89413 0.88740 0.88173 0.87728 0.87406 0.87210 0.87142
0.575  0.98335 0.97949 0.97342 0.96583 0.95705 0.94754 0.93767 0.92764 0.91790 0.90853 0.89979 0.89196 0.88512 0.87939 0.87483 0.87153 0.86954 0.86888
0.580  0.98296 0.97895 0.97288 0.96514 0.95621 0.94652 0.93629 0.92623 0.91617 0.90667 0.89783 0.88983 0.88280 0.87696 0.87234 0.86898 0.86695 0.86624
0.585  0.98257 0.97849 0.97217 0.96428 0.95518 0.94531 0.93507 0.92466 0.91455 0.90474 0.89574 0.88762 0.88051 0.87454 0.86979 0.86639 0.86432 0.86362
0.590  0.98216 0.97801 0.97160 0.96357 0.95431 0.94426 0.93366 0.92305 0.91277 0.90291 0.89363 0.88535 0.87812 0.87206 0.86725 0.86375 0.86165 0.86090
0.595  0.98174 0.97743 0.97086 0.96269 0.95325 0.94302 0.93240 0.92160 0.91096 0.90093 0.89159 0.88315 0.87570 0.86953 0.86464 0.86110 0.85895 0.85821
0.600  0.98126 0.97695 0.97028 0.96177 0.95216 0.94175 0.93095 0.91995 0.90927 0.89891 0.88941 0.88082 0.87331 0.86702 0.86198 0.85838 0.85620 0.85547
0.605  0.98084 0.97632 0.96951 0.96104 0.95126 0.94066 0.92947 0.91842 0.90741 0.89700 0.88720 0.87846 0.87082 0.86442 0.85934 0.85566 0.85341 0.85264
0.610  0.98040 0.97582 0.96890 0.96009 0.95014 0.93935 0.92815 0.91675 0.90553 0.89494 0.88507 0.87616 0.86829 0.86177 0.85661 0.85287 0.85060 0.84982
0.615  0.97995 0.97530 0.96810 0.95933 0.94920 0.93802 0.92663 0.91503 0.90376 0.89283 0.88280 0.87374 0.86581 0.85916 0.85385 0.85004 0.84774 0.84697
0.620  0.97947 0.97465 0.96747 0.95836 0.94805 0.93688 0.92508 0.91328 0.90183 0.89084 0.88050 0.87127 0.86321 0.85645 0.85108 0.84718 0.84483 0.84401
0.625  0.97894 0.97411 0.96665 0.95756 0.94688 0.93551 0.92371 0.91169 0.89986 0.88869 0.87828 0.86886 0.86057 0.85369 0.84824 0.84429 0.84190 0.84107
0.630  0.97846 0.97354 0.96599 0.95656 0.94590 0.93411 0.92211 0.90989 0.89785 0.88649 0.87591 0.86635 0.85798 0.85090 0.84536 0.84134 0.83891 0.83808
0.635  0.97797 0.97286 0.96514 0.95553 0.94469 0.93292 0.92049 0.90807 0.89599 0.88427 0.87350 0.86378 0.85527 0.84813 0.84246 0.83835 0.83587 0.83500
0.640  0.97747 0.97229 0.96446 0.95470 0.94345 0.93148 0.91885 0.90639 0.89393 0.88216 0.87106 0.86117 0.85252 0.84526 0.83951 0.83534 0.83280 0.83192
0.645  0.97688 0.97156 0.96357 0.95364 0.94242 0.93002 0.91739 0.90453 0.89184 0.87987 0.86872 0.85860 0.84973 0.84235 0.83650 0.83226 0.82969 0.82880
0.650  0.97635 0.97097 0.96286 0.95255 0.94115 0.92854 0.91570 0.90262 0.88972 0.87755 0.86621 0.85595 0.84698 0.83939 0.83345 0.82914 0.82652 0.82564
0.655  0.97581 0.97021 0.96194 0.95168 0.93985 0.92727 0.91398 0.90068 0.88775 0.87519 0.86366 0.85324 0.84411 0.83646 0.83034 0.82597 0.82331 0.82242
0.660  0.97526 0.96959 0.96100 0.95055 0.93853 0.92574 0.91223 0.89871 0.88557 0.87280 0.86107 0.85047 0.84120 0.83342 0.82724 0.82274 0.82005 0.81910
0.665  0.97461 0.96879 0.96025 0.94941 0.93743 0.92419 0.91066 0.89690 0.88335 0.87053 0.85845 0.84767 0.83824 0.83033 0.82406 0.81949 0.81674 0.81579
0.670  0.97403 0.96814 0.95927 0.94849 0.93607 0.92261 0.90889 0.89489 0.88110 0.86808 0.85589 0.84483 0.83524 0.82720 0.82082 0.81620 0.81339 0.81243
0.675  0.97344 0.96731 0.95843 0.94731 0.93468 0.92100 0.90706 0.89284 0.87882 0.86558 0.85323 0.84194 0.83220 0.82402 0.81754 0.81284 0.80999 0.80901
0.680  0.97274 0.96664 0.95747 0.94610 0.93327 0.91962 0.90520 0.89075 0.87650 0.86304 0.85049 0.83913 0.82911 0.82079 0.81420 0.80943 0.80653 0.80554
0.685  0.97212 0.96577 0.95644 0.94487 0.93183 0.91797 0.90331 0.88863 0.87415 0.86046 0.84771 0.83617 0.82597 0.81752 0.81082 0.80596 0.80302 0.80202
0.690  0.97148 0.96506 0.95537 0.94387 0.93062 0.91628 0.90139 0.88647 0.87175 0.85785 0.84488 0.83315 0.82286 0.81419 0.80738 0.80245 0.79945 0.79844
0.695  0.97081 0.96415 0.95453 0.94260 0.92915 0.91457 0.89944 0.88428 0.86933 0.85519 0.84202 0.83009 0.81965 0.81082 0.80389 0.79888 0.79583 0.79481
0.700  0.97006 0.96341 0.95343 0.94131 0.92764 0.91283 0.89745 0.88206 0.86686 0.85250 0.83910 0.82698 0.81636 0.80739 0.80035 0.79525 0.79216 0.79111
0.705  0.96937 0.96246 0.95230 0.93999 0.92610 0.91105 0.89544 0.87979 0.86436 0.84976 0.83615 0.82383 0.81302 0.80391 0.79675 0.79157 0.78842 0.78736
0.710  0.96864 0.96149 0.95137 0.93864 0.92454 0.90925 0.89340 0.87750 0.86181 0.84698 0.83315 0.82062 0.80955 0.80038 0.79310 0.78783 0.78463 0.78355
0.715  0.96783 0.96069 0.95023 0.93726 0.92294 0.90742 0.89132 0.87517 0.85923 0.84416 0.83009 0.81736 0.80611 0.79679 0.78939 0.78403 0.78077 0.77967
0.720  0.96708 0.95968 0.94903 0.93586 0.92132 0.90556 0.88920 0.87280 0.85660 0.84129 0.82700 0.81392 0.80262 0.79314 0.78562 0.78017 0.77685 0.77573
0.725  0.96620 0.95883 0.94781 0.93467 0.91967 0.90366 0.88705 0.87039 0.85394 0.83838 0.82383 0.81056 0.79908 0.78944 0.78179 0.77624 0.77287 0.77173
0.730  0.96541 0.95777 0.94656 0.93326 0.91798 0.90173 0.88486 0.86794 0.85123 0.83541 0.82048 0.80715 0.79547 0.78567 0.77789 0.77221 0.76881 0.76765
0.735  0.96460 0.95668 0.94528 0.93178 0.91627 0.89977 0.88264 0.86545 0.84847 0.83220 0.81723 0.80368 0.79181 0.78184 0.77387 0.76816 0.76470 0.76351
0.740  0.96365 0.95568 0.94418 0.93027 0.91452 0.89777 0.88038 0.86266 0.84567 0.82914 0.81393 0.80015 0.78809 0.77786 0.76985 0.76404 0.76052 0.75929
0.745  0.96279 0.95463 0.94291 0.92872 0.91274 0.89574 0.87807 0.86008 0.84263 0.82603 0.81057 0.79656 0.78418 0.77391 0.76576 0.75986 0.75627 0.75506
0.750  0.96179 0.95346 0.94155 0.92703 0.91093 0.89335 0.87544 0.85746 0.83969 0.82287 0.80697 0.79277 0.78034 0.76989 0.76160 0.75556 0.75192 0.75069
0.755  0.96087 0.95225 0.94015 0.92522 0.90903 0.89124 0.87306 0.85480 0.83675 0.81943 0.80350 0.78907 0.77642 0.76580 0.75730 0.75122 0.74752 0.74625
0.760  0.95981 0.95101 0.93872 0.92358 0.90686 0.88910 0.87063 0.85180 0.83375 0.81616 0.79997 0.78529 0.77232 0.76155 0.75300 0.74681 0.74304 0.74173
0.765  0.95884 0.94997 0.93726 0.92189 0.90494 0.88691 0.86815 0.84904 0.83045 0.81283 0.79618 0.78131 0.76827 0.75732 0.74862 0.74227 0.73847 0.73718
0.770  0.95771 0.94867 0.93576 0.92018 0.90298 0.88434 0.86533 0.84624 0.82735 0.80922 0.79253 0.77740 0.76414 0.75291 0.74410 0.73770 0.73383 0.73248
0.775  0.95667 0.94733 0.93422 0.91842 0.90097 0.88207 0.86277 0.84308 0.82392 0.80578 0.78875 0.77327 0.75982 0.74853 0.73956 0.73300 0.72908 0.72776
0.780  0.95547 0.94595 0.93235 0.91662 0.89858 0.87975 0.85983 0.84017 0.82071 0.80203 0.78483 0.76923 0.75555 0.74396 0.73486 0.72827 0.72427 0.72288
0.785  0.95437 0.94453 0.93074 0.91445 0.89649 0.87703 0.85717 0.83690 0.81717 0.79846 0.78076 0.76494 0.75107 0.73942 0.73015 0.72340 0.71934 0.71797
0.790  0.95308 0.94308 0.92909 0.91257 0.89400 0.87462 0.85412 0.83388 0.81383 0.79458 0.77684 0.76074 0.74650 0.73468 0.72529 0.71848 0.71434 0.71290
0.795  0.95190 0.94157 0.92739 0.91065 0.89182 0.87180 0.85136 0.83048 0.81015 0.79087 0.77262 0.75630 0.74199 0.72985 0.72032 0.71341 0.70922 0.70779
0.800  0.95053 0.94003 0.92565 0.90832 0.88957 0.86928 0.84819 0.82734 0.80666 0.78685 0.76833 0.75177 0.73725 0.72504 0.71526 0.70825 0.70400 0.70257
0.805  0.94912 0.93844 0.92353 0.90630 0.88694 0.86635 0.84530 0.82382 0.80287 0.78274 0.76418 0.74715 0.73241 0.72002 0.71018 0.70298 0.69867 0.69718
0.810  0.94780 0.93679 0.92169 0.90386 0.88422 0.86335 0.84202 0.82022 0.79898 0.77856 0.75972 0.74260 0.72748 0.71491 0.70492 0.69767 0.69325 0.69173
0.815  0.94628 0.93510 0.91980 0.90174 0.88184 0.86067 0.83866 0.81656 0.79501 0.77428 0.75518 0.73783 0.72245 0.70968 0.69954 0.69218 0.68771 0.68616
0.820  0.94471 0.93335 0.91751 0.89918 0.87900 0.85754 0.83523 0.81281 0.79096 0.76993 0.75054 0.73292 0.71732 0.70435 0.69406 0.68658 0.68204 0.68047
0.825  0.94307 0.93126 0.91551 0.89656 0.87610 0.85435 0.83172 0.80899 0.78682 0.76549 0.74580 0.72792 0.71208 0.69891 0.68845 0.68086 0.67622 0.67465
0.830  0.94153 0.92939 0.91309 0.89427 0.87313 0.85108 0.82815 0.80509 0.78260 0.76095 0.74097 0.72262 0.70673 0.69335 0.68273 0.67495 0.67029 0.66869
0.835  0.93977 0.92745 0.91095 0.89151 0.87050 0.84774 0.82449 0.80110 0.77829 0.75632 0.73603 0.71740 0.70126 0.68767 0.67678 0.66897 0.66423 0.66258
0.840  0.93793 0.92515 0.90840 0.88868 0.86739 0.84432 0.82074 0.79703 0.77388 0.75158 0.73074 0.71207 0.69567 0.68173 0.67079 0.66285 0.65803 0.65639
0.845  0.93601 0.92307 0.90576 0.88577 0.86419 0.84081 0.81692 0.79287 0.76905 0.74674 0.72559 0.70655 0.68978 0.67579 0.66467 0.65652 0.65164 0.64997
0.850  0.93401 0.92086 0.90303 0.88278 0.86049 0.83723 0.81300 0.78846 0.76444 0.74151 0.72006 0.70083 0.68393 0.66957 0.65830 0.65011 0.64514 0.64345
0.855  0.93192 0.91836 0.90058 0.87970 0.85713 0.83312 0.80859 0.78388 0.75972 0.73643 0.71466 0.69490 0.67777 0.66334 0.65177 0.64347 0.63842 0.63669
0.860  0.92973 0.91571 0.89770 0.87654 0.85367 0.82935 0.80447 0.77903 0.75456 0.73096 0.70887 0.68905 0.67146 0.65682 0.64518 0.63665 0.63154 0.62981
0.865  0.92744 0.91327 0.89470 0.87327 0.85011 0.82547 0.79984 0.77445 0.74927 0.72534 0.70294 0.68284 0.66498 0.65013 0.63832 0.62972 0.62448 0.62273
0.870  0.92504 0.91042 0.89120 0.86946 0.84602 0.82106 0.79510 0.76937 0.74384 0.71958 0.69686 0.67647 0.65834 0.64326 0.63127 0.62252 0.61721 0.61544
0.875  0.92251 0.90743 0.88798 0.86598 0.84179 0.81652 0.79063 0.76416 0.73828 0.71368 0.69063 0.66993 0.65153 0.63621 0.62402 0.61510 0.60974 0.60792
0.880  0.91966 0.90432 0.88463 0.86194 0.83790 0.81185 0.78562 0.75881 0.73257 0.70762 0.68423 0.66298 0.64453 0.62889 0.61647 0.60750 0.60204 0.60017
0.885  0.91686 0.90107 0.88074 0.85821 0.83342 0.80705 0.78007 0.75331 0.72671 0.70107 0.67764 0.65608 0.63713 0.62136 0.60880 0.59959 0.59407 0.59216
0.890  0.91389 0.89766 0.87712 0.85388 0.82880 0.80210 0.77478 0.74725 0.72031 0.69467 0.67061 0.64874 0.62972 0.61353 0.60079 0.59152 0.58588 0.58394
0.895  0.91054 0.89408 0.87291 0.84940 0.82355 0.79700 0.76888 0.74142 0.71405 0.68775 0.66337 0.64118 0.62189 0.60545 0.59252 0.58311 0.57739 0.57542
0.900  0.90720 0.88998 0.86853 0.84475 0.81860 0.79126 0.76325 0.73501 0.70733 0.68063 0.65590 0.63339 0.61381 0.59712 0.58398 0.57434 0.56856 0.56659
0.905  0.90343 0.88601 0.86395 0.83944 0.81298 0.78533 0.75699 0.72839 0.69998 0.67329 0.64820 0.62535 0.60526 0.58851 0.57503 0.56534 0.55944 0.55741
0.910  0.89941 0.88146 0.85915 0.83439 0.80765 0.77919 0.75050 0.72113 0.69277 0.66536 0.63995 0.61680 0.59643 0.57943 0.56575 0.55593 0.54995 0.54791
0.915  0.89511 0.87665 0.85411 0.82863 0.80111 0.77283 0.74335 0.71406 0.68493 0.65717 0.63142 0.60794 0.58728 0.57002 0.55613 0.54615 0.54007 0.53799
0.920  0.89049 0.87154 0.84836 0.82262 0.79481 0.76574 0.73593 0.70628 0.67682 0.64870 0.62259 0.59877 0.57778 0.56008 0.54613 0.53595 0.52973 0.52762
0.925  0.88550 0.86609 0.84229 0.81582 0.78773 0.75835 0.72823 0.69782 0.66801 0.63955 0.61312 0.58898 0.56770 0.54974 0.53558 0.52526 0.51893 0.51681
0.930  0.88009 0.85988 0.83586 0.80917 0.78033 0.75066 0.71974 0.68901 0.65886 0.63006 0.60327 0.57853 0.55718 0.53897 0.52444 0.51398 0.50762 0.50542
0.935  0.87396 0.85322 0.82857 0.80116 0.77255 0.74210 0.71088 0.67983 0.64933 0.61981 0.59271 0.56764 0.54601 0.52752 0.51277 0.50216 0.49568 0.49346
0.940  0.86724 0.84604 0.82079 0.79318 0.76334 0.73264 0.70114 0.66979 0.63856 0.60911 0.58135 0.55626 0.53409 0.51534 0.50051 0.48961 0.48304 0.48078
0.945  0.85982 0.83783 0.81197 0.78417 0.75413 0.72268 0.69092 0.65882 0.62767 0.59755 0.56946 0.54377 0.52134 0.50252 0.48733 0.47636 0.46963 0.46739
0.950  0.85155 0.82887 0.80246 0.77403 0.74330 0.71164 0.67917 0.64684 0.61548 0.58502 0.55663 0.53063 0.50789 0.48862 0.47322 0.46211 0.45534 0.45302
0.955  0.84199 0.81895 0.79208 0.76261 0.73173 0.69941 0.66674 0.63419 0.60215 0.57143 0.54244 0.51645 0.49319 0.47367 0.45821 0.44681 0.43993 0.43758
0.960  0.83109 0.80743 0.77973 0.74970 0.71824 0.68581 0.65252 0.61982 0.58718 0.55627 0.52705 0.50055 0.47730 0.45753 0.44170 0.43026 0.42327 0.42088
0.965  0.81843 0.79362 0.76551 0.73503 0.70307 0.67011 0.63678 0.60352 0.57077 0.53934 0.51028 0.48352 0.45978 0.43978 0.42374 0.41212 0.40500 0.40255
0.970  0.80315 0.77768 0.74894 0.71768 0.68533 0.65245 0.61867 0.58501 0.55183 0.52036 0.49088 0.46402 0.44010 0.41992 0.40371 0.39195 0.38471 0.38227
0.975  0.78427 0.75798 0.72836 0.69695 0.66442 0.63083 0.59683 0.56291 0.52991 0.49854 0.46906 0.44185 0.41783 0.39750 0.38111 0.36918 0.36187 0.35937
0.980  0.75997 0.73299 0.70285 0.67116 0.63779 0.60427 0.57032 0.53644 0.50385 0.47242 0.44284 0.41577 0.39178 0.37120 0.35487 0.34274 0.33532 0.33281
0.985  0.72674 0.69927 0.66882 0.63655 0.60336 0.56950 0.53612 0.50277 0.47025 0.43958 0.41030 0.38369 0.35997 0.33951 0.32305 0.31088 0.30345 0.30089
0.990  0.67624 0.64881 0.61782 0.58569 0.55290 0.52026 0.48760 0.45538 0.42429 0.39455 0.36669 0.34094 0.31806 0.29816 0.28200 0.26995 0.26257 0.26004
0.995  0.58078 0.55482 0.52515 0.49459 0.46414 0.43403 0.40458 0.37581 0.34829 0.32186 0.29721 0.27423 0.25356 0.23553 0.22055 0.20923 0.20219 0.19979
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e050.dat <==
# alpha = -0.45 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99999 0.99998 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99991 0.99991
0.020  0.99998 0.99997 0.99997 0.99996 0.99995 0.99994 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99985 0.99984 0.99984 0.99984
0.025  0.99996 0.99996 0.99995 0.99993 0.99992 0.99990 0.99988 0.99986 0.99984 0.99983 0.99981 0.99979 0.99978 0.99977 0.99976 0.99976 0.99975 0.99975
0.030  0.99995 0.99994 0.99992 0.99990 0.99988 0.99986 0.99983 0.99980 0.99977 0.99975 0.99973 0.99970 0.99968 0.99967 0.99966 0.99965 0.99964 0.99964
0.035  0.99993 0.99991 0.99989 0.99987 0.99984 0.99980 0.99977 0.99973 0.99969 0.99966 0.99963 0.99960 0.99957 0.99955 0.99953 0.99952 0.99951 0.99951
0.040  0.99990 0.99989 0.99986 0.99983 0.99979 0.99974 0.99970 0.99965 0.99960 0.99955 0.99951 0.99947 0.99944 0.99941 0.99939 0.99937 0.99936 0.99936
0.045  0.99988 0.99986 0.99983 0.99978 0.99973 0.99968 0.99962 0.99955 0.99949 0.99944 0.99938 0.99933 0.99929 0.99925 0.99923 0.99921 0.99919 0.99918
0.050  0.99985 0.99983 0.99979 0.99973 0.99967 0.99960 0.99953 0.99945 0.99937 0.99930 0.99924 0.99918 0.99912 0.99908 0.99905 0.99902 0.99900 0.99899
0.055  0.99982 0.99979 0.99974 0.99968 0.99960 0.99951 0.99943 0.99933 0.99924 0.99916 0.99908 0.99900 0.99894 0.99889 0.99884 0.99881 0.99880 0.99878
0.060  0.99978 0.99975 0.99969 0.99961 0.99952 0.99942 0.99932 0.99921 0.99910 0.99900 0.99890 0.99881 0.99874 0.99867 0.99862 0.99859 0.99857 0.99855
0.065  0.99975 0.99970 0.99964 0.99955 0.99944 0.99932 0.99920 0.99907 0.99894 0.99882 0.99871 0.99861 0.99852 0.99844 0.99839 0.99834 0.99832 0.99830
0.070  0.99971 0.99966 0.99958 0.99947 0.99935 0.99921 0.99907 0.99892 0.99877 0.99863 0.99850 0.99838 0.99828 0.99819 0.99813 0.99808 0.99805 0.99802
0.075  0.99966 0.99961 0.99952 0.99940 0.99926 0.99910 0.99893 0.99876 0.99859 0.99843 0.99828 0.99815 0.99803 0.99793 0.99785 0.99779 0.99776 0.99773
0.080  0.99962 0.99955 0.99945 0.99931 0.99915 0.99897 0.99878 0.99859 0.99840 0.99821 0.99804 0.99789 0.99775 0.99764 0.99755 0.99749 0.99745 0.99742
0.085  0.99957 0.99949 0.99938 0.99922 0.99904 0.99884 0.99862 0.99840 0.99819 0.99798 0.99779 0.99762 0.99746 0.99734 0.99724 0.99716 0.99712 0.99709
0.090  0.99951 0.99943 0.99930 0.99913 0.99893 0.99870 0.99846 0.99821 0.99797 0.99774 0.99752 0.99733 0.99716 0.99701 0.99690 0.99682 0.99677 0.99673
0.095  0.99946 0.99937 0.99922 0.99903 0.99880 0.99855 0.99828 0.99801 0.99774 0.99748 0.99724 0.99702 0.99683 0.99667 0.99655 0.99645 0.99640 0.99636
0.100  0.99940 0.99930 0.99914 0.99892 0.99867 0.99839 0.99809 0.99779 0.99749 0.99720 0.99694 0.99670 0.99649 0.99631 0.99617 0.99607 0.99601 0.99596
0.105  0.99934 0.99922 0.99905 0.99881 0.99854 0.99822 0.99790 0.99756 0.99723 0.99692 0.99662 0.99636 0.99612 0.99593 0.99578 0.99567 0.99560 0.99555
0.110  0.99927 0.99915 0.99896 0.99870 0.99839 0.99805 0.99769 0.99732 0.99696 0.99662 0.99629 0.99600 0.99575 0.99553 0.99537 0.99524 0.99517 0.99511
0.115  0.99920 0.99907 0.99886 0.99857 0.99824 0.99786 0.99748 0.99707 0.99668 0.99630 0.99595 0.99563 0.99535 0.99512 0.99493 0.99480 0.99472 0.99470
0.120  0.99913 0.99898 0.99875 0.99844 0.99809 0.99767 0.99725 0.99681 0.99638 0.99597 0.99558 0.99524 0.99493 0.99468 0.99448 0.99433 0.99425 0.99422
0.125  0.99906 0.99890 0.99865 0.99831 0.99792 0.99748 0.99702 0.99654 0.99607 0.99562 0.99521 0.99483 0.99450 0.99423 0.99401 0.99385 0.99376 0.99372
0.130  0.99898 0.99881 0.99854 0.99817 0.99775 0.99727 0.99677 0.99625 0.99575 0.99526 0.99481 0.99441 0.99405 0.99375 0.99352 0.99335 0.99324 0.99321
0.135  0.99890 0.99871 0.99842 0.99803 0.99757 0.99705 0.99652 0.99596 0.99542 0.99489 0.99441 0.99397 0.99358 0.99326 0.99301 0.99282 0.99271 0.99267
0.140  0.99881 0.99861 0.99830 0.99788 0.99739 0.99683 0.99625 0.99565 0.99507 0.99450 0.99398 0.99351 0.99310 0.99275 0.99248 0.99228 0.99216 0.99211
0.145  0.99873 0.99851 0.99817 0.99772 0.99719 0.99660 0.99597 0.99533 0.99471 0.99410 0.99354 0.99303 0.99259 0.99222 0.99193 0.99171 0.99158 0.99153
0.150  0.99864 0.99840 0.99804 0.99756 0.99699 0.99636 0.99569 0.99500 0.99433 0.99368 0.99309 0.99254 0.99207 0.99167 0.99136 0.99113 0.99099 0.99093
0.155  0.99854 0.99829 0.99791 0.99740 0.99679 0.99611 0.99539 0.99466 0.99394 0.99325 0.99261 0.99203 0.99153 0.99110 0.99077 0.99052 0.99037 0.99030
0.160  0.99844 0.99818 0.99777 0.99722 0.99657 0.99585 0.99509 0.99431 0.99354 0.99280 0.99212 0.99150 0.99097 0.99051 0.99016 0.98990 0.98974 0.98966
0.165  0.99834 0.99806 0.99762 0.99704 0.99635 0.99558 0.99477 0.99394 0.99313 0.99234 0.99162 0.99096 0.99039 0.98990 0.98953 0.98925 0.98908 0.98900
0.170  0.99824 0.99794 0.99747 0.99686 0.99613 0.99530 0.99445 0.99356 0.99270 0.99187 0.99110 0.99040 0.98979 0.98928 0.98888 0.98858 0.98841 0.98835
0.175  0.99813 0.99782 0.99732 0.99667 0.99589 0.99502 0.99411 0.99317 0.99226 0.99138 0.99056 0.98983 0.98918 0.98864 0.98821 0.98789 0.98771 0.98765
0.180  0.99802 0.99769 0.99716 0.99646 0.99565 0.99473 0.99377 0.99277 0.99181 0.99087 0.99001 0.98923 0.98854 0.98797 0.98752 0.98719 0.98699 0.98692
0.185  0.99791 0.99756 0.99700 0.99626 0.99540 0.99443 0.99341 0.99236 0.99134 0.99035 0.98944 0.98862 0.98789 0.98729 0.98681 0.98646 0.98625 0.98617
0.190  0.99779 0.99742 0.99684 0.99606 0.99515 0.99412 0.99304 0.99194 0.99086 0.98982 0.98886 0.98798 0.98722 0.98658 0.98608 0.98571 0.98549 0.98540
0.195  0.99767 0.99728 0.99666 0.99584 0.99487 0.99380 0.99266 0.99151 0.99036 0.98927 0.98825 0.98733 0.98653 0.98586 0.98532 0.98494 0.98471 0.98461
0.200  0.99755 0.99714 0.99649 0.99562 0.99460 0.99348 0.99228 0.99106 0.98985 0.98871 0.98764 0.98667 0.98582 0.98512 0.98456 0.98415 0.98390 0.98380
0.205  0.99742 0.99699 0.99631 0.99540 0.99433 0.99314 0.99188 0.99060 0.98933 0.98813 0.98700 0.98599 0.98510 0.98435 0.98377 0.98334 0.98308 0.98296
0.210  0.99729 0.99683 0.99612 0.99517 0.99404 0.99278 0.99148 0.99012 0.98880 0.98754 0.98635 0.98529 0.98436 0.98357 0.98295 0.98250 0.98223 0.98211
0.215  0.99715 0.99668 0.99593 0.99493 0.99375 0.99243 0.99106 0.98964 0.98825 0.98692 0.98568 0.98457 0.98359 0.98277 0.98212 0.98165 0.98137 0.98127
0.220  0.99701 0.99651 0.99572 0.99469 0.99345 0.99207 0.99063 0.98915 0.98769 0.98629 0.98500 0.98383 0.98280 0.98195 0.98127 0.98077 0.98048 0.98037
0.225  0.99687 0.99635 0.99552 0.99442 0.99315 0.99170 0.99018 0.98864 0.98712 0.98565 0.98430 0.98307 0.98200 0.98110 0.98039 0.97988 0.97957 0.97945
0.230  0.99672 0.99617 0.99531 0.99417 0.99283 0.99133 0.98973 0.98812 0.98652 0.98500 0.98359 0.98230 0.98118 0.98025 0.97950 0.97896 0.97864 0.97851
0.235  0.99657 0.99600 0.99510 0.99391 0.99249 0.99094 0.98927 0.98759 0.98592 0.98433 0.98285 0.98151 0.98034 0.97936 0.97858 0.97802 0.97768 0.97755
0.240  0.99642 0.99582 0.99488 0.99364 0.99216 0.99054 0.98880 0.98704 0.98530 0.98365 0.98209 0.98070 0.97948 0.97846 0.97765 0.97706 0.97670 0.97656
0.245  0.99626 0.99564 0.99466 0.99336 0.99183 0.99011 0.98832 0.98648 0.98467 0.98294 0.98133 0.97988 0.97860 0.97753 0.97669 0.97608 0.97571 0.97559
0.250  0.99610 0.99546 0.99444 0.99308 0.99148 0.98970 0.98783 0.98591 0.98403 0.98222 0.98054 0.97903 0.97770 0.97659 0.97571 0.97507 0.97469 0.97456
0.255  0.99594 0.99527 0.99420 0.99280 0.99113 0.98928 0.98731 0.98533 0.98337 0.98148 0.97974 0.97817 0.97678 0.97563 0.97471 0.97405 0.97365 0.97351
0.260  0.99577 0.99507 0.99396 0.99250 0.99077 0.98884 0.98680 0.98474 0.98269 0.98074 0.97893 0.97728 0.97585 0.97464 0.97369 0.97300 0.97258 0.97243
0.265  0.99560 0.99487 0.99371 0.99218 0.99038 0.98840 0.98627 0.98413 0.98200 0.97997 0.97808 0.97638 0.97489 0.97364 0.97265 0.97193 0.97150 0.97133
0.270  0.99542 0.99467 0.99345 0.99188 0.99000 0.98794 0.98574 0.98349 0.98130 0.97920 0.97723 0.97546 0.97391 0.97261 0.97158 0.97084 0.97039 0.97021
0.275  0.99524 0.99446 0.99320 0.99156 0.98962 0.98746 0.98519 0.98286 0.98059 0.97839 0.97636 0.97452 0.97291 0.97157 0.97050 0.96973 0.96926 0.96910
0.280  0.99506 0.99425 0.99294 0.99124 0.98923 0.98699 0.98463 0.98222 0.97986 0.97758 0.97547 0.97357 0.97189 0.97050 0.96939 0.96859 0.96810 0.96794
0.285  0.99487 0.99401 0.99268 0.99092 0.98883 0.98651 0.98404 0.98156 0.97909 0.97675 0.97456 0.97258 0.97086 0.96941 0.96826 0.96743 0.96693 0.96675
0.290  0.99468 0.99379 0.99241 0.99058 0.98842 0.98602 0.98346 0.98089 0.97834 0.97591 0.97364 0.97159 0.96980 0.96830 0.96711 0.96625 0.96573 0.96553
0.295  0.99448 0.99357 0.99214 0.99022 0.98798 0.98551 0.98288 0.98018 0.97757 0.97505 0.97269 0.97057 0.96872 0.96716 0.96594 0.96505 0.96451 0.96430
0.300  0.99428 0.99334 0.99185 0.98987 0.98755 0.98497 0.98227 0.97949 0.97678 0.97415 0.97173 0.96955 0.96761 0.96601 0.96474 0.96382 0.96326 0.96308
0.305  0.99408 0.99310 0.99154 0.98952 0.98712 0.98446 0.98163 0.97878 0.97597 0.97326 0.97076 0.96849 0.96650 0.96484 0.96352 0.96257 0.96199 0.96179
0.310  0.99387 0.99286 0.99125 0.98917 0.98668 0.98393 0.98101 0.97806 0.97513 0.97235 0.96976 0.96741 0.96536 0.96365 0.96228 0.96129 0.96070 0.96049
0.315  0.99365 0.99261 0.99095 0.98880 0.98623 0.98339 0.98037 0.97731 0.97430 0.97143 0.96873 0.96632 0.96421 0.96243 0.96102 0.96000 0.95938 0.95916
0.320  0.99344 0.99236 0.99065 0.98840 0.98574 0.98280 0.97973 0.97655 0.97346 0.97048 0.96770 0.96521 0.96302 0.96118 0.95973 0.95868 0.95804 0.95780
0.325  0.99322 0.99211 0.99034 0.98801 0.98528 0.98224 0.97906 0.97579 0.97259 0.96950 0.96666 0.96408 0.96181 0.95992 0.95843 0.95734 0.95668 0.95646
0.330  0.99299 0.99183 0.99002 0.98762 0.98480 0.98167 0.97836 0.97502 0.97169 0.96853 0.96559 0.96291 0.96059 0.95864 0.95709 0.95597 0.95530 0.95506
0.335  0.99276 0.99156 0.98967 0.98723 0.98432 0.98109 0.97768 0.97422 0.97079 0.96754 0.96448 0.96174 0.95935 0.95734 0.95574 0.95458 0.95389 0.95363
0.340  0.99252 0.99129 0.98934 0.98683 0.98378 0.98048 0.97698 0.97339 0.96989 0.96652 0.96338 0.96056 0.95808 0.95600 0.95436 0.95317 0.95245 0.95218
0.345  0.99227 0.99101 0.98901 0.98638 0.98328 0.97986 0.97627 0.97258 0.96897 0.96548 0.96226 0.95935 0.95679 0.95465 0.95296 0.95173 0.95099 0.95074
0.350  0.99202 0.99073 0.98867 0.98595 0.98278 0.97925 0.97551 0.97175 0.96799 0.96444 0.96112 0.95810 0.95548 0.95328 0.95154 0.95027 0.94951 0.94924
0.355  0.99178 0.99044 0.98832 0.98553 0.98226 0.97863 0.97478 0.97086 0.96704 0.96338 0.95993 0.95685 0.95415 0.95189 0.95008 0.94879 0.94800 0.94772
0.360  0.99152 0.99015 0.98797 0.98510 0.98168 0.97794 0.97404 0.97000 0.96607 0.96226 0.95875 0.95558 0.95280 0.95046 0.94861 0.94728 0.94647 0.94616
0.365  0.99126 0.98985 0.98757 0.98466 0.98115 0.97730 0.97323 0.96913 0.96507 0.96117 0.95756 0.95429 0.95141 0.94902 0.94712 0.94574 0.94490 0.94463
0.370  0.99100 0.98952 0.98720 0.98416 0.98060 0.97665 0.97246 0.96825 0.96404 0.96005 0.95634 0.95295 0.95002 0.94756 0.94559 0.94418 0.94332 0.94303
0.375  0.99073 0.98921 0.98683 0.98371 0.98005 0.97599 0.97169 0.96730 0.96302 0.95892 0.95507 0.95162 0.94860 0.94606 0.94405 0.94260 0.94172 0.94140
0.380  0.99046 0.98889 0.98646 0.98325 0.97943 0.97525 0.97089 0.96639 0.96199 0.95773 0.95381 0.95027 0.94714 0.94454 0.94248 0.94099 0.94008 0.93974
0.385  0.99018 0.98857 0.98607 0.98277 0.97886 0.97457 0.97003 0.96546 0.96089 0.95657 0.95254 0.94887 0.94568 0.94301 0.94089 0.93935 0.93842 0.93811
0.390  0.98989 0.98825 0.98563 0.98224 0.97827 0.97387 0.96921 0.96446 0.95983 0.95538 0.95121 0.94747 0.94420 0.94145 0.93926 0.93769 0.93674 0.93640
0.395  0.98960 0.98792 0.98523 0.98175 0.97768 0.97311 0.96838 0.96350 0.95874 0.95414 0.94989 0.94605 0.94269 0.93985 0.93762 0.93601 0.93502 0.93467
0.400  0.98930 0.98757 0.98482 0.98126 0.97701 0.97238 0.96747 0.96253 0.95759 0.95292 0.94856 0.94460 0.94114 0.93825 0.93596 0.93429 0.93328 0.93295
0.405  0.98900 0.98719 0.98441 0.98075 0.97641 0.97165 0.96661 0.96148 0.95648 0.95168 0.94716 0.94312 0.93959 0.93662 0.93425 0.93255 0.93152 0.93116
0.410  0.98868 0.98684 0.98398 0.98018 0.97579 0.97090 0.96574 0.96047 0.95534 0.95037 0.94579 0.94164 0.93801 0.93495 0.93253 0.93079 0.92973 0.92935
0.415  0.98836 0.98649 0.98351 0.97966 0.97508 0.97008 0.96479 0.95946 0.95414 0.94909 0.94439 0.94013 0.93639 0.93327 0.93079 0.92900 0.92791 0.92755
0.420  0.98805 0.98613 0.98307 0.97913 0.97444 0.96932 0.96389 0.95836 0.95297 0.94779 0.94293 0.93857 0.93476 0.93156 0.92901 0.92718 0.92606 0.92568
0.425  0.98772 0.98576 0.98263 0.97858 0.97380 0.96854 0.96298 0.95731 0.95178 0.94642 0.94149 0.93702 0.93311 0.92981 0.92722 0.92533 0.92420 0.92379
0.430  0.98739 0.98538 0.98218 0.97797 0.97308 0.96767 0.96198 0.95625 0.95052 0.94509 0.94003 0.93544 0.93142 0.92806 0.92539 0.92346 0.92229 0.92191
0.435  0.98706 0.98495 0.98166 0.97742 0.97239 0.96687 0.96104 0.95509 0.94930 0.94373 0.93850 0.93382 0.92972 0.92628 0.92353 0.92156 0.92036 0.91995
0.440  0.98671 0.98456 0.98120 0.97686 0.97171 0.96605 0.96009 0.95400 0.94805 0.94230 0.93700 0.93220 0.92799 0.92445 0.92166 0.91964 0.91841 0.91797
0.445  0.98637 0.98417 0.98073 0.97620 0.97097 0.96515 0.95904 0.95288 0.94673 0.94091 0.93547 0.93052 0.92622 0.92262 0.91976 0.91768 0.91642 0.91601
0.450  0.98601 0.98376 0.98024 0.97562 0.97022 0.96432 0.95806 0.95168 0.94546 0.93948 0.93387 0.92885 0.92445 0.92076 0.91781 0.91570 0.91441 0.91397
0.455  0.98565 0.98335 0.97968 0.97503 0.96951 0.96337 0.95705 0.95053 0.94409 0.93799 0.93230 0.92716 0.92262 0.91885 0.91586 0.91369 0.91237 0.91190
0.460  0.98526 0.98288 0.97919 0.97434 0.96869 0.96251 0.95596 0.94934 0.94278 0.93653 0.93070 0.92540 0.92080 0.91694 0.91387 0.91164 0.91030 0.90985
0.465  0.98488 0.98246 0.97868 0.97373 0.96796 0.96163 0.95494 0.94811 0.94145 0.93499 0.92905 0.92366 0.91895 0.91497 0.91184 0.90958 0.90820 0.90772
0.470  0.98450 0.98202 0.97809 0.97311 0.96721 0.96065 0.95380 0.94691 0.94002 0.93349 0.92741 0.92188 0.91705 0.91301 0.90980 0.90748 0.90607 0.90556
0.475  0.98411 0.98158 0.97757 0.97239 0.96635 0.95975 0.95275 0.94561 0.93865 0.93196 0.92569 0.92007 0.91514 0.91101 0.90772 0.90535 0.90391 0.90342
0.480  0.98371 0.98113 0.97704 0.97175 0.96558 0.95879 0.95165 0.94438 0.93718 0.93037 0.92401 0.91826 0.91318 0.90896 0.90562 0.90319 0.90172 0.90120
0.485  0.98331 0.98062 0.97650 0.97110 0.96479 0.95780 0.95049 0.94304 0.93578 0.92880 0.92224 0.91637 0.91123 0.90692 0.90348 0.90100 0.89950 0.89899
0.490  0.98290 0.98016 0.97586 0.97034 0.96390 0.95685 0.94939 0.94177 0.93434 0.92715 0.92051 0.91451 0.90925 0.90481 0.90132 0.89878 0.89725 0.89671
0.495  0.98248 0.97968 0.97531 0.96967 0.96309 0.95579 0.94816 0.94048 0.93281 0.92554 0.91875 0.91257 0.90720 0.90270 0.89913 0.89653 0.89496 0.89444
0.500  0.98205 0.97920 0.97474 0.96898 0.96216 0.95481 0.94703 0.93909 0.93134 0.92384 0.91692 0.91065 0.90517 0.90054 0.89689 0.89425 0.89265 0.89210
0.505  0.98158 0.97864 0.97407 0.96819 0.96133 0.95371 0.94577 0.93777 0.92977 0.92218 0.91511 0.90866 0.90307 0.89837 0.89465 0.89194 0.89030 0.88972
0.510  0.98114 0.97815 0.97349 0.96748 0.96047 0.95271 0.94460 0.93633 0.92826 0.92043 0.91322 0.90669 0.90097 0.89617 0.89234 0.88959 0.88793 0.88735
0.515  0.98069 0.97764 0.97289 0.96665 0.95951 0.95158 0.94330 0.93497 0.92664 0.91874 0.91136 0.90468 0.89881 0.89392 0.89004 0.88722 0.88551 0.88491
0.520  0.98024 0.97713 0.97218 0.96593 0.95864 0.95055 0.94210 0.93349 0.92508 0.91693 0.90942 0.90262 0.89666 0.89166 0.88767 0.88481 0.88307 0.88248
0.525  0.97977 0.97653 0.97157 0.96519 0.95763 0.94949 0.94076 0.93209 0.92341 0.91519 0.90751 0.90056 0.89444 0.88935 0.88530 0.88237 0.88059 0.87997
0.530  0.97929 0.97599 0.97094 0.96432 0.95674 0.94832 0.93953 0.93056 0.92182 0.91333 0.90551 0.89843 0.89223 0.88703 0.88288 0.87989 0.87808 0.87747
0.535  0.97881 0.97545 0.97020 0.96356 0.95570 0.94723 0.93815 0.92912 0.92010 0.91154 0.90355 0.89632 0.88995 0.88465 0.88044 0.87739 0.87554 0.87489
0.540  0.97827 0.97490 0.96955 0.96266 0.95478 0.94602 0.93688 0.92755 0.91845 0.90963 0.90149 0.89413 0.88768 0.88226 0.87794 0.87484 0.87295 0.87232
0.545  0.97777 0.97425 0.96888 0.96188 0.95370 0.94490 0.93546 0.92608 0.91669 0.90779 0.89948 0.89194 0.88533 0.87982 0.87544 0.87227 0.87034 0.86967
0.550  0.97726 0.97368 0.96811 0.96094 0.95275 0.94365 0.93415 0.92446 0.91500 0.90583 0.89737 0.88971 0.88300 0.87737 0.87288 0.86965 0.86769 0.86703
0.555  0.97674 0.97310 0.96743 0.96014 0.95164 0.94249 0.93269 0.92294 0.91319 0.90393 0.89530 0.88742 0.88059 0.87486 0.87031 0.86701 0.86500 0.86430
0.560  0.97620 0.97241 0.96662 0.95930 0.95066 0.94121 0.93135 0.92128 0.91145 0.90192 0.89313 0.88517 0.87820 0.87231 0.86768 0.86432 0.86228 0.86159
0.565  0.97566 0.97182 0.96591 0.95834 0.94952 0.93989 0.92984 0.91959 0.90958 0.89997 0.89092 0.88282 0.87572 0.86977 0.86503 0.86159 0.85952 0.85879
0.570  0.97506 0.97120 0.96519 0.95748 0.94851 0.93870 0.92846 0.91801 0.90769 0.89790 0.88877 0.88051 0.87326 0.86714 0.86233 0.85884 0.85672 0.85600
0.575  0.97450 0.97056 0.96434 0.95648 0.94733 0.93734 0.92691 0.91627 0.90588 0.89586 0.88651 0.87809 0.87072 0.86453 0.85961 0.85604 0.85389 0.85317
0.580  0.97392 0.96984 0.96360 0.95560 0.94628 0.93611 0.92533 0.91464 0.90393 0.89378 0.88430 0.87570 0.86814 0.86184 0.85684 0.85322 0.85102 0.85026
0.585  0.97334 0.96919 0.96271 0.95455 0.94507 0.93471 0.92389 0.91285 0.90207 0.89162 0.88197 0.87323 0.86558 0.85915 0.85403 0.85034 0.84810 0.84735
0.590  0.97274 0.96851 0.96195 0.95364 0.94399 0.93344 0.92227 0.91103 0.90007 0.88953 0.87961 0.87072 0.86293 0.85639 0.85120 0.84743 0.84515 0.84435
0.595  0.97212 0.96775 0.96103 0.95257 0.94273 0.93200 0.92079 0.90934 0.89804 0.88731 0.87731 0.86824 0.86024 0.85359 0.84831 0.84448 0.84216 0.84136
0.600  0.97145 0.96706 0.96023 0.95146 0.94145 0.93053 0.91912 0.90747 0.89610 0.88506 0.87488 0.86566 0.85758 0.85080 0.84538 0.84148 0.83913 0.83833
0.605  0.97082 0.96625 0.95928 0.95052 0.94033 0.92921 0.91743 0.90570 0.89401 0.88289 0.87242 0.86304 0.85482 0.84792 0.84244 0.83846 0.83605 0.83522
0.610  0.97017 0.96554 0.95846 0.94938 0.93901 0.92769 0.91588 0.90381 0.89188 0.88058 0.87002 0.86046 0.85202 0.84500 0.83943 0.83539 0.83294 0.83210
0.615  0.96951 0.96481 0.95746 0.94839 0.93784 0.92615 0.91413 0.90186 0.88987 0.87823 0.86749 0.85777 0.84925 0.84209 0.83637 0.83227 0.82978 0.82894
0.620  0.96883 0.96395 0.95661 0.94722 0.93649 0.92477 0.91236 0.89988 0.88769 0.87597 0.86493 0.85503 0.84637 0.83909 0.83331 0.82911 0.82657 0.82569
0.625  0.96809 0.96320 0.95559 0.94620 0.93510 0.92319 0.91074 0.89803 0.88547 0.87356 0.86243 0.85234 0.84345 0.83605 0.83018 0.82591 0.82333 0.82244
0.630  0.96739 0.96240 0.95471 0.94498 0.93389 0.92157 0.90892 0.89599 0.88322 0.87111 0.85979 0.84954 0.84056 0.83296 0.82699 0.82266 0.82004 0.81915
0.635  0.96667 0.96152 0.95364 0.94374 0.93246 0.92013 0.90707 0.89393 0.88109 0.86862 0.85712 0.84670 0.83757 0.82990 0.82379 0.81936 0.81669 0.81576
0.640  0.96594 0.96071 0.95272 0.94267 0.93100 0.91847 0.90519 0.89199 0.87878 0.86623 0.85440 0.84381 0.83453 0.82673 0.82053 0.81604 0.81331 0.81237
0.645  0.96512 0.95977 0.95162 0.94139 0.92972 0.91678 0.90347 0.88988 0.87643 0.86368 0.85177 0.84095 0.83144 0.82351 0.81722 0.81265 0.80989 0.80894
0.650  0.96436 0.95893 0.95067 0.94008 0.92822 0.91506 0.90154 0.88772 0.87406 0.86109 0.84898 0.83801 0.82839 0.82025 0.81386 0.80922 0.80641 0.80545
0.655  0.96358 0.95795 0.94952 0.93896 0.92670 0.91352 0.89957 0.88552 0.87180 0.85846 0.84615 0.83500 0.82522 0.81701 0.81045 0.80573 0.80288 0.80192
0.660  0.96278 0.95708 0.94835 0.93761 0.92514 0.91175 0.89758 0.88330 0.86935 0.85579 0.84328 0.83195 0.82201 0.81366 0.80703 0.80220 0.79929 0.79829
0.665  0.96189 0.95605 0.94735 0.93623 0.92378 0.90996 0.89573 0.88121 0.86686 0.85322 0.84037 0.82885 0.81875 0.81027 0.80353 0.79862 0.79566 0.79465
0.670  0.96106 0.95515 0.94614 0.93504 0.92217 0.90813 0.89369 0.87893 0.86434 0.85049 0.83751 0.82571 0.81544 0.80682 0.79997 0.79501 0.79199 0.79096
0.675  0.96021 0.95407 0.94503 0.93362 0.92054 0.90627 0.89161 0.87661 0.86178 0.84770 0.83454 0.82252 0.81209 0.80333 0.79637 0.79132 0.78826 0.78721
0.680  0.95926 0.95313 0.94383 0.93216 0.91887 0.90461 0.88948 0.87425 0.85918 0.84488 0.83151 0.81938 0.80868 0.79978 0.79271 0.78758 0.78447 0.78341
0.685  0.95837 0.95201 0.94254 0.93068 0.91718 0.90269 0.88733 0.87185 0.85654 0.84201 0.82843 0.81611 0.80523 0.79618 0.78900 0.78379 0.78063 0.77956
0.690  0.95746 0.95103 0.94123 0.92940 0.91569 0.90074 0.88513 0.86942 0.85386 0.83910 0.82530 0.81279 0.80179 0.79253 0.78523 0.77994 0.77673 0.77564
0.695  0.95651 0.94986 0.94010 0.92787 0.91395 0.89876 0.88291 0.86694 0.85114 0.83614 0.82213 0.80941 0.79826 0.78883 0.78141 0.77603 0.77277 0.77167
0.700  0.95548 0.94883 0.93874 0.92631 0.91217 0.89674 0.88064 0.86443 0.84839 0.83315 0.81890 0.80599 0.79465 0.78508 0.77753 0.77207 0.76875 0.76763
0.705  0.95450 0.94762 0.93734 0.92472 0.91036 0.89469 0.87835 0.86188 0.84558 0.83010 0.81563 0.80251 0.79099 0.78126 0.77360 0.76804 0.76468 0.76354
0.710  0.95349 0.94637 0.93611 0.92310 0.90852 0.89261 0.87601 0.85929 0.84273 0.82701 0.81231 0.79898 0.78720 0.77739 0.76961 0.76396 0.76054 0.75938
0.715  0.95238 0.94527 0.93469 0.92144 0.90664 0.89049 0.87364 0.85665 0.83984 0.82387 0.80894 0.79540 0.78343 0.77347 0.76555 0.75982 0.75633 0.75516
0.720  0.95133 0.94397 0.93321 0.91976 0.90472 0.88833 0.87122 0.85398 0.83691 0.82069 0.80552 0.79164 0.77960 0.76948 0.76144 0.75561 0.75207 0.75087
0.725  0.95015 0.94280 0.93169 0.91825 0.90278 0.88614 0.86877 0.85126 0.83393 0.81745 0.80203 0.78795 0.77572 0.76543 0.75726 0.75134 0.74773 0.74651
0.730  0.94904 0.94145 0.93015 0.91654 0.90079 0.88390 0.86627 0.84850 0.83090 0.81416 0.79836 0.78420 0.77177 0.76132 0.75302 0.74696 0.74333 0.74209
0.735  0.94790 0.94005 0.92857 0.91476 0.89877 0.88163 0.86374 0.84569 0.82782 0.81064 0.79478 0.78039 0.76776 0.75714 0.74866 0.74256 0.73886 0.73759
0.740  0.94664 0.93873 0.92714 0.91293 0.89672 0.87932 0.86115 0.84260 0.82469 0.80725 0.79114 0.77652 0.76369 0.75283 0.74428 0.73808 0.73432 0.73302
0.745  0.94544 0.93735 0.92554 0.91107 0.89462 0.87697 0.85852 0.83969 0.82133 0.80380 0.78744 0.77258 0.75945 0.74852 0.73984 0.73354 0.72971 0.72842
0.750  0.94410 0.93585 0.92386 0.90907 0.89248 0.87428 0.85559 0.83674 0.81806 0.80030 0.78351 0.76846 0.75525 0.74415 0.73532 0.72889 0.72501 0.72370
0.755  0.94284 0.93431 0.92214 0.90696 0.89026 0.87184 0.85287 0.83373 0.81477 0.79654 0.77969 0.76440 0.75098 0.73969 0.73067 0.72418 0.72024 0.71890
0.760  0.94143 0.93274 0.92038 0.90498 0.88778 0.86935 0.85010 0.83042 0.81142 0.79292 0.77581 0.76027 0.74653 0.73509 0.72600 0.71941 0.71540 0.71401
0.765  0.94009 0.93132 0.91857 0.90295 0.88552 0.86682 0.84727 0.82731 0.80780 0.78923 0.77168 0.75594 0.74212 0.73050 0.72126 0.71451 0.71046 0.70909
0.770  0.93859 0.92967 0.91672 0.90088 0.88320 0.86393 0.84413 0.82415 0.80434 0.78528 0.76767 0.75167 0.73763 0.72573 0.71637 0.70958 0.70545 0.70403
0.775  0.93718 0.92797 0.91483 0.89877 0.88084 0.86130 0.84121 0.82066 0.80058 0.78147 0.76353 0.74719 0.73296 0.72098 0.71146 0.70451 0.70034 0.69893
0.780  0.93560 0.92622 0.91262 0.89660 0.87811 0.85861 0.83794 0.81738 0.79699 0.77738 0.75925 0.74278 0.72831 0.71605 0.70641 0.69941 0.69516 0.69369
0.785  0.93409 0.92443 0.91063 0.89409 0.87565 0.85556 0.83490 0.81376 0.79310 0.77344 0.75483 0.73813 0.72347 0.71114 0.70132 0.69417 0.68986 0.68841
0.790  0.93241 0.92258 0.90860 0.89183 0.87281 0.85276 0.83150 0.81036 0.78939 0.76920 0.75053 0.73355 0.71854 0.70603 0.69609 0.68887 0.68449 0.68297
0.795  0.93080 0.92068 0.90651 0.88951 0.87024 0.84958 0.82835 0.80661 0.78535 0.76510 0.74595 0.72875 0.71365 0.70084 0.69076 0.68344 0.67900 0.67748
0.800  0.92902 0.91873 0.90436 0.88682 0.86759 0.84667 0.82482 0.80307 0.78147 0.76072 0.74129 0.72385 0.70854 0.69565 0.68533 0.67791 0.67341 0.67189
0.805  0.92718 0.91672 0.90186 0.88439 0.86458 0.84336 0.82152 0.79918 0.77731 0.75624 0.73675 0.71887 0.70334 0.69026 0.67986 0.67227 0.66770 0.66613
0.810  0.92541 0.91465 0.89960 0.88156 0.86149 0.83998 0.81786 0.79520 0.77303 0.75168 0.73191 0.71392 0.69803 0.68477 0.67423 0.66657 0.66191 0.66031
0.815  0.92344 0.91251 0.89727 0.87901 0.85867 0.83687 0.81411 0.79115 0.76868 0.74703 0.72699 0.70877 0.69263 0.67918 0.66848 0.66071 0.65599 0.65437
0.820  0.92140 0.91031 0.89456 0.87605 0.85543 0.83335 0.81028 0.78701 0.76424 0.74229 0.72197 0.70349 0.68712 0.67347 0.66262 0.65474 0.64995 0.64830
0.825  0.91929 0.90779 0.89210 0.87300 0.85212 0.82974 0.80637 0.78279 0.75970 0.73745 0.71684 0.69810 0.68149 0.66765 0.65664 0.64864 0.64376 0.64211
0.830  0.91725 0.90544 0.88924 0.87024 0.84872 0.82605 0.80237 0.77848 0.75507 0.73251 0.71162 0.69243 0.67576 0.66171 0.65054 0.64237 0.63746 0.63578
0.835  0.91499 0.90301 0.88662 0.86704 0.84561 0.82228 0.79829 0.77407 0.75035 0.72747 0.70628 0.68682 0.66991 0.65565 0.64423 0.63601 0.63103 0.62930
0.840  0.91263 0.90024 0.88360 0.86375 0.84204 0.81841 0.79411 0.76957 0.74552 0.72233 0.70062 0.68110 0.66393 0.64935 0.63787 0.62952 0.62446 0.62273
0.845  0.91019 0.89763 0.88048 0.86037 0.83838 0.81445 0.78983 0.76497 0.74030 0.71707 0.69505 0.67519 0.65767 0.64302 0.63136 0.62283 0.61771 0.61596
0.850  0.90764 0.89489 0.87726 0.85689 0.83425 0.81039 0.78545 0.76012 0.73525 0.71144 0.68913 0.66907 0.65143 0.63643 0.62463 0.61605 0.61083 0.60907
0.855  0.90499 0.89186 0.87427 0.85331 0.83039 0.80585 0.78060 0.75510 0.73008 0.70593 0.68332 0.66276 0.64489 0.62982 0.61773 0.60904 0.60376 0.60196
0.860  0.90222 0.88867 0.87085 0.84963 0.82642 0.80157 0.77600 0.74982 0.72450 0.70005 0.67713 0.65650 0.63820 0.62293 0.61077 0.60187 0.59652 0.59471
0.865  0.89933 0.88564 0.86730 0.84582 0.82233 0.79718 0.77092 0.74476 0.71877 0.69401 0.67080 0.64990 0.63135 0.61587 0.60354 0.59458 0.58910 0.58728
0.870  0.89631 0.88221 0.86328 0.84150 0.81774 0.79228 0.76569 0.73921 0.71290 0.68783 0.66431 0.64313 0.62433 0.60863 0.59614 0.58703 0.58149 0.57964
0.875  0.89314 0.87863 0.85947 0.83745 0.81299 0.78723 0.76070 0.73353 0.70689 0.68149 0.65766 0.63620 0.61713 0.60122 0.58854 0.57926 0.57368 0.57179
0.880  0.88965 0.87489 0.85551 0.83284 0.80851 0.78204 0.75518 0.72769 0.70071 0.67498 0.65084 0.62888 0.60975 0.59354 0.58064 0.57132 0.56564 0.56370
0.885  0.88616 0.87099 0.85102 0.82849 0.80347 0.77669 0.74915 0.72169 0.69437 0.66802 0.64382 0.62157 0.60200 0.58565 0.57263 0.56308 0.55735 0.55537
0.890  0.88248 0.86691 0.84674 0.82356 0.79826 0.77118 0.74331 0.71515 0.68753 0.66115 0.63639 0.61385 0.59420 0.57747 0.56428 0.55468 0.54883 0.54683
0.895  0.87841 0.86263 0.84189 0.81845 0.79244 0.76548 0.73689 0.70878 0.68076 0.65380 0.62873 0.60590 0.58601 0.56906 0.55569 0.54596 0.54004 0.53801
0.900  0.87430 0.85783 0.83683 0.81314 0.78686 0.75918 0.73068 0.70186 0.67356 0.64623 0.62085 0.59773 0.57756 0.56039 0.54683 0.53690 0.53092 0.52888
0.905  0.86975 0.85310 0.83154 0.80718 0.78062 0.75265 0.72385 0.69471 0.66575 0.63842 0.61272 0.58930 0.56869 0.55145 0.53759 0.52760 0.52152 0.51943
0.910  0.86491 0.84779 0.82600 0.80141 0.77459 0.74589 0.71677 0.68694 0.65803 0.63006 0.60408 0.58038 0.55952 0.54206 0.52803 0.51792 0.51177 0.50967
0.915  0.85976 0.84217 0.82017 0.79494 0.76741 0.73888 0.70905 0.67929 0.64970 0.62142 0.59514 0.57116 0.55004 0.53236 0.51814 0.50789 0.50165 0.49952
0.920  0.85424 0.83622 0.81364 0.78817 0.76039 0.73114 0.70103 0.67096 0.64107 0.61249 0.58589 0.56162 0.54022 0.52215 0.50788 0.49745 0.49109 0.48893
0.925  0.84831 0.82988 0.80675 0.78062 0.75259 0.72308 0.69269 0.66196 0.63177 0.60290 0.57604 0.55149 0.52985 0.51156 0.49710 0.48656 0.48010 0.47793
0.930  0.84191 0.82277 0.79944 0.77313 0.74443 0.71466 0.68358 0.65257 0.62210 0.59295 0.56579 0.54073 0.51904 0.50054 0.48577 0.47512 0.46863 0.46640
0.935  0.83477 0.81516 0.79126 0.76430 0.73584 0.70540 0.67406 0.64279 0.61204 0.58227 0.55486 0.52954 0.50762 0.48889 0.47394 0.46315 0.45657 0.45432
0.940  0.82698 0.80695 0.78253 0.75542 0.72585 0.69521 0.66366 0.63216 0.60079 0.57112 0.54316 0.51785 0.49548 0.47654 0.46155 0.45052 0.44387 0.44158
0.945  0.81841 0.79770 0.77274 0.74548 0.71576 0.68448 0.65273 0.62061 0.58935 0.55913 0.53092 0.50512 0.48255 0.46359 0.44829 0.43723 0.43044 0.42817
0.950  0.80893 0.78760 0.76218 0.73438 0.70407 0.67265 0.64032 0.60804 0.57666 0.54620 0.51778 0.49175 0.46896 0.44963 0.43419 0.42302 0.41620 0.41387
0.955  0.79810 0.77647 0.75066 0.72196 0.69158 0.65961 0.62717 0.59476 0.56284 0.53221 0.50333 0.47738 0.45419 0.43469 0.41922 0.40782 0.40093 0.39858
0.960  0.78583 0.76367 0.73716 0.70800 0.67716 0.64517 0.61225 0.57979 0.54742 0.51673 0.48772 0.46140 0.43829 0.41864 0.40290 0.39149 0.38452 0.38214
0.965  0.77171 0.74856 0.72172 0.69223 0.66101 0.62863 0.59577 0.56293 0.53058 0.49952 0.47078 0.44433 0.42087 0.40109 0.38522 0.37370 0.36664 0.36422
0.970  0.75488 0.73119 0.70385 0.67373 0.64227 0.61009 0.57695 0.54388 0.51128 0.48034 0.45135 0.42494 0.40144 0.38160 0.36566 0.35407 0.34694 0.34454
0.975  0.73436 0.71000 0.68196 0.65182 0.62032 0.58765 0.55448 0.52135 0.48909 0.45841 0.42960 0.40304 0.37960 0.35975 0.34375 0.33209 0.32494 0.32249
0.980  0.70836 0.68346 0.65507 0.62484 0.59276 0.56035 0.52744 0.49457 0.46292 0.43241 0.40374 0.37751 0.35428 0.33437 0.31856 0.30681 0.29961 0.29718
0.985  0.67343 0.64822 0.61973 0.58918 0.55751 0.52507 0.49297 0.46088 0.42959 0.40008 0.37197 0.34643 0.32369 0.30410 0.28834 0.27669 0.26957 0.26712
0.990  0.62160 0.59660 0.56789 0.53778 0.50684 0.47588 0.44485 0.41421 0.38464 0.35639 0.32996 0.30558 0.28395 0.26516 0.24991 0.23855 0.23158 0.22919
0.995  0.52684 0.50347 0.47638 0.44822 0.41999 0.39196 0.36448 0.33764 0.31196 0.28734 0.26441 0.24309 0.22396 0.20730 0.19349 0.18306 0.17658 0.17437
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e060.dat <==
# alpha = -0.45 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99995
0.015  0.99998 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99990 0.99990
0.020  0.99997 0.99996 0.99996 0.99995 0.99994 0.99992 0.99991 0.99990 0.99989 0.99987 0.99986 0.99985 0.99984 0.99983 0.99983 0.99982 0.99982 0.99982
0.025  0.99995 0.99994 0.99993 0.99992 0.99990 0.99988 0.99986 0.99984 0.99982 0.99980 0.99978 0.99977 0.99975 0.99974 0.99973 0.99973 0.99972 0.99972
0.030  0.99992 0.99992 0.99990 0.99988 0.99986 0.99983 0.99980 0.99977 0.99974 0.99971 0.99969 0.99967 0.99965 0.99963 0.99961 0.99960 0.99960 0.99959
0.035  0.99990 0.99988 0.99986 0.99984 0.99980 0.99977 0.99973 0.99969 0.99965 0.99961 0.99958 0.99955 0.99952 0.99949 0.99948 0.99946 0.99945 0.99945
0.040  0.99987 0.99985 0.99982 0.99979 0.99974 0.99970 0.99965 0.99959 0.99954 0.99949 0.99945 0.99941 0.99937 0.99934 0.99931 0.99930 0.99929 0.99928
0.045  0.99983 0.99981 0.99977 0.99973 0.99968 0.99962 0.99955 0.99949 0.99942 0.99936 0.99930 0.99925 0.99920 0.99916 0.99913 0.99911 0.99910 0.99909
0.050  0.99979 0.99976 0.99972 0.99967 0.99960 0.99952 0.99945 0.99936 0.99928 0.99921 0.99914 0.99907 0.99901 0.99897 0.99893 0.99890 0.99888 0.99887
0.055  0.99975 0.99971 0.99966 0.99960 0.99952 0.99942 0.99933 0.99923 0.99913 0.99904 0.99895 0.99888 0.99881 0.99875 0.99870 0.99867 0.99865 0.99864
0.060  0.99970 0.99966 0.99960 0.99952 0.99942 0.99932 0.99920 0.99908 0.99897 0.99886 0.99875 0.99866 0.99858 0.99851 0.99846 0.99842 0.99839 0.99838
0.065  0.99965 0.99960 0.99953 0.99944 0.99932 0.99920 0.99906 0.99893 0.99879 0.99866 0.99854 0.99843 0.99833 0.99825 0.99819 0.99814 0.99811 0.99809
0.070  0.99959 0.99954 0.99945 0.99934 0.99921 0.99907 0.99891 0.99875 0.99860 0.99845 0.99830 0.99818 0.99807 0.99797 0.99790 0.99784 0.99781 0.99779
0.075  0.99953 0.99947 0.99937 0.99925 0.99910 0.99893 0.99875 0.99857 0.99839 0.99822 0.99805 0.99791 0.99778 0.99767 0.99759 0.99752 0.99749 0.99746
0.080  0.99946 0.99939 0.99929 0.99914 0.99897 0.99878 0.99858 0.99837 0.99817 0.99797 0.99778 0.99762 0.99747 0.99735 0.99725 0.99718 0.99714 0.99711
0.085  0.99939 0.99932 0.99920 0.99903 0.99884 0.99862 0.99840 0.99816 0.99793 0.99771 0.99750 0.99731 0.99715 0.99701 0.99690 0.99682 0.99677 0.99674
0.090  0.99932 0.99923 0.99910 0.99892 0.99870 0.99846 0.99820 0.99794 0.99768 0.99743 0.99719 0.99699 0.99680 0.99665 0.99652 0.99643 0.99638 0.99634
0.095  0.99924 0.99915 0.99899 0.99879 0.99855 0.99828 0.99800 0.99770 0.99741 0.99713 0.99687 0.99664 0.99643 0.99626 0.99613 0.99602 0.99596 0.99592
0.100  0.99916 0.99905 0.99888 0.99866 0.99839 0.99809 0.99778 0.99745 0.99713 0.99682 0.99653 0.99628 0.99605 0.99586 0.99571 0.99559 0.99553 0.99548
0.105  0.99907 0.99895 0.99877 0.99852 0.99823 0.99790 0.99755 0.99719 0.99684 0.99650 0.99618 0.99589 0.99564 0.99543 0.99526 0.99514 0.99507 0.99502
0.110  0.99898 0.99885 0.99865 0.99838 0.99805 0.99769 0.99731 0.99691 0.99653 0.99615 0.99581 0.99549 0.99521 0.99498 0.99480 0.99467 0.99459 0.99453
0.115  0.99889 0.99874 0.99852 0.99822 0.99787 0.99747 0.99706 0.99663 0.99620 0.99579 0.99541 0.99507 0.99477 0.99452 0.99431 0.99417 0.99408 0.99406
0.120  0.99879 0.99863 0.99839 0.99806 0.99768 0.99725 0.99680 0.99632 0.99587 0.99542 0.99501 0.99463 0.99430 0.99403 0.99381 0.99365 0.99355 0.99352
0.125  0.99868 0.99851 0.99825 0.99790 0.99748 0.99701 0.99652 0.99601 0.99551 0.99503 0.99458 0.99417 0.99381 0.99352 0.99328 0.99311 0.99300 0.99297
0.130  0.99857 0.99839 0.99811 0.99772 0.99728 0.99677 0.99624 0.99568 0.99514 0.99462 0.99413 0.99369 0.99331 0.99299 0.99273 0.99254 0.99243 0.99239
0.135  0.99846 0.99826 0.99796 0.99755 0.99706 0.99651 0.99594 0.99534 0.99476 0.99419 0.99367 0.99320 0.99278 0.99243 0.99215 0.99195 0.99183 0.99179
0.140  0.99834 0.99813 0.99780 0.99736 0.99684 0.99625 0.99563 0.99499 0.99436 0.99375 0.99319 0.99268 0.99223 0.99186 0.99156 0.99134 0.99121 0.99116
0.145  0.99822 0.99799 0.99764 0.99717 0.99660 0.99597 0.99531 0.99462 0.99395 0.99330 0.99269 0.99214 0.99167 0.99126 0.99094 0.99071 0.99057 0.99051
0.150  0.99809 0.99785 0.99747 0.99696 0.99636 0.99569 0.99497 0.99424 0.99352 0.99282 0.99218 0.99159 0.99108 0.99065 0.99030 0.99006 0.98991 0.98984
0.155  0.99796 0.99770 0.99730 0.99676 0.99611 0.99539 0.99463 0.99385 0.99308 0.99233 0.99165 0.99102 0.99047 0.99001 0.98964 0.98938 0.98922 0.98915
0.160  0.99783 0.99755 0.99712 0.99654 0.99586 0.99509 0.99428 0.99344 0.99262 0.99183 0.99109 0.99042 0.98984 0.98935 0.98896 0.98868 0.98850 0.98843
0.165  0.99769 0.99739 0.99693 0.99632 0.99559 0.99477 0.99391 0.99302 0.99215 0.99131 0.99052 0.98981 0.98919 0.98867 0.98825 0.98795 0.98777 0.98768
0.170  0.99754 0.99723 0.99674 0.99609 0.99532 0.99444 0.99353 0.99259 0.99166 0.99077 0.98993 0.98918 0.98852 0.98797 0.98753 0.98721 0.98701 0.98695
0.175  0.99739 0.99706 0.99654 0.99585 0.99503 0.99411 0.99314 0.99214 0.99116 0.99021 0.98933 0.98853 0.98783 0.98724 0.98678 0.98643 0.98623 0.98617
0.180  0.99724 0.99689 0.99634 0.99560 0.99474 0.99376 0.99274 0.99168 0.99064 0.98964 0.98870 0.98786 0.98711 0.98650 0.98600 0.98564 0.98543 0.98535
0.185  0.99708 0.99671 0.99613 0.99535 0.99444 0.99341 0.99232 0.99120 0.99011 0.98905 0.98806 0.98717 0.98638 0.98573 0.98521 0.98483 0.98460 0.98452
0.190  0.99692 0.99653 0.99591 0.99509 0.99413 0.99304 0.99189 0.99072 0.98956 0.98844 0.98740 0.98646 0.98563 0.98494 0.98439 0.98399 0.98375 0.98366
0.195  0.99675 0.99634 0.99569 0.99483 0.99380 0.99267 0.99145 0.99022 0.98899 0.98782 0.98672 0.98573 0.98486 0.98413 0.98354 0.98313 0.98287 0.98277
0.200  0.99657 0.99615 0.99546 0.99456 0.99348 0.99228 0.99101 0.98971 0.98841 0.98718 0.98602 0.98498 0.98406 0.98329 0.98268 0.98224 0.98197 0.98186
0.205  0.99640 0.99595 0.99523 0.99428 0.99314 0.99188 0.99054 0.98918 0.98782 0.98652 0.98530 0.98421 0.98325 0.98244 0.98180 0.98133 0.98105 0.98093
0.210  0.99621 0.99574 0.99499 0.99399 0.99280 0.99147 0.99007 0.98863 0.98721 0.98585 0.98457 0.98342 0.98241 0.98156 0.98089 0.98040 0.98010 0.97998
0.215  0.99603 0.99553 0.99474 0.99369 0.99245 0.99105 0.98959 0.98807 0.98659 0.98515 0.98381 0.98261 0.98155 0.98066 0.97996 0.97944 0.97913 0.97903
0.220  0.99583 0.99531 0.99448 0.99339 0.99209 0.99062 0.98909 0.98750 0.98595 0.98444 0.98305 0.98178 0.98067 0.97974 0.97900 0.97846 0.97814 0.97803
0.225  0.99563 0.99509 0.99422 0.99307 0.99172 0.99019 0.98857 0.98692 0.98529 0.98372 0.98226 0.98093 0.97977 0.97879 0.97802 0.97746 0.97712 0.97700
0.230  0.99543 0.99486 0.99395 0.99275 0.99133 0.98974 0.98804 0.98632 0.98461 0.98297 0.98145 0.98006 0.97885 0.97783 0.97702 0.97643 0.97608 0.97595
0.235  0.99522 0.99463 0.99368 0.99242 0.99093 0.98928 0.98751 0.98571 0.98392 0.98221 0.98062 0.97917 0.97790 0.97684 0.97599 0.97538 0.97501 0.97487
0.240  0.99501 0.99439 0.99340 0.99209 0.99053 0.98881 0.98696 0.98508 0.98322 0.98144 0.97976 0.97826 0.97694 0.97583 0.97495 0.97431 0.97392 0.97377
0.245  0.99479 0.99414 0.99311 0.99175 0.99013 0.98831 0.98640 0.98443 0.98250 0.98064 0.97890 0.97733 0.97595 0.97479 0.97388 0.97321 0.97281 0.97268
0.250  0.99457 0.99389 0.99282 0.99140 0.98971 0.98782 0.98583 0.98378 0.98177 0.97982 0.97802 0.97638 0.97494 0.97374 0.97278 0.97208 0.97167 0.97153
0.255  0.99434 0.99364 0.99252 0.99104 0.98929 0.98732 0.98523 0.98311 0.98102 0.97899 0.97711 0.97541 0.97391 0.97266 0.97166 0.97094 0.97050 0.97035
0.260  0.99410 0.99338 0.99222 0.99067 0.98885 0.98681 0.98463 0.98243 0.98024 0.97814 0.97619 0.97441 0.97286 0.97155 0.97052 0.96977 0.96931 0.96915
0.265  0.99387 0.99311 0.99190 0.99029 0.98839 0.98628 0.98403 0.98174 0.97946 0.97728 0.97524 0.97340 0.97178 0.97043 0.96935 0.96857 0.96810 0.96792
0.270  0.99362 0.99284 0.99157 0.98991 0.98793 0.98574 0.98340 0.98101 0.97866 0.97639 0.97427 0.97236 0.97069 0.96927 0.96816 0.96735 0.96686 0.96667
0.275  0.99337 0.99256 0.99124 0.98952 0.98747 0.98518 0.98277 0.98028 0.97784 0.97548 0.97329 0.97131 0.96956 0.96810 0.96694 0.96611 0.96560 0.96543
0.280  0.99312 0.99227 0.99091 0.98912 0.98700 0.98462 0.98211 0.97954 0.97701 0.97456 0.97229 0.97023 0.96842 0.96691 0.96571 0.96483 0.96431 0.96413
0.285  0.99286 0.99197 0.99057 0.98872 0.98652 0.98406 0.98144 0.97879 0.97614 0.97363 0.97127 0.96913 0.96726 0.96569 0.96444 0.96354 0.96299 0.96280
0.290  0.99259 0.99167 0.99022 0.98830 0.98602 0.98348 0.98076 0.97802 0.97528 0.97267 0.97023 0.96801 0.96608 0.96445 0.96315 0.96222 0.96165 0.96145
0.295  0.99232 0.99137 0.98987 0.98786 0.98549 0.98288 0.98008 0.97721 0.97440 0.97170 0.96916 0.96687 0.96487 0.96318 0.96184 0.96088 0.96029 0.96007
0.300  0.99204 0.99106 0.98950 0.98743 0.98498 0.98225 0.97938 0.97641 0.97350 0.97069 0.96808 0.96571 0.96363 0.96189 0.96051 0.95951 0.95890 0.95870
0.305  0.99176 0.99074 0.98911 0.98699 0.98446 0.98164 0.97864 0.97560 0.97258 0.96968 0.96698 0.96453 0.96238 0.96057 0.95915 0.95811 0.95748 0.95727
0.310  0.99147 0.99042 0.98874 0.98655 0.98393 0.98101 0.97791 0.97477 0.97163 0.96865 0.96586 0.96331 0.96110 0.95924 0.95775 0.95669 0.95604 0.95581
0.315  0.99118 0.99009 0.98836 0.98609 0.98338 0.98038 0.97718 0.97391 0.97069 0.96760 0.96470 0.96209 0.95980 0.95788 0.95635 0.95524 0.95457 0.95433
0.320  0.99088 0.98976 0.98797 0.98561 0.98280 0.97969 0.97642 0.97304 0.96972 0.96652 0.96354 0.96084 0.95848 0.95649 0.95491 0.95377 0.95308 0.95282
0.325  0.99057 0.98941 0.98757 0.98512 0.98224 0.97903 0.97565 0.97216 0.96874 0.96543 0.96236 0.95957 0.95712 0.95508 0.95345 0.95227 0.95155 0.95132
0.330  0.99026 0.98905 0.98716 0.98464 0.98167 0.97836 0.97484 0.97128 0.96771 0.96432 0.96115 0.95827 0.95575 0.95364 0.95196 0.95074 0.95001 0.94975
0.335  0.98994 0.98869 0.98672 0.98415 0.98109 0.97768 0.97405 0.97036 0.96670 0.96320 0.95991 0.95695 0.95436 0.95218 0.95045 0.94919 0.94844 0.94816
0.340  0.98961 0.98833 0.98630 0.98365 0.98046 0.97696 0.97324 0.96942 0.96567 0.96205 0.95867 0.95562 0.95294 0.95069 0.94891 0.94762 0.94683 0.94655
0.345  0.98927 0.98796 0.98587 0.98312 0.97986 0.97623 0.97241 0.96848 0.96461 0.96087 0.95741 0.95426 0.95149 0.94918 0.94735 0.94601 0.94520 0.94494
0.350  0.98893 0.98758 0.98543 0.98259 0.97924 0.97551 0.97154 0.96753 0.96351 0.95969 0.95612 0.95286 0.95003 0.94765 0.94576 0.94438 0.94355 0.94327
0.355  0.98859 0.98720 0.98499 0.98206 0.97862 0.97478 0.97069 0.96652 0.96243 0.95849 0.95479 0.95146 0.94854 0.94609 0.94414 0.94273 0.94187 0.94157
0.360  0.98824 0.98681 0.98453 0.98153 0.97794 0.97398 0.96983 0.96553 0.96132 0.95724 0.95346 0.95004 0.94703 0.94449 0.94249 0.94104 0.94016 0.93984
0.365  0.98788 0.98641 0.98404 0.98098 0.97729 0.97323 0.96891 0.96453 0.96018 0.95600 0.95211 0.94858 0.94548 0.94288 0.94082 0.93933 0.93842 0.93812
0.370  0.98752 0.98598 0.98357 0.98038 0.97664 0.97246 0.96801 0.96351 0.95902 0.95474 0.95074 0.94709 0.94392 0.94125 0.93913 0.93759 0.93666 0.93634
0.375  0.98715 0.98557 0.98309 0.97982 0.97597 0.97167 0.96711 0.96244 0.95786 0.95346 0.94932 0.94560 0.94233 0.93958 0.93740 0.93583 0.93487 0.93453
0.380  0.98677 0.98515 0.98260 0.97925 0.97524 0.97082 0.96618 0.96139 0.95668 0.95212 0.94790 0.94408 0.94071 0.93789 0.93566 0.93403 0.93305 0.93269
0.385  0.98638 0.98472 0.98211 0.97866 0.97455 0.97001 0.96520 0.96032 0.95545 0.95080 0.94647 0.94251 0.93907 0.93618 0.93388 0.93221 0.93120 0.93086
0.390  0.98599 0.98429 0.98156 0.97802 0.97384 0.96919 0.96425 0.95919 0.95423 0.94946 0.94498 0.94095 0.93741 0.93444 0.93207 0.93036 0.92933 0.92896
0.395  0.98559 0.98385 0.98105 0.97741 0.97313 0.96831 0.96328 0.95809 0.95300 0.94807 0.94350 0.93936 0.93572 0.93266 0.93024 0.92848 0.92742 0.92704
0.400  0.98518 0.98339 0.98053 0.97680 0.97235 0.96745 0.96224 0.95697 0.95170 0.94668 0.94199 0.93773 0.93399 0.93087 0.92838 0.92657 0.92548 0.92512
0.405  0.98477 0.98290 0.98000 0.97618 0.97161 0.96659 0.96125 0.95578 0.95043 0.94528 0.94043 0.93608 0.93226 0.92904 0.92648 0.92464 0.92352 0.92314
0.410  0.98433 0.98244 0.97945 0.97548 0.97086 0.96570 0.96023 0.95463 0.94914 0.94381 0.93888 0.93441 0.93049 0.92718 0.92457 0.92268 0.92153 0.92112
0.415  0.98390 0.98196 0.97887 0.97484 0.97004 0.96476 0.95914 0.95346 0.94778 0.94237 0.93731 0.93272 0.92868 0.92531 0.92263 0.92068 0.91950 0.91912
0.420  0.98347 0.98148 0.97831 0.97419 0.96927 0.96385 0.95810 0.95222 0.94645 0.94090 0.93567 0.93098 0.92687 0.92341 0.92065 0.91866 0.91745 0.91704
0.425  0.98302 0.98099 0.97774 0.97351 0.96849 0.96293 0.95704 0.95101 0.94510 0.93936 0.93406 0.92925 0.92502 0.92146 0.91865 0.91661 0.91537 0.91494
0.430  0.98257 0.98048 0.97716 0.97278 0.96764 0.96194 0.95590 0.94979 0.94367 0.93785 0.93241 0.92747 0.92313 0.91950 0.91662 0.91453 0.91326 0.91284
0.435  0.98211 0.97994 0.97652 0.97209 0.96681 0.96099 0.95481 0.94848 0.94228 0.93632 0.93071 0.92566 0.92124 0.91752 0.91455 0.91241 0.91112 0.91067
0.440  0.98164 0.97942 0.97593 0.97139 0.96599 0.96002 0.95370 0.94722 0.94087 0.93472 0.92902 0.92385 0.91931 0.91548 0.91247 0.91027 0.90895 0.90848
0.445  0.98117 0.97890 0.97533 0.97061 0.96512 0.95898 0.95251 0.94594 0.93939 0.93314 0.92730 0.92197 0.91734 0.91344 0.91035 0.90810 0.90674 0.90629
0.450  0.98068 0.97836 0.97471 0.96989 0.96423 0.95799 0.95136 0.94458 0.93793 0.93153 0.92552 0.92011 0.91536 0.91137 0.90819 0.90590 0.90451 0.90403
0.455  0.98018 0.97782 0.97402 0.96916 0.96337 0.95691 0.95019 0.94327 0.93640 0.92986 0.92375 0.91821 0.91333 0.90925 0.90601 0.90366 0.90224 0.90174
0.460  0.97967 0.97722 0.97339 0.96834 0.96241 0.95589 0.94896 0.94190 0.93491 0.92822 0.92195 0.91626 0.91129 0.90712 0.90380 0.90139 0.89994 0.89945
0.465  0.97915 0.97665 0.97274 0.96758 0.96153 0.95485 0.94776 0.94051 0.93339 0.92649 0.92011 0.91431 0.90923 0.90494 0.90155 0.89910 0.89761 0.89709
0.470  0.97863 0.97608 0.97201 0.96681 0.96062 0.95372 0.94647 0.93913 0.93179 0.92480 0.91826 0.91232 0.90711 0.90275 0.89929 0.89677 0.89525 0.89471
0.475  0.97810 0.97550 0.97135 0.96595 0.95962 0.95265 0.94524 0.93766 0.93023 0.92307 0.91635 0.91030 0.90499 0.90053 0.89697 0.89441 0.89285 0.89232
0.480  0.97756 0.97490 0.97067 0.96516 0.95869 0.95154 0.94398 0.93625 0.92858 0.92128 0.91446 0.90827 0.90281 0.89826 0.89464 0.89202 0.89042 0.88987
0.485  0.97701 0.97425 0.96997 0.96435 0.95774 0.95038 0.94265 0.93474 0.92698 0.91952 0.91249 0.90617 0.90063 0.89598 0.89227 0.88958 0.88796 0.88741
0.490  0.97645 0.97363 0.96920 0.96345 0.95670 0.94927 0.94137 0.93329 0.92535 0.91767 0.91055 0.90409 0.89842 0.89364 0.88987 0.88713 0.88547 0.88489
0.495  0.97588 0.97301 0.96849 0.96262 0.95573 0.94804 0.93998 0.93180 0.92364 0.91585 0.90857 0.90193 0.89615 0.89130 0.88744 0.88463 0.88294 0.88237
0.500  0.97530 0.97237 0.96776 0.96177 0.95464 0.94690 0.93866 0.93023 0.92196 0.91395 0.90653 0.89979 0.89389 0.88890 0.88496 0.88211 0.88038 0.87978
0.505  0.97468 0.97167 0.96694 0.96082 0.95364 0.94563 0.93723 0.92871 0.92020 0.91208 0.90450 0.89758 0.89155 0.88649 0.88247 0.87955 0.87777 0.87716
0.510  0.97408 0.97101 0.96620 0.95995 0.95261 0.94445 0.93587 0.92709 0.91848 0.91013 0.90239 0.89538 0.88922 0.88405 0.87992 0.87695 0.87515 0.87453
0.515  0.97347 0.97035 0.96543 0.95897 0.95149 0.94315 0.93439 0.92553 0.91666 0.90821 0.90031 0.89314 0.88682 0.88155 0.87736 0.87432 0.87248 0.87183
0.520  0.97285 0.96966 0.96457 0.95807 0.95044 0.94193 0.93300 0.92386 0.91490 0.90620 0.89815 0.89084 0.88443 0.87904 0.87475 0.87165 0.86977 0.86914
0.525  0.97222 0.96891 0.96379 0.95716 0.94927 0.94069 0.93148 0.92226 0.91303 0.90423 0.89601 0.88854 0.88197 0.87648 0.87212 0.86895 0.86703 0.86637
0.530  0.97158 0.96820 0.96299 0.95612 0.94819 0.93934 0.93005 0.92054 0.91121 0.90216 0.89378 0.88618 0.87951 0.87390 0.86943 0.86621 0.86426 0.86360
0.535  0.97092 0.96749 0.96208 0.95518 0.94698 0.93806 0.92848 0.91889 0.90929 0.90014 0.89159 0.88382 0.87698 0.87127 0.86673 0.86344 0.86145 0.86075
0.540  0.97022 0.96676 0.96126 0.95412 0.94586 0.93666 0.92701 0.91712 0.90742 0.89801 0.88930 0.88140 0.87446 0.86863 0.86398 0.86062 0.85859 0.85791
0.545  0.96954 0.96595 0.96041 0.95315 0.94461 0.93535 0.92540 0.91543 0.90544 0.89593 0.88705 0.87896 0.87186 0.86592 0.86121 0.85778 0.85571 0.85499
0.550  0.96885 0.96519 0.95946 0.95204 0.94347 0.93391 0.92388 0.91361 0.90353 0.89375 0.88470 0.87648 0.86927 0.86321 0.85838 0.85489 0.85278 0.85206
0.555  0.96814 0.96443 0.95860 0.95104 0.94218 0.93255 0.92222 0.91186 0.90150 0.89162 0.88238 0.87394 0.86661 0.86043 0.85553 0.85197 0.84981 0.84907
0.560  0.96742 0.96357 0.95761 0.95001 0.94100 0.93107 0.92066 0.90999 0.89952 0.88937 0.87997 0.87143 0.86395 0.85762 0.85263 0.84901 0.84681 0.84607
0.565  0.96669 0.96278 0.95671 0.94886 0.93967 0.92956 0.91895 0.90809 0.89744 0.88718 0.87752 0.86883 0.86121 0.85480 0.84971 0.84600 0.84377 0.84299
0.570  0.96591 0.96197 0.95579 0.94781 0.93845 0.92816 0.91734 0.90628 0.89532 0.88487 0.87511 0.86625 0.85847 0.85191 0.84673 0.84297 0.84069 0.83991
0.575  0.96515 0.96113 0.95476 0.94662 0.93708 0.92660 0.91559 0.90432 0.89327 0.88259 0.87260 0.86358 0.85567 0.84901 0.84372 0.83988 0.83756 0.83678
0.580  0.96438 0.96022 0.95382 0.94553 0.93582 0.92515 0.91381 0.90246 0.89109 0.88026 0.87012 0.86092 0.85282 0.84605 0.84067 0.83676 0.83440 0.83358
0.585  0.96359 0.95937 0.95274 0.94430 0.93441 0.92354 0.91213 0.90045 0.88898 0.87785 0.86754 0.85819 0.84998 0.84307 0.83757 0.83360 0.83119 0.83038
0.590  0.96279 0.95849 0.95176 0.94317 0.93311 0.92205 0.91029 0.89840 0.88674 0.87551 0.86492 0.85540 0.84705 0.84003 0.83445 0.83039 0.82794 0.82709
0.595  0.96197 0.95753 0.95065 0.94190 0.93165 0.92040 0.90857 0.89646 0.88447 0.87304 0.86235 0.85265 0.84409 0.83694 0.83127 0.82715 0.82465 0.82380
0.600  0.96109 0.95663 0.94964 0.94060 0.93017 0.91871 0.90669 0.89437 0.88228 0.87053 0.85966 0.84979 0.84114 0.83385 0.82804 0.82385 0.82131 0.82046
0.605  0.96024 0.95562 0.94848 0.93942 0.92881 0.91715 0.90477 0.89234 0.87994 0.86810 0.85693 0.84690 0.83809 0.83068 0.82480 0.82053 0.81793 0.81704
0.610  0.95938 0.95468 0.94744 0.93807 0.92728 0.91542 0.90297 0.89021 0.87757 0.86553 0.85426 0.84403 0.83500 0.82747 0.82148 0.81714 0.81451 0.81361
0.615  0.95850 0.95373 0.94624 0.93686 0.92588 0.91366 0.90099 0.88802 0.87528 0.86292 0.85146 0.84106 0.83193 0.82426 0.81813 0.81371 0.81104 0.81014
0.620  0.95759 0.95266 0.94516 0.93547 0.92430 0.91203 0.89899 0.88579 0.87285 0.86037 0.84862 0.83804 0.82876 0.82096 0.81476 0.81025 0.80752 0.80658
0.625  0.95663 0.95167 0.94392 0.93421 0.92270 0.91022 0.89711 0.88368 0.87038 0.85770 0.84583 0.83505 0.82555 0.81762 0.81131 0.80674 0.80396 0.80301
0.630  0.95569 0.95065 0.94279 0.93278 0.92123 0.90837 0.89505 0.88139 0.86787 0.85498 0.84292 0.83197 0.82236 0.81423 0.80782 0.80317 0.80035 0.79940
0.635  0.95474 0.94954 0.94151 0.93131 0.91957 0.90667 0.89295 0.87908 0.86546 0.85222 0.83996 0.82883 0.81906 0.81084 0.80430 0.79955 0.79669 0.79570
0.640  0.95376 0.94849 0.94035 0.92999 0.91788 0.90477 0.89082 0.87686 0.86288 0.84954 0.83696 0.82564 0.81572 0.80736 0.80073 0.79591 0.79298 0.79198
0.645  0.95271 0.94732 0.93901 0.92848 0.91634 0.90283 0.88883 0.87448 0.86026 0.84670 0.83402 0.82248 0.81233 0.80384 0.79709 0.79220 0.78923 0.78822
0.650  0.95170 0.94623 0.93780 0.92694 0.91461 0.90087 0.88664 0.87206 0.85761 0.84383 0.83094 0.81923 0.80895 0.80026 0.79341 0.78844 0.78542 0.78440
0.655  0.95067 0.94500 0.93643 0.92555 0.91283 0.89906 0.88442 0.86960 0.85505 0.84092 0.82781 0.81592 0.80548 0.79669 0.78968 0.78462 0.78156 0.78053
0.660  0.94961 0.94388 0.93502 0.92395 0.91103 0.89703 0.88216 0.86711 0.85233 0.83796 0.82465 0.81256 0.80195 0.79302 0.78592 0.78076 0.77764 0.77657
0.665  0.94847 0.94260 0.93374 0.92233 0.90939 0.89498 0.88002 0.86472 0.84956 0.83508 0.82143 0.80915 0.79837 0.78930 0.78209 0.77684 0.77368 0.77259
0.670  0.94737 0.94143 0.93228 0.92086 0.90753 0.89289 0.87772 0.86216 0.84675 0.83205 0.81825 0.80570 0.79474 0.78553 0.77821 0.77289 0.76966 0.76856
0.675  0.94624 0.94010 0.93091 0.91918 0.90564 0.89076 0.87536 0.85956 0.84390 0.82896 0.81498 0.80219 0.79107 0.78171 0.77426 0.76887 0.76559 0.76447
0.680  0.94502 0.93887 0.92944 0.91747 0.90371 0.88880 0.87296 0.85691 0.84101 0.82583 0.81163 0.79873 0.78734 0.77783 0.77027 0.76478 0.76145 0.76033
0.685  0.94385 0.93749 0.92789 0.91573 0.90175 0.88661 0.87052 0.85423 0.83807 0.82266 0.80823 0.79513 0.78356 0.77389 0.76622 0.76064 0.75726 0.75612
0.690  0.94265 0.93622 0.92631 0.91415 0.89995 0.88438 0.86804 0.85150 0.83509 0.81944 0.80479 0.79148 0.77978 0.76991 0.76211 0.75645 0.75301 0.75186
0.695  0.94141 0.93478 0.92488 0.91234 0.89793 0.88212 0.86552 0.84872 0.83206 0.81617 0.80129 0.78778 0.77590 0.76586 0.75794 0.75219 0.74871 0.74753
0.700  0.94009 0.93344 0.92323 0.91050 0.89587 0.87981 0.86296 0.84591 0.82899 0.81286 0.79775 0.78402 0.77196 0.76176 0.75372 0.74788 0.74434 0.74314
0.705  0.93881 0.93194 0.92156 0.90863 0.89377 0.87747 0.86037 0.84305 0.82588 0.80949 0.79414 0.78021 0.76795 0.75760 0.74943 0.74350 0.73990 0.73869
0.710  0.93748 0.93041 0.92001 0.90672 0.89163 0.87509 0.85773 0.84015 0.82271 0.80608 0.79049 0.77634 0.76383 0.75339 0.74509 0.73906 0.73540 0.73417
0.715  0.93607 0.92898 0.91829 0.90477 0.88946 0.87266 0.85504 0.83720 0.81950 0.80261 0.78679 0.77241 0.75971 0.74911 0.74067 0.73456 0.73084 0.72959
0.720  0.93470 0.92738 0.91651 0.90278 0.88724 0.87020 0.85231 0.83420 0.81623 0.79909 0.78303 0.76833 0.75553 0.74476 0.73620 0.72999 0.72621 0.72494
0.725  0.93320 0.92589 0.91469 0.90094 0.88498 0.86769 0.84954 0.83116 0.81292 0.79552 0.77919 0.76429 0.75129 0.74036 0.73166 0.72535 0.72151 0.72022
0.730  0.93176 0.92422 0.91284 0.89891 0.88268 0.86513 0.84672 0.82807 0.80956 0.79189 0.77520 0.76018 0.74699 0.73589 0.72706 0.72062 0.71674 0.71542
0.735  0.93028 0.92250 0.91094 0.89681 0.88034 0.86254 0.84385 0.82492 0.80614 0.78804 0.77127 0.75602 0.74262 0.73135 0.72233 0.71584 0.71190 0.71056
0.740  0.92868 0.92083 0.90916 0.89466 0.87796 0.85990 0.84094 0.82152 0.80266 0.78430 0.76727 0.75179 0.73819 0.72667 0.71759 0.71099 0.70699 0.70562
0.745  0.92712 0.91911 0.90723 0.89246 0.87552 0.85720 0.83797 0.81827 0.79898 0.78050 0.76321 0.74749 0.73360 0.72200 0.71277 0.70607 0.70201 0.70064
0.750  0.92543 0.91727 0.90521 0.89014 0.87304 0.85421 0.83471 0.81497 0.79535 0.77663 0.75894 0.74302 0.72903 0.71725 0.70788 0.70105 0.69693 0.69554
0.755  0.92379 0.91538 0.90314 0.88770 0.87048 0.85142 0.83164 0.81160 0.79171 0.77254 0.75475 0.73859 0.72439 0.71242 0.70286 0.69597 0.69179 0.69036
0.760  0.92202 0.91345 0.90102 0.88536 0.86768 0.84857 0.82852 0.80796 0.78799 0.76855 0.75050 0.73409 0.71958 0.70745 0.69781 0.69082 0.68656 0.68510
0.765  0.92029 0.91164 0.89885 0.88298 0.86505 0.84567 0.82532 0.80448 0.78403 0.76449 0.74602 0.72940 0.71478 0.70248 0.69269 0.68555 0.68125 0.67979
0.770  0.91842 0.90962 0.89664 0.88054 0.86237 0.84245 0.82184 0.80094 0.78019 0.76019 0.74163 0.72475 0.70991 0.69734 0.68743 0.68023 0.67585 0.67436
0.775  0.91659 0.90753 0.89436 0.87805 0.85962 0.83944 0.81853 0.79711 0.77608 0.75599 0.73711 0.71990 0.70487 0.69221 0.68213 0.67478 0.67036 0.66887
0.780  0.91461 0.90540 0.89180 0.87550 0.85655 0.83636 0.81491 0.79344 0.77210 0.75154 0.73246 0.71510 0.69983 0.68690 0.67670 0.66929 0.66479 0.66325
0.785  0.91268 0.90320 0.88942 0.87262 0.85369 0.83295 0.81148 0.78946 0.76785 0.74720 0.72767 0.71008 0.69462 0.68159 0.67122 0.66366 0.65911 0.65757
0.790  0.91058 0.90095 0.88697 0.86996 0.85049 0.82975 0.80771 0.78565 0.76373 0.74259 0.72297 0.70511 0.68931 0.67611 0.66561 0.65798 0.65335 0.65175
0.795  0.90853 0.89863 0.88447 0.86723 0.84750 0.82620 0.80415 0.78153 0.75932 0.73809 0.71802 0.69993 0.68402 0.67053 0.65989 0.65216 0.64747 0.64587
0.800  0.90631 0.89625 0.88189 0.86415 0.84443 0.82286 0.80023 0.77757 0.75503 0.73332 0.71298 0.69465 0.67853 0.66495 0.65408 0.64624 0.64149 0.63989
0.805  0.90402 0.89379 0.87899 0.86128 0.84103 0.81916 0.79651 0.77329 0.75047 0.72846 0.70802 0.68927 0.67294 0.65917 0.64822 0.64022 0.63540 0.63375
0.810  0.90176 0.89127 0.87628 0.85805 0.83753 0.81538 0.79245 0.76892 0.74580 0.72350 0.70279 0.68392 0.66725 0.65329 0.64219 0.63412 0.62921 0.62753
0.815  0.89932 0.88867 0.87349 0.85504 0.83426 0.81182 0.78829 0.76446 0.74104 0.71845 0.69747 0.67837 0.66145 0.64731 0.63605 0.62787 0.62290 0.62120
0.820  0.89680 0.88599 0.87035 0.85165 0.83060 0.80788 0.78404 0.75991 0.73619 0.71331 0.69205 0.67269 0.65554 0.64121 0.62980 0.62151 0.61647 0.61475
0.825  0.89419 0.88301 0.86740 0.84816 0.82684 0.80384 0.77970 0.75526 0.73124 0.70806 0.68652 0.66690 0.64952 0.63500 0.62343 0.61502 0.60990 0.60817
0.830  0.89161 0.88016 0.86409 0.84490 0.82300 0.79970 0.77527 0.75052 0.72619 0.70270 0.68088 0.66085 0.64339 0.62866 0.61694 0.60837 0.60321 0.60145
0.835  0.88882 0.87721 0.86095 0.84124 0.81938 0.79547 0.77073 0.74567 0.72103 0.69724 0.67512 0.65483 0.63713 0.62220 0.61024 0.60163 0.59639 0.59459
0.840  0.88593 0.87393 0.85744 0.83746 0.81534 0.79114 0.76609 0.74072 0.71576 0.69166 0.66907 0.64869 0.63074 0.61551 0.60349 0.59475 0.58943 0.58763
0.845  0.88292 0.87078 0.85382 0.83359 0.81119 0.78670 0.76135 0.73565 0.71012 0.68596 0.66307 0.64237 0.62410 0.60879 0.59659 0.58767 0.58230 0.58048
0.850  0.87980 0.86747 0.85007 0.82959 0.80659 0.78214 0.75648 0.73035 0.70461 0.67991 0.65675 0.63585 0.61745 0.60182 0.58947 0.58050 0.57505 0.57320
0.855  0.87655 0.86389 0.84650 0.82549 0.80221 0.77713 0.75118 0.72487 0.69897 0.67395 0.65049 0.62914 0.61052 0.59480 0.58220 0.57312 0.56760 0.56572
0.860  0.87317 0.86013 0.84253 0.82125 0.79771 0.77233 0.74607 0.71913 0.69295 0.66764 0.64389 0.62245 0.60343 0.58752 0.57485 0.56558 0.55999 0.55810
0.865  0.86965 0.85648 0.83840 0.81688 0.79307 0.76740 0.74049 0.71356 0.68677 0.66116 0.63713 0.61544 0.59619 0.58008 0.56725 0.55790 0.55220 0.55030
0.870  0.86598 0.85243 0.83382 0.81202 0.78794 0.76198 0.73477 0.70753 0.68043 0.65453 0.63021 0.60826 0.58877 0.57246 0.55946 0.54999 0.54423 0.54230
0.875  0.86213 0.84822 0.82939 0.80735 0.78264 0.75640 0.72922 0.70135 0.67394 0.64774 0.62313 0.60091 0.58118 0.56466 0.55149 0.54186 0.53605 0.53409
0.880  0.85797 0.84383 0.82479 0.80216 0.77755 0.75065 0.72317 0.69500 0.66728 0.64077 0.61587 0.59319 0.57339 0.55661 0.54324 0.53356 0.52767 0.52566
0.885  0.85375 0.83924 0.81967 0.79716 0.77192 0.74473 0.71662 0.68847 0.66044 0.63336 0.60841 0.58546 0.56526 0.54835 0.53486 0.52499 0.51903 0.51700
0.890  0.84931 0.83445 0.81469 0.79159 0.76609 0.73862 0.71022 0.68143 0.65311 0.62602 0.60055 0.57734 0.55707 0.53981 0.52617 0.51624 0.51019 0.50812
0.895  0.84449 0.82943 0.80916 0.78582 0.75967 0.73231 0.70325 0.67450 0.64583 0.61820 0.59246 0.56900 0.54850 0.53104 0.51724 0.50719 0.50107 0.49898
0.900  0.83956 0.82390 0.80338 0.77981 0.75342 0.72540 0.69642 0.66704 0.63811 0.61016 0.58414 0.56042 0.53968 0.52202 0.50805 0.49782 0.49165 0.48956
0.905  0.83419 0.81836 0.79734 0.77317 0.74653 0.71825 0.68900 0.65933 0.62982 0.60187 0.57557 0.55158 0.53045 0.51273 0.49850 0.48822 0.48196 0.47982
0.910  0.82849 0.81224 0.79102 0.76664 0.73976 0.71084 0.68130 0.65102 0.62156 0.59305 0.56651 0.54228 0.52093 0.50303 0.48865 0.47826 0.47194 0.46978
0.915  0.82243 0.80578 0.78437 0.75942 0.73191 0.70314 0.67298 0.64277 0.61271 0.58394 0.55715 0.53268 0.51111 0.49302 0.47847 0.46796 0.46156 0.45938
0.920  0.81597 0.79893 0.77701 0.75185 0.72412 0.69472 0.66432 0.63386 0.60355 0.57452 0.54746 0.52275 0.50095 0.48253 0.46794 0.45729 0.45078 0.44858
0.925  0.80905 0.79166 0.76925 0.74350 0.71557 0.68595 0.65532 0.62428 0.59373 0.56448 0.53720 0.51227 0.49027 0.47167 0.45693 0.44618 0.43960 0.43738
0.930  0.80161 0.78360 0.76102 0.73512 0.70660 0.67678 0.64555 0.61430 0.58353 0.55405 0.52654 0.50119 0.47917 0.46039 0.44540 0.43456 0.42795 0.42569
0.935  0.79339 0.77497 0.75190 0.72544 0.69716 0.66675 0.63534 0.60389 0.57290 0.54291 0.51522 0.48967 0.46748 0.44853 0.43340 0.42246 0.41578 0.41350
0.940  0.78446 0.76569 0.74217 0.71560 0.68635 0.65581 0.62424 0.59263 0.56115 0.53130 0.50316 0.47766 0.45512 0.43602 0.42087 0.40973 0.40300 0.40069
0.945  0.77470 0.75533 0.73135 0.70468 0.67534 0.64426 0.61257 0.58046 0.54914 0.51885 0.49056 0.46468 0.44201 0.42293 0.40754 0.39639 0.38955 0.38726
0.950  0.76393 0.74404 0.71968 0.69256 0.66275 0.63161 0.59946 0.56728 0.53592 0.50549 0.47708 0.45107 0.42826 0.40891 0.39343 0.38222 0.37536 0.37303
0.955  0.75175 0.73163 0.70697 0.67909 0.64927 0.61771 0.58554 0.55333 0.52158 0.49110 0.46237 0.43650 0.41341 0.39398 0.37853 0.36714 0.36025 0.35790
0.960  0.73805 0.71749 0.69225 0.66404 0.63387 0.60238 0.56989 0.53774 0.50570 0.47527 0.44654 0.42045 0.39751 0.37801 0.36238 0.35104 0.34409 0.34173
0.965  0.72237 0.70100 0.67553 0.64709 0.61669 0.58497 0.55265 0.52029 0.48839 0.45778 0.42940 0.40332 0.38019 0.36067 0.34500 0.33362 0.32663 0.32424
0.970  0.70391 0.68211 0.65628 0.62739 0.59690 0.56549 0.53307 0.50066 0.46872 0.43837 0.40994 0.38405 0.36102 0.34157 0.32593 0.31454 0.30754 0.30517
0.975  0.68166 0.65935 0.63300 0.60423 0.57387 0.54219 0.50994 0.47769 0.44626 0.41635 0.38828 0.36244 0.33964 0.32032 0.30475 0.29338 0.28641 0.28402
0.980  0.65386 0.63117 0.60467 0.57599 0.54531 0.51411 0.48235 0.45059 0.41995 0.39046 0.36278 0.33748 0.31508 0.29590 0.28064 0.26931 0.26237 0.26002
0.985  0.61715 0.59434 0.56794 0.53923 0.50921 0.47829 0.44758 0.41686 0.38692 0.35866 0.33182 0.30744 0.28576 0.26712 0.25211 0.24102 0.23423 0.23189
0.990  0.56390 0.54150 0.51521 0.48726 0.45830 0.42916 0.39989 0.37096 0.34304 0.31639 0.29150 0.26859 0.24828 0.23068 0.21641 0.20578 0.19926 0.19701
0.995  0.46988 0.44927 0.42493 0.39933 0.37346 0.34767 0.32232 0.29754 0.27383 0.25115 0.23006 0.21051 0.19301 0.17781 0.16524 0.15576 0.14986 0.14785
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e070.dat <==
# alpha = -0.45 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99993 0.99993 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989 0.99989
0.020  0.99996 0.99995 0.99994 0.99994 0.99992 0.99991 0.99990 0.99988 0.99987 0.99986 0.99984 0.99983 0.99982 0.99982 0.99981 0.99980 0.99980 0.99980
0.025  0.99993 0.99993 0.99991 0.99990 0.99988 0.99986 0.99984 0.99982 0.99980 0.99978 0.99976 0.99974 0.99972 0.99971 0.99970 0.99969 0.99969 0.99969
0.030  0.99990 0.99989 0.99988 0.99985 0.99983 0.99980 0.99977 0.99974 0.99971 0.99968 0.99965 0.99963 0.99960 0.99959 0.99957 0.99956 0.99955 0.99955
0.035  0.99987 0.99985 0.99983 0.99980 0.99977 0.99973 0.99969 0.99965 0.99960 0.99956 0.99953 0.99949 0.99946 0.99944 0.99942 0.99940 0.99939 0.99939
0.040  0.99983 0.99981 0.99978 0.99974 0.99970 0.99965 0.99959 0.99954 0.99948 0.99943 0.99938 0.99934 0.99930 0.99926 0.99924 0.99922 0.99921 0.99920
0.045  0.99978 0.99976 0.99972 0.99967 0.99962 0.99955 0.99948 0.99941 0.99934 0.99928 0.99921 0.99916 0.99911 0.99907 0.99903 0.99901 0.99899 0.99899
0.050  0.99973 0.99970 0.99966 0.99960 0.99953 0.99945 0.99936 0.99928 0.99919 0.99911 0.99903 0.99896 0.99890 0.99885 0.99881 0.99878 0.99876 0.99875
0.055  0.99967 0.99964 0.99958 0.99951 0.99943 0.99933 0.99923 0.99912 0.99902 0.99892 0.99883 0.99874 0.99867 0.99860 0.99856 0.99852 0.99850 0.99849
0.060  0.99961 0.99957 0.99950 0.99942 0.99932 0.99920 0.99908 0.99896 0.99883 0.99872 0.99860 0.99850 0.99841 0.99834 0.99828 0.99824 0.99821 0.99820
0.065  0.99954 0.99949 0.99942 0.99932 0.99920 0.99906 0.99892 0.99878 0.99863 0.99849 0.99836 0.99824 0.99814 0.99805 0.99798 0.99793 0.99790 0.99788
0.070  0.99947 0.99941 0.99932 0.99921 0.99907 0.99891 0.99875 0.99858 0.99841 0.99825 0.99810 0.99796 0.99784 0.99774 0.99766 0.99760 0.99757 0.99755
0.075  0.99939 0.99932 0.99922 0.99909 0.99893 0.99875 0.99857 0.99837 0.99818 0.99799 0.99782 0.99766 0.99752 0.99740 0.99731 0.99725 0.99720 0.99718
0.080  0.99930 0.99923 0.99912 0.99897 0.99879 0.99858 0.99837 0.99814 0.99793 0.99771 0.99752 0.99734 0.99718 0.99705 0.99694 0.99687 0.99682 0.99679
0.085  0.99921 0.99913 0.99900 0.99883 0.99863 0.99840 0.99816 0.99791 0.99766 0.99742 0.99719 0.99699 0.99681 0.99667 0.99655 0.99646 0.99641 0.99638
0.090  0.99911 0.99902 0.99888 0.99869 0.99846 0.99820 0.99793 0.99765 0.99737 0.99711 0.99685 0.99663 0.99643 0.99626 0.99613 0.99603 0.99597 0.99594
0.095  0.99901 0.99891 0.99875 0.99854 0.99828 0.99800 0.99770 0.99738 0.99707 0.99677 0.99649 0.99624 0.99602 0.99583 0.99568 0.99558 0.99551 0.99547
0.100  0.99891 0.99879 0.99862 0.99838 0.99810 0.99778 0.99745 0.99710 0.99676 0.99642 0.99611 0.99583 0.99559 0.99538 0.99522 0.99510 0.99502 0.99498
0.105  0.99879 0.99867 0.99847 0.99821 0.99790 0.99755 0.99718 0.99680 0.99642 0.99606 0.99572 0.99541 0.99513 0.99491 0.99473 0.99459 0.99451 0.99447
0.110  0.99867 0.99854 0.99832 0.99804 0.99770 0.99731 0.99691 0.99649 0.99607 0.99567 0.99530 0.99496 0.99466 0.99441 0.99421 0.99406 0.99398 0.99393
0.115  0.99855 0.99840 0.99817 0.99785 0.99748 0.99706 0.99662 0.99616 0.99570 0.99527 0.99486 0.99449 0.99416 0.99389 0.99367 0.99351 0.99342 0.99339
0.120  0.99842 0.99826 0.99800 0.99766 0.99726 0.99680 0.99632 0.99581 0.99532 0.99484 0.99440 0.99399 0.99364 0.99334 0.99310 0.99293 0.99283 0.99280
0.125  0.99828 0.99811 0.99783 0.99746 0.99702 0.99652 0.99600 0.99545 0.99492 0.99440 0.99392 0.99348 0.99310 0.99277 0.99252 0.99233 0.99222 0.99218
0.130  0.99814 0.99795 0.99765 0.99725 0.99678 0.99624 0.99567 0.99508 0.99451 0.99394 0.99342 0.99295 0.99253 0.99218 0.99190 0.99170 0.99158 0.99154
0.135  0.99800 0.99779 0.99747 0.99704 0.99652 0.99594 0.99533 0.99469 0.99407 0.99347 0.99290 0.99239 0.99194 0.99157 0.99126 0.99105 0.99092 0.99087
0.140  0.99784 0.99762 0.99728 0.99681 0.99626 0.99563 0.99497 0.99429 0.99362 0.99297 0.99237 0.99181 0.99133 0.99093 0.99060 0.99037 0.99023 0.99017
0.145  0.99768 0.99745 0.99708 0.99658 0.99598 0.99532 0.99461 0.99388 0.99316 0.99246 0.99181 0.99122 0.99070 0.99026 0.98992 0.98967 0.98951 0.98945
0.150  0.99752 0.99727 0.99687 0.99633 0.99570 0.99498 0.99422 0.99344 0.99267 0.99192 0.99123 0.99059 0.99004 0.98958 0.98921 0.98894 0.98877 0.98871
0.155  0.99735 0.99708 0.99665 0.99608 0.99540 0.99464 0.99383 0.99300 0.99217 0.99137 0.99063 0.98995 0.98936 0.98886 0.98847 0.98818 0.98801 0.98794
0.160  0.99717 0.99689 0.99643 0.99582 0.99510 0.99429 0.99342 0.99253 0.99165 0.99080 0.99001 0.98929 0.98866 0.98813 0.98771 0.98740 0.98722 0.98714
0.165  0.99699 0.99669 0.99620 0.99556 0.99478 0.99392 0.99300 0.99205 0.99112 0.99022 0.98937 0.98861 0.98794 0.98737 0.98692 0.98660 0.98640 0.98631
0.170  0.99680 0.99648 0.99596 0.99528 0.99446 0.99354 0.99257 0.99156 0.99057 0.98961 0.98871 0.98790 0.98719 0.98659 0.98611 0.98577 0.98556 0.98549
0.175  0.99661 0.99627 0.99572 0.99499 0.99413 0.99315 0.99212 0.99105 0.99000 0.98898 0.98803 0.98717 0.98642 0.98578 0.98528 0.98491 0.98469 0.98462
0.180  0.99641 0.99605 0.99547 0.99469 0.99378 0.99275 0.99166 0.99052 0.98941 0.98834 0.98733 0.98642 0.98562 0.98495 0.98442 0.98403 0.98380 0.98372
0.185  0.99620 0.99582 0.99521 0.99439 0.99343 0.99233 0.99118 0.98999 0.98881 0.98767 0.98661 0.98565 0.98481 0.98410 0.98353 0.98312 0.98288 0.98279
0.190  0.99599 0.99559 0.99494 0.99408 0.99306 0.99191 0.99068 0.98943 0.98819 0.98699 0.98587 0.98486 0.98397 0.98322 0.98262 0.98219 0.98193 0.98183
0.195  0.99577 0.99535 0.99466 0.99376 0.99268 0.99147 0.99018 0.98887 0.98755 0.98629 0.98511 0.98404 0.98310 0.98231 0.98168 0.98123 0.98096 0.98085
0.200  0.99555 0.99510 0.99438 0.99343 0.99229 0.99102 0.98967 0.98828 0.98690 0.98557 0.98433 0.98320 0.98222 0.98139 0.98073 0.98025 0.97996 0.97985
0.205  0.99532 0.99484 0.99409 0.99309 0.99190 0.99056 0.98914 0.98768 0.98623 0.98483 0.98352 0.98235 0.98131 0.98043 0.97974 0.97924 0.97893 0.97881
0.210  0.99508 0.99458 0.99379 0.99274 0.99149 0.99008 0.98859 0.98705 0.98554 0.98408 0.98270 0.98146 0.98037 0.97946 0.97873 0.97820 0.97788 0.97775
0.215  0.99483 0.99432 0.99349 0.99239 0.99107 0.98959 0.98804 0.98642 0.98483 0.98330 0.98186 0.98056 0.97942 0.97845 0.97769 0.97714 0.97680 0.97669
0.220  0.99458 0.99404 0.99317 0.99202 0.99064 0.98910 0.98746 0.98578 0.98411 0.98250 0.98100 0.97963 0.97843 0.97743 0.97663 0.97605 0.97570 0.97558
0.225  0.99433 0.99376 0.99284 0.99164 0.99021 0.98859 0.98687 0.98511 0.98337 0.98168 0.98011 0.97868 0.97743 0.97638 0.97554 0.97494 0.97457 0.97444
0.230  0.99407 0.99347 0.99252 0.99125 0.98975 0.98807 0.98627 0.98443 0.98260 0.98085 0.97921 0.97771 0.97640 0.97530 0.97443 0.97379 0.97341 0.97327
0.235  0.99380 0.99317 0.99218 0.99086 0.98928 0.98754 0.98565 0.98374 0.98182 0.97999 0.97828 0.97672 0.97535 0.97420 0.97329 0.97263 0.97223 0.97208
0.240  0.99352 0.99287 0.99183 0.99046 0.98882 0.98699 0.98503 0.98302 0.98103 0.97912 0.97732 0.97570 0.97428 0.97307 0.97212 0.97143 0.97101 0.97085
0.245  0.99324 0.99256 0.99148 0.99005 0.98833 0.98642 0.98438 0.98229 0.98022 0.97822 0.97635 0.97466 0.97317 0.97192 0.97093 0.97021 0.96978 0.96963
0.250  0.99295 0.99224 0.99112 0.98963 0.98784 0.98584 0.98373 0.98154 0.97939 0.97730 0.97536 0.97360 0.97205 0.97075 0.96972 0.96896 0.96851 0.96836
0.255  0.99265 0.99192 0.99075 0.98919 0.98734 0.98526 0.98304 0.98078 0.97854 0.97637 0.97435 0.97251 0.97090 0.96955 0.96847 0.96769 0.96722 0.96705
0.260  0.99235 0.99159 0.99037 0.98875 0.98682 0.98466 0.98236 0.98001 0.97766 0.97542 0.97332 0.97140 0.96973 0.96832 0.96720 0.96639 0.96590 0.96572
0.265  0.99204 0.99125 0.98998 0.98829 0.98628 0.98405 0.98166 0.97922 0.97678 0.97445 0.97226 0.97027 0.96853 0.96707 0.96590 0.96506 0.96455 0.96436
0.270  0.99172 0.99090 0.98957 0.98783 0.98575 0.98343 0.98094 0.97839 0.97588 0.97345 0.97118 0.96912 0.96731 0.96579 0.96458 0.96371 0.96318 0.96298
0.275  0.99140 0.99055 0.98917 0.98736 0.98520 0.98278 0.98021 0.97757 0.97496 0.97243 0.97008 0.96794 0.96606 0.96449 0.96323 0.96232 0.96177 0.96159
0.280  0.99107 0.99018 0.98876 0.98688 0.98464 0.98213 0.97947 0.97673 0.97402 0.97140 0.96896 0.96674 0.96479 0.96316 0.96186 0.96091 0.96034 0.96015
0.285  0.99073 0.98980 0.98834 0.98639 0.98407 0.98147 0.97869 0.97587 0.97305 0.97034 0.96781 0.96551 0.96350 0.96180 0.96045 0.95948 0.95889 0.95868
0.290  0.99039 0.98943 0.98791 0.98589 0.98349 0.98080 0.97792 0.97499 0.97207 0.96927 0.96665 0.96426 0.96218 0.96042 0.95902 0.95801 0.95740 0.95718
0.295  0.99004 0.98904 0.98747 0.98537 0.98288 0.98010 0.97713 0.97408 0.97108 0.96818 0.96545 0.96299 0.96083 0.95901 0.95757 0.95652 0.95588 0.95565
0.300  0.98968 0.98865 0.98702 0.98485 0.98227 0.97939 0.97633 0.97317 0.97006 0.96705 0.96424 0.96170 0.95945 0.95758 0.95608 0.95500 0.95434 0.95413
0.305  0.98931 0.98825 0.98655 0.98432 0.98166 0.97867 0.97549 0.97225 0.96903 0.96591 0.96301 0.96038 0.95806 0.95612 0.95457 0.95345 0.95277 0.95254
0.310  0.98894 0.98784 0.98609 0.98378 0.98103 0.97794 0.97466 0.97130 0.96796 0.96476 0.96176 0.95903 0.95664 0.95463 0.95303 0.95187 0.95117 0.95093
0.315  0.98856 0.98743 0.98561 0.98324 0.98038 0.97720 0.97381 0.97033 0.96689 0.96358 0.96047 0.95766 0.95519 0.95312 0.95147 0.95027 0.94954 0.94929
0.320  0.98817 0.98700 0.98513 0.98266 0.97971 0.97642 0.97294 0.96934 0.96580 0.96237 0.95917 0.95627 0.95372 0.95157 0.94987 0.94864 0.94789 0.94762
0.325  0.98777 0.98657 0.98464 0.98208 0.97905 0.97565 0.97206 0.96835 0.96469 0.96114 0.95785 0.95485 0.95222 0.95001 0.94825 0.94697 0.94620 0.94594
0.330  0.98737 0.98612 0.98414 0.98150 0.97837 0.97487 0.97114 0.96734 0.96354 0.95990 0.95650 0.95340 0.95069 0.94841 0.94660 0.94528 0.94449 0.94422
0.335  0.98695 0.98566 0.98360 0.98091 0.97768 0.97407 0.97023 0.96630 0.96239 0.95864 0.95512 0.95194 0.94914 0.94679 0.94492 0.94356 0.94274 0.94246
0.340  0.98653 0.98520 0.98308 0.98031 0.97695 0.97325 0.96930 0.96523 0.96123 0.95735 0.95373 0.95045 0.94757 0.94514 0.94321 0.94182 0.94097 0.94067
0.345  0.98610 0.98473 0.98255 0.97967 0.97624 0.97241 0.96835 0.96417 0.96004 0.95604 0.95231 0.94893 0.94596 0.94346 0.94148 0.94004 0.93917 0.93888
0.350  0.98566 0.98426 0.98201 0.97904 0.97551 0.97157 0.96737 0.96308 0.95881 0.95471 0.95088 0.94738 0.94433 0.94176 0.93972 0.93823 0.93734 0.93703
0.355  0.98522 0.98377 0.98146 0.97840 0.97478 0.97072 0.96639 0.96195 0.95758 0.95336 0.94940 0.94582 0.94267 0.94003 0.93792 0.93640 0.93547 0.93515
0.360  0.98476 0.98328 0.98090 0.97776 0.97399 0.96981 0.96540 0.96083 0.95633 0.95197 0.94791 0.94423 0.94099 0.93826 0.93610 0.93453 0.93358 0.93324
0.365  0.98430 0.98277 0.98030 0.97710 0.97322 0.96893 0.96435 0.95969 0.95505 0.95057 0.94640 0.94261 0.93927 0.93647 0.93425 0.93263 0.93166 0.93133
0.370  0.98383 0.98224 0.97973 0.97639 0.97245 0.96803 0.96333 0.95853 0.95374 0.94916 0.94487 0.94095 0.93753 0.93466 0.93237 0.93071 0.92971 0.92936
0.375  0.98336 0.98172 0.97914 0.97571 0.97166 0.96712 0.96229 0.95732 0.95244 0.94772 0.94329 0.93929 0.93577 0.93281 0.93046 0.92876 0.92772 0.92736
0.380  0.98287 0.98119 0.97854 0.97502 0.97081 0.96616 0.96123 0.95613 0.95110 0.94624 0.94171 0.93759 0.93397 0.93093 0.92852 0.92677 0.92571 0.92533
0.385  0.98237 0.98065 0.97792 0.97432 0.97000 0.96521 0.96011 0.95492 0.94972 0.94475 0.94010 0.93586 0.93215 0.92903 0.92655 0.92475 0.92366 0.92330
0.390  0.98187 0.98010 0.97727 0.97356 0.96917 0.96426 0.95902 0.95365 0.94835 0.94325 0.93845 0.93411 0.93031 0.92710 0.92455 0.92271 0.92159 0.92120
0.395  0.98135 0.97954 0.97664 0.97283 0.96833 0.96325 0.95791 0.95239 0.94696 0.94169 0.93679 0.93234 0.92843 0.92513 0.92252 0.92063 0.91948 0.91908
0.400  0.98083 0.97897 0.97600 0.97209 0.96742 0.96225 0.95674 0.95112 0.94551 0.94014 0.93511 0.93053 0.92651 0.92314 0.92046 0.91852 0.91734 0.91695
0.405  0.98029 0.97837 0.97534 0.97134 0.96655 0.96125 0.95559 0.94979 0.94408 0.93856 0.93338 0.92869 0.92459 0.92113 0.91837 0.91638 0.91517 0.91476
0.410  0.97974 0.97778 0.97467 0.97053 0.96567 0.96022 0.95443 0.94848 0.94262 0.93693 0.93164 0.92684 0.92263 0.91906 0.91625 0.91421 0.91297 0.91253
0.415  0.97919 0.97718 0.97396 0.96975 0.96472 0.95914 0.95320 0.94715 0.94110 0.93531 0.92989 0.92496 0.92062 0.91699 0.91410 0.91200 0.91073 0.91031
0.420  0.97863 0.97657 0.97328 0.96896 0.96381 0.95809 0.95200 0.94575 0.93960 0.93366 0.92807 0.92303 0.91861 0.91488 0.91191 0.90976 0.90846 0.90802
0.425  0.97806 0.97595 0.97258 0.96815 0.96288 0.95702 0.95078 0.94438 0.93807 0.93195 0.92627 0.92110 0.91656 0.91273 0.90970 0.90750 0.90616 0.90570
0.430  0.97748 0.97531 0.97186 0.96729 0.96190 0.95589 0.94950 0.94299 0.93649 0.93026 0.92443 0.91913 0.91447 0.91056 0.90745 0.90520 0.90383 0.90337
0.435  0.97688 0.97464 0.97110 0.96647 0.96093 0.95479 0.94825 0.94153 0.93492 0.92854 0.92254 0.91712 0.91236 0.90836 0.90517 0.90286 0.90146 0.90099
0.440  0.97628 0.97399 0.97036 0.96562 0.95996 0.95367 0.94697 0.94010 0.93332 0.92676 0.92065 0.91510 0.91022 0.90611 0.90286 0.90050 0.89906 0.89857
0.445  0.97567 0.97333 0.96962 0.96471 0.95894 0.95248 0.94563 0.93864 0.93167 0.92499 0.91873 0.91303 0.90804 0.90385 0.90052 0.89809 0.89663 0.89614
0.450  0.97505 0.97265 0.96886 0.96384 0.95791 0.95133 0.94432 0.93712 0.93003 0.92319 0.91676 0.91095 0.90585 0.90155 0.89813 0.89566 0.89416 0.89365
0.455  0.97441 0.97196 0.96804 0.96296 0.95689 0.95010 0.94297 0.93562 0.92832 0.92133 0.91479 0.90884 0.90360 0.89921 0.89573 0.89320 0.89166 0.89113
0.460  0.97375 0.97123 0.96725 0.96200 0.95579 0.94891 0.94158 0.93408 0.92664 0.91948 0.91278 0.90668 0.90135 0.89685 0.89329 0.89069 0.88912 0.88860
0.465  0.97309 0.97052 0.96646 0.96109 0.95474 0.94771 0.94021 0.93251 0.92493 0.91757 0.91073 0.90451 0.89906 0.89445 0.89080 0.88816 0.88655 0.88600
0.470  0.97242 0.96980 0.96559 0.96016 0.95368 0.94642 0.93875 0.93095 0.92314 0.91567 0.90867 0.90230 0.89672 0.89203 0.88830 0.88559 0.88395 0.88337
0.475  0.97174 0.96906 0.96477 0.95916 0.95252 0.94518 0.93734 0.92930 0.92138 0.91374 0.90656 0.90007 0.89437 0.88957 0.88574 0.88298 0.88131 0.88074
0.480  0.97105 0.96831 0.96393 0.95820 0.95143 0.94389 0.93590 0.92770 0.91955 0.91175 0.90444 0.89781 0.89196 0.88706 0.88317 0.88034 0.87863 0.87804
0.485  0.97035 0.96751 0.96308 0.95723 0.95031 0.94257 0.93439 0.92601 0.91774 0.90977 0.90226 0.89549 0.88955 0.88454 0.88055 0.87766 0.87592 0.87533
0.490  0.96963 0.96674 0.96216 0.95617 0.94910 0.94127 0.93292 0.92436 0.91590 0.90772 0.90010 0.89318 0.88710 0.88196 0.87790 0.87496 0.87317 0.87255
0.495  0.96890 0.96595 0.96128 0.95517 0.94796 0.93988 0.93136 0.92267 0.91399 0.90568 0.89790 0.89080 0.88459 0.87937 0.87522 0.87220 0.87038 0.86977
0.500  0.96816 0.96515 0.96039 0.95415 0.94671 0.93855 0.92984 0.92092 0.91211 0.90357 0.89563 0.88842 0.88208 0.87673 0.87249 0.86942 0.86756 0.86692
0.505  0.96739 0.96430 0.95941 0.95305 0.94553 0.93712 0.92823 0.91919 0.91014 0.90148 0.89337 0.88597 0.87951 0.87407 0.86974 0.86660 0.86470 0.86404
0.510  0.96662 0.96347 0.95849 0.95200 0.94431 0.93574 0.92668 0.91738 0.90821 0.89931 0.89104 0.88353 0.87693 0.87137 0.86694 0.86374 0.86180 0.86114
0.515  0.96584 0.96263 0.95756 0.95085 0.94302 0.93426 0.92502 0.91560 0.90618 0.89717 0.88872 0.88104 0.87428 0.86862 0.86411 0.86085 0.85886 0.85818
0.520  0.96505 0.96177 0.95653 0.94977 0.94178 0.93285 0.92342 0.91374 0.90420 0.89494 0.88633 0.87851 0.87164 0.86585 0.86124 0.85791 0.85589 0.85521
0.525  0.96424 0.96085 0.95557 0.94867 0.94044 0.93141 0.92171 0.91191 0.90211 0.89273 0.88395 0.87596 0.86892 0.86303 0.85834 0.85494 0.85288 0.85217
0.530  0.96342 0.95997 0.95458 0.94747 0.93916 0.92987 0.92006 0.90999 0.90007 0.89044 0.88149 0.87335 0.86620 0.86018 0.85539 0.85192 0.84982 0.84911
0.535  0.96258 0.95907 0.95351 0.94634 0.93777 0.92839 0.91830 0.90812 0.89793 0.88818 0.87904 0.87073 0.86342 0.85729 0.85241 0.84888 0.84673 0.84599
0.540  0.96170 0.95815 0.95249 0.94509 0.93646 0.92680 0.91661 0.90614 0.89583 0.88582 0.87651 0.86806 0.86063 0.85437 0.84938 0.84578 0.84360 0.84286
0.545  0.96083 0.95717 0.95145 0.94392 0.93503 0.92528 0.91480 0.90422 0.89363 0.88350 0.87400 0.86536 0.85777 0.85140 0.84633 0.84266 0.84043 0.83966
0.550  0.95995 0.95622 0.95033 0.94264 0.93367 0.92364 0.91306 0.90219 0.89148 0.88108 0.87141 0.86262 0.85490 0.84840 0.84322 0.83948 0.83721 0.83644
0.555  0.95905 0.95526 0.94926 0.94143 0.93220 0.92207 0.91119 0.90021 0.88922 0.87869 0.86883 0.85983 0.85197 0.84535 0.84009 0.83627 0.83396 0.83316
0.560  0.95814 0.95422 0.94809 0.94020 0.93080 0.92039 0.90940 0.89812 0.88700 0.87621 0.86617 0.85705 0.84903 0.84226 0.83690 0.83302 0.83066 0.82986
0.565  0.95721 0.95322 0.94699 0.93886 0.92928 0.91868 0.90749 0.89600 0.88468 0.87375 0.86346 0.85418 0.84602 0.83915 0.83369 0.82972 0.82732 0.82649
0.570  0.95623 0.95221 0.94586 0.93759 0.92784 0.91704 0.90564 0.89394 0.88232 0.87120 0.86079 0.85132 0.84300 0.83598 0.83042 0.82638 0.82394 0.82310
0.575  0.95526 0.95117 0.94463 0.93621 0.92627 0.91528 0.90367 0.89176 0.88002 0.86866 0.85801 0.84838 0.83991 0.83279 0.82712 0.82300 0.82051 0.81968
0.580  0.95428 0.95006 0.94347 0.93490 0.92478 0.91359 0.90167 0.88964 0.87759 0.86607 0.85526 0.84544 0.83678 0.82953 0.82377 0.81958 0.81704 0.81617
0.585  0.95328 0.94899 0.94220 0.93346 0.92316 0.91177 0.89974 0.88740 0.87522 0.86341 0.85242 0.84243 0.83365 0.82625 0.82036 0.81611 0.81353 0.81266
0.590  0.95227 0.94790 0.94100 0.93211 0.92163 0.91004 0.89768 0.88512 0.87274 0.86079 0.84953 0.83937 0.83044 0.82292 0.81694 0.81259 0.80996 0.80906
0.595  0.95122 0.94673 0.93968 0.93063 0.91996 0.90817 0.89571 0.88292 0.87022 0.85806 0.84667 0.83632 0.82718 0.81953 0.81345 0.80904 0.80636 0.80545
0.600  0.95014 0.94560 0.93844 0.92912 0.91826 0.90626 0.89359 0.88058 0.86775 0.85529 0.84371 0.83318 0.82393 0.81613 0.80992 0.80543 0.80271 0.80180
0.605  0.94906 0.94438 0.93708 0.92770 0.91666 0.90445 0.89143 0.87829 0.86516 0.85257 0.84070 0.82999 0.82059 0.81266 0.80636 0.80179 0.79901 0.79806
0.610  0.94796 0.94321 0.93579 0.92614 0.91491 0.90249 0.88937 0.87590 0.86253 0.84973 0.83773 0.82682 0.81720 0.80914 0.80274 0.79809 0.79527 0.79431
0.615  0.94685 0.94202 0.93438 0.92468 0.91325 0.90049 0.88716 0.87346 0.85996 0.84684 0.83465 0.82356 0.81382 0.80561 0.79907 0.79434 0.79147 0.79051
0.620  0.94570 0.94073 0.93305 0.92307 0.91145 0.89860 0.88491 0.87098 0.85726 0.84401 0.83152 0.82025 0.81034 0.80200 0.79537 0.79055 0.78763 0.78663
0.625  0.94451 0.93950 0.93159 0.92155 0.90961 0.89654 0.88275 0.86858 0.85452 0.84105 0.82843 0.81694 0.80682 0.79834 0.79160 0.78671 0.78374 0.78273
0.630  0.94332 0.93822 0.93021 0.91989 0.90787 0.89445 0.88044 0.86604 0.85174 0.83805 0.82522 0.81356 0.80331 0.79464 0.78778 0.78281 0.77980 0.77878
0.635  0.94212 0.93687 0.92869 0.91819 0.90598 0.89247 0.87808 0.86345 0.84902 0.83501 0.82197 0.81011 0.79969 0.79092 0.78394 0.77886 0.77580 0.77475
0.640  0.94089 0.93557 0.92727 0.91660 0.90405 0.89032 0.87570 0.86094 0.84617 0.83201 0.81867 0.80662 0.79604 0.78712 0.78003 0.77488 0.77175 0.77069
0.645  0.93959 0.93415 0.92569 0.91485 0.90223 0.88814 0.87341 0.85829 0.84327 0.82889 0.81541 0.80313 0.79233 0.78327 0.77606 0.77083 0.76766 0.76658
0.650  0.93831 0.93280 0.92421 0.91306 0.90024 0.88591 0.87096 0.85559 0.84033 0.82572 0.81202 0.79956 0.78862 0.77936 0.77204 0.76673 0.76351 0.76242
0.655  0.93701 0.93132 0.92259 0.91139 0.89821 0.88381 0.86846 0.85285 0.83746 0.82250 0.80859 0.79594 0.78481 0.77545 0.76797 0.76257 0.75930 0.75820
0.660  0.93568 0.92992 0.92092 0.90954 0.89615 0.88152 0.86593 0.85007 0.83444 0.81924 0.80511 0.79225 0.78096 0.77144 0.76387 0.75836 0.75504 0.75390
0.665  0.93427 0.92838 0.91936 0.90765 0.89421 0.87919 0.86349 0.84738 0.83138 0.81604 0.80158 0.78852 0.77705 0.76738 0.75969 0.75410 0.75072 0.74957
0.670  0.93289 0.92692 0.91764 0.90589 0.89208 0.87683 0.86089 0.84453 0.82826 0.81269 0.79807 0.78474 0.77309 0.76327 0.75546 0.74979 0.74635 0.74518
0.675  0.93147 0.92533 0.91598 0.90394 0.88991 0.87442 0.85824 0.84162 0.82511 0.80929 0.79446 0.78091 0.76907 0.75910 0.75117 0.74541 0.74192 0.74073
0.680  0.92997 0.92380 0.91423 0.90196 0.88771 0.87214 0.85555 0.83868 0.82191 0.80585 0.79079 0.77709 0.76500 0.75487 0.74682 0.74097 0.73742 0.73622
0.685  0.92850 0.92214 0.91240 0.89993 0.88546 0.86966 0.85282 0.83568 0.81866 0.80235 0.78706 0.77316 0.76087 0.75059 0.74241 0.73647 0.73287 0.73166
0.690  0.92699 0.92056 0.91054 0.89804 0.88335 0.86714 0.85004 0.83265 0.81536 0.79881 0.78328 0.76916 0.75673 0.74625 0.73794 0.73192 0.72826 0.72703
0.695  0.92545 0.91883 0.90879 0.89594 0.88103 0.86457 0.84721 0.82956 0.81201 0.79521 0.77945 0.76512 0.75251 0.74185 0.73342 0.72730 0.72358 0.72233
0.700  0.92382 0.91718 0.90685 0.89381 0.87867 0.86197 0.84435 0.82643 0.80862 0.79156 0.77556 0.76101 0.74821 0.73739 0.72883 0.72261 0.71884 0.71757
0.705  0.92221 0.91537 0.90488 0.89163 0.87627 0.85931 0.84143 0.82325 0.80517 0.78786 0.77162 0.75685 0.74385 0.73287 0.72418 0.71786 0.71404 0.71275
0.710  0.92056 0.91353 0.90300 0.88942 0.87382 0.85662 0.83847 0.82002 0.80167 0.78410 0.76762 0.75262 0.73938 0.72828 0.71946 0.71305 0.70916 0.70785
0.715  0.91883 0.91177 0.90097 0.88715 0.87133 0.85387 0.83546 0.81674 0.79812 0.78029 0.76356 0.74834 0.73489 0.72363 0.71468 0.70817 0.70422 0.70289
0.720  0.91711 0.90985 0.89887 0.88485 0.86879 0.85108 0.83240 0.81340 0.79451 0.77642 0.75944 0.74391 0.73035 0.71892 0.70983 0.70322 0.69921 0.69786
0.725  0.91528 0.90800 0.89673 0.88266 0.86621 0.84824 0.82929 0.81002 0.79085 0.77249 0.75525 0.73950 0.72574 0.71414 0.70491 0.69821 0.69413 0.69276
0.730  0.91348 0.90600 0.89454 0.88029 0.86358 0.84535 0.82613 0.80658 0.78713 0.76850 0.75092 0.73503 0.72106 0.70929 0.69992 0.69310 0.68898 0.68758
0.735  0.91164 0.90395 0.89231 0.87785 0.86090 0.84241 0.82292 0.80308 0.78336 0.76432 0.74661 0.73049 0.71632 0.70437 0.69483 0.68793 0.68375 0.68233
0.740  0.90968 0.90192 0.89016 0.87536 0.85816 0.83942 0.81964 0.79935 0.77952 0.76021 0.74224 0.72589 0.71150 0.69932 0.68969 0.68270 0.67845 0.67700
0.745  0.90775 0.89983 0.88787 0.87281 0.85538 0.83637 0.81631 0.79574 0.77549 0.75604 0.73781 0.72121 0.70655 0.69426 0.68449 0.67739 0.67308 0.67163
0.750  0.90569 0.89763 0.88549 0.87014 0.85254 0.83305 0.81273 0.79206 0.77150 0.75180 0.73319 0.71637 0.70159 0.68912 0.67920 0.67198 0.66761 0.66614
0.755  0.90366 0.89537 0.88306 0.86736 0.84962 0.82989 0.80929 0.78832 0.76747 0.74735 0.72861 0.71156 0.69656 0.68391 0.67380 0.66650 0.66207 0.66057
0.760  0.90150 0.89306 0.88057 0.86465 0.84647 0.82667 0.80578 0.78433 0.76338 0.74297 0.72397 0.70666 0.69137 0.67855 0.66836 0.66095 0.65645 0.65491
0.765  0.89936 0.89084 0.87802 0.86189 0.84346 0.82338 0.80220 0.78047 0.75905 0.73852 0.71912 0.70160 0.68618 0.67318 0.66283 0.65529 0.65074 0.64920
0.770  0.89708 0.88842 0.87541 0.85906 0.84038 0.81981 0.79836 0.77653 0.75481 0.73385 0.71433 0.69655 0.68091 0.66766 0.65718 0.64957 0.64495 0.64337
0.775  0.89482 0.88593 0.87273 0.85617 0.83724 0.81639 0.79466 0.77233 0.75033 0.72925 0.70941 0.69132 0.67548 0.66212 0.65149 0.64373 0.63905 0.63748
0.780  0.89242 0.88338 0.86980 0.85321 0.83380 0.81291 0.79066 0.76825 0.74595 0.72442 0.70437 0.68611 0.67003 0.65642 0.64565 0.63783 0.63308 0.63146
0.785  0.89004 0.88077 0.86700 0.84996 0.83053 0.80912 0.78681 0.76389 0.74131 0.71966 0.69920 0.68070 0.66443 0.65071 0.63977 0.63181 0.62700 0.62537
0.790  0.88750 0.87808 0.86413 0.84687 0.82693 0.80550 0.78266 0.75966 0.73677 0.71467 0.69408 0.67532 0.65873 0.64483 0.63376 0.62571 0.62083 0.61916
0.795  0.88497 0.87532 0.86118 0.84370 0.82351 0.80155 0.77866 0.75514 0.73197 0.70974 0.68873 0.66974 0.65302 0.63885 0.62764 0.61949 0.61455 0.61287
0.800  0.88229 0.87248 0.85816 0.84021 0.82000 0.79777 0.77435 0.75075 0.72724 0.70457 0.68329 0.66405 0.64713 0.63284 0.62142 0.61317 0.60816 0.60647
0.805  0.87952 0.86956 0.85483 0.83689 0.81618 0.79366 0.77017 0.74606 0.72227 0.69930 0.67789 0.65827 0.64113 0.62666 0.61514 0.60674 0.60167 0.59994
0.810  0.87676 0.86656 0.85165 0.83322 0.81225 0.78945 0.76569 0.74127 0.71719 0.69393 0.67226 0.65249 0.63503 0.62038 0.60871 0.60023 0.59507 0.59332
0.815  0.87382 0.86347 0.84837 0.82973 0.80850 0.78542 0.76110 0.73638 0.71201 0.68846 0.66652 0.64652 0.62882 0.61398 0.60217 0.59358 0.58836 0.58658
0.820  0.87078 0.86028 0.84477 0.82588 0.80439 0.78102 0.75641 0.73139 0.70673 0.68289 0.66067 0.64043 0.62250 0.60748 0.59551 0.58681 0.58152 0.57972
0.825  0.86765 0.85682 0.84131 0.82193 0.80018 0.77653 0.75162 0.72630 0.70134 0.67721 0.65472 0.63422 0.61607 0.60085 0.58873 0.57991 0.57454 0.57273
0.830  0.86451 0.85343 0.83750 0.81815 0.79585 0.77193 0.74673 0.72110 0.69584 0.67141 0.64865 0.62777 0.60951 0.59410 0.58182 0.57286 0.56745 0.56561
0.835  0.86116 0.84994 0.83383 0.81399 0.79171 0.76722 0.74172 0.71579 0.69022 0.66550 0.64246 0.62132 0.60283 0.58722 0.57473 0.56571 0.56022 0.55835
0.840  0.85769 0.84613 0.82980 0.80971 0.78717 0.76239 0.73659 0.71036 0.68449 0.65947 0.63598 0.61474 0.59602 0.58014 0.56757 0.55842 0.55286 0.55098
0.845  0.85409 0.84240 0.82564 0.80530 0.78250 0.75744 0.73135 0.70481 0.67841 0.65331 0.62954 0.60799 0.58897 0.57299 0.56026 0.55095 0.54534 0.54343
0.850  0.85036 0.83849 0.82135 0.80077 0.77742 0.75237 0.72597 0.69903 0.67242 0.64683 0.62279 0.60105 0.58189 0.56562 0.55274 0.54338 0.53768 0.53576
0.855  0.84649 0.83432 0.81716 0.79610 0.77249 0.74686 0.72019 0.69306 0.66629 0.64039 0.61607 0.59392 0.57455 0.55818 0.54508 0.53560 0.52984 0.52789
0.860  0.84246 0.82996 0.81260 0.79129 0.76742 0.74151 0.71454 0.68684 0.65979 0.63362 0.60903 0.58678 0.56705 0.55050 0.53731 0.52767 0.52185 0.51988
0.865  0.83827 0.82565 0.80786 0.78632 0.76219 0.73600 0.70845 0.68073 0.65314 0.62669 0.60184 0.57934 0.55939 0.54266 0.52931 0.51960 0.51367 0.51169
0.870  0.83390 0.82095 0.80269 0.78088 0.75650 0.73004 0.70220 0.67420 0.64631 0.61959 0.59447 0.57173 0.55156 0.53464 0.52114 0.51130 0.50532 0.50331
0.875  0.82934 0.81607 0.79760 0.77558 0.75062 0.72390 0.69607 0.66749 0.63932 0.61231 0.58693 0.56394 0.54355 0.52643 0.51278 0.50280 0.49677 0.49473
0.880  0.82446 0.81099 0.79232 0.76977 0.74488 0.71757 0.68946 0.66061 0.63215 0.60486 0.57920 0.55582 0.53535 0.51799 0.50416 0.49413 0.48802 0.48594
0.885  0.81947 0.80568 0.78654 0.76407 0.73862 0.71104 0.68237 0.65352 0.62478 0.59699 0.57128 0.54764 0.52682 0.50935 0.49540 0.48520 0.47903 0.47693
0.890  0.81424 0.80014 0.78083 0.75783 0.73214 0.70431 0.67537 0.64595 0.61695 0.58914 0.56297 0.53911 0.51821 0.50044 0.48635 0.47609 0.46984 0.46771
0.895  0.80861 0.79434 0.77457 0.75135 0.72510 0.69734 0.66782 0.63844 0.60912 0.58084 0.55443 0.53034 0.50924 0.49129 0.47707 0.46670 0.46038 0.45824
0.900  0.80282 0.78803 0.76804 0.74462 0.71813 0.68980 0.66035 0.63041 0.60087 0.57230 0.54565 0.52134 0.50003 0.48191 0.46753 0.45701 0.45065 0.44849
0.905  0.79658 0.78164 0.76121 0.73726 0.71055 0.68199 0.65230 0.62211 0.59207 0.56351 0.53662 0.51208 0.49044 0.47225 0.45766 0.44709 0.44065 0.43846
0.910  0.78997 0.77466 0.75406 0.72992 0.70301 0.67388 0.64395 0.61324 0.58324 0.55421 0.52711 0.50238 0.48056 0.46222 0.44749 0.43683 0.43034 0.42814
0.915  0.78296 0.76731 0.74654 0.72190 0.69444 0.66546 0.63499 0.60435 0.57385 0.54460 0.51731 0.49237 0.47037 0.45188 0.43702 0.42626 0.41970 0.41748
0.920  0.77551 0.75952 0.73831 0.71350 0.68585 0.65633 0.62567 0.59482 0.56413 0.53467 0.50717 0.48204 0.45986 0.44110 0.42621 0.41533 0.40869 0.40645
0.925  0.76754 0.75125 0.72962 0.70431 0.67650 0.64680 0.61597 0.58464 0.55377 0.52414 0.49648 0.47119 0.44886 0.42996 0.41496 0.40400 0.39730 0.39504
0.930  0.75899 0.74219 0.72042 0.69499 0.66668 0.63684 0.60550 0.57403 0.54300 0.51322 0.48539 0.45977 0.43744 0.41842 0.40322 0.39220 0.38548 0.38319
0.935  0.74964 0.73249 0.71031 0.68441 0.65634 0.62602 0.59456 0.56296 0.53178 0.50160 0.47366 0.44791 0.42548 0.40634 0.39104 0.37995 0.37317 0.37087
0.940  0.73951 0.72207 0.69952 0.67355 0.64468 0.61427 0.58273 0.55105 0.51949 0.48950 0.46123 0.43557 0.41288 0.39365 0.37836 0.36713 0.36032 0.35799
0.945  0.72847 0.71054 0.68762 0.66159 0.63268 0.60187 0.57029 0.53823 0.50688 0.47658 0.44825 0.42233 0.39959 0.38041 0.36496 0.35374 0.34686 0.34455
0.950  0.71634 0.69800 0.67478 0.64841 0.61914 0.58834 0.55643 0.52439 0.49311 0.46277 0.43442 0.40847 0.38567 0.36633 0.35085 0.33960 0.33273 0.33039
0.955  0.70275 0.68423 0.66079 0.63383 0.60463 0.57355 0.54171 0.50975 0.47823 0.44795 0.41942 0.39369 0.37075 0.35141 0.33600 0.32466 0.31777 0.31543
0.960  0.68752 0.66867 0.64480 0.61761 0.58820 0.55729 0.52528 0.49350 0.46185 0.43175 0.40335 0.37755 0.35484 0.33553 0.32005 0.30878 0.30188 0.29954
0.965  0.67021 0.65071 0.62671 0.59943 0.56993 0.53894 0.50723 0.47542 0.44407 0.41396 0.38602 0.36037 0.33763 0.31841 0.30298 0.29174 0.28485 0.28249
0.970  0.65002 0.63023 0.60602 0.57846 0.54903 0.51848 0.48687 0.45521 0.42400 0.39433 0.36654 0.34122 0.31873 0.29971 0.28441 0.27326 0.26639 0.26407
0.975  0.62594 0.60581 0.58127 0.55398 0.52485 0.49428 0.46304 0.43176 0.40125 0.37220 0.34496 0.31992 0.29782 0.27909 0.26399 0.25295 0.24617 0.24385
0.980  0.59623 0.57591 0.55141 0.52441 0.49525 0.46537 0.43486 0.40431 0.37481 0.34644 0.31984 0.29555 0.27406 0.25568 0.24102 0.23015 0.22348 0.22121
0.985  0.55764 0.53738 0.51322 0.48649 0.45824 0.42899 0.39978 0.37057 0.34208 0.31519 0.28972 0.26660 0.24607 0.22845 0.21425 0.20376 0.19732 0.19511
0.990  0.50289 0.48324 0.45954 0.43392 0.40709 0.37992 0.35254 0.32546 0.29932 0.27440 0.25117 0.22983 0.21095 0.19463 0.18141 0.17156 0.16550 0.16342
0.995  0.40966 0.39196 0.37056 0.34771 0.32438 0.30098 0.27791 0.25535 0.23377 0.21316 0.19405 0.17638 0.16063 0.14698 0.13572 0.12724 0.12196 0.12016
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e080.dat <==
# alpha = -0.45 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99994
0.015  0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99993 0.99993 0.99992 0.99991 0.99990 0.99990 0.99989 0.99989 0.99988 0.99988 0.99988 0.99988
0.020  0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99988 0.99987 0.99985 0.99984 0.99983 0.99982 0.99980 0.99980 0.99979 0.99978 0.99978 0.99978
0.025  0.99992 0.99991 0.99990 0.99988 0.99986 0.99984 0.99982 0.99980 0.99977 0.99975 0.99973 0.99971 0.99969 0.99968 0.99967 0.99966 0.99966 0.99965
0.030  0.99988 0.99987 0.99985 0.99983 0.99980 0.99977 0.99974 0.99971 0.99967 0.99964 0.99961 0.99958 0.99956 0.99954 0.99952 0.99951 0.99951 0.99950
0.035  0.99983 0.99982 0.99980 0.99977 0.99973 0.99969 0.99965 0.99960 0.99955 0.99951 0.99947 0.99943 0.99940 0.99937 0.99935 0.99934 0.99933 0.99932
0.040  0.99978 0.99976 0.99973 0.99969 0.99965 0.99959 0.99954 0.99948 0.99942 0.99936 0.99931 0.99926 0.99922 0.99918 0.99915 0.99913 0.99912 0.99912
0.045  0.99973 0.99970 0.99966 0.99961 0.99955 0.99949 0.99941 0.99934 0.99926 0.99919 0.99913 0.99906 0.99901 0.99897 0.99893 0.99890 0.99889 0.99888
0.050  0.99966 0.99963 0.99958 0.99952 0.99945 0.99936 0.99928 0.99918 0.99909 0.99900 0.99892 0.99885 0.99878 0.99872 0.99868 0.99865 0.99863 0.99862
0.055  0.99959 0.99955 0.99950 0.99942 0.99933 0.99923 0.99912 0.99901 0.99890 0.99879 0.99869 0.99860 0.99852 0.99845 0.99840 0.99836 0.99834 0.99833
0.060  0.99951 0.99947 0.99940 0.99931 0.99921 0.99908 0.99896 0.99882 0.99869 0.99856 0.99844 0.99834 0.99824 0.99816 0.99810 0.99805 0.99802 0.99801
0.065  0.99943 0.99938 0.99930 0.99919 0.99907 0.99893 0.99877 0.99862 0.99846 0.99831 0.99817 0.99805 0.99794 0.99784 0.99777 0.99771 0.99768 0.99766
0.070  0.99933 0.99928 0.99919 0.99906 0.99892 0.99875 0.99858 0.99840 0.99822 0.99804 0.99788 0.99774 0.99761 0.99750 0.99741 0.99735 0.99731 0.99729
0.075  0.99924 0.99917 0.99906 0.99892 0.99876 0.99857 0.99837 0.99816 0.99795 0.99776 0.99757 0.99740 0.99725 0.99712 0.99703 0.99695 0.99691 0.99689
0.080  0.99913 0.99905 0.99894 0.99878 0.99859 0.99837 0.99814 0.99791 0.99767 0.99745 0.99723 0.99704 0.99687 0.99673 0.99662 0.99653 0.99648 0.99646
0.085  0.99902 0.99893 0.99880 0.99862 0.99840 0.99816 0.99790 0.99764 0.99737 0.99712 0.99688 0.99666 0.99647 0.99631 0.99618 0.99608 0.99603 0.99600
0.090  0.99890 0.99880 0.99865 0.99845 0.99821 0.99794 0.99765 0.99735 0.99705 0.99677 0.99650 0.99625 0.99604 0.99586 0.99571 0.99561 0.99555 0.99552
0.095  0.99877 0.99867 0.99850 0.99827 0.99800 0.99770 0.99738 0.99704 0.99671 0.99639 0.99609 0.99582 0.99558 0.99538 0.99522 0.99511 0.99504 0.99500
0.100  0.99864 0.99852 0.99833 0.99808 0.99779 0.99745 0.99709 0.99672 0.99636 0.99600 0.99567 0.99537 0.99511 0.99488 0.99471 0.99458 0.99450 0.99446
0.105  0.99850 0.99837 0.99816 0.99789 0.99756 0.99719 0.99680 0.99639 0.99598 0.99559 0.99523 0.99490 0.99460 0.99436 0.99416 0.99402 0.99393 0.99389
0.110  0.99835 0.99821 0.99798 0.99768 0.99732 0.99691 0.99648 0.99603 0.99559 0.99516 0.99476 0.99440 0.99408 0.99381 0.99359 0.99344 0.99334 0.99330
0.115  0.99819 0.99804 0.99779 0.99746 0.99707 0.99662 0.99615 0.99566 0.99518 0.99471 0.99427 0.99387 0.99352 0.99323 0.99299 0.99282 0.99272 0.99269
0.120  0.99803 0.99786 0.99760 0.99724 0.99681 0.99632 0.99581 0.99528 0.99475 0.99424 0.99376 0.99333 0.99294 0.99262 0.99237 0.99218 0.99207 0.99204
0.125  0.99786 0.99768 0.99739 0.99700 0.99653 0.99601 0.99545 0.99487 0.99430 0.99375 0.99323 0.99276 0.99234 0.99200 0.99172 0.99152 0.99140 0.99135
0.130  0.99769 0.99749 0.99718 0.99675 0.99625 0.99568 0.99508 0.99445 0.99383 0.99323 0.99267 0.99216 0.99172 0.99134 0.99104 0.99082 0.99069 0.99065
0.135  0.99751 0.99729 0.99695 0.99650 0.99595 0.99534 0.99469 0.99401 0.99335 0.99270 0.99210 0.99155 0.99106 0.99066 0.99033 0.99010 0.98996 0.98991
0.140  0.99731 0.99708 0.99672 0.99623 0.99565 0.99499 0.99429 0.99356 0.99284 0.99215 0.99150 0.99091 0.99039 0.98995 0.98960 0.98935 0.98920 0.98914
0.145  0.99712 0.99687 0.99648 0.99595 0.99533 0.99462 0.99387 0.99309 0.99232 0.99157 0.99088 0.99024 0.98968 0.98921 0.98884 0.98857 0.98841 0.98835
0.150  0.99691 0.99665 0.99623 0.99567 0.99499 0.99424 0.99343 0.99260 0.99178 0.99098 0.99023 0.98955 0.98896 0.98845 0.98806 0.98777 0.98759 0.98752
0.155  0.99670 0.99642 0.99597 0.99537 0.99465 0.99385 0.99298 0.99210 0.99121 0.99036 0.98957 0.98884 0.98820 0.98767 0.98724 0.98693 0.98674 0.98667
0.160  0.99648 0.99618 0.99570 0.99506 0.99430 0.99344 0.99252 0.99157 0.99063 0.98973 0.98888 0.98810 0.98743 0.98685 0.98640 0.98607 0.98587 0.98579
0.165  0.99625 0.99594 0.99542 0.99475 0.99393 0.99302 0.99204 0.99103 0.99003 0.98907 0.98816 0.98734 0.98662 0.98601 0.98553 0.98518 0.98497 0.98488
0.170  0.99602 0.99568 0.99514 0.99442 0.99355 0.99258 0.99155 0.99048 0.98942 0.98839 0.98743 0.98656 0.98579 0.98515 0.98464 0.98426 0.98404 0.98396
0.175  0.99578 0.99542 0.99484 0.99408 0.99317 0.99213 0.99104 0.98990 0.98878 0.98769 0.98668 0.98575 0.98494 0.98426 0.98371 0.98332 0.98308 0.98300
0.180  0.99553 0.99515 0.99454 0.99373 0.99277 0.99167 0.99051 0.98931 0.98812 0.98697 0.98590 0.98492 0.98406 0.98334 0.98276 0.98234 0.98209 0.98200
0.185  0.99527 0.99487 0.99423 0.99337 0.99235 0.99120 0.98997 0.98870 0.98745 0.98623 0.98510 0.98406 0.98315 0.98239 0.98178 0.98134 0.98107 0.98098
0.190  0.99501 0.99459 0.99391 0.99300 0.99193 0.99071 0.98941 0.98808 0.98675 0.98547 0.98427 0.98318 0.98222 0.98142 0.98077 0.98031 0.98003 0.97993
0.195  0.99474 0.99429 0.99358 0.99263 0.99148 0.99021 0.98884 0.98744 0.98604 0.98469 0.98342 0.98228 0.98127 0.98042 0.97974 0.97925 0.97895 0.97885
0.200  0.99446 0.99399 0.99324 0.99224 0.99104 0.98969 0.98825 0.98678 0.98530 0.98389 0.98255 0.98135 0.98028 0.97939 0.97868 0.97816 0.97785 0.97774
0.205  0.99417 0.99368 0.99289 0.99184 0.99058 0.98916 0.98765 0.98610 0.98455 0.98306 0.98166 0.98039 0.97928 0.97833 0.97759 0.97705 0.97672 0.97660
0.210  0.99388 0.99336 0.99253 0.99143 0.99010 0.98861 0.98703 0.98540 0.98378 0.98221 0.98074 0.97941 0.97824 0.97725 0.97647 0.97590 0.97556 0.97543
0.215  0.99357 0.99303 0.99216 0.99100 0.98962 0.98806 0.98640 0.98469 0.98299 0.98135 0.97981 0.97841 0.97718 0.97615 0.97533 0.97473 0.97437 0.97425
0.220  0.99326 0.99269 0.99178 0.99057 0.98912 0.98749 0.98575 0.98396 0.98218 0.98045 0.97885 0.97738 0.97609 0.97501 0.97415 0.97352 0.97315 0.97302
0.225  0.99294 0.99235 0.99139 0.99012 0.98861 0.98690 0.98508 0.98321 0.98134 0.97954 0.97786 0.97633 0.97498 0.97385 0.97295 0.97229 0.97190 0.97176
0.230  0.99262 0.99199 0.99100 0.98967 0.98809 0.98630 0.98440 0.98244 0.98049 0.97861 0.97685 0.97525 0.97384 0.97266 0.97172 0.97103 0.97062 0.97047
0.235  0.99228 0.99163 0.99059 0.98921 0.98755 0.98569 0.98370 0.98166 0.97962 0.97766 0.97582 0.97415 0.97268 0.97144 0.97046 0.96975 0.96931 0.96916
0.240  0.99194 0.99126 0.99017 0.98873 0.98700 0.98506 0.98298 0.98085 0.97873 0.97668 0.97476 0.97302 0.97149 0.97020 0.96917 0.96843 0.96798 0.96781
0.245  0.99159 0.99088 0.98975 0.98824 0.98644 0.98441 0.98225 0.98003 0.97782 0.97568 0.97368 0.97187 0.97027 0.96892 0.96785 0.96708 0.96661 0.96645
0.250  0.99123 0.99049 0.98931 0.98775 0.98587 0.98376 0.98151 0.97919 0.97689 0.97466 0.97258 0.97069 0.96902 0.96762 0.96651 0.96570 0.96521 0.96505
0.255  0.99086 0.99010 0.98887 0.98724 0.98528 0.98309 0.98074 0.97833 0.97594 0.97362 0.97145 0.96948 0.96775 0.96629 0.96514 0.96429 0.96379 0.96361
0.260  0.99049 0.98969 0.98841 0.98671 0.98468 0.98240 0.97996 0.97746 0.97496 0.97256 0.97030 0.96825 0.96645 0.96494 0.96373 0.96286 0.96233 0.96214
0.265  0.99010 0.98928 0.98794 0.98618 0.98406 0.98170 0.97916 0.97656 0.97397 0.97147 0.96913 0.96700 0.96513 0.96355 0.96230 0.96139 0.96084 0.96065
0.270  0.98971 0.98885 0.98746 0.98563 0.98344 0.98098 0.97835 0.97564 0.97296 0.97036 0.96793 0.96572 0.96378 0.96214 0.96084 0.95990 0.95932 0.95912
0.275  0.98931 0.98842 0.98698 0.98508 0.98280 0.98024 0.97752 0.97471 0.97192 0.96922 0.96670 0.96441 0.96239 0.96070 0.95935 0.95837 0.95778 0.95758
0.280  0.98890 0.98797 0.98648 0.98451 0.98215 0.97950 0.97667 0.97376 0.97087 0.96807 0.96546 0.96308 0.96099 0.95923 0.95783 0.95681 0.95620 0.95599
0.285  0.98848 0.98751 0.98598 0.98394 0.98149 0.97874 0.97580 0.97279 0.96979 0.96690 0.96419 0.96172 0.95955 0.95773 0.95628 0.95523 0.95459 0.95437
0.290  0.98805 0.98705 0.98546 0.98335 0.98081 0.97797 0.97492 0.97180 0.96869 0.96570 0.96289 0.96033 0.95809 0.95620 0.95470 0.95361 0.95295 0.95272
0.295  0.98762 0.98658 0.98494 0.98273 0.98011 0.97717 0.97403 0.97079 0.96758 0.96448 0.96157 0.95892 0.95660 0.95465 0.95309 0.95197 0.95128 0.95104
0.300  0.98717 0.98610 0.98440 0.98212 0.97941 0.97636 0.97311 0.96976 0.96644 0.96322 0.96022 0.95749 0.95508 0.95306 0.95145 0.95029 0.94958 0.94935
0.305  0.98672 0.98561 0.98384 0.98150 0.97869 0.97554 0.97217 0.96872 0.96528 0.96196 0.95885 0.95603 0.95354 0.95145 0.94979 0.94858 0.94785 0.94760
0.310  0.98625 0.98511 0.98328 0.98086 0.97796 0.97470 0.97122 0.96765 0.96409 0.96067 0.95746 0.95453 0.95197 0.94981 0.94809 0.94684 0.94609 0.94583
0.315  0.98578 0.98460 0.98271 0.98021 0.97721 0.97385 0.97026 0.96656 0.96289 0.95936 0.95603 0.95302 0.95037 0.94813 0.94636 0.94507 0.94429 0.94402
0.320  0.98530 0.98408 0.98213 0.97954 0.97644 0.97297 0.96927 0.96545 0.96167 0.95801 0.95459 0.95147 0.94874 0.94643 0.94460 0.94327 0.94247 0.94218
0.325  0.98481 0.98355 0.98154 0.97886 0.97567 0.97208 0.96827 0.96433 0.96043 0.95665 0.95312 0.94990 0.94707 0.94470 0.94281 0.94144 0.94061 0.94033
0.330  0.98430 0.98301 0.98093 0.97817 0.97488 0.97119 0.96724 0.96319 0.95915 0.95526 0.95162 0.94830 0.94539 0.94294 0.94099 0.93957 0.93872 0.93843
0.335  0.98379 0.98245 0.98030 0.97748 0.97408 0.97027 0.96620 0.96202 0.95786 0.95386 0.95009 0.94668 0.94368 0.94115 0.93914 0.93768 0.93680 0.93649
0.340  0.98327 0.98189 0.97968 0.97676 0.97324 0.96933 0.96515 0.96083 0.95655 0.95242 0.94854 0.94502 0.94193 0.93932 0.93725 0.93575 0.93484 0.93452
0.345  0.98274 0.98132 0.97904 0.97602 0.97242 0.96837 0.96407 0.95963 0.95522 0.95096 0.94697 0.94335 0.94015 0.93747 0.93534 0.93379 0.93286 0.93254
0.350  0.98220 0.98074 0.97839 0.97528 0.97157 0.96741 0.96296 0.95840 0.95385 0.94948 0.94537 0.94163 0.93835 0.93559 0.93340 0.93180 0.93084 0.93051
0.355  0.98165 0.98014 0.97773 0.97453 0.97071 0.96643 0.96185 0.95714 0.95248 0.94797 0.94374 0.93990 0.93652 0.93368 0.93142 0.92978 0.92879 0.92845
0.360  0.98109 0.97954 0.97706 0.97377 0.96981 0.96541 0.96072 0.95588 0.95108 0.94643 0.94209 0.93814 0.93466 0.93173 0.92941 0.92773 0.92670 0.92635
0.365  0.98051 0.97892 0.97636 0.97299 0.96893 0.96440 0.95955 0.95459 0.94965 0.94487 0.94041 0.93634 0.93277 0.92976 0.92737 0.92564 0.92458 0.92423
0.370  0.97993 0.97828 0.97566 0.97218 0.96803 0.96337 0.95839 0.95329 0.94819 0.94330 0.93870 0.93452 0.93085 0.92776 0.92530 0.92352 0.92244 0.92207
0.375  0.97934 0.97765 0.97495 0.97137 0.96711 0.96232 0.95720 0.95194 0.94673 0.94169 0.93696 0.93267 0.92890 0.92572 0.92319 0.92136 0.92025 0.91987
0.380  0.97874 0.97700 0.97423 0.97056 0.96614 0.96123 0.95600 0.95059 0.94524 0.94005 0.93520 0.93080 0.92691 0.92365 0.92106 0.91918 0.91804 0.91764
0.385  0.97812 0.97634 0.97350 0.96972 0.96520 0.96015 0.95475 0.94922 0.94370 0.93839 0.93342 0.92888 0.92490 0.92155 0.91889 0.91695 0.91578 0.91539
0.390  0.97750 0.97567 0.97273 0.96885 0.96423 0.95905 0.95351 0.94781 0.94217 0.93671 0.93159 0.92695 0.92286 0.91942 0.91668 0.91470 0.91350 0.91309
0.395  0.97686 0.97499 0.97197 0.96799 0.96325 0.95791 0.95225 0.94640 0.94060 0.93499 0.92975 0.92498 0.92079 0.91725 0.91445 0.91242 0.91118 0.91075
0.400  0.97622 0.97429 0.97120 0.96712 0.96222 0.95677 0.95093 0.94496 0.93899 0.93326 0.92788 0.92299 0.91868 0.91506 0.91218 0.91009 0.90883 0.90840
0.405  0.97556 0.97356 0.97041 0.96623 0.96121 0.95561 0.94963 0.94348 0.93739 0.93150 0.92597 0.92096 0.91655 0.91284 0.90988 0.90774 0.90644 0.90600
0.410  0.97488 0.97285 0.96961 0.96529 0.96018 0.95444 0.94831 0.94200 0.93576 0.92970 0.92405 0.91890 0.91438 0.91057 0.90754 0.90535 0.90402 0.90356
0.415  0.97420 0.97211 0.96877 0.96437 0.95910 0.95322 0.94693 0.94050 0.93407 0.92789 0.92209 0.91682 0.91218 0.90828 0.90518 0.90292 0.90156 0.90110
0.420  0.97350 0.97137 0.96795 0.96344 0.95804 0.95201 0.94557 0.93895 0.93239 0.92606 0.92009 0.91470 0.90995 0.90595 0.90277 0.90046 0.89906 0.89859
0.425  0.97280 0.97061 0.96711 0.96249 0.95696 0.95078 0.94419 0.93740 0.93068 0.92417 0.91809 0.91256 0.90769 0.90359 0.90033 0.89797 0.89654 0.89604
0.430  0.97208 0.96984 0.96625 0.96149 0.95584 0.94950 0.94275 0.93584 0.92892 0.92228 0.91605 0.91038 0.90539 0.90120 0.89786 0.89544 0.89397 0.89348
0.435  0.97135 0.96904 0.96536 0.96052 0.95471 0.94824 0.94132 0.93421 0.92717 0.92036 0.91396 0.90816 0.90307 0.89877 0.89535 0.89287 0.89137 0.89086
0.440  0.97060 0.96824 0.96448 0.95952 0.95358 0.94695 0.93988 0.93260 0.92538 0.91839 0.91187 0.90593 0.90071 0.89630 0.89281 0.89027 0.88874 0.88821
0.445  0.96985 0.96743 0.96358 0.95847 0.95241 0.94561 0.93837 0.93096 0.92354 0.91642 0.90974 0.90364 0.89831 0.89381 0.89023 0.88763 0.88606 0.88553
0.450  0.96908 0.96661 0.96267 0.95744 0.95122 0.94429 0.93688 0.92926 0.92171 0.91442 0.90756 0.90135 0.89588 0.89128 0.88761 0.88496 0.88335 0.88281
0.455  0.96829 0.96577 0.96171 0.95640 0.95004 0.94290 0.93536 0.92757 0.91982 0.91236 0.90537 0.89902 0.89341 0.88871 0.88497 0.88225 0.88060 0.88004
0.460  0.96749 0.96489 0.96077 0.95530 0.94879 0.94154 0.93379 0.92585 0.91793 0.91031 0.90315 0.89664 0.89092 0.88611 0.88228 0.87950 0.87782 0.87725
0.465  0.96667 0.96402 0.95981 0.95422 0.94757 0.94016 0.93224 0.92409 0.91602 0.90819 0.90089 0.89424 0.88840 0.88347 0.87956 0.87672 0.87500 0.87441
0.470  0.96585 0.96314 0.95880 0.95313 0.94633 0.93871 0.93061 0.92233 0.91404 0.90608 0.89861 0.89180 0.88583 0.88080 0.87680 0.87390 0.87214 0.87153
0.475  0.96501 0.96225 0.95781 0.95197 0.94502 0.93729 0.92901 0.92050 0.91208 0.90393 0.89627 0.88934 0.88323 0.87809 0.87400 0.87104 0.86924 0.86863
0.480  0.96416 0.96134 0.95681 0.95084 0.94375 0.93582 0.92738 0.91869 0.91004 0.90173 0.89393 0.88684 0.88059 0.87534 0.87117 0.86814 0.86630 0.86567
0.485  0.96329 0.96038 0.95578 0.94970 0.94245 0.93432 0.92569 0.91681 0.90802 0.89953 0.89153 0.88429 0.87793 0.87257 0.86830 0.86520 0.86333 0.86270
0.490  0.96241 0.95944 0.95471 0.94848 0.94108 0.93283 0.92402 0.91495 0.90597 0.89726 0.88913 0.88173 0.87523 0.86974 0.86539 0.86223 0.86031 0.85966
0.495  0.96151 0.95848 0.95365 0.94730 0.93974 0.93127 0.92227 0.91306 0.90385 0.89500 0.88669 0.87912 0.87248 0.86689 0.86244 0.85921 0.85726 0.85660
0.500  0.96060 0.95751 0.95258 0.94610 0.93833 0.92974 0.92055 0.91110 0.90174 0.89267 0.88420 0.87649 0.86971 0.86399 0.85945 0.85616 0.85416 0.85348
0.505  0.95966 0.95649 0.95145 0.94482 0.93695 0.92812 0.91875 0.90916 0.89956 0.89034 0.88169 0.87380 0.86689 0.86106 0.85643 0.85307 0.85103 0.85033
0.510  0.95871 0.95548 0.95034 0.94359 0.93555 0.92655 0.91698 0.90714 0.89740 0.88795 0.87913 0.87110 0.86404 0.85810 0.85336 0.84993 0.84785 0.84715
0.515  0.95775 0.95446 0.94922 0.94227 0.93408 0.92488 0.91513 0.90515 0.89516 0.88556 0.87656 0.86836 0.86114 0.85508 0.85026 0.84676 0.84463 0.84391
0.520  0.95678 0.95342 0.94802 0.94099 0.93264 0.92326 0.91331 0.90307 0.89294 0.88310 0.87392 0.86557 0.85823 0.85204 0.84711 0.84354 0.84138 0.84065
0.525  0.95578 0.95232 0.94686 0.93969 0.93111 0.92161 0.91140 0.90102 0.89063 0.88065 0.87128 0.86276 0.85525 0.84894 0.84393 0.84029 0.83808 0.83732
0.530  0.95477 0.95125 0.94568 0.93831 0.92963 0.91988 0.90953 0.89889 0.88835 0.87812 0.86858 0.85989 0.85226 0.84582 0.84070 0.83699 0.83474 0.83398
0.535  0.95374 0.95016 0.94443 0.93698 0.92805 0.91818 0.90757 0.89678 0.88598 0.87561 0.86587 0.85701 0.84921 0.84265 0.83743 0.83365 0.83135 0.83057
0.540  0.95268 0.94904 0.94321 0.93555 0.92652 0.91639 0.90565 0.89458 0.88363 0.87301 0.86309 0.85407 0.84613 0.83945 0.83412 0.83026 0.82792 0.82714
0.545  0.95161 0.94787 0.94197 0.93417 0.92490 0.91465 0.90362 0.89242 0.88120 0.87043 0.86031 0.85110 0.84300 0.83619 0.83077 0.82684 0.82445 0.82364
0.550  0.95053 0.94672 0.94066 0.93270 0.92332 0.91281 0.90165 0.89016 0.87879 0.86776 0.85746 0.84809 0.83985 0.83291 0.82737 0.82337 0.82094 0.82012
0.555  0.94943 0.94555 0.93938 0.93127 0.92165 0.91100 0.89957 0.88794 0.87630 0.86511 0.85461 0.84503 0.83664 0.82957 0.82394 0.81986 0.81738 0.81654
0.560  0.94831 0.94431 0.93802 0.92982 0.92002 0.90911 0.89753 0.88562 0.87382 0.86237 0.85168 0.84196 0.83341 0.82618 0.82045 0.81630 0.81378 0.81292
0.565  0.94716 0.94311 0.93670 0.92828 0.91829 0.90719 0.89539 0.88326 0.87125 0.85965 0.84871 0.83881 0.83011 0.82277 0.81694 0.81269 0.81013 0.80925
0.570  0.94598 0.94188 0.93535 0.92679 0.91662 0.90531 0.89330 0.88094 0.86865 0.85684 0.84575 0.83566 0.82679 0.81930 0.81336 0.80905 0.80643 0.80555
0.575  0.94480 0.94062 0.93392 0.92519 0.91484 0.90332 0.89110 0.87852 0.86607 0.85402 0.84271 0.83244 0.82341 0.81580 0.80975 0.80535 0.80269 0.80180
0.580  0.94359 0.93930 0.93253 0.92365 0.91312 0.90139 0.88887 0.87614 0.86340 0.85116 0.83966 0.82920 0.81999 0.81224 0.80609 0.80162 0.79890 0.79798
0.585  0.94237 0.93800 0.93105 0.92201 0.91128 0.89935 0.88668 0.87365 0.86075 0.84823 0.83654 0.82590 0.81655 0.80866 0.80237 0.79783 0.79507 0.79414
0.590  0.94112 0.93668 0.92961 0.92041 0.90950 0.89736 0.88438 0.87113 0.85801 0.84532 0.83337 0.82255 0.81303 0.80501 0.79863 0.79399 0.79118 0.79023
0.595  0.93985 0.93529 0.92808 0.91871 0.90761 0.89525 0.88214 0.86865 0.85522 0.84232 0.83021 0.81919 0.80947 0.80131 0.79482 0.79011 0.78725 0.78628
0.600  0.93853 0.93392 0.92660 0.91698 0.90568 0.89311 0.87978 0.86605 0.85247 0.83927 0.82696 0.81575 0.80590 0.79759 0.79097 0.78617 0.78327 0.78229
0.605  0.93721 0.93248 0.92501 0.91531 0.90382 0.89104 0.87738 0.86349 0.84960 0.83625 0.82367 0.81227 0.80225 0.79380 0.78708 0.78220 0.77923 0.77823
0.610  0.93587 0.93106 0.92347 0.91352 0.90183 0.88883 0.87503 0.86083 0.84670 0.83312 0.82038 0.80878 0.79855 0.78996 0.78313 0.77817 0.77516 0.77414
0.615  0.93451 0.92962 0.92183 0.91180 0.89991 0.88659 0.87256 0.85813 0.84383 0.82996 0.81700 0.80521 0.79484 0.78610 0.77912 0.77408 0.77102 0.77000
0.620  0.93311 0.92809 0.92024 0.90995 0.89786 0.88442 0.87005 0.85538 0.84085 0.82681 0.81357 0.80159 0.79105 0.78216 0.77509 0.76995 0.76684 0.76578
0.625  0.93167 0.92660 0.91854 0.90817 0.89577 0.88211 0.86761 0.85268 0.83783 0.82356 0.81016 0.79796 0.78720 0.77817 0.77099 0.76577 0.76260 0.76153
0.630  0.93023 0.92507 0.91689 0.90626 0.89376 0.87976 0.86503 0.84986 0.83476 0.82026 0.80664 0.79425 0.78335 0.77413 0.76683 0.76153 0.75831 0.75723
0.635  0.92875 0.92347 0.91513 0.90431 0.89161 0.87749 0.86241 0.84700 0.83174 0.81692 0.80308 0.79049 0.77941 0.77007 0.76263 0.75723 0.75397 0.75285
0.640  0.92725 0.92189 0.91343 0.90244 0.88942 0.87508 0.85975 0.84418 0.82859 0.81360 0.79947 0.78667 0.77542 0.76593 0.75838 0.75290 0.74957 0.74844
0.645  0.92569 0.92021 0.91160 0.90043 0.88731 0.87262 0.85715 0.84124 0.82539 0.81016 0.79587 0.78284 0.77137 0.76173 0.75406 0.74849 0.74512 0.74397
0.650  0.92413 0.91858 0.90983 0.89838 0.88505 0.87012 0.85442 0.83825 0.82215 0.80669 0.79216 0.77894 0.76731 0.75749 0.74969 0.74404 0.74060 0.73945
0.655  0.92254 0.91684 0.90794 0.89641 0.88276 0.86771 0.85164 0.83521 0.81895 0.80316 0.78841 0.77498 0.76317 0.75321 0.74527 0.73952 0.73603 0.73487
0.660  0.92092 0.91514 0.90601 0.89429 0.88042 0.86514 0.84881 0.83213 0.81562 0.79958 0.78460 0.77096 0.75897 0.74885 0.74080 0.73495 0.73141 0.73020
0.665  0.91923 0.91333 0.90415 0.89213 0.87817 0.86252 0.84605 0.82911 0.81224 0.79603 0.78074 0.76689 0.75471 0.74444 0.73626 0.73032 0.72672 0.72550
0.670  0.91755 0.91156 0.90214 0.89006 0.87575 0.85987 0.84315 0.82595 0.80882 0.79235 0.77688 0.76277 0.75040 0.73997 0.73167 0.72564 0.72198 0.72074
0.675  0.91583 0.90968 0.90018 0.88782 0.87330 0.85717 0.84020 0.82273 0.80534 0.78863 0.77293 0.75859 0.74603 0.73544 0.72701 0.72089 0.71717 0.71592
0.680  0.91403 0.90785 0.89813 0.88555 0.87080 0.85455 0.83720 0.81947 0.80181 0.78485 0.76891 0.75440 0.74160 0.73085 0.72229 0.71608 0.71231 0.71104
0.685  0.91224 0.90589 0.89601 0.88323 0.86825 0.85177 0.83415 0.81615 0.79823 0.78101 0.76484 0.75011 0.73711 0.72620 0.71751 0.71120 0.70738 0.70609
0.690  0.91041 0.90398 0.89385 0.88100 0.86580 0.84894 0.83105 0.81279 0.79460 0.77713 0.76071 0.74576 0.73260 0.72149 0.71267 0.70627 0.70238 0.70107
0.695  0.90853 0.90194 0.89177 0.87860 0.86318 0.84605 0.82791 0.80938 0.79092 0.77318 0.75653 0.74135 0.72800 0.71671 0.70776 0.70126 0.69732 0.69599
0.700  0.90659 0.89995 0.88952 0.87615 0.86050 0.84313 0.82471 0.80591 0.78718 0.76918 0.75228 0.73688 0.72333 0.71188 0.70279 0.69620 0.69219 0.69085
0.705  0.90464 0.89783 0.88723 0.87366 0.85777 0.84015 0.82147 0.80239 0.78339 0.76513 0.74797 0.73235 0.71860 0.70697 0.69776 0.69106 0.68700 0.68563
0.710  0.90264 0.89567 0.88500 0.87112 0.85500 0.83712 0.81817 0.79881 0.77954 0.76101 0.74361 0.72776 0.71376 0.70201 0.69265 0.68586 0.68174 0.68035
0.715  0.90056 0.89355 0.88264 0.86853 0.85218 0.83403 0.81482 0.79518 0.77563 0.75683 0.73918 0.72310 0.70890 0.69697 0.68748 0.68059 0.67640 0.67499
0.720  0.89848 0.89129 0.88020 0.86589 0.84930 0.83090 0.81141 0.79149 0.77166 0.75260 0.73469 0.71831 0.70397 0.69187 0.68224 0.67524 0.67100 0.66957
0.725  0.89630 0.88907 0.87772 0.86332 0.84637 0.82771 0.80794 0.78775 0.76763 0.74830 0.73012 0.71352 0.69897 0.68670 0.67693 0.66983 0.66552 0.66407
0.730  0.89413 0.88671 0.87518 0.86060 0.84339 0.82446 0.80442 0.78394 0.76354 0.74393 0.72543 0.70866 0.69390 0.68145 0.67154 0.66432 0.65996 0.65849
0.735  0.89190 0.88430 0.87259 0.85780 0.84035 0.82116 0.80084 0.78007 0.75939 0.73940 0.72074 0.70373 0.68876 0.67613 0.66605 0.65876 0.65433 0.65283
0.740  0.88957 0.88189 0.87006 0.85495 0.83725 0.81780 0.79719 0.77600 0.75517 0.73490 0.71597 0.69873 0.68355 0.67070 0.66052 0.65312 0.64863 0.64710
0.745  0.88723 0.87941 0.86739 0.85203 0.83409 0.81437 0.79348 0.77200 0.75078 0.73033 0.71114 0.69365 0.67821 0.66523 0.65490 0.64740 0.64284 0.64131
0.750  0.88478 0.87683 0.86463 0.84900 0.83087 0.81071 0.78955 0.76794 0.74640 0.72570 0.70615 0.68844 0.67284 0.65969 0.64921 0.64158 0.63697 0.63541
0.755  0.88233 0.87418 0.86181 0.84585 0.82756 0.80716 0.78571 0.76380 0.74197 0.72087 0.70117 0.68321 0.66740 0.65406 0.64341 0.63570 0.63102 0.62943
0.760  0.87976 0.87148 0.85892 0.84275 0.82406 0.80354 0.78181 0.75945 0.73747 0.71609 0.69611 0.67791 0.66182 0.64831 0.63755 0.62973 0.62498 0.62337
0.765  0.87718 0.86881 0.85597 0.83958 0.82064 0.79985 0.77782 0.75517 0.73277 0.71123 0.69088 0.67245 0.65621 0.64252 0.63161 0.62366 0.61885 0.61723
0.770  0.87448 0.86597 0.85294 0.83634 0.81715 0.79590 0.77360 0.75082 0.72812 0.70617 0.68567 0.66698 0.65052 0.63659 0.62555 0.61752 0.61264 0.61099
0.775  0.87177 0.86306 0.84985 0.83303 0.81359 0.79207 0.76947 0.74623 0.72325 0.70115 0.68034 0.66135 0.64469 0.63063 0.61943 0.61127 0.60633 0.60467
0.780  0.86892 0.86007 0.84652 0.82964 0.80976 0.78815 0.76509 0.74172 0.71844 0.69592 0.67489 0.65571 0.63882 0.62452 0.61318 0.60494 0.59994 0.59824
0.785  0.86606 0.85701 0.84327 0.82599 0.80605 0.78397 0.76080 0.73696 0.71339 0.69073 0.66931 0.64990 0.63281 0.61837 0.60687 0.59850 0.59343 0.59173
0.790  0.86305 0.85386 0.83995 0.82244 0.80204 0.77989 0.75624 0.73229 0.70841 0.68532 0.66375 0.64408 0.62669 0.61208 0.60044 0.59198 0.58684 0.58509
0.795  0.86003 0.85063 0.83653 0.81881 0.79816 0.77553 0.75179 0.72735 0.70319 0.67995 0.65799 0.63808 0.62054 0.60568 0.59390 0.58534 0.58014 0.57838
0.800  0.85685 0.84731 0.83303 0.81489 0.79418 0.77128 0.74705 0.72249 0.69801 0.67435 0.65213 0.63198 0.61423 0.59924 0.58726 0.57859 0.57333 0.57156
0.805  0.85358 0.84390 0.82926 0.81108 0.78992 0.76673 0.74240 0.71737 0.69261 0.66865 0.64628 0.62577 0.60781 0.59264 0.58055 0.57174 0.56641 0.56460
0.810  0.85028 0.84039 0.82557 0.80697 0.78554 0.76208 0.73747 0.71214 0.68709 0.66285 0.64021 0.61954 0.60128 0.58593 0.57369 0.56480 0.55939 0.55756
0.815  0.84681 0.83678 0.82178 0.80296 0.78129 0.75754 0.73243 0.70680 0.68146 0.65694 0.63403 0.61313 0.59464 0.57911 0.56673 0.55772 0.55225 0.55039
0.820  0.84323 0.83306 0.81770 0.79864 0.77670 0.75268 0.72727 0.70136 0.67573 0.65092 0.62775 0.60660 0.58789 0.57217 0.55964 0.55052 0.54498 0.54311
0.825  0.83954 0.82909 0.81369 0.79419 0.77200 0.74770 0.72201 0.69580 0.66987 0.64479 0.62134 0.59995 0.58102 0.56511 0.55243 0.54320 0.53759 0.53569
0.830  0.83579 0.82513 0.80937 0.78986 0.76718 0.74261 0.71663 0.69012 0.66390 0.63853 0.61482 0.59308 0.57403 0.55793 0.54509 0.53573 0.53007 0.52815
0.835  0.83185 0.82106 0.80512 0.78517 0.76247 0.73739 0.71112 0.68432 0.65781 0.63215 0.60817 0.58618 0.56690 0.55062 0.53759 0.52816 0.52242 0.52048
0.840  0.82778 0.81669 0.80054 0.78035 0.75740 0.73204 0.70549 0.67839 0.65159 0.62564 0.60126 0.57915 0.55965 0.54311 0.52999 0.52044 0.51464 0.51268
0.845  0.82355 0.81234 0.79582 0.77539 0.75219 0.72656 0.69972 0.67233 0.64505 0.61900 0.59435 0.57195 0.55218 0.53553 0.52225 0.51256 0.50670 0.50472
0.850  0.81918 0.80781 0.79094 0.77029 0.74658 0.72093 0.69380 0.66604 0.63855 0.61206 0.58715 0.56456 0.54464 0.52774 0.51432 0.50456 0.49862 0.49662
0.855  0.81464 0.80302 0.78611 0.76503 0.74107 0.71490 0.68751 0.65956 0.63190 0.60512 0.57995 0.55700 0.53687 0.51986 0.50624 0.49638 0.49038 0.48835
0.860  0.80993 0.79802 0.78092 0.75960 0.73540 0.70897 0.68129 0.65284 0.62491 0.59787 0.57245 0.54938 0.52894 0.51176 0.49804 0.48803 0.48198 0.47993
0.865  0.80503 0.79301 0.77554 0.75400 0.72956 0.70286 0.67467 0.64616 0.61776 0.59046 0.56479 0.54149 0.52085 0.50349 0.48964 0.47955 0.47340 0.47134
0.870  0.79993 0.78763 0.76974 0.74796 0.72328 0.69632 0.66786 0.63909 0.61042 0.58287 0.55695 0.53343 0.51258 0.49505 0.48106 0.47085 0.46465 0.46257
0.875  0.79461 0.78203 0.76396 0.74197 0.71679 0.68959 0.66111 0.63184 0.60290 0.57509 0.54893 0.52519 0.50413 0.48642 0.47229 0.46196 0.45571 0.45360
0.880  0.78897 0.77621 0.75796 0.73551 0.71036 0.68264 0.65391 0.62438 0.59519 0.56712 0.54072 0.51663 0.49549 0.47758 0.46328 0.45290 0.44658 0.44444
0.885  0.78317 0.77015 0.75148 0.72908 0.70344 0.67548 0.64626 0.61672 0.58727 0.55877 0.53230 0.50799 0.48656 0.46852 0.45412 0.44360 0.43722 0.43506
0.890  0.77709 0.76381 0.74499 0.72213 0.69627 0.66808 0.63861 0.60859 0.57891 0.55038 0.52353 0.49902 0.47750 0.45922 0.44470 0.43411 0.42766 0.42548
0.895  0.77062 0.75718 0.73797 0.71491 0.68856 0.66043 0.63046 0.60045 0.57050 0.54157 0.51451 0.48981 0.46812 0.44969 0.43504 0.42436 0.41786 0.41566
0.900  0.76391 0.75005 0.73064 0.70739 0.68085 0.65222 0.62231 0.59183 0.56169 0.53252 0.50526 0.48036 0.45850 0.43992 0.42514 0.41434 0.40779 0.40558
0.905  0.75675 0.74275 0.72298 0.69928 0.67253 0.64371 0.61360 0.58291 0.55235 0.52319 0.49573 0.47065 0.44852 0.42988 0.41493 0.40409 0.39748 0.39523
0.910  0.74918 0.73488 0.71494 0.69109 0.66417 0.63487 0.60456 0.57344 0.54293 0.51339 0.48577 0.46053 0.43826 0.41950 0.40445 0.39353 0.38687 0.38462
0.915  0.74116 0.72657 0.70650 0.68223 0.65485 0.62568 0.59493 0.56389 0.53297 0.50326 0.47549 0.45011 0.42770 0.40882 0.39366 0.38266 0.37596 0.37368
0.920  0.73265 0.71779 0.69735 0.67293 0.64542 0.61580 0.58491 0.55371 0.52265 0.49280 0.46488 0.43936 0.41682 0.39774 0.38256 0.37147 0.36470 0.36241
0.925  0.72357 0.70847 0.68769 0.66286 0.63522 0.60548 0.57446 0.54289 0.51172 0.48176 0.45374 0.42811 0.40547 0.38630 0.37105 0.35990 0.35309 0.35079
0.930  0.71385 0.69834 0.67745 0.65254 0.62451 0.59467 0.56327 0.53162 0.50036 0.47031 0.44219 0.41634 0.39373 0.37449 0.35910 0.34791 0.34109 0.33877
0.935  0.70330 0.68752 0.66630 0.64102 0.61321 0.58302 0.55156 0.51985 0.48852 0.45820 0.43004 0.40413 0.38148 0.36217 0.34673 0.33550 0.32865 0.32632
0.940  0.69190 0.67589 0.65439 0.62908 0.60064 0.57043 0.53896 0.50725 0.47567 0.44557 0.41721 0.39144 0.36863 0.34930 0.33389 0.32259 0.31572 0.31338
0.945  0.67950 0.66312 0.64134 0.61603 0.58761 0.55712 0.52569 0.49374 0.46243 0.43216 0.40383 0.37792 0.35515 0.33591 0.32042 0.30915 0.30224 0.29992
0.950  0.66594 0.64924 0.62725 0.60172 0.57307 0.54267 0.51105 0.47923 0.44807 0.41788 0.38963 0.36379 0.34106 0.32176 0.30630 0.29505 0.28817 0.28583
0.955  0.65084 0.63404 0.61193 0.58596 0.55746 0.52692 0.49549 0.46385 0.43262 0.40261 0.37435 0.34880 0.32606 0.30685 0.29152 0.28024 0.27337 0.27104
0.960  0.63400 0.61698 0.59457 0.56851 0.53994 0.50968 0.47824 0.44691 0.41573 0.38602 0.35802 0.33257 0.31014 0.29107 0.27577 0.26461 0.25777 0.25545
0.965  0.61496 0.59747 0.57505 0.54902 0.52052 0.49035 0.45935 0.42817 0.39743 0.36792 0.34049 0.31533 0.29304 0.27418 0.25903 0.24797 0.24118 0.23886
0.970  0.59294 0.57530 0.55282 0.52672 0.49845 0.46885 0.43815 0.40733 0.37696 0.34804 0.32097 0.29632 0.27443 0.25590 0.24099 0.23010 0.22339 0.22112
0.975  0.56692 0.54912 0.52653 0.50084 0.47305 0.44369 0.41358 0.38338 0.35389 0.32580 0.29948 0.27533 0.25401 0.23593 0.22136 0.21069 0.20412 0.20188
0.980  0.53519 0.51739 0.49504 0.46986 0.44236 0.41392 0.38478 0.35557 0.32732 0.30018 0.27476 0.25158 0.23109 0.21357 0.19958 0.18921 0.18283 0.18066
0.985  0.49460 0.47707 0.45531 0.43072 0.40439 0.37693 0.34938 0.32180 0.29491 0.26952 0.24553 0.22378 0.20450 0.18797 0.17465 0.16480 0.15875 0.15667
0.990  0.43827 0.42156 0.40064 0.37750 0.35298 0.32793 0.30260 0.27753 0.25332 0.23028 0.20884 0.18920 0.17185 0.15690 0.14479 0.13578 0.13022 0.12831
0.995  0.34588 0.33129 0.31303 0.29311 0.27251 0.25169 0.23109 0.21091 0.19162 0.17325 0.15624 0.14060 0.12670 0.11470 0.10484 0.09743 0.09281 0.09122
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e090.dat <==
# alpha = -0.45 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998
0.010  0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99996 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99989 0.99988 0.99987 0.99987 0.99987 0.99986 0.99986
0.020  0.99993 0.99993 0.99992 0.99991 0.99990 0.99988 0.99987 0.99985 0.99984 0.99982 0.99981 0.99980 0.99978 0.99977 0.99977 0.99976 0.99976 0.99976
0.025  0.99990 0.99989 0.99988 0.99986 0.99984 0.99982 0.99980 0.99977 0.99975 0.99972 0.99970 0.99968 0.99966 0.99965 0.99964 0.99963 0.99962 0.99962
0.030  0.99985 0.99984 0.99982 0.99980 0.99977 0.99974 0.99971 0.99967 0.99964 0.99960 0.99957 0.99954 0.99952 0.99949 0.99948 0.99946 0.99946 0.99945
0.035  0.99980 0.99978 0.99976 0.99973 0.99969 0.99965 0.99960 0.99955 0.99950 0.99946 0.99941 0.99937 0.99934 0.99931 0.99929 0.99927 0.99926 0.99926
0.040  0.99974 0.99972 0.99969 0.99964 0.99959 0.99954 0.99948 0.99941 0.99935 0.99929 0.99923 0.99918 0.99914 0.99910 0.99907 0.99905 0.99903 0.99903
0.045  0.99967 0.99964 0.99960 0.99955 0.99949 0.99941 0.99934 0.99926 0.99918 0.99910 0.99903 0.99897 0.99891 0.99886 0.99882 0.99879 0.99878 0.99877
0.050  0.99959 0.99956 0.99951 0.99944 0.99937 0.99928 0.99918 0.99908 0.99899 0.99889 0.99880 0.99872 0.99865 0.99859 0.99855 0.99851 0.99849 0.99848
0.055  0.99950 0.99947 0.99941 0.99933 0.99923 0.99913 0.99901 0.99889 0.99877 0.99866 0.99855 0.99846 0.99837 0.99830 0.99824 0.99820 0.99817 0.99816
0.060  0.99941 0.99936 0.99929 0.99920 0.99909 0.99896 0.99882 0.99868 0.99854 0.99841 0.99828 0.99816 0.99806 0.99797 0.99790 0.99786 0.99783 0.99781
0.065  0.99931 0.99925 0.99917 0.99906 0.99893 0.99878 0.99862 0.99845 0.99829 0.99813 0.99798 0.99784 0.99772 0.99762 0.99754 0.99748 0.99745 0.99743
0.070  0.99919 0.99914 0.99904 0.99891 0.99876 0.99858 0.99840 0.99820 0.99801 0.99783 0.99765 0.99750 0.99736 0.99724 0.99715 0.99708 0.99704 0.99702
0.075  0.99908 0.99901 0.99890 0.99875 0.99857 0.99837 0.99816 0.99794 0.99772 0.99751 0.99731 0.99713 0.99697 0.99683 0.99673 0.99665 0.99660 0.99658
0.080  0.99895 0.99887 0.99874 0.99858 0.99838 0.99815 0.99791 0.99765 0.99740 0.99716 0.99694 0.99673 0.99655 0.99639 0.99627 0.99618 0.99613 0.99611
0.085  0.99881 0.99872 0.99858 0.99839 0.99817 0.99791 0.99763 0.99735 0.99707 0.99680 0.99654 0.99631 0.99610 0.99593 0.99579 0.99569 0.99563 0.99561
0.090  0.99867 0.99857 0.99841 0.99820 0.99794 0.99765 0.99735 0.99703 0.99671 0.99641 0.99612 0.99586 0.99563 0.99544 0.99528 0.99517 0.99510 0.99507
0.095  0.99851 0.99840 0.99823 0.99799 0.99771 0.99739 0.99704 0.99669 0.99634 0.99600 0.99568 0.99539 0.99513 0.99491 0.99474 0.99462 0.99454 0.99451
0.100  0.99835 0.99823 0.99803 0.99777 0.99746 0.99710 0.99672 0.99633 0.99594 0.99556 0.99521 0.99489 0.99460 0.99436 0.99417 0.99403 0.99395 0.99392
0.105  0.99818 0.99805 0.99783 0.99754 0.99720 0.99680 0.99639 0.99595 0.99552 0.99511 0.99472 0.99436 0.99405 0.99378 0.99357 0.99342 0.99333 0.99329
0.110  0.99800 0.99786 0.99762 0.99730 0.99692 0.99649 0.99603 0.99556 0.99508 0.99463 0.99420 0.99381 0.99346 0.99318 0.99295 0.99278 0.99268 0.99263
0.115  0.99782 0.99766 0.99740 0.99705 0.99663 0.99616 0.99566 0.99514 0.99463 0.99413 0.99366 0.99323 0.99285 0.99254 0.99229 0.99210 0.99199 0.99196
0.120  0.99762 0.99745 0.99716 0.99678 0.99633 0.99582 0.99527 0.99471 0.99415 0.99360 0.99309 0.99263 0.99222 0.99187 0.99160 0.99140 0.99128 0.99124
0.125  0.99742 0.99723 0.99692 0.99651 0.99602 0.99546 0.99487 0.99426 0.99365 0.99306 0.99250 0.99200 0.99155 0.99118 0.99088 0.99067 0.99054 0.99049
0.130  0.99721 0.99700 0.99667 0.99622 0.99569 0.99509 0.99445 0.99379 0.99313 0.99249 0.99189 0.99134 0.99086 0.99046 0.99014 0.98990 0.98976 0.98971
0.135  0.99698 0.99676 0.99640 0.99592 0.99535 0.99470 0.99401 0.99330 0.99258 0.99189 0.99125 0.99066 0.99014 0.98971 0.98936 0.98911 0.98895 0.98890
0.140  0.99675 0.99651 0.99613 0.99561 0.99500 0.99430 0.99356 0.99279 0.99202 0.99128 0.99059 0.98995 0.98940 0.98893 0.98855 0.98828 0.98812 0.98806
0.145  0.99652 0.99626 0.99585 0.99529 0.99463 0.99388 0.99308 0.99226 0.99144 0.99064 0.98990 0.98922 0.98862 0.98812 0.98772 0.98743 0.98725 0.98719
0.150  0.99627 0.99599 0.99555 0.99496 0.99425 0.99345 0.99260 0.99171 0.99083 0.98998 0.98918 0.98846 0.98782 0.98728 0.98685 0.98654 0.98635 0.98628
0.155  0.99601 0.99572 0.99525 0.99462 0.99386 0.99300 0.99209 0.99115 0.99021 0.98930 0.98845 0.98767 0.98699 0.98641 0.98596 0.98562 0.98542 0.98535
0.160  0.99575 0.99543 0.99493 0.99426 0.99345 0.99254 0.99157 0.99056 0.98956 0.98859 0.98768 0.98686 0.98613 0.98552 0.98503 0.98468 0.98446 0.98438
0.165  0.99547 0.99514 0.99460 0.99389 0.99303 0.99206 0.99103 0.98996 0.98889 0.98786 0.98690 0.98602 0.98524 0.98459 0.98407 0.98370 0.98347 0.98338
0.170  0.99519 0.99484 0.99427 0.99351 0.99260 0.99157 0.99047 0.98933 0.98821 0.98711 0.98608 0.98515 0.98433 0.98364 0.98309 0.98269 0.98245 0.98237
0.175  0.99490 0.99452 0.99392 0.99312 0.99215 0.99106 0.98990 0.98869 0.98750 0.98634 0.98525 0.98426 0.98339 0.98265 0.98207 0.98165 0.98139 0.98131
0.180  0.99460 0.99420 0.99356 0.99271 0.99169 0.99054 0.98930 0.98803 0.98676 0.98554 0.98439 0.98334 0.98242 0.98164 0.98102 0.98058 0.98031 0.98021
0.185  0.99429 0.99387 0.99319 0.99229 0.99122 0.99000 0.98870 0.98735 0.98601 0.98472 0.98350 0.98239 0.98142 0.98060 0.97995 0.97947 0.97919 0.97909
0.190  0.99397 0.99353 0.99281 0.99187 0.99073 0.98944 0.98807 0.98665 0.98524 0.98387 0.98259 0.98142 0.98039 0.97953 0.97884 0.97834 0.97804 0.97793
0.195  0.99364 0.99318 0.99243 0.99143 0.99022 0.98887 0.98742 0.98593 0.98444 0.98300 0.98165 0.98042 0.97934 0.97843 0.97770 0.97718 0.97686 0.97675
0.200  0.99330 0.99281 0.99202 0.99097 0.98971 0.98829 0.98676 0.98519 0.98362 0.98211 0.98069 0.97939 0.97826 0.97730 0.97654 0.97598 0.97565 0.97553
0.205  0.99296 0.99244 0.99161 0.99051 0.98918 0.98769 0.98608 0.98443 0.98279 0.98119 0.97970 0.97834 0.97715 0.97614 0.97534 0.97475 0.97440 0.97428
0.210  0.99260 0.99206 0.99119 0.99003 0.98864 0.98706 0.98539 0.98365 0.98193 0.98026 0.97869 0.97726 0.97601 0.97495 0.97411 0.97350 0.97313 0.97299
0.215  0.99224 0.99167 0.99076 0.98954 0.98808 0.98643 0.98467 0.98285 0.98104 0.97929 0.97765 0.97615 0.97484 0.97373 0.97285 0.97221 0.97182 0.97169
0.220  0.99186 0.99127 0.99031 0.98904 0.98751 0.98578 0.98394 0.98204 0.98014 0.97830 0.97658 0.97502 0.97364 0.97248 0.97155 0.97088 0.97048 0.97034
0.225  0.99148 0.99085 0.98985 0.98852 0.98692 0.98512 0.98319 0.98120 0.97921 0.97729 0.97549 0.97385 0.97241 0.97120 0.97023 0.96953 0.96911 0.96896
0.230  0.99108 0.99043 0.98939 0.98799 0.98632 0.98444 0.98242 0.98034 0.97826 0.97626 0.97438 0.97266 0.97116 0.96989 0.96888 0.96815 0.96770 0.96755
0.235  0.99068 0.99000 0.98891 0.98745 0.98570 0.98374 0.98163 0.97946 0.97729 0.97520 0.97324 0.97145 0.96987 0.96855 0.96749 0.96673 0.96627 0.96610
0.240  0.99026 0.98956 0.98842 0.98690 0.98508 0.98303 0.98083 0.97856 0.97630 0.97412 0.97207 0.97020 0.96856 0.96718 0.96608 0.96528 0.96480 0.96463
0.245  0.98984 0.98910 0.98792 0.98633 0.98443 0.98229 0.98001 0.97764 0.97529 0.97301 0.97087 0.96893 0.96722 0.96578 0.96463 0.96380 0.96329 0.96313
0.250  0.98941 0.98864 0.98740 0.98576 0.98378 0.98155 0.97916 0.97670 0.97425 0.97188 0.96965 0.96763 0.96585 0.96435 0.96315 0.96229 0.96176 0.96158
0.255  0.98896 0.98816 0.98688 0.98516 0.98311 0.98079 0.97830 0.97574 0.97319 0.97072 0.96841 0.96630 0.96445 0.96288 0.96164 0.96074 0.96019 0.96001
0.260  0.98851 0.98768 0.98634 0.98456 0.98242 0.98001 0.97742 0.97476 0.97211 0.96954 0.96714 0.96494 0.96302 0.96139 0.96010 0.95916 0.95859 0.95840
0.265  0.98805 0.98718 0.98579 0.98394 0.98171 0.97921 0.97653 0.97376 0.97100 0.96834 0.96584 0.96356 0.96156 0.95987 0.95853 0.95755 0.95696 0.95676
0.270  0.98757 0.98668 0.98523 0.98331 0.98100 0.97840 0.97561 0.97274 0.96988 0.96711 0.96451 0.96215 0.96007 0.95831 0.95692 0.95591 0.95530 0.95508
0.275  0.98709 0.98616 0.98466 0.98266 0.98026 0.97756 0.97468 0.97169 0.96873 0.96585 0.96316 0.96071 0.95855 0.95673 0.95528 0.95423 0.95360 0.95338
0.280  0.98660 0.98563 0.98407 0.98200 0.97952 0.97672 0.97372 0.97063 0.96755 0.96457 0.96178 0.95924 0.95700 0.95511 0.95361 0.95252 0.95186 0.95164
0.285  0.98609 0.98509 0.98348 0.98133 0.97876 0.97586 0.97275 0.96955 0.96635 0.96327 0.96037 0.95774 0.95542 0.95347 0.95191 0.95078 0.95010 0.94987
0.290  0.98558 0.98454 0.98287 0.98065 0.97798 0.97498 0.97176 0.96844 0.96513 0.96194 0.95894 0.95621 0.95381 0.95179 0.95018 0.94901 0.94830 0.94806
0.295  0.98505 0.98397 0.98225 0.97994 0.97718 0.97408 0.97075 0.96731 0.96389 0.96059 0.95748 0.95465 0.95217 0.95007 0.94841 0.94720 0.94647 0.94621
0.300  0.98451 0.98340 0.98161 0.97923 0.97637 0.97316 0.96972 0.96616 0.96263 0.95920 0.95599 0.95307 0.95050 0.94833 0.94661 0.94536 0.94460 0.94435
0.305  0.98396 0.98281 0.98096 0.97850 0.97555 0.97223 0.96866 0.96499 0.96134 0.95780 0.95448 0.95146 0.94880 0.94656 0.94478 0.94348 0.94270 0.94244
0.310  0.98341 0.98222 0.98030 0.97777 0.97471 0.97128 0.96759 0.96380 0.96002 0.95637 0.95294 0.94981 0.94707 0.94475 0.94291 0.94157 0.94076 0.94049
0.315  0.98284 0.98161 0.97963 0.97701 0.97386 0.97031 0.96651 0.96259 0.95868 0.95491 0.95136 0.94814 0.94530 0.94291 0.94101 0.93963 0.93880 0.93851
0.320  0.98225 0.98099 0.97895 0.97624 0.97298 0.96931 0.96540 0.96135 0.95732 0.95342 0.94977 0.94644 0.94351 0.94104 0.93908 0.93766 0.93679 0.93649
0.325  0.98166 0.98035 0.97825 0.97545 0.97209 0.96831 0.96427 0.96009 0.95594 0.95191 0.94814 0.94471 0.94168 0.93914 0.93712 0.93565 0.93475 0.93446
0.330  0.98106 0.97971 0.97754 0.97465 0.97119 0.96729 0.96311 0.95882 0.95452 0.95038 0.94649 0.94294 0.93983 0.93720 0.93512 0.93360 0.93268 0.93237
0.335  0.98044 0.97905 0.97681 0.97384 0.97027 0.96625 0.96194 0.95751 0.95309 0.94882 0.94480 0.94115 0.93794 0.93524 0.93308 0.93152 0.93057 0.93025
0.340  0.97981 0.97838 0.97607 0.97301 0.96932 0.96519 0.96076 0.95618 0.95163 0.94723 0.94309 0.93933 0.93602 0.93323 0.93102 0.92941 0.92843 0.92810
0.345  0.97917 0.97770 0.97532 0.97216 0.96837 0.96411 0.95955 0.95484 0.95015 0.94561 0.94136 0.93748 0.93407 0.93120 0.92892 0.92726 0.92625 0.92592
0.350  0.97852 0.97700 0.97456 0.97130 0.96740 0.96301 0.95831 0.95347 0.94863 0.94397 0.93959 0.93560 0.93209 0.92913 0.92678 0.92507 0.92404 0.92369
0.355  0.97786 0.97630 0.97378 0.97043 0.96642 0.96190 0.95706 0.95207 0.94710 0.94230 0.93779 0.93369 0.93008 0.92703 0.92461 0.92286 0.92179 0.92143
0.360  0.97718 0.97558 0.97299 0.96954 0.96540 0.96075 0.95579 0.95065 0.94555 0.94060 0.93596 0.93174 0.92803 0.92490 0.92241 0.92060 0.91951 0.91913
0.365  0.97650 0.97484 0.97217 0.96864 0.96438 0.95960 0.95448 0.94922 0.94396 0.93888 0.93411 0.92977 0.92595 0.92273 0.92017 0.91831 0.91719 0.91681
0.370  0.97580 0.97409 0.97135 0.96771 0.96334 0.95843 0.95317 0.94776 0.94235 0.93713 0.93223 0.92776 0.92384 0.92053 0.91790 0.91599 0.91483 0.91444
0.375  0.97508 0.97333 0.97052 0.96677 0.96229 0.95724 0.95183 0.94626 0.94071 0.93535 0.93031 0.92572 0.92169 0.91829 0.91559 0.91363 0.91244 0.91203
0.380  0.97436 0.97256 0.96967 0.96582 0.96120 0.95602 0.95048 0.94475 0.93906 0.93354 0.92837 0.92366 0.91951 0.91602 0.91325 0.91123 0.91001 0.90959
0.385  0.97362 0.97177 0.96880 0.96486 0.96011 0.95479 0.94908 0.94322 0.93736 0.93170 0.92639 0.92155 0.91730 0.91372 0.91087 0.90879 0.90754 0.90712
0.390  0.97287 0.97097 0.96791 0.96386 0.95900 0.95354 0.94769 0.94165 0.93565 0.92984 0.92438 0.91942 0.91506 0.91138 0.90845 0.90633 0.90504 0.90460
0.395  0.97210 0.97015 0.96702 0.96286 0.95788 0.95226 0.94626 0.94007 0.93391 0.92794 0.92235 0.91726 0.91278 0.90900 0.90600 0.90382 0.90250 0.90205
0.400  0.97132 0.96932 0.96611 0.96184 0.95671 0.95096 0.94480 0.93847 0.93213 0.92603 0.92029 0.91506 0.91046 0.90659 0.90351 0.90128 0.89992 0.89947
0.405  0.97053 0.96847 0.96518 0.96081 0.95555 0.94966 0.94334 0.93682 0.93035 0.92408 0.91819 0.91283 0.90812 0.90415 0.90099 0.89869 0.89730 0.89684
0.410  0.96972 0.96761 0.96424 0.95974 0.95437 0.94832 0.94185 0.93517 0.92853 0.92209 0.91606 0.91057 0.90574 0.90167 0.89843 0.89608 0.89465 0.89417
0.415  0.96890 0.96674 0.96327 0.95868 0.95315 0.94695 0.94031 0.93349 0.92667 0.92009 0.91391 0.90828 0.90332 0.89915 0.89583 0.89342 0.89196 0.89147
0.420  0.96806 0.96585 0.96230 0.95759 0.95193 0.94558 0.93878 0.93177 0.92480 0.91805 0.91171 0.90595 0.90088 0.89660 0.89320 0.89073 0.88923 0.88873
0.425  0.96721 0.96495 0.96131 0.95649 0.95069 0.94419 0.93722 0.93004 0.92290 0.91598 0.90949 0.90359 0.89839 0.89401 0.89053 0.88800 0.88647 0.88595
0.430  0.96635 0.96403 0.96031 0.95535 0.94942 0.94275 0.93562 0.92829 0.92096 0.91388 0.90724 0.90119 0.89587 0.89138 0.88782 0.88523 0.88366 0.88313
0.435  0.96547 0.96309 0.95927 0.95421 0.94813 0.94132 0.93402 0.92649 0.91900 0.91176 0.90495 0.89876 0.89332 0.88872 0.88507 0.88242 0.88081 0.88027
0.440  0.96458 0.96214 0.95823 0.95306 0.94684 0.93986 0.93239 0.92468 0.91702 0.90959 0.90263 0.89630 0.89073 0.88602 0.88229 0.87957 0.87793 0.87737
0.445  0.96367 0.96118 0.95718 0.95186 0.94550 0.93836 0.93071 0.92285 0.91499 0.90741 0.90029 0.89379 0.88809 0.88329 0.87946 0.87669 0.87500 0.87444
0.450  0.96274 0.96019 0.95610 0.95067 0.94415 0.93685 0.92903 0.92097 0.91295 0.90519 0.89790 0.89127 0.88543 0.88052 0.87660 0.87376 0.87204 0.87146
0.455  0.96180 0.95920 0.95499 0.94945 0.94279 0.93530 0.92732 0.91908 0.91086 0.90293 0.89548 0.88870 0.88273 0.87770 0.87370 0.87080 0.86904 0.86844
0.460  0.96084 0.95817 0.95389 0.94819 0.94138 0.93375 0.92557 0.91716 0.90876 0.90065 0.89304 0.88609 0.87999 0.87485 0.87076 0.86779 0.86599 0.86539
0.465  0.95987 0.95714 0.95276 0.94695 0.93998 0.93218 0.92382 0.91520 0.90663 0.89833 0.89055 0.88346 0.87722 0.87196 0.86778 0.86475 0.86291 0.86229
0.470  0.95888 0.95609 0.95159 0.94568 0.93856 0.93056 0.92202 0.91324 0.90446 0.89599 0.88803 0.88078 0.87441 0.86904 0.86476 0.86166 0.85978 0.85914
0.475  0.95787 0.95502 0.95043 0.94435 0.93709 0.92894 0.92021 0.91121 0.90227 0.89361 0.88547 0.87807 0.87156 0.86607 0.86170 0.85853 0.85661 0.85597
0.480  0.95685 0.95394 0.94925 0.94305 0.93562 0.92729 0.91838 0.90919 0.90003 0.89119 0.88289 0.87533 0.86867 0.86306 0.85861 0.85537 0.85340 0.85274
0.485  0.95581 0.95282 0.94805 0.94172 0.93413 0.92560 0.91650 0.90711 0.89778 0.88875 0.88025 0.87254 0.86575 0.86002 0.85547 0.85216 0.85015 0.84948
0.490  0.95475 0.95170 0.94681 0.94033 0.93259 0.92391 0.91461 0.90503 0.89550 0.88626 0.87760 0.86972 0.86279 0.85693 0.85228 0.84891 0.84686 0.84617
0.495  0.95367 0.95056 0.94557 0.93896 0.93105 0.92216 0.91267 0.90292 0.89316 0.88375 0.87492 0.86686 0.85978 0.85381 0.84906 0.84561 0.84352 0.84283
0.500  0.95258 0.94940 0.94431 0.93756 0.92946 0.92042 0.91073 0.90075 0.89082 0.88119 0.87218 0.86397 0.85674 0.85064 0.84580 0.84228 0.84015 0.83943
0.505  0.95146 0.94821 0.94300 0.93611 0.92788 0.91862 0.90873 0.89858 0.88842 0.87862 0.86942 0.86102 0.85365 0.84744 0.84249 0.83890 0.83672 0.83599
0.510  0.95033 0.94701 0.94170 0.93468 0.92627 0.91683 0.90674 0.89635 0.88601 0.87599 0.86660 0.85806 0.85053 0.84419 0.83914 0.83548 0.83326 0.83251
0.515  0.94917 0.94579 0.94038 0.93318 0.92461 0.91497 0.90468 0.89412 0.88355 0.87335 0.86377 0.85505 0.84737 0.84090 0.83575 0.83202 0.82975 0.82898
0.520  0.94800 0.94456 0.93900 0.93169 0.92296 0.91313 0.90264 0.89182 0.88107 0.87065 0.86088 0.85199 0.84417 0.83757 0.83231 0.82850 0.82620 0.82542
0.525  0.94681 0.94328 0.93764 0.93019 0.92123 0.91125 0.90052 0.88953 0.87854 0.86794 0.85798 0.84891 0.84092 0.83419 0.82884 0.82495 0.82260 0.82180
0.530  0.94560 0.94200 0.93625 0.92862 0.91953 0.90931 0.89841 0.88717 0.87600 0.86516 0.85501 0.84577 0.83764 0.83078 0.82531 0.82135 0.81895 0.81815
0.535  0.94437 0.94070 0.93481 0.92706 0.91776 0.90739 0.89623 0.88482 0.87339 0.86238 0.85203 0.84260 0.83430 0.82731 0.82175 0.81771 0.81526 0.81443
0.540  0.94310 0.93938 0.93338 0.92544 0.91600 0.90539 0.89407 0.88239 0.87079 0.85953 0.84899 0.83939 0.83094 0.82381 0.81813 0.81402 0.81153 0.81069
0.545  0.94183 0.93801 0.93192 0.92384 0.91417 0.90341 0.89182 0.87997 0.86811 0.85667 0.84593 0.83613 0.82751 0.82026 0.81448 0.81029 0.80774 0.80688
0.550  0.94053 0.93664 0.93041 0.92216 0.91237 0.90135 0.88960 0.87748 0.86543 0.85375 0.84280 0.83284 0.82406 0.81667 0.81078 0.80650 0.80391 0.80304
0.555  0.93921 0.93525 0.92891 0.92051 0.91048 0.89930 0.88729 0.87499 0.86268 0.85081 0.83966 0.82949 0.82056 0.81302 0.80703 0.80268 0.80004 0.79915
0.560  0.93787 0.93381 0.92734 0.91883 0.90862 0.89719 0.88500 0.87243 0.85993 0.84781 0.83646 0.82612 0.81702 0.80933 0.80323 0.79880 0.79611 0.79521
0.565  0.93651 0.93238 0.92579 0.91708 0.90667 0.89504 0.88262 0.86983 0.85711 0.84480 0.83321 0.82269 0.81342 0.80561 0.79939 0.79487 0.79214 0.79121
0.570  0.93510 0.93092 0.92421 0.91534 0.90476 0.89291 0.88027 0.86724 0.85425 0.84172 0.82995 0.81923 0.80979 0.80183 0.79550 0.79090 0.78812 0.78718
0.575  0.93369 0.92943 0.92256 0.91353 0.90275 0.89069 0.87783 0.86456 0.85139 0.83862 0.82662 0.81571 0.80611 0.79801 0.79156 0.78688 0.78405 0.78310
0.580  0.93225 0.92789 0.92093 0.91174 0.90077 0.88850 0.87535 0.86190 0.84844 0.83547 0.82327 0.81216 0.80237 0.79413 0.78758 0.78281 0.77993 0.77895
0.585  0.93079 0.92635 0.91923 0.90987 0.89870 0.88621 0.87289 0.85916 0.84551 0.83226 0.81985 0.80855 0.79861 0.79022 0.78353 0.77869 0.77575 0.77477
0.590  0.92930 0.92478 0.91754 0.90802 0.89666 0.88395 0.87034 0.85637 0.84249 0.82905 0.81639 0.80489 0.79478 0.78624 0.77945 0.77452 0.77153 0.77052
0.595  0.92778 0.92316 0.91578 0.90609 0.89453 0.88160 0.86781 0.85360 0.83942 0.82576 0.81291 0.80121 0.79090 0.78222 0.77531 0.77030 0.76726 0.76623
0.600  0.92622 0.92154 0.91404 0.90412 0.89236 0.87921 0.86519 0.85073 0.83637 0.82242 0.80936 0.79746 0.78699 0.77816 0.77112 0.76602 0.76293 0.76189
0.605  0.92465 0.91985 0.91221 0.90219 0.89023 0.87685 0.86253 0.84787 0.83322 0.81908 0.80576 0.79366 0.78302 0.77404 0.76689 0.76170 0.75855 0.75749
0.610  0.92305 0.91818 0.91041 0.90015 0.88799 0.87439 0.85989 0.84494 0.83003 0.81566 0.80215 0.78984 0.77899 0.76986 0.76259 0.75732 0.75412 0.75304
0.615  0.92142 0.91647 0.90852 0.89816 0.88579 0.87189 0.85715 0.84195 0.82685 0.81219 0.79846 0.78595 0.77494 0.76565 0.75825 0.75288 0.74963 0.74854
0.620  0.91976 0.91469 0.90666 0.89606 0.88348 0.86943 0.85437 0.83892 0.82357 0.80871 0.79472 0.78200 0.77081 0.76137 0.75385 0.74839 0.74508 0.74397
0.625  0.91805 0.91292 0.90470 0.89399 0.88114 0.86685 0.85162 0.83591 0.82025 0.80515 0.79096 0.77803 0.76663 0.75704 0.74940 0.74385 0.74049 0.73936
0.630  0.91633 0.91111 0.90277 0.89182 0.87883 0.86423 0.84876 0.83280 0.81688 0.80154 0.78712 0.77398 0.76242 0.75265 0.74489 0.73925 0.73584 0.73469
0.635  0.91457 0.90925 0.90075 0.88961 0.87641 0.86165 0.84585 0.82964 0.81353 0.79788 0.78323 0.76989 0.75813 0.74822 0.74033 0.73460 0.73112 0.72995
0.640  0.91279 0.90738 0.89875 0.88744 0.87395 0.85896 0.84290 0.82649 0.81007 0.79422 0.77929 0.76573 0.75380 0.74373 0.73571 0.72989 0.72635 0.72516
0.645  0.91095 0.90543 0.89666 0.88515 0.87152 0.85622 0.83999 0.82325 0.80656 0.79047 0.77534 0.76155 0.74940 0.73917 0.73103 0.72512 0.72153 0.72032
0.650  0.90909 0.90349 0.89459 0.88283 0.86899 0.85343 0.83695 0.81995 0.80300 0.78666 0.77130 0.75730 0.74497 0.73456 0.72629 0.72029 0.71664 0.71542
0.655  0.90720 0.90147 0.89241 0.88054 0.86640 0.85069 0.83387 0.81661 0.79945 0.78280 0.76720 0.75298 0.74047 0.72991 0.72149 0.71540 0.71169 0.71045
0.660  0.90527 0.89946 0.89020 0.87814 0.86377 0.84782 0.83074 0.81321 0.79580 0.77888 0.76305 0.74861 0.73591 0.72518 0.71665 0.71044 0.70669 0.70542
0.665  0.90328 0.89736 0.88801 0.87569 0.86119 0.84490 0.82763 0.80984 0.79209 0.77497 0.75884 0.74419 0.73128 0.72040 0.71173 0.70543 0.70162 0.70033
0.670  0.90127 0.89528 0.88572 0.87328 0.85847 0.84194 0.82442 0.80635 0.78833 0.77095 0.75461 0.73970 0.72660 0.71555 0.70675 0.70036 0.69649 0.69518
0.675  0.89923 0.89309 0.88343 0.87075 0.85571 0.83892 0.82114 0.80280 0.78451 0.76688 0.75030 0.73516 0.72186 0.71064 0.70171 0.69523 0.69129 0.68997
0.680  0.89712 0.89092 0.88107 0.86817 0.85290 0.83596 0.81782 0.79921 0.78065 0.76275 0.74592 0.73059 0.71706 0.70567 0.69661 0.69002 0.68603 0.68469
0.685  0.89499 0.88865 0.87864 0.86554 0.85004 0.83285 0.81444 0.79555 0.77672 0.75856 0.74149 0.72592 0.71219 0.70064 0.69144 0.68476 0.68070 0.67934
0.690  0.89281 0.88640 0.87616 0.86295 0.84723 0.82969 0.81101 0.79185 0.77274 0.75431 0.73699 0.72120 0.70729 0.69554 0.68620 0.67942 0.67531 0.67393
0.695  0.89059 0.88404 0.87372 0.86023 0.84428 0.82647 0.80752 0.78808 0.76870 0.75001 0.73243 0.71641 0.70230 0.69038 0.68090 0.67402 0.66985 0.66844
0.700  0.88831 0.88168 0.87115 0.85745 0.84127 0.82321 0.80398 0.78426 0.76460 0.74564 0.72781 0.71156 0.69724 0.68514 0.67553 0.66855 0.66432 0.66289
0.705  0.88599 0.87923 0.86852 0.85462 0.83820 0.81988 0.80038 0.78039 0.76044 0.74121 0.72312 0.70664 0.69211 0.67984 0.67010 0.66301 0.65871 0.65727
0.710  0.88363 0.87672 0.86592 0.85174 0.83508 0.81650 0.79673 0.77645 0.75622 0.73671 0.71837 0.70165 0.68690 0.67448 0.66459 0.65740 0.65304 0.65158
0.715  0.88119 0.87422 0.86320 0.84880 0.83190 0.81306 0.79301 0.77245 0.75193 0.73216 0.71356 0.69660 0.68163 0.66904 0.65901 0.65172 0.64729 0.64581
0.720  0.87872 0.87160 0.86041 0.84580 0.82867 0.80956 0.78923 0.76838 0.74759 0.72753 0.70867 0.69143 0.67630 0.66353 0.65335 0.64596 0.64147 0.63997
0.725  0.87617 0.86899 0.85757 0.84284 0.82537 0.80601 0.78539 0.76426 0.74317 0.72284 0.70371 0.68624 0.67089 0.65794 0.64763 0.64013 0.63558 0.63405
0.730  0.87359 0.86626 0.85466 0.83974 0.82202 0.80238 0.78149 0.76006 0.73869 0.71808 0.69864 0.68097 0.66542 0.65228 0.64182 0.63421 0.62960 0.62805
0.735  0.87095 0.86346 0.85170 0.83657 0.81860 0.79870 0.77752 0.75580 0.73414 0.71317 0.69354 0.67564 0.65986 0.64655 0.63593 0.62823 0.62355 0.62198
0.740  0.86822 0.86065 0.84874 0.83333 0.81511 0.79494 0.77348 0.75137 0.72952 0.70827 0.68837 0.67022 0.65423 0.64071 0.62997 0.62216 0.61742 0.61582
0.745  0.86546 0.85776 0.84567 0.83002 0.81156 0.79112 0.76937 0.74697 0.72475 0.70329 0.68312 0.66472 0.64849 0.63482 0.62393 0.61601 0.61121 0.60960
0.750  0.86260 0.85477 0.84251 0.82660 0.80794 0.78710 0.76507 0.74249 0.71996 0.69824 0.67773 0.65911 0.64270 0.62884 0.61781 0.60977 0.60491 0.60327
0.755  0.85970 0.85171 0.83928 0.82307 0.80423 0.78313 0.76082 0.73794 0.71511 0.69302 0.67233 0.65346 0.63683 0.62278 0.61158 0.60346 0.59853 0.59686
0.760  0.85670 0.84858 0.83597 0.81955 0.80034 0.77909 0.75649 0.73320 0.71019 0.68781 0.66684 0.64772 0.63083 0.61661 0.60529 0.59706 0.59206 0.59037
0.765  0.85366 0.84545 0.83259 0.81595 0.79649 0.77497 0.75207 0.72849 0.70508 0.68251 0.66121 0.64185 0.62479 0.61039 0.59891 0.59056 0.58550 0.58379
0.770  0.85050 0.84217 0.82913 0.81227 0.79257 0.77063 0.74746 0.72370 0.69999 0.67705 0.65555 0.63594 0.61866 0.60404 0.59242 0.58397 0.57885 0.57712
0.775  0.84731 0.83880 0.82559 0.80852 0.78856 0.76635 0.74288 0.71870 0.69471 0.67158 0.64979 0.62989 0.61240 0.59763 0.58586 0.57729 0.57210 0.57036
0.780  0.84399 0.83535 0.82184 0.80467 0.78432 0.76198 0.73808 0.71374 0.68945 0.66593 0.64390 0.62380 0.60609 0.59110 0.57918 0.57052 0.56526 0.56349
0.785  0.84062 0.83181 0.81812 0.80059 0.78014 0.75737 0.73333 0.70856 0.68398 0.66028 0.63790 0.61756 0.59964 0.58450 0.57243 0.56364 0.55832 0.55653
0.790  0.83712 0.82818 0.81432 0.79657 0.77570 0.75282 0.72834 0.70342 0.67853 0.65444 0.63188 0.61128 0.59309 0.57777 0.56556 0.55668 0.55128 0.54946
0.795  0.83356 0.82445 0.81041 0.79245 0.77133 0.74802 0.72341 0.69804 0.67287 0.64860 0.62568 0.60485 0.58648 0.57093 0.55858 0.54959 0.54414 0.54230
0.800  0.82986 0.82062 0.80640 0.78807 0.76686 0.74327 0.71822 0.69269 0.66721 0.64256 0.61938 0.59830 0.57973 0.56403 0.55150 0.54241 0.53689 0.53503
0.805  0.82606 0.81669 0.80216 0.78375 0.76213 0.73826 0.71307 0.68711 0.66136 0.63641 0.61305 0.59165 0.57286 0.55699 0.54433 0.53511 0.52952 0.52764
0.810  0.82219 0.81264 0.79794 0.77916 0.75727 0.73314 0.70767 0.68142 0.65538 0.63016 0.60653 0.58495 0.56589 0.54983 0.53703 0.52772 0.52206 0.52015
0.815  0.81815 0.80848 0.79360 0.77461 0.75248 0.72807 0.70215 0.67561 0.64928 0.62378 0.59989 0.57808 0.55880 0.54256 0.52961 0.52019 0.51447 0.51254
0.820  0.81400 0.80419 0.78900 0.76977 0.74739 0.72271 0.69651 0.66968 0.64307 0.61729 0.59314 0.57109 0.55159 0.53517 0.52208 0.51255 0.50676 0.50481
0.825  0.80971 0.79967 0.78442 0.76481 0.74218 0.71723 0.69074 0.66363 0.63673 0.61068 0.58627 0.56398 0.54427 0.52766 0.51442 0.50478 0.49892 0.49695
0.830  0.80533 0.79512 0.77955 0.75989 0.73683 0.71161 0.68484 0.65745 0.63026 0.60394 0.57927 0.55667 0.53681 0.52003 0.50664 0.49688 0.49096 0.48897
0.835  0.80077 0.79043 0.77469 0.75465 0.73152 0.70585 0.67881 0.65113 0.62367 0.59706 0.57213 0.54929 0.52923 0.51226 0.49870 0.48886 0.48288 0.48086
0.840  0.79604 0.78547 0.76953 0.74926 0.72589 0.69995 0.67263 0.64467 0.61693 0.59005 0.56477 0.54179 0.52150 0.50431 0.49065 0.48070 0.47465 0.47261
0.845  0.79116 0.78046 0.76421 0.74371 0.72010 0.69391 0.66631 0.63807 0.60991 0.58290 0.55736 0.53411 0.51359 0.49627 0.48246 0.47238 0.46628 0.46422
0.850  0.78610 0.77527 0.75871 0.73800 0.71395 0.68770 0.65983 0.63124 0.60287 0.57547 0.54970 0.52626 0.50558 0.48804 0.47409 0.46394 0.45777 0.45569
0.855  0.78086 0.76981 0.75320 0.73211 0.70783 0.68112 0.65300 0.62423 0.59567 0.56801 0.54198 0.51823 0.49736 0.47970 0.46558 0.45533 0.44909 0.44699
0.860  0.77541 0.76414 0.74735 0.72604 0.70153 0.67456 0.64618 0.61697 0.58817 0.56026 0.53400 0.51012 0.48898 0.47116 0.45693 0.44656 0.44026 0.43814
0.865  0.76976 0.75838 0.74128 0.71977 0.69503 0.66782 0.63899 0.60970 0.58048 0.55234 0.52585 0.50176 0.48043 0.46245 0.44809 0.43764 0.43127 0.42913
0.870  0.76389 0.75228 0.73482 0.71308 0.68812 0.66068 0.63160 0.60207 0.57261 0.54423 0.51752 0.49322 0.47170 0.45357 0.43908 0.42852 0.42210 0.41995
0.875  0.75777 0.74594 0.72831 0.70637 0.68098 0.65331 0.62419 0.59423 0.56453 0.53592 0.50900 0.48450 0.46280 0.44450 0.42989 0.41923 0.41276 0.41058
0.880  0.75132 0.73933 0.72154 0.69921 0.67383 0.64572 0.61637 0.58618 0.55625 0.52742 0.50027 0.47549 0.45370 0.43523 0.42048 0.40975 0.40322 0.40102
0.885  0.74466 0.73246 0.71432 0.69201 0.66621 0.63788 0.60811 0.57789 0.54774 0.51856 0.49134 0.46637 0.44433 0.42575 0.41090 0.40006 0.39348 0.39126
0.890  0.73768 0.72528 0.70700 0.68431 0.65831 0.62978 0.59980 0.56918 0.53884 0.50960 0.48207 0.45693 0.43481 0.41603 0.40108 0.39018 0.38354 0.38129
0.895  0.73031 0.71777 0.69917 0.67630 0.64989 0.62140 0.59101 0.56039 0.52981 0.50026 0.47256 0.44726 0.42500 0.40609 0.39104 0.38006 0.37337 0.37111
0.900  0.72263 0.70976 0.69099 0.66797 0.64139 0.61248 0.58213 0.55113 0.52041 0.49066 0.46280 0.43735 0.41495 0.39592 0.38076 0.36968 0.36296 0.36069
0.905  0.71449 0.70151 0.68244 0.65905 0.63230 0.60324 0.57273 0.54156 0.51051 0.48077 0.45276 0.42717 0.40457 0.38549 0.37020 0.35908 0.35231 0.35002
0.910  0.70590 0.69268 0.67348 0.64996 0.62308 0.59363 0.56297 0.53146 0.50046 0.47044 0.44231 0.41661 0.39390 0.37474 0.35938 0.34820 0.34139 0.33909
0.915  0.69681 0.68337 0.66406 0.64020 0.61296 0.58363 0.55263 0.52120 0.48990 0.45977 0.43154 0.40574 0.38295 0.36370 0.34827 0.33704 0.33019 0.32787
0.920  0.68718 0.67354 0.65394 0.62997 0.60262 0.57295 0.54186 0.51034 0.47896 0.44874 0.42043 0.39455 0.37167 0.35230 0.33685 0.32556 0.31868 0.31635
0.925  0.67692 0.66310 0.64324 0.61896 0.59153 0.56179 0.53064 0.49886 0.46742 0.43717 0.40882 0.38290 0.35998 0.34056 0.32507 0.31375 0.30684 0.30451
0.930  0.66597 0.65184 0.63191 0.60759 0.57987 0.55010 0.51867 0.48688 0.45543 0.42517 0.39680 0.37074 0.34790 0.32845 0.31290 0.30157 0.29465 0.29231
0.935  0.65414 0.63981 0.61964 0.59505 0.56757 0.53755 0.50614 0.47437 0.44294 0.41253 0.38420 0.35816 0.33534 0.31589 0.30033 0.28899 0.28207 0.27972
0.940  0.64138 0.62691 0.60655 0.58198 0.55403 0.52407 0.49273 0.46105 0.42950 0.39935 0.37096 0.34511 0.32224 0.30283 0.28733 0.27597 0.26905 0.26670
0.945  0.62756 0.61282 0.59228 0.56776 0.53991 0.50981 0.47859 0.44682 0.41560 0.38542 0.35715 0.33130 0.30854 0.28928 0.27379 0.26248 0.25556 0.25323
0.950  0.61247 0.59753 0.57688 0.55225 0.52430 0.49438 0.46313 0.43159 0.40062 0.37064 0.34257 0.31689 0.29427 0.27506 0.25966 0.24843 0.24155 0.23922
0.955  0.59577 0.58081 0.56013 0.53525 0.50754 0.47763 0.44668 0.41544 0.38457 0.35490 0.32698 0.30168 0.27919 0.26016 0.24494 0.23375 0.22692 0.22461
0.960  0.57722 0.56215 0.54134 0.51650 0.48887 0.45934 0.42856 0.39776 0.36714 0.33791 0.31039 0.28535 0.26326 0.24448 0.22940 0.21837 0.21161 0.20932
0.965  0.55634 0.54101 0.52029 0.49563 0.46823 0.43898 0.40877 0.37833 0.34830 0.31947 0.29264 0.26805 0.24628 0.22783 0.21301 0.20216 0.19549 0.19323
0.970  0.53238 0.51704 0.49644 0.47190 0.44491 0.41638 0.38669 0.35683 0.32740 0.29934 0.27309 0.24918 0.22797 0.20999 0.19553 0.18492 0.17840 0.17619
0.975  0.50430 0.48899 0.46850 0.44455 0.41823 0.39022 0.36135 0.33235 0.30400 0.27699 0.25169 0.22852 0.20807 0.19072 0.17673 0.16645 0.16013 0.15797
0.980  0.47044 0.45532 0.43530 0.41208 0.38637 0.35952 0.33189 0.30416 0.27729 0.25151 0.22739 0.20543 0.18602 0.16946 0.15619 0.14636 0.14030 0.13824
0.985  0.42772 0.41310 0.39392 0.37163 0.34740 0.32190 0.29616 0.27036 0.24522 0.22146 0.19910 0.17884 0.16090 0.14555 0.13319 0.12403 0.11839 0.11646
0.990  0.36972 0.35614 0.33819 0.31774 0.29571 0.27296 0.24987 0.22698 0.20487 0.18386 0.16435 0.14655 0.13085 0.11737 0.10645 0.09834 0.09331 0.09159
0.995  0.27820 0.26694 0.25204 0.23527 0.21761 0.19958 0.18164 0.16404 0.14721 0.13125 0.11651 0.10304 0.09112 0.08089 0.07251 0.06622 0.06230 0.06095
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am045e100.dat <==
# alpha = -0.45 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993
0.015  0.99996 0.99995 0.99995 0.99994 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99985 0.99985 0.99985
0.020  0.99992 0.99992 0.99991 0.99990 0.99988 0.99987 0.99985 0.99984 0.99982 0.99980 0.99979 0.99978 0.99976 0.99975 0.99974 0.99974 0.99974 0.99973
0.025  0.99988 0.99987 0.99986 0.99984 0.99982 0.99980 0.99977 0.99975 0.99972 0.99969 0.99967 0.99965 0.99963 0.99961 0.99960 0.99959 0.99959 0.99958
0.030  0.99983 0.99981 0.99980 0.99977 0.99974 0.99971 0.99967 0.99963 0.99960 0.99956 0.99953 0.99949 0.99947 0.99944 0.99943 0.99941 0.99940 0.99940
0.035  0.99976 0.99975 0.99972 0.99969 0.99965 0.99960 0.99955 0.99950 0.99945 0.99940 0.99935 0.99931 0.99928 0.99924 0.99922 0.99920 0.99919 0.99919
0.040  0.99969 0.99967 0.99964 0.99959 0.99954 0.99948 0.99941 0.99935 0.99928 0.99922 0.99916 0.99910 0.99905 0.99901 0.99898 0.99896 0.99894 0.99894
0.045  0.99961 0.99958 0.99954 0.99948 0.99942 0.99934 0.99926 0.99917 0.99909 0.99901 0.99893 0.99886 0.99880 0.99875 0.99871 0.99868 0.99866 0.99865
0.050  0.99951 0.99948 0.99943 0.99936 0.99928 0.99919 0.99908 0.99898 0.99888 0.99878 0.99868 0.99860 0.99852 0.99846 0.99841 0.99837 0.99835 0.99834
0.055  0.99941 0.99937 0.99931 0.99923 0.99913 0.99901 0.99889 0.99877 0.99864 0.99852 0.99841 0.99830 0.99821 0.99813 0.99807 0.99803 0.99800 0.99799
0.060  0.99930 0.99925 0.99918 0.99908 0.99896 0.99883 0.99868 0.99853 0.99838 0.99824 0.99810 0.99798 0.99787 0.99778 0.99770 0.99765 0.99762 0.99761
0.065  0.99918 0.99912 0.99904 0.99892 0.99878 0.99862 0.99845 0.99828 0.99810 0.99793 0.99777 0.99763 0.99750 0.99739 0.99730 0.99724 0.99720 0.99719
0.070  0.99905 0.99898 0.99888 0.99875 0.99859 0.99840 0.99820 0.99800 0.99780 0.99760 0.99742 0.99725 0.99710 0.99697 0.99687 0.99680 0.99676 0.99674
0.075  0.99891 0.99883 0.99872 0.99856 0.99838 0.99817 0.99794 0.99770 0.99747 0.99724 0.99703 0.99684 0.99667 0.99652 0.99641 0.99633 0.99628 0.99626
0.080  0.99875 0.99867 0.99854 0.99836 0.99815 0.99791 0.99765 0.99739 0.99712 0.99686 0.99662 0.99640 0.99621 0.99604 0.99591 0.99582 0.99576 0.99574
0.085  0.99859 0.99850 0.99835 0.99815 0.99791 0.99764 0.99735 0.99705 0.99675 0.99646 0.99619 0.99594 0.99572 0.99553 0.99539 0.99528 0.99522 0.99519
0.090  0.99842 0.99832 0.99815 0.99793 0.99766 0.99736 0.99703 0.99669 0.99636 0.99603 0.99572 0.99545 0.99520 0.99499 0.99483 0.99471 0.99464 0.99461
0.095  0.99824 0.99813 0.99794 0.99769 0.99739 0.99705 0.99669 0.99631 0.99594 0.99558 0.99523 0.99492 0.99465 0.99442 0.99424 0.99410 0.99402 0.99399
0.100  0.99805 0.99792 0.99772 0.99744 0.99711 0.99673 0.99633 0.99591 0.99550 0.99510 0.99472 0.99437 0.99407 0.99382 0.99361 0.99346 0.99337 0.99334
0.105  0.99785 0.99771 0.99748 0.99718 0.99681 0.99640 0.99595 0.99549 0.99504 0.99459 0.99418 0.99380 0.99346 0.99318 0.99296 0.99279 0.99269 0.99266
0.110  0.99764 0.99748 0.99723 0.99690 0.99650 0.99604 0.99556 0.99505 0.99455 0.99406 0.99361 0.99319 0.99282 0.99251 0.99227 0.99209 0.99198 0.99194
0.115  0.99742 0.99725 0.99697 0.99661 0.99617 0.99567 0.99514 0.99459 0.99404 0.99351 0.99301 0.99255 0.99215 0.99181 0.99155 0.99135 0.99123 0.99119
0.120  0.99719 0.99700 0.99670 0.99631 0.99583 0.99529 0.99471 0.99411 0.99351 0.99293 0.99239 0.99189 0.99145 0.99109 0.99079 0.99058 0.99045 0.99041
0.125  0.99694 0.99674 0.99642 0.99599 0.99547 0.99489 0.99426 0.99361 0.99296 0.99233 0.99174 0.99120 0.99072 0.99032 0.99001 0.98978 0.98964 0.98959
0.130  0.99669 0.99648 0.99613 0.99566 0.99510 0.99447 0.99379 0.99308 0.99238 0.99170 0.99106 0.99048 0.98996 0.98953 0.98919 0.98894 0.98879 0.98874
0.135  0.99643 0.99620 0.99582 0.99532 0.99471 0.99403 0.99330 0.99254 0.99178 0.99105 0.99036 0.98973 0.98917 0.98871 0.98834 0.98807 0.98790 0.98785
0.140  0.99616 0.99591 0.99550 0.99496 0.99431 0.99358 0.99279 0.99197 0.99116 0.99037 0.98963 0.98895 0.98835 0.98785 0.98745 0.98716 0.98699 0.98693
0.145  0.99588 0.99561 0.99517 0.99459 0.99389 0.99311 0.99226 0.99138 0.99051 0.98966 0.98887 0.98814 0.98750 0.98697 0.98654 0.98623 0.98604 0.98598
0.150  0.99558 0.99530 0.99483 0.99421 0.99346 0.99262 0.99171 0.99077 0.98984 0.98893 0.98808 0.98731 0.98662 0.98605 0.98559 0.98526 0.98506 0.98499
0.155  0.99528 0.99497 0.99448 0.99381 0.99302 0.99211 0.99115 0.99015 0.98915 0.98818 0.98727 0.98644 0.98571 0.98510 0.98461 0.98425 0.98404 0.98396
0.160  0.99497 0.99464 0.99411 0.99340 0.99255 0.99159 0.99056 0.98949 0.98843 0.98740 0.98643 0.98555 0.98477 0.98411 0.98359 0.98322 0.98299 0.98291
0.165  0.99464 0.99429 0.99373 0.99298 0.99208 0.99105 0.98996 0.98882 0.98769 0.98659 0.98556 0.98462 0.98380 0.98310 0.98255 0.98214 0.98190 0.98182
0.170  0.99431 0.99394 0.99334 0.99254 0.99158 0.99050 0.98933 0.98813 0.98693 0.98576 0.98467 0.98367 0.98279 0.98205 0.98147 0.98104 0.98078 0.98069
0.175  0.99396 0.99357 0.99294 0.99209 0.99107 0.98992 0.98869 0.98741 0.98614 0.98491 0.98375 0.98269 0.98176 0.98098 0.98035 0.97990 0.97962 0.97953
0.180  0.99361 0.99319 0.99252 0.99163 0.99055 0.98933 0.98803 0.98668 0.98533 0.98402 0.98280 0.98168 0.98070 0.97987 0.97921 0.97873 0.97844 0.97834
0.185  0.99324 0.99280 0.99209 0.99115 0.99001 0.98873 0.98735 0.98592 0.98450 0.98312 0.98182 0.98064 0.97960 0.97872 0.97803 0.97752 0.97721 0.97711
0.190  0.99286 0.99240 0.99165 0.99066 0.98946 0.98810 0.98665 0.98514 0.98364 0.98218 0.98082 0.97957 0.97847 0.97755 0.97681 0.97628 0.97596 0.97585
0.195  0.99248 0.99199 0.99120 0.99015 0.98889 0.98746 0.98592 0.98434 0.98276 0.98122 0.97978 0.97847 0.97732 0.97634 0.97557 0.97500 0.97466 0.97455
0.200  0.99208 0.99156 0.99074 0.98963 0.98830 0.98680 0.98518 0.98352 0.98185 0.98024 0.97872 0.97734 0.97613 0.97510 0.97429 0.97370 0.97334 0.97322
0.205  0.99167 0.99113 0.99026 0.98910 0.98770 0.98612 0.98442 0.98267 0.98092 0.97923 0.97764 0.97619 0.97491 0.97383 0.97297 0.97235 0.97198 0.97185
0.210  0.99125 0.99068 0.98977 0.98855 0.98708 0.98542 0.98365 0.98181 0.97997 0.97819 0.97652 0.97500 0.97366 0.97253 0.97163 0.97098 0.97058 0.97045
0.215  0.99081 0.99022 0.98926 0.98799 0.98645 0.98471 0.98285 0.98092 0.97899 0.97713 0.97538 0.97378 0.97238 0.97119 0.97025 0.96956 0.96915 0.96901
0.220  0.99037 0.98975 0.98875 0.98741 0.98580 0.98398 0.98203 0.98001 0.97799 0.97604 0.97420 0.97253 0.97106 0.96982 0.96883 0.96812 0.96768 0.96754
0.225  0.98992 0.98927 0.98822 0.98682 0.98513 0.98323 0.98119 0.97907 0.97697 0.97492 0.97300 0.97126 0.96972 0.96842 0.96739 0.96664 0.96618 0.96603
0.230  0.98945 0.98877 0.98767 0.98621 0.98445 0.98246 0.98033 0.97812 0.97592 0.97378 0.97178 0.96995 0.96834 0.96698 0.96590 0.96512 0.96465 0.96449
0.235  0.98897 0.98826 0.98712 0.98559 0.98375 0.98168 0.97945 0.97714 0.97484 0.97261 0.97052 0.96861 0.96693 0.96551 0.96439 0.96357 0.96307 0.96291
0.240  0.98848 0.98774 0.98655 0.98496 0.98304 0.98087 0.97855 0.97614 0.97374 0.97142 0.96923 0.96724 0.96549 0.96401 0.96284 0.96198 0.96147 0.96129
0.245  0.98798 0.98721 0.98597 0.98431 0.98231 0.98005 0.97763 0.97512 0.97262 0.97020 0.96792 0.96584 0.96402 0.96248 0.96125 0.96036 0.95982 0.95964
0.250  0.98747 0.98667 0.98537 0.98364 0.98156 0.97921 0.97668 0.97408 0.97147 0.96895 0.96658 0.96442 0.96251 0.96091 0.95963 0.95871 0.95815 0.95796
0.255  0.98695 0.98611 0.98476 0.98297 0.98080 0.97835 0.97572 0.97301 0.97030 0.96767 0.96520 0.96296 0.96098 0.95931 0.95798 0.95702 0.95643 0.95624
0.260  0.98641 0.98554 0.98414 0.98227 0.98002 0.97747 0.97474 0.97192 0.96910 0.96637 0.96380 0.96147 0.95941 0.95767 0.95629 0.95529 0.95468 0.95448
0.265  0.98586 0.98496 0.98350 0.98156 0.97922 0.97658 0.97374 0.97081 0.96788 0.96504 0.96237 0.95995 0.95781 0.95600 0.95457 0.95353 0.95290 0.95269
0.270  0.98530 0.98437 0.98285 0.98084 0.97841 0.97566 0.97271 0.96967 0.96663 0.96368 0.96092 0.95839 0.95617 0.95430 0.95281 0.95173 0.95108 0.95086
0.275  0.98473 0.98376 0.98219 0.98010 0.97757 0.97473 0.97167 0.96851 0.96535 0.96230 0.95943 0.95681 0.95451 0.95257 0.95102 0.94990 0.94922 0.94899
0.280  0.98415 0.98314 0.98151 0.97934 0.97673 0.97377 0.97060 0.96733 0.96406 0.96089 0.95791 0.95520 0.95281 0.95080 0.94919 0.94803 0.94732 0.94709
0.285  0.98355 0.98251 0.98082 0.97857 0.97586 0.97280 0.96951 0.96612 0.96273 0.95945 0.95636 0.95355 0.95108 0.94899 0.94733 0.94613 0.94539 0.94515
0.290  0.98294 0.98186 0.98011 0.97778 0.97498 0.97181 0.96841 0.96489 0.96138 0.95798 0.95479 0.95187 0.94931 0.94715 0.94543 0.94418 0.94343 0.94317
0.295  0.98232 0.98120 0.97939 0.97698 0.97408 0.97080 0.96728 0.96364 0.96001 0.95649 0.95318 0.95017 0.94752 0.94528 0.94350 0.94221 0.94142 0.94116
0.300  0.98169 0.98053 0.97866 0.97616 0.97316 0.96977 0.96612 0.96236 0.95860 0.95496 0.95154 0.94843 0.94568 0.94337 0.94153 0.94019 0.93938 0.93911
0.305  0.98104 0.97984 0.97791 0.97533 0.97222 0.96872 0.96495 0.96106 0.95718 0.95341 0.94988 0.94666 0.94382 0.94143 0.93952 0.93814 0.93731 0.93703
0.310  0.98038 0.97914 0.97714 0.97448 0.97127 0.96765 0.96375 0.95974 0.95572 0.95183 0.94818 0.94485 0.94192 0.93945 0.93748 0.93606 0.93519 0.93490
0.315  0.97971 0.97843 0.97636 0.97361 0.97030 0.96656 0.96254 0.95839 0.95424 0.95023 0.94645 0.94302 0.93999 0.93744 0.93541 0.93393 0.93304 0.93274
0.320  0.97902 0.97770 0.97557 0.97273 0.96931 0.96545 0.96130 0.95701 0.95274 0.94859 0.94470 0.94115 0.93802 0.93539 0.93329 0.93177 0.93085 0.93054
0.325  0.97832 0.97696 0.97476 0.97183 0.96830 0.96432 0.96004 0.95562 0.95120 0.94693 0.94291 0.93925 0.93602 0.93331 0.93114 0.92958 0.92862 0.92830
0.330  0.97761 0.97620 0.97394 0.97091 0.96727 0.96317 0.95875 0.95419 0.94964 0.94523 0.94109 0.93731 0.93399 0.93119 0.92896 0.92734 0.92636 0.92603
0.335  0.97688 0.97543 0.97310 0.96998 0.96623 0.96200 0.95745 0.95275 0.94805 0.94351 0.93924 0.93535 0.93192 0.92904 0.92674 0.92507 0.92406 0.92372
0.340  0.97614 0.97465 0.97224 0.96903 0.96516 0.96080 0.95612 0.95127 0.94644 0.94176 0.93736 0.93335 0.92982 0.92685 0.92448 0.92276 0.92172 0.92137
0.345  0.97538 0.97385 0.97137 0.96806 0.96408 0.95959 0.95476 0.94978 0.94480 0.93998 0.93545 0.93132 0.92768 0.92462 0.92218 0.92041 0.91934 0.91898
0.350  0.97462 0.97303 0.97048 0.96708 0.96298 0.95836 0.95339 0.94826 0.94313 0.93817 0.93350 0.92925 0.92551 0.92236 0.91985 0.91802 0.91692 0.91655
0.355  0.97383 0.97221 0.96958 0.96608 0.96186 0.95710 0.95199 0.94671 0.94143 0.93633 0.93153 0.92715 0.92331 0.92006 0.91748 0.91560 0.91446 0.91408
0.360  0.97304 0.97136 0.96866 0.96506 0.96072 0.95582 0.95057 0.94513 0.93971 0.93446 0.92952 0.92502 0.92106 0.91772 0.91507 0.91314 0.91197 0.91158
0.365  0.97222 0.97050 0.96772 0.96402 0.95956 0.95453 0.94912 0.94354 0.93796 0.93256 0.92748 0.92286 0.91879 0.91535 0.91262 0.91064 0.90944 0.90903
0.370  0.97140 0.96963 0.96677 0.96297 0.95838 0.95321 0.94765 0.94191 0.93618 0.93063 0.92541 0.92066 0.91647 0.91295 0.91014 0.90810 0.90686 0.90645
0.375  0.97056 0.96874 0.96580 0.96189 0.95718 0.95187 0.94616 0.94026 0.93437 0.92867 0.92331 0.91842 0.91413 0.91050 0.90762 0.90552 0.90425 0.90383
0.380  0.96970 0.96783 0.96482 0.96080 0.95596 0.95050 0.94464 0.93858 0.93254 0.92668 0.92117 0.91616 0.91174 0.90802 0.90505 0.90290 0.90160 0.90116
0.385  0.96883 0.96691 0.96382 0.95969 0.95472 0.94912 0.94309 0.93688 0.93067 0.92466 0.91900 0.91385 0.90932 0.90550 0.90246 0.90025 0.89891 0.89846
0.390  0.96794 0.96597 0.96280 0.95856 0.95346 0.94771 0.94153 0.93514 0.92877 0.92260 0.91680 0.91152 0.90686 0.90294 0.89982 0.89755 0.89618 0.89572
0.395  0.96704 0.96502 0.96176 0.95741 0.95218 0.94628 0.93994 0.93339 0.92685 0.92052 0.91457 0.90914 0.90437 0.90034 0.89714 0.89481 0.89340 0.89293
0.400  0.96612 0.96405 0.96070 0.95625 0.95088 0.94482 0.93832 0.93161 0.92490 0.91840 0.91230 0.90674 0.90184 0.89771 0.89442 0.89204 0.89059 0.89011
0.405  0.96519 0.96306 0.95963 0.95506 0.94956 0.94335 0.93668 0.92979 0.92291 0.91626 0.91000 0.90429 0.89927 0.89504 0.89167 0.88922 0.88774 0.88724
0.410  0.96423 0.96206 0.95854 0.95385 0.94821 0.94185 0.93501 0.92795 0.92090 0.91408 0.90766 0.90181 0.89667 0.89233 0.88887 0.88637 0.88485 0.88434
0.415  0.96327 0.96103 0.95743 0.95263 0.94684 0.94032 0.93331 0.92609 0.91886 0.91187 0.90529 0.89930 0.89403 0.88958 0.88604 0.88347 0.88191 0.88139
0.420  0.96228 0.96000 0.95630 0.95138 0.94546 0.93878 0.93160 0.92419 0.91679 0.90962 0.90289 0.89675 0.89135 0.88679 0.88316 0.88053 0.87893 0.87840
0.425  0.96128 0.95894 0.95516 0.95012 0.94405 0.93721 0.92986 0.92226 0.91469 0.90734 0.90045 0.89416 0.88863 0.88396 0.88025 0.87755 0.87592 0.87537
0.430  0.96026 0.95786 0.95399 0.94883 0.94261 0.93561 0.92808 0.92031 0.91255 0.90504 0.89798 0.89154 0.88587 0.88109 0.87729 0.87453 0.87286 0.87230
0.435  0.95923 0.95677 0.95280 0.94752 0.94116 0.93399 0.92628 0.91833 0.91039 0.90270 0.89546 0.88888 0.88308 0.87819 0.87429 0.87147 0.86976 0.86918
0.440  0.95817 0.95566 0.95160 0.94620 0.93968 0.93235 0.92446 0.91632 0.90819 0.90032 0.89292 0.88618 0.88025 0.87524 0.87126 0.86836 0.86661 0.86602
0.445  0.95710 0.95453 0.95038 0.94484 0.93818 0.93067 0.92260 0.91428 0.90596 0.89791 0.89034 0.88344 0.87737 0.87225 0.86818 0.86522 0.86342 0.86282
0.450  0.95601 0.95338 0.94914 0.94347 0.93666 0.92898 0.92073 0.91221 0.90371 0.89547 0.88773 0.88067 0.87446 0.86922 0.86506 0.86203 0.86019 0.85958
0.455  0.95491 0.95221 0.94787 0.94208 0.93511 0.92725 0.91882 0.91011 0.90141 0.89299 0.88508 0.87786 0.87151 0.86615 0.86189 0.85880 0.85692 0.85629
0.460  0.95378 0.95102 0.94658 0.94066 0.93353 0.92551 0.91688 0.90798 0.89909 0.89048 0.88239 0.87501 0.86852 0.86304 0.85869 0.85552 0.85360 0.85296
0.465  0.95263 0.94982 0.94528 0.93923 0.93194 0.92374 0.91492 0.90582 0.89674 0.88793 0.87966 0.87212 0.86549 0.85989 0.85544 0.85221 0.85024 0.84959
0.470  0.95147 0.94859 0.94395 0.93777 0.93033 0.92193 0.91292 0.90363 0.89434 0.88535 0.87690 0.86920 0.86242 0.85670 0.85215 0.84884 0.84684 0.84617
0.475  0.95028 0.94734 0.94260 0.93628 0.92867 0.92011 0.91091 0.90140 0.89192 0.88274 0.87410 0.86623 0.85931 0.85346 0.84881 0.84544 0.84339 0.84271
0.480  0.94908 0.94608 0.94123 0.93477 0.92701 0.91825 0.90886 0.89915 0.88946 0.88008 0.87127 0.86323 0.85615 0.85018 0.84544 0.84199 0.83990 0.83920
0.485  0.94785 0.94478 0.93984 0.93325 0.92531 0.91637 0.90677 0.89686 0.88697 0.87740 0.86839 0.86018 0.85296 0.84686 0.84201 0.83849 0.83636 0.83564
0.490  0.94661 0.94347 0.93842 0.93168 0.92358 0.91446 0.90467 0.89455 0.88445 0.87467 0.86548 0.85710 0.84972 0.84350 0.83855 0.83495 0.83277 0.83204
0.495  0.94534 0.94214 0.93698 0.93011 0.92184 0.91252 0.90252 0.89220 0.88189 0.87191 0.86253 0.85397 0.84644 0.84009 0.83504 0.83137 0.82914 0.82840
0.500  0.94405 0.94079 0.93552 0.92851 0.92006 0.91056 0.90035 0.88981 0.87930 0.86911 0.85953 0.85081 0.84312 0.83664 0.83148 0.82774 0.82547 0.82471
0.505  0.94274 0.93941 0.93403 0.92687 0.91826 0.90855 0.89814 0.88740 0.87666 0.86627 0.85650 0.84759 0.83976 0.83315 0.82788 0.82406 0.82175 0.82097
0.510  0.94141 0.93801 0.93252 0.92522 0.91644 0.90653 0.89591 0.88494 0.87400 0.86339 0.85343 0.84435 0.83635 0.82961 0.82424 0.82034 0.81798 0.81718
0.515  0.94006 0.93659 0.93099 0.92353 0.91457 0.90447 0.89364 0.88247 0.87129 0.86049 0.85032 0.84106 0.83290 0.82602 0.82054 0.81657 0.81416 0.81335
0.520  0.93868 0.93514 0.92943 0.92183 0.91269 0.90239 0.89135 0.87994 0.86856 0.85753 0.84717 0.83772 0.82941 0.82239 0.81681 0.81275 0.81029 0.80947
0.525  0.93728 0.93367 0.92785 0.92010 0.91077 0.90028 0.88901 0.87739 0.86578 0.85454 0.84398 0.83435 0.82586 0.81871 0.81302 0.80889 0.80638 0.80554
0.530  0.93585 0.93217 0.92624 0.91833 0.90883 0.89813 0.88665 0.87480 0.86297 0.85151 0.84074 0.83092 0.82228 0.81499 0.80919 0.80498 0.80242 0.80156
0.535  0.93441 0.93066 0.92459 0.91655 0.90685 0.89596 0.88424 0.87218 0.86011 0.84844 0.83747 0.82746 0.81865 0.81122 0.80531 0.80102 0.79841 0.79754
0.540  0.93293 0.92911 0.92294 0.91472 0.90486 0.89374 0.88182 0.86951 0.85723 0.84533 0.83415 0.82395 0.81498 0.80741 0.80138 0.79701 0.79435 0.79346
0.545  0.93143 0.92753 0.92125 0.91288 0.90281 0.89150 0.87934 0.86682 0.85430 0.84218 0.83079 0.82040 0.81126 0.80354 0.79740 0.79295 0.79024 0.78934
0.550  0.92991 0.92594 0.91952 0.91099 0.90076 0.88922 0.87685 0.86408 0.85134 0.83898 0.82738 0.81680 0.80749 0.79963 0.79338 0.78884 0.78608 0.78516
0.555  0.92836 0.92432 0.91779 0.90909 0.89865 0.88692 0.87430 0.86131 0.84832 0.83576 0.82394 0.81316 0.80367 0.79567 0.78930 0.78468 0.78188 0.78093
0.560  0.92678 0.92265 0.91600 0.90717 0.89653 0.88456 0.87174 0.85849 0.84528 0.83247 0.82044 0.80947 0.79981 0.79166 0.78518 0.78047 0.77761 0.77666
0.565  0.92518 0.92098 0.91420 0.90519 0.89435 0.88217 0.86912 0.85563 0.84219 0.82916 0.81690 0.80573 0.79590 0.78761 0.78100 0.77621 0.77330 0.77233
0.570  0.92355 0.91927 0.91237 0.90320 0.89217 0.87977 0.86648 0.85276 0.83905 0.82579 0.81332 0.80196 0.79195 0.78350 0.77678 0.77190 0.76894 0.76795
0.575  0.92189 0.91753 0.91050 0.90116 0.88993 0.87731 0.86379 0.84982 0.83589 0.82239 0.80969 0.79812 0.78794 0.77934 0.77250 0.76753 0.76452 0.76351
0.580  0.92020 0.91576 0.90861 0.89911 0.88768 0.87484 0.86105 0.84686 0.83267 0.81894 0.80602 0.79425 0.78388 0.77513 0.76817 0.76312 0.76005 0.75902
0.585  0.91848 0.91397 0.90667 0.89699 0.88537 0.87230 0.85830 0.84384 0.82942 0.81543 0.80230 0.79032 0.77977 0.77087 0.76379 0.75865 0.75553 0.75448
0.590  0.91673 0.91214 0.90472 0.89488 0.88305 0.86976 0.85549 0.84078 0.82611 0.81190 0.79852 0.78634 0.77561 0.76656 0.75935 0.75412 0.75095 0.74988
0.595  0.91495 0.91027 0.90272 0.89270 0.88067 0.86715 0.85266 0.83770 0.82276 0.80831 0.79471 0.78232 0.77140 0.76219 0.75487 0.74954 0.74631 0.74523
0.600  0.91314 0.90838 0.90070 0.89048 0.87824 0.86449 0.84976 0.83455 0.81938 0.80466 0.79084 0.77824 0.76714 0.75778 0.75032 0.74491 0.74163 0.74053
0.605  0.91129 0.90644 0.89862 0.88826 0.87582 0.86184 0.84682 0.83138 0.81594 0.80099 0.78692 0.77411 0.76283 0.75330 0.74573 0.74022 0.73688 0.73576
0.610  0.90942 0.90449 0.89654 0.88597 0.87332 0.85910 0.84388 0.82815 0.81244 0.79725 0.78297 0.76994 0.75846 0.74878 0.74107 0.73547 0.73208 0.73094
0.615  0.90751 0.90250 0.89439 0.88368 0.87082 0.85633 0.84085 0.82487 0.80893 0.79346 0.77894 0.76570 0.75404 0.74420 0.73636 0.73067 0.72722 0.72606
0.620  0.90556 0.90045 0.89224 0.88131 0.86824 0.85355 0.83778 0.82154 0.80534 0.78965 0.77487 0.76141 0.74956 0.73956 0.73160 0.72581 0.72230 0.72113
0.625  0.90357 0.89839 0.89001 0.87894 0.86562 0.85069 0.83471 0.81820 0.80171 0.78576 0.77076 0.75708 0.74503 0.73486 0.72677 0.72089 0.71733 0.71613
0.630  0.90156 0.89629 0.88778 0.87650 0.86300 0.84778 0.83155 0.81477 0.79802 0.78182 0.76658 0.75269 0.74044 0.73011 0.72189 0.71592 0.71229 0.71108
0.635  0.89950 0.89414 0.88548 0.87401 0.86029 0.84488 0.82834 0.81130 0.79432 0.77783 0.76235 0.74823 0.73580 0.72530 0.71695 0.71088 0.70720 0.70597
0.640  0.89741 0.89196 0.88317 0.87152 0.85754 0.84189 0.82508 0.80781 0.79053 0.77381 0.75806 0.74372 0.73109 0.72043 0.71195 0.70578 0.70204 0.70079
0.645  0.89527 0.88973 0.88079 0.86895 0.85479 0.83884 0.82183 0.80425 0.78669 0.76971 0.75374 0.73917 0.72633 0.71551 0.70689 0.70062 0.69683 0.69555
0.650  0.89310 0.88747 0.87840 0.86633 0.85195 0.83575 0.81847 0.80062 0.78280 0.76556 0.74934 0.73455 0.72152 0.71052 0.70176 0.69540 0.69155 0.69025
0.655  0.89089 0.88515 0.87593 0.86371 0.84906 0.83267 0.81507 0.79695 0.77888 0.76135 0.74488 0.72987 0.71664 0.70547 0.69658 0.69012 0.68620 0.68489
0.660  0.88863 0.88281 0.87341 0.86100 0.84612 0.82948 0.81162 0.79322 0.77489 0.75708 0.74037 0.72512 0.71169 0.70036 0.69133 0.68477 0.68080 0.67946
0.665  0.88632 0.88040 0.87089 0.85824 0.84319 0.82624 0.80816 0.78948 0.77083 0.75279 0.73580 0.72032 0.70669 0.69518 0.68602 0.67936 0.67532 0.67397
0.670  0.88398 0.87797 0.86828 0.85549 0.84016 0.82295 0.80460 0.78565 0.76672 0.74841 0.73118 0.71546 0.70162 0.68994 0.68064 0.67389 0.66979 0.66841
0.675  0.88159 0.87547 0.86565 0.85263 0.83707 0.81961 0.80099 0.78176 0.76254 0.74397 0.72649 0.71053 0.69649 0.68464 0.67520 0.66834 0.66418 0.66279
0.680  0.87914 0.87294 0.86295 0.84972 0.83393 0.81627 0.79732 0.77780 0.75831 0.73947 0.72173 0.70556 0.69129 0.67927 0.66969 0.66273 0.65851 0.65709
0.685  0.87665 0.87034 0.86019 0.84676 0.83073 0.81282 0.79359 0.77380 0.75402 0.73490 0.71691 0.70050 0.68603 0.67383 0.66411 0.65705 0.65277 0.65133
0.690  0.87411 0.86771 0.85738 0.84380 0.82754 0.80931 0.78980 0.76973 0.74967 0.73028 0.71203 0.69538 0.68071 0.66832 0.65846 0.65130 0.64696 0.64550
0.695  0.87152 0.86501 0.85456 0.84074 0.82424 0.80574 0.78596 0.76560 0.74525 0.72559 0.70708 0.69019 0.67532 0.66275 0.65275 0.64548 0.64107 0.63959
0.700  0.86887 0.86228 0.85163 0.83761 0.82088 0.80211 0.78205 0.76140 0.74078 0.72083 0.70206 0.68494 0.66985 0.65710 0.64696 0.63959 0.63512 0.63362
0.705  0.86617 0.85946 0.84865 0.83442 0.81745 0.79842 0.77808 0.75714 0.73623 0.71601 0.69698 0.67961 0.66431 0.65139 0.64110 0.63363 0.62909 0.62757
0.710  0.86342 0.85658 0.84566 0.83117 0.81397 0.79467 0.77405 0.75282 0.73162 0.71112 0.69182 0.67422 0.65869 0.64560 0.63517 0.62759 0.62299 0.62145
0.715  0.86059 0.85368 0.84256 0.82786 0.81042 0.79086 0.76995 0.74843 0.72694 0.70616 0.68660 0.66875 0.65301 0.63973 0.62916 0.62147 0.61681 0.61525
0.720  0.85772 0.85068 0.83940 0.82449 0.80680 0.78697 0.76578 0.74397 0.72219 0.70113 0.68130 0.66319 0.64725 0.63379 0.62307 0.61528 0.61056 0.60897
0.725  0.85477 0.84765 0.83617 0.82111 0.80312 0.78302 0.76155 0.73944 0.71737 0.69602 0.67592 0.65757 0.64142 0.62778 0.61691 0.60902 0.60422 0.60262
0.730  0.85176 0.84452 0.83287 0.81761 0.79937 0.77900 0.75724 0.73484 0.71247 0.69084 0.67045 0.65188 0.63551 0.62169 0.61067 0.60267 0.59781 0.59618
0.735  0.84869 0.84133 0.82951 0.81404 0.79554 0.77491 0.75286 0.73017 0.70750 0.68554 0.66492 0.64611 0.62952 0.61551 0.60435 0.59624 0.59132 0.58967
0.740  0.84554 0.83808 0.82611 0.81039 0.79165 0.77074 0.74840 0.72535 0.70246 0.68021 0.65932 0.64026 0.62345 0.60925 0.59794 0.58973 0.58474 0.58307
0.745  0.84232 0.83475 0.82262 0.80666 0.78768 0.76650 0.74387 0.72052 0.69728 0.67480 0.65364 0.63432 0.61728 0.60291 0.59146 0.58313 0.57808 0.57638
0.750  0.83902 0.83133 0.81903 0.80283 0.78363 0.76209 0.73918 0.71561 0.69207 0.66930 0.64783 0.62828 0.61105 0.59649 0.58489 0.57645 0.57133 0.56962
0.755  0.83565 0.82783 0.81536 0.79890 0.77949 0.75769 0.73449 0.71062 0.68678 0.66368 0.64198 0.62218 0.60473 0.58998 0.57822 0.56968 0.56450 0.56276
0.760  0.83219 0.82425 0.81161 0.79493 0.77519 0.75320 0.72971 0.70547 0.68140 0.65801 0.63605 0.61599 0.59830 0.58337 0.57147 0.56283 0.55757 0.55581
0.765  0.82866 0.82063 0.80777 0.79088 0.77089 0.74863 0.72484 0.70031 0.67588 0.65226 0.62998 0.60969 0.59180 0.57668 0.56464 0.55587 0.55056 0.54878
0.770  0.82502 0.81688 0.80385 0.78674 0.76651 0.74387 0.71980 0.69505 0.67033 0.64636 0.62386 0.60332 0.58521 0.56989 0.55770 0.54883 0.54345 0.54164
0.775  0.82131 0.81303 0.79982 0.78251 0.76202 0.73911 0.71476 0.68962 0.66461 0.64043 0.61764 0.59683 0.57850 0.56302 0.55067 0.54169 0.53625 0.53442
0.780  0.81749 0.80909 0.79563 0.77818 0.75734 0.73426 0.70952 0.68418 0.65887 0.63434 0.61130 0.59027 0.57172 0.55603 0.54354 0.53446 0.52895 0.52710
0.785  0.81358 0.80504 0.79142 0.77365 0.75267 0.72921 0.70428 0.67856 0.65296 0.62821 0.60485 0.58358 0.56482 0.54896 0.53632 0.52712 0.52154 0.51967
0.790  0.80955 0.80089 0.78710 0.76912 0.74778 0.72416 0.69884 0.67291 0.64701 0.62191 0.59834 0.57682 0.55781 0.54177 0.52899 0.51969 0.51404 0.51215
0.795  0.80543 0.79664 0.78267 0.76448 0.74289 0.71888 0.69339 0.66708 0.64089 0.61557 0.59168 0.56992 0.55072 0.53448 0.52155 0.51215 0.50643 0.50452
0.800  0.80118 0.79226 0.77813 0.75962 0.73789 0.71362 0.68772 0.66122 0.63473 0.60907 0.58491 0.56291 0.54351 0.52710 0.51401 0.50450 0.49872 0.49678
0.805  0.79680 0.78777 0.77338 0.75475 0.73267 0.70812 0.68205 0.65515 0.62839 0.60245 0.57808 0.55579 0.53618 0.51959 0.50636 0.49674 0.49089 0.48893
0.810  0.79233 0.78315 0.76859 0.74964 0.72731 0.70249 0.67615 0.64897 0.62192 0.59571 0.57109 0.54859 0.52873 0.51197 0.49860 0.48887 0.48296 0.48097
0.815  0.78769 0.77841 0.76368 0.74452 0.72195 0.69686 0.67012 0.64266 0.61533 0.58884 0.56397 0.54125 0.52117 0.50423 0.49071 0.48088 0.47490 0.47290
0.820  0.78292 0.77352 0.75853 0.73915 0.71633 0.69098 0.66396 0.63622 0.60861 0.58186 0.55673 0.53377 0.51349 0.49637 0.48271 0.47277 0.46673 0.46470
0.825  0.77801 0.76842 0.75333 0.73363 0.71056 0.68495 0.65766 0.62964 0.60176 0.57474 0.54936 0.52617 0.50568 0.48838 0.47458 0.46454 0.45843 0.45638
0.830  0.77296 0.76323 0.74789 0.72809 0.70465 0.67878 0.65122 0.62293 0.59478 0.56749 0.54186 0.51840 0.49774 0.48027 0.46633 0.45617 0.45001 0.44794
0.835  0.76772 0.75789 0.74238 0.72226 0.69872 0.67246 0.64463 0.61607 0.58765 0.56009 0.53422 0.51053 0.48967 0.47202 0.45793 0.44768 0.44146 0.43937
0.840  0.76232 0.75230 0.73660 0.71626 0.69249 0.66598 0.63789 0.60905 0.58037 0.55255 0.52637 0.50252 0.48145 0.46362 0.44941 0.43906 0.43277 0.43066
0.845  0.75673 0.74660 0.73064 0.71009 0.68609 0.65933 0.63098 0.60188 0.57283 0.54486 0.51844 0.49435 0.47307 0.45509 0.44074 0.43029 0.42394 0.42181
0.850  0.75094 0.74069 0.72449 0.70373 0.67936 0.65250 0.62390 0.59449 0.56523 0.53693 0.51029 0.48601 0.46456 0.44640 0.43192 0.42138 0.41497 0.41282
0.855  0.74495 0.73453 0.71825 0.69718 0.67259 0.64534 0.61650 0.58690 0.55746 0.52891 0.50203 0.47749 0.45587 0.43757 0.42295 0.41232 0.40585 0.40368
0.860  0.73873 0.72814 0.71169 0.69042 0.66561 0.63813 0.60905 0.57908 0.54941 0.52064 0.49355 0.46886 0.44702 0.42857 0.41384 0.40310 0.39658 0.39439
0.865  0.73228 0.72160 0.70490 0.68344 0.65842 0.63072 0.60125 0.57118 0.54116 0.51218 0.48488 0.46000 0.43799 0.41940 0.40455 0.39373 0.38714 0.38493
0.870  0.72558 0.71472 0.69774 0.67607 0.65085 0.62293 0.59324 0.56295 0.53272 0.50352 0.47603 0.45097 0.42879 0.41005 0.39509 0.38418 0.37754 0.37531
0.875  0.71860 0.70758 0.69044 0.66860 0.64302 0.61490 0.58514 0.55450 0.52406 0.49466 0.46698 0.44174 0.41940 0.40053 0.38545 0.37445 0.36777 0.36552
0.880  0.71131 0.70015 0.68287 0.66071 0.63510 0.60661 0.57666 0.54582 0.51517 0.48559 0.45772 0.43226 0.40982 0.39080 0.37561 0.36455 0.35781 0.35555
0.885  0.70372 0.69241 0.67486 0.65268 0.62674 0.59806 0.56777 0.53688 0.50605 0.47619 0.44824 0.42262 0.39999 0.38088 0.36560 0.35445 0.34767 0.34539
0.890  0.69580 0.68434 0.66666 0.64418 0.61807 0.58922 0.55875 0.52755 0.49656 0.46664 0.43846 0.41270 0.38999 0.37073 0.35536 0.34415 0.33732 0.33503
0.895  0.68746 0.67589 0.65797 0.63534 0.60890 0.58007 0.54928 0.51807 0.48690 0.45674 0.42842 0.40254 0.37973 0.36037 0.34491 0.33364 0.32677 0.32446
0.900  0.67876 0.66696 0.64889 0.62613 0.59956 0.57041 0.53964 0.50814 0.47686 0.44656 0.41813 0.39214 0.36922 0.34977 0.33424 0.32290 0.31600 0.31368
0.905  0.66957 0.65769 0.63940 0.61636 0.58965 0.56038 0.52950 0.49788 0.46637 0.43608 0.40755 0.38146 0.35841 0.33892 0.32331 0.31194 0.30500 0.30267
0.910  0.65990 0.64785 0.62945 0.60631 0.57951 0.54996 0.51898 0.48712 0.45566 0.42519 0.39659 0.37044 0.34734 0.32779 0.31213 0.30072 0.29376 0.29141
0.915  0.64967 0.63747 0.61899 0.59561 0.56854 0.53910 0.50788 0.47612 0.44446 0.41394 0.38530 0.35911 0.33596 0.31638 0.30068 0.28924 0.28225 0.27990
0.920  0.63885 0.62651 0.60783 0.58438 0.55725 0.52758 0.49633 0.46453 0.43286 0.40232 0.37366 0.34745 0.32428 0.30464 0.28894 0.27747 0.27047 0.26812
0.925  0.62734 0.61489 0.59604 0.57237 0.54522 0.51553 0.48428 0.45234 0.42069 0.39019 0.36156 0.33537 0.31221 0.29258 0.27688 0.26541 0.25840 0.25604
0.930  0.61507 0.60243 0.58354 0.55988 0.53255 0.50289 0.47150 0.43963 0.40804 0.37760 0.34903 0.32283 0.29977 0.28017 0.26447 0.25301 0.24601 0.24365
0.935  0.60188 0.58913 0.57010 0.54627 0.51918 0.48941 0.45811 0.42634 0.39486 0.36441 0.33596 0.30986 0.28689 0.26735 0.25170 0.24027 0.23328 0.23092
0.940  0.58770 0.57487 0.55574 0.53200 0.50463 0.47498 0.44384 0.41224 0.38080 0.35066 0.32228 0.29641 0.27352 0.25409 0.23853 0.22713 0.22018 0.21783
0.945  0.57235 0.55938 0.54018 0.51655 0.48935 0.45970 0.42878 0.39725 0.36619 0.33618 0.30803 0.28230 0.25961 0.24037 0.22490 0.21359 0.20667 0.20433
0.950  0.55563 0.54259 0.52339 0.49977 0.47261 0.44324 0.41245 0.38126 0.35057 0.32087 0.29305 0.26760 0.24515 0.22608 0.21078 0.19958 0.19272 0.19040
0.955  0.53724 0.52425 0.50513 0.48145 0.45462 0.42543 0.39505 0.36429 0.33389 0.30464 0.27713 0.25215 0.22998 0.21118 0.19612 0.18505 0.17828 0.17598
0.960  0.51687 0.50390 0.48480 0.46131 0.43472 0.40604 0.37602 0.34585 0.31588 0.28722 0.26026 0.23572 0.21405 0.19561 0.18080 0.16994 0.16328 0.16102
0.965  0.49404 0.48101 0.46214 0.43898 0.41279 0.38458 0.35528 0.32568 0.29648 0.26843 0.24229 0.21836 0.19719 0.17922 0.16477 0.15416 0.14764 0.14543
0.970  0.46801 0.45514 0.43656 0.41374 0.38816 0.36082 0.33227 0.30348 0.27511 0.24803 0.22270 0.19963 0.17919 0.16184 0.14787 0.13760 0.13128 0.12914
0.975  0.43775 0.42510 0.40688 0.38481 0.36012 0.33359 0.30611 0.27844 0.25138 0.22555 0.20140 0.17933 0.15984 0.14329 0.12994 0.12011 0.11405 0.11199
0.980  0.40161 0.38938 0.37185 0.35077 0.32703 0.30191 0.27595 0.24986 0.22451 0.20022 0.17755 0.15693 0.13871 0.12318 0.11070 0.10146 0.09576 0.09382
0.985  0.35665 0.34514 0.32873 0.30894 0.28698 0.26362 0.23986 0.21603 0.19280 0.17082 0.15023 0.13159 0.11512 0.10106 0.08972 0.08132 0.07613 0.07435
0.990  0.29685 0.28664 0.27188 0.25433 0.23499 0.21476 0.19410 0.17358 0.15375 0.13495 0.11754 0.10172 0.08780 0.07590 0.06627 0.05911 0.05466 0.05313
0.995  0.20628 0.19857 0.18728 0.17391 0.15942 0.14440 0.12933 0.11453 0.10037 0.08700 0.07471 0.06357 0.05377 0.04541 0.03862 0.03354 0.03035 0.02925
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e000.dat <==
# alpha = -0.50 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.010  1.00001 1.00001 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998
0.015  1.00001 1.00001 1.00001 1.00001 1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996
0.020  1.00003 1.00002 1.00002 1.00001 1.00000 0.99999 0.99999 0.99998 0.99997 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99993 0.99993 0.99993
0.025  1.00004 1.00003 1.00003 1.00002 1.00000 0.99999 0.99998 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99990 0.99990 0.99989 0.99989
0.030  1.00006 1.00005 1.00004 1.00002 1.00001 0.99999 0.99997 0.99995 0.99993 0.99991 0.99990 0.99988 0.99987 0.99986 0.99986 0.99985 0.99985 0.99984
0.035  1.00008 1.00007 1.00005 1.00003 1.00001 0.99998 0.99995 0.99993 0.99990 0.99988 0.99986 0.99984 0.99983 0.99981 0.99980 0.99980 0.99979 0.99979
0.040  1.00010 1.00009 1.00007 1.00004 1.00001 0.99998 0.99994 0.99991 0.99987 0.99984 0.99982 0.99979 0.99977 0.99976 0.99974 0.99973 0.99973 0.99972
0.045  1.00013 1.00011 1.00008 1.00005 1.00001 0.99997 0.99993 0.99988 0.99984 0.99980 0.99977 0.99974 0.99971 0.99969 0.99968 0.99966 0.99966 0.99965
0.050  1.00016 1.00014 1.00010 1.00006 1.00001 0.99996 0.99991 0.99985 0.99980 0.99976 0.99971 0.99968 0.99965 0.99962 0.99960 0.99959 0.99958 0.99956
0.055  1.00019 1.00017 1.00013 1.00008 1.00002 0.99995 0.99989 0.99982 0.99976 0.99971 0.99965 0.99961 0.99957 0.99954 0.99952 0.99950 0.99949 0.99947
0.060  1.00023 1.00020 1.00015 1.00009 1.00002 0.99994 0.99987 0.99979 0.99972 0.99965 0.99959 0.99954 0.99949 0.99945 0.99942 0.99940 0.99939 0.99937
0.065  1.00027 1.00023 1.00018 1.00011 1.00002 0.99993 0.99984 0.99975 0.99967 0.99959 0.99952 0.99946 0.99940 0.99936 0.99932 0.99930 0.99928 0.99926
0.070  1.00031 1.00027 1.00021 1.00012 1.00003 0.99992 0.99982 0.99971 0.99961 0.99952 0.99944 0.99937 0.99930 0.99925 0.99922 0.99919 0.99917 0.99914
0.075  1.00036 1.00031 1.00024 1.00014 1.00003 0.99991 0.99979 0.99967 0.99956 0.99945 0.99935 0.99927 0.99920 0.99914 0.99910 0.99907 0.99905 0.99901
0.080  1.00040 1.00035 1.00027 1.00016 1.00004 0.99990 0.99976 0.99963 0.99950 0.99938 0.99927 0.99917 0.99909 0.99902 0.99897 0.99894 0.99891 0.99888
0.085  1.00046 1.00040 1.00030 1.00018 1.00004 0.99989 0.99973 0.99958 0.99943 0.99930 0.99917 0.99907 0.99897 0.99890 0.99884 0.99880 0.99877 0.99873
0.090  1.00051 1.00044 1.00034 1.00020 1.00005 0.99987 0.99970 0.99953 0.99936 0.99921 0.99907 0.99895 0.99885 0.99877 0.99870 0.99865 0.99862 0.99858
0.095  1.00057 1.00049 1.00038 1.00022 1.00005 0.99986 0.99967 0.99947 0.99929 0.99912 0.99896 0.99883 0.99872 0.99862 0.99855 0.99850 0.99847 0.99841
0.100  1.00063 1.00055 1.00042 1.00025 1.00006 0.99984 0.99963 0.99941 0.99921 0.99902 0.99885 0.99871 0.99858 0.99847 0.99839 0.99833 0.99830 0.99824
0.105  1.00070 1.00060 1.00046 1.00027 1.00006 0.99982 0.99959 0.99935 0.99913 0.99892 0.99873 0.99857 0.99843 0.99832 0.99823 0.99816 0.99812 0.99806
0.110  1.00077 1.00066 1.00051 1.00030 1.00007 0.99980 0.99955 0.99929 0.99905 0.99882 0.99861 0.99843 0.99827 0.99815 0.99805 0.99798 0.99794 0.99787
0.115  1.00084 1.00072 1.00056 1.00032 1.00007 0.99978 0.99951 0.99922 0.99896 0.99870 0.99848 0.99829 0.99811 0.99798 0.99787 0.99779 0.99775 0.99774
0.120  1.00091 1.00079 1.00061 1.00035 1.00008 0.99977 0.99946 0.99915 0.99886 0.99859 0.99835 0.99813 0.99795 0.99780 0.99768 0.99760 0.99755 0.99754
0.125  1.00099 1.00086 1.00066 1.00038 1.00009 0.99975 0.99942 0.99907 0.99877 0.99847 0.99820 0.99797 0.99777 0.99761 0.99748 0.99739 0.99734 0.99732
0.130  1.00107 1.00092 1.00071 1.00042 1.00009 0.99973 0.99937 0.99900 0.99866 0.99834 0.99806 0.99780 0.99759 0.99741 0.99727 0.99718 0.99712 0.99709
0.135  1.00116 1.00100 1.00077 1.00045 1.00010 0.99971 0.99932 0.99892 0.99856 0.99820 0.99790 0.99763 0.99740 0.99721 0.99706 0.99695 0.99689 0.99686
0.140  1.00124 1.00107 1.00082 1.00048 1.00010 0.99968 0.99926 0.99884 0.99845 0.99807 0.99774 0.99745 0.99720 0.99700 0.99684 0.99672 0.99665 0.99661
0.145  1.00134 1.00115 1.00088 1.00052 1.00010 0.99966 0.99920 0.99875 0.99833 0.99793 0.99758 0.99726 0.99699 0.99677 0.99660 0.99648 0.99641 0.99636
0.150  1.00143 1.00123 1.00094 1.00056 1.00011 0.99964 0.99915 0.99867 0.99821 0.99778 0.99740 0.99706 0.99678 0.99654 0.99636 0.99623 0.99615 0.99609
0.155  1.00153 1.00132 1.00100 1.00060 1.00012 0.99961 0.99909 0.99857 0.99808 0.99763 0.99722 0.99686 0.99656 0.99631 0.99612 0.99597 0.99589 0.99582
0.160  1.00163 1.00141 1.00107 1.00063 1.00013 0.99958 0.99903 0.99848 0.99796 0.99747 0.99704 0.99665 0.99633 0.99606 0.99586 0.99571 0.99562 0.99554
0.165  1.00173 1.00150 1.00114 1.00067 1.00014 0.99954 0.99897 0.99838 0.99783 0.99731 0.99684 0.99645 0.99609 0.99581 0.99559 0.99543 0.99533 0.99524
0.170  1.00184 1.00159 1.00121 1.00071 1.00015 0.99952 0.99891 0.99827 0.99769 0.99715 0.99665 0.99622 0.99585 0.99555 0.99532 0.99514 0.99504 0.99502
0.175  1.00195 1.00169 1.00128 1.00074 1.00016 0.99949 0.99884 0.99816 0.99755 0.99697 0.99645 0.99599 0.99559 0.99528 0.99503 0.99485 0.99474 0.99471
0.180  1.00207 1.00179 1.00136 1.00079 1.00017 0.99946 0.99877 0.99806 0.99741 0.99679 0.99624 0.99576 0.99534 0.99500 0.99474 0.99455 0.99444 0.99439
0.185  1.00219 1.00189 1.00144 1.00084 1.00017 0.99943 0.99868 0.99796 0.99726 0.99661 0.99602 0.99551 0.99507 0.99472 0.99443 0.99424 0.99412 0.99406
0.190  1.00231 1.00200 1.00152 1.00089 1.00016 0.99940 0.99861 0.99785 0.99710 0.99642 0.99580 0.99526 0.99479 0.99442 0.99412 0.99391 0.99379 0.99372
0.195  1.00243 1.00210 1.00160 1.00094 1.00018 0.99937 0.99854 0.99773 0.99694 0.99623 0.99557 0.99500 0.99451 0.99412 0.99381 0.99358 0.99345 0.99337
0.200  1.00256 1.00221 1.00168 1.00099 1.00019 0.99933 0.99846 0.99761 0.99678 0.99603 0.99533 0.99474 0.99423 0.99380 0.99348 0.99324 0.99310 0.99301
0.205  1.00269 1.00233 1.00177 1.00104 1.00020 0.99928 0.99838 0.99746 0.99661 0.99582 0.99509 0.99447 0.99393 0.99348 0.99314 0.99289 0.99275 0.99264
0.210  1.00283 1.00244 1.00185 1.00109 1.00021 0.99925 0.99830 0.99734 0.99644 0.99561 0.99484 0.99419 0.99362 0.99315 0.99280 0.99253 0.99238 0.99234
0.215  1.00296 1.00255 1.00193 1.00112 1.00022 0.99921 0.99822 0.99721 0.99627 0.99538 0.99460 0.99390 0.99330 0.99282 0.99244 0.99216 0.99201 0.99195
0.220  1.00311 1.00267 1.00202 1.00117 1.00023 0.99919 0.99811 0.99708 0.99609 0.99516 0.99434 0.99360 0.99298 0.99247 0.99208 0.99179 0.99162 0.99155
0.225  1.00325 1.00280 1.00212 1.00123 1.00021 0.99915 0.99802 0.99695 0.99588 0.99493 0.99407 0.99329 0.99265 0.99212 0.99170 0.99140 0.99123 0.99114
0.230  1.00340 1.00293 1.00222 1.00129 1.00023 0.99911 0.99794 0.99680 0.99570 0.99470 0.99379 0.99299 0.99231 0.99176 0.99131 0.99101 0.99082 0.99072
0.235  1.00355 1.00306 1.00232 1.00135 1.00024 0.99904 0.99785 0.99663 0.99551 0.99446 0.99350 0.99267 0.99196 0.99138 0.99092 0.99060 0.99040 0.99029
0.240  1.00370 1.00320 1.00242 1.00141 1.00026 0.99900 0.99775 0.99649 0.99532 0.99422 0.99322 0.99236 0.99161 0.99100 0.99053 0.99018 0.98998 0.98985
0.245  1.00386 1.00334 1.00253 1.00147 1.00027 0.99896 0.99765 0.99634 0.99512 0.99395 0.99293 0.99203 0.99123 0.99061 0.99012 0.98976 0.98955 0.98948
0.250  1.00402 1.00348 1.00263 1.00151 1.00028 0.99893 0.99752 0.99619 0.99491 0.99369 0.99263 0.99168 0.99086 0.99021 0.98970 0.98932 0.98910 0.98902
0.255  1.00419 1.00363 1.00271 1.00156 1.00025 0.99888 0.99743 0.99603 0.99467 0.99344 0.99232 0.99132 0.99049 0.98980 0.98926 0.98888 0.98865 0.98855
0.260  1.00436 1.00377 1.00282 1.00163 1.00027 0.99883 0.99733 0.99586 0.99446 0.99317 0.99200 0.99097 0.99010 0.98938 0.98882 0.98842 0.98818 0.98807
0.265  1.00454 1.00392 1.00294 1.00170 1.00029 0.99875 0.99722 0.99567 0.99424 0.99290 0.99167 0.99061 0.98971 0.98895 0.98837 0.98796 0.98771 0.98757
0.270  1.00472 1.00406 1.00306 1.00178 1.00030 0.99871 0.99711 0.99551 0.99402 0.99260 0.99134 0.99024 0.98929 0.98852 0.98791 0.98748 0.98722 0.98714
0.275  1.00490 1.00421 1.00318 1.00185 1.00032 0.99867 0.99696 0.99534 0.99378 0.99232 0.99101 0.98986 0.98887 0.98807 0.98744 0.98699 0.98673 0.98663
0.280  1.00509 1.00437 1.00330 1.00188 1.00030 0.99862 0.99685 0.99517 0.99352 0.99203 0.99068 0.98946 0.98845 0.98762 0.98697 0.98649 0.98622 0.98611
0.285  1.00528 1.00454 1.00343 1.00194 1.00029 0.99856 0.99674 0.99495 0.99329 0.99174 0.99031 0.98907 0.98802 0.98715 0.98647 0.98599 0.98570 0.98557
0.290  1.00547 1.00470 1.00351 1.00202 1.00031 0.99847 0.99664 0.99477 0.99304 0.99143 0.98995 0.98868 0.98758 0.98667 0.98597 0.98548 0.98517 0.98502
0.295  1.00567 1.00488 1.00364 1.00211 1.00033 0.99842 0.99649 0.99459 0.99280 0.99109 0.98959 0.98827 0.98711 0.98619 0.98547 0.98495 0.98463 0.98454
0.300  1.00587 1.00505 1.00377 1.00219 1.00035 0.99838 0.99635 0.99440 0.99250 0.99078 0.98922 0.98785 0.98666 0.98569 0.98495 0.98440 0.98408 0.98397
0.305  1.00607 1.00523 1.00391 1.00226 1.00030 0.99832 0.99623 0.99420 0.99224 0.99046 0.98885 0.98740 0.98619 0.98520 0.98440 0.98385 0.98352 0.98339
0.310  1.00628 1.00541 1.00405 1.00229 1.00032 0.99820 0.99611 0.99396 0.99198 0.99014 0.98843 0.98697 0.98572 0.98468 0.98387 0.98329 0.98295 0.98280
0.315  1.00649 1.00555 1.00419 1.00238 1.00034 0.99815 0.99597 0.99377 0.99172 0.98976 0.98804 0.98653 0.98523 0.98415 0.98332 0.98273 0.98237 0.98219
0.320  1.00671 1.00574 1.00427 1.00246 1.00036 0.99811 0.99579 0.99358 0.99139 0.98943 0.98765 0.98608 0.98471 0.98362 0.98276 0.98214 0.98177 0.98165
0.325  1.00692 1.00593 1.00442 1.00255 1.00037 0.99805 0.99566 0.99336 0.99112 0.98908 0.98724 0.98559 0.98421 0.98308 0.98219 0.98155 0.98117 0.98103
0.330  1.00713 1.00613 1.00457 1.00261 1.00032 0.99792 0.99553 0.99310 0.99085 0.98874 0.98679 0.98513 0.98370 0.98252 0.98160 0.98094 0.98055 0.98039
0.335  1.00736 1.00633 1.00472 1.00266 1.00035 0.99786 0.99537 0.99289 0.99056 0.98834 0.98638 0.98466 0.98318 0.98195 0.98101 0.98033 0.97992 0.97973
0.340  1.00760 1.00653 1.00488 1.00275 1.00037 0.99781 0.99519 0.99268 0.99021 0.98798 0.98596 0.98417 0.98262 0.98138 0.98040 0.97970 0.97928 0.97914
0.345  1.00784 1.00674 1.00502 1.00285 1.00038 0.99775 0.99505 0.99241 0.98991 0.98761 0.98552 0.98365 0.98208 0.98080 0.97978 0.97906 0.97863 0.97847
0.350  1.00808 1.00694 1.00512 1.00294 1.00032 0.99761 0.99491 0.99216 0.98961 0.98723 0.98503 0.98315 0.98153 0.98019 0.97915 0.97841 0.97796 0.97778
0.355  1.00833 1.00711 1.00529 1.00295 1.00035 0.99755 0.99468 0.99194 0.98930 0.98680 0.98459 0.98264 0.98096 0.97958 0.97851 0.97775 0.97729 0.97708
0.360  1.00858 1.00733 1.00546 1.00306 1.00038 0.99750 0.99454 0.99171 0.98892 0.98641 0.98413 0.98210 0.98037 0.97896 0.97786 0.97706 0.97659 0.97644
0.365  1.00883 1.00755 1.00563 1.00316 1.00030 0.99738 0.99440 0.99139 0.98861 0.98602 0.98361 0.98155 0.97979 0.97834 0.97719 0.97638 0.97590 0.97571
0.370  1.00909 1.00778 1.00575 1.00326 1.00033 0.99728 0.99422 0.99116 0.98829 0.98555 0.98314 0.98102 0.97920 0.97768 0.97652 0.97568 0.97518 0.97497
0.375  1.00935 1.00800 1.00589 1.00327 1.00035 0.99722 0.99400 0.99092 0.98788 0.98514 0.98267 0.98048 0.97857 0.97703 0.97583 0.97497 0.97445 0.97422
0.380  1.00962 1.00823 1.00607 1.00338 1.00038 0.99715 0.99385 0.99058 0.98755 0.98473 0.98217 0.97988 0.97796 0.97637 0.97513 0.97424 0.97371 0.97353
0.385  1.00988 1.00840 1.00625 1.00349 1.00029 0.99698 0.99368 0.99033 0.98722 0.98424 0.98162 0.97931 0.97733 0.97569 0.97442 0.97351 0.97296 0.97275
0.390  1.01013 1.00865 1.00643 1.00359 1.00033 0.99692 0.99343 0.99008 0.98679 0.98382 0.98112 0.97874 0.97666 0.97500 0.97370 0.97276 0.97220 0.97195
0.395  1.01042 1.00889 1.00652 1.00360 1.00036 0.99686 0.99327 0.98972 0.98645 0.98339 0.98060 0.97811 0.97603 0.97431 0.97296 0.97199 0.97141 0.97122
0.400  1.01070 1.00914 1.00672 1.00373 1.00026 0.99667 0.99310 0.98947 0.98610 0.98290 0.98002 0.97751 0.97537 0.97360 0.97220 0.97121 0.97063 0.97040
0.405  1.01099 1.00940 1.00691 1.00384 1.00030 0.99661 0.99283 0.98921 0.98564 0.98242 0.97949 0.97692 0.97469 0.97286 0.97145 0.97043 0.96982 0.96956
0.410  1.01129 1.00964 1.00711 1.00384 1.00034 0.99654 0.99266 0.98883 0.98528 0.98196 0.97895 0.97625 0.97399 0.97213 0.97068 0.96962 0.96900 0.96879
0.415  1.01159 1.00983 1.00720 1.00396 1.00023 0.99634 0.99248 0.98856 0.98491 0.98141 0.97834 0.97563 0.97330 0.97139 0.96987 0.96880 0.96816 0.96793
0.420  1.01190 1.01010 1.00741 1.00409 1.00027 0.99629 0.99220 0.98829 0.98443 0.98094 0.97779 0.97500 0.97256 0.97061 0.96908 0.96798 0.96732 0.96705
0.425  1.01221 1.01037 1.00762 1.00408 1.00030 0.99621 0.99203 0.98789 0.98405 0.98047 0.97721 0.97429 0.97185 0.96984 0.96827 0.96712 0.96645 0.96623
0.430  1.01252 1.01065 1.00782 1.00421 1.00019 0.99601 0.99172 0.98761 0.98366 0.97990 0.97657 0.97364 0.97113 0.96905 0.96742 0.96627 0.96558 0.96532
0.435  1.01283 1.01091 1.00792 1.00435 1.00023 0.99594 0.99155 0.98731 0.98316 0.97941 0.97599 0.97298 0.97035 0.96824 0.96659 0.96540 0.96469 0.96439
0.440  1.01312 1.01111 1.00814 1.00433 1.00027 0.99572 0.99136 0.98691 0.98277 0.97890 0.97532 0.97225 0.96961 0.96744 0.96573 0.96450 0.96378 0.96353
0.445  1.01345 1.01140 1.00836 1.00447 1.00015 0.99565 0.99104 0.98661 0.98225 0.97830 0.97473 0.97156 0.96885 0.96658 0.96485 0.96361 0.96286 0.96257
0.450  1.01379 1.01170 1.00845 1.00461 1.00019 0.99558 0.99085 0.98617 0.98184 0.97779 0.97411 0.97080 0.96803 0.96575 0.96398 0.96269 0.96192 0.96160
0.455  1.01413 1.01200 1.00868 1.00459 1.00022 0.99535 0.99051 0.98587 0.98142 0.97716 0.97341 0.97009 0.96725 0.96491 0.96305 0.96175 0.96097 0.96069
0.460  1.01448 1.01219 1.00892 1.00474 1.00010 0.99528 0.99032 0.98554 0.98088 0.97663 0.97278 0.96938 0.96640 0.96402 0.96215 0.96081 0.96000 0.95968
0.465  1.01483 1.01250 1.00909 1.00489 1.00015 0.99503 0.99013 0.98511 0.98045 0.97609 0.97205 0.96858 0.96560 0.96315 0.96123 0.95983 0.95901 0.95874
0.470  1.01518 1.01281 1.00925 1.00487 1.00001 0.99497 0.98978 0.98480 0.97988 0.97544 0.97140 0.96784 0.96478 0.96222 0.96026 0.95886 0.95801 0.95770
0.475  1.01554 1.01313 1.00950 1.00503 1.00006 0.99489 0.98958 0.98433 0.97945 0.97489 0.97074 0.96701 0.96389 0.96133 0.95931 0.95787 0.95699 0.95664
0.480  1.01585 1.01334 1.00972 1.00518 1.00008 0.99464 0.98921 0.98401 0.97886 0.97421 0.96998 0.96625 0.96305 0.96041 0.95832 0.95684 0.95596 0.95565
0.485  1.01623 1.01366 1.00984 1.00516 0.99997 0.99457 0.98901 0.98352 0.97841 0.97364 0.96930 0.96545 0.96212 0.95944 0.95734 0.95583 0.95491 0.95456
0.490  1.01661 1.01399 1.01010 1.00532 1.00002 0.99430 0.98862 0.98318 0.97794 0.97293 0.96851 0.96461 0.96126 0.95850 0.95630 0.95477 0.95384 0.95352
0.495  1.01699 1.01433 1.01021 1.00529 0.99987 0.99423 0.98842 0.98268 0.97734 0.97235 0.96781 0.96380 0.96031 0.95749 0.95529 0.95371 0.95276 0.95240
0.500  1.01739 1.01454 1.01046 1.00547 0.99993 0.99395 0.98803 0.98234 0.97686 0.97162 0.96700 0.96291 0.95941 0.95652 0.95426 0.95262 0.95165 0.95133
0.505  1.01778 1.01489 1.01073 1.00562 0.99977 0.99388 0.98782 0.98181 0.97624 0.97102 0.96628 0.96209 0.95845 0.95549 0.95318 0.95153 0.95053 0.95016
0.510  1.01817 1.01525 1.01082 1.00561 0.99983 0.99359 0.98741 0.98146 0.97574 0.97027 0.96544 0.96117 0.95750 0.95449 0.95212 0.95040 0.94939 0.94906
0.515  1.01852 1.01560 1.01111 1.00579 0.99966 0.99352 0.98719 0.98092 0.97510 0.96965 0.96470 0.96032 0.95654 0.95341 0.95100 0.94927 0.94823 0.94785
0.520  1.01894 1.01583 1.01139 1.00575 0.99973 0.99322 0.98677 0.98056 0.97459 0.96887 0.96382 0.95936 0.95553 0.95237 0.94991 0.94811 0.94705 0.94671
0.525  1.01936 1.01620 1.01149 1.00594 0.99955 0.99315 0.98655 0.98001 0.97392 0.96823 0.96306 0.95849 0.95454 0.95127 0.94875 0.94695 0.94586 0.94546
0.530  1.01979 1.01658 1.01179 1.00590 0.99962 0.99284 0.98611 0.97964 0.97339 0.96744 0.96217 0.95750 0.95350 0.95020 0.94762 0.94574 0.94463 0.94427
0.535  1.02023 1.01681 1.01188 1.00610 0.99944 0.99276 0.98589 0.97907 0.97272 0.96678 0.96138 0.95659 0.95242 0.94905 0.94643 0.94454 0.94340 0.94299
0.540  1.02065 1.01721 1.01219 1.00606 0.99951 0.99245 0.98544 0.97869 0.97201 0.96596 0.96045 0.95558 0.95141 0.94796 0.94525 0.94329 0.94214 0.94176
0.545  1.02103 1.01760 1.01249 1.00626 0.99933 0.99238 0.98521 0.97810 0.97148 0.96528 0.95963 0.95461 0.95029 0.94677 0.94403 0.94206 0.94087 0.94043
0.550  1.02149 1.01784 1.01260 1.00621 0.99941 0.99206 0.98475 0.97771 0.97075 0.96443 0.95869 0.95360 0.94924 0.94564 0.94278 0.94077 0.93956 0.93915
0.555  1.02195 1.01825 1.01293 1.00643 0.99922 0.99198 0.98451 0.97711 0.97020 0.96372 0.95771 0.95253 0.94809 0.94442 0.94155 0.93949 0.93824 0.93778
0.560  1.02242 1.01866 1.01303 1.00638 0.99930 0.99165 0.98404 0.97649 0.96945 0.96286 0.95687 0.95156 0.94701 0.94321 0.94026 0.93816 0.93689 0.93646
0.565  1.02289 1.01891 1.01336 1.00660 0.99911 0.99131 0.98355 0.97608 0.96884 0.96197 0.95586 0.95046 0.94582 0.94199 0.93899 0.93683 0.93552 0.93504
0.570  1.02329 1.01934 1.01346 1.00655 0.99917 0.99124 0.98332 0.97545 0.96812 0.96124 0.95498 0.94945 0.94461 0.94071 0.93766 0.93546 0.93414 0.93367
0.575  1.02378 1.01977 1.01381 1.00678 0.99900 0.99089 0.98282 0.97503 0.96733 0.96033 0.95396 0.94832 0.94348 0.93947 0.93632 0.93407 0.93272 0.93228
0.580  1.02428 1.02003 1.01391 1.00674 0.99879 0.99081 0.98254 0.97439 0.96674 0.95940 0.95291 0.94716 0.94222 0.93816 0.93497 0.93268 0.93129 0.93078
0.585  1.02479 1.02048 1.01427 1.00696 0.99888 0.99046 0.98207 0.97372 0.96594 0.95864 0.95199 0.94611 0.94105 0.93680 0.93356 0.93124 0.92983 0.92934
0.590  1.02522 1.02073 1.01438 1.00693 0.99868 0.99010 0.98155 0.97329 0.96511 0.95768 0.95091 0.94491 0.93977 0.93552 0.93218 0.92976 0.92834 0.92780
0.595  1.02572 1.02120 1.01475 1.00688 0.99847 0.99002 0.98127 0.97261 0.96449 0.95671 0.94981 0.94370 0.93845 0.93413 0.93074 0.92831 0.92683 0.92630
0.600  1.02626 1.02167 1.01486 1.00713 0.99858 0.98966 0.98076 0.97192 0.96366 0.95591 0.94885 0.94260 0.93723 0.93271 0.92926 0.92678 0.92529 0.92478
0.605  1.02680 1.02195 1.01524 1.00708 0.99837 0.98928 0.98022 0.97145 0.96280 0.95491 0.94772 0.94135 0.93588 0.93136 0.92781 0.92524 0.92372 0.92315
0.610  1.02732 1.02244 1.01536 1.00726 0.99815 0.98920 0.97967 0.97076 0.96211 0.95389 0.94657 0.94007 0.93450 0.92990 0.92629 0.92370 0.92214 0.92157
0.615  1.02779 1.02271 1.01571 1.00730 0.99826 0.98882 0.97941 0.97005 0.96128 0.95306 0.94556 0.93891 0.93310 0.92841 0.92474 0.92211 0.92052 0.91997
0.620  1.02836 1.02322 1.01588 1.00725 0.99804 0.98843 0.97885 0.96931 0.96038 0.95201 0.94438 0.93761 0.93179 0.92698 0.92317 0.92048 0.91887 0.91833
0.625  1.02893 1.02350 1.01599 1.00749 0.99782 0.98804 0.97828 0.96884 0.95947 0.95094 0.94317 0.93628 0.93035 0.92546 0.92162 0.91882 0.91718 0.91658
0.630  1.02939 1.02403 1.01642 1.00748 0.99794 0.98797 0.97770 0.96809 0.95855 0.94986 0.94194 0.93492 0.92888 0.92389 0.91999 0.91719 0.91549 0.91488
0.635  1.02998 1.02432 1.01654 1.00744 0.99772 0.98758 0.97743 0.96733 0.95787 0.94897 0.94084 0.93353 0.92739 0.92231 0.91833 0.91548 0.91375 0.91315
0.640  1.03059 1.02487 1.01667 1.00738 0.99749 0.98717 0.97684 0.96655 0.95692 0.94787 0.93961 0.93229 0.92599 0.92069 0.91664 0.91373 0.91197 0.91139
0.645  1.03119 1.02517 1.01712 1.00769 0.99726 0.98675 0.97624 0.96577 0.95595 0.94674 0.93833 0.93086 0.92444 0.91914 0.91494 0.91196 0.91017 0.90951
0.650  1.03169 1.02573 1.01725 1.00765 0.99739 0.98633 0.97564 0.96526 0.95497 0.94559 0.93702 0.92941 0.92288 0.91747 0.91324 0.91016 0.90833 0.90768
0.655  1.03233 1.02604 1.01738 1.00760 0.99717 0.98627 0.97502 0.96447 0.95399 0.94442 0.93568 0.92794 0.92128 0.91577 0.91146 0.90836 0.90648 0.90581
0.660  1.03297 1.02662 1.01786 1.00756 0.99695 0.98585 0.97439 0.96366 0.95298 0.94323 0.93434 0.92644 0.91965 0.91405 0.90965 0.90649 0.90458 0.90391
0.665  1.03348 1.02695 1.01800 1.00789 0.99671 0.98543 0.97411 0.96283 0.95222 0.94202 0.93296 0.92492 0.91800 0.91228 0.90781 0.90459 0.90264 0.90197
0.670  1.03415 1.02728 1.01815 1.00787 0.99648 0.98499 0.97348 0.96199 0.95119 0.94102 0.93156 0.92337 0.91632 0.91049 0.90593 0.90264 0.90067 0.89999
0.675  1.03480 1.02790 1.01850 1.00783 0.99625 0.98456 0.97284 0.96114 0.95015 0.93980 0.93035 0.92193 0.91460 0.90866 0.90401 0.90067 0.89865 0.89798
0.680  1.03537 1.02824 1.01881 1.00779 0.99601 0.98412 0.97219 0.96028 0.94909 0.93854 0.92891 0.92036 0.91295 0.90681 0.90207 0.89866 0.89660 0.89592
0.685  1.03607 1.02886 1.01897 1.00776 0.99592 0.98367 0.97154 0.95941 0.94800 0.93727 0.92745 0.91873 0.91121 0.90492 0.90008 0.89661 0.89451 0.89382
0.690  1.03662 1.02924 1.01914 1.00773 0.99594 0.98322 0.97087 0.95852 0.94691 0.93597 0.92597 0.91708 0.90941 0.90299 0.89806 0.89452 0.89238 0.89167
0.695  1.03735 1.02960 1.01930 1.00770 0.99572 0.98277 0.97020 0.95763 0.94579 0.93465 0.92445 0.91539 0.90745 0.90104 0.89600 0.89239 0.89021 0.88949
0.700  1.03807 1.03015 1.01948 1.00767 0.99549 0.98232 0.96952 0.95672 0.94467 0.93329 0.92281 0.91350 0.90558 0.89904 0.89391 0.89022 0.88800 0.88725
0.705  1.03868 1.03066 1.02004 1.00765 0.99526 0.98186 0.96884 0.95580 0.94352 0.93168 0.92113 0.91175 0.90368 0.89701 0.89177 0.88801 0.88574 0.88497
0.710  1.03944 1.03104 1.02024 1.00786 0.99502 0.98141 0.96814 0.95487 0.94218 0.93029 0.91954 0.90998 0.90175 0.89494 0.88960 0.88576 0.88344 0.88265
0.715  1.04005 1.03143 1.02044 1.00762 0.99441 0.98095 0.96743 0.95393 0.94086 0.92888 0.91792 0.90817 0.89978 0.89283 0.88738 0.88346 0.88109 0.88027
0.720  1.04084 1.03183 1.02065 1.00761 0.99413 0.98049 0.96633 0.95298 0.93966 0.92746 0.91628 0.90634 0.89777 0.89068 0.88511 0.88110 0.87866 0.87784
0.725  1.04147 1.03258 1.02086 1.00761 0.99391 0.98002 0.96562 0.95164 0.93845 0.92600 0.91461 0.90446 0.89572 0.88849 0.88278 0.87866 0.87621 0.87536
0.730  1.04230 1.03301 1.02108 1.00762 0.99369 0.97955 0.96490 0.95066 0.93722 0.92453 0.91290 0.90255 0.89362 0.88612 0.88036 0.87621 0.87371 0.87282
0.735  1.04294 1.03344 1.02131 1.00763 0.99347 0.97864 0.96417 0.94967 0.93596 0.92273 0.91091 0.90040 0.89134 0.88384 0.87796 0.87372 0.87117 0.87031
0.740  1.04380 1.03389 1.02155 1.00765 0.99326 0.97817 0.96343 0.94866 0.93435 0.92121 0.90916 0.89843 0.88918 0.88152 0.87551 0.87117 0.86854 0.86765
0.745  1.04448 1.03434 1.02181 1.00768 0.99304 0.97770 0.96227 0.94726 0.93307 0.91966 0.90736 0.89642 0.88697 0.87914 0.87290 0.86851 0.86586 0.86494
0.750  1.04516 1.03480 1.02206 1.00771 0.99235 0.97722 0.96152 0.94623 0.93176 0.91777 0.90527 0.89414 0.88454 0.87659 0.87035 0.86586 0.86315 0.86216
0.755  1.04608 1.03528 1.02188 1.00726 0.99215 0.97628 0.96077 0.94519 0.93007 0.91617 0.90342 0.89206 0.88225 0.87412 0.86774 0.86308 0.86033 0.85940
0.760  1.04679 1.03578 1.02216 1.00732 0.99195 0.97582 0.95956 0.94373 0.92873 0.91455 0.90143 0.88969 0.87972 0.87146 0.86497 0.86030 0.85749 0.85649
0.765  1.04751 1.03628 1.02246 1.00738 0.99125 0.97485 0.95881 0.94266 0.92699 0.91257 0.89933 0.88752 0.87733 0.86889 0.86225 0.85747 0.85455 0.85359
0.770  1.04849 1.03680 1.02277 1.00732 0.99107 0.97439 0.95757 0.94117 0.92561 0.91088 0.89708 0.88507 0.87470 0.86611 0.85936 0.85450 0.85157 0.85053
0.775  1.04925 1.03734 1.02260 1.00703 0.99037 0.97389 0.95680 0.94008 0.92383 0.90885 0.89508 0.88281 0.87222 0.86342 0.85651 0.85146 0.84849 0.84748
0.780  1.05003 1.03790 1.02294 1.00713 0.99020 0.97296 0.95555 0.93854 0.92240 0.90677 0.89276 0.88026 0.86947 0.86052 0.85349 0.84843 0.84537 0.84427
0.785  1.05106 1.03848 1.02330 1.00671 0.98950 0.97198 0.95476 0.93741 0.92056 0.90500 0.89069 0.87791 0.86679 0.85756 0.85040 0.84525 0.84214 0.84106
0.790  1.05189 1.03905 1.02316 1.00685 0.98936 0.97153 0.95350 0.93587 0.91870 0.90286 0.88828 0.87527 0.86402 0.85469 0.84733 0.84199 0.83883 0.83776
0.795  1.05273 1.03926 1.02356 1.00645 0.98867 0.97055 0.95221 0.93428 0.91691 0.90067 0.88582 0.87256 0.86110 0.85159 0.84412 0.83873 0.83544 0.83437
0.800  1.05358 1.03989 1.02345 1.00655 0.98799 0.96957 0.95093 0.93267 0.91530 0.89844 0.88331 0.86980 0.85812 0.84842 0.84080 0.83531 0.83199 0.83080
0.805  1.05446 1.04055 1.02389 1.00624 0.98789 0.96912 0.95013 0.93104 0.91335 0.89618 0.88076 0.86698 0.85507 0.84518 0.83741 0.83181 0.82842 0.82722
0.810  1.05536 1.04079 1.02381 1.00587 0.98722 0.96816 0.94883 0.92940 0.91138 0.89421 0.87816 0.86411 0.85195 0.84186 0.83393 0.82821 0.82475 0.82353
0.815  1.05628 1.04150 1.02430 1.00552 0.98657 0.96719 0.94752 0.92797 0.90938 0.89154 0.87551 0.86117 0.84876 0.83846 0.83035 0.82452 0.82098 0.81973
0.820  1.05723 1.04177 1.02427 1.00518 0.98593 0.96622 0.94621 0.92606 0.90735 0.88917 0.87281 0.85817 0.84550 0.83497 0.82670 0.82072 0.81707 0.81582
0.825  1.05821 1.04253 1.02426 1.00546 0.98530 0.96525 0.94488 0.92437 0.90528 0.88675 0.87005 0.85510 0.84216 0.83140 0.82280 0.81675 0.81310 0.81188
0.830  1.05922 1.04286 1.02427 1.00517 0.98468 0.96429 0.94302 0.92267 0.90275 0.88429 0.86724 0.85196 0.83850 0.82756 0.81895 0.81274 0.80900 0.80772
0.835  1.06024 1.04320 1.02431 1.00430 0.98410 0.96276 0.94169 0.92094 0.90064 0.88177 0.86402 0.84847 0.83500 0.82380 0.81498 0.80862 0.80473 0.80342
0.840  1.06101 1.04357 1.02438 1.00406 0.98352 0.96182 0.94036 0.91870 0.89847 0.87884 0.86110 0.84519 0.83139 0.81975 0.81077 0.80430 0.80039 0.79907
0.845  1.06212 1.04448 1.02448 1.00386 0.98235 0.96090 0.93847 0.91695 0.89586 0.87583 0.85775 0.84153 0.82748 0.81578 0.80657 0.79984 0.79586 0.79448
0.850  1.06293 1.04494 1.02462 1.00368 0.98183 0.95938 0.93714 0.91467 0.89318 0.87319 0.85466 0.83779 0.82345 0.81151 0.80212 0.79534 0.79124 0.78982
0.855  1.06412 1.04542 1.02480 1.00290 0.98069 0.95842 0.93525 0.91236 0.89095 0.87009 0.85121 0.83396 0.81931 0.80712 0.79753 0.79061 0.78642 0.78499
0.860  1.06500 1.04542 1.02442 1.00281 0.98023 0.95700 0.93335 0.91058 0.88822 0.86693 0.84766 0.83031 0.81507 0.80261 0.79279 0.78572 0.78144 0.77998
0.865  1.06628 1.04599 1.02470 1.00211 0.97916 0.95553 0.93146 0.90825 0.88544 0.86371 0.84403 0.82602 0.81071 0.79796 0.78791 0.78067 0.77627 0.77478
0.870  1.06725 1.04662 1.02440 1.00145 0.97812 0.95408 0.92957 0.90581 0.88213 0.86045 0.83993 0.82190 0.80623 0.79317 0.78285 0.77534 0.77089 0.76937
0.875  1.06827 1.04675 1.02415 1.00084 0.97712 0.95267 0.92769 0.90300 0.87929 0.85667 0.83615 0.81768 0.80135 0.78802 0.77751 0.76994 0.76535 0.76373
0.880  1.06933 1.04751 1.02397 1.00029 0.97618 0.95063 0.92583 0.90064 0.87641 0.85329 0.83187 0.81302 0.79661 0.78292 0.77197 0.76423 0.75955 0.75795
0.885  1.07046 1.04776 1.02385 0.99981 0.97460 0.94928 0.92337 0.89770 0.87300 0.84939 0.82790 0.80823 0.79145 0.77745 0.76623 0.75831 0.75353 0.75191
0.890  1.07164 1.04809 1.02382 0.99941 0.97377 0.94731 0.92093 0.89476 0.86955 0.84543 0.82305 0.80331 0.78613 0.77178 0.76029 0.75217 0.74725 0.74559
0.895  1.07251 1.04850 1.02388 0.99839 0.97232 0.94540 0.91851 0.89181 0.86606 0.84140 0.81850 0.79828 0.78035 0.76570 0.75413 0.74578 0.74071 0.73897
0.900  1.07362 1.04900 1.02336 0.99745 0.97095 0.94354 0.91613 0.88888 0.86201 0.83683 0.81385 0.79273 0.77470 0.75963 0.74755 0.73901 0.73384 0.73211
0.905  1.07487 1.04901 1.02295 0.99663 0.96968 0.94176 0.91314 0.88535 0.85838 0.83218 0.80867 0.78705 0.76856 0.75310 0.74071 0.73195 0.72664 0.72479
0.910  1.07597 1.04912 1.02266 0.99593 0.96779 0.93937 0.91021 0.88184 0.85381 0.82747 0.80337 0.78120 0.76222 0.74609 0.73360 0.72458 0.71911 0.71726
0.915  1.07674 1.04937 1.02253 0.99465 0.96603 0.93707 0.90734 0.87836 0.84969 0.82269 0.79753 0.77481 0.75535 0.73906 0.72599 0.71673 0.71113 0.70920
0.920  1.07808 1.04978 1.02185 0.99353 0.96441 0.93419 0.90454 0.87429 0.84498 0.81735 0.79155 0.76824 0.74824 0.73123 0.71804 0.70851 0.70273 0.70074
0.925  1.07909 1.04973 1.02137 0.99185 0.96222 0.93144 0.90051 0.87028 0.84028 0.81143 0.78500 0.76148 0.74056 0.72335 0.70954 0.69974 0.69382 0.69182
0.930  1.08026 1.04988 1.02040 0.99039 0.96024 0.92887 0.89729 0.86571 0.83502 0.80545 0.77832 0.75374 0.73260 0.71460 0.70061 0.69050 0.68437 0.68228
0.935  1.08114 1.04962 1.01969 0.98921 0.95776 0.92578 0.89284 0.86059 0.82918 0.79940 0.77104 0.74616 0.72400 0.70545 0.69103 0.68059 0.67426 0.67204
0.940  1.08223 1.04965 1.01857 0.98759 0.95481 0.92221 0.88858 0.85559 0.82341 0.79230 0.76363 0.73757 0.71474 0.69589 0.68073 0.66996 0.66343 0.66118
0.945  1.08309 1.04937 1.01784 0.98560 0.95223 0.91823 0.88388 0.85012 0.81651 0.78461 0.75514 0.72831 0.70477 0.68530 0.66965 0.65851 0.65176 0.64948
0.950  1.08426 1.04953 1.01610 0.98333 0.94935 0.91463 0.87882 0.84423 0.80975 0.77693 0.74605 0.71837 0.69404 0.67389 0.65767 0.64611 0.63910 0.63667
0.955  1.08480 1.04886 1.01497 0.98089 0.94551 0.90935 0.87347 0.83735 0.80197 0.76820 0.73636 0.70774 0.68252 0.66130 0.64470 0.63251 0.62525 0.62274
0.960  1.08583 1.04820 1.01310 0.97770 0.94166 0.90475 0.86729 0.82959 0.79326 0.75795 0.72563 0.69556 0.66944 0.64771 0.63018 0.61766 0.61004 0.60739
0.965  1.08645 1.04706 1.01075 0.97400 0.93650 0.89881 0.85976 0.82112 0.78378 0.74736 0.71341 0.68225 0.65510 0.63215 0.61414 0.60104 0.59300 0.59035
0.970  1.08688 1.04577 1.00752 0.97019 0.93122 0.89119 0.85124 0.81159 0.77252 0.73496 0.69980 0.66741 0.63906 0.61502 0.59588 0.58216 0.57379 0.57092
0.975  1.08693 1.04417 1.00404 0.96458 0.92411 0.88324 0.84157 0.80016 0.75992 0.72050 0.68402 0.65026 0.62056 0.59528 0.57507 0.56041 0.55164 0.54867
0.980  1.08670 1.04178 0.99987 0.95833 0.91559 0.87308 0.82967 0.78711 0.74491 0.70408 0.66554 0.62975 0.59851 0.57178 0.55033 0.53471 0.52535 0.52217
0.985  1.08581 1.03772 0.99268 0.94915 0.90495 0.86004 0.81486 0.76970 0.72553 0.68316 0.64241 0.60481 0.57166 0.54278 0.51977 0.50310 0.49280 0.48939
0.990  1.08350 1.03100 0.98260 0.93513 0.88817 0.84102 0.79342 0.74638 0.70011 0.65492 0.61221 0.57237 0.53639 0.50506 0.47980 0.46117 0.44989 0.44615
0.995  1.07728 1.01650 0.96280 0.91045 0.85941 0.80852 0.75829 0.70835 0.65896 0.61146 0.56597 0.52285 0.48312 0.44803 0.41907 0.39728 0.38399 0.37945
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e010.dat <==
# alpha = -0.50 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.015  1.00001 1.00001 1.00001 1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995
0.020  1.00002 1.00001 1.00001 1.00000 0.99999 0.99998 0.99998 0.99997 0.99996 0.99995 0.99994 0.99994 0.99993 0.99992 0.99992 0.99992 0.99992 0.99991
0.025  1.00003 1.00002 1.00001 1.00000 0.99999 0.99998 0.99996 0.99995 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99987
0.030  1.00004 1.00003 1.00002 1.00000 0.99999 0.99997 0.99995 0.99992 0.99990 0.99989 0.99987 0.99985 0.99984 0.99983 0.99982 0.99982 0.99981 0.99981
0.035  1.00006 1.00005 1.00003 1.00001 0.99998 0.99995 0.99993 0.99990 0.99987 0.99984 0.99982 0.99980 0.99978 0.99977 0.99976 0.99975 0.99975 0.99974
0.040  1.00007 1.00006 1.00004 1.00001 0.99998 0.99994 0.99990 0.99987 0.99983 0.99980 0.99977 0.99974 0.99972 0.99970 0.99968 0.99967 0.99967 0.99966
0.045  1.00009 1.00007 1.00005 1.00001 0.99997 0.99992 0.99988 0.99983 0.99978 0.99974 0.99970 0.99967 0.99964 0.99962 0.99960 0.99959 0.99958 0.99957
0.050  1.00011 1.00009 1.00006 1.00001 0.99996 0.99991 0.99985 0.99979 0.99973 0.99968 0.99963 0.99959 0.99956 0.99953 0.99951 0.99949 0.99948 0.99947
0.055  1.00014 1.00011 1.00007 1.00002 0.99995 0.99989 0.99982 0.99975 0.99968 0.99962 0.99956 0.99951 0.99947 0.99943 0.99940 0.99938 0.99937 0.99935
0.060  1.00016 1.00013 1.00008 1.00002 0.99995 0.99986 0.99978 0.99970 0.99962 0.99954 0.99947 0.99942 0.99936 0.99932 0.99929 0.99926 0.99925 0.99923
0.065  1.00019 1.00016 1.00010 1.00002 0.99994 0.99984 0.99974 0.99964 0.99955 0.99946 0.99938 0.99931 0.99925 0.99920 0.99917 0.99914 0.99912 0.99910
0.070  1.00022 1.00018 1.00012 1.00003 0.99993 0.99981 0.99970 0.99959 0.99948 0.99938 0.99928 0.99920 0.99913 0.99907 0.99903 0.99900 0.99898 0.99895
0.075  1.00026 1.00021 1.00013 1.00003 0.99992 0.99979 0.99966 0.99953 0.99940 0.99929 0.99918 0.99909 0.99900 0.99894 0.99889 0.99885 0.99883 0.99880
0.080  1.00029 1.00024 1.00015 1.00003 0.99990 0.99976 0.99961 0.99946 0.99932 0.99919 0.99906 0.99896 0.99887 0.99879 0.99873 0.99869 0.99866 0.99863
0.085  1.00033 1.00027 1.00017 1.00004 0.99989 0.99973 0.99956 0.99939 0.99923 0.99908 0.99894 0.99883 0.99872 0.99864 0.99857 0.99852 0.99849 0.99845
0.090  1.00037 1.00030 1.00019 1.00004 0.99988 0.99969 0.99951 0.99932 0.99914 0.99897 0.99881 0.99868 0.99856 0.99847 0.99840 0.99834 0.99831 0.99826
0.095  1.00041 1.00033 1.00021 1.00005 0.99986 0.99966 0.99945 0.99924 0.99904 0.99885 0.99868 0.99853 0.99840 0.99829 0.99821 0.99815 0.99811 0.99806
0.100  1.00046 1.00037 1.00024 1.00005 0.99985 0.99962 0.99939 0.99916 0.99893 0.99873 0.99853 0.99837 0.99823 0.99811 0.99802 0.99795 0.99791 0.99785
0.105  1.00051 1.00041 1.00026 1.00006 0.99983 0.99958 0.99933 0.99907 0.99883 0.99859 0.99839 0.99820 0.99804 0.99792 0.99781 0.99774 0.99770 0.99763
0.110  1.00056 1.00045 1.00028 1.00006 0.99982 0.99953 0.99926 0.99898 0.99871 0.99846 0.99823 0.99803 0.99785 0.99771 0.99760 0.99752 0.99747 0.99740
0.115  1.00061 1.00049 1.00031 1.00007 0.99980 0.99949 0.99919 0.99888 0.99859 0.99831 0.99806 0.99784 0.99765 0.99750 0.99737 0.99729 0.99723 0.99723
0.120  1.00066 1.00053 1.00034 1.00007 0.99978 0.99945 0.99912 0.99877 0.99846 0.99816 0.99789 0.99765 0.99744 0.99727 0.99714 0.99704 0.99699 0.99697
0.125  1.00072 1.00058 1.00037 1.00008 0.99976 0.99940 0.99904 0.99867 0.99833 0.99800 0.99771 0.99745 0.99722 0.99704 0.99689 0.99679 0.99673 0.99671
0.130  1.00078 1.00062 1.00040 1.00009 0.99974 0.99935 0.99896 0.99856 0.99819 0.99783 0.99752 0.99724 0.99700 0.99680 0.99664 0.99653 0.99646 0.99643
0.135  1.00084 1.00067 1.00043 1.00009 0.99972 0.99930 0.99888 0.99845 0.99805 0.99766 0.99733 0.99702 0.99676 0.99654 0.99637 0.99625 0.99618 0.99614
0.140  1.00090 1.00072 1.00046 1.00010 0.99969 0.99925 0.99879 0.99833 0.99790 0.99749 0.99712 0.99679 0.99651 0.99628 0.99610 0.99597 0.99589 0.99585
0.145  1.00097 1.00078 1.00049 1.00011 0.99967 0.99919 0.99870 0.99821 0.99775 0.99730 0.99691 0.99655 0.99626 0.99601 0.99581 0.99567 0.99559 0.99554
0.150  1.00104 1.00083 1.00053 1.00012 0.99965 0.99914 0.99861 0.99808 0.99758 0.99711 0.99669 0.99631 0.99599 0.99572 0.99552 0.99537 0.99527 0.99521
0.155  1.00111 1.00089 1.00056 1.00013 0.99962 0.99908 0.99851 0.99795 0.99742 0.99692 0.99646 0.99606 0.99572 0.99543 0.99521 0.99505 0.99495 0.99488
0.160  1.00118 1.00095 1.00059 1.00013 0.99960 0.99901 0.99842 0.99782 0.99725 0.99671 0.99623 0.99580 0.99543 0.99512 0.99489 0.99472 0.99462 0.99454
0.165  1.00126 1.00101 1.00063 1.00014 0.99957 0.99894 0.99832 0.99767 0.99707 0.99650 0.99598 0.99553 0.99514 0.99482 0.99456 0.99438 0.99427 0.99418
0.170  1.00134 1.00108 1.00067 1.00014 0.99955 0.99887 0.99821 0.99752 0.99689 0.99629 0.99573 0.99526 0.99483 0.99449 0.99423 0.99403 0.99392 0.99389
0.175  1.00142 1.00114 1.00071 1.00015 0.99952 0.99881 0.99810 0.99737 0.99670 0.99606 0.99548 0.99497 0.99452 0.99416 0.99388 0.99367 0.99355 0.99351
0.180  1.00150 1.00121 1.00075 1.00016 0.99949 0.99874 0.99799 0.99722 0.99651 0.99582 0.99521 0.99467 0.99420 0.99382 0.99352 0.99330 0.99317 0.99312
0.185  1.00158 1.00128 1.00080 1.00017 0.99945 0.99867 0.99786 0.99707 0.99631 0.99559 0.99494 0.99436 0.99387 0.99346 0.99314 0.99292 0.99278 0.99272
0.190  1.00167 1.00135 1.00084 1.00018 0.99941 0.99860 0.99774 0.99691 0.99609 0.99534 0.99466 0.99405 0.99353 0.99310 0.99276 0.99252 0.99238 0.99231
0.195  1.00176 1.00142 1.00089 1.00019 0.99938 0.99852 0.99762 0.99674 0.99588 0.99509 0.99437 0.99373 0.99317 0.99273 0.99237 0.99212 0.99196 0.99188
0.200  1.00186 1.00149 1.00094 1.00020 0.99935 0.99844 0.99750 0.99657 0.99566 0.99483 0.99406 0.99340 0.99282 0.99234 0.99197 0.99170 0.99154 0.99144
0.205  1.00195 1.00157 1.00098 1.00021 0.99932 0.99834 0.99737 0.99638 0.99544 0.99457 0.99375 0.99306 0.99245 0.99194 0.99156 0.99127 0.99110 0.99099
0.210  1.00205 1.00165 1.00102 1.00022 0.99929 0.99826 0.99724 0.99620 0.99521 0.99429 0.99344 0.99271 0.99207 0.99154 0.99113 0.99083 0.99066 0.99060
0.215  1.00215 1.00172 1.00106 1.00021 0.99926 0.99818 0.99710 0.99601 0.99498 0.99400 0.99313 0.99235 0.99167 0.99112 0.99070 0.99038 0.99020 0.99013
0.220  1.00225 1.00180 1.00112 1.00022 0.99922 0.99810 0.99694 0.99582 0.99474 0.99371 0.99280 0.99198 0.99128 0.99070 0.99025 0.98992 0.98973 0.98965
0.225  1.00236 1.00189 1.00117 1.00023 0.99915 0.99802 0.99680 0.99563 0.99447 0.99342 0.99246 0.99159 0.99087 0.99027 0.98978 0.98945 0.98924 0.98915
0.230  1.00246 1.00197 1.00123 1.00025 0.99912 0.99792 0.99666 0.99543 0.99422 0.99312 0.99211 0.99121 0.99045 0.98982 0.98932 0.98896 0.98875 0.98865
0.235  1.00257 1.00206 1.00128 1.00026 0.99908 0.99780 0.99651 0.99520 0.99396 0.99281 0.99175 0.99082 0.99002 0.98935 0.98884 0.98847 0.98824 0.98812
0.240  1.00268 1.00216 1.00134 1.00028 0.99905 0.99771 0.99636 0.99499 0.99371 0.99249 0.99139 0.99042 0.98958 0.98888 0.98835 0.98796 0.98772 0.98759
0.245  1.00279 1.00225 1.00140 1.00029 0.99901 0.99762 0.99620 0.99478 0.99344 0.99215 0.99102 0.99001 0.98912 0.98841 0.98785 0.98744 0.98719 0.98712
0.250  1.00291 1.00235 1.00145 1.00027 0.99897 0.99752 0.99601 0.99456 0.99316 0.99182 0.99064 0.98958 0.98866 0.98792 0.98733 0.98690 0.98665 0.98656
0.255  1.00303 1.00244 1.00148 1.00028 0.99889 0.99742 0.99585 0.99434 0.99285 0.99149 0.99025 0.98914 0.98820 0.98741 0.98680 0.98636 0.98610 0.98599
0.260  1.00316 1.00254 1.00155 1.00030 0.99885 0.99731 0.99569 0.99410 0.99257 0.99115 0.98984 0.98870 0.98772 0.98690 0.98626 0.98581 0.98553 0.98541
0.265  1.00329 1.00264 1.00161 1.00031 0.99881 0.99717 0.99552 0.99384 0.99228 0.99080 0.98943 0.98825 0.98723 0.98637 0.98571 0.98524 0.98495 0.98481
0.270  1.00341 1.00273 1.00168 1.00033 0.99877 0.99707 0.99535 0.99361 0.99198 0.99041 0.98902 0.98779 0.98672 0.98584 0.98515 0.98466 0.98436 0.98427
0.275  1.00355 1.00283 1.00175 1.00034 0.99872 0.99696 0.99513 0.99337 0.99166 0.99005 0.98860 0.98732 0.98620 0.98529 0.98458 0.98406 0.98376 0.98365
0.280  1.00368 1.00294 1.00182 1.00032 0.99865 0.99685 0.99495 0.99312 0.99132 0.98968 0.98817 0.98682 0.98568 0.98474 0.98399 0.98346 0.98314 0.98302
0.285  1.00382 1.00305 1.00188 1.00033 0.99858 0.99672 0.99477 0.99283 0.99101 0.98930 0.98772 0.98633 0.98515 0.98417 0.98339 0.98284 0.98251 0.98237
0.290  1.00396 1.00316 1.00191 1.00035 0.99854 0.99657 0.99459 0.99257 0.99068 0.98890 0.98726 0.98584 0.98460 0.98358 0.98279 0.98222 0.98187 0.98171
0.295  1.00410 1.00328 1.00199 1.00037 0.99849 0.99645 0.99437 0.99231 0.99035 0.98848 0.98681 0.98533 0.98403 0.98299 0.98217 0.98157 0.98121 0.98111
0.300  1.00425 1.00340 1.00206 1.00039 0.99844 0.99634 0.99416 0.99205 0.98997 0.98807 0.98635 0.98481 0.98347 0.98238 0.98153 0.98091 0.98055 0.98042
0.305  1.00439 1.00352 1.00214 1.00040 0.99833 0.99621 0.99397 0.99177 0.98963 0.98766 0.98587 0.98426 0.98290 0.98177 0.98087 0.98025 0.97987 0.97972
0.310  1.00454 1.00363 1.00222 1.00037 0.99828 0.99603 0.99377 0.99144 0.98928 0.98724 0.98536 0.98372 0.98231 0.98114 0.98022 0.97956 0.97917 0.97901
0.315  1.00470 1.00372 1.00229 1.00039 0.99824 0.99590 0.99355 0.99117 0.98892 0.98678 0.98487 0.98318 0.98171 0.98049 0.97955 0.97888 0.97846 0.97828
0.320  1.00485 1.00385 1.00231 1.00041 0.99819 0.99578 0.99329 0.99089 0.98851 0.98634 0.98437 0.98261 0.98108 0.97984 0.97887 0.97817 0.97774 0.97760
0.325  1.00500 1.00398 1.00240 1.00043 0.99812 0.99565 0.99308 0.99059 0.98815 0.98590 0.98386 0.98202 0.98047 0.97918 0.97817 0.97744 0.97701 0.97685
0.330  1.00515 1.00411 1.00248 1.00042 0.99801 0.99544 0.99287 0.99024 0.98777 0.98546 0.98330 0.98144 0.97983 0.97850 0.97745 0.97671 0.97626 0.97608
0.335  1.00532 1.00425 1.00257 1.00040 0.99796 0.99531 0.99263 0.98994 0.98739 0.98495 0.98278 0.98086 0.97919 0.97781 0.97674 0.97596 0.97550 0.97530
0.340  1.00549 1.00438 1.00266 1.00042 0.99790 0.99518 0.99236 0.98963 0.98694 0.98449 0.98225 0.98025 0.97852 0.97711 0.97601 0.97521 0.97472 0.97457
0.345  1.00566 1.00452 1.00273 1.00045 0.99784 0.99504 0.99214 0.98928 0.98655 0.98401 0.98170 0.97961 0.97785 0.97640 0.97525 0.97443 0.97394 0.97376
0.350  1.00584 1.00465 1.00276 1.00047 0.99771 0.99481 0.99191 0.98893 0.98615 0.98353 0.98110 0.97899 0.97718 0.97567 0.97448 0.97364 0.97313 0.97293
0.355  1.00601 1.00475 1.00286 1.00041 0.99765 0.99467 0.99159 0.98861 0.98573 0.98299 0.98054 0.97836 0.97648 0.97492 0.97371 0.97284 0.97232 0.97209
0.360  1.00619 1.00490 1.00295 1.00043 0.99760 0.99453 0.99136 0.98828 0.98526 0.98249 0.97996 0.97770 0.97576 0.97417 0.97292 0.97202 0.97148 0.97130
0.365  1.00638 1.00505 1.00304 1.00046 0.99744 0.99433 0.99112 0.98787 0.98484 0.98198 0.97933 0.97703 0.97505 0.97341 0.97211 0.97119 0.97064 0.97043
0.370  1.00656 1.00520 1.00310 1.00048 0.99739 0.99414 0.99085 0.98754 0.98441 0.98140 0.97873 0.97637 0.97433 0.97261 0.97130 0.97035 0.96978 0.96955
0.375  1.00675 1.00536 1.00316 1.00041 0.99733 0.99399 0.99054 0.98720 0.98390 0.98088 0.97814 0.97569 0.97356 0.97183 0.97047 0.96949 0.96890 0.96864
0.380  1.00694 1.00551 1.00326 1.00044 0.99727 0.99383 0.99029 0.98676 0.98345 0.98035 0.97752 0.97497 0.97281 0.97103 0.96962 0.96861 0.96800 0.96780
0.385  1.00713 1.00561 1.00336 1.00047 0.99710 0.99357 0.99003 0.98641 0.98300 0.97975 0.97684 0.97427 0.97205 0.97020 0.96876 0.96773 0.96710 0.96687
0.390  1.00731 1.00577 1.00346 1.00048 0.99704 0.99342 0.98967 0.98605 0.98247 0.97920 0.97621 0.97356 0.97124 0.96936 0.96789 0.96682 0.96618 0.96592
0.395  1.00751 1.00594 1.00348 1.00042 0.99698 0.99326 0.98941 0.98559 0.98201 0.97864 0.97556 0.97279 0.97046 0.96852 0.96700 0.96589 0.96524 0.96502
0.400  1.00772 1.00610 1.00358 1.00045 0.99680 0.99298 0.98914 0.98522 0.98154 0.97804 0.97485 0.97206 0.96966 0.96766 0.96608 0.96496 0.96429 0.96404
0.405  1.00793 1.00627 1.00370 1.00048 0.99675 0.99282 0.98877 0.98485 0.98097 0.97743 0.97419 0.97132 0.96883 0.96677 0.96517 0.96402 0.96333 0.96304
0.410  1.00814 1.00643 1.00380 1.00039 0.99669 0.99265 0.98850 0.98436 0.98049 0.97684 0.97351 0.97051 0.96798 0.96588 0.96424 0.96304 0.96234 0.96210
0.415  1.00836 1.00654 1.00381 1.00043 0.99649 0.99236 0.98821 0.98398 0.97999 0.97617 0.97277 0.96975 0.96714 0.96499 0.96328 0.96207 0.96134 0.96107
0.420  1.00858 1.00672 1.00393 1.00046 0.99643 0.99220 0.98783 0.98358 0.97940 0.97556 0.97207 0.96897 0.96625 0.96405 0.96232 0.96108 0.96032 0.96003
0.425  1.00880 1.00691 1.00405 1.00036 0.99637 0.99202 0.98754 0.98308 0.97889 0.97495 0.97135 0.96812 0.96539 0.96312 0.96135 0.96005 0.95929 0.95903
0.430  1.00902 1.00709 1.00416 1.00040 0.99616 0.99172 0.98712 0.98267 0.97837 0.97425 0.97058 0.96731 0.96451 0.96217 0.96033 0.95903 0.95824 0.95795
0.435  1.00924 1.00727 1.00417 1.00043 0.99610 0.99154 0.98683 0.98225 0.97775 0.97362 0.96985 0.96650 0.96357 0.96120 0.95933 0.95798 0.95718 0.95685
0.440  1.00944 1.00738 1.00430 1.00033 0.99603 0.99122 0.98653 0.98173 0.97721 0.97298 0.96903 0.96561 0.96266 0.96023 0.95830 0.95691 0.95609 0.95581
0.445  1.00968 1.00758 1.00442 1.00037 0.99581 0.99104 0.98609 0.98130 0.97657 0.97224 0.96829 0.96477 0.96175 0.95920 0.95725 0.95584 0.95499 0.95467
0.450  1.00992 1.00777 1.00442 1.00040 0.99575 0.99085 0.98579 0.98075 0.97603 0.97158 0.96752 0.96385 0.96076 0.95820 0.95619 0.95474 0.95387 0.95352
0.455  1.01017 1.00797 1.00455 1.00029 0.99566 0.99051 0.98533 0.98032 0.97547 0.97081 0.96667 0.96299 0.95981 0.95719 0.95510 0.95362 0.95273 0.95242
0.460  1.01041 1.00807 1.00468 1.00033 0.99545 0.99033 0.98502 0.97985 0.97479 0.97013 0.96589 0.96211 0.95880 0.95612 0.95401 0.95250 0.95158 0.95123
0.465  1.01067 1.00828 1.00475 1.00037 0.99538 0.98997 0.98470 0.97930 0.97422 0.96944 0.96500 0.96115 0.95782 0.95507 0.95291 0.95133 0.95041 0.95009
0.470  1.01092 1.00849 1.00481 1.00025 0.99514 0.98978 0.98423 0.97885 0.97352 0.96865 0.96419 0.96024 0.95683 0.95396 0.95176 0.95018 0.94922 0.94887
0.475  1.01117 1.00870 1.00495 1.00030 0.99508 0.98958 0.98390 0.97825 0.97293 0.96794 0.96337 0.95924 0.95577 0.95289 0.95062 0.94899 0.94800 0.94762
0.480  1.01139 1.00881 1.00507 1.00033 0.99498 0.98922 0.98341 0.97779 0.97221 0.96711 0.96246 0.95831 0.95474 0.95178 0.94944 0.94778 0.94678 0.94642
0.485  1.01165 1.00903 1.00509 1.00021 0.99475 0.98902 0.98308 0.97716 0.97161 0.96638 0.96161 0.95734 0.95364 0.95063 0.94827 0.94656 0.94553 0.94514
0.490  1.01193 1.00925 1.00524 1.00026 0.99468 0.98863 0.98257 0.97669 0.97098 0.96553 0.96066 0.95633 0.95260 0.94950 0.94704 0.94531 0.94426 0.94390
0.495  1.01220 1.00948 1.00524 1.00012 0.99442 0.98843 0.98222 0.97605 0.97024 0.96478 0.95979 0.95535 0.95146 0.94831 0.94584 0.94406 0.94298 0.94258
0.500  1.01248 1.00958 1.00537 1.00017 0.99435 0.98803 0.98170 0.97556 0.96961 0.96390 0.95880 0.95428 0.95038 0.94714 0.94460 0.94276 0.94167 0.94130
0.505  1.01277 1.00982 1.00553 1.00021 0.99408 0.98783 0.98135 0.97490 0.96883 0.96313 0.95791 0.95327 0.94923 0.94592 0.94333 0.94146 0.94034 0.93993
0.510  1.01304 1.01006 1.00551 1.00008 0.99401 0.98741 0.98081 0.97439 0.96818 0.96222 0.95690 0.95217 0.94809 0.94472 0.94206 0.94013 0.93899 0.93861
0.515  1.01328 1.01029 1.00567 1.00014 0.99373 0.98720 0.98045 0.97371 0.96738 0.96143 0.95598 0.95113 0.94694 0.94344 0.94074 0.93880 0.93762 0.93720
0.520  1.01358 1.01041 1.00583 0.99999 0.99365 0.98678 0.97989 0.97319 0.96671 0.96049 0.95493 0.94999 0.94573 0.94221 0.93944 0.93742 0.93622 0.93584
0.525  1.01388 1.01066 1.00582 1.00004 0.99336 0.98656 0.97952 0.97250 0.96589 0.95967 0.95398 0.94893 0.94454 0.94090 0.93808 0.93605 0.93482 0.93438
0.530  1.01418 1.01091 1.00599 0.99989 0.99329 0.98613 0.97895 0.97197 0.96519 0.95871 0.95291 0.94776 0.94331 0.93963 0.93673 0.93462 0.93338 0.93297
0.535  1.01449 1.01103 1.00596 0.99995 0.99299 0.98590 0.97857 0.97125 0.96436 0.95787 0.95193 0.94665 0.94203 0.93827 0.93533 0.93321 0.93193 0.93147
0.540  1.01479 1.01129 1.00614 0.99979 0.99292 0.98546 0.97797 0.97070 0.96349 0.95688 0.95083 0.94545 0.94081 0.93697 0.93394 0.93174 0.93044 0.93001
0.545  1.01505 1.01156 1.00631 0.99985 0.99260 0.98524 0.97759 0.96996 0.96278 0.95601 0.94982 0.94428 0.93949 0.93557 0.93250 0.93029 0.92895 0.92846
0.550  1.01537 1.01167 1.00630 0.99968 0.99253 0.98478 0.97698 0.96939 0.96188 0.95499 0.94868 0.94307 0.93823 0.93422 0.93103 0.92877 0.92741 0.92696
0.555  1.01571 1.01194 1.00648 0.99975 0.99221 0.98454 0.97657 0.96864 0.96115 0.95409 0.94752 0.94180 0.93687 0.93279 0.92958 0.92727 0.92587 0.92536
0.560  1.01604 1.01222 1.00645 0.99957 0.99214 0.98407 0.97595 0.96786 0.96023 0.95305 0.94647 0.94062 0.93558 0.93136 0.92806 0.92571 0.92429 0.92380
0.565  1.01637 1.01233 1.00665 0.99965 0.99181 0.98359 0.97532 0.96728 0.95944 0.95198 0.94528 0.93932 0.93418 0.92992 0.92657 0.92415 0.92268 0.92215
0.570  1.01663 1.01262 1.00662 0.99947 0.99172 0.98335 0.97491 0.96648 0.95854 0.95105 0.94419 0.93810 0.93275 0.92841 0.92501 0.92255 0.92107 0.92054
0.575  1.01698 1.01291 1.00682 0.99954 0.99140 0.98286 0.97426 0.96588 0.95758 0.94995 0.94297 0.93676 0.93140 0.92695 0.92344 0.92092 0.91941 0.91891
0.580  1.01734 1.01303 1.00678 0.99936 0.99106 0.98260 0.97380 0.96507 0.95679 0.94883 0.94172 0.93539 0.92993 0.92541 0.92185 0.91929 0.91774 0.91718
0.585  1.01770 1.01334 1.00699 0.99942 0.99099 0.98211 0.97317 0.96423 0.95581 0.94787 0.94059 0.93412 0.92853 0.92383 0.92021 0.91761 0.91603 0.91549
0.590  1.01799 1.01345 1.00696 0.99925 0.99064 0.98159 0.97248 0.96361 0.95480 0.94672 0.93931 0.93271 0.92702 0.92231 0.91859 0.91589 0.91430 0.91370
0.595  1.01834 1.01377 1.00717 0.99905 0.99028 0.98133 0.97203 0.96276 0.95398 0.94554 0.93800 0.93128 0.92549 0.92068 0.91691 0.91419 0.91254 0.91196
0.600  1.01871 1.01407 1.00714 0.99914 0.99021 0.98081 0.97135 0.96188 0.95296 0.94454 0.93682 0.92996 0.92402 0.91904 0.91519 0.91243 0.91076 0.91019
0.605  1.01910 1.01421 1.00736 0.99895 0.98985 0.98027 0.97064 0.96122 0.95191 0.94333 0.93548 0.92848 0.92245 0.91744 0.91350 0.91063 0.90893 0.90831
0.610  1.01946 1.01453 1.00733 0.99896 0.98947 0.98001 0.96991 0.96035 0.95102 0.94212 0.93411 0.92698 0.92083 0.91574 0.91173 0.90884 0.90710 0.90647
0.615  1.01977 1.01466 1.00751 0.99884 0.98940 0.97947 0.96946 0.95945 0.94999 0.94106 0.93288 0.92558 0.91920 0.91401 0.90993 0.90699 0.90522 0.90461
0.620  1.02017 1.01500 1.00752 0.99863 0.98902 0.97891 0.96872 0.95853 0.94889 0.93981 0.93148 0.92406 0.91765 0.91233 0.90810 0.90511 0.90331 0.90271
0.625  1.02058 1.01513 1.00748 0.99870 0.98864 0.97834 0.96797 0.95784 0.94778 0.93853 0.93005 0.92250 0.91597 0.91056 0.90630 0.90320 0.90136 0.90070
0.630  1.02087 1.01548 1.00773 0.99852 0.98857 0.97807 0.96721 0.95690 0.94666 0.93724 0.92860 0.92090 0.91426 0.90874 0.90442 0.90130 0.89941 0.89874
0.635  1.02129 1.01561 1.00770 0.99831 0.98818 0.97750 0.96673 0.95595 0.94575 0.93612 0.92726 0.91928 0.91252 0.90691 0.90250 0.89932 0.89740 0.89674
0.640  1.02172 1.01597 1.00765 0.99809 0.98778 0.97692 0.96595 0.95497 0.94459 0.93479 0.92580 0.91779 0.91086 0.90503 0.90055 0.89731 0.89536 0.89471
0.645  1.02214 1.01611 1.00792 0.99821 0.98738 0.97632 0.96516 0.95398 0.94342 0.93344 0.92429 0.91612 0.90907 0.90323 0.89858 0.89527 0.89328 0.89256
0.650  1.02247 1.01648 1.00788 0.99799 0.98730 0.97572 0.96436 0.95325 0.94223 0.93207 0.92274 0.91443 0.90725 0.90129 0.89661 0.89320 0.89117 0.89046
0.655  1.02291 1.01662 1.00784 0.99777 0.98690 0.97544 0.96355 0.95226 0.94102 0.93067 0.92118 0.91272 0.90540 0.89934 0.89457 0.89113 0.88905 0.88831
0.660  1.02336 1.01701 1.00812 0.99755 0.98649 0.97483 0.96272 0.95124 0.93979 0.92926 0.91959 0.91097 0.90352 0.89734 0.89248 0.88899 0.88686 0.88613
0.665  1.02369 1.01716 1.00808 0.99767 0.98607 0.97421 0.96221 0.95020 0.93880 0.92782 0.91797 0.90919 0.90161 0.89531 0.89037 0.88681 0.88465 0.88391
0.670  1.02416 1.01730 1.00804 0.99746 0.98565 0.97358 0.96137 0.94914 0.93755 0.92656 0.91633 0.90739 0.89966 0.89325 0.88822 0.88458 0.88239 0.88165
0.675  1.02461 1.01771 1.00820 0.99724 0.98522 0.97294 0.96052 0.94807 0.93627 0.92511 0.91485 0.90569 0.89769 0.89116 0.88602 0.88233 0.88010 0.87934
0.680  1.02498 1.01787 1.00831 0.99701 0.98478 0.97229 0.95967 0.94699 0.93498 0.92361 0.91317 0.90386 0.89576 0.88903 0.88380 0.88003 0.87776 0.87700
0.685  1.02548 1.01828 1.00828 0.99678 0.98448 0.97164 0.95880 0.94590 0.93366 0.92209 0.91145 0.90197 0.89375 0.88686 0.88153 0.87770 0.87538 0.87461
0.690  1.02582 1.01845 1.00825 0.99655 0.98428 0.97098 0.95791 0.94478 0.93233 0.92054 0.90972 0.90005 0.89168 0.88465 0.87923 0.87532 0.87296 0.87217
0.695  1.02633 1.01861 1.00821 0.99632 0.98385 0.97032 0.95702 0.94365 0.93097 0.91897 0.90794 0.89809 0.88945 0.88242 0.87688 0.87290 0.87049 0.86969
0.700  1.02683 1.01895 1.00818 0.99608 0.98341 0.96964 0.95611 0.94251 0.92960 0.91736 0.90604 0.89594 0.88731 0.88014 0.87450 0.87043 0.86798 0.86716
0.705  1.02722 1.01924 1.00851 0.99585 0.98296 0.96896 0.95519 0.94135 0.92821 0.91551 0.90411 0.89392 0.88513 0.87781 0.87207 0.86793 0.86543 0.86458
0.710  1.02776 1.01941 1.00850 0.99583 0.98251 0.96828 0.95427 0.94018 0.92663 0.91386 0.90225 0.89188 0.88290 0.87546 0.86960 0.86537 0.86282 0.86195
0.715  1.02813 1.01958 1.00848 0.99538 0.98169 0.96759 0.95332 0.93900 0.92506 0.91219 0.90036 0.88979 0.88065 0.87306 0.86708 0.86277 0.86017 0.85927
0.720  1.02869 1.01976 1.00846 0.99515 0.98119 0.96689 0.95200 0.93779 0.92361 0.91050 0.89844 0.88767 0.87835 0.87061 0.86452 0.86012 0.85744 0.85654
0.725  1.02908 1.02026 1.00845 0.99492 0.98073 0.96619 0.95104 0.93622 0.92213 0.90878 0.89649 0.88551 0.87601 0.86812 0.86189 0.85737 0.85468 0.85375
0.730  1.02966 1.02046 1.00844 0.99469 0.98027 0.96547 0.95007 0.93498 0.92063 0.90702 0.89450 0.88331 0.87362 0.86546 0.85916 0.85462 0.85187 0.85090
0.735  1.03006 1.02065 1.00843 0.99446 0.97981 0.96434 0.94909 0.93373 0.91910 0.90497 0.89225 0.88089 0.87105 0.86288 0.85645 0.85182 0.84901 0.84807
0.740  1.03066 1.02085 1.00843 0.99424 0.97934 0.96361 0.94809 0.93246 0.91725 0.90317 0.89021 0.87862 0.86859 0.86025 0.85369 0.84895 0.84608 0.84511
0.745  1.03108 1.02106 1.00844 0.99402 0.97887 0.96289 0.94668 0.93080 0.91568 0.90133 0.88812 0.87631 0.86608 0.85756 0.85078 0.84598 0.84308 0.84208
0.750  1.03150 1.02127 1.00843 0.99380 0.97795 0.96215 0.94567 0.92950 0.91409 0.89918 0.88575 0.87375 0.86335 0.85471 0.84791 0.84301 0.84005 0.83898
0.755  1.03214 1.02149 1.00802 0.99312 0.97749 0.96096 0.94464 0.92818 0.91214 0.89729 0.88360 0.87136 0.86075 0.85193 0.84499 0.83991 0.83692 0.83590
0.760  1.03258 1.02172 1.00804 0.99290 0.97702 0.96022 0.94318 0.92646 0.91051 0.89536 0.88131 0.86870 0.85792 0.84896 0.84191 0.83682 0.83375 0.83266
0.765  1.03303 1.02195 1.00806 0.99270 0.97607 0.95900 0.94214 0.92510 0.90850 0.89311 0.87892 0.86622 0.85522 0.84607 0.83886 0.83366 0.83048 0.82944
0.770  1.03371 1.02219 1.00810 0.99236 0.97561 0.95825 0.94064 0.92333 0.90681 0.89111 0.87638 0.86347 0.85228 0.84298 0.83565 0.83037 0.82718 0.82606
0.775  1.03418 1.02245 1.00767 0.99181 0.97465 0.95747 0.93957 0.92195 0.90475 0.88879 0.87407 0.86089 0.84947 0.83997 0.83248 0.82701 0.82377 0.82268
0.780  1.03465 1.02271 1.00772 0.99162 0.97419 0.95626 0.93804 0.92013 0.90301 0.88641 0.87144 0.85804 0.84641 0.83675 0.82914 0.82365 0.82032 0.81914
0.785  1.03536 1.02299 1.00778 0.99093 0.97321 0.95501 0.93695 0.91868 0.90088 0.88433 0.86905 0.85536 0.84341 0.83346 0.82572 0.82014 0.81676 0.81559
0.790  1.03588 1.02326 1.00737 0.99075 0.97276 0.95424 0.93539 0.91685 0.89872 0.88188 0.86633 0.85240 0.84032 0.83026 0.82232 0.81655 0.81312 0.81196
0.795  1.03639 1.02317 1.00745 0.99006 0.97179 0.95297 0.93382 0.91496 0.89662 0.87939 0.86356 0.84938 0.83708 0.82684 0.81877 0.81295 0.80939 0.80823
0.800  1.03692 1.02348 1.00705 0.98984 0.97081 0.95169 0.93223 0.91304 0.89468 0.87685 0.86074 0.84630 0.83377 0.82334 0.81513 0.80919 0.80560 0.80433
0.805  1.03746 1.02380 1.00716 0.98923 0.97037 0.95091 0.93110 0.91110 0.89242 0.87427 0.85787 0.84316 0.83039 0.81977 0.81140 0.80536 0.80169 0.80041
0.810  1.03801 1.02373 1.00677 0.98855 0.96939 0.94963 0.92948 0.90914 0.89013 0.87195 0.85494 0.83995 0.82695 0.81611 0.80758 0.80142 0.79769 0.79638
0.815  1.03857 1.02408 1.00690 0.98788 0.96842 0.94834 0.92785 0.90738 0.88780 0.86898 0.85195 0.83668 0.82342 0.81238 0.80367 0.79739 0.79358 0.79224
0.820  1.03915 1.02402 1.00655 0.98722 0.96745 0.94704 0.92620 0.90515 0.88544 0.86627 0.84892 0.83334 0.81982 0.80855 0.79967 0.79325 0.78933 0.78799
0.825  1.03975 1.02441 1.00619 0.98712 0.96648 0.94573 0.92453 0.90311 0.88303 0.86351 0.84582 0.82993 0.81614 0.80464 0.79545 0.78894 0.78501 0.78370
0.830  1.04037 1.02438 1.00585 0.98648 0.96551 0.94442 0.92235 0.90106 0.88018 0.86070 0.84266 0.82645 0.81215 0.80046 0.79125 0.78460 0.78057 0.77920
0.835  1.04099 1.02435 1.00552 0.98528 0.96456 0.94256 0.92066 0.89899 0.87771 0.85783 0.83911 0.82263 0.80830 0.79636 0.78694 0.78013 0.77597 0.77456
0.840  1.04137 1.02434 1.00521 0.98467 0.96362 0.94125 0.91896 0.89640 0.87517 0.85456 0.83583 0.81899 0.80434 0.79197 0.78238 0.77547 0.77128 0.76987
0.845  1.04205 1.02483 1.00493 0.98407 0.96209 0.93994 0.91672 0.89427 0.87222 0.85121 0.83214 0.81500 0.80009 0.78765 0.77784 0.77066 0.76641 0.76494
0.850  1.04243 1.02487 1.00466 0.98350 0.96117 0.93807 0.91501 0.89164 0.86919 0.84820 0.82869 0.81091 0.79572 0.78304 0.77304 0.76582 0.76144 0.75994
0.855  1.04316 1.02493 1.00443 0.98234 0.95966 0.93670 0.91274 0.88896 0.86656 0.84474 0.82489 0.80672 0.79124 0.77831 0.76811 0.76074 0.75628 0.75476
0.860  1.04359 1.02452 1.00364 0.98181 0.95877 0.93489 0.91046 0.88677 0.86346 0.84121 0.82097 0.80270 0.78664 0.77345 0.76303 0.75551 0.75096 0.74941
0.865  1.04437 1.02463 1.00346 0.98070 0.95729 0.93302 0.90817 0.88406 0.86030 0.83762 0.81697 0.79807 0.78193 0.76845 0.75781 0.75012 0.74546 0.74387
0.870  1.04486 1.02479 1.00273 0.97960 0.95582 0.93115 0.90587 0.88122 0.85663 0.83397 0.81253 0.79359 0.77709 0.76331 0.75240 0.74446 0.73973 0.73812
0.875  1.04536 1.02445 1.00203 0.97855 0.95438 0.92930 0.90356 0.87801 0.85338 0.82983 0.80836 0.78900 0.77187 0.75782 0.74673 0.73872 0.73386 0.73216
0.880  1.04590 1.02469 1.00136 0.97753 0.95297 0.92684 0.90125 0.87522 0.85008 0.82604 0.80372 0.78398 0.76677 0.75237 0.74085 0.73268 0.72773 0.72604
0.885  1.04647 1.02443 1.00075 0.97655 0.95095 0.92502 0.89837 0.87187 0.84627 0.82175 0.79935 0.77883 0.76125 0.74655 0.73478 0.72643 0.72138 0.71967
0.890  1.04708 1.02422 1.00019 0.97563 0.94962 0.92259 0.89548 0.86849 0.84240 0.81739 0.79414 0.77355 0.75558 0.74054 0.72850 0.71996 0.71478 0.71303
0.895  1.04737 1.02407 0.99970 0.97410 0.94767 0.92019 0.89260 0.86510 0.83848 0.81295 0.78920 0.76813 0.74946 0.73413 0.72201 0.71324 0.70792 0.70609
0.900  1.04785 1.02398 0.99863 0.97264 0.94578 0.91783 0.88973 0.86169 0.83401 0.80798 0.78414 0.76223 0.74345 0.72772 0.71511 0.70616 0.70074 0.69892
0.905  1.04845 1.02340 0.99764 0.97125 0.94395 0.91551 0.88626 0.85771 0.82992 0.80292 0.77857 0.75618 0.73696 0.72086 0.70796 0.69879 0.69323 0.69131
0.910  1.04888 1.02288 0.99674 0.96995 0.94151 0.91259 0.88282 0.85372 0.82492 0.79778 0.77287 0.74996 0.73027 0.71354 0.70053 0.69112 0.68541 0.68348
0.915  1.04896 1.02246 0.99595 0.96807 0.93917 0.90973 0.87941 0.84972 0.82032 0.79256 0.76664 0.74321 0.72306 0.70617 0.69262 0.68299 0.67715 0.67514
0.920  1.04953 1.02216 0.99462 0.96630 0.93693 0.90629 0.87605 0.84515 0.81515 0.78678 0.76027 0.73627 0.71562 0.69805 0.68438 0.67448 0.66848 0.66641
0.925  1.04976 1.02138 0.99343 0.96397 0.93411 0.90294 0.87148 0.84060 0.80995 0.78043 0.75332 0.72913 0.70761 0.68985 0.67560 0.66546 0.65931 0.65724
0.930  1.05010 1.02075 0.99172 0.96181 0.93145 0.89971 0.86764 0.83549 0.80418 0.77400 0.74623 0.72104 0.69932 0.68082 0.66641 0.65597 0.64963 0.64747
0.935  1.05011 1.01968 0.99022 0.95986 0.92827 0.89596 0.86260 0.82982 0.79785 0.76746 0.73855 0.71309 0.69041 0.67140 0.65658 0.64583 0.63931 0.63703
0.940  1.05026 1.01882 0.98827 0.95744 0.92459 0.89170 0.85770 0.82423 0.79153 0.75991 0.73071 0.70415 0.68085 0.66156 0.64606 0.63501 0.62829 0.62599
0.945  1.05012 1.01760 0.98663 0.95460 0.92121 0.88699 0.85233 0.81815 0.78412 0.75176 0.72183 0.69456 0.67060 0.65075 0.63478 0.62339 0.61648 0.61414
0.950  1.05019 1.01672 0.98396 0.95143 0.91747 0.88260 0.84655 0.81161 0.77678 0.74358 0.71234 0.68429 0.65962 0.63913 0.62264 0.61086 0.60371 0.60123
0.955  1.04958 1.01497 0.98177 0.94802 0.91274 0.87652 0.84044 0.80408 0.76842 0.73436 0.70225 0.67333 0.64785 0.62638 0.60955 0.59719 0.58980 0.58726
0.960  1.04931 1.01311 0.97878 0.94379 0.90791 0.87100 0.83345 0.79563 0.75912 0.72364 0.69111 0.66088 0.63458 0.61265 0.59498 0.58232 0.57460 0.57193
0.965  1.04851 1.01065 0.97519 0.93895 0.90172 0.86411 0.82510 0.78643 0.74901 0.71254 0.67852 0.64731 0.62008 0.59705 0.57895 0.56576 0.55767 0.55499
0.970  1.04736 1.00789 0.97062 0.93385 0.89526 0.85548 0.81567 0.77612 0.73713 0.69964 0.66455 0.63224 0.60394 0.57993 0.56080 0.54706 0.53867 0.53580
0.975  1.04561 1.00459 0.96557 0.92683 0.88688 0.84636 0.80501 0.76386 0.72385 0.68470 0.64845 0.61493 0.58543 0.56031 0.54024 0.52564 0.51690 0.51393
0.980  1.04326 1.00024 0.95958 0.91893 0.87690 0.83492 0.79201 0.74988 0.70813 0.66776 0.62968 0.59436 0.56351 0.53712 0.51594 0.50050 0.49123 0.48808
0.985  1.03980 0.99383 0.95027 0.90783 0.86452 0.82040 0.77595 0.73151 0.68805 0.64639 0.60638 0.56950 0.53699 0.50871 0.48615 0.46979 0.45968 0.45632
0.990  1.03416 0.98411 0.93749 0.89146 0.84570 0.79964 0.75311 0.70711 0.66190 0.61779 0.57617 0.53739 0.50243 0.47202 0.44750 0.42940 0.41843 0.41479
0.995  1.02303 0.96533 0.91392 0.86353 0.81421 0.76496 0.71629 0.66792 0.62015 0.57426 0.53039 0.48889 0.45075 0.41711 0.38938 0.36851 0.35577 0.35142
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e020.dat <==
# alpha = -0.50 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99997
0.015  1.00001 1.00000 1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994
0.020  1.00001 1.00001 1.00000 0.99999 0.99999 0.99998 0.99997 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99991 0.99991 0.99990 0.99990 0.99990
0.025  1.00002 1.00001 1.00000 0.99999 0.99998 0.99996 0.99995 0.99993 0.99992 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99985 0.99984 0.99984
0.030  1.00002 1.00002 1.00000 0.99999 0.99997 0.99995 0.99992 0.99990 0.99988 0.99986 0.99984 0.99982 0.99981 0.99980 0.99979 0.99978 0.99978 0.99977
0.035  1.00003 1.00002 1.00001 0.99998 0.99996 0.99993 0.99990 0.99986 0.99983 0.99981 0.99978 0.99976 0.99974 0.99972 0.99971 0.99970 0.99970 0.99969
0.040  1.00004 1.00003 1.00001 0.99998 0.99994 0.99990 0.99986 0.99982 0.99978 0.99975 0.99971 0.99968 0.99966 0.99964 0.99962 0.99961 0.99960 0.99959
0.045  1.00006 1.00004 1.00001 0.99997 0.99993 0.99988 0.99983 0.99978 0.99973 0.99968 0.99964 0.99960 0.99957 0.99954 0.99952 0.99951 0.99950 0.99949
0.050  1.00007 1.00005 1.00001 0.99996 0.99991 0.99985 0.99979 0.99972 0.99966 0.99961 0.99955 0.99951 0.99947 0.99943 0.99941 0.99939 0.99938 0.99936
0.055  1.00008 1.00006 1.00001 0.99996 0.99989 0.99982 0.99974 0.99966 0.99959 0.99952 0.99946 0.99940 0.99935 0.99931 0.99928 0.99926 0.99925 0.99923
0.060  1.00010 1.00007 1.00001 0.99995 0.99987 0.99978 0.99969 0.99960 0.99951 0.99943 0.99936 0.99929 0.99923 0.99918 0.99915 0.99912 0.99910 0.99908
0.065  1.00012 1.00008 1.00002 0.99994 0.99984 0.99974 0.99964 0.99953 0.99943 0.99933 0.99924 0.99917 0.99910 0.99904 0.99900 0.99897 0.99895 0.99893
0.070  1.00014 1.00009 1.00002 0.99993 0.99982 0.99970 0.99958 0.99946 0.99933 0.99923 0.99912 0.99903 0.99895 0.99889 0.99884 0.99880 0.99878 0.99875
0.075  1.00016 1.00010 1.00002 0.99992 0.99979 0.99966 0.99952 0.99937 0.99924 0.99911 0.99899 0.99889 0.99880 0.99872 0.99867 0.99862 0.99860 0.99857
0.080  1.00018 1.00012 1.00003 0.99990 0.99976 0.99961 0.99945 0.99929 0.99913 0.99899 0.99885 0.99874 0.99863 0.99855 0.99848 0.99843 0.99840 0.99837
0.085  1.00020 1.00013 1.00003 0.99989 0.99973 0.99956 0.99938 0.99920 0.99902 0.99886 0.99870 0.99857 0.99846 0.99836 0.99829 0.99823 0.99820 0.99816
0.090  1.00022 1.00015 1.00003 0.99988 0.99970 0.99950 0.99930 0.99910 0.99890 0.99872 0.99855 0.99840 0.99827 0.99816 0.99808 0.99802 0.99798 0.99794
0.095  1.00025 1.00017 1.00004 0.99986 0.99967 0.99945 0.99922 0.99899 0.99878 0.99857 0.99838 0.99822 0.99807 0.99795 0.99786 0.99779 0.99775 0.99770
0.100  1.00028 1.00018 1.00004 0.99985 0.99963 0.99939 0.99914 0.99889 0.99865 0.99842 0.99820 0.99802 0.99786 0.99773 0.99763 0.99755 0.99750 0.99745
0.105  1.00031 1.00020 1.00005 0.99983 0.99959 0.99932 0.99905 0.99877 0.99851 0.99825 0.99802 0.99782 0.99764 0.99750 0.99738 0.99730 0.99725 0.99719
0.110  1.00034 1.00022 1.00005 0.99981 0.99955 0.99925 0.99896 0.99865 0.99836 0.99808 0.99783 0.99761 0.99741 0.99725 0.99713 0.99703 0.99698 0.99691
0.115  1.00037 1.00024 1.00005 0.99980 0.99951 0.99918 0.99886 0.99852 0.99821 0.99790 0.99763 0.99738 0.99717 0.99700 0.99686 0.99676 0.99670 0.99669
0.120  1.00040 1.00026 1.00006 0.99978 0.99947 0.99911 0.99876 0.99839 0.99805 0.99771 0.99741 0.99715 0.99692 0.99673 0.99658 0.99647 0.99640 0.99639
0.125  1.00043 1.00029 1.00006 0.99976 0.99942 0.99904 0.99865 0.99825 0.99788 0.99752 0.99719 0.99690 0.99665 0.99645 0.99628 0.99617 0.99610 0.99607
0.130  1.00047 1.00031 1.00007 0.99974 0.99937 0.99896 0.99854 0.99811 0.99770 0.99731 0.99696 0.99665 0.99638 0.99615 0.99598 0.99585 0.99577 0.99574
0.135  1.00051 1.00033 1.00007 0.99972 0.99932 0.99888 0.99842 0.99796 0.99752 0.99710 0.99672 0.99638 0.99609 0.99585 0.99566 0.99552 0.99544 0.99540
0.140  1.00054 1.00036 1.00008 0.99970 0.99927 0.99879 0.99830 0.99780 0.99733 0.99688 0.99648 0.99611 0.99580 0.99554 0.99533 0.99518 0.99509 0.99505
0.145  1.00058 1.00038 1.00008 0.99968 0.99921 0.99870 0.99817 0.99764 0.99714 0.99665 0.99622 0.99582 0.99549 0.99521 0.99499 0.99483 0.99474 0.99468
0.150  1.00063 1.00041 1.00009 0.99966 0.99916 0.99861 0.99804 0.99748 0.99693 0.99641 0.99595 0.99553 0.99517 0.99487 0.99463 0.99446 0.99436 0.99430
0.155  1.00067 1.00044 1.00009 0.99963 0.99910 0.99852 0.99791 0.99730 0.99672 0.99617 0.99567 0.99522 0.99484 0.99452 0.99427 0.99409 0.99398 0.99391
0.160  1.00071 1.00047 1.00009 0.99961 0.99904 0.99841 0.99777 0.99713 0.99650 0.99592 0.99538 0.99490 0.99450 0.99415 0.99389 0.99369 0.99358 0.99350
0.165  1.00076 1.00050 1.00010 0.99958 0.99898 0.99830 0.99763 0.99694 0.99628 0.99565 0.99508 0.99458 0.99414 0.99378 0.99350 0.99329 0.99317 0.99308
0.170  1.00080 1.00053 1.00011 0.99955 0.99892 0.99820 0.99748 0.99674 0.99605 0.99539 0.99478 0.99425 0.99378 0.99339 0.99309 0.99287 0.99274 0.99271
0.175  1.00085 1.00056 1.00011 0.99952 0.99885 0.99809 0.99733 0.99655 0.99581 0.99511 0.99446 0.99390 0.99340 0.99300 0.99267 0.99244 0.99230 0.99226
0.180  1.00090 1.00060 1.00012 0.99949 0.99878 0.99798 0.99717 0.99634 0.99557 0.99482 0.99414 0.99354 0.99301 0.99259 0.99224 0.99200 0.99185 0.99180
0.185  1.00095 1.00063 1.00013 0.99946 0.99871 0.99787 0.99700 0.99614 0.99531 0.99452 0.99381 0.99317 0.99261 0.99216 0.99180 0.99154 0.99139 0.99132
0.190  1.00101 1.00067 1.00014 0.99944 0.99862 0.99775 0.99683 0.99593 0.99504 0.99422 0.99346 0.99279 0.99220 0.99173 0.99134 0.99108 0.99091 0.99083
0.195  1.00106 1.00070 1.00014 0.99941 0.99855 0.99763 0.99666 0.99571 0.99477 0.99391 0.99311 0.99240 0.99178 0.99128 0.99088 0.99059 0.99042 0.99033
0.200  1.00112 1.00074 1.00015 0.99938 0.99848 0.99750 0.99649 0.99548 0.99450 0.99359 0.99274 0.99200 0.99135 0.99082 0.99040 0.99010 0.98991 0.98981
0.205  1.00117 1.00078 1.00016 0.99934 0.99840 0.99736 0.99631 0.99524 0.99422 0.99326 0.99236 0.99159 0.99091 0.99034 0.98991 0.98959 0.98939 0.98928
0.210  1.00123 1.00081 1.00016 0.99931 0.99832 0.99723 0.99613 0.99500 0.99393 0.99292 0.99198 0.99116 0.99045 0.98986 0.98940 0.98906 0.98886 0.98880
0.215  1.00129 1.00084 1.00015 0.99926 0.99824 0.99709 0.99594 0.99476 0.99363 0.99256 0.99160 0.99073 0.98998 0.98936 0.98888 0.98852 0.98832 0.98825
0.220  1.00135 1.00088 1.00016 0.99922 0.99815 0.99697 0.99572 0.99451 0.99333 0.99221 0.99119 0.99028 0.98950 0.98885 0.98835 0.98798 0.98776 0.98767
0.225  1.00142 1.00093 1.00017 0.99919 0.99804 0.99683 0.99552 0.99425 0.99300 0.99184 0.99078 0.98982 0.98901 0.98833 0.98780 0.98742 0.98718 0.98709
0.230  1.00148 1.00097 1.00018 0.99915 0.99796 0.99668 0.99532 0.99399 0.99268 0.99147 0.99036 0.98936 0.98851 0.98780 0.98724 0.98684 0.98660 0.98649
0.235  1.00154 1.00101 1.00019 0.99912 0.99787 0.99650 0.99512 0.99370 0.99235 0.99109 0.98991 0.98888 0.98799 0.98725 0.98666 0.98625 0.98599 0.98587
0.240  1.00161 1.00106 1.00020 0.99908 0.99778 0.99635 0.99490 0.99343 0.99203 0.99069 0.98947 0.98840 0.98746 0.98669 0.98608 0.98564 0.98538 0.98524
0.245  1.00168 1.00111 1.00021 0.99904 0.99769 0.99620 0.99468 0.99315 0.99169 0.99028 0.98902 0.98790 0.98691 0.98611 0.98548 0.98502 0.98475 0.98466
0.250  1.00175 1.00115 1.00022 0.99898 0.99759 0.99605 0.99443 0.99286 0.99133 0.98987 0.98856 0.98739 0.98636 0.98553 0.98487 0.98439 0.98411 0.98400
0.255  1.00182 1.00120 1.00020 0.99893 0.99745 0.99588 0.99421 0.99257 0.99095 0.98946 0.98809 0.98686 0.98581 0.98493 0.98424 0.98375 0.98345 0.98333
0.260  1.00189 1.00125 1.00021 0.99889 0.99736 0.99571 0.99398 0.99226 0.99059 0.98903 0.98760 0.98633 0.98523 0.98432 0.98360 0.98309 0.98278 0.98264
0.265  1.00197 1.00130 1.00022 0.99885 0.99726 0.99551 0.99374 0.99193 0.99022 0.98860 0.98710 0.98578 0.98464 0.98369 0.98295 0.98241 0.98209 0.98194
0.270  1.00205 1.00133 1.00023 0.99881 0.99715 0.99534 0.99349 0.99162 0.98984 0.98813 0.98659 0.98523 0.98403 0.98305 0.98228 0.98172 0.98139 0.98128
0.275  1.00213 1.00138 1.00025 0.99877 0.99705 0.99517 0.99321 0.99130 0.98945 0.98768 0.98608 0.98466 0.98342 0.98240 0.98160 0.98102 0.98067 0.98055
0.280  1.00221 1.00143 1.00026 0.99869 0.99691 0.99499 0.99296 0.99098 0.98903 0.98722 0.98556 0.98406 0.98279 0.98174 0.98090 0.98030 0.97994 0.97981
0.285  1.00229 1.00149 1.00026 0.99863 0.99678 0.99480 0.99271 0.99062 0.98862 0.98675 0.98501 0.98348 0.98216 0.98106 0.98019 0.97957 0.97920 0.97904
0.290  1.00237 1.00154 1.00024 0.99859 0.99667 0.99458 0.99245 0.99027 0.98821 0.98627 0.98446 0.98288 0.98150 0.98036 0.97947 0.97883 0.97844 0.97827
0.295  1.00246 1.00160 1.00025 0.99855 0.99656 0.99439 0.99216 0.98993 0.98780 0.98575 0.98391 0.98227 0.98082 0.97965 0.97873 0.97806 0.97766 0.97754
0.300  1.00254 1.00166 1.00026 0.99851 0.99644 0.99420 0.99187 0.98958 0.98733 0.98525 0.98334 0.98164 0.98016 0.97894 0.97798 0.97728 0.97687 0.97673
0.305  1.00263 1.00172 1.00028 0.99845 0.99626 0.99400 0.99159 0.98922 0.98690 0.98474 0.98277 0.98099 0.97947 0.97821 0.97720 0.97649 0.97607 0.97590
0.310  1.00272 1.00177 1.00029 0.99835 0.99615 0.99374 0.99131 0.98881 0.98645 0.98422 0.98215 0.98034 0.97877 0.97746 0.97643 0.97569 0.97525 0.97506
0.315  1.00281 1.00180 1.00030 0.99830 0.99603 0.99354 0.99102 0.98845 0.98600 0.98366 0.98156 0.97968 0.97805 0.97669 0.97563 0.97487 0.97441 0.97421
0.320  1.00290 1.00186 1.00026 0.99826 0.99590 0.99334 0.99068 0.98808 0.98550 0.98312 0.98095 0.97900 0.97730 0.97592 0.97482 0.97403 0.97355 0.97340
0.325  1.00299 1.00193 1.00028 0.99820 0.99576 0.99313 0.99038 0.98769 0.98504 0.98258 0.98033 0.97829 0.97656 0.97513 0.97399 0.97318 0.97269 0.97251
0.330  1.00308 1.00199 1.00029 0.99813 0.99558 0.99285 0.99008 0.98725 0.98456 0.98203 0.97966 0.97760 0.97581 0.97432 0.97315 0.97231 0.97181 0.97161
0.335  1.00317 1.00206 1.00031 0.99803 0.99545 0.99263 0.98975 0.98685 0.98408 0.98142 0.97903 0.97689 0.97505 0.97350 0.97230 0.97143 0.97091 0.97069
0.340  1.00327 1.00212 1.00032 0.99798 0.99532 0.99241 0.98940 0.98645 0.98353 0.98084 0.97838 0.97617 0.97424 0.97267 0.97143 0.97053 0.96999 0.96981
0.345  1.00338 1.00219 1.00032 0.99793 0.99517 0.99219 0.98908 0.98600 0.98304 0.98026 0.97771 0.97541 0.97345 0.97182 0.97054 0.96961 0.96906 0.96886
0.350  1.00348 1.00225 1.00028 0.99787 0.99496 0.99188 0.98876 0.98556 0.98253 0.97966 0.97700 0.97466 0.97264 0.97096 0.96963 0.96869 0.96811 0.96789
0.355  1.00359 1.00228 1.00030 0.99774 0.99483 0.99165 0.98836 0.98514 0.98200 0.97901 0.97631 0.97390 0.97181 0.97007 0.96872 0.96774 0.96715 0.96690
0.360  1.00369 1.00235 1.00032 0.99768 0.99469 0.99142 0.98803 0.98470 0.98142 0.97839 0.97561 0.97312 0.97096 0.96918 0.96778 0.96677 0.96616 0.96596
0.365  1.00380 1.00243 1.00033 0.99763 0.99445 0.99113 0.98769 0.98420 0.98089 0.97777 0.97486 0.97231 0.97011 0.96828 0.96683 0.96580 0.96517 0.96495
0.370  1.00391 1.00250 1.00031 0.99756 0.99431 0.99085 0.98732 0.98375 0.98035 0.97708 0.97414 0.97152 0.96925 0.96734 0.96587 0.96480 0.96416 0.96391
0.375  1.00402 1.00258 1.00029 0.99742 0.99416 0.99061 0.98692 0.98330 0.97973 0.97643 0.97341 0.97071 0.96834 0.96641 0.96489 0.96379 0.96312 0.96285
0.380  1.00413 1.00265 1.00031 0.99736 0.99401 0.99035 0.98656 0.98276 0.97917 0.97577 0.97266 0.96985 0.96745 0.96546 0.96389 0.96275 0.96207 0.96184
0.385  1.00424 1.00267 1.00033 0.99730 0.99376 0.99001 0.98620 0.98230 0.97860 0.97505 0.97186 0.96901 0.96654 0.96449 0.96287 0.96171 0.96101 0.96075
0.390  1.00434 1.00275 1.00034 0.99722 0.99360 0.98975 0.98575 0.98183 0.97795 0.97438 0.97109 0.96816 0.96559 0.96349 0.96184 0.96065 0.95993 0.95964
0.395  1.00446 1.00283 1.00028 0.99708 0.99345 0.98949 0.98538 0.98126 0.97737 0.97369 0.97031 0.96725 0.96466 0.96250 0.96080 0.95956 0.95883 0.95858
0.400  1.00458 1.00291 1.00030 0.99702 0.99318 0.98912 0.98499 0.98077 0.97677 0.97296 0.96946 0.96637 0.96371 0.96148 0.95972 0.95846 0.95771 0.95743
0.405  1.00470 1.00299 1.00032 0.99695 0.99303 0.98885 0.98452 0.98029 0.97609 0.97221 0.96866 0.96549 0.96272 0.96043 0.95865 0.95735 0.95657 0.95627
0.410  1.00483 1.00307 1.00033 0.99678 0.99286 0.98857 0.98413 0.97969 0.97548 0.97149 0.96783 0.96453 0.96172 0.95939 0.95755 0.95621 0.95542 0.95515
0.415  1.00496 1.00309 1.00026 0.99671 0.99258 0.98819 0.98373 0.97918 0.97485 0.97069 0.96695 0.96362 0.96073 0.95833 0.95642 0.95506 0.95424 0.95395
0.420  1.00509 1.00318 1.00028 0.99665 0.99241 0.98791 0.98324 0.97866 0.97413 0.96995 0.96611 0.96268 0.95968 0.95722 0.95529 0.95390 0.95306 0.95273
0.425  1.00522 1.00327 1.00030 0.99646 0.99224 0.98762 0.98284 0.97804 0.97349 0.96919 0.96524 0.96168 0.95865 0.95613 0.95415 0.95270 0.95184 0.95155
0.430  1.00535 1.00336 1.00031 0.99639 0.99194 0.98722 0.98231 0.97751 0.97283 0.96836 0.96432 0.96072 0.95761 0.95501 0.95296 0.95150 0.95061 0.95030
0.435  1.00547 1.00344 1.00023 0.99633 0.99177 0.98693 0.98189 0.97695 0.97208 0.96758 0.96344 0.95975 0.95651 0.95386 0.95178 0.95027 0.94937 0.94902
0.440  1.00558 1.00346 1.00026 0.99612 0.99159 0.98650 0.98147 0.97631 0.97141 0.96679 0.96247 0.95870 0.95543 0.95272 0.95057 0.94902 0.94810 0.94778
0.445  1.00572 1.00355 1.00028 0.99606 0.99127 0.98620 0.98092 0.97575 0.97064 0.96591 0.96157 0.95770 0.95434 0.95152 0.94934 0.94776 0.94681 0.94646
0.450  1.00586 1.00365 1.00018 0.99599 0.99109 0.98589 0.98049 0.97507 0.96995 0.96510 0.96065 0.95661 0.95319 0.95034 0.94810 0.94648 0.94550 0.94512
0.455  1.00600 1.00374 1.00021 0.99577 0.99089 0.98544 0.97991 0.97450 0.96925 0.96419 0.95964 0.95558 0.95207 0.94915 0.94682 0.94517 0.94418 0.94383
0.460  1.00615 1.00375 1.00024 0.99570 0.99057 0.98513 0.97947 0.97390 0.96843 0.96335 0.95869 0.95453 0.95088 0.94790 0.94555 0.94385 0.94283 0.94245
0.465  1.00629 1.00385 1.00020 0.99563 0.99039 0.98466 0.97902 0.97321 0.96771 0.96250 0.95765 0.95340 0.94972 0.94666 0.94425 0.94250 0.94146 0.94111
0.470  1.00644 1.00395 1.00016 0.99540 0.99004 0.98435 0.97842 0.97262 0.96687 0.96156 0.95668 0.95232 0.94855 0.94537 0.94292 0.94115 0.94007 0.93969
0.475  1.00658 1.00405 1.00018 0.99533 0.98985 0.98401 0.97796 0.97189 0.96613 0.96069 0.95568 0.95115 0.94731 0.94411 0.94158 0.93976 0.93866 0.93824
0.480  1.00669 1.00406 1.00018 0.99525 0.98962 0.98353 0.97734 0.97128 0.96526 0.95971 0.95460 0.95004 0.94610 0.94281 0.94021 0.93835 0.93723 0.93684
0.485  1.00685 1.00416 1.00010 0.99502 0.98929 0.98320 0.97686 0.97052 0.96450 0.95881 0.95358 0.94889 0.94481 0.94147 0.93883 0.93693 0.93578 0.93535
0.490  1.00701 1.00427 1.00013 0.99495 0.98908 0.98270 0.97622 0.96989 0.96372 0.95780 0.95246 0.94770 0.94357 0.94014 0.93741 0.93547 0.93430 0.93390
0.495  1.00717 1.00438 1.00002 0.99470 0.98871 0.98235 0.97574 0.96911 0.96283 0.95687 0.95141 0.94653 0.94225 0.93875 0.93600 0.93401 0.93281 0.93237
0.500  1.00733 1.00437 1.00003 0.99462 0.98850 0.98183 0.97508 0.96847 0.96203 0.95583 0.95026 0.94528 0.94097 0.93739 0.93456 0.93251 0.93129 0.93088
0.505  1.00749 1.00449 1.00006 0.99453 0.98811 0.98148 0.97458 0.96766 0.96110 0.95489 0.94918 0.94408 0.93963 0.93596 0.93308 0.93100 0.92975 0.92930
0.510  1.00765 1.00460 0.99993 0.99428 0.98791 0.98094 0.97390 0.96700 0.96028 0.95381 0.94799 0.94279 0.93829 0.93455 0.93160 0.92946 0.92818 0.92776
0.515  1.00777 1.00471 0.99997 0.99420 0.98750 0.98059 0.97339 0.96617 0.95932 0.95284 0.94688 0.94156 0.93694 0.93307 0.93007 0.92791 0.92660 0.92613
0.520  1.00794 1.00471 0.99999 0.99394 0.98729 0.98003 0.97269 0.96549 0.95847 0.95173 0.94566 0.94023 0.93553 0.93163 0.92855 0.92631 0.92498 0.92454
0.525  1.00812 1.00483 0.99986 0.99386 0.98687 0.97966 0.97216 0.96464 0.95749 0.95073 0.94452 0.93897 0.93414 0.93011 0.92698 0.92472 0.92335 0.92286
0.530  1.00829 1.00495 0.99990 0.99358 0.98665 0.97909 0.97144 0.96394 0.95661 0.94959 0.94326 0.93760 0.93270 0.92862 0.92541 0.92307 0.92168 0.92123
0.535  1.00847 1.00495 0.99975 0.99350 0.98622 0.97871 0.97090 0.96306 0.95561 0.94857 0.94209 0.93629 0.93121 0.92706 0.92379 0.92143 0.92000 0.91949
0.540  1.00864 1.00508 0.99979 0.99320 0.98600 0.97813 0.97016 0.96234 0.95458 0.94739 0.94079 0.93489 0.92978 0.92553 0.92217 0.91974 0.91829 0.91781
0.545  1.00876 1.00520 0.99981 0.99312 0.98555 0.97775 0.96960 0.96144 0.95368 0.94633 0.93958 0.93351 0.92825 0.92392 0.92050 0.91805 0.91656 0.91602
0.550  1.00895 1.00519 0.99967 0.99282 0.98532 0.97714 0.96884 0.96070 0.95261 0.94513 0.93825 0.93210 0.92677 0.92234 0.91881 0.91630 0.91479 0.91428
0.555  1.00914 1.00532 0.99971 0.99274 0.98487 0.97674 0.96827 0.95977 0.95169 0.94403 0.93689 0.93062 0.92520 0.92068 0.91712 0.91456 0.91301 0.91245
0.560  1.00933 1.00545 0.99955 0.99243 0.98463 0.97613 0.96749 0.95883 0.95059 0.94280 0.93563 0.92922 0.92367 0.91902 0.91538 0.91277 0.91119 0.91065
0.565  1.00952 1.00543 0.99959 0.99235 0.98416 0.97549 0.96669 0.95806 0.94961 0.94154 0.93424 0.92771 0.92205 0.91735 0.91364 0.91096 0.90934 0.90876
0.570  1.00964 1.00557 0.99943 0.99203 0.98391 0.97508 0.96611 0.95709 0.94853 0.94041 0.93294 0.92627 0.92041 0.91562 0.91185 0.90912 0.90748 0.90690
0.575  1.00984 1.00570 0.99947 0.99194 0.98344 0.97443 0.96529 0.95630 0.94738 0.93911 0.93151 0.92471 0.91882 0.91392 0.91004 0.90725 0.90558 0.90502
0.580  1.01004 1.00569 0.99930 0.99161 0.98295 0.97401 0.96465 0.95531 0.94639 0.93779 0.93005 0.92313 0.91713 0.91214 0.90821 0.90537 0.90366 0.90304
0.585  1.01025 1.00583 0.99935 0.99151 0.98270 0.97335 0.96385 0.95430 0.94522 0.93662 0.92870 0.92163 0.91549 0.91033 0.90633 0.90344 0.90170 0.90110
0.590  1.01038 1.00581 0.99917 0.99119 0.98220 0.97267 0.96299 0.95348 0.94402 0.93527 0.92720 0.92000 0.91375 0.90856 0.90446 0.90148 0.89971 0.89906
0.595  1.01057 1.00596 0.99922 0.99085 0.98168 0.97223 0.96234 0.95244 0.94299 0.93389 0.92568 0.91834 0.91198 0.90669 0.90253 0.89952 0.89770 0.89705
0.600  1.01079 1.00610 0.99903 0.99076 0.98144 0.97154 0.96149 0.95139 0.94178 0.93266 0.92428 0.91678 0.91027 0.90480 0.90056 0.89750 0.89565 0.89502
0.605  1.01101 1.00608 0.99908 0.99041 0.98091 0.97083 0.96060 0.95052 0.94053 0.93125 0.92271 0.91508 0.90846 0.90295 0.89861 0.89545 0.89357 0.89288
0.610  1.01120 1.00623 0.99889 0.99024 0.98037 0.97037 0.95969 0.94945 0.93942 0.92982 0.92113 0.91334 0.90661 0.90100 0.89658 0.89339 0.89146 0.89078
0.615  1.01135 1.00620 0.99890 0.98996 0.98011 0.96966 0.95903 0.94836 0.93818 0.92854 0.91965 0.91170 0.90473 0.89902 0.89453 0.89128 0.88932 0.88865
0.620  1.01157 1.00636 0.99875 0.98959 0.97957 0.96892 0.95811 0.94724 0.93688 0.92707 0.91802 0.90993 0.90292 0.89708 0.89244 0.88914 0.88714 0.88648
0.625  1.01180 1.00633 0.99855 0.98947 0.97901 0.96817 0.95717 0.94634 0.93556 0.92557 0.91636 0.90813 0.90099 0.89505 0.89037 0.88695 0.88492 0.88420
0.630  1.01192 1.00650 0.99861 0.98912 0.97874 0.96770 0.95622 0.94520 0.93423 0.92405 0.91468 0.90630 0.89903 0.89298 0.88822 0.88478 0.88269 0.88196
0.635  1.01216 1.00646 0.99840 0.98874 0.97817 0.96695 0.95553 0.94404 0.93309 0.92269 0.91310 0.90443 0.89704 0.89088 0.88603 0.88253 0.88041 0.87969
0.640  1.01240 1.00663 0.99819 0.98835 0.97759 0.96617 0.95455 0.94286 0.93171 0.92114 0.91140 0.90268 0.89512 0.88874 0.88381 0.88025 0.87809 0.87737
0.645  1.01263 1.00659 0.99825 0.98826 0.97701 0.96539 0.95356 0.94166 0.93032 0.91956 0.90964 0.90076 0.89307 0.88666 0.88157 0.87793 0.87573 0.87495
0.650  1.01277 1.00677 0.99804 0.98786 0.97672 0.96459 0.95256 0.94070 0.92890 0.91795 0.90786 0.89882 0.89099 0.88446 0.87932 0.87558 0.87334 0.87256
0.655  1.01302 1.00673 0.99782 0.98746 0.97613 0.96409 0.95154 0.93948 0.92747 0.91632 0.90604 0.89685 0.88887 0.88223 0.87700 0.87321 0.87093 0.87013
0.660  1.01327 1.00691 0.99789 0.98704 0.97552 0.96328 0.95051 0.93824 0.92601 0.91467 0.90421 0.89484 0.88672 0.87996 0.87463 0.87079 0.86846 0.86765
0.665  1.01341 1.00687 0.99767 0.98695 0.97491 0.96245 0.94976 0.93698 0.92477 0.91298 0.90234 0.89281 0.88454 0.87766 0.87223 0.86832 0.86595 0.86514
0.670  1.01367 1.00682 0.99744 0.98655 0.97428 0.96161 0.94870 0.93570 0.92328 0.91147 0.90044 0.89074 0.88232 0.87532 0.86980 0.86581 0.86340 0.86258
0.675  1.01391 1.00702 0.99738 0.98612 0.97365 0.96077 0.94763 0.93440 0.92176 0.90976 0.89869 0.88876 0.88007 0.87294 0.86731 0.86326 0.86081 0.85998
0.680  1.01407 1.00697 0.99728 0.98569 0.97301 0.95991 0.94655 0.93309 0.92023 0.90801 0.89675 0.88665 0.87786 0.87052 0.86480 0.86067 0.85817 0.85734
0.685  1.01434 1.00716 0.99705 0.98526 0.97248 0.95904 0.94545 0.93176 0.91867 0.90624 0.89477 0.88449 0.87557 0.86807 0.86224 0.85803 0.85549 0.85464
0.690  1.01447 1.00713 0.99681 0.98482 0.97206 0.95815 0.94434 0.93041 0.91709 0.90444 0.89276 0.88230 0.87321 0.86557 0.85964 0.85536 0.85277 0.85190
0.695  1.01476 1.00707 0.99657 0.98437 0.97140 0.95726 0.94321 0.92904 0.91548 0.90260 0.89072 0.88006 0.87071 0.86304 0.85699 0.85263 0.85000 0.84912
0.700  1.01502 1.00718 0.99632 0.98392 0.97074 0.95636 0.94207 0.92765 0.91386 0.90073 0.88855 0.87765 0.86827 0.86046 0.85431 0.84986 0.84718 0.84628
0.705  1.01518 1.00724 0.99640 0.98346 0.97006 0.95545 0.94091 0.92624 0.91220 0.89863 0.88635 0.87534 0.86580 0.85784 0.85158 0.84705 0.84431 0.84339
0.710  1.01547 1.00719 0.99617 0.98320 0.96938 0.95453 0.93974 0.92481 0.91038 0.89671 0.88421 0.87301 0.86328 0.85518 0.84880 0.84418 0.84140 0.84045
0.715  1.01562 1.00713 0.99592 0.98254 0.96835 0.95359 0.93854 0.92337 0.90855 0.89477 0.88204 0.87063 0.86073 0.85248 0.84597 0.84127 0.83843 0.83745
0.720  1.01592 1.00708 0.99567 0.98207 0.96761 0.95265 0.93699 0.92190 0.90683 0.89280 0.87984 0.86822 0.85813 0.84972 0.84309 0.83830 0.83538 0.83440
0.725  1.01607 1.00732 0.99542 0.98160 0.96690 0.95169 0.93578 0.92009 0.90508 0.89079 0.87760 0.86576 0.85549 0.84692 0.84015 0.83524 0.83231 0.83129
0.730  1.01638 1.00727 0.99516 0.98112 0.96620 0.95072 0.93454 0.91858 0.90330 0.88875 0.87532 0.86326 0.85279 0.84397 0.83711 0.83217 0.82918 0.82812
0.735  1.01653 1.00721 0.99491 0.98064 0.96548 0.94935 0.93329 0.91705 0.90149 0.88643 0.87279 0.86055 0.84992 0.84107 0.83409 0.82904 0.82599 0.82496
0.740  1.01685 1.00716 0.99465 0.98016 0.96475 0.94836 0.93202 0.91550 0.89937 0.88433 0.87044 0.85797 0.84715 0.83812 0.83100 0.82585 0.82273 0.82167
0.745  1.01701 1.00711 0.99440 0.97968 0.96401 0.94736 0.93036 0.91359 0.89751 0.88220 0.86805 0.85535 0.84432 0.83511 0.82778 0.82256 0.81941 0.81832
0.750  1.01716 1.00705 0.99413 0.97919 0.96286 0.94634 0.92906 0.91200 0.89563 0.87977 0.86539 0.85249 0.84129 0.83195 0.82458 0.81926 0.81604 0.81489
0.755  1.01750 1.00700 0.99348 0.97827 0.96211 0.94491 0.92775 0.91039 0.89340 0.87757 0.86293 0.84978 0.83836 0.82884 0.82132 0.81583 0.81258 0.81147
0.760  1.01766 1.00695 0.99322 0.97777 0.96136 0.94388 0.92602 0.90839 0.89147 0.87533 0.86033 0.84682 0.83522 0.82555 0.81792 0.81240 0.80907 0.80791
0.765  1.01781 1.00690 0.99295 0.97728 0.96015 0.94240 0.92468 0.90673 0.88917 0.87279 0.85763 0.84402 0.83219 0.82232 0.81454 0.80890 0.80547 0.80434
0.770  1.01817 1.00685 0.99270 0.97666 0.95939 0.94134 0.92291 0.90468 0.88717 0.87047 0.85478 0.84095 0.82893 0.81891 0.81100 0.80529 0.80183 0.80062
0.775  1.01834 1.00680 0.99200 0.97583 0.95816 0.94025 0.92153 0.90297 0.88481 0.86785 0.85215 0.83804 0.82579 0.81556 0.80748 0.80159 0.79808 0.79690
0.780  1.01850 1.00676 0.99175 0.97533 0.95739 0.93876 0.91971 0.90086 0.88275 0.86517 0.84921 0.83487 0.82241 0.81201 0.80380 0.79788 0.79428 0.79302
0.785  1.01887 1.00672 0.99149 0.97436 0.95613 0.93722 0.91829 0.89909 0.88031 0.86275 0.84648 0.83185 0.81907 0.80839 0.80005 0.79403 0.79038 0.78912
0.790  1.01906 1.00667 0.99079 0.97386 0.95535 0.93612 0.91644 0.89695 0.87784 0.85998 0.84344 0.82857 0.81564 0.80484 0.79630 0.79009 0.78639 0.78514
0.795  1.01923 1.00627 0.99054 0.97287 0.95408 0.93455 0.91455 0.89475 0.87541 0.85717 0.84034 0.82522 0.81206 0.80108 0.79241 0.78614 0.78232 0.78107
0.800  1.01941 1.00624 0.98983 0.97231 0.95279 0.93296 0.91265 0.89251 0.87313 0.85430 0.83719 0.82180 0.80842 0.79724 0.78842 0.78204 0.77818 0.77682
0.805  1.01959 1.00622 0.98959 0.97138 0.95200 0.93182 0.91116 0.89025 0.87055 0.85139 0.83398 0.81832 0.80470 0.79332 0.78435 0.77786 0.77392 0.77255
0.810  1.01978 1.00580 0.98887 0.97038 0.95070 0.93022 0.90922 0.88796 0.86792 0.84871 0.83072 0.81478 0.80091 0.78932 0.78018 0.77357 0.76956 0.76817
0.815  1.01997 1.00579 0.98863 0.96937 0.94938 0.92858 0.90724 0.88583 0.86524 0.84542 0.82738 0.81116 0.79703 0.78524 0.77592 0.76919 0.76510 0.76368
0.820  1.02016 1.00537 0.98793 0.96836 0.94807 0.92694 0.90525 0.88327 0.86253 0.84236 0.82400 0.80747 0.79308 0.78106 0.77157 0.76469 0.76050 0.75907
0.825  1.02036 1.00537 0.98722 0.96787 0.94674 0.92527 0.90322 0.88088 0.85977 0.83925 0.82055 0.80371 0.78904 0.77679 0.76699 0.76004 0.75583 0.75442
0.830  1.02057 1.00496 0.98651 0.96687 0.94541 0.92360 0.90071 0.87847 0.85659 0.83608 0.81702 0.79986 0.78471 0.77227 0.76244 0.75533 0.75103 0.74956
0.835  1.02076 1.00455 0.98580 0.96532 0.94408 0.92140 0.89865 0.87601 0.85375 0.83283 0.81314 0.79569 0.78050 0.76780 0.75777 0.75050 0.74607 0.74458
0.840  1.02072 1.00414 0.98509 0.96431 0.94274 0.91970 0.89656 0.87308 0.85083 0.82921 0.80948 0.79169 0.77618 0.76307 0.75286 0.74549 0.74103 0.73952
0.845  1.02095 1.00418 0.98440 0.96331 0.94085 0.91799 0.89395 0.87056 0.84752 0.82551 0.80544 0.78734 0.77157 0.75838 0.74795 0.74033 0.73580 0.73424
0.850  1.02090 1.00379 0.98371 0.96231 0.93951 0.91573 0.89183 0.86754 0.84412 0.82210 0.80160 0.78289 0.76684 0.75342 0.74280 0.73513 0.73047 0.72888
0.855  1.02114 1.00340 0.98303 0.96075 0.93760 0.91394 0.88917 0.86449 0.84108 0.81827 0.79742 0.77835 0.76200 0.74832 0.73751 0.72970 0.72496 0.72335
0.860  1.02109 1.00256 0.98182 0.95978 0.93626 0.91172 0.88649 0.86187 0.83759 0.81436 0.79313 0.77393 0.75704 0.74310 0.73208 0.72411 0.71928 0.71764
0.865  1.02136 1.00220 0.98117 0.95823 0.93435 0.90942 0.88378 0.85874 0.83403 0.81038 0.78875 0.76895 0.75196 0.73774 0.72650 0.71837 0.71343 0.71175
0.870  1.02133 1.00185 0.97998 0.95668 0.93244 0.90711 0.88105 0.85549 0.82997 0.80632 0.78394 0.76408 0.74675 0.73224 0.72074 0.71236 0.70736 0.70565
0.875  1.02130 1.00102 0.97879 0.95515 0.93054 0.90480 0.87830 0.85188 0.82630 0.80180 0.77937 0.75910 0.74117 0.72640 0.71471 0.70626 0.70113 0.69934
0.880  1.02128 1.00071 0.97763 0.95364 0.92864 0.90190 0.87552 0.84863 0.82257 0.79759 0.77436 0.75372 0.73569 0.72058 0.70848 0.69988 0.69466 0.69288
0.885  1.02127 0.99992 0.97649 0.95214 0.92614 0.89959 0.87220 0.84485 0.81833 0.79290 0.76957 0.74819 0.72981 0.71440 0.70207 0.69329 0.68797 0.68617
0.890  1.02127 0.99915 0.97538 0.95068 0.92428 0.89668 0.86884 0.84102 0.81403 0.78812 0.76399 0.74253 0.72377 0.70804 0.69544 0.68647 0.68104 0.67920
0.895  1.02095 0.99841 0.97430 0.94862 0.92181 0.89377 0.86546 0.83715 0.80966 0.78325 0.75863 0.73672 0.71730 0.70128 0.68860 0.67942 0.67384 0.67193
0.900  1.02078 0.99769 0.97266 0.94659 0.91937 0.89088 0.86208 0.83326 0.80475 0.77786 0.75315 0.73045 0.71091 0.69451 0.68137 0.67201 0.66634 0.66443
0.905  1.02069 0.99649 0.97107 0.94461 0.91697 0.88800 0.85811 0.82879 0.80018 0.77237 0.74718 0.72401 0.70405 0.68731 0.67389 0.66432 0.65852 0.65651
0.910  1.02041 0.99532 0.96952 0.94268 0.91396 0.88453 0.85414 0.82429 0.79473 0.76678 0.74106 0.71740 0.69700 0.67966 0.66613 0.65633 0.65039 0.64837
0.915  1.01977 0.99420 0.96804 0.94017 0.91100 0.88108 0.85017 0.81977 0.78963 0.76110 0.73442 0.71027 0.68944 0.67194 0.65791 0.64790 0.64183 0.63974
0.920  1.01954 0.99314 0.96602 0.93772 0.90810 0.87705 0.84621 0.81467 0.78396 0.75486 0.72763 0.70295 0.68164 0.66352 0.64936 0.63911 0.63288 0.63074
0.925  1.01895 0.99160 0.96408 0.93471 0.90463 0.87307 0.84108 0.80956 0.77824 0.74807 0.72028 0.69541 0.67330 0.65499 0.64030 0.62981 0.62345 0.62130
0.930  1.01841 0.99015 0.96161 0.93180 0.90125 0.86916 0.83659 0.80388 0.77196 0.74116 0.71276 0.68697 0.66467 0.64567 0.63083 0.62006 0.61352 0.61130
0.935  1.01750 0.98823 0.95928 0.92905 0.89734 0.86471 0.83094 0.79764 0.76510 0.73412 0.70466 0.67862 0.65544 0.63597 0.62074 0.60970 0.60298 0.60065
0.940  1.01666 0.98644 0.95646 0.92579 0.89290 0.85973 0.82536 0.79143 0.75822 0.72609 0.69638 0.66932 0.64557 0.62585 0.61000 0.59866 0.59178 0.58941
0.945  1.01547 0.98424 0.95387 0.92207 0.88867 0.85427 0.81929 0.78470 0.75026 0.71747 0.68709 0.65938 0.63503 0.61479 0.59851 0.58687 0.57980 0.57741
0.950  1.01439 0.98226 0.95021 0.91796 0.88403 0.84902 0.81277 0.77748 0.74232 0.70876 0.67718 0.64877 0.62377 0.60296 0.58621 0.57422 0.56692 0.56441
0.955  1.01257 0.97937 0.94691 0.91352 0.87837 0.84212 0.80586 0.76927 0.73336 0.69902 0.66666 0.63748 0.61174 0.59004 0.57299 0.56046 0.55296 0.55038
0.960  1.01094 0.97624 0.94274 0.90819 0.87251 0.83563 0.79803 0.76010 0.72344 0.68782 0.65511 0.62474 0.59828 0.57618 0.55836 0.54557 0.53777 0.53508
0.965  1.00866 0.97241 0.93786 0.90216 0.86523 0.82774 0.78880 0.75014 0.71267 0.67619 0.64213 0.61090 0.58362 0.56053 0.54234 0.52908 0.52094 0.51824
0.970  1.00584 0.96810 0.93186 0.89570 0.85754 0.81806 0.77843 0.73901 0.70014 0.66277 0.62778 0.59559 0.56737 0.54342 0.52432 0.51057 0.50217 0.49930
0.975  1.00219 0.96302 0.92518 0.88722 0.84783 0.80773 0.76672 0.72589 0.68615 0.64732 0.61135 0.57811 0.54885 0.52393 0.50400 0.48950 0.48079 0.47783
0.980  0.99762 0.95661 0.91727 0.87758 0.83632 0.79494 0.75258 0.71093 0.66969 0.62985 0.59228 0.55748 0.52707 0.50106 0.48017 0.46493 0.45576 0.45264
0.985  0.99145 0.94772 0.90575 0.86446 0.82213 0.77886 0.73521 0.69156 0.64888 0.60799 0.56880 0.53270 0.50089 0.47325 0.45118 0.43516 0.42526 0.42196
0.990  0.98232 0.93485 0.89013 0.84563 0.80116 0.75629 0.71090 0.66603 0.62196 0.57903 0.53858 0.50095 0.46707 0.43764 0.41390 0.39638 0.38574 0.38220
0.995  0.96601 0.91158 0.86259 0.81429 0.76682 0.71931 0.67232 0.62564 0.57959 0.53542 0.49328 0.45351 0.41704 0.38494 0.35849 0.33860 0.32645 0.32229
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e030.dat <==
# alpha = -0.50 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  1.00000 1.00000 1.00000 0.99999 0.99999 0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99993 0.99993
0.020  1.00000 1.00000 0.99999 0.99999 0.99998 0.99997 0.99996 0.99994 0.99993 0.99992 0.99991 0.99991 0.99990 0.99989 0.99989 0.99989 0.99988 0.99988
0.025  1.00001 1.00000 0.99999 0.99998 0.99996 0.99995 0.99993 0.99991 0.99990 0.99988 0.99987 0.99985 0.99984 0.99983 0.99983 0.99982 0.99982 0.99982
0.030  1.00001 1.00000 0.99999 0.99997 0.99995 0.99992 0.99990 0.99987 0.99985 0.99983 0.99981 0.99979 0.99977 0.99976 0.99975 0.99974 0.99974 0.99973
0.035  1.00001 1.00000 0.99998 0.99996 0.99993 0.99990 0.99986 0.99983 0.99980 0.99977 0.99974 0.99971 0.99969 0.99967 0.99966 0.99965 0.99964 0.99964
0.040  1.00001 1.00000 0.99997 0.99994 0.99990 0.99986 0.99982 0.99978 0.99973 0.99970 0.99966 0.99963 0.99960 0.99957 0.99956 0.99954 0.99953 0.99953
0.045  1.00002 1.00000 0.99997 0.99993 0.99988 0.99983 0.99977 0.99972 0.99966 0.99961 0.99957 0.99953 0.99949 0.99946 0.99944 0.99942 0.99941 0.99940
0.050  1.00002 1.00000 0.99996 0.99991 0.99985 0.99979 0.99972 0.99965 0.99959 0.99952 0.99947 0.99942 0.99937 0.99933 0.99931 0.99929 0.99927 0.99926
0.055  1.00003 1.00000 0.99995 0.99989 0.99982 0.99974 0.99966 0.99958 0.99950 0.99942 0.99935 0.99929 0.99924 0.99919 0.99916 0.99914 0.99912 0.99910
0.060  1.00003 1.00000 0.99994 0.99987 0.99979 0.99969 0.99960 0.99950 0.99940 0.99931 0.99923 0.99916 0.99910 0.99904 0.99900 0.99897 0.99895 0.99893
0.065  1.00004 1.00000 0.99993 0.99985 0.99975 0.99964 0.99953 0.99941 0.99930 0.99920 0.99910 0.99901 0.99894 0.99887 0.99883 0.99879 0.99877 0.99875
0.070  1.00004 0.99999 0.99992 0.99982 0.99971 0.99958 0.99945 0.99932 0.99919 0.99907 0.99895 0.99886 0.99877 0.99870 0.99864 0.99860 0.99857 0.99855
0.075  1.00005 0.99999 0.99991 0.99980 0.99967 0.99952 0.99937 0.99922 0.99907 0.99893 0.99880 0.99869 0.99859 0.99850 0.99844 0.99839 0.99836 0.99833
0.080  1.00005 0.99999 0.99990 0.99977 0.99962 0.99945 0.99928 0.99911 0.99894 0.99878 0.99863 0.99850 0.99839 0.99830 0.99822 0.99817 0.99814 0.99810
0.085  1.00006 0.99999 0.99988 0.99974 0.99957 0.99938 0.99919 0.99899 0.99880 0.99862 0.99846 0.99831 0.99818 0.99808 0.99799 0.99793 0.99789 0.99786
0.090  1.00007 0.99999 0.99987 0.99970 0.99952 0.99931 0.99909 0.99887 0.99866 0.99846 0.99827 0.99811 0.99796 0.99784 0.99775 0.99768 0.99764 0.99760
0.095  1.00008 0.99999 0.99985 0.99967 0.99946 0.99923 0.99899 0.99874 0.99850 0.99828 0.99807 0.99789 0.99773 0.99760 0.99749 0.99741 0.99737 0.99732
0.100  1.00009 0.99999 0.99984 0.99963 0.99940 0.99914 0.99888 0.99860 0.99834 0.99809 0.99786 0.99766 0.99748 0.99734 0.99722 0.99713 0.99708 0.99703
0.105  1.00009 0.99999 0.99982 0.99960 0.99934 0.99905 0.99876 0.99846 0.99817 0.99790 0.99764 0.99742 0.99722 0.99706 0.99693 0.99684 0.99678 0.99673
0.110  1.00010 0.99998 0.99980 0.99955 0.99928 0.99896 0.99864 0.99831 0.99799 0.99769 0.99741 0.99717 0.99695 0.99677 0.99663 0.99653 0.99647 0.99640
0.115  1.00011 0.99998 0.99978 0.99951 0.99921 0.99886 0.99851 0.99815 0.99781 0.99747 0.99717 0.99690 0.99666 0.99647 0.99632 0.99621 0.99614 0.99613
0.120  1.00012 0.99998 0.99976 0.99947 0.99914 0.99876 0.99838 0.99798 0.99761 0.99725 0.99692 0.99663 0.99637 0.99616 0.99599 0.99587 0.99580 0.99578
0.125  1.00013 0.99998 0.99974 0.99943 0.99906 0.99865 0.99824 0.99781 0.99740 0.99701 0.99666 0.99634 0.99606 0.99583 0.99565 0.99552 0.99544 0.99541
0.130  1.00014 0.99998 0.99972 0.99938 0.99899 0.99854 0.99810 0.99763 0.99719 0.99676 0.99638 0.99604 0.99573 0.99549 0.99529 0.99515 0.99506 0.99503
0.135  1.00016 0.99997 0.99970 0.99933 0.99891 0.99843 0.99794 0.99744 0.99697 0.99651 0.99610 0.99572 0.99540 0.99513 0.99492 0.99476 0.99467 0.99463
0.140  1.00017 0.99997 0.99968 0.99928 0.99882 0.99831 0.99778 0.99725 0.99674 0.99624 0.99580 0.99540 0.99505 0.99476 0.99453 0.99437 0.99427 0.99422
0.145  1.00018 0.99997 0.99965 0.99923 0.99873 0.99819 0.99762 0.99705 0.99650 0.99597 0.99549 0.99506 0.99469 0.99438 0.99413 0.99396 0.99385 0.99379
0.150  1.00019 0.99997 0.99963 0.99917 0.99864 0.99806 0.99745 0.99684 0.99625 0.99568 0.99517 0.99471 0.99431 0.99398 0.99372 0.99353 0.99341 0.99335
0.155  1.00020 0.99997 0.99960 0.99912 0.99855 0.99793 0.99728 0.99662 0.99599 0.99539 0.99484 0.99435 0.99392 0.99356 0.99329 0.99309 0.99296 0.99289
0.160  1.00022 0.99996 0.99957 0.99906 0.99845 0.99779 0.99710 0.99640 0.99573 0.99509 0.99450 0.99397 0.99352 0.99314 0.99284 0.99263 0.99250 0.99242
0.165  1.00023 0.99996 0.99954 0.99900 0.99835 0.99764 0.99691 0.99617 0.99545 0.99477 0.99414 0.99359 0.99310 0.99270 0.99239 0.99215 0.99202 0.99193
0.170  1.00025 0.99996 0.99951 0.99893 0.99825 0.99749 0.99672 0.99592 0.99517 0.99445 0.99378 0.99319 0.99268 0.99225 0.99191 0.99167 0.99152 0.99148
0.175  1.00026 0.99996 0.99948 0.99886 0.99815 0.99734 0.99652 0.99568 0.99488 0.99411 0.99341 0.99278 0.99223 0.99178 0.99142 0.99117 0.99101 0.99096
0.180  1.00028 0.99996 0.99945 0.99879 0.99804 0.99719 0.99632 0.99543 0.99458 0.99376 0.99302 0.99236 0.99178 0.99130 0.99092 0.99065 0.99049 0.99042
0.185  1.00029 0.99995 0.99942 0.99872 0.99792 0.99703 0.99610 0.99517 0.99427 0.99341 0.99262 0.99192 0.99131 0.99081 0.99040 0.99012 0.98994 0.98987
0.190  1.00031 0.99995 0.99939 0.99866 0.99780 0.99686 0.99588 0.99491 0.99394 0.99305 0.99221 0.99147 0.99083 0.99030 0.98987 0.98957 0.98939 0.98930
0.195  1.00032 0.99995 0.99936 0.99858 0.99768 0.99670 0.99566 0.99463 0.99362 0.99267 0.99179 0.99101 0.99033 0.98977 0.98933 0.98901 0.98881 0.98872
0.200  1.00034 0.99994 0.99933 0.99851 0.99756 0.99652 0.99543 0.99435 0.99328 0.99229 0.99136 0.99054 0.98983 0.98923 0.98877 0.98843 0.98822 0.98812
0.205  1.00036 0.99994 0.99929 0.99843 0.99743 0.99632 0.99520 0.99404 0.99294 0.99189 0.99091 0.99005 0.98930 0.98868 0.98819 0.98783 0.98762 0.98750
0.210  1.00037 0.99993 0.99925 0.99835 0.99731 0.99614 0.99496 0.99375 0.99258 0.99148 0.99046 0.98956 0.98877 0.98811 0.98760 0.98722 0.98700 0.98693
0.215  1.00039 0.99992 0.99920 0.99826 0.99718 0.99596 0.99471 0.99344 0.99222 0.99105 0.99000 0.98904 0.98821 0.98753 0.98699 0.98659 0.98636 0.98628
0.220  1.00041 0.99992 0.99916 0.99817 0.99704 0.99577 0.99444 0.99313 0.99185 0.99063 0.98952 0.98852 0.98765 0.98693 0.98637 0.98596 0.98571 0.98562
0.225  1.00043 0.99992 0.99913 0.99809 0.99688 0.99558 0.99419 0.99281 0.99145 0.99019 0.98903 0.98797 0.98707 0.98632 0.98573 0.98530 0.98504 0.98494
0.230  1.00044 0.99991 0.99909 0.99800 0.99674 0.99537 0.99392 0.99249 0.99107 0.98975 0.98853 0.98743 0.98648 0.98570 0.98507 0.98463 0.98436 0.98424
0.235  1.00046 0.99991 0.99905 0.99792 0.99660 0.99514 0.99365 0.99213 0.99067 0.98929 0.98800 0.98686 0.98588 0.98505 0.98440 0.98394 0.98366 0.98353
0.240  1.00048 0.99991 0.99901 0.99783 0.99645 0.99493 0.99338 0.99179 0.99027 0.98881 0.98748 0.98629 0.98526 0.98440 0.98373 0.98324 0.98294 0.98280
0.245  1.00050 0.99990 0.99896 0.99773 0.99630 0.99472 0.99309 0.99144 0.98985 0.98832 0.98694 0.98571 0.98462 0.98373 0.98303 0.98251 0.98221 0.98211
0.250  1.00052 0.99990 0.99892 0.99762 0.99614 0.99450 0.99277 0.99108 0.98942 0.98783 0.98639 0.98510 0.98397 0.98304 0.98231 0.98177 0.98146 0.98134
0.255  1.00054 0.99989 0.99885 0.99751 0.99595 0.99427 0.99248 0.99071 0.98897 0.98733 0.98583 0.98448 0.98332 0.98234 0.98158 0.98103 0.98069 0.98056
0.260  1.00056 0.99989 0.99880 0.99741 0.99579 0.99404 0.99218 0.99033 0.98852 0.98682 0.98525 0.98385 0.98264 0.98163 0.98083 0.98026 0.97991 0.97977
0.265  1.00058 0.99988 0.99876 0.99732 0.99563 0.99377 0.99187 0.98993 0.98807 0.98630 0.98466 0.98321 0.98195 0.98089 0.98007 0.97947 0.97911 0.97895
0.270  1.00061 0.99987 0.99871 0.99721 0.99546 0.99354 0.99155 0.98954 0.98761 0.98575 0.98406 0.98256 0.98124 0.98015 0.97929 0.97867 0.97830 0.97818
0.275  1.00063 0.99985 0.99867 0.99711 0.99529 0.99329 0.99120 0.98914 0.98713 0.98521 0.98345 0.98189 0.98052 0.97939 0.97850 0.97785 0.97746 0.97733
0.280  1.00065 0.99985 0.99862 0.99697 0.99509 0.99304 0.99087 0.98874 0.98662 0.98465 0.98284 0.98119 0.97979 0.97861 0.97769 0.97702 0.97662 0.97647
0.285  1.00068 0.99984 0.99856 0.99685 0.99489 0.99278 0.99054 0.98829 0.98613 0.98409 0.98219 0.98050 0.97904 0.97782 0.97686 0.97616 0.97575 0.97558
0.290  1.00070 0.99984 0.99848 0.99674 0.99471 0.99249 0.99021 0.98787 0.98563 0.98351 0.98154 0.97980 0.97828 0.97701 0.97602 0.97530 0.97487 0.97468
0.295  1.00072 0.99983 0.99842 0.99664 0.99453 0.99223 0.98983 0.98744 0.98512 0.98290 0.98088 0.97907 0.97748 0.97618 0.97516 0.97441 0.97396 0.97382
0.300  1.00075 0.99983 0.99837 0.99652 0.99434 0.99196 0.98947 0.98700 0.98456 0.98230 0.98021 0.97833 0.97670 0.97535 0.97428 0.97351 0.97305 0.97289
0.305  1.00077 0.99982 0.99832 0.99640 0.99410 0.99168 0.98911 0.98655 0.98404 0.98169 0.97952 0.97757 0.97589 0.97450 0.97338 0.97259 0.97211 0.97194
0.310  1.00080 0.99981 0.99826 0.99623 0.99390 0.99135 0.98874 0.98606 0.98350 0.98107 0.97880 0.97681 0.97507 0.97362 0.97248 0.97165 0.97116 0.97096
0.315  1.00082 0.99978 0.99821 0.99611 0.99371 0.99107 0.98836 0.98560 0.98295 0.98040 0.97810 0.97603 0.97423 0.97273 0.97155 0.97070 0.97019 0.96997
0.320  1.00085 0.99977 0.99810 0.99599 0.99350 0.99078 0.98794 0.98513 0.98234 0.97976 0.97738 0.97524 0.97337 0.97183 0.97061 0.96973 0.96920 0.96902
0.325  1.00087 0.99977 0.99804 0.99586 0.99329 0.99049 0.98755 0.98465 0.98178 0.97910 0.97664 0.97441 0.97250 0.97091 0.96965 0.96874 0.96820 0.96800
0.330  1.00089 0.99976 0.99799 0.99571 0.99303 0.99013 0.98716 0.98411 0.98120 0.97844 0.97586 0.97359 0.97162 0.96997 0.96867 0.96773 0.96717 0.96696
0.335  1.00091 0.99975 0.99793 0.99554 0.99281 0.98982 0.98674 0.98362 0.98061 0.97772 0.97511 0.97276 0.97072 0.96901 0.96768 0.96671 0.96613 0.96589
0.340  1.00094 0.99975 0.99787 0.99541 0.99260 0.98952 0.98630 0.98312 0.97997 0.97704 0.97433 0.97191 0.96979 0.96804 0.96667 0.96567 0.96506 0.96487
0.345  1.00097 0.99974 0.99779 0.99528 0.99237 0.98920 0.98588 0.98257 0.97936 0.97634 0.97354 0.97102 0.96886 0.96706 0.96563 0.96461 0.96399 0.96377
0.350  1.00100 0.99972 0.99768 0.99514 0.99208 0.98881 0.98546 0.98203 0.97874 0.97562 0.97271 0.97015 0.96792 0.96605 0.96458 0.96353 0.96289 0.96265
0.355  1.00103 0.99968 0.99762 0.99493 0.99186 0.98849 0.98497 0.98150 0.97810 0.97485 0.97190 0.96925 0.96695 0.96502 0.96352 0.96243 0.96177 0.96151
0.360  1.00106 0.99967 0.99755 0.99479 0.99163 0.98816 0.98454 0.98096 0.97741 0.97412 0.97107 0.96833 0.96595 0.96399 0.96244 0.96131 0.96064 0.96041
0.365  1.00109 0.99967 0.99748 0.99465 0.99131 0.98778 0.98410 0.98035 0.97677 0.97336 0.97019 0.96739 0.96497 0.96294 0.96133 0.96018 0.95949 0.95924
0.370  1.00112 0.99966 0.99738 0.99450 0.99107 0.98740 0.98362 0.97979 0.97610 0.97255 0.96934 0.96646 0.96396 0.96185 0.96021 0.95903 0.95831 0.95804
0.375  1.00115 0.99965 0.99728 0.99427 0.99083 0.98706 0.98312 0.97923 0.97537 0.97178 0.96848 0.96551 0.96291 0.96077 0.95908 0.95786 0.95712 0.95683
0.380  1.00118 0.99964 0.99721 0.99412 0.99058 0.98670 0.98266 0.97858 0.97469 0.97099 0.96759 0.96451 0.96186 0.95966 0.95792 0.95666 0.95591 0.95565
0.385  1.00120 0.99958 0.99714 0.99397 0.99024 0.98626 0.98218 0.97800 0.97400 0.97014 0.96665 0.96352 0.96081 0.95853 0.95674 0.95546 0.95468 0.95439
0.390  1.00121 0.99957 0.99706 0.99380 0.98999 0.98590 0.98163 0.97741 0.97323 0.96934 0.96574 0.96252 0.95970 0.95738 0.95555 0.95423 0.95343 0.95312
0.395  1.00125 0.99956 0.99691 0.99357 0.98973 0.98553 0.98114 0.97673 0.97252 0.96851 0.96482 0.96147 0.95861 0.95623 0.95434 0.95297 0.95215 0.95188
0.400  1.00128 0.99955 0.99684 0.99341 0.98937 0.98506 0.98065 0.97612 0.97179 0.96765 0.96383 0.96044 0.95750 0.95505 0.95310 0.95170 0.95087 0.95056
0.405  1.00131 0.99954 0.99677 0.99324 0.98911 0.98469 0.98006 0.97551 0.97098 0.96677 0.96288 0.95940 0.95636 0.95383 0.95185 0.95042 0.94955 0.94922
0.410  1.00135 0.99952 0.99668 0.99298 0.98885 0.98430 0.97956 0.97479 0.97023 0.96591 0.96191 0.95830 0.95520 0.95262 0.95058 0.94910 0.94822 0.94792
0.415  1.00138 0.99946 0.99652 0.99281 0.98846 0.98381 0.97904 0.97416 0.96947 0.96496 0.96088 0.95722 0.95404 0.95139 0.94928 0.94778 0.94687 0.94654
0.420  1.00141 0.99945 0.99644 0.99264 0.98819 0.98342 0.97843 0.97351 0.96862 0.96408 0.95989 0.95613 0.95283 0.95012 0.94797 0.94643 0.94550 0.94514
0.425  1.00145 0.99944 0.99636 0.99236 0.98791 0.98301 0.97791 0.97276 0.96784 0.96317 0.95886 0.95497 0.95163 0.94885 0.94665 0.94505 0.94410 0.94378
0.430  1.00148 0.99943 0.99627 0.99219 0.98750 0.98250 0.97726 0.97210 0.96705 0.96219 0.95779 0.95384 0.95042 0.94755 0.94529 0.94366 0.94268 0.94233
0.435  1.00151 0.99941 0.99610 0.99201 0.98722 0.98208 0.97672 0.97141 0.96616 0.96127 0.95675 0.95270 0.94915 0.94623 0.94392 0.94225 0.94125 0.94087
0.440  1.00151 0.99933 0.99602 0.99171 0.98692 0.98154 0.97617 0.97064 0.96534 0.96032 0.95563 0.95149 0.94790 0.94490 0.94253 0.94081 0.93979 0.93944
0.445  1.00155 0.99932 0.99593 0.99153 0.98650 0.98112 0.97550 0.96994 0.96443 0.95930 0.95456 0.95032 0.94663 0.94352 0.94111 0.93936 0.93830 0.93793
0.450  1.00158 0.99931 0.99573 0.99134 0.98620 0.98069 0.97493 0.96913 0.96359 0.95833 0.95347 0.94907 0.94530 0.94216 0.93968 0.93788 0.93680 0.93639
0.455  1.00162 0.99930 0.99565 0.99103 0.98588 0.98013 0.97423 0.96842 0.96274 0.95726 0.95230 0.94785 0.94399 0.94077 0.93821 0.93638 0.93528 0.93489
0.460  1.00166 0.99920 0.99556 0.99084 0.98545 0.97968 0.97365 0.96767 0.96178 0.95627 0.95119 0.94663 0.94262 0.93934 0.93674 0.93486 0.93373 0.93331
0.465  1.00169 0.99919 0.99541 0.99065 0.98514 0.97910 0.97306 0.96684 0.96090 0.95525 0.94998 0.94533 0.94128 0.93791 0.93525 0.93331 0.93216 0.93177
0.470  1.00173 0.99918 0.99526 0.99031 0.98468 0.97864 0.97233 0.96610 0.95991 0.95415 0.94883 0.94406 0.93992 0.93642 0.93371 0.93175 0.93056 0.93014
0.475  1.00176 0.99916 0.99517 0.99012 0.98435 0.97818 0.97173 0.96523 0.95901 0.95311 0.94765 0.94271 0.93849 0.93496 0.93217 0.93016 0.92894 0.92849
0.480  1.00176 0.99906 0.99505 0.98991 0.98400 0.97757 0.97098 0.96447 0.95799 0.95196 0.94640 0.94141 0.93708 0.93347 0.93059 0.92854 0.92730 0.92687
0.485  1.00180 0.99904 0.99485 0.98957 0.98355 0.97710 0.97035 0.96356 0.95706 0.95090 0.94520 0.94008 0.93561 0.93192 0.92901 0.92691 0.92564 0.92517
0.490  1.00183 0.99903 0.99475 0.98936 0.98321 0.97647 0.96958 0.96278 0.95612 0.94972 0.94391 0.93870 0.93417 0.93039 0.92738 0.92524 0.92395 0.92351
0.495  1.00187 0.99901 0.99453 0.98900 0.98271 0.97598 0.96894 0.96185 0.95507 0.94862 0.94267 0.93733 0.93265 0.92880 0.92576 0.92357 0.92223 0.92176
0.500  1.00191 0.99890 0.99442 0.98879 0.98237 0.97533 0.96814 0.96104 0.95409 0.94741 0.94133 0.93589 0.93117 0.92722 0.92411 0.92184 0.92049 0.92004
0.505  1.00195 0.99888 0.99432 0.98856 0.98185 0.97483 0.96749 0.96008 0.95300 0.94628 0.94007 0.93450 0.92963 0.92559 0.92241 0.92012 0.91873 0.91824
0.510  1.00198 0.99887 0.99407 0.98819 0.98150 0.97416 0.96666 0.95925 0.95201 0.94503 0.93869 0.93301 0.92808 0.92396 0.92071 0.91835 0.91694 0.91647
0.515  1.00197 0.99885 0.99397 0.98797 0.98096 0.97364 0.96599 0.95827 0.95088 0.94387 0.93739 0.93158 0.92652 0.92228 0.91896 0.91657 0.91513 0.91462
0.520  1.00201 0.99872 0.99386 0.98758 0.98060 0.97295 0.96514 0.95741 0.94986 0.94258 0.93597 0.93005 0.92490 0.92061 0.91722 0.91475 0.91328 0.91279
0.525  1.00205 0.99871 0.99360 0.98735 0.98005 0.97243 0.96445 0.95641 0.94870 0.94139 0.93463 0.92858 0.92329 0.91887 0.91542 0.91293 0.91142 0.91088
0.530  1.00209 0.99869 0.99349 0.98694 0.97968 0.97171 0.96358 0.95553 0.94764 0.94007 0.93318 0.92700 0.92164 0.91716 0.91362 0.91105 0.90952 0.90901
0.535  1.00213 0.99856 0.99322 0.98671 0.97911 0.97117 0.96286 0.95449 0.94647 0.93884 0.93180 0.92548 0.91993 0.91537 0.91178 0.90917 0.90760 0.90704
0.540  1.00216 0.99854 0.99311 0.98629 0.97873 0.97044 0.96197 0.95359 0.94525 0.93748 0.93031 0.92387 0.91828 0.91361 0.90992 0.90724 0.90564 0.90511
0.545  1.00215 0.99852 0.99299 0.98605 0.97814 0.96989 0.96124 0.95252 0.94416 0.93622 0.92888 0.92228 0.91653 0.91177 0.90802 0.90531 0.90367 0.90309
0.550  1.00219 0.99837 0.99271 0.98562 0.97775 0.96913 0.96031 0.95159 0.94292 0.93482 0.92736 0.92065 0.91482 0.90996 0.90609 0.90333 0.90166 0.90110
0.555  1.00223 0.99835 0.99259 0.98538 0.97715 0.96856 0.95956 0.95049 0.94180 0.93352 0.92579 0.91896 0.91303 0.90807 0.90416 0.90134 0.89963 0.89902
0.560  1.00227 0.99833 0.99230 0.98492 0.97675 0.96779 0.95862 0.94937 0.94051 0.93210 0.92432 0.91733 0.91127 0.90618 0.90218 0.89930 0.89756 0.89697
0.565  1.00231 0.99817 0.99218 0.98468 0.97613 0.96700 0.95765 0.94841 0.93933 0.93064 0.92271 0.91560 0.90942 0.90427 0.90020 0.89725 0.89546 0.89483
0.570  1.00228 0.99815 0.99187 0.98421 0.97570 0.96641 0.95688 0.94726 0.93805 0.92929 0.92119 0.91393 0.90755 0.90229 0.89815 0.89516 0.89334 0.89272
0.575  1.00232 0.99813 0.99175 0.98395 0.97508 0.96560 0.95589 0.94627 0.93671 0.92779 0.91955 0.91215 0.90572 0.90035 0.89610 0.89303 0.89119 0.89057
0.580  1.00236 0.99796 0.99143 0.98348 0.97443 0.96499 0.95506 0.94510 0.93551 0.92626 0.91787 0.91034 0.90379 0.89833 0.89401 0.89089 0.88901 0.88834
0.585  1.00241 0.99794 0.99131 0.98320 0.97401 0.96416 0.95408 0.94390 0.93414 0.92487 0.91629 0.90860 0.90190 0.89626 0.89188 0.88871 0.88679 0.88613
0.590  1.00238 0.99776 0.99098 0.98272 0.97334 0.96331 0.95304 0.94287 0.93275 0.92330 0.91457 0.90673 0.89992 0.89424 0.88975 0.88648 0.88453 0.88383
0.595  1.00241 0.99774 0.99085 0.98222 0.97266 0.96268 0.95220 0.94164 0.93150 0.92171 0.91283 0.90484 0.89791 0.89212 0.88756 0.88425 0.88225 0.88155
0.600  1.00245 0.99771 0.99051 0.98195 0.97223 0.96181 0.95115 0.94039 0.93008 0.92025 0.91118 0.90303 0.89595 0.88998 0.88532 0.88197 0.87994 0.87924
0.605  1.00249 0.99753 0.99038 0.98143 0.97153 0.96093 0.95008 0.93931 0.92862 0.91862 0.90938 0.90109 0.89388 0.88786 0.88311 0.87965 0.87758 0.87684
0.610  1.00251 0.99750 0.99002 0.98109 0.97082 0.96027 0.94898 0.93804 0.92729 0.91697 0.90757 0.89912 0.89178 0.88565 0.88082 0.87732 0.87520 0.87446
0.615  1.00249 0.99731 0.98985 0.98063 0.97036 0.95937 0.94811 0.93675 0.92583 0.91545 0.90585 0.89722 0.88965 0.88341 0.87849 0.87494 0.87278 0.87205
0.620  1.00253 0.99728 0.98953 0.98008 0.96964 0.95845 0.94699 0.93542 0.92432 0.91375 0.90398 0.89520 0.88757 0.88120 0.87613 0.87251 0.87033 0.86959
0.625  1.00257 0.99707 0.98915 0.97977 0.96890 0.95751 0.94585 0.93429 0.92278 0.91202 0.90208 0.89315 0.88539 0.87890 0.87378 0.87005 0.86783 0.86704
0.630  1.00251 0.99705 0.98902 0.97924 0.96842 0.95682 0.94470 0.93295 0.92122 0.91028 0.90015 0.89106 0.88316 0.87656 0.87136 0.86759 0.86531 0.86451
0.635  1.00256 0.99683 0.98863 0.97868 0.96767 0.95587 0.94378 0.93157 0.91984 0.90866 0.89832 0.88894 0.88090 0.87419 0.86889 0.86506 0.86274 0.86195
0.640  1.00260 0.99681 0.98824 0.97810 0.96690 0.95490 0.94260 0.93017 0.91824 0.90687 0.89636 0.88692 0.87870 0.87178 0.86639 0.86249 0.86013 0.85934
0.645  1.00263 0.99658 0.98810 0.97780 0.96612 0.95391 0.94140 0.92876 0.91661 0.90505 0.89435 0.88474 0.87638 0.86941 0.86386 0.85988 0.85748 0.85663
0.650  1.00257 0.99655 0.98769 0.97721 0.96561 0.95291 0.94019 0.92755 0.91496 0.90320 0.89231 0.88253 0.87403 0.86693 0.86132 0.85724 0.85479 0.85394
0.655  1.00262 0.99632 0.98728 0.97661 0.96482 0.95218 0.93895 0.92611 0.91330 0.90132 0.89024 0.88030 0.87164 0.86441 0.85871 0.85458 0.85208 0.85121
0.660  1.00265 0.99629 0.98713 0.97600 0.96401 0.95116 0.93770 0.92464 0.91160 0.89942 0.88815 0.87802 0.86921 0.86186 0.85605 0.85185 0.84931 0.84844
0.665  1.00258 0.99605 0.98671 0.97568 0.96319 0.95012 0.93670 0.92314 0.91009 0.89748 0.88602 0.87571 0.86675 0.85927 0.85336 0.84909 0.84650 0.84562
0.670  1.00263 0.99580 0.98628 0.97507 0.96235 0.94906 0.93542 0.92163 0.90836 0.89570 0.88385 0.87337 0.86425 0.85664 0.85062 0.84627 0.84365 0.84276
0.675  1.00264 0.99577 0.98601 0.97444 0.96151 0.94799 0.93412 0.92009 0.90659 0.89373 0.88182 0.87110 0.86171 0.85396 0.84784 0.84342 0.84075 0.83984
0.680  1.00259 0.99551 0.98569 0.97380 0.96065 0.94691 0.93281 0.91853 0.90481 0.89172 0.87960 0.86871 0.85920 0.85125 0.84502 0.84052 0.83780 0.83689
0.685  1.00263 0.99546 0.98524 0.97315 0.95989 0.94581 0.93147 0.91696 0.90299 0.88968 0.87735 0.86627 0.85661 0.84850 0.84216 0.83758 0.83481 0.83388
0.690  1.00254 0.99521 0.98479 0.97249 0.95922 0.94470 0.93012 0.91535 0.90115 0.88760 0.87506 0.86379 0.85396 0.84570 0.83925 0.83459 0.83177 0.83083
0.695  1.00258 0.99494 0.98432 0.97182 0.95834 0.94357 0.92874 0.91373 0.89928 0.88550 0.87274 0.86126 0.85117 0.84286 0.83629 0.83155 0.82868 0.82772
0.700  1.00260 0.99481 0.98385 0.97114 0.95744 0.94242 0.92735 0.91208 0.89739 0.88335 0.87030 0.85857 0.84843 0.83998 0.83329 0.82846 0.82554 0.82456
0.705  1.00252 0.99463 0.98368 0.97045 0.95652 0.94126 0.92594 0.91041 0.89546 0.88099 0.86781 0.85596 0.84566 0.83704 0.83024 0.82533 0.82235 0.82135
0.710  1.00256 0.99434 0.98320 0.96993 0.95559 0.94009 0.92451 0.90872 0.89337 0.87879 0.86538 0.85333 0.84283 0.83407 0.82715 0.82214 0.81911 0.81808
0.715  1.00245 0.99404 0.98272 0.96904 0.95435 0.93891 0.92305 0.90701 0.89128 0.87656 0.86292 0.85065 0.83997 0.83105 0.82400 0.81890 0.81581 0.81476
0.720  1.00249 0.99374 0.98222 0.96833 0.95335 0.93770 0.92126 0.90526 0.88927 0.87429 0.86041 0.84793 0.83706 0.82797 0.82080 0.81560 0.81244 0.81138
0.725  1.00238 0.99370 0.98172 0.96760 0.95239 0.93648 0.91978 0.90320 0.88724 0.87199 0.85787 0.84516 0.83410 0.82485 0.81753 0.81221 0.80903 0.80794
0.730  1.00241 0.99340 0.98121 0.96687 0.95142 0.93524 0.91826 0.90141 0.88517 0.86966 0.85528 0.84235 0.83108 0.82158 0.81417 0.80881 0.80557 0.80443
0.735  1.00229 0.99308 0.98069 0.96613 0.95043 0.93363 0.91673 0.89959 0.88306 0.86706 0.85246 0.83933 0.82790 0.81835 0.81081 0.80535 0.80204 0.80093
0.740  1.00232 0.99276 0.98016 0.96538 0.94943 0.93236 0.91517 0.89775 0.88067 0.86465 0.84980 0.83644 0.82480 0.81507 0.80739 0.80182 0.79844 0.79730
0.745  1.00220 0.99243 0.97964 0.96462 0.94842 0.93107 0.91326 0.89557 0.87851 0.86221 0.84709 0.83349 0.82164 0.81173 0.80383 0.79819 0.79478 0.79361
0.750  1.00206 0.99210 0.97909 0.96385 0.94700 0.92977 0.91166 0.89367 0.87631 0.85948 0.84414 0.83032 0.81829 0.80824 0.80029 0.79455 0.79107 0.78984
0.755  1.00209 0.99176 0.97818 0.96267 0.94597 0.92807 0.91004 0.89175 0.87380 0.85696 0.84134 0.82728 0.81503 0.80479 0.79669 0.79078 0.78726 0.78607
0.760  1.00195 0.99141 0.97763 0.96188 0.94492 0.92673 0.90804 0.88947 0.87154 0.85440 0.83842 0.82400 0.81156 0.80117 0.79295 0.78700 0.78341 0.78216
0.765  1.00180 0.99106 0.97707 0.96108 0.94344 0.92497 0.90638 0.88749 0.86895 0.85155 0.83540 0.82086 0.80819 0.79759 0.78922 0.78315 0.77946 0.77823
0.770  1.00183 0.99071 0.97650 0.96017 0.94236 0.92360 0.90432 0.88515 0.86662 0.84890 0.83224 0.81747 0.80460 0.79384 0.78533 0.77919 0.77546 0.77417
0.775  1.00167 0.99034 0.97553 0.95904 0.94085 0.92219 0.90262 0.88311 0.86395 0.84596 0.82926 0.81421 0.80111 0.79014 0.78146 0.77514 0.77136 0.77008
0.780  1.00150 0.98998 0.97495 0.95822 0.93975 0.92040 0.90050 0.88069 0.86155 0.84296 0.82599 0.81071 0.79739 0.78625 0.77744 0.77107 0.76720 0.76585
0.785  1.00152 0.98961 0.97436 0.95695 0.93819 0.91856 0.89874 0.87857 0.85879 0.84019 0.82291 0.80733 0.79370 0.78228 0.77333 0.76686 0.76294 0.76160
0.790  1.00136 0.98921 0.97335 0.95611 0.93707 0.91712 0.89657 0.87611 0.85599 0.83709 0.81954 0.80371 0.78991 0.77837 0.76922 0.76257 0.75860 0.75725
0.795  1.00118 0.98850 0.97276 0.95481 0.93548 0.91522 0.89436 0.87358 0.85323 0.83395 0.81610 0.80002 0.78599 0.77426 0.76498 0.75826 0.75416 0.75281
0.800  1.00099 0.98811 0.97172 0.95389 0.93387 0.91330 0.89212 0.87102 0.85059 0.83074 0.81260 0.79625 0.78199 0.77006 0.76063 0.75380 0.74965 0.74821
0.805  1.00080 0.98771 0.97111 0.95262 0.93270 0.91180 0.89027 0.86841 0.84766 0.82748 0.80905 0.79242 0.77792 0.76579 0.75619 0.74924 0.74503 0.74357
0.810  1.00060 0.98696 0.97006 0.95128 0.93106 0.90985 0.88797 0.86577 0.84468 0.82443 0.80543 0.78852 0.77377 0.76142 0.75166 0.74459 0.74031 0.73882
0.815  1.00039 0.98655 0.96943 0.94992 0.92940 0.90786 0.88565 0.86328 0.84165 0.82080 0.80173 0.78454 0.76953 0.75697 0.74703 0.73984 0.73548 0.73397
0.820  1.00018 0.98577 0.96836 0.94855 0.92772 0.90585 0.88328 0.86037 0.83858 0.81737 0.79798 0.78048 0.76521 0.75243 0.74231 0.73498 0.73051 0.72899
0.825  0.99996 0.98535 0.96727 0.94764 0.92602 0.90381 0.88089 0.85760 0.83544 0.81389 0.79416 0.77635 0.76080 0.74779 0.73738 0.72996 0.72547 0.72396
0.830  0.99973 0.98455 0.96617 0.94625 0.92430 0.90175 0.87803 0.85480 0.83190 0.81034 0.79026 0.77212 0.75612 0.74291 0.73245 0.72489 0.72030 0.71874
0.835  0.99948 0.98373 0.96506 0.94435 0.92257 0.89919 0.87557 0.85196 0.82867 0.80671 0.78601 0.76760 0.75153 0.73806 0.72741 0.71969 0.71497 0.71339
0.840  0.99901 0.98289 0.96394 0.94293 0.92082 0.89708 0.87307 0.84865 0.82536 0.80272 0.78197 0.76321 0.74682 0.73296 0.72214 0.71430 0.70956 0.70796
0.845  0.99876 0.98246 0.96281 0.94150 0.91854 0.89495 0.87009 0.84572 0.82167 0.79865 0.77755 0.75849 0.74185 0.72790 0.71685 0.70878 0.70396 0.70231
0.850  0.99824 0.98162 0.96167 0.94005 0.91676 0.89229 0.86753 0.84232 0.81788 0.79483 0.77331 0.75367 0.73674 0.72256 0.71133 0.70320 0.69826 0.69658
0.855  0.99797 0.98076 0.96053 0.93807 0.91443 0.89006 0.86446 0.83886 0.81442 0.79060 0.76875 0.74874 0.73153 0.71710 0.70567 0.69740 0.69238 0.69068
0.860  0.99742 0.97947 0.95888 0.93662 0.91263 0.88740 0.86136 0.83579 0.81052 0.78630 0.76407 0.74393 0.72619 0.71150 0.69987 0.69144 0.68633 0.68460
0.865  0.99714 0.97860 0.95773 0.93461 0.91027 0.88466 0.85822 0.83224 0.80654 0.78190 0.75929 0.73857 0.72072 0.70576 0.69391 0.68533 0.68011 0.67834
0.870  0.99657 0.97772 0.95605 0.93259 0.90789 0.88190 0.85503 0.82855 0.80209 0.77743 0.75410 0.73331 0.71513 0.69988 0.68777 0.67896 0.67368 0.67189
0.875  0.99598 0.97638 0.95437 0.93057 0.90549 0.87911 0.85181 0.82451 0.79797 0.77251 0.74911 0.72793 0.70917 0.69367 0.68139 0.67249 0.66709 0.66522
0.880  0.99538 0.97549 0.95268 0.92853 0.90309 0.87575 0.84855 0.82079 0.79378 0.76786 0.74370 0.72215 0.70329 0.68747 0.67480 0.66575 0.66026 0.65839
0.885  0.99476 0.97414 0.95098 0.92650 0.90010 0.87291 0.84476 0.81655 0.78911 0.76274 0.73847 0.71623 0.69703 0.68092 0.66802 0.65880 0.65322 0.65133
0.890  0.99412 0.97278 0.94929 0.92446 0.89767 0.86950 0.84091 0.81225 0.78435 0.75753 0.73250 0.71017 0.69061 0.67419 0.66103 0.65163 0.64593 0.64400
0.895  0.99316 0.97141 0.94760 0.92185 0.89467 0.86606 0.83702 0.80789 0.77951 0.75221 0.72672 0.70395 0.68378 0.66707 0.65383 0.64423 0.63840 0.63640
0.900  0.99230 0.97005 0.94536 0.91923 0.89165 0.86261 0.83310 0.80348 0.77415 0.74639 0.72080 0.69729 0.67699 0.65993 0.64626 0.63648 0.63056 0.62856
0.905  0.99149 0.96819 0.94313 0.91662 0.88863 0.85914 0.82860 0.79851 0.76907 0.74045 0.71440 0.69045 0.66976 0.65237 0.63843 0.62846 0.62241 0.62032
0.910  0.99045 0.96632 0.94090 0.91403 0.88502 0.85509 0.82407 0.79348 0.76315 0.73439 0.70785 0.68344 0.66232 0.64437 0.63033 0.62014 0.61396 0.61186
0.915  0.98905 0.96447 0.93870 0.91085 0.88142 0.85103 0.81951 0.78840 0.75752 0.72822 0.70079 0.67592 0.65440 0.63630 0.62178 0.61140 0.60509 0.60293
0.920  0.98798 0.96263 0.93595 0.90770 0.87784 0.84638 0.81493 0.78275 0.75134 0.72151 0.69356 0.66819 0.64623 0.62755 0.61292 0.60230 0.59585 0.59364
0.925  0.98653 0.96028 0.93323 0.90396 0.87367 0.84173 0.80921 0.77705 0.74507 0.71424 0.68578 0.66024 0.63754 0.61869 0.60355 0.59272 0.58615 0.58393
0.930  0.98507 0.95796 0.92995 0.90028 0.86955 0.83711 0.80405 0.77078 0.73824 0.70684 0.67782 0.65143 0.62855 0.60907 0.59379 0.58271 0.57597 0.57367
0.935  0.98320 0.95514 0.92675 0.89668 0.86486 0.83193 0.79775 0.76394 0.73085 0.69928 0.66928 0.64267 0.61898 0.59907 0.58344 0.57210 0.56519 0.56280
0.940  0.98132 0.95238 0.92302 0.89254 0.85962 0.82619 0.79147 0.75708 0.72337 0.69076 0.66053 0.63300 0.60880 0.58865 0.57246 0.56085 0.55379 0.55137
0.945  0.97903 0.94914 0.91942 0.88789 0.85450 0.81993 0.78466 0.74968 0.71484 0.68163 0.65081 0.62269 0.59795 0.57734 0.56077 0.54888 0.54166 0.53921
0.950  0.97674 0.94602 0.91473 0.88278 0.84892 0.81380 0.77735 0.74175 0.70627 0.67237 0.64047 0.61173 0.58641 0.56529 0.54829 0.53609 0.52866 0.52610
0.955  0.97364 0.94192 0.91027 0.87727 0.84229 0.80602 0.76960 0.73281 0.69668 0.66210 0.62950 0.60008 0.57411 0.55219 0.53493 0.52225 0.51464 0.51203
0.960  0.97057 0.93747 0.90485 0.87080 0.83534 0.79853 0.76089 0.72291 0.68612 0.65039 0.61752 0.58704 0.56044 0.53819 0.52025 0.50734 0.49946 0.49675
0.965  0.96672 0.93219 0.89861 0.86350 0.82692 0.78958 0.75076 0.71214 0.67466 0.63819 0.60414 0.57292 0.54561 0.52249 0.50424 0.49092 0.48275 0.48003
0.970  0.96215 0.92624 0.89112 0.85562 0.81794 0.77880 0.73940 0.70014 0.66144 0.62424 0.58940 0.55736 0.52926 0.50540 0.48634 0.47261 0.46421 0.46133
0.975  0.95651 0.91930 0.88271 0.84559 0.80682 0.76719 0.72659 0.68612 0.64671 0.60826 0.57261 0.53970 0.51072 0.48605 0.46629 0.45190 0.44323 0.44029
0.980  0.94960 0.91071 0.87279 0.83413 0.79371 0.75299 0.71125 0.67015 0.62948 0.59022 0.55323 0.51901 0.48909 0.46350 0.44294 0.42793 0.41887 0.41579
0.985  0.94059 0.89923 0.85894 0.81890 0.77761 0.73528 0.69250 0.64972 0.60791 0.56786 0.52956 0.49432 0.46327 0.43632 0.41479 0.39913 0.38945 0.38622
0.990  0.92777 0.88305 0.84033 0.79746 0.75440 0.71080 0.66666 0.62301 0.58017 0.53853 0.49933 0.46294 0.43021 0.40183 0.37893 0.36202 0.35174 0.34830
0.995  0.90603 0.85505 0.80863 0.76255 0.71705 0.67141 0.62622 0.58135 0.53716 0.49482 0.45453 0.41660 0.38191 0.35143 0.32635 0.30749 0.29594 0.29199
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e040.dat <==
# alpha = -0.50 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.015  1.00000 1.00000 0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99993 0.99993 0.99993 0.99992 0.99992
0.020  1.00000 0.99999 0.99998 0.99998 0.99997 0.99996 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99987 0.99986
0.025  0.99999 0.99999 0.99998 0.99996 0.99995 0.99993 0.99991 0.99989 0.99988 0.99986 0.99984 0.99983 0.99982 0.99981 0.99980 0.99979 0.99979 0.99979
0.030  0.99999 0.99998 0.99997 0.99995 0.99993 0.99990 0.99987 0.99985 0.99982 0.99980 0.99978 0.99976 0.99974 0.99972 0.99971 0.99970 0.99970 0.99969
0.035  0.99999 0.99997 0.99995 0.99993 0.99990 0.99986 0.99983 0.99979 0.99976 0.99973 0.99969 0.99967 0.99964 0.99962 0.99961 0.99960 0.99959 0.99958
0.040  0.99998 0.99997 0.99994 0.99991 0.99987 0.99982 0.99978 0.99973 0.99968 0.99964 0.99960 0.99957 0.99953 0.99951 0.99949 0.99947 0.99946 0.99946
0.045  0.99998 0.99996 0.99992 0.99988 0.99983 0.99978 0.99972 0.99966 0.99960 0.99955 0.99950 0.99945 0.99941 0.99938 0.99935 0.99933 0.99932 0.99931
0.050  0.99997 0.99995 0.99991 0.99985 0.99979 0.99972 0.99965 0.99958 0.99951 0.99944 0.99938 0.99932 0.99927 0.99923 0.99920 0.99918 0.99916 0.99915
0.055  0.99996 0.99993 0.99989 0.99982 0.99975 0.99966 0.99958 0.99949 0.99940 0.99932 0.99925 0.99918 0.99912 0.99907 0.99903 0.99900 0.99899 0.99897
0.060  0.99996 0.99992 0.99986 0.99979 0.99970 0.99960 0.99950 0.99939 0.99929 0.99919 0.99910 0.99902 0.99895 0.99889 0.99885 0.99882 0.99879 0.99878
0.065  0.99995 0.99991 0.99984 0.99975 0.99965 0.99953 0.99941 0.99929 0.99917 0.99905 0.99895 0.99885 0.99877 0.99870 0.99865 0.99861 0.99859 0.99856
0.070  0.99994 0.99989 0.99982 0.99971 0.99959 0.99946 0.99932 0.99917 0.99903 0.99890 0.99878 0.99867 0.99857 0.99849 0.99843 0.99839 0.99836 0.99833
0.075  0.99993 0.99988 0.99979 0.99967 0.99953 0.99938 0.99921 0.99905 0.99889 0.99874 0.99860 0.99847 0.99836 0.99827 0.99820 0.99815 0.99812 0.99809
0.080  0.99993 0.99986 0.99976 0.99962 0.99947 0.99929 0.99911 0.99892 0.99874 0.99856 0.99840 0.99826 0.99814 0.99803 0.99795 0.99789 0.99785 0.99782
0.085  0.99992 0.99984 0.99973 0.99957 0.99940 0.99920 0.99899 0.99878 0.99857 0.99838 0.99820 0.99804 0.99790 0.99778 0.99769 0.99762 0.99758 0.99754
0.090  0.99991 0.99982 0.99969 0.99952 0.99932 0.99910 0.99887 0.99863 0.99840 0.99818 0.99798 0.99780 0.99764 0.99751 0.99741 0.99733 0.99728 0.99724
0.095  0.99989 0.99980 0.99966 0.99947 0.99925 0.99900 0.99874 0.99847 0.99822 0.99797 0.99775 0.99755 0.99737 0.99722 0.99711 0.99702 0.99697 0.99693
0.100  0.99988 0.99978 0.99962 0.99941 0.99916 0.99889 0.99860 0.99831 0.99802 0.99775 0.99750 0.99728 0.99708 0.99692 0.99680 0.99670 0.99665 0.99660
0.105  0.99987 0.99976 0.99958 0.99935 0.99908 0.99877 0.99846 0.99813 0.99782 0.99752 0.99725 0.99700 0.99678 0.99661 0.99647 0.99636 0.99630 0.99624
0.110  0.99986 0.99973 0.99954 0.99928 0.99899 0.99865 0.99831 0.99795 0.99761 0.99728 0.99698 0.99671 0.99647 0.99627 0.99612 0.99601 0.99594 0.99588
0.115  0.99985 0.99971 0.99950 0.99921 0.99889 0.99852 0.99815 0.99776 0.99739 0.99703 0.99670 0.99640 0.99614 0.99593 0.99576 0.99563 0.99556 0.99554
0.120  0.99983 0.99968 0.99945 0.99914 0.99879 0.99839 0.99798 0.99755 0.99715 0.99676 0.99640 0.99608 0.99580 0.99556 0.99538 0.99524 0.99516 0.99514
0.125  0.99982 0.99966 0.99941 0.99907 0.99869 0.99825 0.99781 0.99735 0.99691 0.99648 0.99609 0.99574 0.99544 0.99518 0.99498 0.99484 0.99475 0.99472
0.130  0.99980 0.99963 0.99936 0.99900 0.99858 0.99811 0.99763 0.99713 0.99665 0.99619 0.99577 0.99539 0.99506 0.99479 0.99457 0.99441 0.99432 0.99428
0.135  0.99979 0.99960 0.99931 0.99892 0.99847 0.99796 0.99744 0.99690 0.99639 0.99589 0.99544 0.99503 0.99467 0.99438 0.99414 0.99397 0.99387 0.99383
0.140  0.99977 0.99957 0.99925 0.99884 0.99835 0.99781 0.99724 0.99667 0.99612 0.99558 0.99509 0.99465 0.99427 0.99395 0.99370 0.99352 0.99341 0.99336
0.145  0.99975 0.99953 0.99920 0.99875 0.99822 0.99765 0.99704 0.99643 0.99583 0.99526 0.99473 0.99426 0.99385 0.99351 0.99324 0.99304 0.99292 0.99287
0.150  0.99973 0.99950 0.99914 0.99866 0.99810 0.99748 0.99683 0.99617 0.99553 0.99492 0.99436 0.99385 0.99342 0.99305 0.99276 0.99255 0.99242 0.99236
0.155  0.99972 0.99947 0.99908 0.99857 0.99797 0.99731 0.99661 0.99591 0.99523 0.99457 0.99398 0.99343 0.99297 0.99257 0.99227 0.99204 0.99191 0.99184
0.160  0.99970 0.99943 0.99902 0.99848 0.99784 0.99713 0.99639 0.99564 0.99491 0.99422 0.99358 0.99300 0.99250 0.99208 0.99176 0.99152 0.99137 0.99129
0.165  0.99968 0.99940 0.99895 0.99838 0.99770 0.99694 0.99616 0.99536 0.99459 0.99385 0.99316 0.99256 0.99202 0.99158 0.99123 0.99097 0.99082 0.99073
0.170  0.99966 0.99936 0.99889 0.99827 0.99756 0.99675 0.99592 0.99507 0.99425 0.99347 0.99274 0.99209 0.99153 0.99106 0.99068 0.99041 0.99025 0.99020
0.175  0.99964 0.99932 0.99882 0.99816 0.99741 0.99655 0.99568 0.99477 0.99390 0.99307 0.99230 0.99162 0.99101 0.99052 0.99012 0.98984 0.98967 0.98961
0.180  0.99961 0.99928 0.99875 0.99806 0.99726 0.99635 0.99542 0.99447 0.99355 0.99266 0.99185 0.99113 0.99049 0.98996 0.98954 0.98924 0.98906 0.98899
0.185  0.99959 0.99924 0.99868 0.99795 0.99709 0.99615 0.99515 0.99416 0.99318 0.99225 0.99139 0.99062 0.98995 0.98939 0.98895 0.98863 0.98844 0.98836
0.190  0.99957 0.99920 0.99861 0.99783 0.99692 0.99593 0.99488 0.99383 0.99279 0.99182 0.99091 0.99010 0.98939 0.98880 0.98833 0.98800 0.98780 0.98771
0.195  0.99954 0.99915 0.99853 0.99772 0.99676 0.99571 0.99461 0.99350 0.99240 0.99138 0.99042 0.98956 0.98882 0.98820 0.98771 0.98735 0.98714 0.98704
0.200  0.99952 0.99911 0.99846 0.99760 0.99659 0.99548 0.99433 0.99316 0.99201 0.99092 0.98991 0.98902 0.98823 0.98758 0.98706 0.98669 0.98646 0.98636
0.205  0.99949 0.99906 0.99838 0.99748 0.99642 0.99524 0.99404 0.99279 0.99160 0.99046 0.98939 0.98845 0.98763 0.98694 0.98640 0.98601 0.98577 0.98565
0.210  0.99947 0.99901 0.99829 0.99735 0.99624 0.99500 0.99374 0.99244 0.99118 0.98998 0.98886 0.98788 0.98701 0.98628 0.98572 0.98530 0.98506 0.98498
0.215  0.99944 0.99895 0.99820 0.99720 0.99606 0.99476 0.99343 0.99207 0.99075 0.98948 0.98833 0.98728 0.98637 0.98561 0.98502 0.98458 0.98433 0.98424
0.220  0.99941 0.99890 0.99811 0.99707 0.99586 0.99452 0.99310 0.99169 0.99030 0.98898 0.98777 0.98667 0.98572 0.98493 0.98430 0.98385 0.98358 0.98348
0.225  0.99938 0.99885 0.99802 0.99693 0.99565 0.99427 0.99278 0.99130 0.98984 0.98847 0.98720 0.98604 0.98506 0.98423 0.98357 0.98310 0.98281 0.98270
0.230  0.99935 0.99880 0.99793 0.99679 0.99546 0.99400 0.99245 0.99091 0.98938 0.98794 0.98661 0.98541 0.98437 0.98351 0.98282 0.98233 0.98203 0.98190
0.235  0.99932 0.99875 0.99784 0.99665 0.99526 0.99371 0.99212 0.99048 0.98890 0.98740 0.98600 0.98476 0.98367 0.98277 0.98205 0.98154 0.98122 0.98109
0.240  0.99929 0.99869 0.99775 0.99651 0.99505 0.99344 0.99177 0.99007 0.98842 0.98685 0.98539 0.98410 0.98296 0.98201 0.98127 0.98073 0.98040 0.98025
0.245  0.99926 0.99863 0.99765 0.99636 0.99484 0.99316 0.99142 0.98964 0.98793 0.98627 0.98477 0.98341 0.98222 0.98124 0.98047 0.97990 0.97956 0.97945
0.250  0.99923 0.99858 0.99755 0.99618 0.99462 0.99288 0.99104 0.98921 0.98742 0.98570 0.98413 0.98271 0.98148 0.98045 0.97964 0.97905 0.97870 0.97858
0.255  0.99919 0.99852 0.99743 0.99602 0.99437 0.99258 0.99067 0.98877 0.98688 0.98511 0.98348 0.98199 0.98072 0.97965 0.97880 0.97819 0.97783 0.97769
0.260  0.99916 0.99846 0.99732 0.99586 0.99415 0.99228 0.99030 0.98831 0.98636 0.98451 0.98280 0.98127 0.97994 0.97882 0.97794 0.97731 0.97693 0.97678
0.265  0.99913 0.99839 0.99722 0.99570 0.99392 0.99195 0.98991 0.98783 0.98582 0.98390 0.98211 0.98053 0.97914 0.97798 0.97707 0.97641 0.97601 0.97585
0.270  0.99909 0.99832 0.99711 0.99553 0.99368 0.99164 0.98952 0.98736 0.98527 0.98326 0.98142 0.97977 0.97833 0.97713 0.97618 0.97549 0.97508 0.97495
0.275  0.99905 0.99825 0.99700 0.99536 0.99344 0.99132 0.98909 0.98688 0.98470 0.98262 0.98071 0.97899 0.97749 0.97625 0.97526 0.97455 0.97413 0.97398
0.280  0.99902 0.99818 0.99689 0.99517 0.99318 0.99100 0.98868 0.98639 0.98411 0.98197 0.97999 0.97819 0.97665 0.97536 0.97434 0.97360 0.97315 0.97299
0.285  0.99898 0.99811 0.99677 0.99498 0.99291 0.99066 0.98827 0.98586 0.98352 0.98131 0.97924 0.97739 0.97579 0.97445 0.97339 0.97262 0.97216 0.97198
0.290  0.99894 0.99804 0.99662 0.99480 0.99266 0.99029 0.98785 0.98534 0.98293 0.98062 0.97848 0.97657 0.97491 0.97351 0.97242 0.97163 0.97115 0.97096
0.295  0.99890 0.99797 0.99650 0.99462 0.99240 0.98995 0.98740 0.98482 0.98232 0.97991 0.97772 0.97574 0.97400 0.97257 0.97143 0.97061 0.97012 0.96996
0.300  0.99886 0.99790 0.99638 0.99444 0.99213 0.98960 0.98694 0.98429 0.98167 0.97921 0.97694 0.97488 0.97309 0.97160 0.97043 0.96958 0.96907 0.96889
0.305  0.99882 0.99783 0.99626 0.99424 0.99182 0.98925 0.98650 0.98375 0.98104 0.97850 0.97614 0.97400 0.97216 0.97063 0.96940 0.96853 0.96800 0.96780
0.310  0.99878 0.99775 0.99613 0.99401 0.99154 0.98884 0.98604 0.98317 0.98040 0.97777 0.97531 0.97312 0.97122 0.96962 0.96836 0.96745 0.96691 0.96670
0.315  0.99873 0.99765 0.99600 0.99381 0.99127 0.98847 0.98557 0.98261 0.97975 0.97699 0.97448 0.97222 0.97025 0.96860 0.96730 0.96637 0.96580 0.96557
0.320  0.99869 0.99757 0.99583 0.99361 0.99098 0.98809 0.98506 0.98204 0.97905 0.97624 0.97364 0.97130 0.96926 0.96756 0.96622 0.96525 0.96466 0.96447
0.325  0.99863 0.99749 0.99570 0.99340 0.99068 0.98771 0.98458 0.98146 0.97838 0.97547 0.97279 0.97035 0.96826 0.96651 0.96512 0.96412 0.96352 0.96330
0.330  0.99858 0.99741 0.99556 0.99317 0.99034 0.98727 0.98410 0.98083 0.97769 0.97469 0.97189 0.96941 0.96724 0.96543 0.96400 0.96297 0.96235 0.96211
0.335  0.99854 0.99733 0.99542 0.99293 0.99005 0.98687 0.98358 0.98023 0.97699 0.97386 0.97101 0.96845 0.96621 0.96433 0.96286 0.96180 0.96115 0.96090
0.340  0.99849 0.99724 0.99528 0.99271 0.98974 0.98647 0.98304 0.97962 0.97623 0.97305 0.97011 0.96746 0.96514 0.96322 0.96171 0.96061 0.95994 0.95972
0.345  0.99844 0.99716 0.99512 0.99249 0.98942 0.98606 0.98253 0.97897 0.97551 0.97223 0.96919 0.96644 0.96407 0.96209 0.96053 0.95939 0.95871 0.95847
0.350  0.99839 0.99706 0.99494 0.99227 0.98905 0.98558 0.98200 0.97832 0.97477 0.97139 0.96823 0.96543 0.96299 0.96094 0.95932 0.95816 0.95746 0.95720
0.355  0.99834 0.99694 0.99479 0.99198 0.98873 0.98516 0.98141 0.97768 0.97402 0.97050 0.96729 0.96440 0.96187 0.95976 0.95811 0.95691 0.95618 0.95590
0.360  0.99829 0.99685 0.99464 0.99175 0.98841 0.98473 0.98087 0.97703 0.97322 0.96964 0.96633 0.96334 0.96074 0.95858 0.95687 0.95563 0.95488 0.95463
0.365  0.99823 0.99676 0.99448 0.99152 0.98800 0.98425 0.98032 0.97631 0.97244 0.96876 0.96531 0.96226 0.95960 0.95737 0.95560 0.95434 0.95357 0.95330
0.370  0.99818 0.99667 0.99430 0.99127 0.98767 0.98378 0.97974 0.97564 0.97166 0.96782 0.96432 0.96118 0.95844 0.95613 0.95433 0.95302 0.95223 0.95194
0.375  0.99812 0.99657 0.99411 0.99096 0.98733 0.98333 0.97913 0.97495 0.97081 0.96692 0.96332 0.96008 0.95724 0.95489 0.95303 0.95168 0.95087 0.95055
0.380  0.99806 0.99647 0.99395 0.99072 0.98698 0.98287 0.97856 0.97420 0.97000 0.96599 0.96229 0.95893 0.95604 0.95362 0.95170 0.95032 0.94948 0.94920
0.385  0.99800 0.99633 0.99378 0.99047 0.98655 0.98233 0.97797 0.97349 0.96917 0.96501 0.96121 0.95780 0.95482 0.95233 0.95036 0.94894 0.94808 0.94777
0.390  0.99792 0.99623 0.99361 0.99020 0.98619 0.98186 0.97731 0.97278 0.96828 0.96406 0.96016 0.95664 0.95356 0.95101 0.94900 0.94754 0.94666 0.94632
0.395  0.99786 0.99612 0.99337 0.98987 0.98583 0.98137 0.97670 0.97198 0.96743 0.96310 0.95908 0.95544 0.95231 0.94969 0.94761 0.94611 0.94521 0.94490
0.400  0.99780 0.99602 0.99320 0.98961 0.98537 0.98080 0.97609 0.97124 0.96657 0.96209 0.95795 0.95425 0.95103 0.94834 0.94620 0.94466 0.94374 0.94341
0.405  0.99774 0.99591 0.99303 0.98934 0.98500 0.98031 0.97539 0.97050 0.96563 0.96107 0.95684 0.95305 0.94973 0.94695 0.94478 0.94320 0.94224 0.94189
0.410  0.99768 0.99579 0.99284 0.98898 0.98462 0.97981 0.97476 0.96966 0.96474 0.96006 0.95572 0.95179 0.94840 0.94557 0.94333 0.94170 0.94072 0.94040
0.415  0.99761 0.99564 0.99259 0.98871 0.98414 0.97921 0.97411 0.96889 0.96384 0.95897 0.95454 0.95054 0.94706 0.94416 0.94184 0.94019 0.93919 0.93883
0.420  0.99754 0.99552 0.99240 0.98843 0.98375 0.97870 0.97339 0.96811 0.96286 0.95794 0.95338 0.94928 0.94568 0.94271 0.94035 0.93866 0.93763 0.93725
0.425  0.99748 0.99541 0.99222 0.98805 0.98335 0.97816 0.97273 0.96723 0.96193 0.95688 0.95220 0.94796 0.94431 0.94126 0.93884 0.93709 0.93604 0.93568
0.430  0.99741 0.99529 0.99202 0.98776 0.98284 0.97754 0.97197 0.96643 0.96099 0.95575 0.95097 0.94666 0.94292 0.93978 0.93729 0.93551 0.93443 0.93405
0.435  0.99733 0.99517 0.99174 0.98747 0.98243 0.97700 0.97129 0.96560 0.95996 0.95466 0.94976 0.94534 0.94147 0.93827 0.93573 0.93390 0.93279 0.93238
0.440  0.99723 0.99499 0.99155 0.98706 0.98202 0.97634 0.97060 0.96469 0.95899 0.95356 0.94848 0.94397 0.94003 0.93675 0.93415 0.93226 0.93113 0.93075
0.445  0.99716 0.99487 0.99135 0.98676 0.98149 0.97579 0.96980 0.96385 0.95793 0.95238 0.94724 0.94261 0.93858 0.93519 0.93253 0.93061 0.92945 0.92904
0.450  0.99708 0.99474 0.99105 0.98646 0.98106 0.97522 0.96910 0.96290 0.95693 0.95124 0.94597 0.94119 0.93707 0.93363 0.93091 0.92893 0.92774 0.92730
0.455  0.99701 0.99462 0.99084 0.98603 0.98061 0.97454 0.96827 0.96204 0.95592 0.95002 0.94464 0.93979 0.93557 0.93205 0.92924 0.92723 0.92601 0.92559
0.460  0.99693 0.99441 0.99064 0.98572 0.98007 0.97396 0.96755 0.96114 0.95481 0.94885 0.94334 0.93838 0.93401 0.93041 0.92756 0.92550 0.92425 0.92381
0.465  0.99685 0.99428 0.99037 0.98540 0.97962 0.97325 0.96680 0.96017 0.95377 0.94767 0.94196 0.93689 0.93248 0.92878 0.92586 0.92374 0.92247 0.92204
0.470  0.99677 0.99415 0.99010 0.98496 0.97904 0.97265 0.96595 0.95927 0.95263 0.94640 0.94062 0.93544 0.93091 0.92710 0.92412 0.92197 0.92066 0.92020
0.475  0.99668 0.99401 0.98989 0.98463 0.97858 0.97205 0.96519 0.95825 0.95156 0.94518 0.93927 0.93390 0.92929 0.92543 0.92237 0.92016 0.91883 0.91834
0.480  0.99656 0.99380 0.98964 0.98429 0.97810 0.97131 0.96430 0.95732 0.95038 0.94387 0.93784 0.93241 0.92768 0.92373 0.92058 0.91833 0.91697 0.91650
0.485  0.99647 0.99365 0.98932 0.98383 0.97751 0.97069 0.96352 0.95627 0.94928 0.94262 0.93644 0.93087 0.92601 0.92197 0.91879 0.91648 0.91508 0.91458
0.490  0.99638 0.99351 0.98910 0.98349 0.97703 0.96992 0.96260 0.95532 0.94816 0.94126 0.93496 0.92930 0.92436 0.92023 0.91694 0.91459 0.91317 0.91268
0.495  0.99629 0.99337 0.98875 0.98300 0.97640 0.96928 0.96180 0.95423 0.94694 0.93998 0.93353 0.92773 0.92264 0.91843 0.91510 0.91269 0.91123 0.91071
0.500  0.99620 0.99313 0.98851 0.98265 0.97591 0.96850 0.96086 0.95326 0.94579 0.93859 0.93201 0.92609 0.92094 0.91663 0.91322 0.91074 0.90926 0.90876
0.505  0.99611 0.99298 0.98827 0.98228 0.97526 0.96784 0.96004 0.95214 0.94453 0.93727 0.93054 0.92449 0.91919 0.91478 0.91130 0.90878 0.90726 0.90673
0.510  0.99600 0.99283 0.98789 0.98178 0.97476 0.96703 0.95907 0.95113 0.94335 0.93584 0.92898 0.92280 0.91743 0.91293 0.90937 0.90679 0.90524 0.90472
0.515  0.99586 0.99267 0.98765 0.98141 0.97409 0.96635 0.95822 0.94999 0.94205 0.93448 0.92747 0.92115 0.91564 0.91102 0.90740 0.90477 0.90319 0.90263
0.520  0.99577 0.99241 0.98740 0.98089 0.97357 0.96551 0.95722 0.94895 0.94084 0.93301 0.92586 0.91942 0.91381 0.90912 0.90542 0.90272 0.90110 0.90057
0.525  0.99567 0.99225 0.98701 0.98051 0.97288 0.96482 0.95635 0.94778 0.93950 0.93161 0.92430 0.91773 0.91198 0.90716 0.90338 0.90065 0.89900 0.89842
0.530  0.99556 0.99209 0.98675 0.97997 0.97235 0.96396 0.95532 0.94672 0.93825 0.93010 0.92265 0.91594 0.91010 0.90521 0.90135 0.89853 0.89685 0.89629
0.535  0.99546 0.99182 0.98634 0.97958 0.97164 0.96325 0.95443 0.94550 0.93689 0.92867 0.92106 0.91420 0.90817 0.90319 0.89926 0.89641 0.89469 0.89409
0.540  0.99534 0.99165 0.98608 0.97902 0.97109 0.96236 0.95337 0.94441 0.93549 0.92712 0.91935 0.91237 0.90629 0.90119 0.89716 0.89424 0.89248 0.89190
0.545  0.99518 0.99148 0.98580 0.97862 0.97036 0.96164 0.95246 0.94317 0.93420 0.92564 0.91771 0.91055 0.90431 0.89912 0.89502 0.89206 0.89026 0.88963
0.550  0.99507 0.99119 0.98538 0.97804 0.96980 0.96072 0.95137 0.94204 0.93276 0.92405 0.91597 0.90870 0.90236 0.89706 0.89284 0.88982 0.88799 0.88738
0.555  0.99495 0.99102 0.98510 0.97763 0.96904 0.95997 0.95042 0.94076 0.93143 0.92253 0.91419 0.90678 0.90033 0.89493 0.89066 0.88758 0.88570 0.88505
0.560  0.99484 0.99083 0.98466 0.97703 0.96846 0.95903 0.94931 0.93946 0.92996 0.92090 0.91249 0.90492 0.89833 0.89279 0.88842 0.88528 0.88338 0.88273
0.565  0.99471 0.99053 0.98438 0.97661 0.96769 0.95808 0.94817 0.93830 0.92857 0.91923 0.91066 0.90296 0.89624 0.89063 0.88619 0.88297 0.88102 0.88033
0.570  0.99453 0.99034 0.98392 0.97599 0.96708 0.95730 0.94720 0.93696 0.92708 0.91766 0.90891 0.90104 0.89413 0.88841 0.88389 0.88061 0.87863 0.87795
0.575  0.99440 0.99015 0.98362 0.97555 0.96629 0.95632 0.94603 0.93576 0.92554 0.91594 0.90704 0.89903 0.89205 0.88620 0.88157 0.87822 0.87621 0.87554
0.580  0.99428 0.98983 0.98315 0.97492 0.96548 0.95551 0.94500 0.93439 0.92412 0.91420 0.90514 0.89698 0.88987 0.88392 0.87922 0.87582 0.87376 0.87303
0.585  0.99415 0.98963 0.98285 0.97446 0.96486 0.95451 0.94382 0.93300 0.92255 0.91257 0.90332 0.89499 0.88773 0.88161 0.87682 0.87336 0.87126 0.87055
0.590  0.99396 0.98929 0.98235 0.97382 0.96403 0.95348 0.94260 0.93175 0.92094 0.91079 0.90137 0.89289 0.88550 0.87932 0.87442 0.87086 0.86873 0.86798
0.595  0.99380 0.98909 0.98204 0.97315 0.96317 0.95265 0.94155 0.93032 0.91946 0.90897 0.89939 0.89075 0.88323 0.87694 0.87196 0.86836 0.86618 0.86542
0.600  0.99367 0.98887 0.98153 0.97268 0.96254 0.95160 0.94031 0.92887 0.91782 0.90727 0.89749 0.88868 0.88100 0.87453 0.86946 0.86580 0.86358 0.86283
0.605  0.99352 0.98852 0.98121 0.97199 0.96167 0.95052 0.93904 0.92756 0.91615 0.90541 0.89546 0.88649 0.87867 0.87214 0.86696 0.86320 0.86094 0.86014
0.610  0.99336 0.98831 0.98069 0.97146 0.96077 0.94965 0.93775 0.92608 0.91458 0.90353 0.89339 0.88426 0.87631 0.86966 0.86439 0.86058 0.85828 0.85747
0.615  0.99315 0.98794 0.98032 0.97081 0.96011 0.94856 0.93665 0.92457 0.91290 0.90176 0.89142 0.88210 0.87392 0.86714 0.86179 0.85791 0.85557 0.85477
0.620  0.99300 0.98771 0.97982 0.97009 0.95920 0.94744 0.93532 0.92304 0.91116 0.89982 0.88930 0.87982 0.87156 0.86465 0.85914 0.85520 0.85282 0.85202
0.625  0.99284 0.98733 0.97926 0.96956 0.95827 0.94631 0.93398 0.92167 0.90939 0.89785 0.88715 0.87751 0.86910 0.86207 0.85651 0.85245 0.85003 0.84918
0.630  0.99260 0.98710 0.97892 0.96885 0.95757 0.94540 0.93262 0.92010 0.90760 0.89586 0.88497 0.87516 0.86660 0.85945 0.85379 0.84969 0.84721 0.84635
0.635  0.99244 0.98669 0.97835 0.96809 0.95662 0.94424 0.93146 0.91850 0.90597 0.89399 0.88286 0.87277 0.86407 0.85679 0.85103 0.84687 0.84435 0.84349
0.640  0.99227 0.98646 0.97776 0.96732 0.95565 0.94306 0.93006 0.91687 0.90413 0.89195 0.88065 0.87047 0.86159 0.85409 0.84824 0.84400 0.84143 0.84057
0.645  0.99209 0.98604 0.97740 0.96680 0.95467 0.94186 0.92864 0.91523 0.90226 0.88987 0.87838 0.86802 0.85898 0.85143 0.84542 0.84109 0.83848 0.83757
0.650  0.99183 0.98579 0.97680 0.96601 0.95393 0.94065 0.92720 0.91376 0.90037 0.88777 0.87607 0.86553 0.85635 0.84865 0.84257 0.83814 0.83549 0.83457
0.655  0.99166 0.98536 0.97619 0.96521 0.95293 0.93967 0.92574 0.91209 0.89845 0.88563 0.87373 0.86301 0.85366 0.84584 0.83966 0.83518 0.83246 0.83152
0.660  0.99147 0.98510 0.97581 0.96439 0.95190 0.93843 0.92426 0.91037 0.89651 0.88347 0.87137 0.86046 0.85095 0.84299 0.83670 0.83214 0.82938 0.82844
0.665  0.99118 0.98465 0.97518 0.96383 0.95087 0.93716 0.92300 0.90864 0.89472 0.88127 0.86896 0.85787 0.84819 0.84010 0.83369 0.82906 0.82625 0.82530
0.670  0.99100 0.98419 0.97454 0.96301 0.94981 0.93588 0.92148 0.90687 0.89273 0.87920 0.86652 0.85524 0.84540 0.83716 0.83065 0.82593 0.82308 0.82212
0.675  0.99078 0.98392 0.97403 0.96216 0.94874 0.93458 0.91994 0.90508 0.89070 0.87696 0.86419 0.85267 0.84256 0.83418 0.82756 0.82276 0.81986 0.81889
0.680  0.99049 0.98344 0.97348 0.96129 0.94765 0.93326 0.91838 0.90327 0.88865 0.87467 0.86169 0.84998 0.83974 0.83116 0.82442 0.81955 0.81659 0.81560
0.685  0.99029 0.98315 0.97281 0.96041 0.94665 0.93192 0.91680 0.90144 0.88657 0.87235 0.85914 0.84724 0.83685 0.82810 0.82124 0.81628 0.81328 0.81227
0.690  0.98996 0.98267 0.97213 0.95952 0.94572 0.93056 0.91519 0.89957 0.88445 0.87000 0.85657 0.84446 0.83388 0.82498 0.81801 0.81296 0.80991 0.80889
0.695  0.98975 0.98216 0.97143 0.95861 0.94460 0.92918 0.91356 0.89768 0.88231 0.86760 0.85394 0.84163 0.83079 0.82182 0.81473 0.80959 0.80649 0.80545
0.700  0.98951 0.98178 0.97072 0.95769 0.94345 0.92778 0.91190 0.89577 0.88014 0.86517 0.85122 0.83864 0.82774 0.81862 0.81140 0.80618 0.80302 0.80196
0.705  0.98918 0.98134 0.97028 0.95676 0.94229 0.92637 0.91023 0.89382 0.87793 0.86253 0.84844 0.83573 0.82465 0.81536 0.80802 0.80271 0.79949 0.79841
0.710  0.98895 0.98080 0.96955 0.95597 0.94110 0.92493 0.90852 0.89185 0.87557 0.86004 0.84570 0.83278 0.82150 0.81206 0.80459 0.79919 0.79591 0.79480
0.715  0.98858 0.98025 0.96881 0.95484 0.93962 0.92348 0.90679 0.88985 0.87319 0.85750 0.84293 0.82978 0.81831 0.80871 0.80111 0.79561 0.79227 0.79114
0.720  0.98834 0.97969 0.96806 0.95387 0.93837 0.92200 0.90475 0.88782 0.87089 0.85494 0.84011 0.82674 0.81508 0.80530 0.79757 0.79197 0.78856 0.78741
0.725  0.98795 0.97937 0.96729 0.95288 0.93713 0.92050 0.90298 0.88550 0.86855 0.85233 0.83726 0.82365 0.81178 0.80184 0.79396 0.78824 0.78481 0.78363
0.730  0.98770 0.97879 0.96651 0.95187 0.93589 0.91898 0.90118 0.88341 0.86618 0.84968 0.83435 0.82052 0.80843 0.79824 0.79026 0.78449 0.78099 0.77978
0.735  0.98729 0.97820 0.96572 0.95085 0.93462 0.91711 0.89936 0.88129 0.86376 0.84679 0.83122 0.81719 0.80493 0.79468 0.78656 0.78068 0.77712 0.77592
0.740  0.98702 0.97759 0.96491 0.94982 0.93333 0.91555 0.89750 0.87914 0.86108 0.84406 0.82824 0.81395 0.80149 0.79105 0.78279 0.77680 0.77316 0.77194
0.745  0.98660 0.97698 0.96410 0.94877 0.93202 0.91397 0.89531 0.87668 0.85860 0.84129 0.82520 0.81067 0.79799 0.78736 0.77889 0.77282 0.76915 0.76789
0.750  0.98616 0.97635 0.96326 0.94770 0.93034 0.91235 0.89340 0.87446 0.85608 0.83826 0.82192 0.80718 0.79431 0.78353 0.77499 0.76881 0.76507 0.76376
0.755  0.98587 0.97571 0.96208 0.94625 0.92899 0.91037 0.89146 0.87222 0.85327 0.83541 0.81879 0.80379 0.79069 0.77972 0.77103 0.76470 0.76091 0.75962
0.760  0.98541 0.97505 0.96122 0.94516 0.92763 0.90872 0.88917 0.86964 0.85068 0.83251 0.81553 0.80018 0.78689 0.77575 0.76694 0.76055 0.75669 0.75535
0.765  0.98493 0.97438 0.96034 0.94404 0.92587 0.90667 0.88718 0.86732 0.84777 0.82933 0.81217 0.79668 0.78315 0.77182 0.76284 0.75634 0.75238 0.75106
0.770  0.98461 0.97370 0.95946 0.94281 0.92446 0.90497 0.88482 0.86467 0.84510 0.82634 0.80868 0.79295 0.77922 0.76771 0.75860 0.75201 0.74801 0.74663
0.775  0.98412 0.97301 0.95819 0.94138 0.92265 0.90322 0.88277 0.86228 0.84211 0.82307 0.80534 0.78934 0.77536 0.76364 0.75436 0.74759 0.74354 0.74217
0.780  0.98360 0.97230 0.95727 0.94021 0.92120 0.90112 0.88033 0.85954 0.83935 0.81973 0.80174 0.78548 0.77129 0.75939 0.74997 0.74315 0.73902 0.73758
0.785  0.98324 0.97158 0.95633 0.93863 0.91933 0.89895 0.87822 0.85707 0.83626 0.81660 0.79828 0.78174 0.76723 0.75507 0.74550 0.73858 0.73438 0.73295
0.790  0.98271 0.97083 0.95500 0.93743 0.91785 0.89715 0.87572 0.85427 0.83312 0.81315 0.79456 0.77776 0.76308 0.75078 0.74102 0.73392 0.72966 0.72822
0.795  0.98216 0.96978 0.95404 0.93580 0.91593 0.89492 0.87317 0.85140 0.83000 0.80965 0.79077 0.77370 0.75880 0.74630 0.73640 0.72922 0.72485 0.72341
0.800  0.98159 0.96902 0.95266 0.93452 0.91398 0.89266 0.87059 0.84848 0.82699 0.80609 0.78691 0.76958 0.75443 0.74173 0.73167 0.72438 0.71996 0.71843
0.805  0.98100 0.96823 0.95167 0.93289 0.91242 0.89077 0.86834 0.84552 0.82370 0.80247 0.78299 0.76538 0.74999 0.73708 0.72686 0.71945 0.71496 0.71341
0.810  0.98039 0.96710 0.95025 0.93119 0.91042 0.88845 0.86568 0.84251 0.82035 0.79903 0.77900 0.76110 0.74546 0.73234 0.72195 0.71442 0.70986 0.70828
0.815  0.97977 0.96629 0.94921 0.92946 0.90839 0.88609 0.86298 0.83963 0.81695 0.79504 0.77493 0.75674 0.74084 0.72751 0.71694 0.70929 0.70465 0.70304
0.820  0.97913 0.96511 0.94776 0.92770 0.90632 0.88370 0.86024 0.83635 0.81349 0.79124 0.77079 0.75230 0.73614 0.72258 0.71184 0.70405 0.69930 0.69769
0.825  0.97846 0.96426 0.94627 0.92637 0.90423 0.88127 0.85745 0.83320 0.80996 0.78736 0.76658 0.74778 0.73135 0.71756 0.70653 0.69865 0.69387 0.69227
0.830  0.97778 0.96304 0.94476 0.92457 0.90211 0.87881 0.85422 0.83000 0.80606 0.78342 0.76229 0.74317 0.72629 0.71230 0.70122 0.69318 0.68832 0.68666
0.835  0.97706 0.96179 0.94323 0.92228 0.89996 0.87586 0.85135 0.82674 0.80242 0.77938 0.75767 0.73827 0.72130 0.70707 0.69578 0.68760 0.68261 0.68092
0.840  0.97613 0.96051 0.94167 0.92042 0.89778 0.87333 0.84843 0.82305 0.79869 0.77501 0.75321 0.73348 0.71620 0.70159 0.69013 0.68183 0.67680 0.67510
0.845  0.97538 0.95959 0.94009 0.91854 0.89509 0.87075 0.84504 0.81968 0.79460 0.77054 0.74841 0.72837 0.71084 0.69612 0.68445 0.67593 0.67082 0.66908
0.850  0.97437 0.95827 0.93848 0.91664 0.89285 0.86768 0.84203 0.81587 0.79041 0.76630 0.74375 0.72316 0.70535 0.69040 0.67854 0.66995 0.66473 0.66295
0.855  0.97357 0.95692 0.93685 0.91421 0.89008 0.86497 0.83854 0.81199 0.78650 0.76167 0.73879 0.71784 0.69974 0.68455 0.67250 0.66377 0.65846 0.65667
0.860  0.97249 0.95515 0.93473 0.91226 0.88778 0.86187 0.83500 0.80845 0.78217 0.75694 0.73370 0.71260 0.69401 0.67856 0.66631 0.65743 0.65204 0.65021
0.865  0.97163 0.95374 0.93305 0.90977 0.88495 0.85866 0.83139 0.80445 0.77776 0.75212 0.72850 0.70685 0.68814 0.67243 0.65996 0.65092 0.64543 0.64357
0.870  0.97049 0.95231 0.93087 0.90725 0.88208 0.85541 0.82774 0.80030 0.77289 0.74721 0.72291 0.70118 0.68214 0.66615 0.65344 0.64418 0.63863 0.63674
0.875  0.96931 0.95043 0.92865 0.90470 0.87917 0.85211 0.82402 0.79582 0.76831 0.74187 0.71749 0.69537 0.67580 0.65956 0.64667 0.63733 0.63166 0.62970
0.880  0.96809 0.94894 0.92641 0.90212 0.87622 0.84827 0.82025 0.79160 0.76364 0.73675 0.71166 0.68920 0.66951 0.65296 0.63971 0.63022 0.62446 0.62250
0.885  0.96683 0.94699 0.92413 0.89951 0.87272 0.84489 0.81596 0.78689 0.75851 0.73120 0.70598 0.68287 0.66285 0.64602 0.63255 0.62290 0.61704 0.61506
0.890  0.96551 0.94501 0.92183 0.89688 0.86971 0.84094 0.81160 0.78209 0.75327 0.72552 0.69960 0.67639 0.65602 0.63890 0.62519 0.61536 0.60939 0.60738
0.895  0.96388 0.94299 0.91950 0.89368 0.86612 0.83695 0.80717 0.77721 0.74793 0.71973 0.69337 0.66975 0.64881 0.63142 0.61761 0.60759 0.60150 0.59942
0.900  0.96230 0.94093 0.91662 0.89044 0.86250 0.83291 0.80269 0.77226 0.74210 0.71346 0.68699 0.66268 0.64161 0.62388 0.60967 0.59949 0.59331 0.59123
0.905  0.96072 0.93839 0.91371 0.88717 0.85885 0.82883 0.79764 0.76676 0.73649 0.70705 0.68015 0.65542 0.63399 0.61595 0.60149 0.59112 0.58482 0.58265
0.910  0.95890 0.93579 0.91078 0.88388 0.85460 0.82416 0.79253 0.76118 0.73008 0.70051 0.67314 0.64798 0.62615 0.60760 0.59303 0.58246 0.57603 0.57386
0.915  0.95670 0.93316 0.90782 0.88001 0.85033 0.81945 0.78735 0.75551 0.72390 0.69382 0.66564 0.64005 0.61785 0.59915 0.58415 0.57339 0.56686 0.56462
0.920  0.95474 0.93049 0.90429 0.87611 0.84603 0.81415 0.78210 0.74929 0.71718 0.68661 0.65795 0.63191 0.60930 0.59007 0.57496 0.56398 0.55731 0.55503
0.925  0.95238 0.92730 0.90075 0.87162 0.84113 0.80881 0.77577 0.74297 0.71034 0.67886 0.64973 0.62353 0.60024 0.58085 0.56528 0.55411 0.54732 0.54503
0.930  0.94994 0.92406 0.89663 0.86712 0.83621 0.80344 0.76990 0.73608 0.70294 0.67094 0.64130 0.61433 0.59088 0.57092 0.55522 0.54381 0.53687 0.53451
0.935  0.94706 0.92030 0.89251 0.86262 0.83072 0.79749 0.76292 0.72862 0.69497 0.66283 0.63230 0.60513 0.58096 0.56060 0.54459 0.53295 0.52586 0.52342
0.940  0.94408 0.91650 0.88782 0.85755 0.82463 0.79096 0.75590 0.72107 0.68687 0.65379 0.62307 0.59507 0.57044 0.54988 0.53336 0.52148 0.51425 0.51178
0.945  0.94063 0.91218 0.88315 0.85193 0.81859 0.78386 0.74831 0.71296 0.67775 0.64414 0.61290 0.58439 0.55928 0.53831 0.52145 0.50933 0.50195 0.49945
0.950  0.93706 0.90784 0.87738 0.84578 0.81201 0.77680 0.74019 0.70429 0.66852 0.63431 0.60210 0.57305 0.54743 0.52602 0.50879 0.49639 0.48883 0.48624
0.955  0.93262 0.90248 0.87169 0.83913 0.80435 0.76811 0.73156 0.69460 0.65827 0.62347 0.59068 0.56103 0.53486 0.51274 0.49529 0.48247 0.47475 0.47211
0.960  0.92804 0.89664 0.86497 0.83145 0.79626 0.75955 0.72193 0.68391 0.64703 0.61124 0.57824 0.54768 0.52098 0.49859 0.48055 0.46753 0.45959 0.45685
0.965  0.92255 0.88984 0.85729 0.82284 0.78665 0.74950 0.71083 0.67230 0.63485 0.59845 0.56444 0.53327 0.50597 0.48285 0.46455 0.45119 0.44299 0.44025
0.970  0.91613 0.88217 0.84823 0.81346 0.77630 0.73756 0.69844 0.65940 0.62091 0.58392 0.54929 0.51745 0.48950 0.46576 0.44679 0.43308 0.42469 0.42182
0.975  0.90839 0.87325 0.83801 0.80180 0.76372 0.72461 0.68448 0.64443 0.60542 0.56739 0.53212 0.49960 0.47095 0.44655 0.42700 0.41274 0.40414 0.40122
0.980  0.89902 0.86237 0.82597 0.78841 0.74891 0.70892 0.66788 0.62740 0.58737 0.54876 0.51242 0.47885 0.44947 0.42435 0.40416 0.38940 0.38048 0.37744
0.985  0.88701 0.84816 0.80966 0.77096 0.73081 0.68951 0.64769 0.60587 0.56500 0.52589 0.48856 0.45425 0.42402 0.39782 0.37688 0.36162 0.35218 0.34902
0.990  0.87031 0.82849 0.78791 0.74680 0.70523 0.66302 0.62024 0.57791 0.53642 0.49615 0.45831 0.42325 0.39177 0.36451 0.34251 0.32625 0.31634 0.31302
0.995  0.84285 0.79551 0.75183 0.70812 0.66473 0.62110 0.57785 0.53493 0.49273 0.45236 0.41403 0.37807 0.34526 0.31651 0.29286 0.27509 0.26419 0.26046
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e050.dat <==
# alpha = -0.50 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996
0.015  0.99999 0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99994 0.99994 0.99993 0.99993 0.99992 0.99992 0.99992 0.99991 0.99991
0.020  0.99999 0.99998 0.99998 0.99997 0.99996 0.99994 0.99993 0.99992 0.99991 0.99990 0.99989 0.99988 0.99987 0.99986 0.99985 0.99985 0.99985 0.99985
0.025  0.99998 0.99997 0.99996 0.99995 0.99993 0.99991 0.99989 0.99988 0.99986 0.99984 0.99982 0.99981 0.99979 0.99978 0.99977 0.99977 0.99976 0.99976
0.030  0.99997 0.99996 0.99995 0.99993 0.99990 0.99988 0.99985 0.99982 0.99979 0.99977 0.99974 0.99972 0.99970 0.99968 0.99967 0.99966 0.99966 0.99965
0.035  0.99996 0.99995 0.99993 0.99990 0.99987 0.99983 0.99979 0.99976 0.99972 0.99968 0.99965 0.99962 0.99959 0.99957 0.99955 0.99954 0.99953 0.99953
0.040  0.99995 0.99993 0.99990 0.99987 0.99983 0.99978 0.99973 0.99968 0.99963 0.99958 0.99954 0.99950 0.99947 0.99944 0.99942 0.99940 0.99939 0.99938
0.045  0.99993 0.99991 0.99988 0.99983 0.99978 0.99972 0.99966 0.99960 0.99953 0.99947 0.99942 0.99937 0.99933 0.99929 0.99926 0.99924 0.99923 0.99922
0.050  0.99992 0.99989 0.99985 0.99979 0.99973 0.99966 0.99958 0.99950 0.99942 0.99935 0.99928 0.99922 0.99917 0.99912 0.99909 0.99906 0.99905 0.99904
0.055  0.99990 0.99987 0.99982 0.99975 0.99967 0.99958 0.99949 0.99940 0.99930 0.99921 0.99913 0.99906 0.99899 0.99894 0.99890 0.99887 0.99885 0.99884
0.060  0.99988 0.99984 0.99978 0.99970 0.99961 0.99950 0.99939 0.99928 0.99917 0.99907 0.99897 0.99888 0.99880 0.99874 0.99869 0.99865 0.99863 0.99861
0.065  0.99986 0.99982 0.99975 0.99965 0.99954 0.99942 0.99929 0.99916 0.99903 0.99890 0.99879 0.99869 0.99860 0.99852 0.99846 0.99842 0.99839 0.99837
0.070  0.99984 0.99979 0.99970 0.99960 0.99947 0.99932 0.99917 0.99902 0.99887 0.99873 0.99859 0.99848 0.99837 0.99828 0.99822 0.99817 0.99813 0.99811
0.075  0.99982 0.99976 0.99966 0.99954 0.99939 0.99922 0.99905 0.99888 0.99870 0.99854 0.99839 0.99825 0.99813 0.99803 0.99795 0.99789 0.99786 0.99783
0.080  0.99979 0.99972 0.99961 0.99947 0.99930 0.99912 0.99892 0.99872 0.99852 0.99834 0.99816 0.99801 0.99787 0.99776 0.99767 0.99760 0.99756 0.99753
0.085  0.99976 0.99969 0.99956 0.99940 0.99921 0.99900 0.99878 0.99855 0.99833 0.99812 0.99793 0.99775 0.99760 0.99747 0.99737 0.99729 0.99725 0.99721
0.090  0.99973 0.99965 0.99951 0.99933 0.99912 0.99888 0.99863 0.99838 0.99813 0.99789 0.99767 0.99748 0.99730 0.99716 0.99705 0.99696 0.99691 0.99688
0.095  0.99970 0.99961 0.99946 0.99925 0.99902 0.99875 0.99848 0.99819 0.99792 0.99765 0.99741 0.99719 0.99700 0.99684 0.99671 0.99662 0.99656 0.99652
0.100  0.99967 0.99956 0.99940 0.99917 0.99891 0.99862 0.99831 0.99800 0.99769 0.99740 0.99712 0.99688 0.99667 0.99649 0.99635 0.99625 0.99619 0.99614
0.105  0.99964 0.99952 0.99933 0.99909 0.99880 0.99847 0.99814 0.99779 0.99745 0.99713 0.99683 0.99656 0.99633 0.99613 0.99598 0.99586 0.99580 0.99574
0.110  0.99960 0.99947 0.99927 0.99899 0.99868 0.99832 0.99796 0.99757 0.99721 0.99685 0.99652 0.99623 0.99597 0.99575 0.99558 0.99546 0.99539 0.99533
0.115  0.99956 0.99942 0.99920 0.99890 0.99856 0.99817 0.99776 0.99735 0.99694 0.99656 0.99620 0.99588 0.99559 0.99536 0.99517 0.99504 0.99496 0.99493
0.120  0.99952 0.99937 0.99913 0.99880 0.99843 0.99800 0.99756 0.99711 0.99667 0.99625 0.99586 0.99551 0.99520 0.99494 0.99474 0.99459 0.99451 0.99448
0.125  0.99948 0.99931 0.99905 0.99870 0.99829 0.99783 0.99736 0.99686 0.99639 0.99593 0.99550 0.99512 0.99479 0.99451 0.99429 0.99413 0.99404 0.99400
0.130  0.99944 0.99926 0.99898 0.99859 0.99815 0.99765 0.99714 0.99660 0.99609 0.99559 0.99514 0.99472 0.99436 0.99406 0.99382 0.99365 0.99355 0.99351
0.135  0.99940 0.99920 0.99889 0.99848 0.99801 0.99747 0.99691 0.99634 0.99578 0.99524 0.99475 0.99431 0.99392 0.99359 0.99334 0.99315 0.99304 0.99299
0.140  0.99935 0.99914 0.99881 0.99837 0.99785 0.99728 0.99667 0.99606 0.99546 0.99488 0.99435 0.99387 0.99346 0.99311 0.99283 0.99263 0.99251 0.99246
0.145  0.99930 0.99907 0.99872 0.99825 0.99769 0.99708 0.99643 0.99577 0.99513 0.99451 0.99394 0.99342 0.99298 0.99260 0.99231 0.99209 0.99196 0.99191
0.150  0.99925 0.99901 0.99863 0.99813 0.99753 0.99687 0.99618 0.99547 0.99478 0.99412 0.99351 0.99296 0.99248 0.99208 0.99176 0.99153 0.99140 0.99133
0.155  0.99920 0.99894 0.99853 0.99800 0.99736 0.99666 0.99592 0.99516 0.99443 0.99372 0.99307 0.99248 0.99197 0.99154 0.99120 0.99096 0.99081 0.99074
0.160  0.99915 0.99887 0.99843 0.99787 0.99719 0.99644 0.99565 0.99484 0.99406 0.99331 0.99261 0.99198 0.99144 0.99098 0.99062 0.99036 0.99020 0.99012
0.165  0.99909 0.99880 0.99833 0.99773 0.99701 0.99620 0.99537 0.99451 0.99368 0.99288 0.99214 0.99147 0.99089 0.99041 0.99002 0.98974 0.98958 0.98949
0.170  0.99904 0.99872 0.99823 0.99758 0.99682 0.99597 0.99508 0.99417 0.99329 0.99244 0.99165 0.99095 0.99033 0.98981 0.98940 0.98911 0.98893 0.98887
0.175  0.99898 0.99865 0.99812 0.99743 0.99663 0.99572 0.99479 0.99382 0.99288 0.99198 0.99115 0.99040 0.98974 0.98920 0.98877 0.98845 0.98826 0.98820
0.180  0.99892 0.99857 0.99801 0.99728 0.99643 0.99547 0.99448 0.99346 0.99247 0.99151 0.99063 0.98984 0.98914 0.98857 0.98811 0.98778 0.98758 0.98751
0.185  0.99885 0.99849 0.99790 0.99713 0.99623 0.99522 0.99416 0.99309 0.99204 0.99103 0.99010 0.98926 0.98852 0.98792 0.98743 0.98708 0.98687 0.98679
0.190  0.99879 0.99840 0.99778 0.99697 0.99601 0.99495 0.99383 0.99271 0.99159 0.99053 0.98955 0.98866 0.98789 0.98725 0.98673 0.98637 0.98614 0.98605
0.195  0.99872 0.99831 0.99766 0.99681 0.99579 0.99468 0.99350 0.99231 0.99113 0.99002 0.98898 0.98805 0.98724 0.98656 0.98602 0.98563 0.98540 0.98530
0.200  0.99866 0.99822 0.99754 0.99664 0.99557 0.99440 0.99316 0.99191 0.99067 0.98950 0.98840 0.98742 0.98657 0.98585 0.98529 0.98488 0.98463 0.98452
0.205  0.99859 0.99813 0.99741 0.99647 0.99535 0.99410 0.99281 0.99148 0.99019 0.98896 0.98781 0.98678 0.98588 0.98513 0.98453 0.98410 0.98384 0.98372
0.210  0.99851 0.99803 0.99728 0.99629 0.99512 0.99381 0.99245 0.99106 0.98970 0.98840 0.98720 0.98612 0.98517 0.98438 0.98376 0.98331 0.98303 0.98295
0.215  0.99844 0.99793 0.99714 0.99609 0.99488 0.99351 0.99208 0.99062 0.98920 0.98783 0.98658 0.98544 0.98445 0.98362 0.98297 0.98249 0.98221 0.98211
0.220  0.99836 0.99783 0.99700 0.99590 0.99463 0.99320 0.99169 0.99018 0.98868 0.98725 0.98594 0.98475 0.98371 0.98284 0.98215 0.98166 0.98136 0.98125
0.225  0.99828 0.99773 0.99686 0.99571 0.99436 0.99289 0.99130 0.98972 0.98814 0.98666 0.98528 0.98403 0.98295 0.98204 0.98132 0.98080 0.98049 0.98037
0.230  0.99820 0.99763 0.99672 0.99552 0.99411 0.99256 0.99091 0.98925 0.98760 0.98605 0.98461 0.98330 0.98217 0.98122 0.98047 0.97993 0.97960 0.97947
0.235  0.99812 0.99752 0.99657 0.99532 0.99384 0.99221 0.99050 0.98875 0.98705 0.98543 0.98391 0.98256 0.98137 0.98038 0.97960 0.97903 0.97869 0.97855
0.240  0.99803 0.99741 0.99642 0.99512 0.99358 0.99187 0.99009 0.98826 0.98649 0.98479 0.98321 0.98180 0.98056 0.97952 0.97871 0.97811 0.97776 0.97760
0.245  0.99795 0.99730 0.99627 0.99490 0.99330 0.99152 0.98966 0.98776 0.98591 0.98413 0.98249 0.98102 0.97972 0.97865 0.97780 0.97718 0.97680 0.97668
0.250  0.99786 0.99718 0.99611 0.99467 0.99302 0.99117 0.98921 0.98725 0.98532 0.98346 0.98176 0.98022 0.97887 0.97775 0.97686 0.97622 0.97583 0.97570
0.255  0.99777 0.99707 0.99593 0.99445 0.99271 0.99080 0.98877 0.98673 0.98470 0.98278 0.98101 0.97940 0.97801 0.97684 0.97591 0.97524 0.97484 0.97469
0.260  0.99768 0.99695 0.99576 0.99423 0.99241 0.99043 0.98832 0.98618 0.98409 0.98209 0.98024 0.97857 0.97712 0.97590 0.97494 0.97424 0.97382 0.97366
0.265  0.99759 0.99682 0.99559 0.99400 0.99212 0.99003 0.98785 0.98562 0.98346 0.98139 0.97945 0.97772 0.97621 0.97494 0.97394 0.97322 0.97278 0.97261
0.270  0.99749 0.99669 0.99542 0.99377 0.99181 0.98964 0.98738 0.98507 0.98282 0.98065 0.97865 0.97686 0.97528 0.97397 0.97293 0.97218 0.97173 0.97158
0.275  0.99739 0.99655 0.99525 0.99353 0.99150 0.98925 0.98687 0.98450 0.98216 0.97991 0.97784 0.97597 0.97434 0.97298 0.97190 0.97111 0.97065 0.97049
0.280  0.99729 0.99642 0.99507 0.99326 0.99116 0.98885 0.98638 0.98392 0.98147 0.97916 0.97701 0.97506 0.97337 0.97196 0.97084 0.97003 0.96954 0.96937
0.285  0.99719 0.99629 0.99488 0.99300 0.99082 0.98843 0.98588 0.98330 0.98079 0.97839 0.97615 0.97414 0.97239 0.97093 0.96977 0.96893 0.96842 0.96823
0.290  0.99709 0.99615 0.99467 0.99275 0.99049 0.98798 0.98538 0.98269 0.98009 0.97761 0.97528 0.97321 0.97139 0.96987 0.96867 0.96780 0.96728 0.96707
0.295  0.99698 0.99601 0.99448 0.99250 0.99015 0.98756 0.98484 0.98208 0.97939 0.97679 0.97440 0.97225 0.97036 0.96879 0.96755 0.96665 0.96611 0.96593
0.300  0.99687 0.99587 0.99428 0.99224 0.98981 0.98713 0.98430 0.98146 0.97864 0.97598 0.97351 0.97128 0.96933 0.96770 0.96641 0.96548 0.96492 0.96473
0.305  0.99676 0.99573 0.99409 0.99196 0.98942 0.98668 0.98376 0.98081 0.97790 0.97515 0.97259 0.97028 0.96827 0.96659 0.96525 0.96429 0.96371 0.96350
0.310  0.99664 0.99558 0.99389 0.99166 0.98906 0.98619 0.98321 0.98013 0.97716 0.97431 0.97165 0.96927 0.96719 0.96545 0.96407 0.96308 0.96248 0.96225
0.315  0.99653 0.99540 0.99368 0.99138 0.98870 0.98573 0.98264 0.97948 0.97639 0.97343 0.97070 0.96824 0.96609 0.96429 0.96287 0.96184 0.96122 0.96098
0.320  0.99641 0.99525 0.99343 0.99110 0.98833 0.98527 0.98204 0.97881 0.97559 0.97255 0.96974 0.96720 0.96497 0.96311 0.96165 0.96058 0.95994 0.95973
0.325  0.99628 0.99509 0.99322 0.99081 0.98794 0.98479 0.98146 0.97812 0.97480 0.97167 0.96876 0.96612 0.96383 0.96192 0.96040 0.95930 0.95864 0.95841
0.330  0.99615 0.99493 0.99300 0.99050 0.98752 0.98426 0.98087 0.97738 0.97400 0.97076 0.96773 0.96503 0.96267 0.96070 0.95913 0.95800 0.95732 0.95707
0.335  0.99603 0.99477 0.99278 0.99017 0.98713 0.98377 0.98026 0.97668 0.97318 0.96982 0.96673 0.96394 0.96150 0.95945 0.95784 0.95668 0.95597 0.95571
0.340  0.99590 0.99460 0.99256 0.98987 0.98673 0.98327 0.97962 0.97596 0.97232 0.96888 0.96569 0.96282 0.96029 0.95819 0.95653 0.95533 0.95460 0.95436
0.345  0.99577 0.99443 0.99232 0.98956 0.98632 0.98276 0.97900 0.97520 0.97147 0.96793 0.96464 0.96166 0.95908 0.95691 0.95520 0.95396 0.95321 0.95295
0.350  0.99563 0.99425 0.99205 0.98924 0.98586 0.98219 0.97837 0.97443 0.97062 0.96696 0.96355 0.96050 0.95784 0.95561 0.95384 0.95256 0.95179 0.95151
0.355  0.99550 0.99405 0.99181 0.98887 0.98545 0.98166 0.97767 0.97368 0.96974 0.96595 0.96247 0.95933 0.95658 0.95427 0.95246 0.95115 0.95035 0.95006
0.360  0.99536 0.99388 0.99157 0.98854 0.98502 0.98113 0.97702 0.97290 0.96881 0.96495 0.96136 0.95812 0.95529 0.95293 0.95106 0.94970 0.94889 0.94862
0.365  0.99522 0.99370 0.99132 0.98821 0.98453 0.98055 0.97636 0.97207 0.96791 0.96394 0.96021 0.95689 0.95399 0.95156 0.94963 0.94824 0.94740 0.94711
0.370  0.99508 0.99351 0.99105 0.98787 0.98409 0.97997 0.97567 0.97128 0.96700 0.96287 0.95908 0.95566 0.95267 0.95016 0.94819 0.94676 0.94589 0.94558
0.375  0.99493 0.99332 0.99076 0.98747 0.98364 0.97941 0.97495 0.97047 0.96602 0.96182 0.95792 0.95441 0.95132 0.94875 0.94672 0.94525 0.94436 0.94402
0.380  0.99478 0.99313 0.99051 0.98713 0.98319 0.97884 0.97425 0.96959 0.96508 0.96076 0.95675 0.95311 0.94996 0.94732 0.94522 0.94371 0.94280 0.94249
0.385  0.99462 0.99289 0.99024 0.98677 0.98266 0.97819 0.97354 0.96876 0.96412 0.95964 0.95552 0.95181 0.94857 0.94585 0.94370 0.94215 0.94121 0.94088
0.390  0.99445 0.99270 0.98997 0.98640 0.98219 0.97760 0.97276 0.96791 0.96309 0.95854 0.95431 0.95050 0.94715 0.94437 0.94217 0.94057 0.93961 0.93925
0.395  0.99429 0.99249 0.98964 0.98598 0.98172 0.97700 0.97204 0.96699 0.96211 0.95743 0.95308 0.94914 0.94573 0.94287 0.94060 0.93896 0.93797 0.93764
0.400  0.99413 0.99229 0.98937 0.98561 0.98116 0.97632 0.97129 0.96612 0.96110 0.95627 0.95180 0.94778 0.94428 0.94134 0.93901 0.93733 0.93631 0.93596
0.405  0.99397 0.99208 0.98909 0.98523 0.98068 0.97571 0.97048 0.96524 0.96002 0.95510 0.95053 0.94641 0.94280 0.93978 0.93740 0.93567 0.93463 0.93425
0.410  0.99380 0.99186 0.98880 0.98477 0.98018 0.97508 0.96972 0.96427 0.95899 0.95394 0.94924 0.94498 0.94130 0.93821 0.93576 0.93399 0.93292 0.93256
0.415  0.99364 0.99160 0.98844 0.98438 0.97959 0.97437 0.96894 0.96336 0.95794 0.95270 0.94790 0.94357 0.93978 0.93661 0.93409 0.93228 0.93118 0.93080
0.420  0.99346 0.99138 0.98814 0.98399 0.97908 0.97373 0.96809 0.96244 0.95681 0.95150 0.94658 0.94213 0.93822 0.93498 0.93241 0.93055 0.92943 0.92902
0.425  0.99329 0.99116 0.98785 0.98350 0.97856 0.97307 0.96729 0.96143 0.95573 0.95029 0.94523 0.94064 0.93667 0.93334 0.93070 0.92879 0.92764 0.92725
0.430  0.99311 0.99093 0.98753 0.98310 0.97794 0.97232 0.96640 0.96047 0.95463 0.94900 0.94383 0.93916 0.93509 0.93167 0.92896 0.92701 0.92582 0.92541
0.435  0.99292 0.99069 0.98715 0.98268 0.97740 0.97165 0.96559 0.95950 0.95346 0.94775 0.94244 0.93766 0.93345 0.92996 0.92720 0.92520 0.92399 0.92355
0.440  0.99271 0.99041 0.98684 0.98217 0.97686 0.97087 0.96475 0.95845 0.95233 0.94647 0.94099 0.93610 0.93183 0.92825 0.92541 0.92336 0.92212 0.92170
0.445  0.99252 0.99017 0.98652 0.98175 0.97621 0.97018 0.96382 0.95745 0.95111 0.94513 0.93957 0.93456 0.93018 0.92649 0.92359 0.92150 0.92023 0.91978
0.450  0.99233 0.98993 0.98611 0.98131 0.97565 0.96948 0.96297 0.95636 0.94995 0.94382 0.93813 0.93295 0.92848 0.92473 0.92176 0.91961 0.91831 0.91783
0.455  0.99214 0.98968 0.98578 0.98077 0.97507 0.96866 0.96201 0.95534 0.94877 0.94243 0.93661 0.93136 0.92678 0.92294 0.91988 0.91769 0.91636 0.91590
0.460  0.99194 0.98936 0.98545 0.98033 0.97440 0.96794 0.96113 0.95428 0.94751 0.94109 0.93513 0.92975 0.92502 0.92110 0.91800 0.91575 0.91438 0.91390
0.465  0.99174 0.98911 0.98506 0.97988 0.97381 0.96710 0.96023 0.95316 0.94630 0.93972 0.93357 0.92808 0.92328 0.91926 0.91608 0.91377 0.91238 0.91191
0.470  0.99153 0.98885 0.98467 0.97931 0.97311 0.96636 0.95923 0.95210 0.94499 0.93828 0.93204 0.92642 0.92151 0.91737 0.91412 0.91177 0.91035 0.90985
0.475  0.99131 0.98858 0.98432 0.97885 0.97250 0.96560 0.95832 0.95092 0.94374 0.93688 0.93049 0.92470 0.91968 0.91549 0.91216 0.90975 0.90829 0.90776
0.480  0.99107 0.98825 0.98394 0.97837 0.97188 0.96472 0.95728 0.94983 0.94240 0.93539 0.92887 0.92300 0.91786 0.91356 0.91015 0.90769 0.90620 0.90569
0.485  0.99085 0.98797 0.98350 0.97778 0.97116 0.96395 0.95634 0.94862 0.94112 0.93395 0.92728 0.92126 0.91598 0.91160 0.90812 0.90561 0.90408 0.90354
0.490  0.99063 0.98769 0.98313 0.97730 0.97053 0.96304 0.95527 0.94749 0.93981 0.93241 0.92561 0.91948 0.91412 0.90963 0.90605 0.90349 0.90194 0.90141
0.495  0.99041 0.98741 0.98266 0.97668 0.96977 0.96224 0.95430 0.94624 0.93842 0.93093 0.92398 0.91770 0.91218 0.90760 0.90398 0.90135 0.89976 0.89920
0.500  0.99018 0.98704 0.98228 0.97618 0.96912 0.96131 0.95321 0.94509 0.93708 0.92936 0.92226 0.91585 0.91026 0.90558 0.90187 0.89917 0.89755 0.89701
0.505  0.98995 0.98675 0.98189 0.97566 0.96833 0.96049 0.95221 0.94380 0.93564 0.92784 0.92058 0.91403 0.90829 0.90350 0.89971 0.89697 0.89532 0.89474
0.510  0.98970 0.98646 0.98139 0.97503 0.96767 0.95953 0.95108 0.94261 0.93427 0.92621 0.91881 0.91213 0.90630 0.90142 0.89755 0.89473 0.89305 0.89248
0.515  0.98942 0.98615 0.98099 0.97451 0.96686 0.95868 0.95006 0.94129 0.93279 0.92465 0.91709 0.91026 0.90429 0.89928 0.89533 0.89248 0.89075 0.89015
0.520  0.98918 0.98576 0.98058 0.97384 0.96617 0.95769 0.94890 0.94007 0.93138 0.92298 0.91527 0.90831 0.90223 0.89714 0.89311 0.89018 0.88841 0.88783
0.525  0.98893 0.98545 0.98006 0.97330 0.96534 0.95683 0.94785 0.93872 0.92986 0.92138 0.91350 0.90639 0.90017 0.89494 0.89083 0.88786 0.88606 0.88543
0.530  0.98867 0.98513 0.97964 0.97262 0.96464 0.95581 0.94665 0.93747 0.92840 0.91967 0.91163 0.90439 0.89805 0.89275 0.88855 0.88549 0.88366 0.88305
0.535  0.98841 0.98472 0.97909 0.97206 0.96377 0.95492 0.94557 0.93607 0.92685 0.91802 0.90982 0.90241 0.89590 0.89049 0.88621 0.88311 0.88124 0.88059
0.540  0.98814 0.98439 0.97867 0.97135 0.96305 0.95387 0.94434 0.93478 0.92525 0.91626 0.90790 0.90035 0.89376 0.88824 0.88386 0.88068 0.87877 0.87814
0.545  0.98783 0.98406 0.97822 0.97078 0.96216 0.95296 0.94323 0.93335 0.92375 0.91457 0.90603 0.89830 0.89155 0.88592 0.88146 0.87824 0.87628 0.87561
0.550  0.98756 0.98362 0.97766 0.97005 0.96142 0.95188 0.94196 0.93202 0.92212 0.91276 0.90406 0.89621 0.88935 0.88361 0.87903 0.87574 0.87375 0.87309
0.555  0.98728 0.98328 0.97721 0.96946 0.96050 0.95093 0.94082 0.93055 0.92057 0.91101 0.90206 0.89406 0.88708 0.88122 0.87659 0.87323 0.87120 0.87049
0.560  0.98699 0.98293 0.97661 0.96871 0.95974 0.94983 0.93952 0.92906 0.91889 0.90917 0.90012 0.89195 0.88482 0.87882 0.87409 0.87067 0.86860 0.86790
0.565  0.98670 0.98246 0.97615 0.96810 0.95880 0.94869 0.93820 0.92768 0.91728 0.90728 0.89806 0.88975 0.88249 0.87640 0.87158 0.86809 0.86597 0.86523
0.570  0.98635 0.98210 0.97553 0.96732 0.95800 0.94772 0.93702 0.92615 0.91559 0.90547 0.89607 0.88758 0.88012 0.87392 0.86901 0.86546 0.86331 0.86257
0.575  0.98605 0.98173 0.97506 0.96670 0.95704 0.94656 0.93566 0.92473 0.91383 0.90354 0.89396 0.88532 0.87777 0.87145 0.86642 0.86279 0.86060 0.85987
0.580  0.98575 0.98124 0.97442 0.96590 0.95606 0.94555 0.93442 0.92316 0.91218 0.90157 0.89183 0.88303 0.87534 0.86890 0.86380 0.86011 0.85787 0.85709
0.585  0.98543 0.98086 0.97393 0.96525 0.95524 0.94436 0.93305 0.92156 0.91039 0.89970 0.88975 0.88077 0.87293 0.86632 0.86113 0.85737 0.85509 0.85432
0.590  0.98507 0.98035 0.97327 0.96443 0.95422 0.94314 0.93164 0.92008 0.90856 0.89768 0.88755 0.87842 0.87044 0.86375 0.85844 0.85459 0.85228 0.85146
0.595  0.98473 0.97996 0.97276 0.96359 0.95319 0.94210 0.93036 0.91844 0.90684 0.89563 0.88533 0.87603 0.86790 0.86109 0.85570 0.85180 0.84943 0.84861
0.600  0.98440 0.97955 0.97208 0.96292 0.95234 0.94085 0.92892 0.91677 0.90498 0.89368 0.88317 0.87369 0.86540 0.85841 0.85292 0.84894 0.84654 0.84572
0.605  0.98406 0.97903 0.97155 0.96205 0.95128 0.93958 0.92744 0.91523 0.90308 0.89158 0.88089 0.87123 0.86280 0.85573 0.85013 0.84605 0.84361 0.84275
0.610  0.98370 0.97861 0.97085 0.96131 0.95020 0.93849 0.92594 0.91353 0.90126 0.88945 0.87857 0.86874 0.86016 0.85297 0.84727 0.84314 0.84064 0.83978
0.615  0.98330 0.97805 0.97028 0.96047 0.94931 0.93719 0.92460 0.91180 0.89934 0.88742 0.87632 0.86630 0.85749 0.85017 0.84437 0.84018 0.83763 0.83677
0.620  0.98295 0.97763 0.96958 0.95955 0.94821 0.93587 0.92306 0.91004 0.89737 0.88523 0.87395 0.86375 0.85485 0.84738 0.84144 0.83717 0.83458 0.83372
0.625  0.98258 0.97705 0.96884 0.95881 0.94708 0.93453 0.92150 0.90842 0.89536 0.88302 0.87153 0.86116 0.85210 0.84451 0.83849 0.83411 0.83148 0.83057
0.630  0.98214 0.97660 0.96827 0.95790 0.94615 0.93338 0.91992 0.90661 0.89333 0.88077 0.86909 0.85854 0.84932 0.84159 0.83548 0.83105 0.82836 0.82744
0.635  0.98176 0.97600 0.96751 0.95694 0.94499 0.93201 0.91851 0.90478 0.89142 0.87862 0.86670 0.85587 0.84650 0.83864 0.83242 0.82791 0.82518 0.82425
0.640  0.98138 0.97554 0.96672 0.95597 0.94382 0.93061 0.91689 0.90292 0.88933 0.87632 0.86421 0.85327 0.84371 0.83564 0.82932 0.82473 0.82196 0.82102
0.645  0.98097 0.97492 0.96613 0.95521 0.94262 0.92919 0.91524 0.90103 0.88721 0.87398 0.86166 0.85054 0.84082 0.83267 0.82618 0.82151 0.81869 0.81770
0.650  0.98050 0.97444 0.96532 0.95421 0.94163 0.92775 0.91356 0.89929 0.88507 0.87161 0.85908 0.84776 0.83788 0.82959 0.82302 0.81825 0.81537 0.81438
0.655  0.98009 0.97380 0.96450 0.95319 0.94041 0.92652 0.91186 0.89737 0.88289 0.86920 0.85646 0.84496 0.83490 0.82647 0.81979 0.81495 0.81202 0.81102
0.660  0.97967 0.97330 0.96388 0.95216 0.93916 0.92504 0.91014 0.89540 0.88068 0.86676 0.85381 0.84211 0.83188 0.82331 0.81652 0.81160 0.80862 0.80760
0.665  0.97916 0.97263 0.96303 0.95135 0.93789 0.92354 0.90861 0.89341 0.87861 0.86429 0.85112 0.83922 0.82882 0.82010 0.81319 0.80819 0.80516 0.80413
0.670  0.97872 0.97195 0.96216 0.95029 0.93661 0.92202 0.90684 0.89139 0.87635 0.86192 0.84839 0.83629 0.82571 0.81685 0.80983 0.80474 0.80166 0.80062
0.675  0.97826 0.97142 0.96141 0.94921 0.93530 0.92047 0.90504 0.88934 0.87405 0.85939 0.84574 0.83340 0.82256 0.81355 0.80641 0.80124 0.79811 0.79705
0.680  0.97773 0.97071 0.96062 0.94811 0.93397 0.91890 0.90323 0.88726 0.87172 0.85682 0.84294 0.83041 0.81942 0.81020 0.80294 0.79769 0.79450 0.79343
0.685  0.97727 0.97016 0.95971 0.94699 0.93271 0.91731 0.90138 0.88515 0.86935 0.85421 0.84010 0.82735 0.81620 0.80681 0.79943 0.79408 0.79084 0.78976
0.690  0.97669 0.96943 0.95878 0.94585 0.93152 0.91569 0.89951 0.88301 0.86695 0.85156 0.83722 0.82426 0.81292 0.80337 0.79586 0.79043 0.78714 0.78603
0.695  0.97621 0.96868 0.95784 0.94470 0.93013 0.91405 0.89760 0.88084 0.86452 0.84887 0.83429 0.82111 0.80952 0.79988 0.79225 0.78672 0.78337 0.78225
0.700  0.97570 0.96803 0.95688 0.94352 0.92873 0.91239 0.89568 0.87864 0.86205 0.84613 0.83126 0.81782 0.80614 0.79634 0.78858 0.78296 0.77955 0.77841
0.705  0.97511 0.96733 0.95615 0.94233 0.92730 0.91070 0.89372 0.87641 0.85955 0.84321 0.82818 0.81459 0.80271 0.79275 0.78486 0.77914 0.77568 0.77451
0.710  0.97459 0.96653 0.95517 0.94127 0.92585 0.90899 0.89173 0.87415 0.85690 0.84040 0.82512 0.81131 0.79923 0.78910 0.78108 0.77527 0.77174 0.77055
0.715  0.97395 0.96571 0.95416 0.93989 0.92412 0.90725 0.88971 0.87185 0.85423 0.83756 0.82202 0.80798 0.79570 0.78541 0.77724 0.77133 0.76775 0.76653
0.720  0.97341 0.96488 0.95313 0.93864 0.92259 0.90549 0.88741 0.86952 0.85162 0.83467 0.81888 0.80461 0.79212 0.78165 0.77335 0.76734 0.76368 0.76245
0.725  0.97274 0.96425 0.95209 0.93736 0.92107 0.90370 0.88534 0.86692 0.84897 0.83174 0.81569 0.80118 0.78849 0.77784 0.76939 0.76326 0.75957 0.75831
0.730  0.97217 0.96338 0.95103 0.93607 0.91953 0.90188 0.88324 0.86452 0.84627 0.82876 0.81245 0.79770 0.78479 0.77390 0.76534 0.75914 0.75539 0.75409
0.735  0.97147 0.96250 0.94994 0.93476 0.91797 0.89974 0.88110 0.86208 0.84354 0.82556 0.80901 0.79404 0.78095 0.76997 0.76127 0.75497 0.75115 0.74986
0.740  0.97087 0.96160 0.94884 0.93343 0.91638 0.89787 0.87893 0.85961 0.84055 0.82250 0.80568 0.79046 0.77715 0.76599 0.75714 0.75072 0.74683 0.74551
0.745  0.97014 0.96068 0.94772 0.93207 0.91475 0.89597 0.87645 0.85685 0.83774 0.81939 0.80229 0.78682 0.77329 0.76193 0.75288 0.74638 0.74244 0.74109
0.750  0.96939 0.95974 0.94657 0.93069 0.91279 0.89404 0.87421 0.85430 0.83488 0.81604 0.79868 0.78299 0.76926 0.75774 0.74862 0.74200 0.73799 0.73660
0.755  0.96875 0.95878 0.94511 0.92896 0.91113 0.89177 0.87194 0.85172 0.83175 0.81283 0.79519 0.77924 0.76528 0.75357 0.74428 0.73751 0.73345 0.73208
0.760  0.96795 0.95780 0.94392 0.92754 0.90943 0.88978 0.86935 0.84882 0.82881 0.80958 0.79159 0.77528 0.76112 0.74924 0.73982 0.73299 0.72886 0.72743
0.765  0.96714 0.95680 0.94272 0.92609 0.90737 0.88743 0.86701 0.84616 0.82557 0.80607 0.78787 0.77142 0.75701 0.74493 0.73535 0.72839 0.72416 0.72276
0.770  0.96645 0.95578 0.94149 0.92452 0.90562 0.88538 0.86433 0.84318 0.82254 0.80271 0.78404 0.76733 0.75272 0.74046 0.73073 0.72369 0.71942 0.71795
0.775  0.96560 0.95473 0.93991 0.92277 0.90349 0.88327 0.86192 0.84043 0.81921 0.79909 0.78032 0.76334 0.74848 0.73600 0.72611 0.71889 0.71456 0.71310
0.780  0.96472 0.95367 0.93863 0.92125 0.90168 0.88084 0.85915 0.83735 0.81607 0.79540 0.77636 0.75912 0.74404 0.73138 0.72134 0.71406 0.70965 0.70812
0.785  0.96396 0.95258 0.93733 0.91933 0.89948 0.87834 0.85666 0.83450 0.81263 0.79189 0.77252 0.75499 0.73960 0.72668 0.71649 0.70910 0.70463 0.70310
0.790  0.96304 0.95145 0.93566 0.91776 0.89762 0.87615 0.85381 0.83134 0.80914 0.78808 0.76843 0.75064 0.73507 0.72199 0.71161 0.70406 0.69952 0.69799
0.795  0.96210 0.95004 0.93430 0.91578 0.89535 0.87357 0.85091 0.82811 0.80565 0.78422 0.76427 0.74621 0.73040 0.71713 0.70660 0.69896 0.69431 0.69277
0.800  0.96112 0.94888 0.93257 0.91410 0.89304 0.87095 0.84796 0.82483 0.80224 0.78028 0.76003 0.74170 0.72565 0.71218 0.70149 0.69373 0.68903 0.68741
0.805  0.96011 0.94768 0.93117 0.91210 0.89108 0.86865 0.84530 0.82149 0.79857 0.77628 0.75573 0.73712 0.72082 0.70713 0.69628 0.68841 0.68363 0.68199
0.810  0.95908 0.94617 0.92937 0.91002 0.88869 0.86595 0.84226 0.81810 0.79484 0.77242 0.75135 0.73245 0.71590 0.70200 0.69098 0.68298 0.67813 0.67647
0.815  0.95802 0.94492 0.92790 0.90790 0.88627 0.86320 0.83917 0.81481 0.79104 0.76807 0.74689 0.72770 0.71089 0.69678 0.68557 0.67745 0.67252 0.67083
0.820  0.95692 0.94333 0.92604 0.90574 0.88380 0.86040 0.83603 0.81115 0.78719 0.76387 0.74235 0.72286 0.70579 0.69145 0.68007 0.67181 0.66678 0.66508
0.825  0.95579 0.94202 0.92414 0.90395 0.88129 0.85756 0.83283 0.80758 0.78325 0.75958 0.73774 0.71794 0.70059 0.68602 0.67437 0.66602 0.66095 0.65925
0.830  0.95463 0.94036 0.92219 0.90172 0.87874 0.85467 0.82921 0.80396 0.77896 0.75522 0.73303 0.71291 0.69515 0.68037 0.66865 0.66015 0.65499 0.65324
0.835  0.95342 0.93866 0.92021 0.89903 0.87616 0.85133 0.82590 0.80027 0.77490 0.75077 0.72802 0.70762 0.68975 0.67473 0.66281 0.65416 0.64888 0.64711
0.840  0.95199 0.93692 0.91819 0.89672 0.87352 0.84834 0.82254 0.79618 0.77073 0.74600 0.72314 0.70241 0.68423 0.66885 0.65676 0.64799 0.64267 0.64088
0.845  0.95072 0.93547 0.91613 0.89436 0.87040 0.84530 0.81873 0.79236 0.76623 0.74112 0.71793 0.69690 0.67847 0.66297 0.65067 0.64169 0.63629 0.63446
0.850  0.94919 0.93364 0.91403 0.89197 0.86767 0.84179 0.81524 0.78811 0.76162 0.73642 0.71283 0.69128 0.67257 0.65685 0.64436 0.63530 0.62980 0.62793
0.855  0.94782 0.93177 0.91189 0.88908 0.86445 0.83859 0.81130 0.78379 0.75723 0.73136 0.70744 0.68554 0.66656 0.65059 0.63791 0.62872 0.62313 0.62124
0.860  0.94619 0.92950 0.90927 0.88659 0.86162 0.83501 0.80729 0.77976 0.75246 0.72620 0.70192 0.67986 0.66041 0.64419 0.63132 0.62198 0.61631 0.61439
0.865  0.94473 0.92753 0.90704 0.88360 0.85829 0.83131 0.80321 0.77529 0.74758 0.72093 0.69629 0.67371 0.65413 0.63765 0.62457 0.61508 0.60930 0.60735
0.870  0.94298 0.92551 0.90432 0.88056 0.85490 0.82755 0.79905 0.77066 0.74228 0.71556 0.69029 0.66760 0.64770 0.63096 0.61764 0.60794 0.60210 0.60012
0.875  0.94118 0.92306 0.90155 0.87746 0.85146 0.82373 0.79483 0.76570 0.73721 0.70978 0.68441 0.66136 0.64096 0.62397 0.61048 0.60069 0.59474 0.59270
0.880  0.93930 0.92093 0.89872 0.87430 0.84795 0.81938 0.79052 0.76097 0.73204 0.70419 0.67814 0.65476 0.63423 0.61695 0.60312 0.59319 0.58715 0.58511
0.885  0.93736 0.91836 0.89583 0.87109 0.84390 0.81541 0.78571 0.75575 0.72642 0.69816 0.67199 0.64800 0.62716 0.60962 0.59557 0.58548 0.57935 0.57729
0.890  0.93534 0.91572 0.89288 0.86782 0.84027 0.81091 0.78081 0.75044 0.72069 0.69201 0.66519 0.64108 0.61991 0.60209 0.58782 0.57756 0.57133 0.56922
0.895  0.93299 0.91301 0.88987 0.86400 0.83608 0.80634 0.77582 0.74502 0.71483 0.68573 0.65848 0.63400 0.61230 0.59422 0.57984 0.56940 0.56306 0.56089
0.900  0.93065 0.91022 0.88633 0.86011 0.83182 0.80168 0.77074 0.73949 0.70849 0.67898 0.65162 0.62650 0.60467 0.58627 0.57154 0.56094 0.55450 0.55233
0.905  0.92826 0.90695 0.88271 0.85615 0.82749 0.79694 0.76511 0.73345 0.70233 0.67208 0.64432 0.61881 0.59664 0.57795 0.56297 0.55220 0.54566 0.54342
0.910  0.92561 0.90359 0.87902 0.85212 0.82258 0.79164 0.75938 0.72729 0.69540 0.66502 0.63683 0.61092 0.58838 0.56923 0.55415 0.54319 0.53652 0.53427
0.915  0.92257 0.90014 0.87526 0.84752 0.81760 0.78625 0.75355 0.72100 0.68865 0.65780 0.62887 0.60257 0.57969 0.56039 0.54492 0.53379 0.52702 0.52471
0.920  0.91968 0.89659 0.87093 0.84283 0.81254 0.78027 0.74762 0.71417 0.68137 0.65007 0.62070 0.59399 0.57073 0.55096 0.53538 0.52405 0.51716 0.51480
0.925  0.91636 0.89251 0.86651 0.83754 0.80687 0.77419 0.74064 0.70720 0.67393 0.64181 0.61202 0.58516 0.56129 0.54137 0.52538 0.51387 0.50687 0.50451
0.930  0.91289 0.88832 0.86150 0.83218 0.80113 0.76803 0.73403 0.69966 0.66593 0.63334 0.60310 0.57555 0.55155 0.53111 0.51500 0.50328 0.49614 0.49372
0.935  0.90894 0.88356 0.85641 0.82675 0.79478 0.76127 0.72634 0.69154 0.65736 0.62466 0.59362 0.56591 0.54126 0.52048 0.50408 0.49215 0.48489 0.48239
0.940  0.90480 0.87867 0.85071 0.82070 0.78781 0.75390 0.71853 0.68328 0.64862 0.61508 0.58389 0.55544 0.53039 0.50943 0.49259 0.48045 0.47306 0.47054
0.945  0.90013 0.87320 0.84492 0.81405 0.78078 0.74593 0.71013 0.67442 0.63887 0.60488 0.57324 0.54436 0.51890 0.49759 0.48046 0.46810 0.46058 0.45803
0.950  0.89521 0.86759 0.83801 0.80679 0.77316 0.73789 0.70115 0.66498 0.62894 0.59444 0.56197 0.53263 0.50675 0.48506 0.46761 0.45501 0.44734 0.44471
0.955  0.88935 0.86089 0.83102 0.79895 0.76441 0.72823 0.69159 0.65450 0.61800 0.58302 0.55006 0.52023 0.49387 0.47159 0.45396 0.44101 0.43320 0.43052
0.960  0.88318 0.85358 0.82292 0.79000 0.75512 0.71857 0.68098 0.64298 0.60605 0.57023 0.53715 0.50655 0.47977 0.45728 0.43915 0.42605 0.41804 0.41529
0.965  0.87594 0.84516 0.81374 0.77999 0.74425 0.70735 0.66889 0.63049 0.59312 0.55683 0.52291 0.49183 0.46459 0.44149 0.42317 0.40978 0.40156 0.39881
0.970  0.86758 0.83568 0.80301 0.76904 0.73248 0.69419 0.65540 0.61664 0.57843 0.54171 0.50732 0.47574 0.44799 0.42441 0.40555 0.39189 0.38352 0.38066
0.975  0.85763 0.82469 0.79089 0.75566 0.71834 0.67982 0.64024 0.60068 0.56212 0.52460 0.48978 0.45770 0.42943 0.40535 0.38604 0.37194 0.36341 0.36051
0.980  0.84565 0.81140 0.77661 0.74026 0.70176 0.66258 0.62231 0.58253 0.54323 0.50535 0.46974 0.43688 0.40811 0.38351 0.36373 0.34925 0.34047 0.33748
0.985  0.83049 0.79431 0.75772 0.72046 0.68154 0.64136 0.60061 0.55984 0.52001 0.48193 0.44566 0.41238 0.38305 0.35767 0.33735 0.32252 0.31335 0.31027
0.990  0.80970 0.77095 0.73265 0.69342 0.65348 0.61277 0.57146 0.53058 0.49055 0.45178 0.41540 0.38177 0.35164 0.32557 0.30453 0.28897 0.27947 0.27627
0.995  0.77619 0.73272 0.69195 0.65077 0.60965 0.56819 0.52703 0.48621 0.44614 0.40789 0.37167 0.33780 0.30700 0.28007 0.25795 0.24133 0.23111 0.22761
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e060.dat <==
# alpha = -0.50 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.015  0.99999 0.99999 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99994 0.99993 0.99993 0.99992 0.99992 0.99991 0.99991 0.99991 0.99990 0.99990
0.020  0.99998 0.99997 0.99997 0.99996 0.99995 0.99993 0.99992 0.99991 0.99989 0.99988 0.99987 0.99986 0.99985 0.99984 0.99984 0.99983 0.99983 0.99983
0.025  0.99997 0.99996 0.99995 0.99993 0.99992 0.99990 0.99988 0.99985 0.99983 0.99981 0.99980 0.99978 0.99977 0.99975 0.99974 0.99974 0.99973 0.99973
0.030  0.99995 0.99994 0.99992 0.99990 0.99988 0.99985 0.99982 0.99979 0.99976 0.99973 0.99971 0.99968 0.99966 0.99964 0.99963 0.99962 0.99962 0.99961
0.035  0.99993 0.99992 0.99990 0.99987 0.99983 0.99980 0.99976 0.99972 0.99968 0.99964 0.99960 0.99957 0.99954 0.99952 0.99950 0.99948 0.99948 0.99947
0.040  0.99991 0.99989 0.99987 0.99983 0.99978 0.99973 0.99968 0.99963 0.99958 0.99953 0.99948 0.99944 0.99940 0.99937 0.99934 0.99933 0.99932 0.99931
0.045  0.99989 0.99987 0.99983 0.99978 0.99973 0.99966 0.99960 0.99953 0.99946 0.99940 0.99934 0.99929 0.99924 0.99920 0.99917 0.99915 0.99913 0.99912
0.050  0.99986 0.99983 0.99979 0.99973 0.99966 0.99958 0.99950 0.99942 0.99934 0.99926 0.99918 0.99912 0.99906 0.99901 0.99898 0.99895 0.99893 0.99892
0.055  0.99983 0.99980 0.99975 0.99967 0.99959 0.99950 0.99940 0.99930 0.99920 0.99910 0.99901 0.99893 0.99886 0.99880 0.99876 0.99873 0.99871 0.99869
0.060  0.99980 0.99976 0.99970 0.99961 0.99951 0.99940 0.99928 0.99916 0.99904 0.99893 0.99883 0.99873 0.99865 0.99858 0.99852 0.99848 0.99846 0.99844
0.065  0.99977 0.99972 0.99964 0.99955 0.99943 0.99930 0.99916 0.99902 0.99888 0.99875 0.99862 0.99851 0.99841 0.99833 0.99827 0.99822 0.99819 0.99817
0.070  0.99973 0.99967 0.99959 0.99947 0.99934 0.99918 0.99903 0.99886 0.99870 0.99855 0.99840 0.99827 0.99816 0.99806 0.99799 0.99793 0.99790 0.99788
0.075  0.99969 0.99963 0.99953 0.99939 0.99924 0.99906 0.99888 0.99869 0.99851 0.99833 0.99816 0.99802 0.99789 0.99778 0.99769 0.99763 0.99759 0.99757
0.080  0.99965 0.99957 0.99946 0.99931 0.99913 0.99893 0.99873 0.99851 0.99830 0.99810 0.99791 0.99774 0.99759 0.99747 0.99737 0.99730 0.99726 0.99723
0.085  0.99960 0.99952 0.99939 0.99922 0.99902 0.99880 0.99856 0.99832 0.99808 0.99785 0.99764 0.99745 0.99728 0.99714 0.99703 0.99695 0.99690 0.99687
0.090  0.99955 0.99946 0.99932 0.99913 0.99890 0.99865 0.99839 0.99811 0.99785 0.99759 0.99735 0.99714 0.99695 0.99680 0.99667 0.99658 0.99653 0.99649
0.095  0.99950 0.99940 0.99924 0.99903 0.99878 0.99850 0.99820 0.99790 0.99760 0.99732 0.99705 0.99682 0.99660 0.99643 0.99629 0.99619 0.99613 0.99609
0.100  0.99945 0.99933 0.99916 0.99892 0.99864 0.99833 0.99801 0.99767 0.99734 0.99703 0.99673 0.99647 0.99624 0.99604 0.99589 0.99578 0.99571 0.99567
0.105  0.99939 0.99926 0.99907 0.99881 0.99851 0.99816 0.99780 0.99743 0.99707 0.99672 0.99640 0.99611 0.99585 0.99564 0.99547 0.99535 0.99527 0.99522
0.110  0.99933 0.99919 0.99898 0.99869 0.99836 0.99798 0.99759 0.99718 0.99678 0.99640 0.99605 0.99573 0.99544 0.99521 0.99503 0.99489 0.99481 0.99475
0.115  0.99926 0.99912 0.99888 0.99857 0.99821 0.99779 0.99736 0.99691 0.99648 0.99606 0.99568 0.99533 0.99502 0.99476 0.99456 0.99441 0.99432 0.99430
0.120  0.99920 0.99904 0.99878 0.99844 0.99804 0.99759 0.99713 0.99664 0.99617 0.99571 0.99529 0.99491 0.99458 0.99430 0.99408 0.99392 0.99382 0.99379
0.125  0.99913 0.99895 0.99868 0.99831 0.99788 0.99739 0.99688 0.99635 0.99584 0.99535 0.99489 0.99447 0.99411 0.99381 0.99357 0.99340 0.99329 0.99326
0.130  0.99906 0.99887 0.99857 0.99817 0.99770 0.99717 0.99662 0.99605 0.99550 0.99496 0.99447 0.99402 0.99363 0.99330 0.99304 0.99286 0.99274 0.99270
0.135  0.99898 0.99878 0.99846 0.99803 0.99752 0.99695 0.99636 0.99574 0.99515 0.99457 0.99403 0.99355 0.99313 0.99278 0.99249 0.99229 0.99217 0.99212
0.140  0.99891 0.99868 0.99834 0.99788 0.99733 0.99672 0.99608 0.99542 0.99478 0.99415 0.99358 0.99306 0.99261 0.99223 0.99193 0.99171 0.99158 0.99152
0.145  0.99883 0.99859 0.99822 0.99772 0.99713 0.99648 0.99579 0.99508 0.99439 0.99373 0.99311 0.99255 0.99207 0.99166 0.99134 0.99110 0.99096 0.99090
0.150  0.99874 0.99849 0.99809 0.99756 0.99693 0.99623 0.99549 0.99474 0.99399 0.99328 0.99263 0.99203 0.99151 0.99107 0.99072 0.99047 0.99032 0.99026
0.155  0.99866 0.99839 0.99796 0.99739 0.99672 0.99597 0.99518 0.99438 0.99358 0.99283 0.99212 0.99148 0.99093 0.99046 0.99009 0.98982 0.98966 0.98959
0.160  0.99857 0.99828 0.99782 0.99722 0.99650 0.99571 0.99487 0.99401 0.99316 0.99235 0.99160 0.99092 0.99033 0.98983 0.98944 0.98915 0.98898 0.98890
0.165  0.99847 0.99817 0.99768 0.99704 0.99628 0.99543 0.99454 0.99362 0.99272 0.99186 0.99106 0.99034 0.98971 0.98918 0.98876 0.98846 0.98828 0.98819
0.170  0.99838 0.99805 0.99754 0.99685 0.99605 0.99514 0.99420 0.99322 0.99227 0.99136 0.99051 0.98974 0.98907 0.98851 0.98807 0.98774 0.98755 0.98749
0.175  0.99828 0.99794 0.99739 0.99666 0.99581 0.99485 0.99385 0.99281 0.99181 0.99084 0.98994 0.98913 0.98841 0.98782 0.98735 0.98701 0.98680 0.98673
0.180  0.99818 0.99781 0.99723 0.99646 0.99556 0.99455 0.99349 0.99239 0.99133 0.99030 0.98935 0.98849 0.98774 0.98711 0.98661 0.98625 0.98603 0.98595
0.185  0.99807 0.99769 0.99708 0.99626 0.99531 0.99424 0.99311 0.99197 0.99084 0.98975 0.98874 0.98784 0.98704 0.98638 0.98585 0.98547 0.98524 0.98515
0.190  0.99797 0.99756 0.99691 0.99606 0.99504 0.99392 0.99273 0.99152 0.99032 0.98918 0.98812 0.98716 0.98632 0.98562 0.98506 0.98466 0.98442 0.98432
0.195  0.99786 0.99743 0.99675 0.99584 0.99478 0.99359 0.99234 0.99107 0.98980 0.98860 0.98748 0.98647 0.98559 0.98485 0.98426 0.98384 0.98358 0.98348
0.200  0.99774 0.99729 0.99657 0.99563 0.99450 0.99325 0.99194 0.99059 0.98927 0.98800 0.98682 0.98576 0.98483 0.98405 0.98344 0.98299 0.98272 0.98261
0.205  0.99762 0.99715 0.99640 0.99540 0.99422 0.99290 0.99152 0.99010 0.98872 0.98739 0.98614 0.98503 0.98405 0.98323 0.98259 0.98212 0.98183 0.98171
0.210  0.99750 0.99701 0.99621 0.99517 0.99393 0.99254 0.99110 0.98961 0.98815 0.98676 0.98545 0.98428 0.98326 0.98240 0.98172 0.98122 0.98093 0.98083
0.215  0.99738 0.99685 0.99602 0.99492 0.99363 0.99218 0.99066 0.98910 0.98757 0.98610 0.98475 0.98352 0.98244 0.98154 0.98083 0.98031 0.98000 0.97989
0.220  0.99725 0.99670 0.99583 0.99468 0.99333 0.99181 0.99020 0.98858 0.98698 0.98544 0.98402 0.98273 0.98160 0.98066 0.97991 0.97937 0.97904 0.97893
0.225  0.99712 0.99655 0.99563 0.99443 0.99300 0.99143 0.98975 0.98805 0.98636 0.98476 0.98327 0.98192 0.98074 0.97976 0.97897 0.97841 0.97807 0.97794
0.230  0.99699 0.99639 0.99543 0.99418 0.99268 0.99104 0.98928 0.98751 0.98574 0.98407 0.98251 0.98110 0.97987 0.97884 0.97802 0.97743 0.97707 0.97693
0.235  0.99685 0.99622 0.99523 0.99392 0.99236 0.99062 0.98881 0.98694 0.98511 0.98336 0.98172 0.98025 0.97897 0.97789 0.97704 0.97642 0.97604 0.97590
0.240  0.99671 0.99606 0.99502 0.99365 0.99202 0.99021 0.98832 0.98637 0.98446 0.98263 0.98093 0.97940 0.97805 0.97692 0.97604 0.97539 0.97500 0.97484
0.245  0.99657 0.99589 0.99480 0.99337 0.99168 0.98980 0.98781 0.98578 0.98380 0.98188 0.98011 0.97851 0.97711 0.97594 0.97501 0.97434 0.97393 0.97379
0.250  0.99642 0.99571 0.99458 0.99308 0.99133 0.98937 0.98729 0.98519 0.98312 0.98112 0.97928 0.97761 0.97615 0.97493 0.97396 0.97326 0.97284 0.97269
0.255  0.99627 0.99553 0.99434 0.99279 0.99095 0.98893 0.98677 0.98458 0.98241 0.98035 0.97843 0.97668 0.97517 0.97390 0.97289 0.97216 0.97172 0.97156
0.260  0.99612 0.99535 0.99411 0.99250 0.99059 0.98848 0.98623 0.98395 0.98170 0.97955 0.97755 0.97575 0.97417 0.97284 0.97180 0.97104 0.97058 0.97041
0.265  0.99596 0.99516 0.99388 0.99220 0.99022 0.98801 0.98569 0.98331 0.98098 0.97875 0.97666 0.97479 0.97315 0.97177 0.97068 0.96989 0.96942 0.96923
0.270  0.99580 0.99496 0.99364 0.99190 0.98984 0.98754 0.98513 0.98266 0.98024 0.97791 0.97575 0.97381 0.97210 0.97067 0.96954 0.96873 0.96823 0.96807
0.275  0.99564 0.99476 0.99340 0.99159 0.98945 0.98707 0.98454 0.98200 0.97948 0.97707 0.97483 0.97281 0.97103 0.96956 0.96838 0.96753 0.96702 0.96684
0.280  0.99547 0.99456 0.99315 0.99125 0.98904 0.98658 0.98396 0.98132 0.97870 0.97621 0.97389 0.97178 0.96995 0.96842 0.96720 0.96631 0.96578 0.96560
0.285  0.99530 0.99436 0.99289 0.99092 0.98862 0.98608 0.98337 0.98062 0.97792 0.97533 0.97292 0.97074 0.96884 0.96725 0.96599 0.96507 0.96452 0.96432
0.290  0.99512 0.99415 0.99261 0.99059 0.98821 0.98555 0.98278 0.97991 0.97712 0.97444 0.97194 0.96969 0.96772 0.96606 0.96476 0.96381 0.96324 0.96302
0.295  0.99495 0.99394 0.99234 0.99026 0.98779 0.98504 0.98215 0.97920 0.97631 0.97351 0.97094 0.96861 0.96656 0.96485 0.96350 0.96252 0.96193 0.96174
0.300  0.99476 0.99373 0.99207 0.98992 0.98736 0.98452 0.98151 0.97847 0.97545 0.97259 0.96992 0.96751 0.96539 0.96362 0.96222 0.96121 0.96060 0.96039
0.305  0.99458 0.99351 0.99179 0.98957 0.98689 0.98398 0.98088 0.97773 0.97461 0.97165 0.96888 0.96638 0.96420 0.96237 0.96092 0.95987 0.95924 0.95902
0.310  0.99439 0.99328 0.99151 0.98918 0.98645 0.98341 0.98023 0.97695 0.97375 0.97068 0.96781 0.96524 0.96299 0.96109 0.95960 0.95851 0.95786 0.95762
0.315  0.99419 0.99303 0.99123 0.98882 0.98599 0.98285 0.97956 0.97618 0.97287 0.96968 0.96674 0.96408 0.96175 0.95979 0.95825 0.95713 0.95645 0.95620
0.320  0.99400 0.99280 0.99090 0.98845 0.98553 0.98229 0.97886 0.97540 0.97196 0.96869 0.96565 0.96290 0.96048 0.95847 0.95687 0.95572 0.95501 0.95478
0.325  0.99379 0.99256 0.99061 0.98807 0.98506 0.98172 0.97818 0.97460 0.97105 0.96768 0.96453 0.96168 0.95920 0.95712 0.95547 0.95428 0.95356 0.95331
0.330  0.99358 0.99232 0.99030 0.98768 0.98454 0.98109 0.97748 0.97376 0.97013 0.96665 0.96338 0.96046 0.95790 0.95575 0.95405 0.95282 0.95208 0.95181
0.335  0.99337 0.99207 0.98999 0.98726 0.98406 0.98050 0.97676 0.97294 0.96919 0.96558 0.96224 0.95922 0.95658 0.95436 0.95261 0.95134 0.95057 0.95029
0.340  0.99316 0.99182 0.98968 0.98687 0.98356 0.97990 0.97602 0.97210 0.96821 0.96451 0.96107 0.95795 0.95522 0.95294 0.95114 0.94983 0.94903 0.94877
0.345  0.99294 0.99156 0.98935 0.98646 0.98306 0.97928 0.97529 0.97123 0.96724 0.96343 0.95988 0.95665 0.95385 0.95150 0.94964 0.94829 0.94747 0.94719
0.350  0.99272 0.99129 0.98900 0.98605 0.98250 0.97861 0.97454 0.97035 0.96625 0.96232 0.95865 0.95535 0.95246 0.95004 0.94812 0.94673 0.94589 0.94559
0.355  0.99250 0.99100 0.98867 0.98559 0.98198 0.97798 0.97374 0.96947 0.96524 0.96118 0.95742 0.95402 0.95104 0.94854 0.94657 0.94514 0.94428 0.94396
0.360  0.99227 0.99073 0.98833 0.98516 0.98145 0.97733 0.97297 0.96857 0.96419 0.96004 0.95617 0.95266 0.94959 0.94703 0.94500 0.94353 0.94264 0.94234
0.365  0.99204 0.99046 0.98798 0.98473 0.98086 0.97665 0.97219 0.96762 0.96316 0.95888 0.95487 0.95128 0.94814 0.94550 0.94340 0.94189 0.94098 0.94066
0.370  0.99180 0.99018 0.98761 0.98429 0.98032 0.97596 0.97138 0.96670 0.96211 0.95767 0.95358 0.94989 0.94665 0.94393 0.94178 0.94023 0.93928 0.93895
0.375  0.99155 0.98989 0.98724 0.98379 0.97976 0.97528 0.97054 0.96576 0.96100 0.95648 0.95228 0.94847 0.94513 0.94234 0.94014 0.93853 0.93757 0.93721
0.380  0.99131 0.98960 0.98687 0.98334 0.97919 0.97459 0.96972 0.96476 0.95991 0.95527 0.95094 0.94701 0.94360 0.94073 0.93846 0.93681 0.93582 0.93548
0.385  0.99105 0.98927 0.98651 0.98288 0.97856 0.97384 0.96888 0.96379 0.95881 0.95400 0.94956 0.94555 0.94204 0.93909 0.93676 0.93507 0.93405 0.93369
0.390  0.99078 0.98897 0.98613 0.98240 0.97798 0.97313 0.96799 0.96281 0.95765 0.95275 0.94819 0.94407 0.94045 0.93743 0.93504 0.93330 0.93225 0.93187
0.395  0.99052 0.98866 0.98570 0.98187 0.97739 0.97240 0.96713 0.96175 0.95651 0.95148 0.94680 0.94254 0.93885 0.93575 0.93329 0.93150 0.93042 0.93006
0.400  0.99026 0.98835 0.98532 0.98139 0.97672 0.97161 0.96625 0.96074 0.95536 0.95018 0.94535 0.94101 0.93722 0.93403 0.93150 0.92967 0.92857 0.92819
0.405  0.98999 0.98803 0.98492 0.98089 0.97611 0.97086 0.96531 0.95972 0.95414 0.94885 0.94392 0.93947 0.93556 0.93228 0.92970 0.92783 0.92669 0.92629
0.410  0.98972 0.98770 0.98452 0.98033 0.97549 0.97011 0.96441 0.95861 0.95295 0.94752 0.94246 0.93787 0.93387 0.93052 0.92787 0.92594 0.92478 0.92439
0.415  0.98944 0.98734 0.98406 0.97982 0.97479 0.96927 0.96349 0.95756 0.95174 0.94613 0.94095 0.93627 0.93217 0.92874 0.92600 0.92403 0.92284 0.92243
0.420  0.98915 0.98701 0.98365 0.97931 0.97415 0.96850 0.96252 0.95648 0.95047 0.94476 0.93945 0.93465 0.93043 0.92691 0.92412 0.92210 0.92088 0.92044
0.425  0.98886 0.98667 0.98323 0.97871 0.97350 0.96770 0.96158 0.95533 0.94923 0.94338 0.93792 0.93298 0.92868 0.92507 0.92221 0.92013 0.91888 0.91846
0.430  0.98857 0.98632 0.98280 0.97818 0.97276 0.96683 0.96055 0.95422 0.94796 0.94193 0.93635 0.93131 0.92690 0.92320 0.92026 0.91814 0.91686 0.91641
0.435  0.98826 0.98597 0.98231 0.97764 0.97209 0.96602 0.95959 0.95309 0.94663 0.94050 0.93478 0.92962 0.92508 0.92129 0.91829 0.91612 0.91480 0.91434
0.440  0.98794 0.98557 0.98187 0.97701 0.97141 0.96511 0.95860 0.95189 0.94533 0.93905 0.93316 0.92787 0.92325 0.91937 0.91630 0.91407 0.91272 0.91227
0.445  0.98763 0.98521 0.98142 0.97645 0.97064 0.96428 0.95753 0.95073 0.94396 0.93753 0.93155 0.92613 0.92140 0.91741 0.91427 0.91199 0.91061 0.91013
0.450  0.98732 0.98484 0.98090 0.97589 0.96994 0.96342 0.95652 0.94949 0.94263 0.93604 0.92991 0.92433 0.91950 0.91543 0.91221 0.90988 0.90847 0.90796
0.455  0.98699 0.98446 0.98044 0.97523 0.96922 0.96248 0.95542 0.94830 0.94127 0.93448 0.92822 0.92255 0.91759 0.91343 0.91012 0.90774 0.90629 0.90580
0.460  0.98667 0.98403 0.97997 0.97464 0.96842 0.96160 0.95438 0.94708 0.93984 0.93295 0.92654 0.92073 0.91563 0.91138 0.90801 0.90557 0.90409 0.90357
0.465  0.98634 0.98364 0.97946 0.97405 0.96769 0.96062 0.95332 0.94580 0.93845 0.93140 0.92479 0.91886 0.91368 0.90932 0.90587 0.90337 0.90186 0.90135
0.470  0.98600 0.98325 0.97893 0.97336 0.96685 0.95972 0.95217 0.94456 0.93697 0.92977 0.92306 0.91700 0.91169 0.90721 0.90369 0.90114 0.89960 0.89906
0.475  0.98565 0.98285 0.97844 0.97275 0.96610 0.95881 0.95109 0.94322 0.93554 0.92817 0.92131 0.91507 0.90965 0.90510 0.90149 0.89888 0.89730 0.89674
0.480  0.98527 0.98238 0.97793 0.97213 0.96532 0.95779 0.94990 0.94195 0.93402 0.92650 0.91949 0.91315 0.90761 0.90295 0.89925 0.89659 0.89497 0.89442
0.485  0.98492 0.98197 0.97735 0.97141 0.96446 0.95685 0.94879 0.94057 0.93255 0.92486 0.91769 0.91120 0.90551 0.90076 0.89700 0.89427 0.89261 0.89204
0.490  0.98456 0.98155 0.97684 0.97077 0.96367 0.95579 0.94756 0.93926 0.93105 0.92313 0.91582 0.90920 0.90341 0.89856 0.89469 0.89191 0.89022 0.88965
0.495  0.98419 0.98112 0.97624 0.97002 0.96277 0.95483 0.94642 0.93785 0.92948 0.92145 0.91397 0.90720 0.90126 0.89630 0.89237 0.88953 0.88780 0.88720
0.500  0.98382 0.98062 0.97570 0.96936 0.96196 0.95374 0.94516 0.93650 0.92794 0.91968 0.91204 0.90514 0.89910 0.89404 0.89002 0.88710 0.88534 0.88475
0.505  0.98344 0.98018 0.97516 0.96868 0.96103 0.95275 0.94398 0.93504 0.92632 0.91795 0.91015 0.90309 0.89690 0.89172 0.88762 0.88465 0.88286 0.88224
0.510  0.98304 0.97973 0.97452 0.96791 0.96019 0.95163 0.94269 0.93366 0.92474 0.91612 0.90817 0.90097 0.89468 0.88940 0.88521 0.88216 0.88033 0.87972
0.515  0.98262 0.97927 0.97396 0.96722 0.95923 0.95061 0.94148 0.93216 0.92307 0.91435 0.90622 0.89887 0.89243 0.88702 0.88275 0.87965 0.87778 0.87713
0.520  0.98222 0.97873 0.97340 0.96641 0.95838 0.94946 0.94014 0.93074 0.92145 0.91247 0.90419 0.89669 0.89013 0.88463 0.88027 0.87710 0.87518 0.87455
0.525  0.98181 0.97826 0.97272 0.96570 0.95738 0.94841 0.93890 0.92920 0.91973 0.91065 0.90218 0.89453 0.88782 0.88219 0.87774 0.87452 0.87256 0.87189
0.530  0.98140 0.97778 0.97214 0.96486 0.95650 0.94722 0.93753 0.92775 0.91807 0.90873 0.90010 0.89229 0.88547 0.87974 0.87519 0.87189 0.86990 0.86924
0.535  0.98097 0.97722 0.97144 0.96413 0.95548 0.94614 0.93625 0.92616 0.91631 0.90685 0.89804 0.89007 0.88306 0.87722 0.87260 0.86924 0.86721 0.86651
0.540  0.98053 0.97673 0.97084 0.96327 0.95457 0.94492 0.93484 0.92466 0.91451 0.90488 0.89590 0.88778 0.88067 0.87471 0.86998 0.86654 0.86448 0.86379
0.545  0.98006 0.97622 0.97023 0.96252 0.95352 0.94382 0.93353 0.92304 0.91279 0.90295 0.89379 0.88548 0.87821 0.87213 0.86732 0.86383 0.86171 0.86098
0.550  0.97962 0.97562 0.96950 0.96162 0.95259 0.94256 0.93207 0.92149 0.91094 0.90092 0.89159 0.88314 0.87575 0.86955 0.86461 0.86106 0.85891 0.85818
0.555  0.97917 0.97511 0.96887 0.96085 0.95150 0.94142 0.93072 0.91982 0.90917 0.89894 0.88936 0.88075 0.87323 0.86691 0.86190 0.85827 0.85607 0.85531
0.560  0.97871 0.97458 0.96811 0.95993 0.95054 0.94013 0.92923 0.91813 0.90728 0.89687 0.88716 0.87838 0.87070 0.86424 0.85913 0.85543 0.85319 0.85243
0.565  0.97823 0.97395 0.96746 0.95914 0.94943 0.93881 0.92772 0.91653 0.90544 0.89475 0.88487 0.87593 0.86811 0.86154 0.85634 0.85256 0.85027 0.84948
0.570  0.97771 0.97340 0.96668 0.95818 0.94843 0.93763 0.92632 0.91478 0.90352 0.89270 0.88262 0.87350 0.86548 0.85879 0.85349 0.84965 0.84732 0.84653
0.575  0.97723 0.97284 0.96601 0.95737 0.94729 0.93628 0.92476 0.91314 0.90154 0.89053 0.88027 0.87098 0.86286 0.85604 0.85062 0.84670 0.84433 0.84354
0.580  0.97673 0.97218 0.96520 0.95639 0.94612 0.93505 0.92330 0.91135 0.89965 0.88833 0.87788 0.86843 0.86015 0.85321 0.84771 0.84372 0.84130 0.84047
0.585  0.97623 0.97161 0.96451 0.95553 0.94509 0.93367 0.92172 0.90954 0.89763 0.88620 0.87554 0.86590 0.85746 0.85035 0.84475 0.84069 0.83823 0.83740
0.590  0.97568 0.97092 0.96367 0.95453 0.94389 0.93226 0.92010 0.90782 0.89557 0.88394 0.87309 0.86328 0.85469 0.84749 0.84177 0.83761 0.83511 0.83425
0.595  0.97514 0.97033 0.96296 0.95350 0.94267 0.93098 0.91859 0.90596 0.89360 0.88165 0.87061 0.86062 0.85188 0.84455 0.83873 0.83452 0.83197 0.83109
0.600  0.97461 0.96971 0.96209 0.95262 0.94160 0.92954 0.91693 0.90407 0.89150 0.87943 0.86818 0.85800 0.84909 0.84157 0.83565 0.83137 0.82877 0.82789
0.605  0.97407 0.96900 0.96136 0.95156 0.94034 0.92806 0.91524 0.90227 0.88936 0.87708 0.86563 0.85527 0.84621 0.83860 0.83256 0.82817 0.82553 0.82462
0.610  0.97350 0.96837 0.96046 0.95060 0.93906 0.92673 0.91352 0.90034 0.88729 0.87470 0.86305 0.85251 0.84328 0.83554 0.82940 0.82495 0.82226 0.82133
0.615  0.97290 0.96762 0.95968 0.94956 0.93794 0.92522 0.91193 0.89837 0.88512 0.87239 0.86052 0.84977 0.84032 0.83245 0.82620 0.82168 0.81893 0.81800
0.620  0.97233 0.96697 0.95878 0.94844 0.93662 0.92369 0.91017 0.89638 0.88289 0.86994 0.85787 0.84694 0.83738 0.82935 0.82296 0.81835 0.81557 0.81463
0.625  0.97174 0.96619 0.95783 0.94747 0.93528 0.92213 0.90838 0.89449 0.88063 0.86746 0.85518 0.84407 0.83434 0.82617 0.81970 0.81498 0.81215 0.81118
0.630  0.97109 0.96552 0.95704 0.94635 0.93411 0.92072 0.90656 0.89244 0.87834 0.86495 0.85246 0.84115 0.83126 0.82295 0.81637 0.81159 0.80870 0.80771
0.635  0.97048 0.96471 0.95606 0.94518 0.93274 0.91913 0.90489 0.89036 0.87616 0.86251 0.84977 0.83820 0.82814 0.81969 0.81299 0.80814 0.80520 0.80420
0.640  0.96987 0.96402 0.95507 0.94399 0.93134 0.91750 0.90303 0.88825 0.87381 0.85993 0.84699 0.83529 0.82503 0.81638 0.80957 0.80464 0.80165 0.80064
0.645  0.96923 0.96318 0.95423 0.94298 0.92992 0.91585 0.90113 0.88611 0.87142 0.85732 0.84416 0.83225 0.82183 0.81308 0.80612 0.80109 0.79805 0.79700
0.650  0.96853 0.96246 0.95321 0.94176 0.92867 0.91417 0.89921 0.88409 0.86901 0.85467 0.84129 0.82918 0.81858 0.80968 0.80262 0.79749 0.79440 0.79334
0.655  0.96787 0.96159 0.95216 0.94052 0.92722 0.91266 0.89726 0.88190 0.86656 0.85198 0.83838 0.82607 0.81529 0.80624 0.79907 0.79386 0.79071 0.78963
0.660  0.96720 0.96084 0.95128 0.93925 0.92573 0.91094 0.89528 0.87967 0.86407 0.84925 0.83543 0.82291 0.81195 0.80276 0.79546 0.79017 0.78697 0.78588
0.665  0.96645 0.95994 0.95020 0.93817 0.92422 0.90919 0.89346 0.87741 0.86170 0.84649 0.83243 0.81971 0.80857 0.79922 0.79180 0.78643 0.78317 0.78207
0.670  0.96576 0.95902 0.94910 0.93688 0.92269 0.90741 0.89143 0.87512 0.85915 0.84380 0.82940 0.81646 0.80514 0.79564 0.78810 0.78263 0.77932 0.77821
0.675  0.96504 0.95823 0.94809 0.93555 0.92113 0.90561 0.88937 0.87279 0.85657 0.84098 0.82643 0.81325 0.80167 0.79200 0.78434 0.77879 0.77542 0.77429
0.680  0.96425 0.95727 0.94704 0.93421 0.91955 0.90378 0.88728 0.87043 0.85394 0.83810 0.82332 0.80993 0.79819 0.78832 0.78053 0.77489 0.77147 0.77032
0.685  0.96352 0.95644 0.94588 0.93284 0.91802 0.90192 0.88516 0.86804 0.85128 0.83518 0.82016 0.80655 0.79463 0.78459 0.77667 0.77093 0.76746 0.76629
0.690  0.96268 0.95546 0.94470 0.93144 0.91654 0.90003 0.88301 0.86561 0.84859 0.83223 0.81696 0.80313 0.79101 0.78080 0.77275 0.76692 0.76339 0.76220
0.695  0.96191 0.95445 0.94350 0.93002 0.91489 0.89812 0.88082 0.86315 0.84585 0.82922 0.81371 0.79965 0.78728 0.77697 0.76879 0.76286 0.75927 0.75806
0.700  0.96112 0.95351 0.94227 0.92858 0.91321 0.89618 0.87860 0.86065 0.84308 0.82617 0.81036 0.79604 0.78356 0.77308 0.76476 0.75874 0.75509 0.75386
0.705  0.96024 0.95253 0.94124 0.92711 0.91151 0.89420 0.87635 0.85811 0.84026 0.82295 0.80696 0.79247 0.77979 0.76913 0.76068 0.75456 0.75084 0.74960
0.710  0.95942 0.95145 0.93998 0.92575 0.90977 0.89220 0.87407 0.85554 0.83731 0.81982 0.80357 0.78885 0.77596 0.76513 0.75654 0.75032 0.74654 0.74527
0.715  0.95849 0.95035 0.93869 0.92411 0.90779 0.89017 0.87175 0.85294 0.83433 0.81664 0.80013 0.78517 0.77208 0.76107 0.75234 0.74602 0.74218 0.74088
0.720  0.95764 0.94923 0.93738 0.92257 0.90596 0.88810 0.86917 0.85029 0.83139 0.81342 0.79665 0.78145 0.76814 0.75696 0.74808 0.74165 0.73774 0.73643
0.725  0.95667 0.94828 0.93604 0.92100 0.90414 0.88601 0.86678 0.84739 0.82841 0.81015 0.79311 0.77767 0.76414 0.75278 0.74375 0.73720 0.73325 0.73190
0.730  0.95577 0.94711 0.93468 0.91941 0.90230 0.88388 0.86436 0.84466 0.82538 0.80684 0.78952 0.77383 0.76008 0.74848 0.73933 0.73271 0.72869 0.72731
0.735  0.95476 0.94592 0.93329 0.91778 0.90042 0.88145 0.86190 0.84190 0.82230 0.80331 0.78574 0.76983 0.75589 0.74418 0.73489 0.72815 0.72407 0.72269
0.740  0.95382 0.94471 0.93187 0.91614 0.89850 0.87926 0.85939 0.83909 0.81900 0.79990 0.78205 0.76588 0.75172 0.73982 0.73037 0.72352 0.71936 0.71796
0.745  0.95276 0.94347 0.93043 0.91446 0.89656 0.87702 0.85661 0.83601 0.81584 0.79643 0.77830 0.76188 0.74748 0.73538 0.72574 0.71880 0.71459 0.71316
0.750  0.95166 0.94220 0.92896 0.91275 0.89430 0.87475 0.85403 0.83311 0.81262 0.79274 0.77435 0.75769 0.74309 0.73082 0.72109 0.71403 0.70975 0.70828
0.755  0.95066 0.94090 0.92720 0.91072 0.89229 0.87217 0.85141 0.83017 0.80916 0.78917 0.77049 0.75356 0.73873 0.72626 0.71637 0.70916 0.70483 0.70336
0.760  0.94952 0.93958 0.92567 0.90895 0.89025 0.86983 0.84849 0.82695 0.80585 0.78554 0.76651 0.74924 0.73420 0.72155 0.71152 0.70424 0.69983 0.69833
0.765  0.94834 0.93822 0.92411 0.90715 0.88787 0.86716 0.84579 0.82392 0.80227 0.78168 0.76243 0.74499 0.72970 0.71685 0.70665 0.69925 0.69475 0.69325
0.770  0.94726 0.93684 0.92252 0.90524 0.88576 0.86474 0.84277 0.82059 0.79886 0.77793 0.75823 0.74053 0.72503 0.71199 0.70165 0.69415 0.68960 0.68804
0.775  0.94603 0.93543 0.92061 0.90314 0.88330 0.86226 0.83998 0.81746 0.79517 0.77395 0.75412 0.73614 0.72039 0.70714 0.69662 0.68896 0.68435 0.68279
0.780  0.94476 0.93398 0.91895 0.90124 0.88111 0.85948 0.83687 0.81403 0.79165 0.76990 0.74979 0.73155 0.71556 0.70213 0.69146 0.68372 0.67903 0.67742
0.785  0.94359 0.93250 0.91726 0.89898 0.87856 0.85663 0.83398 0.81078 0.78784 0.76598 0.74555 0.72701 0.71072 0.69703 0.68621 0.67836 0.67360 0.67199
0.790  0.94227 0.93098 0.91523 0.89700 0.87629 0.85404 0.83076 0.80725 0.78397 0.76180 0.74107 0.72227 0.70579 0.69193 0.68092 0.67291 0.66809 0.66646
0.795  0.94090 0.92919 0.91347 0.89466 0.87365 0.85109 0.82749 0.80365 0.78009 0.75755 0.73652 0.71745 0.70073 0.68667 0.67551 0.66740 0.66247 0.66084
0.800  0.93949 0.92761 0.91136 0.89257 0.87097 0.84809 0.82416 0.79998 0.77627 0.75322 0.73189 0.71254 0.69558 0.68131 0.66998 0.66177 0.65678 0.65507
0.805  0.93805 0.92598 0.90953 0.89017 0.86857 0.84535 0.82107 0.79625 0.77221 0.74882 0.72719 0.70756 0.69034 0.67586 0.66437 0.65603 0.65097 0.64924
0.810  0.93656 0.92406 0.90733 0.88769 0.86579 0.84225 0.81763 0.79246 0.76807 0.74454 0.72240 0.70248 0.68501 0.67032 0.65866 0.65019 0.64505 0.64330
0.815  0.93503 0.92235 0.90540 0.88516 0.86295 0.83909 0.81412 0.78873 0.76386 0.73980 0.71753 0.69732 0.67959 0.66468 0.65284 0.64424 0.63903 0.63725
0.820  0.93346 0.92033 0.90311 0.88258 0.86006 0.83587 0.81056 0.78467 0.75958 0.73517 0.71257 0.69206 0.67407 0.65894 0.64691 0.63818 0.63287 0.63107
0.825  0.93184 0.91853 0.90077 0.88030 0.85712 0.83260 0.80692 0.78067 0.75522 0.73046 0.70753 0.68671 0.66845 0.65309 0.64081 0.63198 0.62662 0.62482
0.830  0.93017 0.91641 0.89837 0.87762 0.85412 0.82926 0.80290 0.77661 0.75052 0.72567 0.70239 0.68126 0.66260 0.64703 0.63467 0.62569 0.62025 0.61840
0.835  0.92843 0.91423 0.89592 0.87451 0.85107 0.82550 0.79913 0.77246 0.74601 0.72077 0.69697 0.67556 0.65677 0.64096 0.62840 0.61928 0.61372 0.61185
0.840  0.92650 0.91199 0.89341 0.87171 0.84795 0.82203 0.79530 0.76794 0.74139 0.71558 0.69164 0.66991 0.65082 0.63467 0.62194 0.61270 0.60709 0.60520
0.845  0.92466 0.90999 0.89085 0.86886 0.84438 0.81850 0.79105 0.76364 0.73645 0.71027 0.68601 0.66398 0.64464 0.62836 0.61542 0.60598 0.60029 0.59836
0.850  0.92258 0.90763 0.88822 0.86594 0.84114 0.81453 0.78706 0.75895 0.73139 0.70510 0.68046 0.65793 0.63832 0.62181 0.60869 0.59917 0.59338 0.59142
0.855  0.92062 0.90521 0.88553 0.86256 0.83743 0.81081 0.78265 0.75416 0.72652 0.69959 0.67462 0.65176 0.63188 0.61513 0.60182 0.59216 0.58629 0.58431
0.860  0.91840 0.90241 0.88240 0.85952 0.83406 0.80673 0.77815 0.74961 0.72127 0.69397 0.66865 0.64562 0.62530 0.60831 0.59481 0.58500 0.57905 0.57704
0.865  0.91630 0.89984 0.87958 0.85599 0.83020 0.80251 0.77356 0.74464 0.71591 0.68824 0.66256 0.63904 0.61858 0.60134 0.58764 0.57768 0.57163 0.56959
0.870  0.91392 0.89721 0.87630 0.85239 0.82626 0.79822 0.76888 0.73951 0.71015 0.68238 0.65612 0.63248 0.61171 0.59422 0.58029 0.57014 0.56402 0.56195
0.875  0.91145 0.89415 0.87294 0.84871 0.82225 0.79383 0.76411 0.73406 0.70457 0.67615 0.64977 0.62578 0.60454 0.58682 0.57272 0.56247 0.55625 0.55412
0.880  0.90889 0.89135 0.86948 0.84495 0.81814 0.78895 0.75924 0.72878 0.69887 0.67004 0.64305 0.61873 0.59736 0.57935 0.56495 0.55456 0.54826 0.54612
0.885  0.90623 0.88812 0.86595 0.84110 0.81352 0.78438 0.75389 0.72304 0.69275 0.66353 0.63640 0.61153 0.58986 0.57160 0.55698 0.54645 0.54006 0.53790
0.890  0.90346 0.88479 0.86232 0.83716 0.80923 0.77929 0.74842 0.71718 0.68649 0.65688 0.62915 0.60416 0.58218 0.56365 0.54882 0.53813 0.53163 0.52944
0.895  0.90036 0.88135 0.85860 0.83269 0.80441 0.77410 0.74283 0.71119 0.68009 0.65008 0.62196 0.59660 0.57414 0.55537 0.54044 0.52958 0.52297 0.52073
0.900  0.89722 0.87779 0.85435 0.82811 0.79948 0.76879 0.73713 0.70507 0.67323 0.64284 0.61459 0.58866 0.56606 0.54700 0.53174 0.52073 0.51404 0.51179
0.905  0.89398 0.87376 0.84998 0.82342 0.79444 0.76337 0.73089 0.69844 0.66648 0.63542 0.60680 0.58052 0.55761 0.53827 0.52278 0.51162 0.50483 0.50251
0.910  0.89045 0.86958 0.84550 0.81862 0.78883 0.75739 0.72452 0.69167 0.65901 0.62782 0.59881 0.57216 0.54892 0.52917 0.51357 0.50223 0.49533 0.49300
0.915  0.88651 0.86526 0.84089 0.81324 0.78310 0.75128 0.71800 0.68474 0.65166 0.62004 0.59037 0.56337 0.53981 0.51992 0.50398 0.49248 0.48548 0.48310
0.920  0.88263 0.86080 0.83570 0.80773 0.77724 0.74458 0.71134 0.67726 0.64378 0.61176 0.58170 0.55433 0.53043 0.51012 0.49407 0.48240 0.47529 0.47287
0.925  0.87830 0.85577 0.83037 0.80160 0.77076 0.73774 0.70368 0.66962 0.63571 0.60296 0.57253 0.54502 0.52059 0.50014 0.48374 0.47190 0.46469 0.46226
0.930  0.87375 0.85056 0.82442 0.79532 0.76414 0.73074 0.69629 0.66140 0.62709 0.59393 0.56310 0.53499 0.51044 0.48955 0.47303 0.46100 0.45368 0.45119
0.935  0.86867 0.84475 0.81830 0.78890 0.75689 0.72313 0.68785 0.65258 0.61789 0.58465 0.55312 0.52488 0.49977 0.47858 0.46181 0.44960 0.44216 0.43961
0.940  0.86331 0.83872 0.81153 0.78182 0.74899 0.71488 0.67922 0.64357 0.60846 0.57449 0.54286 0.51398 0.48853 0.46719 0.45005 0.43766 0.43011 0.42754
0.945  0.85734 0.83203 0.80457 0.77408 0.74093 0.70599 0.66997 0.63393 0.59806 0.56372 0.53172 0.50249 0.47670 0.45507 0.43768 0.42511 0.41745 0.41485
0.950  0.85100 0.82507 0.79644 0.76567 0.73220 0.69691 0.66008 0.62367 0.58740 0.55266 0.51995 0.49035 0.46422 0.44228 0.42463 0.41186 0.40407 0.40141
0.955  0.84365 0.81697 0.78809 0.75656 0.72231 0.68624 0.64954 0.61235 0.57574 0.54061 0.50753 0.47754 0.45105 0.42862 0.41083 0.39777 0.38987 0.38717
0.960  0.83579 0.80810 0.77854 0.74628 0.71176 0.67540 0.63792 0.59998 0.56304 0.52724 0.49413 0.46353 0.43671 0.41414 0.39596 0.38278 0.37472 0.37196
0.965  0.82671 0.79799 0.76776 0.73480 0.69956 0.66296 0.62476 0.58656 0.54932 0.51319 0.47942 0.44849 0.42133 0.39830 0.37999 0.36659 0.35837 0.35561
0.970  0.81629 0.78658 0.75528 0.72218 0.68628 0.64852 0.61013 0.57172 0.53384 0.49746 0.46339 0.43212 0.40461 0.38124 0.36251 0.34892 0.34059 0.33775
0.975  0.80400 0.77340 0.74115 0.70699 0.67051 0.63267 0.59369 0.55471 0.51668 0.47974 0.44543 0.41387 0.38604 0.36233 0.34330 0.32939 0.32095 0.31807
0.980  0.78928 0.75756 0.72451 0.68946 0.65206 0.61377 0.57437 0.53539 0.49689 0.45984 0.42504 0.39298 0.36488 0.34086 0.32154 0.30737 0.29876 0.29583
0.985  0.77077 0.73742 0.70288 0.66719 0.62962 0.59066 0.55108 0.51147 0.47280 0.43585 0.40075 0.36858 0.34023 0.31573 0.29610 0.28175 0.27286 0.26987
0.990  0.74567 0.71018 0.67432 0.63711 0.59893 0.55985 0.52015 0.48085 0.44241 0.40526 0.37047 0.33839 0.30969 0.28491 0.26490 0.25009 0.24102 0.23796
0.995  0.70577 0.66641 0.62874 0.59028 0.55160 0.51247 0.47357 0.43502 0.39725 0.36128 0.32732 0.29568 0.26702 0.24203 0.22152 0.20612 0.19662 0.19336
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e070.dat <==
# alpha = -0.50 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995
0.015  0.99998 0.99998 0.99998 0.99997 0.99996 0.99996 0.99995 0.99994 0.99993 0.99992 0.99992 0.99991 0.99991 0.99990 0.99990 0.99989 0.99989 0.99989
0.020  0.99997 0.99996 0.99996 0.99995 0.99993 0.99992 0.99991 0.99989 0.99988 0.99987 0.99985 0.99984 0.99983 0.99982 0.99982 0.99981 0.99981 0.99981
0.025  0.99995 0.99994 0.99993 0.99992 0.99990 0.99988 0.99986 0.99983 0.99981 0.99979 0.99977 0.99975 0.99974 0.99972 0.99971 0.99971 0.99970 0.99970
0.030  0.99993 0.99992 0.99990 0.99988 0.99985 0.99982 0.99979 0.99976 0.99973 0.99970 0.99967 0.99964 0.99962 0.99960 0.99959 0.99958 0.99957 0.99957
0.035  0.99990 0.99989 0.99987 0.99984 0.99980 0.99976 0.99972 0.99967 0.99963 0.99959 0.99955 0.99952 0.99948 0.99946 0.99944 0.99942 0.99942 0.99941
0.040  0.99987 0.99986 0.99983 0.99979 0.99974 0.99969 0.99963 0.99957 0.99952 0.99946 0.99941 0.99937 0.99933 0.99929 0.99927 0.99925 0.99924 0.99923
0.045  0.99984 0.99982 0.99978 0.99973 0.99967 0.99960 0.99953 0.99946 0.99939 0.99932 0.99926 0.99920 0.99915 0.99911 0.99907 0.99905 0.99903 0.99902
0.050  0.99980 0.99977 0.99973 0.99967 0.99959 0.99951 0.99942 0.99933 0.99925 0.99916 0.99908 0.99901 0.99895 0.99890 0.99885 0.99882 0.99881 0.99880
0.055  0.99976 0.99973 0.99967 0.99959 0.99951 0.99941 0.99930 0.99919 0.99909 0.99898 0.99889 0.99880 0.99873 0.99866 0.99861 0.99858 0.99855 0.99854
0.060  0.99972 0.99967 0.99961 0.99952 0.99941 0.99929 0.99917 0.99904 0.99891 0.99879 0.99868 0.99858 0.99848 0.99841 0.99835 0.99831 0.99828 0.99827
0.065  0.99967 0.99962 0.99954 0.99943 0.99931 0.99917 0.99902 0.99887 0.99872 0.99858 0.99845 0.99833 0.99822 0.99813 0.99806 0.99801 0.99798 0.99796
0.070  0.99961 0.99956 0.99946 0.99934 0.99920 0.99904 0.99887 0.99869 0.99852 0.99835 0.99820 0.99806 0.99794 0.99783 0.99775 0.99769 0.99766 0.99764
0.075  0.99956 0.99949 0.99938 0.99925 0.99908 0.99890 0.99870 0.99850 0.99830 0.99811 0.99793 0.99777 0.99763 0.99751 0.99742 0.99735 0.99731 0.99729
0.080  0.99949 0.99942 0.99930 0.99914 0.99895 0.99874 0.99852 0.99829 0.99807 0.99785 0.99765 0.99747 0.99730 0.99717 0.99706 0.99699 0.99694 0.99691
0.085  0.99943 0.99934 0.99921 0.99903 0.99882 0.99858 0.99833 0.99807 0.99782 0.99757 0.99734 0.99714 0.99696 0.99681 0.99669 0.99660 0.99654 0.99652
0.090  0.99936 0.99926 0.99911 0.99891 0.99868 0.99841 0.99813 0.99784 0.99755 0.99728 0.99702 0.99679 0.99659 0.99642 0.99628 0.99618 0.99613 0.99609
0.095  0.99928 0.99918 0.99901 0.99879 0.99852 0.99823 0.99791 0.99759 0.99727 0.99697 0.99668 0.99642 0.99620 0.99601 0.99586 0.99575 0.99568 0.99564
0.100  0.99921 0.99909 0.99890 0.99866 0.99836 0.99803 0.99769 0.99733 0.99698 0.99664 0.99632 0.99604 0.99578 0.99558 0.99541 0.99529 0.99521 0.99517
0.105  0.99913 0.99900 0.99879 0.99852 0.99820 0.99783 0.99745 0.99705 0.99666 0.99629 0.99594 0.99563 0.99535 0.99512 0.99494 0.99480 0.99472 0.99468
0.110  0.99904 0.99890 0.99867 0.99837 0.99802 0.99762 0.99720 0.99676 0.99634 0.99593 0.99555 0.99520 0.99490 0.99464 0.99444 0.99430 0.99421 0.99416
0.115  0.99895 0.99879 0.99855 0.99822 0.99783 0.99739 0.99694 0.99646 0.99600 0.99555 0.99513 0.99475 0.99442 0.99414 0.99392 0.99376 0.99367 0.99364
0.120  0.99886 0.99869 0.99842 0.99806 0.99764 0.99716 0.99666 0.99614 0.99564 0.99515 0.99470 0.99428 0.99392 0.99362 0.99338 0.99321 0.99310 0.99307
0.125  0.99876 0.99857 0.99828 0.99789 0.99744 0.99692 0.99638 0.99582 0.99527 0.99474 0.99424 0.99380 0.99340 0.99308 0.99282 0.99263 0.99251 0.99248
0.130  0.99865 0.99846 0.99814 0.99772 0.99723 0.99667 0.99608 0.99547 0.99488 0.99430 0.99377 0.99329 0.99286 0.99251 0.99223 0.99202 0.99190 0.99186
0.135  0.99855 0.99833 0.99800 0.99754 0.99701 0.99640 0.99577 0.99512 0.99448 0.99385 0.99328 0.99276 0.99230 0.99192 0.99162 0.99140 0.99126 0.99121
0.140  0.99844 0.99821 0.99784 0.99736 0.99678 0.99613 0.99545 0.99475 0.99406 0.99339 0.99277 0.99221 0.99172 0.99131 0.99098 0.99074 0.99060 0.99055
0.145  0.99832 0.99807 0.99768 0.99716 0.99654 0.99585 0.99511 0.99436 0.99362 0.99290 0.99224 0.99164 0.99111 0.99067 0.99032 0.99007 0.98991 0.98985
0.150  0.99820 0.99794 0.99752 0.99696 0.99630 0.99556 0.99477 0.99396 0.99317 0.99240 0.99169 0.99105 0.99049 0.99001 0.98964 0.98937 0.98920 0.98913
0.155  0.99808 0.99780 0.99735 0.99675 0.99604 0.99525 0.99441 0.99355 0.99270 0.99189 0.99113 0.99044 0.98984 0.98933 0.98893 0.98864 0.98847 0.98839
0.160  0.99795 0.99765 0.99717 0.99654 0.99578 0.99494 0.99404 0.99313 0.99222 0.99135 0.99054 0.98981 0.98917 0.98863 0.98820 0.98789 0.98770 0.98762
0.165  0.99782 0.99750 0.99699 0.99632 0.99551 0.99461 0.99366 0.99268 0.99172 0.99080 0.98994 0.98916 0.98847 0.98790 0.98745 0.98712 0.98692 0.98683
0.170  0.99768 0.99734 0.99680 0.99608 0.99523 0.99427 0.99327 0.99223 0.99121 0.99023 0.98931 0.98849 0.98776 0.98715 0.98667 0.98632 0.98611 0.98604
0.175  0.99754 0.99718 0.99661 0.99584 0.99495 0.99393 0.99286 0.99176 0.99068 0.98964 0.98867 0.98779 0.98702 0.98638 0.98587 0.98550 0.98527 0.98520
0.180  0.99740 0.99702 0.99641 0.99560 0.99465 0.99358 0.99244 0.99128 0.99014 0.98903 0.98801 0.98708 0.98626 0.98558 0.98504 0.98465 0.98441 0.98433
0.185  0.99725 0.99685 0.99620 0.99535 0.99434 0.99321 0.99201 0.99079 0.98957 0.98841 0.98733 0.98635 0.98548 0.98477 0.98419 0.98378 0.98353 0.98344
0.190  0.99710 0.99667 0.99599 0.99509 0.99402 0.99283 0.99157 0.99028 0.98899 0.98777 0.98662 0.98559 0.98468 0.98392 0.98332 0.98288 0.98262 0.98252
0.195  0.99694 0.99649 0.99578 0.99483 0.99370 0.99245 0.99111 0.98975 0.98840 0.98711 0.98590 0.98481 0.98386 0.98306 0.98242 0.98196 0.98168 0.98158
0.200  0.99678 0.99630 0.99555 0.99456 0.99337 0.99205 0.99064 0.98921 0.98779 0.98643 0.98516 0.98402 0.98301 0.98217 0.98150 0.98102 0.98072 0.98061
0.205  0.99661 0.99611 0.99532 0.99428 0.99303 0.99163 0.99017 0.98865 0.98717 0.98574 0.98440 0.98320 0.98214 0.98126 0.98055 0.98004 0.97974 0.97961
0.210  0.99644 0.99592 0.99508 0.99399 0.99268 0.99121 0.98967 0.98809 0.98653 0.98502 0.98362 0.98236 0.98125 0.98032 0.97958 0.97905 0.97873 0.97862
0.215  0.99626 0.99571 0.99484 0.99368 0.99232 0.99079 0.98917 0.98751 0.98587 0.98429 0.98283 0.98150 0.98034 0.97936 0.97859 0.97803 0.97769 0.97757
0.220  0.99608 0.99550 0.99459 0.99338 0.99195 0.99035 0.98864 0.98691 0.98519 0.98354 0.98201 0.98062 0.97940 0.97838 0.97757 0.97698 0.97663 0.97650
0.225  0.99589 0.99529 0.99434 0.99307 0.99157 0.98990 0.98811 0.98630 0.98450 0.98278 0.98117 0.97971 0.97844 0.97737 0.97652 0.97591 0.97554 0.97541
0.230  0.99570 0.99508 0.99408 0.99276 0.99118 0.98944 0.98757 0.98568 0.98379 0.98199 0.98031 0.97879 0.97746 0.97634 0.97545 0.97481 0.97442 0.97428
0.235  0.99551 0.99485 0.99381 0.99243 0.99079 0.98895 0.98702 0.98503 0.98307 0.98119 0.97943 0.97784 0.97645 0.97529 0.97436 0.97369 0.97329 0.97313
0.240  0.99531 0.99463 0.99354 0.99210 0.99038 0.98847 0.98645 0.98437 0.98233 0.98037 0.97853 0.97688 0.97543 0.97421 0.97324 0.97254 0.97212 0.97196
0.245  0.99510 0.99439 0.99326 0.99176 0.98997 0.98798 0.98587 0.98370 0.98158 0.97952 0.97762 0.97589 0.97437 0.97311 0.97210 0.97137 0.97093 0.97078
0.250  0.99490 0.99416 0.99297 0.99140 0.98955 0.98747 0.98526 0.98302 0.98080 0.97866 0.97668 0.97488 0.97330 0.97198 0.97093 0.97017 0.96971 0.96955
0.255  0.99468 0.99391 0.99267 0.99104 0.98910 0.98696 0.98466 0.98232 0.98000 0.97779 0.97572 0.97384 0.97221 0.97083 0.96974 0.96895 0.96847 0.96830
0.260  0.99446 0.99366 0.99237 0.99068 0.98866 0.98643 0.98404 0.98161 0.97920 0.97689 0.97474 0.97279 0.97109 0.96965 0.96852 0.96770 0.96720 0.96702
0.265  0.99424 0.99341 0.99207 0.99031 0.98821 0.98587 0.98341 0.98087 0.97838 0.97598 0.97373 0.97171 0.96994 0.96845 0.96727 0.96642 0.96590 0.96571
0.270  0.99401 0.99314 0.99176 0.98993 0.98775 0.98532 0.98276 0.98013 0.97754 0.97504 0.97272 0.97062 0.96877 0.96723 0.96600 0.96512 0.96458 0.96440
0.275  0.99378 0.99287 0.99144 0.98954 0.98728 0.98476 0.98208 0.97937 0.97668 0.97409 0.97168 0.96950 0.96758 0.96598 0.96471 0.96379 0.96323 0.96304
0.280  0.99354 0.99260 0.99111 0.98913 0.98679 0.98419 0.98141 0.97859 0.97579 0.97312 0.97062 0.96835 0.96637 0.96471 0.96339 0.96243 0.96186 0.96166
0.285  0.99330 0.99232 0.99078 0.98872 0.98630 0.98360 0.98073 0.97779 0.97490 0.97213 0.96953 0.96718 0.96513 0.96341 0.96204 0.96105 0.96045 0.96024
0.290  0.99305 0.99204 0.99042 0.98831 0.98580 0.98299 0.98003 0.97699 0.97399 0.97112 0.96843 0.96600 0.96387 0.96208 0.96067 0.95965 0.95902 0.95880
0.295  0.99280 0.99175 0.99008 0.98790 0.98529 0.98239 0.97931 0.97617 0.97307 0.97008 0.96730 0.96479 0.96258 0.96074 0.95927 0.95821 0.95757 0.95736
0.300  0.99254 0.99146 0.98973 0.98747 0.98477 0.98177 0.97858 0.97533 0.97211 0.96903 0.96616 0.96356 0.96128 0.95936 0.95785 0.95675 0.95608 0.95586
0.305  0.99227 0.99116 0.98937 0.98703 0.98422 0.98114 0.97784 0.97448 0.97115 0.96797 0.96499 0.96230 0.95994 0.95797 0.95639 0.95526 0.95457 0.95434
0.310  0.99200 0.99085 0.98901 0.98657 0.98368 0.98047 0.97709 0.97359 0.97017 0.96688 0.96380 0.96102 0.95859 0.95654 0.95492 0.95375 0.95304 0.95278
0.315  0.99173 0.99052 0.98863 0.98611 0.98314 0.97982 0.97632 0.97272 0.96918 0.96576 0.96259 0.95972 0.95720 0.95509 0.95342 0.95221 0.95147 0.95120
0.320  0.99145 0.99020 0.98823 0.98565 0.98258 0.97915 0.97551 0.97182 0.96814 0.96463 0.96136 0.95840 0.95579 0.95362 0.95189 0.95063 0.94987 0.94962
0.325  0.99116 0.98988 0.98784 0.98518 0.98201 0.97848 0.97472 0.97091 0.96711 0.96349 0.96011 0.95704 0.95436 0.95212 0.95033 0.94904 0.94826 0.94799
0.330  0.99086 0.98955 0.98745 0.98470 0.98140 0.97776 0.97391 0.96995 0.96607 0.96233 0.95882 0.95567 0.95291 0.95059 0.94874 0.94741 0.94661 0.94632
0.335  0.99057 0.98921 0.98705 0.98419 0.98082 0.97706 0.97308 0.96901 0.96500 0.96112 0.95753 0.95428 0.95143 0.94903 0.94714 0.94576 0.94493 0.94463
0.340  0.99026 0.98887 0.98664 0.98370 0.98022 0.97634 0.97223 0.96805 0.96389 0.95992 0.95622 0.95286 0.94992 0.94745 0.94550 0.94408 0.94322 0.94294
0.345  0.98996 0.98852 0.98622 0.98319 0.97961 0.97562 0.97138 0.96705 0.96279 0.95870 0.95488 0.95141 0.94839 0.94585 0.94383 0.94237 0.94149 0.94119
0.350  0.98964 0.98816 0.98577 0.98268 0.97895 0.97484 0.97051 0.96605 0.96167 0.95745 0.95350 0.94995 0.94683 0.94422 0.94214 0.94064 0.93973 0.93941
0.355  0.98932 0.98778 0.98534 0.98212 0.97833 0.97409 0.96960 0.96504 0.96052 0.95617 0.95212 0.94846 0.94525 0.94255 0.94042 0.93887 0.93794 0.93760
0.360  0.98900 0.98741 0.98490 0.98159 0.97769 0.97333 0.96871 0.96401 0.95934 0.95488 0.95072 0.94694 0.94364 0.94087 0.93867 0.93708 0.93611 0.93579
0.365  0.98867 0.98703 0.98446 0.98105 0.97699 0.97253 0.96780 0.96294 0.95816 0.95357 0.94927 0.94540 0.94201 0.93916 0.93689 0.93526 0.93427 0.93393
0.370  0.98833 0.98665 0.98398 0.98050 0.97633 0.97173 0.96686 0.96188 0.95697 0.95222 0.94782 0.94384 0.94035 0.93741 0.93509 0.93341 0.93239 0.93203
0.375  0.98799 0.98626 0.98350 0.97991 0.97566 0.97093 0.96590 0.96080 0.95572 0.95087 0.94635 0.94226 0.93866 0.93565 0.93326 0.93153 0.93048 0.93010
0.380  0.98763 0.98586 0.98304 0.97934 0.97498 0.97011 0.96495 0.95967 0.95449 0.94950 0.94486 0.94063 0.93695 0.93385 0.93140 0.92962 0.92854 0.92818
0.385  0.98728 0.98544 0.98256 0.97876 0.97424 0.96924 0.96398 0.95856 0.95323 0.94809 0.94332 0.93900 0.93521 0.93203 0.92951 0.92768 0.92658 0.92619
0.390  0.98690 0.98503 0.98207 0.97817 0.97353 0.96840 0.96296 0.95743 0.95193 0.94668 0.94178 0.93734 0.93344 0.93018 0.92759 0.92571 0.92458 0.92418
0.395  0.98653 0.98461 0.98154 0.97753 0.97281 0.96755 0.96196 0.95624 0.95064 0.94524 0.94021 0.93564 0.93165 0.92830 0.92564 0.92371 0.92255 0.92216
0.400  0.98616 0.98419 0.98104 0.97693 0.97203 0.96663 0.96094 0.95508 0.94932 0.94377 0.93860 0.93393 0.92984 0.92640 0.92366 0.92169 0.92049 0.92008
0.405  0.98578 0.98375 0.98053 0.97631 0.97130 0.96576 0.95987 0.95390 0.94796 0.94228 0.93699 0.93219 0.92799 0.92445 0.92166 0.91963 0.91840 0.91797
0.410  0.98539 0.98331 0.98000 0.97564 0.97055 0.96486 0.95883 0.95266 0.94661 0.94078 0.93535 0.93041 0.92611 0.92249 0.91962 0.91754 0.91628 0.91586
0.415  0.98499 0.98284 0.97943 0.97500 0.96973 0.96390 0.95776 0.95144 0.94523 0.93923 0.93367 0.92863 0.92421 0.92050 0.91755 0.91542 0.91413 0.91369
0.420  0.98459 0.98238 0.97890 0.97436 0.96895 0.96298 0.95664 0.95021 0.94380 0.93769 0.93198 0.92681 0.92227 0.91847 0.91546 0.91328 0.91195 0.91149
0.425  0.98418 0.98192 0.97835 0.97364 0.96816 0.96204 0.95555 0.94891 0.94239 0.93612 0.93027 0.92495 0.92032 0.91643 0.91334 0.91109 0.90974 0.90929
0.430  0.98376 0.98145 0.97779 0.97298 0.96730 0.96104 0.95439 0.94764 0.94095 0.93450 0.92851 0.92309 0.91834 0.91435 0.91118 0.90888 0.90750 0.90702
0.435  0.98334 0.98097 0.97718 0.97231 0.96649 0.96008 0.95326 0.94634 0.93946 0.93289 0.92676 0.92120 0.91631 0.91223 0.90899 0.90664 0.90522 0.90472
0.440  0.98289 0.98045 0.97661 0.97156 0.96567 0.95904 0.95212 0.94499 0.93799 0.93125 0.92494 0.91926 0.91428 0.91010 0.90677 0.90437 0.90291 0.90242
0.445  0.98245 0.97996 0.97603 0.97086 0.96477 0.95805 0.95091 0.94366 0.93645 0.92956 0.92314 0.91731 0.91221 0.90791 0.90452 0.90206 0.90057 0.90006
0.450  0.98201 0.97946 0.97539 0.97015 0.96392 0.95704 0.94973 0.94226 0.93493 0.92788 0.92130 0.91531 0.91010 0.90572 0.90224 0.89972 0.89820 0.89766
0.455  0.98155 0.97895 0.97479 0.96936 0.96305 0.95595 0.94848 0.94090 0.93339 0.92614 0.91941 0.91331 0.90798 0.90349 0.89992 0.89735 0.89579 0.89526
0.460  0.98109 0.97838 0.97418 0.96864 0.96211 0.95492 0.94727 0.93950 0.93178 0.92441 0.91753 0.91129 0.90580 0.90122 0.89759 0.89495 0.89335 0.89280
0.465  0.98062 0.97786 0.97353 0.96790 0.96123 0.95379 0.94604 0.93805 0.93020 0.92266 0.91558 0.90921 0.90362 0.89893 0.89521 0.89251 0.89088 0.89033
0.470  0.98014 0.97732 0.97287 0.96707 0.96025 0.95273 0.94474 0.93663 0.92855 0.92084 0.91364 0.90712 0.90141 0.89660 0.89280 0.89004 0.88837 0.88780
0.475  0.97966 0.97678 0.97223 0.96631 0.95934 0.95165 0.94348 0.93513 0.92692 0.91904 0.91168 0.90498 0.89915 0.89425 0.89036 0.88754 0.88583 0.88524
0.480  0.97914 0.97618 0.97157 0.96553 0.95840 0.95047 0.94213 0.93366 0.92522 0.91717 0.90965 0.90284 0.89688 0.89186 0.88788 0.88500 0.88326 0.88266
0.485  0.97864 0.97562 0.97086 0.96467 0.95739 0.94936 0.94083 0.93211 0.92355 0.91532 0.90763 0.90066 0.89455 0.88943 0.88537 0.88243 0.88065 0.88003
0.490  0.97813 0.97504 0.97019 0.96387 0.95644 0.94815 0.93944 0.93061 0.92185 0.91339 0.90555 0.89844 0.89222 0.88699 0.88282 0.87982 0.87800 0.87739
0.495  0.97761 0.97446 0.96944 0.96297 0.95538 0.94701 0.93811 0.92901 0.92008 0.91149 0.90348 0.89621 0.88983 0.88449 0.88025 0.87718 0.87532 0.87468
0.500  0.97708 0.97382 0.96874 0.96215 0.95440 0.94576 0.93668 0.92747 0.91834 0.90952 0.90134 0.89392 0.88743 0.88198 0.87765 0.87450 0.87261 0.87197
0.505  0.97655 0.97322 0.96804 0.96131 0.95331 0.94459 0.93531 0.92583 0.91652 0.90757 0.89921 0.89164 0.88499 0.87941 0.87499 0.87179 0.86986 0.86919
0.510  0.97600 0.97261 0.96725 0.96038 0.95230 0.94330 0.93384 0.92424 0.91473 0.90554 0.89701 0.88929 0.88252 0.87683 0.87232 0.86904 0.86707 0.86640
0.515  0.97542 0.97199 0.96653 0.95952 0.95118 0.94209 0.93244 0.92255 0.91286 0.90353 0.89483 0.88694 0.88002 0.87420 0.86960 0.86626 0.86424 0.86355
0.520  0.97485 0.97130 0.96579 0.95855 0.95014 0.94077 0.93092 0.92092 0.91102 0.90145 0.89257 0.88452 0.87747 0.87155 0.86685 0.86344 0.86138 0.86069
0.525  0.97428 0.97066 0.96497 0.95767 0.94899 0.93953 0.92948 0.91919 0.90910 0.89939 0.89032 0.88211 0.87491 0.86885 0.86406 0.86059 0.85848 0.85777
0.530  0.97369 0.97001 0.96421 0.95667 0.94792 0.93817 0.92792 0.91752 0.90720 0.89725 0.88801 0.87963 0.87230 0.86613 0.86124 0.85769 0.85554 0.85483
0.535  0.97310 0.96929 0.96335 0.95576 0.94673 0.93689 0.92643 0.91574 0.90523 0.89514 0.88570 0.87716 0.86964 0.86336 0.85838 0.85476 0.85257 0.85182
0.540  0.97249 0.96862 0.96257 0.95473 0.94563 0.93549 0.92483 0.91402 0.90323 0.89293 0.88332 0.87461 0.86698 0.86057 0.85548 0.85179 0.84956 0.84881
0.545  0.97185 0.96793 0.96177 0.95379 0.94440 0.93418 0.92330 0.91219 0.90127 0.89077 0.88096 0.87206 0.86426 0.85773 0.85254 0.84878 0.84651 0.84573
0.550  0.97122 0.96717 0.96088 0.95272 0.94327 0.93274 0.92166 0.91042 0.89920 0.88851 0.87852 0.86946 0.86153 0.85487 0.84956 0.84573 0.84341 0.84264
0.555  0.97059 0.96646 0.96006 0.95176 0.94201 0.93138 0.92008 0.90854 0.89719 0.88628 0.87604 0.86681 0.85874 0.85195 0.84656 0.84265 0.84028 0.83947
0.560  0.96994 0.96574 0.95913 0.95066 0.94084 0.92990 0.91840 0.90663 0.89507 0.88396 0.87358 0.86418 0.85594 0.84900 0.84350 0.83952 0.83711 0.83630
0.565  0.96928 0.96494 0.95828 0.94966 0.93954 0.92840 0.91668 0.90479 0.89299 0.88161 0.87104 0.86146 0.85307 0.84602 0.84042 0.83636 0.83390 0.83305
0.570  0.96857 0.96420 0.95732 0.94853 0.93833 0.92699 0.91505 0.90283 0.89084 0.87930 0.86852 0.85875 0.85016 0.84298 0.83728 0.83315 0.83065 0.82980
0.575  0.96789 0.96344 0.95645 0.94750 0.93700 0.92544 0.91328 0.90094 0.88863 0.87688 0.86591 0.85597 0.84725 0.83993 0.83411 0.82990 0.82735 0.82650
0.580  0.96720 0.96260 0.95545 0.94633 0.93564 0.92399 0.91158 0.89893 0.88648 0.87443 0.86326 0.85314 0.84427 0.83682 0.83090 0.82661 0.82401 0.82312
0.585  0.96649 0.96182 0.95456 0.94527 0.93438 0.92240 0.90979 0.89689 0.88422 0.87203 0.86065 0.85033 0.84129 0.83366 0.82764 0.82328 0.82063 0.81974
0.590  0.96574 0.96094 0.95353 0.94407 0.93298 0.92078 0.90794 0.89492 0.88192 0.86952 0.85793 0.84743 0.83823 0.83050 0.82435 0.81989 0.81721 0.81628
0.595  0.96500 0.96013 0.95260 0.94285 0.93156 0.91927 0.90619 0.89282 0.87968 0.86697 0.85518 0.84449 0.83513 0.82726 0.82101 0.81649 0.81374 0.81281
0.600  0.96425 0.95930 0.95154 0.94174 0.93025 0.91760 0.90430 0.89070 0.87733 0.86447 0.85246 0.84157 0.83203 0.82398 0.81762 0.81302 0.81023 0.80929
0.605  0.96349 0.95839 0.95058 0.94048 0.92879 0.91591 0.90238 0.88864 0.87494 0.86186 0.84964 0.83856 0.82885 0.82069 0.81421 0.80951 0.80667 0.80569
0.610  0.96271 0.95754 0.94948 0.93930 0.92729 0.91434 0.90043 0.88647 0.87260 0.85921 0.84678 0.83550 0.82563 0.81733 0.81074 0.80596 0.80307 0.80208
0.615  0.96189 0.95658 0.94847 0.93803 0.92593 0.91260 0.89859 0.88425 0.87016 0.85661 0.84395 0.83246 0.82236 0.81392 0.80722 0.80236 0.79942 0.79842
0.620  0.96109 0.95570 0.94735 0.93671 0.92439 0.91084 0.89659 0.88200 0.86768 0.85389 0.84101 0.82934 0.81910 0.81050 0.80365 0.79871 0.79572 0.79472
0.625  0.96027 0.95471 0.94620 0.93549 0.92283 0.90905 0.89455 0.87984 0.86515 0.85114 0.83804 0.82616 0.81576 0.80701 0.80006 0.79502 0.79197 0.79093
0.630  0.95939 0.95380 0.94516 0.93414 0.92141 0.90738 0.89249 0.87754 0.86260 0.84834 0.83502 0.82295 0.81236 0.80347 0.79641 0.79129 0.78819 0.78713
0.635  0.95855 0.95277 0.94396 0.93275 0.91980 0.90554 0.89054 0.87520 0.86012 0.84560 0.83203 0.81969 0.80893 0.79988 0.79270 0.78750 0.78434 0.78328
0.640  0.95769 0.95182 0.94275 0.93134 0.91817 0.90367 0.88843 0.87282 0.85749 0.84274 0.82895 0.81645 0.80549 0.79625 0.78895 0.78366 0.78045 0.77937
0.645  0.95680 0.95076 0.94165 0.93007 0.91651 0.90177 0.88628 0.87041 0.85483 0.83983 0.82582 0.81311 0.80197 0.79260 0.78515 0.77977 0.77651 0.77539
0.650  0.95586 0.94978 0.94039 0.92861 0.91499 0.89984 0.88409 0.86810 0.85213 0.83689 0.82264 0.80972 0.79840 0.78888 0.78132 0.77583 0.77251 0.77138
0.655  0.95495 0.94867 0.93911 0.92713 0.91329 0.89806 0.88188 0.86563 0.84940 0.83390 0.81942 0.80629 0.79477 0.78510 0.77742 0.77185 0.76847 0.76732
0.660  0.95401 0.94766 0.93796 0.92562 0.91155 0.89608 0.87963 0.86313 0.84662 0.83087 0.81616 0.80281 0.79111 0.78127 0.77346 0.76780 0.76437 0.76321
0.665  0.95301 0.94651 0.93664 0.92426 0.90979 0.89406 0.87751 0.86058 0.84393 0.82780 0.81285 0.79928 0.78739 0.77739 0.76946 0.76371 0.76022 0.75904
0.670  0.95204 0.94534 0.93529 0.92271 0.90800 0.89202 0.87521 0.85800 0.84108 0.82479 0.80949 0.79571 0.78362 0.77347 0.76540 0.75955 0.75601 0.75482
0.675  0.95105 0.94427 0.93401 0.92113 0.90618 0.88994 0.87287 0.85538 0.83820 0.82165 0.80618 0.79215 0.77981 0.76948 0.76129 0.75535 0.75175 0.75054
0.680  0.94999 0.94305 0.93268 0.91952 0.90433 0.88784 0.87049 0.85272 0.83527 0.81846 0.80274 0.78849 0.77598 0.76545 0.75712 0.75108 0.74742 0.74620
0.685  0.94897 0.94193 0.93126 0.91788 0.90252 0.88570 0.86808 0.85003 0.83230 0.81522 0.79925 0.78477 0.77207 0.76136 0.75290 0.74676 0.74305 0.74180
0.690  0.94785 0.94068 0.92981 0.91621 0.90073 0.88352 0.86563 0.84730 0.82929 0.81194 0.79572 0.78101 0.76810 0.75722 0.74862 0.74239 0.73861 0.73734
0.695  0.94678 0.93939 0.92833 0.91452 0.89880 0.88132 0.86315 0.84453 0.82623 0.80861 0.79213 0.77718 0.76402 0.75302 0.74428 0.73795 0.73411 0.73282
0.700  0.94568 0.93816 0.92683 0.91279 0.89683 0.87908 0.86062 0.84172 0.82313 0.80523 0.78845 0.77324 0.75994 0.74876 0.73989 0.73345 0.72955 0.72824
0.705  0.94451 0.93687 0.92548 0.91104 0.89483 0.87680 0.85806 0.83886 0.81999 0.80169 0.78471 0.76931 0.75580 0.74445 0.73543 0.72889 0.72493 0.72360
0.710  0.94337 0.93551 0.92392 0.90936 0.89280 0.87450 0.85547 0.83597 0.81672 0.79822 0.78097 0.76533 0.75161 0.74007 0.73091 0.72427 0.72024 0.71889
0.715  0.94214 0.93411 0.92234 0.90744 0.89054 0.87215 0.85282 0.83303 0.81342 0.79469 0.77718 0.76129 0.74736 0.73564 0.72633 0.71959 0.71549 0.71411
0.720  0.94095 0.93268 0.92072 0.90559 0.88841 0.86977 0.84995 0.83005 0.81014 0.79112 0.77334 0.75720 0.74305 0.73114 0.72169 0.71483 0.71067 0.70927
0.725  0.93966 0.93138 0.91907 0.90371 0.88627 0.86735 0.84724 0.82685 0.80681 0.78750 0.76944 0.75305 0.73867 0.72658 0.71697 0.71000 0.70578 0.70436
0.730  0.93842 0.92990 0.91739 0.90180 0.88410 0.86489 0.84447 0.82378 0.80343 0.78382 0.76548 0.74884 0.73423 0.72191 0.71217 0.70511 0.70083 0.69937
0.735  0.93707 0.92839 0.91568 0.89985 0.88189 0.86217 0.84167 0.82066 0.79999 0.77996 0.76136 0.74448 0.72967 0.71722 0.70733 0.70016 0.69581 0.69435
0.740  0.93577 0.92684 0.91393 0.89787 0.87964 0.85963 0.83882 0.81749 0.79636 0.77617 0.75729 0.74015 0.72511 0.71246 0.70242 0.69513 0.69071 0.68922
0.745  0.93436 0.92526 0.91215 0.89585 0.87735 0.85704 0.83571 0.81409 0.79283 0.77233 0.75315 0.73575 0.72048 0.70763 0.69740 0.69001 0.68553 0.68401
0.750  0.93291 0.92364 0.91033 0.89379 0.87478 0.85442 0.83277 0.81083 0.78924 0.76829 0.74884 0.73119 0.71571 0.70269 0.69234 0.68484 0.68028 0.67873
0.755  0.93152 0.92199 0.90826 0.89145 0.87241 0.85151 0.82978 0.80751 0.78542 0.76433 0.74459 0.72667 0.71095 0.69772 0.68721 0.67956 0.67495 0.67340
0.760  0.93001 0.92030 0.90636 0.88932 0.87000 0.84880 0.82652 0.80394 0.78173 0.76031 0.74022 0.72197 0.70603 0.69262 0.68196 0.67423 0.66955 0.66795
0.765  0.92845 0.91858 0.90443 0.88714 0.86729 0.84579 0.82344 0.80052 0.77779 0.75608 0.73576 0.71731 0.70112 0.68750 0.67668 0.66882 0.66405 0.66245
0.770  0.92696 0.91681 0.90246 0.88486 0.86479 0.84298 0.82007 0.79683 0.77398 0.75194 0.73118 0.71247 0.69606 0.68224 0.67127 0.66331 0.65848 0.65684
0.775  0.92533 0.91501 0.90020 0.88240 0.86198 0.84011 0.81688 0.79330 0.76992 0.74757 0.72666 0.70766 0.69100 0.67697 0.66582 0.65771 0.65281 0.65117
0.780  0.92365 0.91316 0.89815 0.88010 0.85939 0.83696 0.81339 0.78949 0.76598 0.74314 0.72193 0.70267 0.68577 0.67155 0.66025 0.65205 0.64707 0.64537
0.785  0.92203 0.91127 0.89605 0.87747 0.85647 0.83373 0.81009 0.78583 0.76178 0.73880 0.71727 0.69771 0.68052 0.66604 0.65458 0.64627 0.64122 0.63952
0.790  0.92028 0.90932 0.89364 0.87508 0.85378 0.83072 0.80649 0.78191 0.75752 0.73422 0.71239 0.69257 0.67516 0.66052 0.64887 0.64040 0.63528 0.63356
0.795  0.91847 0.90714 0.89145 0.87235 0.85076 0.82738 0.80282 0.77791 0.75323 0.72956 0.70743 0.68733 0.66969 0.65483 0.64303 0.63446 0.62925 0.62751
0.800  0.91661 0.90511 0.88894 0.86981 0.84767 0.82398 0.79908 0.77383 0.74898 0.72482 0.70239 0.68201 0.66412 0.64906 0.63708 0.62839 0.62312 0.62132
0.805  0.91470 0.90302 0.88665 0.86701 0.84482 0.82079 0.79554 0.76969 0.74450 0.72001 0.69726 0.67660 0.65846 0.64318 0.63104 0.62223 0.61688 0.61506
0.810  0.91274 0.90067 0.88402 0.86410 0.84162 0.81727 0.79168 0.76547 0.73994 0.71527 0.69205 0.67110 0.65270 0.63721 0.62490 0.61596 0.61053 0.60869
0.815  0.91072 0.89848 0.88162 0.86114 0.83835 0.81367 0.78774 0.76130 0.73530 0.71013 0.68675 0.66551 0.64685 0.63114 0.61864 0.60958 0.60407 0.60220
0.820  0.90864 0.89600 0.87888 0.85810 0.83501 0.81001 0.78373 0.75681 0.73057 0.70506 0.68136 0.65981 0.64089 0.62496 0.61229 0.60308 0.59749 0.59560
0.825  0.90649 0.89368 0.87607 0.85532 0.83160 0.80627 0.77964 0.75236 0.72576 0.69990 0.67587 0.65402 0.63483 0.61867 0.60576 0.59645 0.59080 0.58890
0.830  0.90429 0.89107 0.87319 0.85216 0.82813 0.80246 0.77519 0.74782 0.72064 0.69465 0.67028 0.64812 0.62856 0.61219 0.59917 0.58972 0.58398 0.58205
0.835  0.90200 0.88839 0.87024 0.84860 0.82458 0.79826 0.77094 0.74321 0.71565 0.68929 0.66442 0.64199 0.62227 0.60567 0.59246 0.58287 0.57703 0.57506
0.840  0.89952 0.88563 0.86721 0.84529 0.82096 0.79429 0.76661 0.73823 0.71056 0.68365 0.65863 0.63587 0.61587 0.59895 0.58557 0.57585 0.56995 0.56797
0.845  0.89709 0.88304 0.86411 0.84191 0.81692 0.79024 0.76189 0.73343 0.70516 0.67789 0.65255 0.62950 0.60925 0.59218 0.57860 0.56870 0.56272 0.56070
0.850  0.89444 0.88012 0.86093 0.83844 0.81313 0.78578 0.75738 0.72827 0.69963 0.67223 0.64651 0.62301 0.60249 0.58520 0.57144 0.56144 0.55537 0.55331
0.855  0.89184 0.87712 0.85767 0.83455 0.80891 0.78151 0.75247 0.72299 0.69424 0.66625 0.64022 0.61639 0.59560 0.57807 0.56413 0.55400 0.54785 0.54577
0.860  0.88900 0.87375 0.85399 0.83091 0.80496 0.77690 0.74746 0.71789 0.68850 0.66015 0.63378 0.60976 0.58856 0.57081 0.55667 0.54641 0.54017 0.53806
0.865  0.88622 0.87056 0.85055 0.82683 0.80055 0.77214 0.74234 0.71240 0.68264 0.65392 0.62721 0.60274 0.58139 0.56339 0.54906 0.53865 0.53232 0.53018
0.870  0.88317 0.86727 0.84667 0.82264 0.79603 0.76728 0.73710 0.70674 0.67639 0.64756 0.62031 0.59570 0.57406 0.55581 0.54127 0.53068 0.52428 0.52212
0.875  0.88000 0.86358 0.84268 0.81835 0.79141 0.76231 0.73176 0.70077 0.67028 0.64084 0.61346 0.58852 0.56645 0.54798 0.53327 0.52258 0.51608 0.51387
0.880  0.87671 0.86006 0.83858 0.81394 0.78668 0.75686 0.72629 0.69492 0.66402 0.63421 0.60626 0.58101 0.55880 0.54006 0.52507 0.51424 0.50766 0.50544
0.885  0.87329 0.85613 0.83436 0.80942 0.78145 0.75165 0.72036 0.68862 0.65737 0.62719 0.59909 0.57334 0.55084 0.53186 0.51668 0.50571 0.49905 0.49680
0.890  0.86973 0.85206 0.83001 0.80478 0.77648 0.74595 0.71430 0.68218 0.65056 0.62001 0.59137 0.56549 0.54270 0.52347 0.50809 0.49697 0.49021 0.48793
0.895  0.86583 0.84785 0.82553 0.79962 0.77098 0.74010 0.70808 0.67559 0.64359 0.61267 0.58366 0.55745 0.53423 0.51478 0.49928 0.48800 0.48114 0.47882
0.900  0.86184 0.84349 0.82054 0.79431 0.76535 0.73411 0.70172 0.66885 0.63617 0.60490 0.57577 0.54904 0.52568 0.50596 0.49017 0.47875 0.47181 0.46947
0.905  0.85770 0.83864 0.81538 0.78885 0.75956 0.72797 0.69484 0.66161 0.62881 0.59694 0.56747 0.54042 0.51677 0.49680 0.48081 0.46925 0.46221 0.45982
0.910  0.85324 0.83361 0.81006 0.78323 0.75321 0.72128 0.68779 0.65419 0.62078 0.58878 0.55896 0.53158 0.50763 0.48729 0.47119 0.45947 0.45234 0.44993
0.915  0.84835 0.82838 0.80456 0.77703 0.74668 0.71441 0.68056 0.64658 0.61279 0.58041 0.55001 0.52231 0.49809 0.47762 0.46121 0.44935 0.44213 0.43968
0.920  0.84344 0.82293 0.79847 0.77064 0.73997 0.70695 0.67313 0.63844 0.60428 0.57156 0.54081 0.51279 0.48828 0.46744 0.45093 0.43891 0.43159 0.42910
0.925  0.83803 0.81691 0.79216 0.76362 0.73264 0.69929 0.66475 0.63008 0.59555 0.56220 0.53113 0.50299 0.47802 0.45706 0.44025 0.42808 0.42067 0.41817
0.930  0.83233 0.81063 0.78522 0.75638 0.72510 0.69142 0.65653 0.62114 0.58627 0.55257 0.52116 0.49252 0.46744 0.44611 0.42919 0.41687 0.40936 0.40681
0.935  0.82606 0.80370 0.77802 0.74891 0.71690 0.68291 0.64730 0.61160 0.57641 0.54265 0.51067 0.48191 0.45636 0.43478 0.41766 0.40518 0.39757 0.39497
0.940  0.81940 0.79645 0.77012 0.74075 0.70802 0.67373 0.63781 0.60179 0.56627 0.53190 0.49984 0.47057 0.44475 0.42305 0.40562 0.39299 0.38529 0.38267
0.945  0.81206 0.78848 0.76190 0.73186 0.69886 0.66386 0.62766 0.59133 0.55518 0.52053 0.48819 0.45864 0.43256 0.41063 0.39300 0.38023 0.37243 0.36980
0.950  0.80422 0.78010 0.75250 0.72222 0.68898 0.65370 0.61681 0.58020 0.54376 0.50880 0.47590 0.44608 0.41974 0.39757 0.37975 0.36682 0.35892 0.35623
0.955  0.79528 0.77051 0.74271 0.71179 0.67788 0.64196 0.60525 0.56802 0.53133 0.49611 0.46294 0.43285 0.40624 0.38370 0.36579 0.35263 0.34465 0.34193
0.960  0.78564 0.75999 0.73161 0.70008 0.66599 0.62988 0.59255 0.55474 0.51785 0.48213 0.44902 0.41848 0.39166 0.36906 0.35085 0.33761 0.32952 0.32675
0.965  0.77462 0.74808 0.71915 0.68705 0.65239 0.61616 0.57828 0.54034 0.50330 0.46740 0.43383 0.40310 0.37609 0.35316 0.33489 0.32151 0.31330 0.31053
0.970  0.76202 0.73465 0.70483 0.67267 0.63752 0.60036 0.56244 0.52445 0.48699 0.45101 0.41732 0.38643 0.35924 0.33611 0.31757 0.30407 0.29579 0.29297
0.975  0.74726 0.71915 0.68855 0.65557 0.62003 0.58294 0.54467 0.50635 0.46893 0.43265 0.39895 0.36797 0.34065 0.31736 0.29866 0.28496 0.27663 0.27379
0.980  0.72963 0.70061 0.66942 0.63579 0.59959 0.56231 0.52388 0.48579 0.44821 0.41208 0.37818 0.34701 0.31966 0.29629 0.27747 0.26365 0.25523 0.25236
0.985  0.70759 0.67726 0.64491 0.61091 0.57480 0.53720 0.49891 0.46059 0.42319 0.38749 0.35366 0.32271 0.29544 0.27191 0.25302 0.23918 0.23061 0.22772
0.990  0.67791 0.64590 0.61265 0.57762 0.54134 0.50405 0.46611 0.42853 0.39182 0.35644 0.32338 0.29296 0.26581 0.24241 0.22350 0.20949 0.20089 0.19798
0.995  0.63127 0.59626 0.56191 0.52637 0.49032 0.45372 0.41726 0.38116 0.34588 0.31235 0.28082 0.25158 0.22519 0.20226 0.18347 0.16935 0.16063 0.15762
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e080.dat <==
# alpha = -0.50 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99998 0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99993 0.99992 0.99992 0.99991 0.99990 0.99989 0.99989 0.99989 0.99988 0.99988 0.99988
0.020  0.99996 0.99995 0.99995 0.99994 0.99992 0.99991 0.99989 0.99988 0.99986 0.99985 0.99984 0.99982 0.99981 0.99980 0.99980 0.99979 0.99979 0.99979
0.025  0.99993 0.99993 0.99992 0.99990 0.99988 0.99986 0.99983 0.99981 0.99979 0.99976 0.99974 0.99972 0.99971 0.99969 0.99968 0.99967 0.99967 0.99967
0.030  0.99991 0.99990 0.99988 0.99985 0.99983 0.99980 0.99976 0.99973 0.99969 0.99966 0.99963 0.99960 0.99958 0.99956 0.99954 0.99953 0.99952 0.99952
0.035  0.99987 0.99986 0.99983 0.99980 0.99976 0.99972 0.99968 0.99963 0.99958 0.99954 0.99950 0.99946 0.99943 0.99940 0.99938 0.99936 0.99935 0.99935
0.040  0.99983 0.99981 0.99978 0.99974 0.99969 0.99964 0.99958 0.99952 0.99946 0.99940 0.99934 0.99929 0.99925 0.99921 0.99919 0.99917 0.99915 0.99915
0.045  0.99979 0.99976 0.99972 0.99967 0.99961 0.99954 0.99946 0.99939 0.99931 0.99924 0.99917 0.99911 0.99905 0.99901 0.99897 0.99894 0.99893 0.99892
0.050  0.99974 0.99971 0.99966 0.99960 0.99952 0.99943 0.99934 0.99924 0.99915 0.99906 0.99897 0.99890 0.99883 0.99877 0.99873 0.99870 0.99868 0.99867
0.055  0.99968 0.99965 0.99959 0.99951 0.99942 0.99931 0.99920 0.99908 0.99897 0.99886 0.99876 0.99867 0.99858 0.99852 0.99846 0.99842 0.99840 0.99839
0.060  0.99962 0.99958 0.99951 0.99942 0.99931 0.99918 0.99905 0.99891 0.99877 0.99864 0.99852 0.99841 0.99831 0.99823 0.99817 0.99812 0.99809 0.99808
0.065  0.99956 0.99951 0.99943 0.99932 0.99918 0.99904 0.99888 0.99872 0.99856 0.99841 0.99826 0.99814 0.99802 0.99793 0.99785 0.99780 0.99776 0.99775
0.070  0.99949 0.99943 0.99933 0.99921 0.99905 0.99888 0.99870 0.99852 0.99833 0.99815 0.99799 0.99784 0.99770 0.99759 0.99751 0.99744 0.99740 0.99739
0.075  0.99941 0.99934 0.99923 0.99909 0.99891 0.99872 0.99851 0.99830 0.99808 0.99788 0.99769 0.99752 0.99736 0.99724 0.99714 0.99706 0.99702 0.99700
0.080  0.99933 0.99925 0.99913 0.99896 0.99876 0.99854 0.99830 0.99806 0.99782 0.99759 0.99737 0.99717 0.99700 0.99686 0.99674 0.99666 0.99661 0.99658
0.085  0.99925 0.99916 0.99902 0.99883 0.99860 0.99835 0.99809 0.99781 0.99754 0.99728 0.99703 0.99681 0.99661 0.99645 0.99632 0.99623 0.99617 0.99614
0.090  0.99915 0.99906 0.99890 0.99869 0.99843 0.99815 0.99785 0.99754 0.99724 0.99694 0.99667 0.99642 0.99620 0.99602 0.99588 0.99577 0.99571 0.99567
0.095  0.99906 0.99895 0.99877 0.99854 0.99826 0.99794 0.99761 0.99726 0.99692 0.99660 0.99629 0.99601 0.99577 0.99556 0.99540 0.99528 0.99521 0.99518
0.100  0.99895 0.99883 0.99864 0.99838 0.99807 0.99772 0.99735 0.99697 0.99659 0.99623 0.99589 0.99558 0.99531 0.99508 0.99491 0.99477 0.99470 0.99466
0.105  0.99885 0.99871 0.99850 0.99821 0.99787 0.99748 0.99707 0.99665 0.99624 0.99584 0.99546 0.99513 0.99483 0.99458 0.99438 0.99424 0.99415 0.99411
0.110  0.99873 0.99859 0.99835 0.99803 0.99766 0.99723 0.99679 0.99633 0.99587 0.99543 0.99502 0.99465 0.99432 0.99405 0.99383 0.99367 0.99358 0.99353
0.115  0.99862 0.99845 0.99819 0.99785 0.99744 0.99698 0.99649 0.99598 0.99549 0.99500 0.99456 0.99415 0.99379 0.99349 0.99326 0.99308 0.99298 0.99295
0.120  0.99849 0.99831 0.99803 0.99766 0.99721 0.99671 0.99617 0.99562 0.99508 0.99456 0.99407 0.99363 0.99324 0.99291 0.99266 0.99247 0.99235 0.99232
0.125  0.99836 0.99817 0.99786 0.99746 0.99697 0.99643 0.99585 0.99525 0.99466 0.99409 0.99356 0.99308 0.99266 0.99231 0.99203 0.99182 0.99170 0.99166
0.130  0.99823 0.99802 0.99769 0.99725 0.99672 0.99613 0.99551 0.99486 0.99423 0.99361 0.99304 0.99252 0.99206 0.99168 0.99137 0.99116 0.99102 0.99098
0.135  0.99809 0.99786 0.99751 0.99703 0.99646 0.99583 0.99515 0.99446 0.99377 0.99311 0.99249 0.99193 0.99144 0.99102 0.99070 0.99046 0.99032 0.99026
0.140  0.99794 0.99770 0.99732 0.99680 0.99619 0.99551 0.99478 0.99404 0.99330 0.99258 0.99192 0.99132 0.99079 0.99034 0.98999 0.98974 0.98958 0.98952
0.145  0.99779 0.99753 0.99712 0.99657 0.99591 0.99518 0.99440 0.99360 0.99281 0.99204 0.99133 0.99068 0.99011 0.98964 0.98926 0.98899 0.98882 0.98876
0.150  0.99763 0.99736 0.99691 0.99633 0.99563 0.99484 0.99401 0.99315 0.99230 0.99148 0.99072 0.99002 0.98942 0.98891 0.98850 0.98821 0.98803 0.98796
0.155  0.99747 0.99717 0.99670 0.99608 0.99533 0.99449 0.99360 0.99268 0.99177 0.99090 0.99008 0.98934 0.98870 0.98815 0.98772 0.98741 0.98722 0.98714
0.160  0.99730 0.99699 0.99648 0.99582 0.99502 0.99412 0.99317 0.99220 0.99123 0.99030 0.98943 0.98864 0.98795 0.98737 0.98691 0.98658 0.98637 0.98629
0.165  0.99713 0.99679 0.99626 0.99555 0.99470 0.99375 0.99274 0.99170 0.99067 0.98968 0.98875 0.98792 0.98718 0.98656 0.98607 0.98572 0.98550 0.98542
0.170  0.99695 0.99659 0.99602 0.99527 0.99437 0.99336 0.99229 0.99118 0.99009 0.98904 0.98806 0.98717 0.98639 0.98573 0.98521 0.98483 0.98460 0.98453
0.175  0.99676 0.99639 0.99578 0.99498 0.99403 0.99296 0.99182 0.99065 0.98949 0.98838 0.98734 0.98640 0.98557 0.98487 0.98432 0.98392 0.98368 0.98360
0.180  0.99657 0.99617 0.99554 0.99469 0.99368 0.99255 0.99134 0.99010 0.98888 0.98770 0.98660 0.98560 0.98472 0.98399 0.98341 0.98298 0.98273 0.98264
0.185  0.99638 0.99596 0.99528 0.99438 0.99332 0.99212 0.99084 0.98954 0.98825 0.98700 0.98584 0.98478 0.98386 0.98308 0.98246 0.98202 0.98175 0.98165
0.190  0.99617 0.99573 0.99502 0.99407 0.99294 0.99168 0.99034 0.98896 0.98759 0.98628 0.98505 0.98394 0.98296 0.98215 0.98149 0.98102 0.98074 0.98064
0.195  0.99597 0.99550 0.99475 0.99375 0.99256 0.99124 0.98982 0.98837 0.98693 0.98554 0.98425 0.98308 0.98205 0.98119 0.98050 0.98000 0.97970 0.97959
0.200  0.99575 0.99526 0.99447 0.99342 0.99217 0.99077 0.98928 0.98776 0.98624 0.98479 0.98342 0.98219 0.98111 0.98020 0.97948 0.97895 0.97864 0.97852
0.205  0.99553 0.99501 0.99419 0.99309 0.99177 0.99030 0.98873 0.98712 0.98554 0.98401 0.98257 0.98128 0.98014 0.97919 0.97843 0.97788 0.97755 0.97742
0.210  0.99531 0.99476 0.99389 0.99274 0.99136 0.98981 0.98817 0.98648 0.98481 0.98321 0.98170 0.98034 0.97915 0.97815 0.97735 0.97677 0.97643 0.97631
0.215  0.99507 0.99450 0.99359 0.99238 0.99094 0.98931 0.98759 0.98582 0.98407 0.98238 0.98081 0.97939 0.97813 0.97708 0.97625 0.97564 0.97528 0.97516
0.220  0.99484 0.99424 0.99328 0.99201 0.99050 0.98880 0.98699 0.98515 0.98331 0.98155 0.97990 0.97840 0.97709 0.97599 0.97512 0.97449 0.97410 0.97397
0.225  0.99459 0.99396 0.99296 0.99164 0.99005 0.98828 0.98639 0.98445 0.98253 0.98069 0.97896 0.97740 0.97603 0.97488 0.97396 0.97330 0.97290 0.97276
0.230  0.99434 0.99369 0.99264 0.99125 0.98959 0.98775 0.98577 0.98375 0.98173 0.97981 0.97801 0.97637 0.97494 0.97373 0.97278 0.97208 0.97166 0.97152
0.235  0.99409 0.99340 0.99231 0.99086 0.98913 0.98719 0.98513 0.98301 0.98092 0.97891 0.97702 0.97532 0.97382 0.97256 0.97156 0.97084 0.97040 0.97024
0.240  0.99382 0.99311 0.99197 0.99046 0.98865 0.98663 0.98448 0.98227 0.98009 0.97799 0.97602 0.97424 0.97268 0.97137 0.97033 0.96957 0.96911 0.96894
0.245  0.99355 0.99281 0.99162 0.99005 0.98816 0.98606 0.98381 0.98151 0.97924 0.97704 0.97500 0.97314 0.97151 0.97014 0.96906 0.96827 0.96780 0.96764
0.250  0.99328 0.99251 0.99127 0.98962 0.98767 0.98547 0.98313 0.98074 0.97837 0.97608 0.97395 0.97201 0.97032 0.96889 0.96776 0.96694 0.96645 0.96628
0.255  0.99300 0.99219 0.99090 0.98919 0.98714 0.98487 0.98243 0.97995 0.97747 0.97510 0.97288 0.97086 0.96910 0.96762 0.96644 0.96559 0.96507 0.96489
0.260  0.99271 0.99187 0.99053 0.98875 0.98662 0.98426 0.98172 0.97913 0.97656 0.97409 0.97178 0.96969 0.96786 0.96631 0.96509 0.96420 0.96367 0.96348
0.265  0.99242 0.99155 0.99015 0.98830 0.98609 0.98362 0.98100 0.97830 0.97564 0.97307 0.97067 0.96849 0.96659 0.96498 0.96371 0.96279 0.96223 0.96203
0.270  0.99212 0.99121 0.98976 0.98784 0.98555 0.98298 0.98026 0.97746 0.97469 0.97202 0.96953 0.96727 0.96529 0.96363 0.96231 0.96135 0.96077 0.96058
0.275  0.99181 0.99087 0.98937 0.98737 0.98500 0.98233 0.97949 0.97660 0.97372 0.97095 0.96837 0.96602 0.96397 0.96224 0.96087 0.95988 0.95928 0.95907
0.280  0.99150 0.99052 0.98896 0.98689 0.98442 0.98167 0.97872 0.97572 0.97273 0.96987 0.96719 0.96475 0.96262 0.96083 0.95941 0.95838 0.95776 0.95754
0.285  0.99118 0.99016 0.98855 0.98640 0.98384 0.98099 0.97794 0.97482 0.97173 0.96876 0.96597 0.96345 0.96125 0.95939 0.95792 0.95685 0.95620 0.95598
0.290  0.99085 0.98980 0.98812 0.98590 0.98325 0.98029 0.97714 0.97390 0.97071 0.96763 0.96474 0.96214 0.95985 0.95792 0.95640 0.95529 0.95462 0.95439
0.295  0.99052 0.98943 0.98769 0.98540 0.98265 0.97958 0.97632 0.97297 0.96966 0.96647 0.96349 0.96079 0.95842 0.95643 0.95485 0.95371 0.95301 0.95278
0.300  0.99018 0.98905 0.98725 0.98488 0.98204 0.97886 0.97548 0.97203 0.96859 0.96529 0.96221 0.95942 0.95696 0.95491 0.95327 0.95209 0.95137 0.95113
0.305  0.98983 0.98867 0.98680 0.98435 0.98140 0.97813 0.97463 0.97106 0.96751 0.96410 0.96091 0.95802 0.95549 0.95336 0.95166 0.95044 0.94970 0.94945
0.310  0.98948 0.98827 0.98635 0.98380 0.98076 0.97737 0.97377 0.97006 0.96641 0.96288 0.95958 0.95660 0.95398 0.95178 0.95003 0.94877 0.94800 0.94773
0.315  0.98911 0.98786 0.98589 0.98325 0.98012 0.97661 0.97289 0.96907 0.96528 0.96163 0.95823 0.95515 0.95245 0.95017 0.94837 0.94706 0.94627 0.94599
0.320  0.98875 0.98745 0.98540 0.98269 0.97946 0.97584 0.97198 0.96805 0.96413 0.96037 0.95686 0.95368 0.95088 0.94854 0.94667 0.94532 0.94451 0.94423
0.325  0.98837 0.98704 0.98492 0.98213 0.97878 0.97505 0.97107 0.96701 0.96297 0.95909 0.95547 0.95217 0.94929 0.94687 0.94495 0.94356 0.94271 0.94243
0.330  0.98798 0.98662 0.98443 0.98154 0.97808 0.97423 0.97015 0.96594 0.96179 0.95779 0.95404 0.95065 0.94768 0.94518 0.94320 0.94176 0.94089 0.94059
0.335  0.98759 0.98618 0.98393 0.98094 0.97739 0.97342 0.96920 0.96487 0.96059 0.95645 0.95260 0.94910 0.94604 0.94346 0.94142 0.93993 0.93904 0.93872
0.340  0.98720 0.98574 0.98342 0.98034 0.97668 0.97259 0.96823 0.96378 0.95935 0.95510 0.95113 0.94753 0.94436 0.94171 0.93961 0.93808 0.93715 0.93684
0.345  0.98679 0.98530 0.98290 0.97973 0.97596 0.97175 0.96725 0.96266 0.95810 0.95373 0.94964 0.94592 0.94267 0.93993 0.93776 0.93619 0.93524 0.93491
0.350  0.98638 0.98484 0.98235 0.97911 0.97520 0.97086 0.96626 0.96152 0.95684 0.95233 0.94811 0.94429 0.94094 0.93812 0.93589 0.93427 0.93329 0.93295
0.355  0.98596 0.98436 0.98182 0.97845 0.97446 0.96999 0.96523 0.96037 0.95555 0.95090 0.94657 0.94264 0.93919 0.93629 0.93399 0.93232 0.93131 0.93096
0.360  0.98553 0.98389 0.98127 0.97781 0.97370 0.96911 0.96421 0.95921 0.95423 0.94946 0.94500 0.94095 0.93740 0.93442 0.93205 0.93034 0.92930 0.92895
0.365  0.98510 0.98341 0.98072 0.97716 0.97290 0.96819 0.96317 0.95800 0.95291 0.94800 0.94339 0.93924 0.93559 0.93253 0.93009 0.92833 0.92726 0.92689
0.370  0.98465 0.98292 0.98014 0.97650 0.97212 0.96726 0.96210 0.95680 0.95156 0.94649 0.94178 0.93750 0.93375 0.93059 0.92809 0.92628 0.92518 0.92480
0.375  0.98420 0.98242 0.97955 0.97579 0.97133 0.96633 0.96101 0.95558 0.95017 0.94498 0.94014 0.93574 0.93188 0.92864 0.92607 0.92421 0.92308 0.92268
0.380  0.98374 0.98191 0.97897 0.97511 0.97052 0.96538 0.95992 0.95431 0.94878 0.94345 0.93847 0.93394 0.92998 0.92666 0.92401 0.92209 0.92094 0.92055
0.385  0.98327 0.98137 0.97838 0.97441 0.96966 0.96439 0.95880 0.95305 0.94737 0.94187 0.93676 0.93213 0.92806 0.92464 0.92192 0.91996 0.91877 0.91836
0.390  0.98279 0.98085 0.97777 0.97369 0.96883 0.96342 0.95765 0.95177 0.94591 0.94029 0.93504 0.93028 0.92610 0.92259 0.91980 0.91778 0.91656 0.91614
0.395  0.98231 0.98032 0.97713 0.97294 0.96798 0.96242 0.95651 0.95044 0.94445 0.93869 0.93330 0.92840 0.92411 0.92051 0.91765 0.91558 0.91432 0.91390
0.400  0.98181 0.97977 0.97650 0.97221 0.96708 0.96138 0.95534 0.94912 0.94298 0.93705 0.93151 0.92650 0.92210 0.91840 0.91547 0.91334 0.91205 0.91161
0.405  0.98131 0.97922 0.97587 0.97147 0.96621 0.96036 0.95413 0.94778 0.94145 0.93539 0.92971 0.92457 0.92006 0.91626 0.91325 0.91107 0.90975 0.90929
0.410  0.98080 0.97865 0.97522 0.97067 0.96532 0.95932 0.95293 0.94639 0.93993 0.93371 0.92789 0.92260 0.91798 0.91409 0.91100 0.90876 0.90741 0.90696
0.415  0.98028 0.97806 0.97453 0.96990 0.96437 0.95823 0.95171 0.94501 0.93838 0.93198 0.92602 0.92062 0.91588 0.91189 0.90872 0.90643 0.90504 0.90457
0.420  0.97976 0.97748 0.97387 0.96912 0.96346 0.95716 0.95045 0.94361 0.93679 0.93025 0.92415 0.91860 0.91373 0.90965 0.90641 0.90406 0.90263 0.90214
0.425  0.97922 0.97689 0.97319 0.96829 0.96252 0.95607 0.94920 0.94215 0.93520 0.92850 0.92224 0.91654 0.91157 0.90738 0.90406 0.90165 0.90019 0.89970
0.430  0.97867 0.97629 0.97249 0.96748 0.96153 0.95493 0.94789 0.94071 0.93358 0.92670 0.92029 0.91447 0.90938 0.90508 0.90168 0.89921 0.89772 0.89721
0.435  0.97811 0.97567 0.97176 0.96666 0.96057 0.95381 0.94660 0.93924 0.93192 0.92490 0.91833 0.91237 0.90714 0.90275 0.89927 0.89674 0.89521 0.89468
0.440  0.97754 0.97503 0.97105 0.96578 0.95960 0.95262 0.94529 0.93772 0.93026 0.92307 0.91632 0.91023 0.90488 0.90039 0.89682 0.89423 0.89266 0.89214
0.445  0.97696 0.97440 0.97033 0.96494 0.95856 0.95147 0.94392 0.93622 0.92854 0.92118 0.91431 0.90807 0.90260 0.89798 0.89433 0.89169 0.89009 0.88954
0.450  0.97638 0.97376 0.96955 0.96408 0.95755 0.95030 0.94257 0.93465 0.92683 0.91930 0.91226 0.90586 0.90026 0.89556 0.89182 0.88911 0.88747 0.88690
0.455  0.97579 0.97310 0.96880 0.96316 0.95653 0.94906 0.94116 0.93310 0.92510 0.91737 0.91017 0.90364 0.89791 0.89310 0.88926 0.88650 0.88482 0.88425
0.460  0.97518 0.97241 0.96805 0.96228 0.95545 0.94786 0.93977 0.93152 0.92331 0.91543 0.90807 0.90139 0.89551 0.89059 0.88668 0.88385 0.88213 0.88154
0.465  0.97457 0.97173 0.96725 0.96138 0.95440 0.94658 0.93837 0.92989 0.92153 0.91347 0.90591 0.89909 0.89310 0.88806 0.88406 0.88116 0.87941 0.87882
0.470  0.97394 0.97105 0.96645 0.96041 0.95327 0.94534 0.93689 0.92828 0.91968 0.91145 0.90376 0.89677 0.89065 0.88549 0.88140 0.87844 0.87665 0.87604
0.475  0.97330 0.97035 0.96565 0.95949 0.95219 0.94408 0.93545 0.92659 0.91785 0.90944 0.90157 0.89441 0.88815 0.88289 0.87871 0.87569 0.87385 0.87322
0.480  0.97264 0.96961 0.96484 0.95855 0.95108 0.94275 0.93393 0.92493 0.91596 0.90736 0.89933 0.89203 0.88564 0.88026 0.87598 0.87289 0.87102 0.87038
0.485  0.97199 0.96889 0.96397 0.95754 0.94992 0.94146 0.93244 0.92320 0.91408 0.90530 0.89708 0.88962 0.88307 0.87758 0.87322 0.87006 0.86814 0.86749
0.490  0.97132 0.96816 0.96314 0.95657 0.94879 0.94008 0.93088 0.92149 0.91217 0.90316 0.89478 0.88717 0.88049 0.87488 0.87041 0.86719 0.86523 0.86458
0.495  0.97064 0.96741 0.96224 0.95552 0.94757 0.93875 0.92935 0.91971 0.91020 0.90104 0.89247 0.88469 0.87786 0.87213 0.86758 0.86429 0.86229 0.86161
0.500  0.96995 0.96662 0.96138 0.95453 0.94641 0.93734 0.92774 0.91795 0.90824 0.89885 0.89010 0.88217 0.87521 0.86936 0.86471 0.86134 0.85930 0.85861
0.505  0.96925 0.96585 0.96051 0.95351 0.94516 0.93597 0.92617 0.91612 0.90621 0.89666 0.88773 0.87963 0.87251 0.86653 0.86179 0.85836 0.85627 0.85557
0.510  0.96853 0.96507 0.95956 0.95242 0.94396 0.93451 0.92451 0.91432 0.90420 0.89441 0.88530 0.87704 0.86979 0.86369 0.85885 0.85533 0.85321 0.85250
0.515  0.96778 0.96427 0.95866 0.95137 0.94267 0.93310 0.92290 0.91243 0.90211 0.89217 0.88287 0.87443 0.86702 0.86079 0.85585 0.85227 0.85010 0.84937
0.520  0.96705 0.96343 0.95774 0.95024 0.94144 0.93160 0.92119 0.91058 0.90005 0.88986 0.88037 0.87177 0.86422 0.85787 0.85283 0.84917 0.84696 0.84622
0.525  0.96630 0.96261 0.95675 0.94917 0.94011 0.93015 0.91953 0.90865 0.89790 0.88756 0.87788 0.86910 0.86138 0.85490 0.84976 0.84603 0.84377 0.84301
0.530  0.96553 0.96177 0.95581 0.94800 0.93884 0.92861 0.91778 0.90674 0.89578 0.88518 0.87532 0.86636 0.85851 0.85190 0.84666 0.84285 0.84055 0.83978
0.535  0.96476 0.96088 0.95478 0.94689 0.93748 0.92712 0.91608 0.90475 0.89358 0.88282 0.87275 0.86362 0.85558 0.84885 0.84351 0.83963 0.83728 0.83649
0.540  0.96396 0.96002 0.95381 0.94569 0.93617 0.92553 0.91427 0.90280 0.89135 0.88038 0.87012 0.86081 0.85265 0.84578 0.84032 0.83636 0.83397 0.83317
0.545  0.96314 0.95915 0.95282 0.94455 0.93476 0.92400 0.91252 0.90075 0.88914 0.87796 0.86749 0.85799 0.84965 0.84265 0.83709 0.83306 0.83062 0.82979
0.550  0.96232 0.95821 0.95175 0.94331 0.93342 0.92236 0.91067 0.89875 0.88685 0.87546 0.86480 0.85512 0.84664 0.83950 0.83382 0.82971 0.82723 0.82639
0.555  0.96149 0.95730 0.95073 0.94213 0.93196 0.92078 0.90886 0.89665 0.88459 0.87297 0.86206 0.85221 0.84356 0.83629 0.83052 0.82633 0.82379 0.82293
0.560  0.96065 0.95638 0.94961 0.94085 0.93058 0.91910 0.90696 0.89451 0.88223 0.87040 0.85933 0.84928 0.84047 0.83305 0.82716 0.82290 0.82031 0.81944
0.565  0.95978 0.95539 0.94856 0.93964 0.92908 0.91739 0.90503 0.89243 0.87990 0.86780 0.85652 0.84629 0.83732 0.82977 0.82377 0.81942 0.81679 0.81589
0.570  0.95888 0.95445 0.94741 0.93831 0.92765 0.91575 0.90315 0.89024 0.87749 0.86521 0.85372 0.84329 0.83412 0.82643 0.82033 0.81591 0.81322 0.81232
0.575  0.95799 0.95348 0.94632 0.93706 0.92612 0.91399 0.90117 0.88809 0.87504 0.86254 0.85084 0.84023 0.83091 0.82308 0.81685 0.81234 0.80961 0.80870
0.580  0.95709 0.95244 0.94514 0.93570 0.92455 0.91230 0.89923 0.88584 0.87262 0.85983 0.84792 0.83712 0.82764 0.81966 0.81333 0.80874 0.80595 0.80501
0.585  0.95617 0.95144 0.94401 0.93441 0.92306 0.91049 0.89720 0.88356 0.87011 0.85715 0.84501 0.83400 0.82434 0.81620 0.80975 0.80508 0.80225 0.80130
0.590  0.95521 0.95036 0.94279 0.93300 0.92145 0.90866 0.89513 0.88133 0.86756 0.85437 0.84202 0.83082 0.82099 0.81272 0.80615 0.80138 0.79850 0.79752
0.595  0.95425 0.94933 0.94163 0.93157 0.91981 0.90689 0.89311 0.87899 0.86504 0.85155 0.83899 0.82758 0.81758 0.80917 0.80249 0.79764 0.79470 0.79371
0.600  0.95327 0.94828 0.94036 0.93023 0.91826 0.90500 0.89099 0.87661 0.86243 0.84876 0.83596 0.82435 0.81416 0.80557 0.79877 0.79384 0.79086 0.78985
0.605  0.95229 0.94715 0.93916 0.92875 0.91657 0.90308 0.88883 0.87428 0.85977 0.84586 0.83285 0.82104 0.81067 0.80196 0.79503 0.79000 0.78696 0.78593
0.610  0.95127 0.94606 0.93785 0.92733 0.91486 0.90124 0.88663 0.87185 0.85714 0.84294 0.82970 0.81768 0.80714 0.79827 0.79123 0.78612 0.78302 0.78197
0.615  0.95022 0.94488 0.93660 0.92584 0.91323 0.89927 0.88451 0.86937 0.85443 0.84003 0.82656 0.81432 0.80356 0.79454 0.78737 0.78218 0.77903 0.77797
0.620  0.94918 0.94376 0.93526 0.92429 0.91147 0.89727 0.88226 0.86686 0.85167 0.83703 0.82332 0.81088 0.79997 0.79078 0.78347 0.77819 0.77499 0.77392
0.625  0.94812 0.94254 0.93388 0.92282 0.90967 0.89523 0.87997 0.86441 0.84887 0.83398 0.82005 0.80740 0.79630 0.78696 0.77954 0.77415 0.77089 0.76979
0.630  0.94700 0.94138 0.93258 0.92123 0.90797 0.89329 0.87765 0.86183 0.84603 0.83089 0.81673 0.80386 0.79258 0.78308 0.77554 0.77007 0.76676 0.76563
0.635  0.94590 0.94011 0.93115 0.91961 0.90612 0.89120 0.87541 0.85922 0.84324 0.82783 0.81341 0.80028 0.78881 0.77916 0.77149 0.76593 0.76256 0.76142
0.640  0.94478 0.93891 0.92970 0.91795 0.90424 0.88907 0.87303 0.85657 0.84033 0.82467 0.81001 0.79671 0.78503 0.77518 0.76739 0.76173 0.75831 0.75716
0.645  0.94363 0.93760 0.92833 0.91640 0.90234 0.88691 0.87061 0.85388 0.83737 0.82146 0.80656 0.79304 0.78117 0.77118 0.76324 0.75749 0.75400 0.75282
0.650  0.94243 0.93635 0.92683 0.91469 0.90053 0.88472 0.86815 0.85125 0.83438 0.81820 0.80307 0.78932 0.77726 0.76711 0.75904 0.75319 0.74965 0.74845
0.655  0.94125 0.93499 0.92530 0.91296 0.89857 0.88263 0.86566 0.84849 0.83134 0.81491 0.79952 0.78555 0.77329 0.76298 0.75478 0.74884 0.74524 0.74402
0.660  0.94004 0.93369 0.92386 0.91119 0.89657 0.88038 0.86313 0.84569 0.82826 0.81156 0.79593 0.78174 0.76928 0.75880 0.75047 0.74443 0.74077 0.73953
0.665  0.93876 0.93229 0.92228 0.90954 0.89453 0.87808 0.86069 0.84285 0.82523 0.80817 0.79229 0.77787 0.76521 0.75456 0.74610 0.73996 0.73624 0.73499
0.670  0.93751 0.93085 0.92066 0.90772 0.89247 0.87576 0.85809 0.83997 0.82207 0.80481 0.78860 0.77395 0.76109 0.75027 0.74167 0.73544 0.73166 0.73039
0.675  0.93622 0.92948 0.91909 0.90586 0.89037 0.87340 0.85545 0.83704 0.81887 0.80134 0.78493 0.77003 0.75692 0.74592 0.73719 0.73085 0.72701 0.72573
0.680  0.93487 0.92799 0.91748 0.90397 0.88824 0.87100 0.85278 0.83407 0.81562 0.79782 0.78115 0.76601 0.75271 0.74152 0.73265 0.72621 0.72231 0.72100
0.685  0.93354 0.92656 0.91578 0.90205 0.88612 0.86856 0.85006 0.83107 0.81232 0.79424 0.77732 0.76194 0.74844 0.73706 0.72805 0.72151 0.71755 0.71622
0.690  0.93213 0.92502 0.91404 0.90010 0.88402 0.86609 0.84730 0.82801 0.80898 0.79062 0.77343 0.75781 0.74410 0.73254 0.72338 0.71675 0.71272 0.71137
0.695  0.93075 0.92344 0.91227 0.89811 0.88179 0.86358 0.84450 0.82492 0.80559 0.78694 0.76949 0.75363 0.73966 0.72796 0.71866 0.71192 0.70783 0.70646
0.700  0.92933 0.92189 0.91047 0.89609 0.87952 0.86102 0.84166 0.82177 0.80215 0.78322 0.76546 0.74933 0.73521 0.72332 0.71388 0.70703 0.70288 0.70148
0.705  0.92784 0.92029 0.90878 0.89403 0.87721 0.85843 0.83877 0.81859 0.79866 0.77935 0.76137 0.74503 0.73069 0.71862 0.70903 0.70208 0.69786 0.69644
0.710  0.92636 0.91861 0.90692 0.89202 0.87485 0.85580 0.83584 0.81535 0.79506 0.77552 0.75726 0.74067 0.72611 0.71386 0.70412 0.69706 0.69277 0.69133
0.715  0.92480 0.91690 0.90502 0.88980 0.87231 0.85313 0.83286 0.81207 0.79142 0.77163 0.75310 0.73626 0.72148 0.70903 0.69914 0.69197 0.68762 0.68615
0.720  0.92326 0.91515 0.90308 0.88763 0.86986 0.85041 0.82968 0.80873 0.78778 0.76769 0.74888 0.73178 0.71677 0.70414 0.69410 0.68681 0.68239 0.68090
0.725  0.92163 0.91349 0.90110 0.88542 0.86738 0.84765 0.82662 0.80521 0.78408 0.76369 0.74460 0.72724 0.71201 0.69918 0.68898 0.68157 0.67709 0.67558
0.730  0.92003 0.91167 0.89909 0.88317 0.86487 0.84484 0.82350 0.80177 0.78033 0.75964 0.74025 0.72264 0.70717 0.69411 0.68377 0.67627 0.67173 0.67019
0.735  0.91832 0.90981 0.89703 0.88087 0.86231 0.84180 0.82033 0.79829 0.77652 0.75542 0.73576 0.71790 0.70222 0.68901 0.67852 0.67091 0.66629 0.66474
0.740  0.91664 0.90791 0.89493 0.87854 0.85970 0.83890 0.81711 0.79475 0.77253 0.75124 0.73130 0.71317 0.69725 0.68385 0.67319 0.66546 0.66077 0.65919
0.745  0.91486 0.90597 0.89280 0.87616 0.85705 0.83594 0.81367 0.79100 0.76861 0.74701 0.72677 0.70837 0.69221 0.67860 0.66776 0.65992 0.65517 0.65357
0.750  0.91304 0.90398 0.89061 0.87374 0.85415 0.83294 0.81035 0.78734 0.76463 0.74260 0.72207 0.70342 0.68704 0.67325 0.66228 0.65433 0.64950 0.64786
0.755  0.91124 0.90195 0.88820 0.87106 0.85140 0.82969 0.80697 0.78363 0.76045 0.73823 0.71741 0.69848 0.68186 0.66786 0.65673 0.64863 0.64374 0.64210
0.760  0.90933 0.89988 0.88592 0.86854 0.84860 0.82659 0.80335 0.77970 0.75635 0.73380 0.71264 0.69339 0.67654 0.66234 0.65106 0.64287 0.63791 0.63623
0.765  0.90737 0.89776 0.88360 0.86597 0.84553 0.82322 0.79986 0.77587 0.75203 0.72919 0.70777 0.68830 0.67120 0.65680 0.64535 0.63703 0.63198 0.63029
0.770  0.90544 0.89559 0.88123 0.86329 0.84263 0.82000 0.79612 0.77181 0.74780 0.72462 0.70279 0.68306 0.66572 0.65112 0.63951 0.63109 0.62598 0.62425
0.775  0.90339 0.89337 0.87860 0.86046 0.83945 0.81671 0.79251 0.76785 0.74335 0.71986 0.69783 0.67781 0.66022 0.64541 0.63362 0.62505 0.61987 0.61813
0.780  0.90128 0.89110 0.87612 0.85773 0.83643 0.81318 0.78863 0.76365 0.73897 0.71501 0.69270 0.67241 0.65458 0.63956 0.62762 0.61895 0.61369 0.61190
0.785  0.89919 0.88877 0.87359 0.85472 0.83312 0.80956 0.78489 0.75954 0.73437 0.71023 0.68759 0.66700 0.64888 0.63362 0.62152 0.61273 0.60740 0.60560
0.790  0.89698 0.88638 0.87078 0.85188 0.82999 0.80610 0.78088 0.75521 0.72970 0.70523 0.68229 0.66143 0.64309 0.62765 0.61535 0.60642 0.60102 0.59920
0.795  0.89470 0.88378 0.86813 0.84873 0.82655 0.80234 0.77680 0.75079 0.72498 0.70015 0.67690 0.65576 0.63718 0.62152 0.60907 0.60003 0.59454 0.59270
0.800  0.89236 0.88127 0.86520 0.84574 0.82304 0.79852 0.77264 0.74629 0.72026 0.69498 0.67143 0.65000 0.63117 0.61531 0.60269 0.59352 0.58796 0.58607
0.805  0.88996 0.87870 0.86242 0.84249 0.81971 0.79485 0.76862 0.74171 0.71535 0.68973 0.66586 0.64415 0.62507 0.60899 0.59620 0.58691 0.58127 0.57936
0.810  0.88749 0.87589 0.85935 0.83914 0.81606 0.79088 0.76431 0.73704 0.71034 0.68451 0.66020 0.63820 0.61886 0.60257 0.58960 0.58018 0.57447 0.57253
0.815  0.88494 0.87319 0.85643 0.83571 0.81233 0.78683 0.75991 0.73239 0.70524 0.67895 0.65445 0.63216 0.61256 0.59604 0.58290 0.57335 0.56756 0.56559
0.820  0.88233 0.87022 0.85321 0.83221 0.80852 0.78269 0.75543 0.72746 0.70005 0.67342 0.64859 0.62600 0.60614 0.58940 0.57608 0.56640 0.56052 0.55854
0.825  0.87963 0.86736 0.84991 0.82888 0.80463 0.77847 0.75086 0.72253 0.69477 0.66779 0.64264 0.61975 0.59962 0.58265 0.56911 0.55932 0.55338 0.55138
0.830  0.87685 0.86423 0.84652 0.82522 0.80065 0.77416 0.74596 0.71750 0.68920 0.66205 0.63657 0.61338 0.59290 0.57573 0.56206 0.55213 0.54610 0.54407
0.835  0.87398 0.86101 0.84304 0.82119 0.79658 0.76949 0.74120 0.71238 0.68372 0.65621 0.63027 0.60680 0.58615 0.56874 0.55489 0.54482 0.53869 0.53663
0.840  0.87093 0.85769 0.83947 0.81734 0.79243 0.76499 0.73635 0.70694 0.67811 0.65010 0.62398 0.60020 0.57927 0.56157 0.54754 0.53735 0.53116 0.52908
0.845  0.86788 0.85449 0.83581 0.81339 0.78788 0.76040 0.73113 0.70161 0.67223 0.64387 0.61744 0.59337 0.57219 0.55432 0.54010 0.52974 0.52348 0.52136
0.850  0.86460 0.85098 0.83204 0.80935 0.78353 0.75542 0.72607 0.69594 0.66622 0.63769 0.61089 0.58640 0.56497 0.54688 0.53249 0.52202 0.51566 0.51352
0.855  0.86134 0.84735 0.82817 0.80491 0.77876 0.75058 0.72064 0.69015 0.66028 0.63122 0.60411 0.57931 0.55761 0.53930 0.52472 0.51412 0.50769 0.50552
0.860  0.85784 0.84340 0.82391 0.80065 0.77419 0.74540 0.71508 0.68448 0.65402 0.62461 0.59718 0.57217 0.55010 0.53157 0.51680 0.50607 0.49955 0.49736
0.865  0.85434 0.83954 0.81981 0.79597 0.76920 0.74007 0.70940 0.67844 0.64762 0.61786 0.59010 0.56469 0.54245 0.52368 0.50873 0.49786 0.49125 0.48902
0.870  0.85058 0.83555 0.81530 0.79116 0.76407 0.73461 0.70358 0.67222 0.64087 0.61097 0.58272 0.55715 0.53464 0.51563 0.50048 0.48945 0.48277 0.48052
0.875  0.84667 0.83119 0.81065 0.78621 0.75882 0.72902 0.69763 0.66570 0.63419 0.60375 0.57535 0.54946 0.52656 0.50734 0.49203 0.48089 0.47412 0.47182
0.880  0.84261 0.82691 0.80586 0.78113 0.75342 0.72298 0.69154 0.65924 0.62736 0.59655 0.56765 0.54147 0.51841 0.49895 0.48338 0.47211 0.46526 0.46295
0.885  0.83839 0.82224 0.80091 0.77590 0.74755 0.71709 0.68501 0.65236 0.62014 0.58900 0.55993 0.53330 0.50999 0.49029 0.47454 0.46314 0.45621 0.45387
0.890  0.83398 0.81740 0.79580 0.77051 0.74185 0.71073 0.67831 0.64532 0.61275 0.58127 0.55172 0.52495 0.50136 0.48144 0.46550 0.45396 0.44694 0.44457
0.895  0.82924 0.81237 0.79052 0.76462 0.73564 0.70420 0.67143 0.63810 0.60518 0.57336 0.54347 0.51640 0.49243 0.47230 0.45624 0.44456 0.43745 0.43504
0.900  0.82434 0.80714 0.78473 0.75854 0.72926 0.69749 0.66438 0.63069 0.59718 0.56504 0.53503 0.50751 0.48339 0.46301 0.44671 0.43489 0.42770 0.42528
0.905  0.81925 0.80144 0.77874 0.75227 0.72268 0.69058 0.65682 0.62281 0.58917 0.55651 0.52620 0.49839 0.47402 0.45342 0.43692 0.42497 0.41770 0.41523
0.910  0.81380 0.79549 0.77253 0.74578 0.71554 0.68314 0.64905 0.61471 0.58054 0.54776 0.51713 0.48903 0.46440 0.44348 0.42688 0.41479 0.40743 0.40494
0.915  0.80792 0.78929 0.76608 0.73871 0.70818 0.67547 0.64106 0.60639 0.57189 0.53877 0.50765 0.47928 0.45440 0.43336 0.41651 0.40429 0.39685 0.39433
0.920  0.80189 0.78281 0.75903 0.73139 0.70058 0.66721 0.63283 0.59754 0.56273 0.52931 0.49790 0.46925 0.44413 0.42278 0.40583 0.39348 0.38595 0.38340
0.925  0.79535 0.77573 0.75170 0.72344 0.69235 0.65870 0.62369 0.58842 0.55330 0.51936 0.48768 0.45894 0.43344 0.41198 0.39477 0.38230 0.37469 0.37213
0.930  0.78843 0.76831 0.74370 0.71518 0.68383 0.64990 0.61460 0.57873 0.54333 0.50910 0.47716 0.44800 0.42241 0.40066 0.38336 0.37075 0.36306 0.36046
0.935  0.78089 0.76021 0.73536 0.70660 0.67463 0.64044 0.60454 0.56842 0.53277 0.49852 0.46611 0.43687 0.41092 0.38896 0.37151 0.35877 0.35100 0.34835
0.940  0.77286 0.75167 0.72626 0.69729 0.66470 0.63028 0.59414 0.55777 0.52188 0.48715 0.45470 0.42506 0.39890 0.37686 0.35917 0.34631 0.33847 0.33580
0.945  0.76408 0.74234 0.71673 0.68718 0.65439 0.61938 0.58303 0.54645 0.51006 0.47514 0.44251 0.41268 0.38634 0.36413 0.34629 0.33332 0.32541 0.32273
0.950  0.75464 0.73245 0.70597 0.67625 0.64328 0.60807 0.57118 0.53442 0.49784 0.46271 0.42967 0.39967 0.37316 0.35080 0.33282 0.31974 0.31176 0.30904
0.955  0.74402 0.72128 0.69465 0.66440 0.63091 0.59520 0.55854 0.52131 0.48460 0.44934 0.41615 0.38600 0.35933 0.33671 0.31869 0.30546 0.29741 0.29468
0.960  0.73249 0.70902 0.68192 0.65120 0.61761 0.58182 0.54470 0.50707 0.47030 0.43472 0.40168 0.37125 0.34449 0.32189 0.30368 0.29042 0.28229 0.27953
0.965  0.71941 0.69521 0.66768 0.63653 0.60253 0.56673 0.52926 0.49165 0.45488 0.41928 0.38599 0.35552 0.32871 0.30593 0.28774 0.27440 0.26621 0.26345
0.970  0.70450 0.67963 0.65139 0.62029 0.58597 0.54950 0.51215 0.47465 0.43770 0.40221 0.36898 0.33854 0.31172 0.28889 0.27057 0.25720 0.24899 0.24620
0.975  0.68712 0.66167 0.63287 0.60116 0.56665 0.53042 0.49296 0.45539 0.41870 0.38318 0.35016 0.31986 0.29311 0.27032 0.25199 0.23854 0.23033 0.22754
0.980  0.66641 0.64028 0.61109 0.57899 0.54413 0.50797 0.47062 0.43353 0.39699 0.36189 0.32900 0.29882 0.27231 0.24965 0.23140 0.21797 0.20976 0.20696
0.985  0.64062 0.61351 0.58353 0.55135 0.51686 0.48075 0.44388 0.40699 0.37099 0.33667 0.30424 0.27463 0.24853 0.22605 0.20798 0.19470 0.18647 0.18368
0.990  0.60610 0.57779 0.54734 0.51467 0.48047 0.44512 0.40910 0.37341 0.33860 0.30514 0.27395 0.24534 0.21987 0.19795 0.18022 0.16708 0.15897 0.15622
0.995  0.55230 0.52194 0.49115 0.45874 0.42554 0.39167 0.35787 0.32442 0.29183 0.26094 0.23202 0.20534 0.18139 0.16066 0.14369 0.13094 0.12303 0.12029
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e090.dat <==
# alpha = -0.50 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99999 0.99999 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994
0.015  0.99997 0.99997 0.99996 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99991 0.99990 0.99989 0.99988 0.99988 0.99987 0.99987 0.99987 0.99987
0.020  0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99988 0.99986 0.99985 0.99983 0.99982 0.99980 0.99979 0.99978 0.99978 0.99977 0.99977 0.99977
0.025  0.99992 0.99991 0.99990 0.99988 0.99986 0.99984 0.99981 0.99979 0.99976 0.99974 0.99972 0.99969 0.99968 0.99966 0.99965 0.99964 0.99964 0.99963
0.030  0.99988 0.99987 0.99985 0.99983 0.99980 0.99977 0.99973 0.99969 0.99966 0.99962 0.99959 0.99956 0.99953 0.99951 0.99950 0.99948 0.99947 0.99947
0.035  0.99984 0.99982 0.99980 0.99977 0.99973 0.99968 0.99963 0.99958 0.99953 0.99949 0.99944 0.99940 0.99937 0.99934 0.99931 0.99930 0.99929 0.99928
0.040  0.99979 0.99977 0.99974 0.99969 0.99964 0.99958 0.99952 0.99945 0.99939 0.99933 0.99927 0.99922 0.99917 0.99913 0.99910 0.99908 0.99907 0.99906
0.045  0.99974 0.99971 0.99967 0.99961 0.99955 0.99947 0.99939 0.99931 0.99923 0.99915 0.99908 0.99901 0.99895 0.99890 0.99886 0.99884 0.99882 0.99881
0.050  0.99967 0.99964 0.99959 0.99952 0.99944 0.99935 0.99925 0.99915 0.99905 0.99895 0.99886 0.99878 0.99871 0.99864 0.99860 0.99856 0.99854 0.99853
0.055  0.99960 0.99957 0.99950 0.99942 0.99932 0.99921 0.99909 0.99897 0.99885 0.99873 0.99862 0.99852 0.99843 0.99836 0.99830 0.99826 0.99823 0.99822
0.060  0.99953 0.99948 0.99941 0.99931 0.99919 0.99906 0.99892 0.99877 0.99863 0.99849 0.99836 0.99824 0.99814 0.99805 0.99798 0.99793 0.99790 0.99789
0.065  0.99945 0.99939 0.99931 0.99919 0.99905 0.99890 0.99873 0.99856 0.99839 0.99823 0.99807 0.99793 0.99781 0.99771 0.99763 0.99757 0.99753 0.99752
0.070  0.99936 0.99930 0.99919 0.99906 0.99890 0.99872 0.99853 0.99833 0.99813 0.99794 0.99776 0.99760 0.99746 0.99734 0.99725 0.99718 0.99714 0.99712
0.075  0.99926 0.99919 0.99908 0.99892 0.99874 0.99853 0.99831 0.99808 0.99786 0.99764 0.99743 0.99725 0.99709 0.99695 0.99684 0.99676 0.99671 0.99669
0.080  0.99916 0.99908 0.99895 0.99877 0.99856 0.99833 0.99808 0.99782 0.99756 0.99731 0.99708 0.99687 0.99668 0.99653 0.99640 0.99631 0.99626 0.99624
0.085  0.99905 0.99896 0.99881 0.99861 0.99838 0.99811 0.99783 0.99753 0.99724 0.99696 0.99670 0.99646 0.99626 0.99608 0.99594 0.99584 0.99578 0.99575
0.090  0.99894 0.99883 0.99867 0.99845 0.99818 0.99788 0.99756 0.99723 0.99691 0.99660 0.99630 0.99604 0.99580 0.99560 0.99545 0.99533 0.99527 0.99524
0.095  0.99882 0.99870 0.99851 0.99827 0.99797 0.99764 0.99728 0.99692 0.99656 0.99621 0.99588 0.99558 0.99532 0.99510 0.99493 0.99480 0.99472 0.99469
0.100  0.99869 0.99856 0.99835 0.99808 0.99775 0.99738 0.99699 0.99658 0.99618 0.99579 0.99543 0.99510 0.99481 0.99457 0.99438 0.99424 0.99415 0.99412
0.105  0.99855 0.99841 0.99818 0.99788 0.99752 0.99711 0.99668 0.99623 0.99579 0.99536 0.99496 0.99460 0.99428 0.99401 0.99380 0.99365 0.99355 0.99351
0.110  0.99841 0.99825 0.99801 0.99767 0.99728 0.99683 0.99636 0.99586 0.99538 0.99491 0.99447 0.99407 0.99372 0.99343 0.99319 0.99302 0.99292 0.99288
0.115  0.99826 0.99809 0.99782 0.99746 0.99702 0.99653 0.99601 0.99548 0.99495 0.99443 0.99395 0.99352 0.99314 0.99281 0.99256 0.99237 0.99226 0.99223
0.120  0.99810 0.99792 0.99762 0.99723 0.99676 0.99623 0.99566 0.99507 0.99450 0.99394 0.99341 0.99294 0.99252 0.99217 0.99190 0.99169 0.99157 0.99153
0.125  0.99794 0.99774 0.99742 0.99699 0.99648 0.99590 0.99529 0.99465 0.99403 0.99342 0.99285 0.99234 0.99189 0.99151 0.99120 0.99098 0.99085 0.99081
0.130  0.99777 0.99756 0.99721 0.99674 0.99619 0.99557 0.99490 0.99422 0.99354 0.99288 0.99227 0.99171 0.99122 0.99081 0.99048 0.99025 0.99010 0.99005
0.135  0.99760 0.99736 0.99699 0.99649 0.99589 0.99522 0.99450 0.99376 0.99303 0.99232 0.99166 0.99106 0.99053 0.99009 0.98973 0.98948 0.98932 0.98927
0.140  0.99741 0.99716 0.99676 0.99622 0.99558 0.99485 0.99408 0.99329 0.99250 0.99174 0.99103 0.99038 0.98981 0.98934 0.98896 0.98868 0.98852 0.98846
0.145  0.99722 0.99695 0.99652 0.99594 0.99525 0.99448 0.99365 0.99280 0.99195 0.99113 0.99037 0.98968 0.98907 0.98856 0.98815 0.98786 0.98768 0.98761
0.150  0.99703 0.99674 0.99627 0.99566 0.99492 0.99409 0.99320 0.99229 0.99138 0.99051 0.98969 0.98895 0.98830 0.98775 0.98731 0.98700 0.98681 0.98674
0.155  0.99682 0.99651 0.99602 0.99536 0.99457 0.99368 0.99274 0.99176 0.99079 0.98986 0.98899 0.98819 0.98750 0.98691 0.98645 0.98611 0.98591 0.98584
0.160  0.99661 0.99628 0.99575 0.99505 0.99421 0.99327 0.99226 0.99122 0.99019 0.98919 0.98826 0.98742 0.98668 0.98605 0.98556 0.98520 0.98498 0.98490
0.165  0.99639 0.99604 0.99548 0.99473 0.99384 0.99283 0.99176 0.99066 0.98956 0.98850 0.98751 0.98661 0.98582 0.98516 0.98463 0.98425 0.98402 0.98394
0.170  0.99617 0.99580 0.99520 0.99441 0.99346 0.99239 0.99125 0.99007 0.98891 0.98779 0.98674 0.98578 0.98495 0.98424 0.98368 0.98328 0.98303 0.98295
0.175  0.99594 0.99554 0.99491 0.99407 0.99306 0.99193 0.99072 0.98948 0.98824 0.98705 0.98594 0.98493 0.98404 0.98330 0.98270 0.98227 0.98201 0.98193
0.180  0.99570 0.99528 0.99461 0.99372 0.99266 0.99146 0.99018 0.98886 0.98756 0.98630 0.98512 0.98405 0.98311 0.98232 0.98169 0.98124 0.98096 0.98087
0.185  0.99545 0.99501 0.99430 0.99336 0.99224 0.99097 0.98962 0.98823 0.98685 0.98552 0.98427 0.98314 0.98215 0.98132 0.98065 0.98017 0.97988 0.97978
0.190  0.99519 0.99473 0.99398 0.99299 0.99180 0.99047 0.98904 0.98758 0.98612 0.98472 0.98340 0.98221 0.98116 0.98028 0.97959 0.97908 0.97877 0.97867
0.195  0.99493 0.99444 0.99366 0.99261 0.99136 0.98996 0.98845 0.98691 0.98537 0.98390 0.98251 0.98125 0.98015 0.97922 0.97849 0.97795 0.97763 0.97752
0.200  0.99467 0.99415 0.99332 0.99222 0.99091 0.98943 0.98785 0.98622 0.98461 0.98305 0.98159 0.98027 0.97911 0.97814 0.97736 0.97680 0.97646 0.97634
0.205  0.99439 0.99385 0.99298 0.99182 0.99044 0.98888 0.98722 0.98551 0.98382 0.98218 0.98065 0.97926 0.97804 0.97702 0.97620 0.97561 0.97526 0.97513
0.210  0.99411 0.99354 0.99262 0.99141 0.98996 0.98832 0.98658 0.98479 0.98301 0.98129 0.97969 0.97823 0.97695 0.97587 0.97502 0.97440 0.97402 0.97390
0.215  0.99381 0.99322 0.99226 0.99099 0.98947 0.98775 0.98593 0.98405 0.98218 0.98038 0.97870 0.97717 0.97583 0.97470 0.97380 0.97315 0.97276 0.97263
0.220  0.99352 0.99289 0.99189 0.99056 0.98896 0.98717 0.98525 0.98329 0.98133 0.97945 0.97768 0.97608 0.97468 0.97349 0.97256 0.97187 0.97146 0.97132
0.225  0.99321 0.99256 0.99151 0.99011 0.98844 0.98657 0.98456 0.98251 0.98046 0.97849 0.97664 0.97497 0.97350 0.97226 0.97128 0.97057 0.97014 0.96999
0.230  0.99290 0.99221 0.99112 0.98966 0.98791 0.98596 0.98386 0.98171 0.97957 0.97751 0.97558 0.97383 0.97229 0.97100 0.96997 0.96923 0.96878 0.96862
0.235  0.99257 0.99186 0.99072 0.98920 0.98737 0.98532 0.98314 0.98089 0.97866 0.97651 0.97449 0.97266 0.97106 0.96971 0.96864 0.96786 0.96739 0.96723
0.240  0.99224 0.99150 0.99031 0.98872 0.98682 0.98468 0.98240 0.98005 0.97773 0.97548 0.97338 0.97147 0.96980 0.96839 0.96727 0.96646 0.96597 0.96580
0.245  0.99191 0.99113 0.98989 0.98823 0.98625 0.98402 0.98165 0.97920 0.97677 0.97443 0.97224 0.97025 0.96851 0.96704 0.96588 0.96503 0.96452 0.96435
0.250  0.99156 0.99076 0.98946 0.98773 0.98567 0.98335 0.98087 0.97833 0.97580 0.97336 0.97108 0.96901 0.96719 0.96566 0.96445 0.96357 0.96304 0.96286
0.255  0.99121 0.99037 0.98902 0.98722 0.98507 0.98266 0.98008 0.97744 0.97480 0.97227 0.96989 0.96774 0.96585 0.96425 0.96299 0.96207 0.96152 0.96133
0.260  0.99085 0.98998 0.98857 0.98670 0.98447 0.98196 0.97928 0.97653 0.97379 0.97115 0.96868 0.96644 0.96447 0.96282 0.96150 0.96055 0.95997 0.95978
0.265  0.99048 0.98957 0.98811 0.98617 0.98385 0.98124 0.97846 0.97559 0.97275 0.97001 0.96744 0.96511 0.96307 0.96135 0.95998 0.95899 0.95840 0.95819
0.270  0.99011 0.98916 0.98764 0.98563 0.98322 0.98051 0.97762 0.97464 0.97169 0.96884 0.96618 0.96376 0.96164 0.95985 0.95843 0.95741 0.95678 0.95658
0.275  0.98972 0.98874 0.98717 0.98508 0.98257 0.97976 0.97676 0.97368 0.97061 0.96766 0.96489 0.96238 0.96018 0.95833 0.95685 0.95579 0.95514 0.95492
0.280  0.98933 0.98831 0.98668 0.98451 0.98191 0.97900 0.97588 0.97269 0.96951 0.96645 0.96358 0.96097 0.95869 0.95677 0.95524 0.95414 0.95347 0.95324
0.285  0.98893 0.98787 0.98618 0.98393 0.98124 0.97822 0.97499 0.97168 0.96838 0.96521 0.96224 0.95954 0.95717 0.95518 0.95360 0.95245 0.95176 0.95152
0.290  0.98852 0.98742 0.98567 0.98334 0.98055 0.97742 0.97409 0.97065 0.96724 0.96395 0.96087 0.95808 0.95563 0.95356 0.95193 0.95074 0.95002 0.94977
0.295  0.98810 0.98697 0.98515 0.98274 0.97986 0.97662 0.97316 0.96960 0.96607 0.96267 0.95948 0.95659 0.95405 0.95192 0.95022 0.94899 0.94825 0.94800
0.300  0.98767 0.98650 0.98462 0.98213 0.97914 0.97579 0.97221 0.96854 0.96488 0.96136 0.95807 0.95507 0.95245 0.95024 0.94848 0.94721 0.94644 0.94618
0.305  0.98724 0.98603 0.98408 0.98151 0.97841 0.97495 0.97125 0.96745 0.96367 0.96003 0.95662 0.95353 0.95081 0.94853 0.94671 0.94540 0.94460 0.94433
0.310  0.98679 0.98554 0.98353 0.98086 0.97767 0.97409 0.97027 0.96634 0.96244 0.95868 0.95515 0.95196 0.94915 0.94679 0.94492 0.94356 0.94273 0.94245
0.315  0.98634 0.98504 0.98297 0.98022 0.97692 0.97322 0.96928 0.96521 0.96118 0.95729 0.95366 0.95036 0.94746 0.94502 0.94308 0.94168 0.94083 0.94054
0.320  0.98588 0.98454 0.98239 0.97956 0.97615 0.97233 0.96825 0.96407 0.95990 0.95589 0.95214 0.94873 0.94573 0.94322 0.94122 0.93977 0.93889 0.93860
0.325  0.98540 0.98403 0.98181 0.97889 0.97537 0.97143 0.96722 0.96290 0.95860 0.95446 0.95059 0.94707 0.94398 0.94138 0.93932 0.93783 0.93692 0.93662
0.330  0.98492 0.98350 0.98122 0.97820 0.97457 0.97050 0.96617 0.96171 0.95728 0.95301 0.94901 0.94538 0.94220 0.93952 0.93739 0.93585 0.93492 0.93460
0.335  0.98444 0.98297 0.98062 0.97749 0.97376 0.96957 0.96510 0.96050 0.95594 0.95153 0.94741 0.94367 0.94039 0.93762 0.93543 0.93384 0.93288 0.93255
0.340  0.98394 0.98243 0.98000 0.97678 0.97294 0.96862 0.96400 0.95927 0.95456 0.95003 0.94578 0.94193 0.93854 0.93570 0.93344 0.93180 0.93081 0.93047
0.345  0.98343 0.98188 0.97938 0.97606 0.97210 0.96765 0.96290 0.95802 0.95317 0.94850 0.94413 0.94015 0.93667 0.93374 0.93141 0.92972 0.92870 0.92836
0.350  0.98291 0.98131 0.97873 0.97533 0.97123 0.96665 0.96177 0.95674 0.95176 0.94695 0.94244 0.93835 0.93476 0.93175 0.92935 0.92761 0.92656 0.92620
0.355  0.98239 0.98073 0.97808 0.97457 0.97037 0.96565 0.96062 0.95545 0.95032 0.94536 0.94073 0.93652 0.93283 0.92972 0.92726 0.92547 0.92438 0.92401
0.360  0.98185 0.98015 0.97742 0.97381 0.96949 0.96464 0.95945 0.95414 0.94885 0.94376 0.93899 0.93466 0.93086 0.92767 0.92513 0.92329 0.92217 0.92180
0.365  0.98131 0.97956 0.97675 0.97304 0.96857 0.96359 0.95827 0.95280 0.94737 0.94213 0.93722 0.93277 0.92887 0.92558 0.92297 0.92108 0.91993 0.91954
0.370  0.98075 0.97895 0.97606 0.97225 0.96766 0.96254 0.95707 0.95144 0.94586 0.94047 0.93543 0.93085 0.92684 0.92346 0.92077 0.91883 0.91765 0.91725
0.375  0.98019 0.97834 0.97536 0.97143 0.96674 0.96147 0.95584 0.95007 0.94432 0.93879 0.93361 0.92891 0.92477 0.92130 0.91855 0.91655 0.91534 0.91492
0.380  0.97961 0.97771 0.97466 0.97062 0.96580 0.96038 0.95460 0.94865 0.94276 0.93708 0.93176 0.92692 0.92268 0.91912 0.91628 0.91423 0.91299 0.91257
0.385  0.97902 0.97706 0.97394 0.96979 0.96482 0.95926 0.95334 0.94724 0.94118 0.93534 0.92988 0.92491 0.92056 0.91690 0.91399 0.91188 0.91060 0.91017
0.390  0.97842 0.97642 0.97321 0.96895 0.96385 0.95814 0.95204 0.94579 0.93957 0.93358 0.92797 0.92288 0.91840 0.91464 0.91166 0.90949 0.90818 0.90773
0.395  0.97782 0.97576 0.97245 0.96808 0.96286 0.95700 0.95075 0.94431 0.93794 0.93179 0.92604 0.92080 0.91621 0.91236 0.90929 0.90707 0.90572 0.90527
0.400  0.97720 0.97509 0.97169 0.96721 0.96183 0.95583 0.94943 0.94283 0.93629 0.92997 0.92406 0.91870 0.91400 0.91004 0.90689 0.90461 0.90323 0.90276
0.405  0.97657 0.97441 0.97093 0.96633 0.96082 0.95465 0.94807 0.94132 0.93460 0.92813 0.92207 0.91657 0.91174 0.90768 0.90445 0.90212 0.90070 0.90022
0.410  0.97593 0.97371 0.97015 0.96541 0.95978 0.95346 0.94671 0.93977 0.93289 0.92626 0.92005 0.91440 0.90945 0.90529 0.90198 0.89958 0.89813 0.89765
0.415  0.97528 0.97299 0.96933 0.96450 0.95870 0.95223 0.94533 0.93822 0.93117 0.92435 0.91799 0.91221 0.90714 0.90287 0.89947 0.89702 0.89553 0.89503
0.420  0.97462 0.97228 0.96853 0.96357 0.95764 0.95100 0.94391 0.93664 0.92940 0.92243 0.91591 0.90999 0.90478 0.90041 0.89693 0.89441 0.89289 0.89237
0.425  0.97395 0.97155 0.96771 0.96261 0.95655 0.94975 0.94249 0.93502 0.92762 0.92048 0.91380 0.90772 0.90239 0.89791 0.89436 0.89177 0.89021 0.88969
0.430  0.97327 0.97081 0.96687 0.96165 0.95542 0.94846 0.94102 0.93340 0.92581 0.91849 0.91165 0.90543 0.89998 0.89539 0.89174 0.88910 0.88750 0.88696
0.435  0.97257 0.97005 0.96601 0.96068 0.95430 0.94717 0.93955 0.93175 0.92397 0.91648 0.90948 0.90311 0.89752 0.89282 0.88909 0.88638 0.88474 0.88419
0.440  0.97186 0.96927 0.96515 0.95967 0.95317 0.94584 0.93807 0.93005 0.92211 0.91445 0.90726 0.90075 0.89503 0.89022 0.88640 0.88363 0.88195 0.88139
0.445  0.97114 0.96850 0.96427 0.95867 0.95198 0.94452 0.93653 0.92836 0.92021 0.91237 0.90503 0.89836 0.89251 0.88758 0.88367 0.88084 0.87912 0.87854
0.450  0.97041 0.96770 0.96336 0.95765 0.95081 0.94317 0.93501 0.92661 0.91830 0.91028 0.90277 0.89593 0.88995 0.88491 0.88091 0.87801 0.87625 0.87566
0.455  0.96966 0.96690 0.96246 0.95659 0.94962 0.94178 0.93342 0.92487 0.91636 0.90814 0.90046 0.89348 0.88736 0.88221 0.87811 0.87514 0.87335 0.87274
0.460  0.96891 0.96606 0.96154 0.95554 0.94839 0.94039 0.93185 0.92310 0.91438 0.90599 0.89813 0.89100 0.88472 0.87946 0.87527 0.87224 0.87040 0.86978
0.465  0.96814 0.96523 0.96060 0.95448 0.94716 0.93895 0.93026 0.92128 0.91239 0.90381 0.89576 0.88847 0.88207 0.87668 0.87240 0.86929 0.86741 0.86679
0.470  0.96736 0.96439 0.95963 0.95336 0.94588 0.93753 0.92861 0.91946 0.91035 0.90158 0.89337 0.88591 0.87937 0.87385 0.86948 0.86631 0.86439 0.86374
0.475  0.96656 0.96353 0.95867 0.95227 0.94462 0.93609 0.92696 0.91759 0.90830 0.89934 0.89095 0.88331 0.87663 0.87100 0.86653 0.86329 0.86132 0.86066
0.480  0.96574 0.96264 0.95769 0.95115 0.94334 0.93458 0.92526 0.91572 0.90620 0.89705 0.88848 0.88069 0.87386 0.86811 0.86353 0.86022 0.85822 0.85754
0.485  0.96492 0.96175 0.95667 0.94998 0.94200 0.93310 0.92358 0.91379 0.90410 0.89475 0.88599 0.87803 0.87104 0.86517 0.86051 0.85712 0.85507 0.85438
0.490  0.96409 0.96085 0.95567 0.94883 0.94069 0.93155 0.92183 0.91187 0.90197 0.89240 0.88345 0.87533 0.86820 0.86220 0.85743 0.85398 0.85188 0.85118
0.495  0.96324 0.95993 0.95461 0.94763 0.93931 0.93002 0.92009 0.90989 0.89978 0.89003 0.88090 0.87260 0.86531 0.85919 0.85432 0.85079 0.84866 0.84793
0.500  0.96237 0.95897 0.95357 0.94644 0.93795 0.92842 0.91829 0.90792 0.89759 0.88761 0.87829 0.86983 0.86239 0.85614 0.85117 0.84757 0.84539 0.84465
0.505  0.96149 0.95803 0.95251 0.94524 0.93653 0.92685 0.91651 0.90588 0.89535 0.88519 0.87567 0.86703 0.85943 0.85305 0.84798 0.84430 0.84207 0.84132
0.510  0.96060 0.95707 0.95140 0.94398 0.93513 0.92521 0.91466 0.90385 0.89310 0.88270 0.87300 0.86418 0.85644 0.84992 0.84475 0.84099 0.83872 0.83796
0.515  0.95968 0.95609 0.95031 0.94274 0.93367 0.92359 0.91282 0.90176 0.89079 0.88021 0.87031 0.86131 0.85340 0.84675 0.84147 0.83764 0.83532 0.83454
0.520  0.95876 0.95507 0.94921 0.94144 0.93223 0.92190 0.91092 0.89967 0.88848 0.87766 0.86756 0.85838 0.85032 0.84354 0.83815 0.83424 0.83188 0.83109
0.525  0.95782 0.95406 0.94804 0.94016 0.93072 0.92024 0.90903 0.89752 0.88611 0.87511 0.86480 0.85543 0.84721 0.84029 0.83479 0.83081 0.82840 0.82758
0.530  0.95687 0.95303 0.94690 0.93881 0.92924 0.91849 0.90707 0.89538 0.88374 0.87249 0.86198 0.85243 0.84405 0.83700 0.83139 0.82733 0.82487 0.82404
0.535  0.95590 0.95196 0.94570 0.93750 0.92768 0.91678 0.90514 0.89317 0.88131 0.86987 0.85915 0.84941 0.84085 0.83366 0.82795 0.82380 0.82129 0.82045
0.540  0.95491 0.95090 0.94452 0.93611 0.92616 0.91499 0.90312 0.89097 0.87884 0.86718 0.85625 0.84633 0.83762 0.83029 0.82446 0.82023 0.81768 0.81682
0.545  0.95389 0.94982 0.94332 0.93476 0.92455 0.91323 0.90113 0.88869 0.87637 0.86449 0.85335 0.84322 0.83433 0.82686 0.82093 0.81662 0.81401 0.81313
0.550  0.95287 0.94870 0.94206 0.93332 0.92298 0.91139 0.89906 0.88643 0.87384 0.86173 0.85038 0.84007 0.83102 0.82341 0.81735 0.81296 0.81030 0.80941
0.555  0.95184 0.94758 0.94083 0.93193 0.92133 0.90958 0.89701 0.88410 0.87131 0.85896 0.84737 0.83687 0.82765 0.81990 0.81373 0.80926 0.80655 0.80564
0.560  0.95078 0.94645 0.93952 0.93045 0.91972 0.90768 0.89488 0.88173 0.86870 0.85613 0.84436 0.83365 0.82426 0.81634 0.81006 0.80551 0.80275 0.80182
0.565  0.94970 0.94527 0.93825 0.92901 0.91801 0.90576 0.89272 0.87938 0.86610 0.85326 0.84127 0.83037 0.82081 0.81275 0.80635 0.80171 0.79890 0.79795
0.570  0.94860 0.94410 0.93690 0.92748 0.91635 0.90387 0.89059 0.87695 0.86344 0.85039 0.83817 0.82707 0.81731 0.80911 0.80259 0.79787 0.79501 0.79404
0.575  0.94749 0.94291 0.93558 0.92600 0.91460 0.90189 0.88837 0.87453 0.86073 0.84745 0.83501 0.82371 0.81378 0.80543 0.79879 0.79398 0.79106 0.79009
0.580  0.94636 0.94166 0.93419 0.92443 0.91281 0.89994 0.88617 0.87204 0.85803 0.84447 0.83180 0.82030 0.81020 0.80169 0.79494 0.79004 0.78707 0.78607
0.585  0.94521 0.94043 0.93283 0.92289 0.91108 0.89790 0.88390 0.86950 0.85525 0.84148 0.82859 0.81687 0.80658 0.79791 0.79104 0.78605 0.78303 0.78201
0.590  0.94402 0.93914 0.93139 0.92128 0.90924 0.89583 0.88158 0.86699 0.85243 0.83842 0.82530 0.81338 0.80291 0.79410 0.78709 0.78201 0.77894 0.77790
0.595  0.94283 0.93787 0.92999 0.91962 0.90738 0.89381 0.87930 0.86439 0.84962 0.83532 0.82197 0.80984 0.79919 0.79022 0.78310 0.77793 0.77480 0.77374
0.600  0.94162 0.93657 0.92850 0.91802 0.90556 0.89168 0.87692 0.86175 0.84672 0.83222 0.81863 0.80628 0.79544 0.78629 0.77905 0.77379 0.77060 0.76953
0.605  0.94039 0.93522 0.92705 0.91632 0.90364 0.88952 0.87451 0.85913 0.84379 0.82904 0.81522 0.80265 0.79162 0.78234 0.77496 0.76960 0.76636 0.76526
0.610  0.93913 0.93388 0.92552 0.91465 0.90169 0.88740 0.87205 0.85643 0.84086 0.82581 0.81176 0.79898 0.78776 0.77831 0.77081 0.76536 0.76206 0.76095
0.615  0.93784 0.93247 0.92401 0.91291 0.89979 0.88518 0.86964 0.85368 0.83786 0.82259 0.80829 0.79528 0.78385 0.77424 0.76661 0.76107 0.75772 0.75659
0.620  0.93654 0.93109 0.92243 0.91112 0.89778 0.88292 0.86712 0.85089 0.83481 0.81928 0.80474 0.79152 0.77991 0.77013 0.76235 0.75672 0.75331 0.75217
0.625  0.93521 0.92963 0.92081 0.90938 0.89573 0.88062 0.86457 0.84813 0.83171 0.81593 0.80114 0.78770 0.77590 0.76596 0.75806 0.75232 0.74886 0.74769
0.630  0.93384 0.92819 0.91924 0.90755 0.89375 0.87838 0.86198 0.84527 0.82858 0.81254 0.79750 0.78384 0.77183 0.76173 0.75370 0.74788 0.74435 0.74316
0.635  0.93247 0.92668 0.91756 0.90567 0.89164 0.87602 0.85943 0.84236 0.82546 0.80914 0.79384 0.77992 0.76772 0.75745 0.74929 0.74337 0.73978 0.73857
0.640  0.93108 0.92520 0.91586 0.90376 0.88950 0.87363 0.85676 0.83942 0.82224 0.80566 0.79012 0.77599 0.76358 0.75312 0.74482 0.73880 0.73516 0.73393
0.645  0.92965 0.92363 0.91420 0.90192 0.88733 0.87119 0.85405 0.83643 0.81898 0.80213 0.78633 0.77198 0.75936 0.74875 0.74030 0.73418 0.73048 0.72923
0.650  0.92818 0.92209 0.91244 0.89995 0.88521 0.86872 0.85131 0.83348 0.81567 0.79855 0.78250 0.76791 0.75510 0.74431 0.73573 0.72951 0.72574 0.72447
0.655  0.92670 0.92047 0.91064 0.89794 0.88298 0.86631 0.84852 0.83041 0.81232 0.79492 0.77861 0.76379 0.75077 0.73981 0.73110 0.72478 0.72094 0.71965
0.660  0.92520 0.91887 0.90890 0.89590 0.88070 0.86377 0.84570 0.82730 0.80892 0.79124 0.77468 0.75962 0.74639 0.73526 0.72640 0.71998 0.71609 0.71478
0.665  0.92364 0.91719 0.90704 0.89393 0.87838 0.86119 0.84292 0.82414 0.80554 0.78752 0.77069 0.75540 0.74196 0.73064 0.72165 0.71513 0.71117 0.70984
0.670  0.92207 0.91547 0.90515 0.89183 0.87602 0.85856 0.84001 0.82094 0.80205 0.78380 0.76665 0.75112 0.73747 0.72597 0.71684 0.71021 0.70620 0.70485
0.675  0.92047 0.91378 0.90327 0.88968 0.87363 0.85590 0.83706 0.81769 0.79851 0.77998 0.76261 0.74681 0.73292 0.72125 0.71197 0.70524 0.70116 0.69979
0.680  0.91883 0.91200 0.90135 0.88750 0.87120 0.85319 0.83407 0.81440 0.79492 0.77610 0.75846 0.74243 0.72833 0.71646 0.70703 0.70020 0.69605 0.69466
0.685  0.91717 0.91024 0.89935 0.88528 0.86877 0.85044 0.83102 0.81106 0.79128 0.77217 0.75426 0.73798 0.72367 0.71161 0.70204 0.69509 0.69089 0.68947
0.690  0.91545 0.90840 0.89732 0.88302 0.86633 0.84765 0.82794 0.80767 0.78759 0.76819 0.75001 0.73347 0.71894 0.70669 0.69698 0.68993 0.68565 0.68422
0.695  0.91372 0.90650 0.89524 0.88072 0.86378 0.84481 0.82480 0.80423 0.78384 0.76415 0.74569 0.72891 0.71413 0.70172 0.69185 0.68469 0.68035 0.67890
0.700  0.91196 0.90462 0.89313 0.87838 0.86118 0.84193 0.82162 0.80073 0.78005 0.76006 0.74130 0.72424 0.70928 0.69668 0.68666 0.67939 0.67499 0.67351
0.705  0.91014 0.90269 0.89108 0.87600 0.85854 0.83900 0.81839 0.79719 0.77619 0.75584 0.73684 0.71955 0.70437 0.69157 0.68140 0.67403 0.66955 0.66805
0.710  0.90830 0.90068 0.88889 0.87364 0.85585 0.83603 0.81511 0.79360 0.77224 0.75163 0.73234 0.71480 0.69939 0.68640 0.67608 0.66859 0.66405 0.66252
0.715  0.90640 0.89863 0.88665 0.87110 0.85300 0.83300 0.81178 0.78995 0.76824 0.74737 0.72779 0.70999 0.69434 0.68116 0.67068 0.66308 0.65847 0.65692
0.720  0.90449 0.89654 0.88437 0.86859 0.85021 0.82993 0.80827 0.78625 0.76422 0.74304 0.72317 0.70511 0.68923 0.67585 0.66522 0.65750 0.65282 0.65125
0.725  0.90250 0.89449 0.88205 0.86603 0.84738 0.82681 0.80484 0.78238 0.76014 0.73865 0.71849 0.70016 0.68405 0.67047 0.65968 0.65184 0.64709 0.64550
0.730  0.90050 0.89231 0.87967 0.86342 0.84450 0.82363 0.80134 0.77856 0.75600 0.73420 0.71375 0.69514 0.67879 0.66500 0.65405 0.64611 0.64130 0.63967
0.735  0.89842 0.89009 0.87725 0.86076 0.84157 0.82026 0.79779 0.77469 0.75179 0.72960 0.70887 0.69001 0.67344 0.65947 0.64837 0.64031 0.63542 0.63378
0.740  0.89634 0.88782 0.87478 0.85805 0.83859 0.81697 0.79419 0.77075 0.74743 0.72502 0.70399 0.68486 0.66804 0.65387 0.64261 0.63443 0.62946 0.62780
0.745  0.89416 0.88549 0.87227 0.85529 0.83555 0.81363 0.79039 0.76663 0.74311 0.72037 0.69904 0.67963 0.66257 0.64819 0.63675 0.62846 0.62343 0.62174
0.750  0.89194 0.88312 0.86969 0.85248 0.83230 0.81023 0.78666 0.76257 0.73871 0.71556 0.69395 0.67428 0.65699 0.64242 0.63083 0.62242 0.61731 0.61559
0.755  0.88971 0.88069 0.86693 0.84945 0.82915 0.80661 0.78287 0.75845 0.73414 0.71077 0.68885 0.66890 0.65136 0.63658 0.62483 0.61628 0.61111 0.60937
0.760  0.88738 0.87821 0.86424 0.84652 0.82594 0.80309 0.77888 0.75413 0.72961 0.70591 0.68365 0.66339 0.64562 0.63064 0.61872 0.61007 0.60483 0.60306
0.765  0.88499 0.87567 0.86150 0.84353 0.82250 0.79934 0.77496 0.74986 0.72490 0.70089 0.67836 0.65786 0.63983 0.62464 0.61255 0.60378 0.59845 0.59667
0.770  0.88260 0.87307 0.85870 0.84044 0.81916 0.79569 0.77082 0.74540 0.72022 0.69587 0.67296 0.65218 0.63392 0.61852 0.60628 0.59738 0.59199 0.59017
0.775  0.88009 0.87041 0.85568 0.83720 0.81559 0.79197 0.76676 0.74100 0.71535 0.69069 0.66755 0.64649 0.62796 0.61235 0.59993 0.59090 0.58543 0.58360
0.780  0.87752 0.86769 0.85276 0.83403 0.81212 0.78802 0.76248 0.73638 0.71052 0.68542 0.66198 0.64064 0.62187 0.60606 0.59347 0.58433 0.57878 0.57691
0.785  0.87494 0.86490 0.84976 0.83060 0.80840 0.78399 0.75828 0.73181 0.70549 0.68017 0.65640 0.63477 0.61572 0.59967 0.58692 0.57766 0.57204 0.57015
0.790  0.87224 0.86203 0.84653 0.82729 0.80479 0.78005 0.75384 0.72705 0.70038 0.67474 0.65066 0.62875 0.60947 0.59322 0.58028 0.57088 0.56519 0.56328
0.795  0.86947 0.85898 0.84340 0.82371 0.80092 0.77586 0.74931 0.72218 0.69521 0.66921 0.64483 0.62263 0.60310 0.58664 0.57354 0.56402 0.55824 0.55631
0.800  0.86662 0.85598 0.84001 0.82022 0.79696 0.77159 0.74470 0.71723 0.69001 0.66359 0.63890 0.61641 0.59664 0.57996 0.56669 0.55704 0.55119 0.54922
0.805  0.86369 0.85289 0.83672 0.81651 0.79312 0.76741 0.74018 0.71219 0.68463 0.65787 0.63287 0.61010 0.59007 0.57317 0.55973 0.54996 0.54403 0.54203
0.810  0.86068 0.84959 0.83317 0.81269 0.78900 0.76297 0.73539 0.70705 0.67916 0.65215 0.62674 0.60368 0.58339 0.56628 0.55266 0.54277 0.53676 0.53474
0.815  0.85758 0.84634 0.82972 0.80877 0.78478 0.75843 0.73051 0.70190 0.67358 0.64614 0.62051 0.59716 0.57661 0.55928 0.54549 0.53546 0.52938 0.52733
0.820  0.85440 0.84286 0.82599 0.80476 0.78047 0.75380 0.72554 0.69649 0.66790 0.64012 0.61417 0.59053 0.56972 0.55217 0.53819 0.52804 0.52187 0.51979
0.825  0.85111 0.83942 0.82216 0.80087 0.77606 0.74906 0.72045 0.69106 0.66211 0.63400 0.60772 0.58378 0.56271 0.54494 0.53076 0.52048 0.51425 0.51215
0.830  0.84773 0.83574 0.81823 0.79666 0.77155 0.74422 0.71508 0.68552 0.65608 0.62776 0.60116 0.57692 0.55553 0.53754 0.52322 0.51282 0.50650 0.50437
0.835  0.84424 0.83195 0.81419 0.79213 0.76694 0.73906 0.70979 0.67987 0.65007 0.62140 0.59438 0.56986 0.54828 0.53007 0.51556 0.50502 0.49861 0.49646
0.840  0.84057 0.82805 0.81004 0.78771 0.76221 0.73401 0.70438 0.67392 0.64394 0.61481 0.58757 0.56276 0.54090 0.52242 0.50775 0.49708 0.49060 0.48842
0.845  0.83685 0.82419 0.80578 0.78317 0.75714 0.72883 0.69865 0.66804 0.63755 0.60808 0.58054 0.55544 0.53334 0.51468 0.49982 0.48900 0.48244 0.48023
0.850  0.83293 0.82004 0.80139 0.77852 0.75218 0.72331 0.69300 0.66184 0.63101 0.60135 0.57347 0.54799 0.52563 0.50676 0.49172 0.48079 0.47415 0.47191
0.855  0.82896 0.81577 0.79688 0.77349 0.74684 0.71786 0.68701 0.65551 0.62450 0.59436 0.56617 0.54039 0.51778 0.49869 0.48348 0.47242 0.46569 0.46343
0.860  0.82475 0.81118 0.79200 0.76857 0.74162 0.71209 0.68088 0.64923 0.61770 0.58722 0.55872 0.53272 0.50978 0.49047 0.47508 0.46389 0.45708 0.45480
0.865  0.82049 0.80661 0.78721 0.76326 0.73600 0.70616 0.67460 0.64261 0.61074 0.57993 0.55111 0.52475 0.50162 0.48209 0.46652 0.45520 0.44831 0.44599
0.870  0.81597 0.80188 0.78203 0.75779 0.73023 0.70006 0.66817 0.63581 0.60345 0.57248 0.54323 0.51669 0.49330 0.47355 0.45779 0.44632 0.43936 0.43702
0.875  0.81128 0.79681 0.77668 0.75216 0.72430 0.69381 0.66158 0.62871 0.59618 0.56472 0.53530 0.50847 0.48475 0.46478 0.44887 0.43728 0.43024 0.42786
0.880  0.80640 0.79173 0.77115 0.74636 0.71820 0.68714 0.65483 0.62160 0.58873 0.55694 0.52708 0.49997 0.47608 0.45589 0.43975 0.42804 0.42092 0.41853
0.885  0.80132 0.78628 0.76543 0.74037 0.71165 0.68054 0.64766 0.61411 0.58092 0.54882 0.51878 0.49129 0.46715 0.44675 0.43044 0.41861 0.41141 0.40899
0.890  0.79603 0.78061 0.75951 0.73419 0.70518 0.67349 0.64029 0.60643 0.57292 0.54051 0.51006 0.48241 0.45803 0.43741 0.42093 0.40897 0.40169 0.39924
0.895  0.79039 0.77471 0.75338 0.72753 0.69823 0.66623 0.63272 0.59854 0.56472 0.53199 0.50125 0.47332 0.44862 0.42781 0.41121 0.39912 0.39176 0.38927
0.900  0.78454 0.76857 0.74676 0.72063 0.69105 0.65875 0.62493 0.59044 0.55610 0.52310 0.49222 0.46392 0.43906 0.41804 0.40122 0.38901 0.38158 0.37908
0.905  0.77842 0.76196 0.73988 0.71349 0.68363 0.65104 0.61666 0.58188 0.54742 0.51397 0.48283 0.45427 0.42919 0.40797 0.39099 0.37866 0.37115 0.36862
0.910  0.77194 0.75504 0.73272 0.70609 0.67567 0.64280 0.60813 0.57307 0.53816 0.50460 0.47319 0.44438 0.41908 0.39760 0.38051 0.36806 0.36047 0.35791
0.915  0.76499 0.74781 0.72527 0.69810 0.66742 0.63428 0.59934 0.56399 0.52880 0.49496 0.46314 0.43412 0.40861 0.38701 0.36972 0.35715 0.34950 0.34691
0.920  0.75779 0.74024 0.71721 0.68980 0.65887 0.62518 0.59025 0.55439 0.51895 0.48487 0.45281 0.42356 0.39785 0.37601 0.35863 0.34595 0.33822 0.33561
0.925  0.75004 0.73204 0.70878 0.68085 0.64969 0.61576 0.58032 0.54448 0.50879 0.47429 0.44203 0.41270 0.38670 0.36477 0.34719 0.33441 0.32661 0.32398
0.930  0.74183 0.72341 0.69967 0.67151 0.64014 0.60598 0.57031 0.53398 0.49809 0.46338 0.43092 0.40128 0.37521 0.35305 0.33540 0.32251 0.31465 0.31200
0.935  0.73295 0.71405 0.69011 0.66176 0.62987 0.59552 0.55936 0.52287 0.48680 0.45209 0.41929 0.38961 0.36327 0.34097 0.32320 0.31022 0.30229 0.29961
0.940  0.72346 0.70415 0.67974 0.65122 0.61884 0.58432 0.54800 0.51134 0.47511 0.44006 0.40727 0.37731 0.35084 0.32849 0.31055 0.29748 0.28951 0.28681
0.945  0.71313 0.69337 0.66881 0.63983 0.60730 0.57234 0.53589 0.49911 0.46253 0.42739 0.39450 0.36444 0.33788 0.31543 0.29740 0.28427 0.27624 0.27353
0.950  0.70200 0.68188 0.65662 0.62752 0.59489 0.55981 0.52298 0.48611 0.44946 0.41423 0.38110 0.35097 0.32433 0.30181 0.28371 0.27051 0.26244 0.25970
0.955  0.68960 0.66904 0.64367 0.61419 0.58117 0.54575 0.50919 0.47204 0.43537 0.40014 0.36699 0.33683 0.31014 0.28750 0.26940 0.25612 0.24802 0.24527
0.960  0.67606 0.65493 0.62922 0.59939 0.56638 0.53098 0.49415 0.45679 0.42021 0.38485 0.35195 0.32169 0.29504 0.27248 0.25432 0.24105 0.23292 0.23015
0.965  0.66079 0.63909 0.61308 0.58298 0.54973 0.51445 0.47747 0.44028 0.40386 0.36866 0.33572 0.30559 0.27904 0.25646 0.23839 0.22512 0.21698 0.21422
0.970  0.64343 0.62124 0.59472 0.56477 0.53139 0.49570 0.45901 0.42212 0.38576 0.35086 0.31819 0.28829 0.26190 0.23944 0.22139 0.20818 0.20006 0.19730
0.975  0.62327 0.60067 0.57380 0.54350 0.51014 0.47488 0.43833 0.40164 0.36577 0.33113 0.29890 0.26937 0.24328 0.22105 0.20314 0.18999 0.18192 0.17918
0.980  0.59929 0.57624 0.54922 0.51880 0.48540 0.45049 0.41436 0.37841 0.34302 0.30909 0.27733 0.24825 0.22266 0.20081 0.18318 0.17019 0.16221 0.15949
0.985  0.56952 0.54585 0.51841 0.48824 0.45550 0.42103 0.38575 0.35044 0.31600 0.28320 0.25232 0.22417 0.19935 0.17803 0.16084 0.14818 0.14032 0.13765
0.990  0.52986 0.50552 0.47808 0.44795 0.41601 0.38279 0.34888 0.31526 0.28252 0.25117 0.22201 0.19536 0.17170 0.15138 0.13493 0.12271 0.11514 0.11256
0.995  0.46846 0.44307 0.41609 0.38707 0.35695 0.32604 0.29512 0.26456 0.23488 0.20685 0.18074 0.15682 0.13548 0.11708 0.10206 0.09076 0.08371 0.08127
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_am050e100.dat <==
# alpha = -0.50 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  1.00000 1.00000 1.00000 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99998 0.99998 0.99998 0.99998
0.010  0.99998 0.99998 0.99998 0.99998 0.99997 0.99997 0.99997 0.99996 0.99996 0.99995 0.99995 0.99995 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99996 0.99996 0.99996 0.99995 0.99994 0.99993 0.99992 0.99991 0.99990 0.99990 0.99989 0.99988 0.99987 0.99987 0.99986 0.99986 0.99986 0.99986
0.020  0.99994 0.99993 0.99992 0.99991 0.99990 0.99988 0.99986 0.99985 0.99983 0.99981 0.99980 0.99978 0.99977 0.99976 0.99975 0.99975 0.99974 0.99974
0.025  0.99990 0.99989 0.99988 0.99986 0.99984 0.99981 0.99979 0.99976 0.99974 0.99971 0.99969 0.99966 0.99964 0.99963 0.99961 0.99961 0.99960 0.99960
0.030  0.99986 0.99984 0.99983 0.99980 0.99977 0.99973 0.99970 0.99966 0.99962 0.99958 0.99955 0.99952 0.99949 0.99946 0.99945 0.99943 0.99942 0.99942
0.035  0.99981 0.99979 0.99976 0.99973 0.99968 0.99964 0.99959 0.99953 0.99948 0.99943 0.99938 0.99934 0.99930 0.99927 0.99924 0.99923 0.99922 0.99921
0.040  0.99975 0.99972 0.99969 0.99964 0.99959 0.99953 0.99946 0.99939 0.99932 0.99926 0.99919 0.99914 0.99909 0.99905 0.99901 0.99899 0.99898 0.99897
0.045  0.99968 0.99965 0.99961 0.99955 0.99948 0.99940 0.99932 0.99923 0.99914 0.99906 0.99898 0.99891 0.99885 0.99879 0.99875 0.99872 0.99870 0.99870
0.050  0.99960 0.99957 0.99951 0.99944 0.99936 0.99926 0.99915 0.99905 0.99894 0.99884 0.99874 0.99865 0.99858 0.99851 0.99846 0.99842 0.99840 0.99839
0.055  0.99952 0.99948 0.99941 0.99933 0.99922 0.99910 0.99898 0.99885 0.99872 0.99859 0.99848 0.99837 0.99828 0.99820 0.99813 0.99809 0.99806 0.99805
0.060  0.99943 0.99938 0.99930 0.99920 0.99907 0.99893 0.99878 0.99863 0.99847 0.99833 0.99819 0.99806 0.99795 0.99785 0.99778 0.99773 0.99769 0.99768
0.065  0.99933 0.99927 0.99918 0.99906 0.99891 0.99875 0.99857 0.99839 0.99821 0.99803 0.99787 0.99772 0.99759 0.99748 0.99739 0.99733 0.99729 0.99728
0.070  0.99922 0.99915 0.99905 0.99891 0.99874 0.99855 0.99834 0.99813 0.99792 0.99772 0.99753 0.99736 0.99721 0.99708 0.99698 0.99690 0.99686 0.99684
0.075  0.99910 0.99903 0.99891 0.99874 0.99855 0.99833 0.99810 0.99785 0.99761 0.99738 0.99716 0.99697 0.99679 0.99665 0.99653 0.99645 0.99639 0.99638
0.080  0.99898 0.99889 0.99876 0.99857 0.99835 0.99810 0.99783 0.99756 0.99728 0.99702 0.99677 0.99655 0.99635 0.99618 0.99605 0.99596 0.99590 0.99588
0.085  0.99885 0.99875 0.99859 0.99839 0.99814 0.99786 0.99755 0.99724 0.99693 0.99664 0.99636 0.99610 0.99588 0.99569 0.99554 0.99543 0.99537 0.99534
0.090  0.99871 0.99860 0.99842 0.99819 0.99791 0.99759 0.99726 0.99691 0.99656 0.99623 0.99591 0.99563 0.99538 0.99517 0.99500 0.99488 0.99481 0.99478
0.095  0.99856 0.99844 0.99824 0.99798 0.99767 0.99732 0.99694 0.99655 0.99617 0.99580 0.99545 0.99513 0.99485 0.99461 0.99443 0.99429 0.99421 0.99418
0.100  0.99840 0.99827 0.99805 0.99776 0.99742 0.99703 0.99661 0.99618 0.99575 0.99534 0.99495 0.99460 0.99429 0.99403 0.99382 0.99368 0.99358 0.99355
0.105  0.99824 0.99809 0.99785 0.99753 0.99715 0.99672 0.99626 0.99579 0.99532 0.99486 0.99443 0.99405 0.99371 0.99342 0.99319 0.99303 0.99293 0.99289
0.110  0.99806 0.99790 0.99764 0.99729 0.99687 0.99640 0.99590 0.99538 0.99486 0.99436 0.99389 0.99346 0.99309 0.99278 0.99253 0.99234 0.99223 0.99220
0.115  0.99788 0.99771 0.99742 0.99704 0.99658 0.99607 0.99551 0.99495 0.99438 0.99383 0.99332 0.99285 0.99245 0.99210 0.99183 0.99163 0.99151 0.99147
0.120  0.99769 0.99750 0.99719 0.99677 0.99628 0.99571 0.99511 0.99449 0.99388 0.99328 0.99272 0.99222 0.99177 0.99140 0.99110 0.99088 0.99075 0.99071
0.125  0.99750 0.99729 0.99695 0.99650 0.99596 0.99535 0.99470 0.99402 0.99335 0.99271 0.99210 0.99155 0.99107 0.99066 0.99034 0.99011 0.98996 0.98992
0.130  0.99729 0.99706 0.99670 0.99621 0.99563 0.99497 0.99426 0.99353 0.99281 0.99211 0.99146 0.99086 0.99034 0.98990 0.98955 0.98930 0.98914 0.98909
0.135  0.99708 0.99683 0.99644 0.99591 0.99528 0.99457 0.99381 0.99302 0.99224 0.99149 0.99078 0.99014 0.98958 0.98910 0.98873 0.98845 0.98829 0.98823
0.140  0.99685 0.99659 0.99617 0.99560 0.99492 0.99416 0.99334 0.99250 0.99166 0.99085 0.99009 0.98939 0.98879 0.98828 0.98787 0.98758 0.98740 0.98734
0.145  0.99662 0.99634 0.99588 0.99528 0.99455 0.99373 0.99285 0.99195 0.99105 0.99018 0.98936 0.98862 0.98797 0.98742 0.98699 0.98667 0.98648 0.98642
0.150  0.99638 0.99608 0.99559 0.99494 0.99416 0.99329 0.99235 0.99138 0.99041 0.98948 0.98861 0.98782 0.98712 0.98654 0.98607 0.98573 0.98553 0.98546
0.155  0.99613 0.99581 0.99529 0.99460 0.99377 0.99283 0.99182 0.99079 0.98976 0.98877 0.98783 0.98699 0.98624 0.98562 0.98512 0.98476 0.98454 0.98447
0.160  0.99588 0.99553 0.99498 0.99424 0.99335 0.99236 0.99128 0.99018 0.98909 0.98803 0.98703 0.98613 0.98534 0.98467 0.98414 0.98376 0.98352 0.98344
0.165  0.99561 0.99525 0.99466 0.99387 0.99293 0.99187 0.99073 0.98955 0.98839 0.98726 0.98620 0.98524 0.98440 0.98369 0.98313 0.98272 0.98247 0.98239
0.170  0.99534 0.99495 0.99432 0.99349 0.99249 0.99136 0.99015 0.98891 0.98767 0.98647 0.98535 0.98433 0.98343 0.98268 0.98208 0.98165 0.98139 0.98130
0.175  0.99505 0.99464 0.99398 0.99310 0.99203 0.99084 0.98956 0.98824 0.98693 0.98566 0.98447 0.98339 0.98244 0.98164 0.98101 0.98055 0.98027 0.98017
0.180  0.99476 0.99433 0.99363 0.99269 0.99157 0.99030 0.98895 0.98755 0.98616 0.98482 0.98356 0.98242 0.98141 0.98057 0.97990 0.97941 0.97912 0.97902
0.185  0.99446 0.99400 0.99326 0.99227 0.99109 0.98975 0.98832 0.98684 0.98537 0.98396 0.98263 0.98142 0.98036 0.97947 0.97876 0.97824 0.97793 0.97783
0.190  0.99415 0.99367 0.99289 0.99184 0.99059 0.98918 0.98767 0.98612 0.98457 0.98307 0.98167 0.98039 0.97927 0.97833 0.97759 0.97704 0.97671 0.97660
0.195  0.99384 0.99332 0.99250 0.99140 0.99008 0.98860 0.98701 0.98537 0.98374 0.98216 0.98068 0.97934 0.97816 0.97717 0.97638 0.97581 0.97546 0.97535
0.200  0.99351 0.99297 0.99210 0.99095 0.98956 0.98800 0.98632 0.98460 0.98288 0.98122 0.97967 0.97826 0.97702 0.97597 0.97514 0.97454 0.97418 0.97405
0.205  0.99317 0.99261 0.99170 0.99048 0.98902 0.98738 0.98562 0.98381 0.98201 0.98026 0.97863 0.97715 0.97584 0.97475 0.97387 0.97324 0.97286 0.97273
0.210  0.99283 0.99223 0.99128 0.99001 0.98847 0.98675 0.98490 0.98300 0.98111 0.97928 0.97756 0.97601 0.97464 0.97349 0.97257 0.97191 0.97151 0.97137
0.215  0.99247 0.99185 0.99085 0.98951 0.98791 0.98610 0.98417 0.98217 0.98019 0.97827 0.97647 0.97484 0.97340 0.97220 0.97124 0.97054 0.97012 0.96998
0.220  0.99211 0.99146 0.99041 0.98901 0.98733 0.98544 0.98341 0.98132 0.97924 0.97723 0.97535 0.97364 0.97214 0.97087 0.96987 0.96914 0.96870 0.96855
0.225  0.99174 0.99106 0.98996 0.98850 0.98674 0.98476 0.98264 0.98045 0.97827 0.97617 0.97420 0.97241 0.97084 0.96952 0.96847 0.96771 0.96725 0.96709
0.230  0.99136 0.99065 0.98950 0.98797 0.98613 0.98406 0.98184 0.97956 0.97728 0.97509 0.97303 0.97116 0.96952 0.96813 0.96704 0.96624 0.96576 0.96560
0.235  0.99097 0.99022 0.98902 0.98743 0.98551 0.98335 0.98103 0.97865 0.97627 0.97398 0.97183 0.96988 0.96816 0.96672 0.96557 0.96474 0.96424 0.96407
0.240  0.99057 0.98979 0.98854 0.98687 0.98487 0.98262 0.98020 0.97771 0.97524 0.97284 0.97060 0.96856 0.96677 0.96527 0.96407 0.96321 0.96268 0.96250
0.245  0.99016 0.98935 0.98804 0.98631 0.98422 0.98187 0.97935 0.97676 0.97418 0.97168 0.96935 0.96722 0.96536 0.96379 0.96254 0.96164 0.96109 0.96090
0.250  0.98974 0.98890 0.98754 0.98573 0.98356 0.98111 0.97848 0.97578 0.97309 0.97050 0.96806 0.96585 0.96391 0.96227 0.96097 0.96003 0.95946 0.95927
0.255  0.98931 0.98843 0.98702 0.98514 0.98287 0.98033 0.97760 0.97479 0.97199 0.96929 0.96675 0.96445 0.96243 0.96073 0.95938 0.95840 0.95780 0.95760
0.260  0.98887 0.98796 0.98649 0.98453 0.98218 0.97953 0.97669 0.97377 0.97086 0.96805 0.96541 0.96302 0.96092 0.95915 0.95774 0.95673 0.95611 0.95590
0.265  0.98842 0.98748 0.98595 0.98391 0.98147 0.97872 0.97577 0.97273 0.96971 0.96679 0.96405 0.96156 0.95938 0.95754 0.95608 0.95502 0.95438 0.95416
0.270  0.98796 0.98698 0.98539 0.98328 0.98074 0.97789 0.97482 0.97167 0.96853 0.96550 0.96265 0.96007 0.95780 0.95589 0.95438 0.95328 0.95261 0.95239
0.275  0.98750 0.98648 0.98483 0.98264 0.98000 0.97704 0.97386 0.97059 0.96733 0.96418 0.96123 0.95855 0.95620 0.95422 0.95265 0.95150 0.95081 0.95058
0.280  0.98702 0.98596 0.98425 0.98198 0.97925 0.97617 0.97288 0.96948 0.96610 0.96284 0.95978 0.95700 0.95456 0.95251 0.95088 0.94970 0.94898 0.94874
0.285  0.98653 0.98543 0.98367 0.98131 0.97848 0.97529 0.97188 0.96836 0.96486 0.96148 0.95831 0.95543 0.95290 0.95077 0.94908 0.94785 0.94711 0.94686
0.290  0.98603 0.98490 0.98306 0.98063 0.97769 0.97439 0.97085 0.96721 0.96359 0.96008 0.95680 0.95382 0.95120 0.94899 0.94724 0.94597 0.94520 0.94494
0.295  0.98552 0.98435 0.98245 0.97993 0.97689 0.97347 0.96981 0.96604 0.96229 0.95866 0.95527 0.95218 0.94947 0.94718 0.94537 0.94406 0.94326 0.94299
0.300  0.98501 0.98379 0.98183 0.97922 0.97607 0.97254 0.96875 0.96485 0.96097 0.95722 0.95370 0.95051 0.94770 0.94534 0.94347 0.94211 0.94128 0.94101
0.305  0.98448 0.98322 0.98119 0.97849 0.97524 0.97159 0.96767 0.96364 0.95962 0.95575 0.95211 0.94881 0.94591 0.94347 0.94153 0.94012 0.93927 0.93899
0.310  0.98394 0.98264 0.98054 0.97775 0.97439 0.97061 0.96657 0.96240 0.95825 0.95425 0.95049 0.94708 0.94408 0.94156 0.93955 0.93810 0.93722 0.93693
0.315  0.98339 0.98204 0.97988 0.97699 0.97353 0.96963 0.96545 0.96114 0.95686 0.95272 0.94884 0.94532 0.94222 0.93962 0.93755 0.93605 0.93514 0.93483
0.320  0.98283 0.98144 0.97920 0.97623 0.97265 0.96862 0.96431 0.95986 0.95544 0.95117 0.94716 0.94352 0.94033 0.93764 0.93550 0.93395 0.93302 0.93270
0.325  0.98225 0.98082 0.97851 0.97544 0.97175 0.96760 0.96314 0.95856 0.95399 0.94959 0.94546 0.94170 0.93840 0.93563 0.93342 0.93183 0.93086 0.93053
0.330  0.98167 0.98019 0.97781 0.97465 0.97084 0.96655 0.96196 0.95723 0.95253 0.94798 0.94372 0.93985 0.93645 0.93358 0.93131 0.92966 0.92866 0.92833
0.335  0.98108 0.97956 0.97710 0.97383 0.96991 0.96549 0.96076 0.95588 0.95103 0.94634 0.94195 0.93796 0.93446 0.93150 0.92916 0.92746 0.92643 0.92609
0.340  0.98047 0.97890 0.97638 0.97301 0.96896 0.96441 0.95953 0.95451 0.94951 0.94468 0.94016 0.93604 0.93243 0.92939 0.92697 0.92522 0.92416 0.92381
0.345  0.97986 0.97824 0.97564 0.97217 0.96800 0.96331 0.95829 0.95312 0.94796 0.94299 0.93833 0.93409 0.93037 0.92724 0.92475 0.92295 0.92186 0.92149
0.350  0.97923 0.97756 0.97488 0.97131 0.96702 0.96219 0.95702 0.95170 0.94639 0.94127 0.93647 0.93211 0.92828 0.92506 0.92250 0.92064 0.91951 0.91914
0.355  0.97859 0.97688 0.97412 0.97044 0.96603 0.96106 0.95573 0.95025 0.94480 0.93953 0.93459 0.93010 0.92616 0.92284 0.92020 0.91829 0.91713 0.91675
0.360  0.97794 0.97617 0.97334 0.96956 0.96501 0.95990 0.95443 0.94879 0.94317 0.93775 0.93267 0.92805 0.92400 0.92058 0.91787 0.91591 0.91472 0.91432
0.365  0.97727 0.97546 0.97254 0.96866 0.96398 0.95873 0.95310 0.94730 0.94152 0.93595 0.93072 0.92598 0.92181 0.91830 0.91551 0.91348 0.91226 0.91185
0.370  0.97660 0.97474 0.97173 0.96774 0.96293 0.95753 0.95174 0.94578 0.93985 0.93412 0.92875 0.92387 0.91958 0.91597 0.91310 0.91103 0.90977 0.90934
0.375  0.97591 0.97400 0.97091 0.96680 0.96187 0.95632 0.95037 0.94425 0.93815 0.93226 0.92674 0.92172 0.91732 0.91361 0.91066 0.90853 0.90723 0.90680
0.380  0.97521 0.97325 0.97008 0.96586 0.96079 0.95508 0.94897 0.94268 0.93642 0.93037 0.92470 0.91955 0.91502 0.91121 0.90819 0.90599 0.90466 0.90422
0.385  0.97450 0.97248 0.96923 0.96489 0.95968 0.95383 0.94756 0.94109 0.93466 0.92845 0.92263 0.91734 0.91269 0.90878 0.90567 0.90342 0.90205 0.90160
0.390  0.97378 0.97170 0.96836 0.96391 0.95857 0.95255 0.94611 0.93948 0.93288 0.92650 0.92053 0.91510 0.91032 0.90631 0.90312 0.90081 0.89941 0.89894
0.395  0.97304 0.97091 0.96748 0.96291 0.95743 0.95126 0.94465 0.93784 0.93107 0.92453 0.91839 0.91282 0.90792 0.90380 0.90053 0.89816 0.89672 0.89624
0.400  0.97229 0.97011 0.96659 0.96190 0.95627 0.94994 0.94317 0.93618 0.92923 0.92252 0.91623 0.91051 0.90549 0.90126 0.89790 0.89547 0.89399 0.89350
0.405  0.97153 0.96929 0.96568 0.96088 0.95510 0.94861 0.94165 0.93450 0.92736 0.92048 0.91403 0.90817 0.90302 0.89868 0.89524 0.89274 0.89123 0.89072
0.410  0.97075 0.96846 0.96475 0.95982 0.95391 0.94725 0.94012 0.93278 0.92547 0.91842 0.91180 0.90579 0.90051 0.89606 0.89253 0.88997 0.88842 0.88790
0.415  0.96996 0.96761 0.96381 0.95876 0.95269 0.94587 0.93857 0.93104 0.92355 0.91632 0.90954 0.90338 0.89796 0.89341 0.88979 0.88716 0.88557 0.88504
0.420  0.96916 0.96675 0.96286 0.95768 0.95146 0.94447 0.93698 0.92928 0.92160 0.91419 0.90724 0.90093 0.89538 0.89072 0.88701 0.88432 0.88269 0.88214
0.425  0.96835 0.96587 0.96189 0.95658 0.95022 0.94306 0.93538 0.92748 0.91962 0.91203 0.90492 0.89845 0.89277 0.88798 0.88419 0.88143 0.87976 0.87920
0.430  0.96752 0.96498 0.96090 0.95547 0.94894 0.94161 0.93375 0.92567 0.91762 0.90984 0.90255 0.89593 0.89011 0.88522 0.88132 0.87850 0.87680 0.87622
0.435  0.96667 0.96408 0.95989 0.95434 0.94765 0.94015 0.93210 0.92383 0.91558 0.90762 0.90016 0.89338 0.88742 0.88241 0.87843 0.87554 0.87379 0.87320
0.440  0.96581 0.96315 0.95887 0.95318 0.94635 0.93865 0.93043 0.92195 0.91352 0.90537 0.89773 0.89079 0.88469 0.87956 0.87548 0.87253 0.87074 0.87014
0.445  0.96494 0.96222 0.95784 0.95201 0.94501 0.93715 0.92872 0.92006 0.91142 0.90309 0.89527 0.88817 0.88193 0.87668 0.87250 0.86948 0.86765 0.86703
0.450  0.96405 0.96127 0.95678 0.95083 0.94366 0.93562 0.92700 0.91813 0.90930 0.90077 0.89278 0.88551 0.87913 0.87375 0.86948 0.86639 0.86451 0.86388
0.455  0.96315 0.96030 0.95571 0.94961 0.94230 0.93406 0.92524 0.91618 0.90715 0.89842 0.89024 0.88281 0.87628 0.87079 0.86642 0.86326 0.86134 0.86070
0.460  0.96223 0.95932 0.95463 0.94839 0.94090 0.93248 0.92347 0.91420 0.90496 0.89604 0.88768 0.88008 0.87340 0.86778 0.86332 0.86008 0.85812 0.85746
0.465  0.96130 0.95832 0.95352 0.94715 0.93949 0.93087 0.92167 0.91219 0.90275 0.89363 0.88508 0.87731 0.87049 0.86474 0.86018 0.85687 0.85486 0.85419
0.470  0.96035 0.95731 0.95240 0.94587 0.93804 0.92926 0.91984 0.91015 0.90050 0.89118 0.88244 0.87450 0.86753 0.86166 0.85699 0.85361 0.85156 0.85087
0.475  0.95939 0.95627 0.95126 0.94459 0.93660 0.92761 0.91799 0.90808 0.89822 0.88870 0.87978 0.87166 0.86453 0.85853 0.85376 0.85031 0.84821 0.84751
0.480  0.95840 0.95522 0.95010 0.94329 0.93512 0.92593 0.91610 0.90599 0.89591 0.88618 0.87707 0.86878 0.86150 0.85536 0.85049 0.84696 0.84482 0.84411
0.485  0.95741 0.95416 0.94892 0.94196 0.93361 0.92424 0.91420 0.90386 0.89357 0.88364 0.87433 0.86586 0.85842 0.85216 0.84718 0.84358 0.84139 0.84066
0.490  0.95639 0.95307 0.94773 0.94062 0.93210 0.92251 0.91225 0.90171 0.89121 0.88105 0.87154 0.86290 0.85530 0.84891 0.84383 0.84014 0.83791 0.83716
0.495  0.95536 0.95197 0.94650 0.93924 0.93054 0.92077 0.91030 0.89952 0.88880 0.87844 0.86873 0.85990 0.85214 0.84562 0.84043 0.83667 0.83439 0.83363
0.500  0.95432 0.95085 0.94527 0.93786 0.92898 0.91898 0.90830 0.89731 0.88637 0.87578 0.86587 0.85686 0.84895 0.84228 0.83699 0.83315 0.83082 0.83004
0.505  0.95325 0.94971 0.94402 0.93646 0.92737 0.91719 0.90629 0.89506 0.88389 0.87310 0.86299 0.85379 0.84571 0.83891 0.83350 0.82958 0.82721 0.82641
0.510  0.95217 0.94856 0.94274 0.93502 0.92576 0.91536 0.90423 0.89279 0.88139 0.87037 0.86005 0.85067 0.84243 0.83549 0.82997 0.82597 0.82355 0.82274
0.515  0.95106 0.94738 0.94145 0.93357 0.92411 0.91351 0.90216 0.89047 0.87885 0.86762 0.85709 0.84752 0.83910 0.83202 0.82640 0.82232 0.81985 0.81902
0.520  0.94994 0.94618 0.94014 0.93208 0.92245 0.91162 0.90005 0.88814 0.87628 0.86482 0.85408 0.84432 0.83574 0.82852 0.82278 0.81862 0.81609 0.81525
0.525  0.94881 0.94497 0.93879 0.93060 0.92075 0.90973 0.89792 0.88576 0.87367 0.86199 0.85104 0.84108 0.83233 0.82496 0.81911 0.81487 0.81230 0.81144
0.530  0.94765 0.94374 0.93744 0.92906 0.91905 0.90778 0.89575 0.88337 0.87104 0.85912 0.84795 0.83780 0.82888 0.82137 0.81540 0.81107 0.80845 0.80757
0.535  0.94647 0.94248 0.93604 0.92753 0.91729 0.90583 0.89356 0.88092 0.86836 0.85622 0.84483 0.83448 0.82538 0.81773 0.81164 0.80723 0.80456 0.80366
0.540  0.94528 0.94121 0.93465 0.92594 0.91553 0.90383 0.89132 0.87847 0.86564 0.85327 0.84166 0.83111 0.82185 0.81404 0.80784 0.80334 0.80062 0.79971
0.545  0.94406 0.93991 0.93323 0.92436 0.91372 0.90183 0.88908 0.87595 0.86290 0.85029 0.83846 0.82771 0.81826 0.81031 0.80399 0.79941 0.79663 0.79570
0.550  0.94282 0.93859 0.93177 0.92273 0.91192 0.89976 0.88678 0.87343 0.86011 0.84726 0.83522 0.82426 0.81464 0.80653 0.80009 0.79542 0.79259 0.79164
0.555  0.94156 0.93725 0.93031 0.92110 0.91005 0.89770 0.88447 0.87085 0.85730 0.84421 0.83192 0.82076 0.81096 0.80270 0.79614 0.79139 0.78850 0.78754
0.560  0.94029 0.93589 0.92880 0.91941 0.90819 0.89558 0.88211 0.86823 0.85443 0.84110 0.82860 0.81723 0.80724 0.79883 0.79215 0.78730 0.78437 0.78338
0.565  0.93898 0.93450 0.92729 0.91773 0.90627 0.89343 0.87971 0.86560 0.85154 0.83795 0.82522 0.81365 0.80348 0.79491 0.78810 0.78317 0.78018 0.77917
0.570  0.93766 0.93309 0.92573 0.91599 0.90435 0.89128 0.87730 0.86291 0.84861 0.83478 0.82182 0.81003 0.79966 0.79094 0.78401 0.77898 0.77594 0.77492
0.575  0.93631 0.93166 0.92417 0.91426 0.90238 0.88906 0.87484 0.86021 0.84562 0.83155 0.81835 0.80635 0.79581 0.78692 0.77987 0.77475 0.77165 0.77061
0.580  0.93494 0.93020 0.92256 0.91246 0.90037 0.88685 0.87236 0.85745 0.84263 0.82828 0.81485 0.80263 0.79190 0.78286 0.77567 0.77046 0.76731 0.76625
0.585  0.93355 0.92872 0.92095 0.91067 0.89836 0.88457 0.86983 0.85465 0.83956 0.82498 0.81131 0.79887 0.78794 0.77874 0.77143 0.76612 0.76291 0.76183
0.590  0.93213 0.92721 0.91929 0.90882 0.89629 0.88225 0.86726 0.85184 0.83646 0.82163 0.80771 0.79506 0.78394 0.77457 0.76713 0.76173 0.75846 0.75737
0.595  0.93069 0.92568 0.91763 0.90694 0.89419 0.87994 0.86468 0.84897 0.83334 0.81823 0.80407 0.79119 0.77988 0.77035 0.76278 0.75729 0.75396 0.75284
0.600  0.92922 0.92413 0.91590 0.90507 0.89209 0.87756 0.86204 0.84605 0.83016 0.81480 0.80040 0.78729 0.77578 0.76608 0.75838 0.75279 0.74940 0.74827
0.605  0.92773 0.92253 0.91419 0.90312 0.88993 0.87514 0.85935 0.84313 0.82693 0.81131 0.79666 0.78333 0.77162 0.76176 0.75392 0.74824 0.74479 0.74364
0.610  0.92621 0.92093 0.91241 0.90118 0.88772 0.87273 0.85663 0.84013 0.82368 0.80778 0.79288 0.77932 0.76742 0.75739 0.74941 0.74363 0.74013 0.73895
0.615  0.92466 0.91927 0.91063 0.89919 0.88553 0.87024 0.85391 0.83709 0.82038 0.80422 0.78906 0.77528 0.76316 0.75296 0.74485 0.73897 0.73540 0.73421
0.620  0.92309 0.91761 0.90880 0.89715 0.88326 0.86771 0.85111 0.83401 0.81702 0.80059 0.78518 0.77117 0.75885 0.74848 0.74023 0.73425 0.73062 0.72941
0.625  0.92149 0.91590 0.90692 0.89512 0.88095 0.86515 0.84827 0.83093 0.81362 0.79692 0.78125 0.76701 0.75448 0.74394 0.73555 0.72947 0.72579 0.72455
0.630  0.91985 0.91418 0.90506 0.89302 0.87866 0.86259 0.84539 0.82777 0.81017 0.79320 0.77728 0.76279 0.75006 0.73934 0.73082 0.72464 0.72089 0.71964
0.635  0.91819 0.91240 0.90312 0.89087 0.87629 0.85995 0.84251 0.82456 0.80670 0.78945 0.77326 0.75852 0.74559 0.73469 0.72603 0.71975 0.71594 0.71466
0.640  0.91650 0.91062 0.90115 0.88869 0.87387 0.85727 0.83955 0.82130 0.80316 0.78563 0.76918 0.75422 0.74107 0.72998 0.72118 0.71480 0.71093 0.70963
0.645  0.91478 0.90878 0.89919 0.88654 0.87141 0.85454 0.83654 0.81800 0.79957 0.78176 0.76505 0.74984 0.73648 0.72523 0.71628 0.70978 0.70585 0.70453
0.650  0.91302 0.90694 0.89715 0.88429 0.86897 0.85178 0.83349 0.81470 0.79594 0.77784 0.76086 0.74541 0.73184 0.72040 0.71131 0.70471 0.70072 0.69938
0.655  0.91123 0.90503 0.89507 0.88200 0.86644 0.84903 0.83039 0.81131 0.79225 0.77387 0.75662 0.74093 0.72714 0.71552 0.70628 0.69958 0.69552 0.69416
0.660  0.90941 0.90311 0.89301 0.87967 0.86386 0.84618 0.82725 0.80787 0.78851 0.76984 0.75232 0.73639 0.72238 0.71057 0.70119 0.69438 0.69026 0.68887
0.665  0.90755 0.90113 0.89085 0.87736 0.86125 0.84329 0.82412 0.80438 0.78476 0.76576 0.74797 0.73178 0.71756 0.70557 0.69604 0.68912 0.68493 0.68353
0.670  0.90566 0.89912 0.88866 0.87495 0.85858 0.84035 0.82089 0.80084 0.78092 0.76166 0.74356 0.72712 0.71268 0.70050 0.69082 0.68380 0.67954 0.67812
0.675  0.90373 0.89709 0.88646 0.87250 0.85588 0.83736 0.81760 0.79725 0.77703 0.75747 0.73912 0.72242 0.70773 0.69537 0.68554 0.67841 0.67409 0.67264
0.680  0.90176 0.89500 0.88422 0.87001 0.85313 0.83433 0.81427 0.79361 0.77308 0.75323 0.73460 0.71764 0.70274 0.69018 0.68020 0.67296 0.66857 0.66710
0.685  0.89975 0.89290 0.88190 0.86747 0.85036 0.83124 0.81089 0.78992 0.76907 0.74892 0.73001 0.71280 0.69767 0.68492 0.67479 0.66744 0.66298 0.66149
0.690  0.89770 0.89072 0.87954 0.86489 0.84756 0.82811 0.80745 0.78617 0.76502 0.74456 0.72537 0.70790 0.69254 0.67959 0.66931 0.66185 0.65732 0.65580
0.695  0.89562 0.88850 0.87714 0.86226 0.84467 0.82493 0.80397 0.78237 0.76090 0.74014 0.72066 0.70293 0.68733 0.67420 0.66376 0.65619 0.65159 0.65005
0.700  0.89349 0.88626 0.87469 0.85958 0.84174 0.82170 0.80042 0.77851 0.75672 0.73566 0.71588 0.69788 0.68207 0.66874 0.65815 0.65046 0.64579 0.64423
0.705  0.89131 0.88397 0.87226 0.85686 0.83875 0.81842 0.79683 0.77459 0.75249 0.73108 0.71103 0.69278 0.67674 0.66321 0.65246 0.64466 0.63992 0.63834
0.710  0.88909 0.88161 0.86972 0.85413 0.83570 0.81508 0.79318 0.77062 0.74817 0.72647 0.70613 0.68762 0.67133 0.65761 0.64670 0.63878 0.63398 0.63237
0.715  0.88682 0.87921 0.86713 0.85126 0.83253 0.81169 0.78947 0.76658 0.74378 0.72180 0.70117 0.68238 0.66586 0.65194 0.64087 0.63283 0.62796 0.62633
0.720  0.88451 0.87675 0.86449 0.84838 0.82937 0.80824 0.78562 0.76249 0.73936 0.71707 0.69613 0.67708 0.66032 0.64620 0.63496 0.62681 0.62187 0.62021
0.725  0.88214 0.87430 0.86179 0.84544 0.82616 0.80473 0.78179 0.75826 0.73488 0.71226 0.69103 0.67170 0.65470 0.64038 0.62898 0.62071 0.61569 0.61401
0.730  0.87973 0.87174 0.85904 0.84245 0.82290 0.80116 0.77790 0.75404 0.73033 0.70739 0.68586 0.66625 0.64901 0.63447 0.62292 0.61453 0.60944 0.60774
0.735  0.87725 0.86912 0.85624 0.83941 0.81958 0.79744 0.77395 0.74975 0.72570 0.70240 0.68058 0.66071 0.64323 0.62850 0.61678 0.60827 0.60311 0.60138
0.740  0.87474 0.86645 0.85337 0.83630 0.81619 0.79374 0.76993 0.74540 0.72096 0.69739 0.67526 0.65511 0.63739 0.62245 0.61056 0.60193 0.59670 0.59495
0.745  0.87215 0.86373 0.85045 0.83314 0.81274 0.78999 0.76575 0.74089 0.71619 0.69230 0.66986 0.64943 0.63146 0.61631 0.60426 0.59551 0.59020 0.58843
0.750  0.86950 0.86094 0.84746 0.82991 0.80912 0.78616 0.76160 0.73640 0.71136 0.68709 0.66435 0.64365 0.62544 0.61009 0.59787 0.58900 0.58362 0.58182
0.755  0.86681 0.85808 0.84432 0.82650 0.80555 0.78217 0.75737 0.73183 0.70639 0.68185 0.65880 0.63782 0.61936 0.60379 0.59140 0.58241 0.57696 0.57513
0.760  0.86403 0.85516 0.84121 0.82314 0.80190 0.77821 0.75298 0.72711 0.70140 0.67653 0.65316 0.63187 0.61316 0.59739 0.58484 0.57573 0.57020 0.56835
0.765  0.86119 0.85218 0.83802 0.81971 0.79806 0.77406 0.74861 0.72239 0.69627 0.67108 0.64742 0.62587 0.60691 0.59092 0.57820 0.56896 0.56335 0.56147
0.770  0.85830 0.84912 0.83477 0.81618 0.79427 0.76995 0.74406 0.71750 0.69112 0.66559 0.64157 0.61975 0.60054 0.58434 0.57145 0.56209 0.55641 0.55451
0.775  0.85531 0.84599 0.83133 0.81251 0.79028 0.76575 0.73953 0.71263 0.68582 0.65997 0.63569 0.61357 0.59410 0.57769 0.56462 0.55513 0.54938 0.54745
0.780  0.85226 0.84279 0.82793 0.80886 0.78634 0.76137 0.73481 0.70757 0.68051 0.65425 0.62966 0.60727 0.58755 0.57093 0.55769 0.54808 0.54225 0.54029
0.785  0.84914 0.83951 0.82444 0.80499 0.78218 0.75690 0.73012 0.70252 0.67503 0.64851 0.62360 0.60090 0.58092 0.56407 0.55066 0.54093 0.53502 0.53304
0.790  0.84593 0.83614 0.82076 0.80118 0.77807 0.75246 0.72522 0.69729 0.66945 0.64261 0.61739 0.59441 0.57418 0.55712 0.54354 0.53367 0.52769 0.52568
0.795  0.84262 0.83262 0.81711 0.79714 0.77373 0.74781 0.72023 0.69196 0.66380 0.63661 0.61108 0.58782 0.56734 0.55006 0.53631 0.52632 0.52025 0.51822
0.800  0.83923 0.82908 0.81325 0.79313 0.76930 0.74306 0.71515 0.68653 0.65810 0.63051 0.60467 0.58112 0.56039 0.54290 0.52897 0.51885 0.51271 0.51065
0.805  0.83575 0.82545 0.80942 0.78892 0.76493 0.73835 0.71009 0.68100 0.65223 0.62431 0.59815 0.57432 0.55333 0.53562 0.52152 0.51128 0.50506 0.50297
0.810  0.83216 0.82163 0.80536 0.78460 0.76030 0.73341 0.70480 0.67537 0.64626 0.61806 0.59153 0.56741 0.54617 0.52824 0.51396 0.50359 0.49729 0.49518
0.815  0.82848 0.81780 0.80133 0.78016 0.75557 0.72835 0.69941 0.66968 0.64018 0.61158 0.58480 0.56038 0.53889 0.52074 0.50629 0.49579 0.48941 0.48727
0.820  0.82469 0.81377 0.79706 0.77562 0.75073 0.72319 0.69391 0.66378 0.63398 0.60505 0.57795 0.55325 0.53149 0.51313 0.49850 0.48787 0.48141 0.47925
0.825  0.82078 0.80972 0.79268 0.77112 0.74577 0.71791 0.68829 0.65781 0.62767 0.59840 0.57099 0.54599 0.52397 0.50539 0.49058 0.47982 0.47329 0.47110
0.830  0.81676 0.80545 0.78817 0.76635 0.74070 0.71251 0.68241 0.65172 0.62113 0.59163 0.56390 0.53861 0.51630 0.49751 0.48254 0.47165 0.46504 0.46282
0.835  0.81260 0.80106 0.78354 0.76128 0.73550 0.70683 0.67655 0.64551 0.61458 0.58473 0.55662 0.53106 0.50854 0.48952 0.47437 0.46335 0.45666 0.45441
0.840  0.80828 0.79653 0.77878 0.75625 0.73017 0.70118 0.67056 0.63904 0.60788 0.57763 0.54927 0.52342 0.50063 0.48137 0.46605 0.45491 0.44814 0.44587
0.845  0.80386 0.79197 0.77387 0.75109 0.72453 0.69539 0.66428 0.63257 0.60095 0.57037 0.54172 0.51559 0.49256 0.47311 0.45761 0.44633 0.43949 0.43719
0.850  0.79924 0.78715 0.76883 0.74578 0.71892 0.68929 0.65801 0.62581 0.59387 0.56307 0.53409 0.50762 0.48435 0.46469 0.44901 0.43762 0.43069 0.42836
0.855  0.79451 0.78218 0.76363 0.74013 0.71298 0.68320 0.65143 0.61891 0.58676 0.55553 0.52626 0.49950 0.47598 0.45611 0.44027 0.42874 0.42174 0.41939
0.860  0.78956 0.77692 0.75810 0.73451 0.70707 0.67680 0.64469 0.61198 0.57937 0.54782 0.51826 0.49127 0.46746 0.44738 0.43137 0.41971 0.41263 0.41025
0.865  0.78449 0.77160 0.75256 0.72853 0.70080 0.67022 0.63779 0.60476 0.57182 0.53996 0.51010 0.48279 0.45878 0.43848 0.42230 0.41052 0.40336 0.40096
0.870  0.77917 0.76609 0.74667 0.72236 0.69434 0.66346 0.63071 0.59733 0.56398 0.53192 0.50169 0.47418 0.44993 0.42942 0.41307 0.40116 0.39393 0.39150
0.875  0.77364 0.76025 0.74057 0.71600 0.68770 0.65652 0.62345 0.58962 0.55607 0.52361 0.49318 0.46540 0.44086 0.42016 0.40365 0.39163 0.38431 0.38186
0.880  0.76789 0.75433 0.73426 0.70944 0.68085 0.64917 0.61599 0.58184 0.54797 0.51520 0.48440 0.45637 0.43165 0.41074 0.39404 0.38190 0.37452 0.37204
0.885  0.76190 0.74803 0.72773 0.70265 0.67358 0.64182 0.60814 0.57370 0.53955 0.50649 0.47550 0.44715 0.42220 0.40110 0.38424 0.37198 0.36453 0.36202
0.890  0.75566 0.74149 0.72096 0.69563 0.66629 0.63403 0.60007 0.56534 0.53090 0.49757 0.46623 0.43771 0.41255 0.39125 0.37424 0.36187 0.35434 0.35180
0.895  0.74906 0.73467 0.71392 0.68815 0.65854 0.62600 0.59176 0.55675 0.52203 0.48842 0.45682 0.42806 0.40263 0.38117 0.36403 0.35154 0.34393 0.34138
0.900  0.74219 0.72756 0.70641 0.68038 0.65052 0.61771 0.58320 0.54791 0.51277 0.47892 0.44718 0.41812 0.39254 0.37088 0.35357 0.34097 0.33330 0.33072
0.905  0.73500 0.71997 0.69858 0.67232 0.64222 0.60915 0.57417 0.53863 0.50337 0.46916 0.43720 0.40792 0.38215 0.36033 0.34288 0.33017 0.32244 0.31983
0.910  0.72740 0.71203 0.69042 0.66395 0.63337 0.60007 0.56484 0.52906 0.49344 0.45913 0.42695 0.39747 0.37151 0.34949 0.33193 0.31912 0.31132 0.30869
0.915  0.71932 0.70371 0.68190 0.65499 0.62419 0.59066 0.55520 0.51919 0.48334 0.44881 0.41632 0.38666 0.36054 0.33841 0.32070 0.30780 0.29994 0.29729
0.920  0.71087 0.69496 0.67276 0.64564 0.61463 0.58066 0.54521 0.50880 0.47276 0.43804 0.40538 0.37555 0.34928 0.32698 0.30918 0.29619 0.28827 0.28560
0.925  0.70184 0.68558 0.66318 0.63563 0.60443 0.57027 0.53443 0.49805 0.46183 0.42681 0.39401 0.36412 0.33765 0.31526 0.29733 0.28426 0.27629 0.27360
0.930  0.69226 0.67566 0.65288 0.62515 0.59379 0.55946 0.52344 0.48671 0.45036 0.41520 0.38227 0.35219 0.32567 0.30314 0.28515 0.27201 0.26398 0.26128
0.935  0.68194 0.66498 0.64202 0.61415 0.58240 0.54793 0.51157 0.47474 0.43829 0.40318 0.37003 0.33994 0.31326 0.29066 0.27259 0.25938 0.25132 0.24860
0.940  0.67091 0.65362 0.63031 0.60232 0.57019 0.53564 0.49919 0.46228 0.42577 0.39045 0.35737 0.32713 0.30040 0.27777 0.25962 0.24636 0.23826 0.23553
0.945  0.65894 0.64131 0.61789 0.58956 0.55736 0.52250 0.48602 0.44909 0.41238 0.37708 0.34400 0.31376 0.28702 0.26437 0.24619 0.23290 0.22478 0.22203
0.950  0.64601 0.62811 0.60417 0.57579 0.54356 0.50868 0.47198 0.43508 0.39842 0.36315 0.32999 0.29979 0.27308 0.25044 0.23226 0.21896 0.21082 0.20807
0.955  0.63172 0.61349 0.58950 0.56087 0.52842 0.49335 0.45698 0.41998 0.38344 0.34830 0.31526 0.28516 0.25852 0.23589 0.21777 0.20446 0.19633 0.19357
0.960  0.61604 0.59742 0.57321 0.54439 0.51204 0.47712 0.44068 0.40367 0.36736 0.33231 0.29962 0.26961 0.24314 0.22068 0.20260 0.18936 0.18123 0.17848
0.965  0.59845 0.57943 0.55507 0.52613 0.49373 0.45906 0.42268 0.38601 0.35005 0.31532 0.28283 0.25313 0.22691 0.20460 0.18669 0.17353 0.16544 0.16271
0.970  0.57848 0.55915 0.53450 0.50582 0.47349 0.43872 0.40280 0.36662 0.33098 0.29677 0.26476 0.23548 0.20962 0.18760 0.16987 0.15685 0.14884 0.14612
0.975  0.55535 0.53581 0.51103 0.48227 0.45020 0.41604 0.38054 0.34485 0.30994 0.27629 0.24497 0.21632 0.19098 0.16938 0.15197 0.13915 0.13126 0.12857
0.980  0.52790 0.50816 0.48348 0.45490 0.42311 0.38959 0.35484 0.32017 0.28609 0.25346 0.22297 0.19511 0.17056 0.14960 0.13266 0.12016 0.11244 0.10981
0.985  0.49390 0.47392 0.44922 0.42122 0.39042 0.35778 0.32426 0.29069 0.25799 0.22687 0.19770 0.17115 0.14774 0.12767 0.11146 0.09946 0.09201 0.08947
0.990  0.44877 0.42867 0.40448 0.37712 0.34765 0.31677 0.28517 0.25383 0.22337 0.19431 0.16737 0.14285 0.12115 0.10255 0.08748 0.07626 0.06927 0.06686
0.995  0.37928 0.35921 0.33633 0.31097 0.28420 0.25652 0.22875 0.20132 0.17480 0.14987 0.12680 0.10584 0.08729 0.07140 0.05844 0.04869 0.04256 0.04042
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e000.dat <==
# alpha = +0.00 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989
0.020  0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980
0.025  0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969
0.030  0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955
0.035  0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939 0.99939
0.040  0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920 0.99920
0.045  0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899
0.050  0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875 0.99875
0.055  0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849 0.99849
0.060  0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820
0.065  0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789 0.99789
0.070  0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755 0.99755
0.075  0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718 0.99718
0.080  0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99679 0.99680
0.085  0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638 0.99638
0.090  0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594 0.99594
0.095  0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548 0.99548
0.100  0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499 0.99499
0.105  0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447 0.99447
0.110  0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393
0.115  0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337 0.99337
0.120  0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277
0.125  0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216 0.99216
0.130  0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151 0.99151
0.135  0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085 0.99085
0.140  0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015 0.99015
0.145  0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943 0.98943
0.150  0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869 0.98869
0.155  0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98791 0.98792
0.160  0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712
0.165  0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629 0.98629
0.170  0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544 0.98544
0.175  0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457 0.98457
0.180  0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367 0.98367
0.185  0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274 0.98274
0.190  0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98178 0.98179
0.195  0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080 0.98080
0.200  0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980 0.97980
0.205  0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876 0.97876
0.210  0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770 0.97770
0.215  0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97661 0.97662
0.220  0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550 0.97550
0.225  0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436 0.97436
0.230  0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319 0.97319
0.235  0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200 0.97200
0.240  0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077 0.97077
0.245  0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952 0.96952
0.250  0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825 0.96825
0.255  0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694 0.96694
0.260  0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561 0.96561
0.265  0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425 0.96425
0.270  0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286 0.96286
0.275  0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96144 0.96145
0.280  0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000
0.285  0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853 0.95853
0.290  0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703 0.95703
0.295  0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550 0.95550
0.300  0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394 0.95394
0.305  0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235 0.95235
0.310  0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074 0.95074
0.315  0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909 0.94909
0.320  0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742 0.94742
0.325  0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94571 0.94572
0.330  0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398 0.94398
0.335  0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222 0.94222
0.340  0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043 0.94043
0.345  0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93860 0.93861
0.350  0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675 0.93675
0.355  0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487
0.360  0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93295 0.93296
0.365  0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101 0.93101
0.370  0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92903 0.92904
0.375  0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92702 0.92703
0.380  0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499 0.92499
0.385  0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292 0.92292
0.390  0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92081 0.92082
0.395  0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91868 0.91869
0.400  0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652 0.91652
0.405  0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432 0.91432
0.410  0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209 0.91209
0.415  0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90982 0.90983
0.420  0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90752 0.90753
0.425  0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90519 0.90520
0.430  0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90283 0.90284
0.435  0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90043 0.90044
0.440  0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89800 0.89801
0.445  0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89553 0.89554
0.450  0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89303 0.89304
0.455  0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89049 0.89040
0.460  0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88792 0.88783
0.465  0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88531 0.88522
0.470  0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88267 0.88258
0.475  0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87999 0.87990
0.480  0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87727 0.87718
0.485  0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87451 0.87443
0.490  0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87172 0.87164
0.495  0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86889 0.86881
0.500  0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86603 0.86594
0.505  0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86312 0.86303
0.510  0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86017 0.86009
0.515  0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85719 0.85711
0.520  0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85417 0.85408
0.525  0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85110 0.85102
0.530  0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84800 0.84792
0.535  0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84485 0.84477
0.540  0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84167 0.84158
0.545  0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83844 0.83836
0.550  0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83516 0.83508
0.555  0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83185 0.83177
0.560  0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82849 0.82841
0.565  0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82509 0.82501
0.570  0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82164 0.82157
0.575  0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81815 0.81808
0.580  0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81462 0.81454
0.585  0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81103 0.81096
0.590  0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80740 0.80733
0.595  0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80373 0.80365
0.600  0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.80000 0.79993
0.605  0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79623 0.79615
0.610  0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79240 0.79233
0.615  0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78853 0.78845
0.620  0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78460 0.78453
0.625  0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78062 0.78055
0.630  0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77660 0.77652
0.635  0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77251 0.77244
0.640  0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76837 0.76831
0.645  0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76418 0.76411
0.650  0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75993 0.75987
0.655  0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75563 0.75556
0.660  0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75127 0.75120
0.665  0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74684 0.74678
0.670  0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74236 0.74230
0.675  0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73782 0.73775
0.680  0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73321 0.73315
0.685  0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72854 0.72848
0.690  0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72381 0.72375
0.695  0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71901 0.71895
0.700  0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71414 0.71409
0.705  0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70921 0.70915
0.710  0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70420 0.70415
0.715  0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69912 0.69907
0.720  0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69397 0.69392
0.725  0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68875 0.68870
0.730  0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68345 0.68340
0.735  0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67807 0.67802
0.740  0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67261 0.67256
0.745  0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66706 0.66702
0.750  0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66144 0.66140
0.755  0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65572 0.65568
0.760  0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64992 0.64988
0.765  0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64403 0.64399
0.770  0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63804 0.63801
0.775  0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63196 0.63193
0.780  0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62578 0.62575
0.785  0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61950 0.61947
0.790  0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61311 0.61308
0.795  0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60661 0.60659
0.800  0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.60000 0.59998
0.805  0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59327 0.59326
0.810  0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58643 0.58642
0.815  0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57946 0.57945
0.820  0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57236 0.57226
0.825  0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56513 0.56503
0.830  0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55776 0.55766
0.835  0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55025 0.55015
0.840  0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54259 0.54249
0.845  0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53477 0.53468
0.850  0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52678 0.52670
0.855  0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51863 0.51855
0.860  0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51029 0.51022
0.865  0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50177 0.50170
0.870  0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49305 0.49299
0.875  0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48412 0.48406
0.880  0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47497 0.47492
0.885  0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46559 0.46554
0.890  0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45596 0.45592
0.895  0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44607 0.44604
0.900  0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43589 0.43587
0.905  0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42541 0.42530
0.910  0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41461 0.41450
0.915  0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40345 0.40336
0.920  0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39192 0.39184
0.925  0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37997 0.37990
0.930  0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36756 0.36751
0.935  0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35465 0.35461
0.940  0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34117 0.34106
0.945  0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32707 0.32698
0.950  0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31225 0.31218
0.955  0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29661 0.29657
0.960  0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.28000 0.27990
0.965  0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26225 0.26219
0.970  0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24311 0.24300
0.975  0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22220 0.22208
0.980  0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19900 0.19887
0.985  0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17255 0.17247
0.990  0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14107 0.14093
0.995  0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09988 0.09987 0.09987 0.09981
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e010.dat <==
# alpha = +0.00 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995
0.015  0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988
0.020  0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978 0.99978
0.025  0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966
0.030  0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951 0.99951
0.035  0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934 0.99934
0.040  0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914 0.99914
0.045  0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891 0.99891
0.050  0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865 0.99865
0.055  0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837 0.99837
0.060  0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805 0.99805
0.065  0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772 0.99772
0.070  0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735
0.075  0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696
0.080  0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654 0.99654
0.085  0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609 0.99609
0.090  0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562 0.99562
0.095  0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512 0.99512
0.100  0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459 0.99459
0.105  0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403 0.99403
0.110  0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345 0.99345
0.115  0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284 0.99284
0.120  0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220 0.99220
0.125  0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153
0.130  0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084 0.99084
0.135  0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012 0.99012
0.140  0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937 0.98937
0.145  0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859 0.98859
0.150  0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779 0.98779
0.155  0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696
0.160  0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610 0.98610
0.165  0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521 0.98521
0.170  0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429 0.98429
0.175  0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335 0.98335
0.180  0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238 0.98238
0.185  0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138 0.98138
0.190  0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035
0.195  0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929 0.97929
0.200  0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821 0.97821
0.205  0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709 0.97709
0.210  0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595 0.97595
0.215  0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478 0.97478
0.220  0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358 0.97358
0.225  0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235 0.97235
0.230  0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110
0.235  0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981 0.96981
0.240  0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850 0.96850
0.245  0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715 0.96715
0.250  0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578 0.96578
0.255  0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438 0.96438
0.260  0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294 0.96294
0.265  0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148 0.96148
0.270  0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999 0.95999
0.275  0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847 0.95847
0.280  0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692 0.95692
0.285  0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534 0.95534
0.290  0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373 0.95373
0.295  0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95208 0.95209
0.300  0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041
0.305  0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871 0.94871
0.310  0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698 0.94698
0.315  0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94521 0.94522
0.320  0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342 0.94342
0.325  0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94159 0.94160
0.330  0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974 0.93974
0.335  0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785 0.93785
0.340  0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593 0.93593
0.345  0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398 0.93398
0.350  0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93199 0.93200
0.355  0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998 0.92998
0.360  0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92793 0.92794
0.365  0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92585 0.92586
0.370  0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374 0.92374
0.375  0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160
0.380  0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942 0.91942
0.385  0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721 0.91721
0.390  0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91496 0.91497
0.395  0.91269 0.91268 0.91269 0.91269 0.91269 0.91269 0.91268 0.91269 0.91268 0.91269 0.91269 0.91268 0.91269 0.91269 0.91268 0.91269 0.91269 0.91269
0.400  0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91037 0.91038
0.405  0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90803 0.90804
0.410  0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90565 0.90566
0.415  0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324 0.90324
0.420  0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90079 0.90080
0.425  0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831 0.89831
0.430  0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89579 0.89580
0.435  0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89323 0.89324
0.440  0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065 0.89065
0.445  0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88802 0.88803
0.450  0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88536 0.88537
0.455  0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88266 0.88258
0.460  0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87993 0.87985
0.465  0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87716 0.87708
0.470  0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87435 0.87427
0.475  0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87151 0.87143
0.480  0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86863 0.86855
0.485  0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86571 0.86563
0.490  0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86275 0.86267
0.495  0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85975 0.85967
0.500  0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85671 0.85663
0.505  0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85364 0.85356
0.510  0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85052 0.85044
0.515  0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84736 0.84729
0.520  0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84417 0.84409
0.525  0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84093 0.84085
0.530  0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83765 0.83758
0.535  0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83433 0.83426
0.540  0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83097 0.83089
0.545  0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82756 0.82749
0.550  0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82412 0.82404
0.555  0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82062 0.82055
0.560  0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81709 0.81701
0.565  0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81351 0.81343
0.570  0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80988 0.80981
0.575  0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80621 0.80614
0.580  0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80250 0.80242
0.585  0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79873 0.79866
0.590  0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79492 0.79485
0.595  0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79106 0.79099
0.600  0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78716 0.78709
0.605  0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78320 0.78313
0.610  0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77920 0.77913
0.615  0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77514 0.77508
0.620  0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77104 0.77097
0.625  0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76688 0.76681
0.630  0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76267 0.76260
0.635  0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75841 0.75834
0.640  0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75409 0.75403
0.645  0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74972 0.74965
0.650  0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74529 0.74523
0.655  0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74081 0.74074
0.660  0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73627 0.73620
0.665  0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73167 0.73161
0.670  0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72701 0.72695
0.675  0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72229 0.72223
0.680  0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71751 0.71745
0.685  0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71267 0.71261
0.690  0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70776 0.70771
0.695  0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70279 0.70274
0.700  0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69776 0.69770
0.705  0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69265 0.69260
0.710  0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68748 0.68743
0.715  0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68224 0.68219
0.720  0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67693 0.67688
0.725  0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67154 0.67150
0.730  0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66608 0.66604
0.735  0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66055 0.66050
0.740  0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65493 0.65489
0.745  0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64924 0.64920
0.750  0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64346 0.64342
0.755  0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63761 0.63757
0.760  0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63166 0.63163
0.765  0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62563 0.62559
0.770  0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61951 0.61947
0.775  0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61329 0.61326
0.780  0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60698 0.60695
0.785  0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60058 0.60055
0.790  0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59407 0.59404
0.795  0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58746 0.58743
0.800  0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58074 0.58072
0.805  0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57391 0.57389
0.810  0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56696 0.56695
0.815  0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55990 0.55989
0.820  0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55272 0.55262
0.825  0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54541 0.54531
0.830  0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53797 0.53787
0.835  0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53039 0.53030
0.840  0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52267 0.52258
0.845  0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51480 0.51471
0.850  0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50677 0.50669
0.855  0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49859 0.49851
0.860  0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49024 0.49017
0.865  0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48171 0.48164
0.870  0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47299 0.47293
0.875  0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46408 0.46402
0.880  0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45496 0.45491
0.885  0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44562 0.44558
0.890  0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43605 0.43601
0.895  0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42623 0.42620
0.900  0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41615 0.41613
0.905  0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40579 0.40569
0.910  0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39513 0.39503
0.915  0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38414 0.38405
0.920  0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37279 0.37272
0.925  0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36106 0.36100
0.930  0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34890 0.34885
0.935  0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33628 0.33625
0.940  0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32313 0.32303
0.945  0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30940 0.30932
0.950  0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29501 0.29495
0.955  0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27986 0.27983
0.960  0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26382 0.26373
0.965  0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24672 0.24667
0.970  0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22834 0.22824
0.975  0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20833 0.20821
0.980  0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18620 0.18608
0.985  0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16109 0.16101
0.990  0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13134 0.13121
0.995  0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09266 0.09260
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e020.dat <==
# alpha = +0.00 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987
0.020  0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977
0.025  0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964 0.99964
0.030  0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948 0.99948
0.035  0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929 0.99929
0.040  0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907 0.99907
0.045  0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882 0.99882
0.050  0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854
0.055  0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824 0.99824
0.060  0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790 0.99790
0.065  0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754 0.99754
0.070  0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715 0.99715
0.075  0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672 0.99672
0.080  0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627 0.99627
0.085  0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579 0.99579
0.090  0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528 0.99528
0.095  0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474 0.99474
0.100  0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417 0.99417
0.105  0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357 0.99357
0.110  0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294 0.99294
0.115  0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228 0.99228
0.120  0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160 0.99160
0.125  0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088 0.99088
0.130  0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013 0.99013
0.135  0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936
0.140  0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855 0.98855
0.145  0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772 0.98772
0.150  0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685 0.98685
0.155  0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98595 0.98596
0.160  0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503 0.98503
0.165  0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98407 0.98408
0.170  0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309 0.98309
0.175  0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98207 0.98208
0.180  0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103 0.98103
0.185  0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995 0.97995
0.190  0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885 0.97885
0.195  0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771 0.97771
0.200  0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655 0.97655
0.205  0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535 0.97535
0.210  0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412 0.97412
0.215  0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287 0.97287
0.220  0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158 0.97158
0.225  0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026 0.97026
0.230  0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891 0.96891
0.235  0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753 0.96753
0.240  0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612
0.245  0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467 0.96467
0.250  0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320 0.96320
0.255  0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96169 0.96170
0.260  0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016 0.96016
0.265  0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859 0.95859
0.270  0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699 0.95699
0.275  0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536 0.95536
0.280  0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370 0.95370
0.285  0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200 0.95200
0.290  0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028 0.95028
0.295  0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852
0.300  0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673 0.94673
0.305  0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94490 0.94491
0.310  0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305 0.94305
0.315  0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116 0.94116
0.320  0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924 0.93924
0.325  0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729 0.93729
0.330  0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530 0.93530
0.335  0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328 0.93328
0.340  0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123 0.93123
0.345  0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92914 0.92915
0.350  0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703 0.92703
0.355  0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92487 0.92488
0.360  0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269 0.92269
0.365  0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047
0.370  0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821 0.91821
0.375  0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91592 0.91593
0.380  0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360 0.91360
0.385  0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91124 0.91125
0.390  0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885 0.90885
0.395  0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90642 0.90643
0.400  0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396 0.90396
0.405  0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146 0.90146
0.410  0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893 0.89893
0.415  0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636 0.89636
0.420  0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89375 0.89376
0.425  0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89111 0.89112
0.430  0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88843 0.88844
0.435  0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572 0.88572
0.440  0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88296 0.88297
0.445  0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018 0.88018
0.450  0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87735 0.87736
0.455  0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87449 0.87441
0.460  0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87159 0.87151
0.465  0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86865 0.86857
0.470  0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86567 0.86559
0.475  0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86265 0.86258
0.480  0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85960 0.85952
0.485  0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85650 0.85643
0.490  0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85337 0.85330
0.495  0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85020 0.85012
0.500  0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84698 0.84691
0.505  0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84373 0.84366
0.510  0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84043 0.84036
0.515  0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83710 0.83703
0.520  0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83372 0.83365
0.525  0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83030 0.83023
0.530  0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82684 0.82677
0.535  0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82334 0.82327
0.540  0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81979 0.81972
0.545  0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81620 0.81613
0.550  0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81257 0.81250
0.555  0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80889 0.80883
0.560  0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80517 0.80510
0.565  0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80141 0.80134
0.570  0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79759 0.79753
0.575  0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79374 0.79367
0.580  0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78983 0.78977
0.585  0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78588 0.78581
0.590  0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78188 0.78182
0.595  0.77784 0.77783 0.77784 0.77784 0.77784 0.77784 0.77783 0.77784 0.77783 0.77784 0.77784 0.77783 0.77784 0.77783 0.77783 0.77784 0.77784 0.77777
0.600  0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77374 0.77368
0.605  0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76953
0.610  0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76540 0.76534
0.615  0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76116 0.76110
0.620  0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75686 0.75680
0.625  0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75252 0.75246
0.630  0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74812 0.74806
0.635  0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74367 0.74361
0.640  0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73916 0.73910
0.645  0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73461 0.73455
0.650  0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72999 0.72993
0.655  0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72532 0.72526
0.660  0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72060 0.72054
0.665  0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71581 0.71576
0.670  0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71097 0.71091
0.675  0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70607 0.70601
0.680  0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70111 0.70105
0.685  0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69608 0.69603
0.690  0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69100 0.69095
0.695  0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68585 0.68580
0.700  0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68059
0.705  0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67536 0.67531
0.710  0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.67001 0.66997
0.715  0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66460 0.66456
0.720  0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65912 0.65907
0.725  0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65356 0.65352
0.730  0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64794 0.64790
0.735  0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64224 0.64220
0.740  0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63647 0.63643
0.745  0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63061 0.63058
0.750  0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62468 0.62465
0.755  0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61867 0.61864
0.760  0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61258 0.61255
0.765  0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60640 0.60637
0.770  0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60014 0.60011
0.775  0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59379 0.59376
0.780  0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58734 0.58732
0.785  0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58081 0.58078
0.790  0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57418 0.57415
0.795  0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56744 0.56742
0.800  0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56061 0.56059
0.805  0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55367 0.55365
0.810  0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54662 0.54661
0.815  0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53947 0.53945
0.820  0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53219 0.53210
0.825  0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52480 0.52471
0.830  0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51728 0.51719
0.835  0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50963 0.50955
0.840  0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50185 0.50177
0.845  0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49393 0.49386
0.850  0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48587 0.48579
0.855  0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47765 0.47758
0.860  0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46928 0.46921
0.865  0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46074 0.46068
0.870  0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45203 0.45197
0.875  0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44313 0.44308
0.880  0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43405 0.43400
0.885  0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42475 0.42471
0.890  0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41525 0.41521
0.895  0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40551 0.40548
0.900  0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39553 0.39551
0.905  0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38529 0.38520
0.910  0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37477 0.37468
0.915  0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36395 0.36387
0.920  0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35280 0.35274
0.925  0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34130 0.34124
0.930  0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32941 0.32936
0.935  0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31708 0.31705
0.940  0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30428 0.30419
0.945  0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29095 0.29087
0.950  0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27700 0.27695
0.955  0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26236 0.26233
0.960  0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24691 0.24683
0.965  0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23045
0.970  0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21291 0.21282
0.975  0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19384 0.19373
0.980  0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17284 0.17273
0.985  0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14912 0.14905
0.990  0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12118 0.12106
0.995  0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08512 0.08506
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e030.dat <==
# alpha = +0.00 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986
0.020  0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975
0.025  0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961 0.99961
0.030  0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944 0.99944
0.035  0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923 0.99923
0.040  0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900 0.99900
0.045  0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873 0.99873
0.050  0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843 0.99843
0.055  0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811 0.99811
0.060  0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775 0.99775
0.065  0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735 0.99735
0.070  0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693 0.99693
0.075  0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648 0.99648
0.080  0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599 0.99599
0.085  0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547 0.99547
0.090  0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492 0.99492
0.095  0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434 0.99434
0.100  0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373 0.99373
0.105  0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309 0.99309
0.110  0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241 0.99241
0.115  0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171 0.99171
0.120  0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097
0.125  0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020 0.99020
0.130  0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940 0.98940
0.135  0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856 0.98856
0.140  0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770 0.98770
0.145  0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680
0.150  0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587 0.98587
0.155  0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491 0.98491
0.160  0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391 0.98391
0.165  0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289 0.98289
0.170  0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183 0.98183
0.175  0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074 0.98074
0.180  0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962 0.97962
0.185  0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847 0.97847
0.190  0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728 0.97728
0.195  0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606 0.97606
0.200  0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481 0.97481
0.205  0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353 0.97353
0.210  0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221 0.97221
0.215  0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086 0.97086
0.220  0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948 0.96948
0.225  0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807 0.96807
0.230  0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662 0.96662
0.235  0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514 0.96514
0.240  0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363 0.96363
0.245  0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208 0.96208
0.250  0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050 0.96050
0.255  0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889 0.95889
0.260  0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725 0.95725
0.265  0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557 0.95557
0.270  0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95385 0.95386
0.275  0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211 0.95211
0.280  0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033
0.285  0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852 0.94852
0.290  0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667 0.94667
0.295  0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479 0.94479
0.300  0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94287 0.94288
0.305  0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94092 0.94093
0.310  0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894
0.315  0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93692 0.93693
0.320  0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487 0.93487
0.325  0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279 0.93279
0.330  0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93066 0.93067
0.335  0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851 0.92851
0.340  0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632 0.92632
0.345  0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409 0.92409
0.350  0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183 0.92183
0.355  0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953 0.91953
0.360  0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720 0.91720
0.365  0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483 0.91483
0.370  0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243 0.91243
0.375  0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999 0.90999
0.380  0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90751 0.90752
0.385  0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500 0.90500
0.390  0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90245 0.90246
0.395  0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987 0.89987
0.400  0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725 0.89725
0.405  0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459 0.89459
0.410  0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89189 0.89190
0.415  0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916 0.88916
0.420  0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639 0.88639
0.425  0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88358 0.88359
0.430  0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074 0.88074
0.435  0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87785 0.87786
0.440  0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87493 0.87494
0.445  0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87197 0.87198
0.450  0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86897 0.86898
0.455  0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86593 0.86587
0.460  0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86286 0.86279
0.465  0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85974 0.85967
0.470  0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85659 0.85652
0.475  0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85339 0.85332
0.480  0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85015 0.85009
0.485  0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84688 0.84681
0.490  0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84356 0.84350
0.495  0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84020 0.84014
0.500  0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83681 0.83674
0.505  0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83337 0.83330
0.510  0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82989 0.82982
0.515  0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82636 0.82630
0.520  0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82280 0.82273
0.525  0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81919 0.81912
0.530  0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81554 0.81547
0.535  0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81184 0.81178
0.540  0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80810 0.80804
0.545  0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80432 0.80426
0.550  0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80050 0.80043
0.555  0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79663 0.79656
0.560  0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79271 0.79265
0.565  0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78875 0.78869
0.570  0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78474 0.78468
0.575  0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78069 0.78063
0.580  0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77659 0.77653
0.585  0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77244 0.77238
0.590  0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76824 0.76818
0.595  0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76400 0.76394
0.600  0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75971 0.75965
0.605  0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75537 0.75531
0.610  0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75097 0.75092
0.615  0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74653 0.74648
0.620  0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74204 0.74199
0.625  0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73750 0.73744
0.630  0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73290 0.73285
0.635  0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72826 0.72820
0.640  0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72355 0.72350
0.645  0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71880 0.71875
0.650  0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71399 0.71394
0.655  0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70913 0.70907
0.660  0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70421 0.70415
0.665  0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69923 0.69918
0.670  0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69420 0.69414
0.675  0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68910 0.68905
0.680  0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68395 0.68390
0.685  0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67874 0.67869
0.690  0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67347 0.67342
0.695  0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66813 0.66808
0.700  0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66273 0.66269
0.705  0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65727 0.65723
0.710  0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65174 0.65170
0.715  0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64615 0.64611
0.720  0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64049 0.64045
0.725  0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63476 0.63472
0.730  0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62896 0.62893
0.735  0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62309 0.62306
0.740  0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61715 0.61712
0.745  0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61113 0.61110
0.750  0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60504 0.60501
0.755  0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59887 0.59884
0.760  0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59263 0.59259
0.765  0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58630 0.58627
0.770  0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57988 0.57986
0.775  0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57339 0.57336
0.780  0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56681 0.56678
0.785  0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56013 0.56011
0.790  0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55337 0.55335
0.795  0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54651 0.54649
0.800  0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53954
0.805  0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53251 0.53249
0.810  0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52535 0.52534
0.815  0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51809 0.51808
0.820  0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51072 0.51064
0.825  0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50324 0.50316
0.830  0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49565 0.49557
0.835  0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48793 0.48785
0.840  0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48008 0.48001
0.845  0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47211 0.47204
0.850  0.46401 0.46400 0.46401 0.46401 0.46401 0.46401 0.46400 0.46401 0.46400 0.46401 0.46401 0.46400 0.46401 0.46401 0.46400 0.46401 0.46401 0.46394
0.855  0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45576 0.45569
0.860  0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44736 0.44730
0.865  0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43881 0.43876
0.870  0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43011 0.43005
0.875  0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42123 0.42118
0.880  0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41217 0.41213
0.885  0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40293 0.40289
0.890  0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39349 0.39346
0.895  0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38384 0.38381
0.900  0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37397 0.37395
0.905  0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36385 0.36377
0.910  0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35349 0.35341
0.915  0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34284 0.34277
0.920  0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33190 0.33184
0.925  0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32064 0.32058
0.930  0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30902 0.30898
0.935  0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29701 0.29698
0.940  0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28457 0.28448
0.945  0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27164 0.27157
0.950  0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25817 0.25812
0.955  0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24407 0.24404
0.960  0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22923 0.22915
0.965  0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21353 0.21348
0.970  0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19677 0.19669
0.975  0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17868 0.17858
0.980  0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15886 0.15876
0.985  0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13660 0.13653
0.990  0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11055 0.11045
0.995  0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07724 0.07723 0.07718
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e040.dat <==
# alpha = +0.00 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985
0.020  0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973 0.99973
0.025  0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958 0.99958
0.030  0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940 0.99940
0.035  0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918 0.99918
0.040  0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892
0.045  0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864 0.99864
0.050  0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832 0.99832
0.055  0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797
0.060  0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758 0.99758
0.065  0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716
0.070  0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671 0.99671
0.075  0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622
0.080  0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570 0.99570
0.085  0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514 0.99514
0.090  0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455 0.99455
0.095  0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393 0.99393
0.100  0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327 0.99327
0.105  0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258 0.99258
0.110  0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186 0.99186
0.115  0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110 0.99110
0.120  0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031 0.99031
0.125  0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948 0.98948
0.130  0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862 0.98862
0.135  0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773 0.98773
0.140  0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680 0.98680
0.145  0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584 0.98584
0.150  0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484 0.98484
0.155  0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381 0.98381
0.160  0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275
0.165  0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165 0.98165
0.170  0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051 0.98051
0.175  0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935 0.97935
0.180  0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815 0.97815
0.185  0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691 0.97691
0.190  0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564 0.97564
0.195  0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433 0.97433
0.200  0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299 0.97299
0.205  0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162 0.97162
0.210  0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021
0.215  0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877 0.96877
0.220  0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729 0.96729
0.225  0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577
0.230  0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422 0.96422
0.235  0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264 0.96264
0.240  0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102 0.96102
0.245  0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937 0.95937
0.250  0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768 0.95768
0.255  0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596 0.95596
0.260  0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420 0.95420
0.265  0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240 0.95240
0.270  0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057 0.95057
0.275  0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94870 0.94871
0.280  0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680 0.94680
0.285  0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487 0.94487
0.290  0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289 0.94289
0.295  0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088 0.94088
0.300  0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884 0.93884
0.305  0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676 0.93676
0.310  0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464 0.93464
0.315  0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249 0.93249
0.320  0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030 0.93030
0.325  0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807 0.92807
0.330  0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581 0.92581
0.335  0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351 0.92351
0.340  0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117 0.92117
0.345  0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880 0.91880
0.350  0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639 0.91639
0.355  0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394 0.91394
0.360  0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146 0.91146
0.365  0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90893 0.90894
0.370  0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90637 0.90638
0.375  0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378 0.90378
0.380  0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114 0.90114
0.385  0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847 0.89847
0.390  0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576 0.89576
0.395  0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301 0.89301
0.400  0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022 0.89022
0.405  0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88739 0.88740
0.410  0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453 0.88453
0.415  0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163 0.88163
0.420  0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87868 0.87869
0.425  0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87570 0.87571
0.430  0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268 0.87268
0.435  0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962 0.86962
0.440  0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652 0.86652
0.445  0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338 0.86338
0.450  0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020 0.86020
0.455  0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85698 0.85692
0.460  0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85372 0.85366
0.465  0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85042 0.85036
0.470  0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84707 0.84702
0.475  0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84369 0.84363
0.480  0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84027 0.84021
0.485  0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83680 0.83674
0.490  0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83329 0.83324
0.495  0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82974 0.82969
0.500  0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82615 0.82609
0.505  0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82252 0.82246
0.510  0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81884 0.81878
0.515  0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81512 0.81506
0.520  0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81136 0.81130
0.525  0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80755 0.80749
0.530  0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80370 0.80364
0.535  0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79981 0.79975
0.540  0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79587 0.79581
0.545  0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79188 0.79183
0.550  0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78785 0.78780
0.555  0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78373
0.560  0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77966 0.77961
0.565  0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77550 0.77544
0.570  0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77128 0.77123
0.575  0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76702 0.76697
0.580  0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76272 0.76266
0.585  0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75836 0.75831
0.590  0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75396 0.75391
0.595  0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74951 0.74946
0.600  0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74501 0.74496
0.605  0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74047 0.74042
0.610  0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73587 0.73582
0.615  0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73122 0.73117
0.620  0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72652 0.72647
0.625  0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72177 0.72172
0.630  0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71697 0.71692
0.635  0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71212 0.71207
0.640  0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70721 0.70716
0.645  0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70225 0.70220
0.650  0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69724 0.69719
0.655  0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69217 0.69212
0.660  0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68705 0.68700
0.665  0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68187 0.68182
0.670  0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67663 0.67659
0.675  0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67134 0.67129
0.680  0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66599 0.66594
0.685  0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66058 0.66053
0.690  0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65511 0.65507
0.695  0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64958 0.64954
0.700  0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64399 0.64395
0.705  0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63833 0.63829
0.710  0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63262 0.63258
0.715  0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62684 0.62680
0.720  0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62099 0.62095
0.725  0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61508 0.61504
0.730  0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60910 0.60906
0.735  0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60305 0.60301
0.740  0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59693 0.59690
0.745  0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59074 0.59071
0.750  0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58448 0.58445
0.755  0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57814 0.57811
0.760  0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57173 0.57170
0.765  0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56524 0.56522
0.770  0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55868 0.55865
0.775  0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55203 0.55201
0.780  0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54530 0.54528
0.785  0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53849 0.53847
0.790  0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53159 0.53157
0.795  0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52460 0.52458
0.800  0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51752 0.51750
0.805  0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51035 0.51033
0.810  0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50308 0.50307
0.815  0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49572 0.49570
0.820  0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48825 0.48817
0.825  0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48068 0.48060
0.830  0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47300 0.47292
0.835  0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46520 0.46513
0.840  0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45729 0.45723
0.845  0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44927 0.44920
0.850  0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44111 0.44105
0.855  0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43283 0.43277
0.860  0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42442 0.42436
0.865  0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41586 0.41581
0.870  0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40715 0.40711
0.875  0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39829 0.39825
0.880  0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38927 0.38924
0.885  0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38008 0.38005
0.890  0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37071 0.37068
0.895  0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36115 0.36113
0.900  0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35139 0.35137
0.905  0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34141 0.34133
0.910  0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33120 0.33113
0.915  0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32068
0.920  0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.31002 0.30996
0.925  0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29900 0.29896
0.930  0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28767 0.28764
0.935  0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27599 0.27597
0.940  0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26393 0.26385
0.945  0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25143 0.25137
0.950  0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23845 0.23840
0.955  0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22491 0.22488
0.960  0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21072 0.21065
0.965  0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19576 0.19572
0.970  0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17987 0.17980
0.975  0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16281 0.16272
0.980  0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14422 0.14413
0.985  0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12349 0.12343
0.990  0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09943 0.09933
0.995  0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06898 0.06893
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e050.dat <==
# alpha = +0.00 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984
0.020  0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971 0.99971
0.025  0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955 0.99955
0.030  0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935 0.99935
0.035  0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912 0.99912
0.040  0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885
0.045  0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854 0.99854
0.050  0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820 0.99820
0.055  0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782 0.99782
0.060  0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741 0.99741
0.065  0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696 0.99696
0.070  0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647 0.99647
0.075  0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595 0.99595
0.080  0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539 0.99539
0.085  0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479 0.99479
0.090  0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416 0.99416
0.095  0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350 0.99350
0.100  0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279 0.99279
0.105  0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205 0.99205
0.110  0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128 0.99128
0.115  0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047 0.99047
0.120  0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962 0.98962
0.125  0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873 0.98873
0.130  0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781 0.98781
0.135  0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686 0.98686
0.140  0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586 0.98586
0.145  0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483 0.98483
0.150  0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377 0.98377
0.155  0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266 0.98266
0.160  0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152 0.98152
0.165  0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035 0.98035
0.170  0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913 0.97913
0.175  0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97788 0.97789
0.180  0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660 0.97660
0.185  0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528 0.97528
0.190  0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392 0.97392
0.195  0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252 0.97252
0.200  0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109 0.97109
0.205  0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962 0.96962
0.210  0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811 0.96811
0.215  0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657 0.96657
0.220  0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499 0.96499
0.225  0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337 0.96337
0.230  0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171 0.96171
0.235  0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002 0.96002
0.240  0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829 0.95829
0.245  0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95652 0.95653
0.250  0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472 0.95472
0.255  0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288 0.95288
0.260  0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100 0.95100
0.265  0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908 0.94908
0.270  0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713 0.94713
0.275  0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514 0.94514
0.280  0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311 0.94311
0.285  0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104 0.94104
0.290  0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93893 0.93894
0.295  0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679 0.93679
0.300  0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461 0.93461
0.305  0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239 0.93239
0.310  0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013 0.93013
0.315  0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784 0.92784
0.320  0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550 0.92550
0.325  0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313 0.92313
0.330  0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072 0.92072
0.335  0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827 0.91827
0.340  0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578 0.91578
0.345  0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325 0.91325
0.350  0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069 0.91069
0.355  0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808 0.90808
0.360  0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544 0.90544
0.365  0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275 0.90275
0.370  0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003 0.90003
0.375  0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727 0.89727
0.380  0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89446 0.89447
0.385  0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162 0.89162
0.390  0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874 0.88874
0.395  0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582 0.88582
0.400  0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286 0.88286
0.405  0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87985 0.87986
0.410  0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681 0.87681
0.415  0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373 0.87373
0.420  0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061 0.87061
0.425  0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86744 0.86745
0.430  0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424 0.86424
0.435  0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099 0.86099
0.440  0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85770 0.85771
0.445  0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438 0.85438
0.450  0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101 0.85101
0.455  0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84754
0.460  0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84414 0.84409
0.465  0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84065 0.84059
0.470  0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83711 0.83706
0.475  0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83353 0.83348
0.480  0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82991 0.82985
0.485  0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82624 0.82619
0.490  0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82253 0.82248
0.495  0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81878 0.81873
0.500  0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81499 0.81494
0.505  0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81115 0.81110
0.510  0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80727 0.80722
0.515  0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80334 0.80329
0.520  0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79937 0.79932
0.525  0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79535 0.79531
0.530  0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79130 0.79125
0.535  0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78719 0.78714
0.540  0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78304 0.78299
0.545  0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77885 0.77880
0.550  0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77461 0.77456
0.555  0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77032 0.77027
0.560  0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76599 0.76594
0.565  0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76161 0.76156
0.570  0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75718 0.75713
0.575  0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75271 0.75266
0.580  0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74818 0.74814
0.585  0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74361 0.74357
0.590  0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73900 0.73895
0.595  0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73433 0.73429
0.600  0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72962 0.72957
0.605  0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72485 0.72481
0.610  0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.72004 0.71999
0.615  0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71517 0.71513
0.620  0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71026 0.71021
0.625  0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70529 0.70525
0.630  0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70027 0.70023
0.635  0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69521 0.69516
0.640  0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69008 0.69004
0.645  0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68491 0.68487
0.650  0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67968 0.67964
0.655  0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67440 0.67436
0.660  0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66906 0.66902
0.665  0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66367 0.66363
0.670  0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65823 0.65819
0.675  0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65272 0.65268
0.680  0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64716 0.64712
0.685  0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64154 0.64151
0.690  0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63587 0.63583
0.695  0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63013 0.63010
0.700  0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62434 0.62430
0.705  0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61849 0.61845
0.710  0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61257 0.61254
0.715  0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60659 0.60656
0.720  0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60055 0.60052
0.725  0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59445 0.59441
0.730  0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58828 0.58825
0.735  0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58204 0.58201
0.740  0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57574 0.57571
0.745  0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56937 0.56934
0.750  0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56293 0.56290
0.755  0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55642 0.55639
0.760  0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54984 0.54981
0.765  0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54318 0.54316
0.770  0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53645 0.53643
0.775  0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52965 0.52962
0.780  0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52276 0.52274
0.785  0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51580 0.51578
0.790  0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50876 0.50874
0.795  0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50163 0.50162
0.800  0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49442 0.49441
0.805  0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48713 0.48711
0.810  0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47974 0.47973
0.815  0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47226 0.47225
0.820  0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46469 0.46463
0.825  0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45702 0.45696
0.830  0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44926 0.44919
0.835  0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44139 0.44133
0.840  0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43341 0.43335
0.845  0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42532 0.42527
0.850  0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41712 0.41707
0.855  0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40881 0.40876
0.860  0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40037 0.40032
0.865  0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39180 0.39175
0.870  0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38310 0.38306
0.875  0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37426 0.37422
0.880  0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36527 0.36524
0.885  0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35614 0.35611
0.890  0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34684 0.34681
0.895  0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33737 0.33735
0.900  0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32772 0.32771
0.905  0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31788 0.31782
0.910  0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30784 0.30778
0.915  0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29758 0.29752
0.920  0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28708 0.28703
0.925  0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27633 0.27629
0.930  0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26530 0.26527
0.935  0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25397 0.25394
0.940  0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24230 0.24223
0.945  0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23025 0.23020
0.950  0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21778 0.21774
0.955  0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20483 0.20481
0.960  0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19132 0.19126
0.965  0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17714 0.17711
0.970  0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16216 0.16210
0.975  0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14618 0.14610
0.980  0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12888 0.12880
0.985  0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10975 0.10969
0.990  0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08777 0.08769
0.995  0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06033 0.06029
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e060.dat <==
# alpha = +0.00 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983
0.020  0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969 0.99969
0.025  0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952 0.99952
0.030  0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931 0.99931
0.035  0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906 0.99906
0.040  0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877
0.045  0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844 0.99844
0.050  0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807 0.99807
0.055  0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767 0.99767
0.060  0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723 0.99723
0.065  0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674 0.99674
0.070  0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622 0.99622
0.075  0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566 0.99566
0.080  0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507 0.99507
0.085  0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443 0.99443
0.090  0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376 0.99376
0.095  0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304 0.99304
0.100  0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229 0.99229
0.105  0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150 0.99150
0.110  0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067 0.99067
0.115  0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980 0.98980
0.120  0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889 0.98889
0.125  0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795 0.98795
0.130  0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696 0.98696
0.135  0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594 0.98594
0.140  0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488 0.98488
0.145  0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378 0.98378
0.150  0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264 0.98264
0.155  0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146 0.98146
0.160  0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024 0.98024
0.165  0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898 0.97898
0.170  0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769 0.97769
0.175  0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635 0.97635
0.180  0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498 0.97498
0.185  0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356 0.97356
0.190  0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211 0.97211
0.195  0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062 0.97062
0.200  0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909 0.96909
0.205  0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752 0.96752
0.210  0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591 0.96591
0.215  0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426 0.96426
0.220  0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257 0.96257
0.225  0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085 0.96085
0.230  0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908 0.95908
0.235  0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727 0.95727
0.240  0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543 0.95543
0.245  0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354 0.95354
0.250  0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162 0.95162
0.255  0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965 0.94965
0.260  0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765 0.94765
0.265  0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560 0.94560
0.270  0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352 0.94352
0.275  0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139 0.94139
0.280  0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923 0.93923
0.285  0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703 0.93703
0.290  0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478 0.93478
0.295  0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250 0.93250
0.300  0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017 0.93017
0.305  0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781 0.92781
0.310  0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540 0.92540
0.315  0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296 0.92296
0.320  0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047 0.92047
0.325  0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795 0.91795
0.330  0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538 0.91538
0.335  0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277 0.91277
0.340  0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012 0.91012
0.345  0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743 0.90743
0.350  0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470 0.90470
0.355  0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193 0.90193
0.360  0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912 0.89912
0.365  0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627 0.89627
0.370  0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337 0.89337
0.375  0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89043 0.89044
0.380  0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746 0.88746
0.385  0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444 0.88444
0.390  0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138 0.88138
0.395  0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87827 0.87828
0.400  0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513 0.87513
0.405  0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87194 0.87195
0.410  0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86871 0.86872
0.415  0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86544 0.86545
0.420  0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213 0.86213
0.425  0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878 0.85878
0.430  0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538 0.85538
0.435  0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194 0.85194
0.440  0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84845 0.84846
0.445  0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493 0.84493
0.450  0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136 0.84136
0.455  0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83775 0.83770
0.460  0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83409 0.83405
0.465  0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83039 0.83035
0.470  0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82665 0.82661
0.475  0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82286 0.82282
0.480  0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81903 0.81899
0.485  0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81516 0.81512
0.490  0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81124 0.81120
0.495  0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80728 0.80723
0.500  0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80327 0.80323
0.505  0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79922 0.79918
0.510  0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79512 0.79508
0.515  0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79098 0.79094
0.520  0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78679 0.78675
0.525  0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78256 0.78252
0.530  0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77828 0.77824
0.535  0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77395 0.77391
0.540  0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76958 0.76954
0.545  0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76517 0.76513
0.550  0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76070 0.76066
0.555  0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75619 0.75615
0.560  0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75164 0.75160
0.565  0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74703 0.74699
0.570  0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74238 0.74234
0.575  0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73768 0.73764
0.580  0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73293 0.73290
0.585  0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72814 0.72810
0.590  0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72329 0.72326
0.595  0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71840 0.71836
0.600  0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71346 0.71342
0.605  0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70847 0.70843
0.610  0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70343 0.70339
0.615  0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69833 0.69830
0.620  0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69319 0.69315
0.625  0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68800 0.68796
0.630  0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68275 0.68272
0.635  0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67746 0.67742
0.640  0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67211 0.67208
0.645  0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66671 0.66668
0.650  0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66126 0.66122
0.655  0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65575 0.65572
0.660  0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65019 0.65016
0.665  0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64458 0.64455
0.670  0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63891 0.63888
0.675  0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63319 0.63315
0.680  0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62741 0.62738
0.685  0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62157 0.62154
0.690  0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61568 0.61565
0.695  0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60973 0.60970
0.700  0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60373 0.60370
0.705  0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59766 0.59763
0.710  0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59153 0.59151
0.715  0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58535 0.58532
0.720  0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57910 0.57908
0.725  0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57280 0.57277
0.730  0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56643 0.56640
0.735  0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.56000 0.55997
0.740  0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55350 0.55348
0.745  0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54694 0.54692
0.750  0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54031 0.54029
0.755  0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53362 0.53360
0.760  0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52686 0.52684
0.765  0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52003 0.52001
0.770  0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51313 0.51311
0.775  0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50616 0.50614
0.780  0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49912 0.49910
0.785  0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49200 0.49198
0.790  0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48481 0.48479
0.795  0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47754 0.47752
0.800  0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47019 0.47017
0.805  0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46276 0.46275
0.810  0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45525 0.45524
0.815  0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765 0.44765
0.820  0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43997 0.43992
0.825  0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43221 0.43215
0.830  0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42435 0.42430
0.835  0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41639 0.41634
0.840  0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40835 0.40830
0.845  0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40020 0.40015
0.850  0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39195 0.39191
0.855  0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38359 0.38355
0.860  0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37513 0.37509
0.865  0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36655 0.36652
0.870  0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35786 0.35782
0.875  0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34904 0.34901
0.880  0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34009 0.34006
0.885  0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33101 0.33098
0.890  0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32179 0.32177
0.895  0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31242 0.31240
0.900  0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30289 0.30288
0.905  0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29320 0.29314
0.910  0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28333 0.28328
0.915  0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27327 0.27323
0.920  0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26302 0.26298
0.925  0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25254 0.25250
0.930  0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24183 0.24180
0.935  0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23085 0.23084
0.940  0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21960 0.21954
0.945  0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20802 0.20798
0.950  0.19610 0.19609 0.19610 0.19610 0.19610 0.19610 0.19609 0.19610 0.19609 0.19610 0.19610 0.19609 0.19610 0.19609 0.19609 0.19610 0.19610 0.19606
0.955  0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18376 0.18374
0.960  0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17096 0.17091
0.965  0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15760 0.15757
0.970  0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14358 0.14353
0.975  0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12872 0.12866
0.980  0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11278 0.11272
0.985  0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09533 0.09529
0.990  0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07553 0.07546
0.995  0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05125 0.05122
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e070.dat <==
# alpha = +0.00 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981
0.020  0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967 0.99967
0.025  0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949 0.99949
0.030  0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926 0.99926
0.035  0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899 0.99899
0.040  0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868 0.99868
0.045  0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833 0.99833
0.050  0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794 0.99794
0.055  0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751 0.99751
0.060  0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703 0.99703
0.065  0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652 0.99652
0.070  0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596 0.99596
0.075  0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537 0.99537
0.080  0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473 0.99473
0.085  0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405 0.99405
0.090  0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333 0.99333
0.095  0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256 0.99256
0.100  0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176 0.99176
0.105  0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092 0.99092
0.110  0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003 0.99003
0.115  0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910 0.98910
0.120  0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813 0.98813
0.125  0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712 0.98712
0.130  0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607 0.98607
0.135  0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498 0.98498
0.140  0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384 0.98384
0.145  0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267 0.98267
0.150  0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145 0.98145
0.155  0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019 0.98019
0.160  0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889
0.165  0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755 0.97755
0.170  0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616 0.97616
0.175  0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474 0.97474
0.180  0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327 0.97327
0.185  0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176 0.97176
0.190  0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021 0.97021
0.195  0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862 0.96862
0.200  0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699 0.96699
0.205  0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531 0.96531
0.210  0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360 0.96360
0.215  0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184 0.96184
0.220  0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004 0.96004
0.225  0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820 0.95820
0.230  0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631 0.95631
0.235  0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438 0.95438
0.240  0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242 0.95242
0.245  0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041 0.95041
0.250  0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835 0.94835
0.255  0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626 0.94626
0.260  0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412 0.94412
0.265  0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195 0.94195
0.270  0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972 0.93972
0.275  0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746 0.93746
0.280  0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516 0.93516
0.285  0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281 0.93281
0.290  0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042 0.93042
0.295  0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799 0.92799
0.300  0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551 0.92551
0.305  0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299 0.92299
0.310  0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043 0.92043
0.315  0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783 0.91783
0.320  0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519 0.91519
0.325  0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250 0.91250
0.330  0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977 0.90977
0.335  0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700 0.90700
0.340  0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418 0.90418
0.345  0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132 0.90132
0.350  0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842 0.89842
0.355  0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547 0.89547
0.360  0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248 0.89248
0.365  0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945 0.88945
0.370  0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638 0.88638
0.375  0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326 0.88326
0.380  0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010 0.88010
0.385  0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689 0.87689
0.390  0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364 0.87364
0.395  0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035 0.87035
0.400  0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701 0.86701
0.405  0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363 0.86363
0.410  0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021 0.86021
0.415  0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674 0.85674
0.420  0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323
0.425  0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967 0.84967
0.430  0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607 0.84607
0.435  0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243 0.84243
0.440  0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874 0.83874
0.445  0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83500 0.83501
0.450  0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83122 0.83123
0.455  0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82740 0.82737
0.460  0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82353 0.82350
0.465  0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81962 0.81959
0.470  0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81566 0.81563
0.475  0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81166 0.81163
0.480  0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80761 0.80758
0.485  0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80352 0.80348
0.490  0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79938 0.79934
0.495  0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79519 0.79516
0.500  0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79096 0.79093
0.505  0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78668 0.78665
0.510  0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78236 0.78233
0.515  0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77799 0.77796
0.520  0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77358 0.77354
0.525  0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76911 0.76908
0.530  0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76461 0.76457
0.535  0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76005 0.76002
0.540  0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75545 0.75542
0.545  0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75080 0.75077
0.550  0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74610 0.74607
0.555  0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74136 0.74132
0.560  0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73656 0.73653
0.565  0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73172 0.73169
0.570  0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72684 0.72680
0.575  0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72190 0.72187
0.580  0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71691 0.71688
0.585  0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71188 0.71185
0.590  0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70680 0.70677
0.595  0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70167 0.70164
0.600  0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69649 0.69646
0.605  0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69125 0.69123
0.610  0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68597 0.68595
0.615  0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68064 0.68061
0.620  0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67526 0.67523
0.625  0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66983 0.66980
0.630  0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66435 0.66432
0.635  0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65882 0.65879
0.640  0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65323 0.65320
0.645  0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64759 0.64757
0.650  0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64191 0.64188
0.655  0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63616 0.63614
0.660  0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63037 0.63034
0.665  0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62452 0.62450
0.670  0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61862 0.61859
0.675  0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61267 0.61264
0.680  0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60666 0.60663
0.685  0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60059 0.60057
0.690  0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59447 0.59445
0.695  0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58830 0.58828
0.700  0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58207 0.58205
0.705  0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57578 0.57576
0.710  0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56944 0.56941
0.715  0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56304 0.56301
0.720  0.55658 0.55657 0.55658 0.55657 0.55657 0.55658 0.55657 0.55658 0.55657 0.55658 0.55657 0.55657 0.55658 0.55657 0.55657 0.55658 0.55658 0.55655
0.725  0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55006 0.55003
0.730  0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54348 0.54346
0.735  0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53684 0.53682
0.740  0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53014 0.53012
0.745  0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52338 0.52336
0.750  0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51656 0.51654
0.755  0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50967 0.50965
0.760  0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50272 0.50271
0.765  0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49571 0.49569
0.770  0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48863 0.48861
0.775  0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48149 0.48147
0.780  0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47427 0.47426
0.785  0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46699 0.46698
0.790  0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45964 0.45963
0.795  0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45222 0.45221
0.800  0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44473 0.44472
0.805  0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43716 0.43715
0.810  0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42952 0.42951
0.815  0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180 0.42180
0.820  0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41401 0.41397
0.825  0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40614 0.40609
0.830  0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39818 0.39814
0.835  0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39014 0.39010
0.840  0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38202 0.38198
0.845  0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37381 0.37377
0.850  0.36551 0.36550 0.36551 0.36551 0.36551 0.36551 0.36550 0.36551 0.36550 0.36551 0.36551 0.36550 0.36551 0.36550 0.36550 0.36551 0.36551 0.36547
0.855  0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35711 0.35708
0.860  0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34862 0.34859
0.865  0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34003 0.34000
0.870  0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33134 0.33131
0.875  0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32254 0.32252
0.880  0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31364 0.31361
0.885  0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30462 0.30459
0.890  0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29547 0.29546
0.895  0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28621 0.28619
0.900  0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27681 0.27680
0.905  0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26727 0.26722
0.910  0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25758 0.25754
0.915  0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24774 0.24771
0.920  0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23773 0.23770
0.925  0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22755 0.22752
0.930  0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21717 0.21714
0.935  0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20657 0.20656
0.940  0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19575 0.19571
0.945  0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18468 0.18464
0.950  0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17331 0.17329
0.955  0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16163 0.16161
0.960  0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14957 0.14953
0.965  0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13708 0.13706
0.970  0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12406 0.12402
0.975  0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11039 0.11034
0.980  0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09587 0.09582
0.985  0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08018 0.08015
0.990  0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06268 0.06262
0.995  0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04171 0.04169
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e080.dat <==
# alpha = +0.00 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991
0.015  0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99980
0.020  0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965 0.99965
0.025  0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945 0.99945
0.030  0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921 0.99921
0.035  0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892 0.99892
0.040  0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859 0.99859
0.045  0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822 0.99822
0.050  0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780 0.99780
0.055  0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734 0.99734
0.060  0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683 0.99683
0.065  0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628 0.99628
0.070  0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569 0.99569
0.075  0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505 0.99505
0.080  0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437
0.085  0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365 0.99365
0.090  0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288 0.99288
0.095  0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206 0.99206
0.100  0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120 0.99120
0.105  0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030 0.99030
0.110  0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936 0.98936
0.115  0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837 0.98837
0.120  0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733 0.98733
0.125  0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625 0.98625
0.130  0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513 0.98513
0.135  0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397 0.98397
0.140  0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275 0.98275
0.145  0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150 0.98150
0.150  0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020 0.98020
0.155  0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886 0.97886
0.160  0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747 0.97747
0.165  0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604 0.97604
0.170  0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456 0.97456
0.175  0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304 0.97304
0.180  0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148 0.97148
0.185  0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987 0.96987
0.190  0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822 0.96822
0.195  0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652 0.96652
0.200  0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478 0.96478
0.205  0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299 0.96299
0.210  0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116 0.96116
0.215  0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929 0.95929
0.220  0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737 0.95737
0.225  0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541 0.95541
0.230  0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340 0.95340
0.235  0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135 0.95135
0.240  0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925 0.94925
0.245  0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711 0.94711
0.250  0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492 0.94492
0.255  0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269 0.94269
0.260  0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042 0.94042
0.265  0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810 0.93810
0.270  0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573 0.93573
0.275  0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333 0.93333
0.280  0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087 0.93087
0.285  0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837 0.92837
0.290  0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583 0.92583
0.295  0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324 0.92324
0.300  0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061 0.92061
0.305  0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793 0.91793
0.310  0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521 0.91521
0.315  0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244 0.91244
0.320  0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963 0.90963
0.325  0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677 0.90677
0.330  0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387 0.90387
0.335  0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092 0.90092
0.340  0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793 0.89793
0.345  0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489 0.89489
0.350  0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181 0.89181
0.355  0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868 0.88868
0.360  0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550 0.88550
0.365  0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228 0.88228
0.370  0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902 0.87902
0.375  0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571 0.87571
0.380  0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235 0.87235
0.385  0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895 0.86895
0.390  0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551 0.86551
0.395  0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201 0.86201
0.400  0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85847 0.85848
0.405  0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489 0.85489
0.410  0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126 0.85126
0.415  0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759 0.84759
0.420  0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386 0.84386
0.425  0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010 0.84010
0.430  0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628 0.83628
0.435  0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242 0.83242
0.440  0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852 0.82852
0.445  0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82456 0.82457
0.450  0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057 0.82057
0.455  0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81652 0.81650
0.460  0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81243 0.81241
0.465  0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80829 0.80827
0.470  0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80411 0.80408
0.475  0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79988 0.79985
0.480  0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79560 0.79557
0.485  0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79127 0.79125
0.490  0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78690 0.78688
0.495  0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78248 0.78246
0.500  0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77802 0.77799
0.505  0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77350 0.77348
0.510  0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76894 0.76892
0.515  0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76433 0.76431
0.520  0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75968 0.75965
0.525  0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75497 0.75495
0.530  0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75022 0.75020
0.535  0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74542 0.74540
0.540  0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74058 0.74055
0.545  0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73568 0.73566
0.550  0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73074 0.73072
0.555  0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72575 0.72573
0.560  0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72071 0.72069
0.565  0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71562 0.71560
0.570  0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71048 0.71046
0.575  0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70530 0.70528
0.580  0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70006 0.70004
0.585  0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69478 0.69476
0.590  0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68945 0.68943
0.595  0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68406 0.68404
0.600  0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67863 0.67861
0.605  0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67315 0.67313
0.610  0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66762 0.66760
0.615  0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66204 0.66202
0.620  0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65641 0.65639
0.625  0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65072 0.65070
0.630  0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64499 0.64497
0.635  0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63921 0.63919
0.640  0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63337 0.63335
0.645  0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62749 0.62747
0.650  0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62155 0.62153
0.655  0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61556 0.61554
0.660  0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60952 0.60950
0.665  0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60343 0.60341
0.670  0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59728 0.59726
0.675  0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59108 0.59106
0.680  0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58483 0.58481
0.685  0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57853 0.57851
0.690  0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57217 0.57215
0.695  0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56576 0.56574
0.700  0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55929 0.55927
0.705  0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55277 0.55275
0.710  0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54620 0.54618
0.715  0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53956 0.53955
0.720  0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53288 0.53286
0.725  0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52614 0.52612
0.730  0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51934 0.51932
0.735  0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51248 0.51247
0.740  0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50557 0.50556
0.745  0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49860 0.49859
0.750  0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49157 0.49156
0.755  0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48448 0.48447
0.760  0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47734 0.47732
0.765  0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47013 0.47012
0.770  0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46286 0.46285
0.775  0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45553 0.45552
0.780  0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44814 0.44813
0.785  0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44069 0.44068
0.790  0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43317 0.43316
0.795  0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559 0.42559
0.800  0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41795 0.41794
0.805  0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41024 0.41023
0.810  0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40246 0.40245
0.815  0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461 0.39461
0.820  0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38670 0.38667
0.825  0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37871 0.37868
0.830  0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37066 0.37063
0.835  0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36253 0.36250
0.840  0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35433 0.35430
0.845  0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34605 0.34602
0.850  0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33769 0.33767
0.855  0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32925 0.32923
0.860  0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32074 0.32072
0.865  0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31214 0.31212
0.870  0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30345 0.30343
0.875  0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29468 0.29466
0.880  0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28581 0.28580
0.885  0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27685 0.27684
0.890  0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26779 0.26778
0.895  0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25864 0.25863
0.900  0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24937 0.24936
0.905  0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.24000 0.23996
0.910  0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23050 0.23047
0.915  0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22089 0.22086
0.920  0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21114 0.21112
0.925  0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20126 0.20124
0.930  0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19123 0.19121
0.935  0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18104 0.18103
0.940  0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17067 0.17064
0.945  0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16012 0.16009
0.950  0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14935 0.14933
0.955  0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13835 0.13834
0.960  0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12708 0.12705
0.965  0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11549 0.11547
0.970  0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10353 0.10350
0.975  0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09111 0.09107
0.980  0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07809 0.07805
0.985  0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06425 0.06423
0.990  0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04916 0.04912
0.995  0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03168 0.03166
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e090.dat <==
# alpha = +0.00 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991
0.015  0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979
0.020  0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962 0.99962
0.025  0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941 0.99941
0.030  0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916 0.99916
0.035  0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885 0.99885
0.040  0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850 0.99850
0.045  0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810 0.99810
0.050  0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765 0.99765
0.055  0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716 0.99716
0.060  0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662 0.99662
0.065  0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604 0.99604
0.070  0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540 0.99540
0.075  0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472 0.99472
0.080  0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400 0.99400
0.085  0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322 0.99322
0.090  0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240 0.99240
0.095  0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153 0.99153
0.100  0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062 0.99062
0.105  0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966 0.98966
0.110  0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865 0.98865
0.115  0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759 0.98759
0.120  0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649 0.98649
0.125  0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534 0.98534
0.130  0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414 0.98414
0.135  0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290 0.98290
0.140  0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161 0.98161
0.145  0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027 0.98027
0.150  0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889 0.97889
0.155  0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745 0.97745
0.160  0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598 0.97598
0.165  0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445 0.97445
0.170  0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288 0.97288
0.175  0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126 0.97126
0.180  0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959 0.96959
0.185  0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788 0.96788
0.190  0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612 0.96612
0.195  0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431 0.96431
0.200  0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245 0.96245
0.205  0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055 0.96055
0.210  0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860 0.95860
0.215  0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661 0.95661
0.220  0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456 0.95456
0.225  0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247 0.95247
0.230  0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033 0.95033
0.235  0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815 0.94815
0.240  0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592 0.94592
0.245  0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364 0.94364
0.250  0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131 0.94131
0.255  0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894 0.93894
0.260  0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652 0.93652
0.265  0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405 0.93405
0.270  0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153 0.93153
0.275  0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897 0.92897
0.280  0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636 0.92636
0.285  0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370 0.92370
0.290  0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100 0.92100
0.295  0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825 0.91825
0.300  0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545 0.91545
0.305  0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260 0.91260
0.310  0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970 0.90970
0.315  0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676 0.90676
0.320  0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377 0.90377
0.325  0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074 0.90074
0.330  0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765 0.89765
0.335  0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452 0.89452
0.340  0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134 0.89134
0.345  0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812 0.88812
0.350  0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484 0.88484
0.355  0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152 0.88152
0.360  0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815 0.87815
0.365  0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474 0.87474
0.370  0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127 0.87127
0.375  0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776 0.86776
0.380  0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420 0.86420
0.385  0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059 0.86059
0.390  0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694 0.85694
0.395  0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323 0.85323
0.400  0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948 0.84948
0.405  0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568 0.84568
0.410  0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184 0.84184
0.415  0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794 0.83794
0.420  0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400 0.83400
0.425  0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001 0.83001
0.430  0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597 0.82597
0.435  0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189 0.82189
0.440  0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775 0.81775
0.445  0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357 0.81357
0.450  0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934 0.80934
0.455  0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80506 0.80505
0.460  0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80073 0.80072
0.465  0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79636 0.79635
0.470  0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79194 0.79192
0.475  0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78746 0.78745
0.480  0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78294 0.78293
0.485  0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77838 0.77836
0.490  0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77376 0.77375
0.495  0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76909 0.76908
0.500  0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76438 0.76437
0.505  0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75962 0.75960
0.510  0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75481 0.75479
0.515  0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74995 0.74993
0.520  0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74504 0.74503
0.525  0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74008 0.74007
0.530  0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73508 0.73506
0.535  0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73002 0.73001
0.540  0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72492 0.72490
0.545  0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71976 0.71975
0.550  0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71456 0.71455
0.555  0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70931 0.70930
0.560  0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70401 0.70400
0.565  0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69866 0.69865
0.570  0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69326 0.69325
0.575  0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68781 0.68780
0.580  0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68232 0.68230
0.585  0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67677 0.67676
0.590  0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67117 0.67116
0.595  0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66553 0.66551
0.600  0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65983 0.65982
0.605  0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65408 0.65407
0.610  0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64829 0.64828
0.615  0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64244 0.64243
0.620  0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63655 0.63653
0.625  0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63060 0.63059
0.630  0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62460 0.62459
0.635  0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61856 0.61854
0.640  0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61246 0.61245
0.645  0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60631 0.60630
0.650  0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60011 0.60010
0.655  0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59386 0.59385
0.660  0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58756 0.58755
0.665  0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58121 0.58120
0.670  0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57480 0.57479
0.675  0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56835 0.56834
0.680  0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56184 0.56183
0.685  0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55529 0.55528
0.690  0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54868 0.54867
0.695  0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201 0.54201
0.700  0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53530 0.53529
0.705  0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52854 0.52853
0.710  0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52172 0.52171
0.715  0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51485 0.51484
0.720  0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50792 0.50791
0.725  0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094 0.50094
0.730  0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391 0.49391
0.735  0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48683 0.48682
0.740  0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47969 0.47968
0.745  0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47250 0.47249
0.750  0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525 0.46525
0.755  0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795 0.45795
0.760  0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45060 0.45059
0.765  0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44319 0.44318
0.770  0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572 0.43572
0.775  0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42820 0.42819
0.780  0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062 0.42062
0.785  0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41299 0.41298
0.790  0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40530 0.40529
0.795  0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755 0.39755
0.800  0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974 0.38974
0.805  0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188 0.38188
0.810  0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37396 0.37395
0.815  0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36598 0.36597
0.820  0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35794 0.35792
0.825  0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34983 0.34982
0.830  0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34167 0.34166
0.835  0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33345 0.33343
0.840  0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32516 0.32515
0.845  0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31681 0.31680
0.850  0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30840 0.30838
0.855  0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29992 0.29990
0.860  0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29137 0.29136
0.865  0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28276 0.28275
0.870  0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27408 0.27407
0.875  0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26533 0.26532
0.880  0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25651 0.25650
0.885  0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24761 0.24760
0.890  0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864 0.23864
0.895  0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22960 0.22959
0.900  0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047 0.22047
0.905  0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21127 0.21125
0.910  0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20198 0.20197
0.915  0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19260 0.19259
0.920  0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18314 0.18312
0.925  0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17357 0.17356
0.930  0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16391 0.16390
0.935  0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15414 0.15413
0.940  0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14426 0.14424
0.945  0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13425 0.13424
0.950  0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12412 0.12411
0.955  0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383 0.11383
0.960  0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10339 0.10337
0.965  0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275 0.09275
0.970  0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08191 0.08189
0.975  0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07080 0.07078
0.980  0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05936 0.05934
0.985  0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04747 0.04746
0.990  0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03492 0.03490
0.995  0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02112 0.02111
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap000e100.dat <==
# alpha = +0.00 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998
0.010  0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990
0.015  0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99978
0.020  0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960 0.99960
0.025  0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99937 0.99938
0.030  0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910 0.99910
0.035  0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99877 0.99878
0.040  0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840 0.99840
0.045  0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99797 0.99798
0.050  0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750 0.99750
0.055  0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99697 0.99698
0.060  0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640 0.99640
0.065  0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99577 0.99578
0.070  0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510 0.99510
0.075  0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99437 0.99438
0.080  0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360 0.99360
0.085  0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99277 0.99278
0.090  0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190 0.99190
0.095  0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99097 0.99098
0.100  0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000 0.99000
0.105  0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98897 0.98898
0.110  0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790 0.98790
0.115  0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98677 0.98678
0.120  0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560 0.98560
0.125  0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98437 0.98438
0.130  0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310 0.98310
0.135  0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98177 0.98178
0.140  0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040 0.98040
0.145  0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97897 0.97898
0.150  0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750 0.97750
0.155  0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97597 0.97598
0.160  0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440 0.97440
0.165  0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97277 0.97278
0.170  0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110 0.97110
0.175  0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96937 0.96938
0.180  0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760 0.96760
0.185  0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96577 0.96578
0.190  0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390 0.96390
0.195  0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96197 0.96198
0.200  0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000 0.96000
0.205  0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95797 0.95798
0.210  0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590 0.95590
0.215  0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95377 0.95378
0.220  0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160 0.95160
0.225  0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94937 0.94938
0.230  0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710 0.94710
0.235  0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94477 0.94478
0.240  0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240 0.94240
0.245  0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93997 0.93998
0.250  0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750 0.93750
0.255  0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93497 0.93498
0.260  0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240 0.93240
0.265  0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92977 0.92978
0.270  0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710 0.92710
0.275  0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92437 0.92438
0.280  0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160 0.92160
0.285  0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91877 0.91878
0.290  0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590 0.91590
0.295  0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91297 0.91298
0.300  0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000 0.91000
0.305  0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90697 0.90698
0.310  0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390 0.90390
0.315  0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90077 0.90078
0.320  0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760 0.89760
0.325  0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89437 0.89438
0.330  0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110 0.89110
0.335  0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88777 0.88778
0.340  0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440 0.88440
0.345  0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88097 0.88098
0.350  0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750 0.87750
0.355  0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87397 0.87398
0.360  0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040 0.87040
0.365  0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86677 0.86678
0.370  0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310 0.86310
0.375  0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85937 0.85938
0.380  0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560 0.85560
0.385  0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85177 0.85178
0.390  0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790 0.84790
0.395  0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84397 0.84398
0.400  0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000 0.84000
0.405  0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83597 0.83598
0.410  0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190 0.83190
0.415  0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82777 0.82778
0.420  0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360 0.82360
0.425  0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81937 0.81938
0.430  0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510 0.81510
0.435  0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81077 0.81078
0.440  0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640 0.80640
0.445  0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80197 0.80198
0.450  0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750 0.79750
0.455  0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79298 0.79297
0.460  0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840 0.78840
0.465  0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78378 0.78377
0.470  0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910 0.77910
0.475  0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77438 0.77437
0.480  0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960 0.76960
0.485  0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76478 0.76477
0.490  0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990 0.75990
0.495  0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75498 0.75497
0.500  0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000 0.75000
0.505  0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74498 0.74497
0.510  0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990 0.73990
0.515  0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73478 0.73477
0.520  0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960 0.72960
0.525  0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72438 0.72437
0.530  0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910 0.71910
0.535  0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71378 0.71377
0.540  0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840 0.70840
0.545  0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70298 0.70297
0.550  0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750 0.69750
0.555  0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69198 0.69197
0.560  0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640 0.68640
0.565  0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68078 0.68077
0.570  0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510 0.67510
0.575  0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66938 0.66937
0.580  0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360 0.66360
0.585  0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65778 0.65777
0.590  0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190 0.65190
0.595  0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64598 0.64597
0.600  0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000 0.64000
0.605  0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63398 0.63397
0.610  0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790 0.62790
0.615  0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62178 0.62177
0.620  0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560 0.61560
0.625  0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60938 0.60937
0.630  0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310 0.60310
0.635  0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59678 0.59677
0.640  0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040 0.59040
0.645  0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58398 0.58397
0.650  0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750 0.57750
0.655  0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57098 0.57097
0.660  0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440 0.56440
0.665  0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55778 0.55777
0.670  0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110 0.55110
0.675  0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54438 0.54437
0.680  0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760 0.53760
0.685  0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53078 0.53077
0.690  0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390 0.52390
0.695  0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51698 0.51697
0.700  0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000 0.51000
0.705  0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50298 0.50297
0.710  0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590 0.49590
0.715  0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48878 0.48877
0.720  0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160 0.48160
0.725  0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47438 0.47437
0.730  0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710 0.46710
0.735  0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45978 0.45977
0.740  0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240 0.45240
0.745  0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44498 0.44497
0.750  0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750 0.43750
0.755  0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42998 0.42997
0.760  0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240 0.42240
0.765  0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41478 0.41477
0.770  0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710 0.40710
0.775  0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39938 0.39937
0.780  0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160 0.39160
0.785  0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38378 0.38377
0.790  0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590 0.37590
0.795  0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36798 0.36797
0.800  0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000 0.36000
0.805  0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35198 0.35197
0.810  0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390 0.34390
0.815  0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33578 0.33577
0.820  0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760 0.32760
0.825  0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31938 0.31937
0.830  0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110 0.31110
0.835  0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30278 0.30277
0.840  0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440 0.29440
0.845  0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28598 0.28597
0.850  0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750 0.27750
0.855  0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26898 0.26897
0.860  0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040 0.26040
0.865  0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25178 0.25177
0.870  0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310 0.24310
0.875  0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23438 0.23437
0.880  0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560 0.22560
0.885  0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21678 0.21677
0.890  0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790 0.20790
0.895  0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19898 0.19897
0.900  0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000 0.19000
0.905  0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18098 0.18097
0.910  0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190 0.17190
0.915  0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16278 0.16277
0.920  0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360 0.15360
0.925  0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14438 0.14437
0.930  0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510 0.13510
0.935  0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12578 0.12577
0.940  0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640 0.11640
0.945  0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10698 0.10697
0.950  0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750 0.09750
0.955  0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08798 0.08797
0.960  0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840 0.07840
0.965  0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06878 0.06877
0.970  0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910 0.05910
0.975  0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04938 0.04937
0.980  0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960 0.03960
0.985  0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02978 0.02977
0.990  0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990 0.01990
0.995  0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00998 0.00997
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e000.dat <==
# alpha = +0.05 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999 0.99999
0.010  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99985 0.99985 0.99985 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987 0.99987
0.020  0.99974 0.99974 0.99974 0.99974 0.99975 0.99975 0.99975 0.99975 0.99976 0.99976 0.99976 0.99976 0.99976 0.99977 0.99977 0.99977 0.99977 0.99977
0.025  0.99959 0.99960 0.99960 0.99960 0.99960 0.99961 0.99961 0.99961 0.99962 0.99962 0.99963 0.99963 0.99963 0.99964 0.99964 0.99964 0.99964 0.99964
0.030  0.99942 0.99942 0.99942 0.99942 0.99943 0.99943 0.99944 0.99944 0.99945 0.99945 0.99946 0.99947 0.99947 0.99948 0.99948 0.99948 0.99948 0.99949
0.035  0.99920 0.99921 0.99921 0.99921 0.99922 0.99923 0.99923 0.99924 0.99925 0.99926 0.99927 0.99927 0.99928 0.99929 0.99929 0.99929 0.99930 0.99930
0.040  0.99896 0.99896 0.99897 0.99897 0.99898 0.99899 0.99900 0.99901 0.99902 0.99903 0.99904 0.99905 0.99906 0.99907 0.99907 0.99908 0.99908 0.99909
0.045  0.99869 0.99869 0.99869 0.99870 0.99871 0.99872 0.99873 0.99875 0.99876 0.99877 0.99879 0.99880 0.99881 0.99882 0.99883 0.99883 0.99884 0.99884
0.050  0.99838 0.99838 0.99839 0.99840 0.99841 0.99842 0.99844 0.99845 0.99847 0.99848 0.99850 0.99852 0.99853 0.99854 0.99855 0.99856 0.99856 0.99857
0.055  0.99804 0.99804 0.99805 0.99806 0.99807 0.99809 0.99811 0.99813 0.99815 0.99817 0.99819 0.99820 0.99822 0.99824 0.99825 0.99826 0.99826 0.99827
0.060  0.99766 0.99767 0.99768 0.99769 0.99771 0.99773 0.99775 0.99777 0.99779 0.99782 0.99784 0.99786 0.99788 0.99790 0.99792 0.99793 0.99793 0.99794
0.065  0.99726 0.99726 0.99728 0.99729 0.99731 0.99733 0.99736 0.99738 0.99741 0.99744 0.99747 0.99749 0.99752 0.99754 0.99755 0.99757 0.99757 0.99758
0.070  0.99682 0.99683 0.99684 0.99686 0.99688 0.99691 0.99693 0.99697 0.99700 0.99703 0.99706 0.99709 0.99712 0.99714 0.99716 0.99718 0.99719 0.99720
0.075  0.99635 0.99636 0.99637 0.99639 0.99642 0.99645 0.99648 0.99652 0.99655 0.99659 0.99663 0.99666 0.99669 0.99672 0.99674 0.99676 0.99677 0.99678
0.080  0.99585 0.99586 0.99587 0.99590 0.99592 0.99596 0.99600 0.99604 0.99608 0.99612 0.99616 0.99620 0.99624 0.99627 0.99629 0.99631 0.99632 0.99634
0.085  0.99531 0.99532 0.99534 0.99537 0.99540 0.99544 0.99548 0.99553 0.99557 0.99562 0.99567 0.99571 0.99575 0.99579 0.99581 0.99584 0.99585 0.99587
0.090  0.99474 0.99475 0.99478 0.99481 0.99484 0.99488 0.99493 0.99498 0.99504 0.99509 0.99514 0.99519 0.99524 0.99528 0.99531 0.99533 0.99535 0.99536
0.095  0.99414 0.99416 0.99418 0.99421 0.99425 0.99430 0.99435 0.99441 0.99447 0.99453 0.99459 0.99464 0.99469 0.99474 0.99477 0.99480 0.99481 0.99483
0.100  0.99351 0.99352 0.99355 0.99359 0.99363 0.99368 0.99374 0.99381 0.99387 0.99394 0.99400 0.99406 0.99412 0.99417 0.99420 0.99423 0.99425 0.99428
0.105  0.99284 0.99286 0.99289 0.99293 0.99298 0.99304 0.99310 0.99317 0.99324 0.99331 0.99339 0.99345 0.99351 0.99357 0.99361 0.99364 0.99366 0.99369
0.110  0.99214 0.99216 0.99220 0.99224 0.99229 0.99236 0.99243 0.99250 0.99258 0.99266 0.99274 0.99281 0.99288 0.99294 0.99299 0.99302 0.99304 0.99297
0.115  0.99141 0.99143 0.99147 0.99152 0.99158 0.99165 0.99172 0.99181 0.99189 0.99198 0.99206 0.99214 0.99222 0.99228 0.99233 0.99237 0.99240 0.99232
0.120  0.99065 0.99067 0.99071 0.99076 0.99083 0.99090 0.99099 0.99108 0.99117 0.99126 0.99136 0.99145 0.99153 0.99160 0.99165 0.99169 0.99172 0.99165
0.125  0.98985 0.98988 0.98992 0.98998 0.99005 0.99013 0.99022 0.99032 0.99042 0.99052 0.99062 0.99072 0.99080 0.99088 0.99094 0.99098 0.99101 0.99095
0.130  0.98903 0.98905 0.98910 0.98916 0.98923 0.98932 0.98942 0.98953 0.98964 0.98975 0.98986 0.98996 0.99005 0.99013 0.99020 0.99025 0.99028 0.99022
0.135  0.98817 0.98819 0.98824 0.98831 0.98839 0.98848 0.98859 0.98870 0.98882 0.98894 0.98906 0.98917 0.98927 0.98936 0.98943 0.98948 0.98951 0.98946
0.140  0.98727 0.98730 0.98736 0.98743 0.98751 0.98762 0.98773 0.98785 0.98798 0.98811 0.98823 0.98835 0.98846 0.98855 0.98863 0.98868 0.98872 0.98867
0.145  0.98635 0.98638 0.98644 0.98651 0.98660 0.98671 0.98683 0.98697 0.98710 0.98724 0.98738 0.98750 0.98762 0.98772 0.98780 0.98786 0.98790 0.98785
0.150  0.98539 0.98542 0.98548 0.98556 0.98566 0.98578 0.98591 0.98605 0.98620 0.98634 0.98649 0.98662 0.98675 0.98686 0.98694 0.98701 0.98705 0.98700
0.155  0.98440 0.98444 0.98450 0.98458 0.98469 0.98482 0.98495 0.98510 0.98526 0.98541 0.98557 0.98571 0.98585 0.98596 0.98606 0.98612 0.98617 0.98612
0.160  0.98337 0.98341 0.98348 0.98357 0.98369 0.98382 0.98396 0.98413 0.98429 0.98446 0.98462 0.98478 0.98491 0.98504 0.98514 0.98521 0.98525 0.98522
0.165  0.98232 0.98236 0.98243 0.98253 0.98265 0.98279 0.98295 0.98312 0.98329 0.98347 0.98364 0.98381 0.98395 0.98409 0.98419 0.98427 0.98432 0.98428
0.170  0.98123 0.98127 0.98135 0.98145 0.98158 0.98173 0.98189 0.98207 0.98226 0.98245 0.98263 0.98281 0.98296 0.98310 0.98322 0.98330 0.98335 0.98332
0.175  0.98011 0.98016 0.98024 0.98034 0.98048 0.98064 0.98081 0.98100 0.98120 0.98140 0.98159 0.98178 0.98194 0.98209 0.98221 0.98230 0.98235 0.98232
0.180  0.97895 0.97900 0.97909 0.97920 0.97935 0.97951 0.97970 0.97990 0.98011 0.98032 0.98052 0.98072 0.98089 0.98105 0.98118 0.98126 0.98132 0.98130
0.185  0.97777 0.97782 0.97791 0.97803 0.97818 0.97836 0.97855 0.97876 0.97899 0.97920 0.97942 0.97963 0.97981 0.97998 0.98011 0.98021 0.98026 0.98025
0.190  0.97655 0.97660 0.97670 0.97683 0.97698 0.97717 0.97737 0.97760 0.97783 0.97806 0.97829 0.97851 0.97870 0.97888 0.97902 0.97912 0.97918 0.97917
0.195  0.97529 0.97535 0.97545 0.97559 0.97575 0.97595 0.97616 0.97640 0.97665 0.97689 0.97713 0.97736 0.97756 0.97774 0.97789 0.97800 0.97806 0.97805
0.200  0.97401 0.97407 0.97418 0.97432 0.97449 0.97470 0.97492 0.97517 0.97543 0.97568 0.97594 0.97618 0.97639 0.97658 0.97674 0.97685 0.97692 0.97691
0.205  0.97269 0.97276 0.97287 0.97302 0.97320 0.97341 0.97365 0.97391 0.97418 0.97445 0.97471 0.97496 0.97519 0.97539 0.97555 0.97567 0.97574 0.97574
0.210  0.97134 0.97141 0.97152 0.97168 0.97187 0.97210 0.97234 0.97262 0.97290 0.97318 0.97346 0.97372 0.97396 0.97417 0.97434 0.97446 0.97454 0.97454
0.215  0.96996 0.97003 0.97015 0.97031 0.97051 0.97075 0.97101 0.97129 0.97159 0.97188 0.97217 0.97245 0.97269 0.97292 0.97309 0.97322 0.97330 0.97331
0.220  0.96854 0.96862 0.96874 0.96891 0.96912 0.96937 0.96964 0.96994 0.97025 0.97055 0.97086 0.97115 0.97140 0.97163 0.97182 0.97195 0.97204 0.97205
0.225  0.96709 0.96717 0.96730 0.96748 0.96770 0.96796 0.96825 0.96855 0.96887 0.96919 0.96951 0.96981 0.97008 0.97032 0.97052 0.97066 0.97074 0.97076
0.230  0.96561 0.96570 0.96583 0.96602 0.96624 0.96651 0.96681 0.96713 0.96747 0.96780 0.96813 0.96845 0.96872 0.96898 0.96918 0.96933 0.96942 0.96944
0.235  0.96410 0.96418 0.96433 0.96452 0.96476 0.96504 0.96535 0.96568 0.96603 0.96637 0.96673 0.96705 0.96734 0.96760 0.96782 0.96797 0.96807 0.96810
0.240  0.96255 0.96264 0.96279 0.96299 0.96324 0.96353 0.96385 0.96420 0.96457 0.96492 0.96529 0.96563 0.96593 0.96620 0.96642 0.96658 0.96668 0.96672
0.245  0.96097 0.96106 0.96122 0.96143 0.96168 0.96199 0.96233 0.96269 0.96307 0.96344 0.96382 0.96417 0.96449 0.96477 0.96500 0.96516 0.96527 0.96531
0.250  0.95936 0.95946 0.95961 0.95983 0.96010 0.96042 0.96077 0.96114 0.96154 0.96192 0.96231 0.96268 0.96301 0.96330 0.96354 0.96371 0.96382 0.96387
0.255  0.95771 0.95781 0.95798 0.95820 0.95848 0.95881 0.95917 0.95956 0.95997 0.96037 0.96078 0.96116 0.96151 0.96181 0.96205 0.96223 0.96235 0.96240
0.260  0.95603 0.95614 0.95631 0.95654 0.95683 0.95717 0.95755 0.95795 0.95838 0.95879 0.95922 0.95961 0.95997 0.96028 0.96054 0.96072 0.96084 0.96080
0.265  0.95432 0.95443 0.95461 0.95485 0.95515 0.95550 0.95589 0.95631 0.95675 0.95718 0.95762 0.95803 0.95840 0.95872 0.95899 0.95918 0.95930 0.95927
0.270  0.95258 0.95269 0.95287 0.95313 0.95343 0.95380 0.95421 0.95464 0.95509 0.95554 0.95599 0.95642 0.95680 0.95713 0.95741 0.95761 0.95774 0.95771
0.275  0.95080 0.95092 0.95111 0.95137 0.95168 0.95206 0.95249 0.95293 0.95340 0.95387 0.95433 0.95478 0.95517 0.95551 0.95580 0.95601 0.95614 0.95612
0.280  0.94899 0.94911 0.94930 0.94957 0.94990 0.95030 0.95073 0.95119 0.95168 0.95217 0.95264 0.95310 0.95351 0.95386 0.95416 0.95438 0.95451 0.95449
0.285  0.94714 0.94727 0.94747 0.94775 0.94809 0.94850 0.94895 0.94942 0.94993 0.95043 0.95092 0.95140 0.95182 0.95218 0.95249 0.95272 0.95285 0.95284
0.290  0.94527 0.94539 0.94560 0.94589 0.94624 0.94666 0.94713 0.94762 0.94814 0.94866 0.94917 0.94966 0.95010 0.95048 0.95079 0.95102 0.95116 0.95116
0.295  0.94335 0.94349 0.94370 0.94400 0.94436 0.94480 0.94528 0.94578 0.94633 0.94686 0.94738 0.94789 0.94834 0.94874 0.94906 0.94930 0.94944 0.94945
0.300  0.94141 0.94155 0.94177 0.94208 0.94245 0.94290 0.94340 0.94392 0.94447 0.94503 0.94557 0.94609 0.94656 0.94696 0.94729 0.94754 0.94769 0.94770
0.305  0.93943 0.93958 0.93981 0.94012 0.94051 0.94097 0.94148 0.94202 0.94259 0.94317 0.94372 0.94425 0.94474 0.94516 0.94549 0.94575 0.94591 0.94593
0.310  0.93742 0.93757 0.93781 0.93813 0.93853 0.93900 0.93953 0.94008 0.94068 0.94127 0.94184 0.94239 0.94289 0.94332 0.94367 0.94393 0.94409 0.94412
0.315  0.93538 0.93553 0.93577 0.93611 0.93652 0.93701 0.93755 0.93812 0.93873 0.93934 0.93993 0.94049 0.94101 0.94145 0.94182 0.94208 0.94225 0.94228
0.320  0.93330 0.93346 0.93371 0.93405 0.93447 0.93498 0.93554 0.93612 0.93675 0.93738 0.93798 0.93856 0.93909 0.93955 0.93993 0.94020 0.94037 0.94041
0.325  0.93119 0.93135 0.93161 0.93197 0.93240 0.93291 0.93349 0.93409 0.93473 0.93538 0.93601 0.93660 0.93715 0.93762 0.93801 0.93829 0.93846 0.93851
0.330  0.92905 0.92921 0.92948 0.92984 0.93029 0.93082 0.93141 0.93203 0.93269 0.93336 0.93400 0.93461 0.93517 0.93566 0.93606 0.93635 0.93653 0.93658
0.335  0.92687 0.92704 0.92731 0.92769 0.92814 0.92869 0.92930 0.92994 0.93061 0.93130 0.93196 0.93259 0.93316 0.93366 0.93407 0.93437 0.93455 0.93461
0.340  0.92466 0.92483 0.92511 0.92550 0.92597 0.92652 0.92715 0.92781 0.92850 0.92920 0.92988 0.93053 0.93112 0.93164 0.93205 0.93236 0.93255 0.93262
0.345  0.92241 0.92259 0.92288 0.92327 0.92376 0.92432 0.92497 0.92565 0.92636 0.92708 0.92778 0.92844 0.92904 0.92958 0.93001 0.93032 0.93052 0.93059
0.350  0.92013 0.92031 0.92061 0.92102 0.92151 0.92210 0.92276 0.92345 0.92418 0.92492 0.92564 0.92632 0.92694 0.92748 0.92792 0.92825 0.92845 0.92853
0.355  0.91782 0.91800 0.91831 0.91873 0.91923 0.91983 0.92051 0.92123 0.92197 0.92272 0.92347 0.92417 0.92480 0.92536 0.92581 0.92614 0.92635 0.92633
0.360  0.91547 0.91566 0.91597 0.91640 0.91692 0.91754 0.91823 0.91896 0.91973 0.92050 0.92126 0.92198 0.92263 0.92320 0.92367 0.92401 0.92422 0.92421
0.365  0.91309 0.91329 0.91360 0.91404 0.91458 0.91521 0.91592 0.91667 0.91746 0.91825 0.91902 0.91976 0.92042 0.92101 0.92149 0.92184 0.92205 0.92205
0.370  0.91067 0.91087 0.91120 0.91165 0.91220 0.91285 0.91357 0.91434 0.91515 0.91596 0.91675 0.91751 0.91819 0.91878 0.91928 0.91963 0.91985 0.91987
0.375  0.90822 0.90843 0.90876 0.90923 0.90979 0.91045 0.91119 0.91198 0.91281 0.91363 0.91445 0.91522 0.91592 0.91653 0.91703 0.91740 0.91762 0.91764
0.380  0.90574 0.90595 0.90629 0.90676 0.90734 0.90802 0.90877 0.90958 0.91043 0.91128 0.91211 0.91290 0.91362 0.91424 0.91475 0.91513 0.91536 0.91539
0.385  0.90322 0.90344 0.90379 0.90427 0.90486 0.90555 0.90632 0.90715 0.90802 0.90889 0.90974 0.91055 0.91128 0.91192 0.91244 0.91283 0.91306 0.91310
0.390  0.90067 0.90089 0.90125 0.90174 0.90234 0.90305 0.90384 0.90469 0.90558 0.90647 0.90733 0.90816 0.90891 0.90956 0.91010 0.91049 0.91073 0.91078
0.395  0.89808 0.89831 0.89867 0.89918 0.89979 0.90052 0.90133 0.90219 0.90310 0.90401 0.90490 0.90574 0.90651 0.90717 0.90772 0.90812 0.90837 0.90843
0.400  0.89546 0.89569 0.89606 0.89658 0.89721 0.89795 0.89878 0.89966 0.90059 0.90152 0.90242 0.90328 0.90407 0.90475 0.90531 0.90572 0.90597 0.90604
0.405  0.89280 0.89304 0.89342 0.89395 0.89459 0.89535 0.89619 0.89709 0.89804 0.89899 0.89992 0.90079 0.90160 0.90229 0.90286 0.90328 0.90354 0.90362
0.410  0.89011 0.89035 0.89074 0.89128 0.89194 0.89271 0.89357 0.89449 0.89546 0.89643 0.89738 0.89827 0.89909 0.89980 0.90038 0.90081 0.90108 0.90116
0.415  0.88739 0.88763 0.88802 0.88858 0.88925 0.89004 0.89092 0.89185 0.89285 0.89384 0.89481 0.89572 0.89655 0.89728 0.89787 0.89831 0.89858 0.89867
0.420  0.88462 0.88488 0.88528 0.88584 0.88653 0.88733 0.88823 0.88918 0.89019 0.89121 0.89220 0.89313 0.89398 0.89472 0.89532 0.89577 0.89605 0.89615
0.425  0.88183 0.88208 0.88249 0.88307 0.88377 0.88459 0.88551 0.88648 0.88750 0.88855 0.88955 0.89050 0.89137 0.89213 0.89274 0.89320 0.89348 0.89349
0.430  0.87900 0.87926 0.87968 0.88026 0.88098 0.88182 0.88275 0.88374 0.88478 0.88585 0.88687 0.88785 0.88873 0.88950 0.89013 0.89060 0.89088 0.89090
0.435  0.87613 0.87640 0.87682 0.87741 0.87815 0.87900 0.87996 0.88097 0.88203 0.88311 0.88416 0.88515 0.88605 0.88684 0.88748 0.88795 0.88824 0.88827
0.440  0.87323 0.87350 0.87393 0.87453 0.87528 0.87616 0.87713 0.87816 0.87924 0.88034 0.88141 0.88242 0.88334 0.88414 0.88480 0.88528 0.88557 0.88561
0.445  0.87029 0.87056 0.87101 0.87162 0.87238 0.87327 0.87426 0.87531 0.87642 0.87752 0.87863 0.87966 0.88059 0.88141 0.88208 0.88257 0.88287 0.88291
0.450  0.86731 0.86760 0.86805 0.86867 0.86945 0.87035 0.87136 0.87243 0.87356 0.87469 0.87581 0.87686 0.87781 0.87863 0.87932 0.87982 0.88012 0.88018
0.455  0.86430 0.86459 0.86505 0.86569 0.86647 0.86740 0.86843 0.86952 0.87066 0.87181 0.87295 0.87402 0.87499 0.87583 0.87653 0.87703 0.87735 0.87741
0.460  0.86126 0.86155 0.86202 0.86267 0.86346 0.86441 0.86545 0.86657 0.86773 0.86890 0.87005 0.87115 0.87213 0.87299 0.87370 0.87421 0.87453 0.87460
0.465  0.85817 0.85847 0.85895 0.85961 0.86042 0.86138 0.86245 0.86358 0.86476 0.86595 0.86712 0.86824 0.86924 0.87011 0.87083 0.87136 0.87168 0.87176
0.470  0.85505 0.85536 0.85584 0.85651 0.85734 0.85831 0.85940 0.86055 0.86176 0.86297 0.86415 0.86529 0.86631 0.86720 0.86792 0.86847 0.86879 0.86889
0.475  0.85190 0.85221 0.85270 0.85338 0.85422 0.85520 0.85632 0.85749 0.85872 0.85995 0.86115 0.86231 0.86335 0.86425 0.86499 0.86554 0.86587 0.86597
0.480  0.84871 0.84902 0.84952 0.85022 0.85107 0.85207 0.85320 0.85439 0.85564 0.85689 0.85812 0.85928 0.86035 0.86127 0.86201 0.86257 0.86291 0.86302
0.485  0.84548 0.84579 0.84631 0.84701 0.84788 0.84890 0.85003 0.85126 0.85252 0.85380 0.85504 0.85622 0.85731 0.85824 0.85900 0.85956 0.85991 0.86004
0.490  0.84221 0.84253 0.84305 0.84377 0.84465 0.84568 0.84684 0.84809 0.84937 0.85067 0.85193 0.85313 0.85423 0.85518 0.85595 0.85652 0.85688 0.85691
0.495  0.83891 0.83923 0.83976 0.84049 0.84139 0.84244 0.84361 0.84487 0.84618 0.84750 0.84878 0.85000 0.85111 0.85208 0.85287 0.85345 0.85381 0.85385
0.500  0.83556 0.83590 0.83643 0.83718 0.83808 0.83915 0.84034 0.84161 0.84295 0.84429 0.84560 0.84683 0.84795 0.84895 0.84974 0.85033 0.85070 0.85075
0.505  0.83218 0.83252 0.83307 0.83382 0.83474 0.83583 0.83704 0.83833 0.83968 0.84105 0.84237 0.84363 0.84476 0.84577 0.84658 0.84718 0.84755 0.84761
0.510  0.82877 0.82911 0.82967 0.83043 0.83137 0.83247 0.83369 0.83500 0.83636 0.83776 0.83911 0.84038 0.84154 0.84255 0.84338 0.84399 0.84436 0.84444
0.515  0.82531 0.82566 0.82622 0.82700 0.82795 0.82907 0.83031 0.83164 0.83302 0.83444 0.83581 0.83710 0.83827 0.83929 0.84014 0.84076 0.84114 0.84122
0.520  0.82182 0.82217 0.82274 0.82353 0.82449 0.82563 0.82689 0.82824 0.82964 0.83106 0.83247 0.83378 0.83497 0.83600 0.83686 0.83749 0.83787 0.83796
0.525  0.81828 0.81864 0.81922 0.82002 0.82100 0.82215 0.82343 0.82480 0.82622 0.82766 0.82908 0.83042 0.83162 0.83267 0.83354 0.83418 0.83457 0.83467
0.530  0.81471 0.81508 0.81566 0.81647 0.81747 0.81863 0.81993 0.82132 0.82276 0.82422 0.82566 0.82701 0.82824 0.82930 0.83018 0.83083 0.83122 0.83133
0.535  0.81110 0.81147 0.81207 0.81289 0.81390 0.81508 0.81639 0.81780 0.81926 0.82074 0.82218 0.82357 0.82481 0.82589 0.82678 0.82744 0.82784 0.82796
0.540  0.80745 0.80783 0.80843 0.80926 0.81028 0.81148 0.81282 0.81425 0.81573 0.81722 0.81868 0.82009 0.82135 0.82244 0.82334 0.82400 0.82441 0.82455
0.545  0.80376 0.80414 0.80475 0.80560 0.80663 0.80785 0.80920 0.81065 0.81215 0.81366 0.81514 0.81655 0.81784 0.81895 0.81986 0.82053 0.82094 0.82099
0.550  0.80003 0.80041 0.80103 0.80189 0.80294 0.80417 0.80554 0.80701 0.80853 0.81006 0.81156 0.81298 0.81429 0.81542 0.81634 0.81701 0.81743 0.81749
0.555  0.79626 0.79665 0.79728 0.79814 0.79920 0.80045 0.80184 0.80333 0.80487 0.80642 0.80794 0.80938 0.81070 0.81185 0.81278 0.81346 0.81389 0.81395
0.560  0.79245 0.79284 0.79348 0.79435 0.79543 0.79669 0.79810 0.79960 0.80117 0.80274 0.80428 0.80573 0.80705 0.80823 0.80917 0.80986 0.81029 0.81037
0.565  0.78859 0.78899 0.78964 0.79052 0.79161 0.79289 0.79431 0.79584 0.79743 0.79901 0.80057 0.80204 0.80339 0.80457 0.80552 0.80622 0.80666 0.80675
0.570  0.78470 0.78510 0.78576 0.78665 0.78775 0.78905 0.79049 0.79203 0.79364 0.79525 0.79682 0.79831 0.79967 0.80087 0.80183 0.80254 0.80298 0.80308
0.575  0.78076 0.78117 0.78183 0.78274 0.78385 0.78515 0.78660 0.78817 0.78981 0.79143 0.79303 0.79455 0.79592 0.79711 0.79810 0.79881 0.79926 0.79937
0.580  0.77679 0.77720 0.77787 0.77878 0.77990 0.78122 0.78269 0.78427 0.78592 0.78759 0.78920 0.79073 0.79211 0.79332 0.79432 0.79504 0.79549 0.79561
0.585  0.77277 0.77318 0.77386 0.77478 0.77591 0.77725 0.77874 0.78033 0.78199 0.78368 0.78532 0.78687 0.78827 0.78949 0.79049 0.79123 0.79168 0.79182
0.590  0.76870 0.76913 0.76981 0.77073 0.77189 0.77324 0.77474 0.77636 0.77803 0.77972 0.78140 0.78296 0.78438 0.78561 0.78661 0.78737 0.78783 0.78797
0.595  0.76460 0.76502 0.76571 0.76665 0.76782 0.76918 0.77071 0.77234 0.77403 0.77574 0.77742 0.77901 0.78044 0.78169 0.78270 0.78346 0.78393 0.78408
0.600  0.76044 0.76088 0.76157 0.76252 0.76370 0.76508 0.76662 0.76827 0.76998 0.77171 0.77339 0.77501 0.77646 0.77772 0.77874 0.77951 0.77998 0.78005
0.605  0.75625 0.75669 0.75738 0.75835 0.75954 0.76094 0.76249 0.76416 0.76589 0.76763 0.76933 0.77096 0.77243 0.77370 0.77474 0.77551 0.77598 0.77606
0.610  0.75201 0.75245 0.75315 0.75413 0.75534 0.75675 0.75832 0.76000 0.76175 0.76351 0.76523 0.76685 0.76835 0.76964 0.77068 0.77146 0.77194 0.77203
0.615  0.74773 0.74817 0.74888 0.74987 0.75108 0.75251 0.75410 0.75580 0.75756 0.75934 0.76108 0.76272 0.76423 0.76553 0.76659 0.76737 0.76786 0.76796
0.620  0.74340 0.74384 0.74456 0.74556 0.74679 0.74823 0.74983 0.75155 0.75333 0.75512 0.75688 0.75853 0.76004 0.76137 0.76244 0.76323 0.76372 0.76383
0.625  0.73902 0.73947 0.74020 0.74120 0.74244 0.74390 0.74552 0.74725 0.74905 0.75086 0.75263 0.75430 0.75582 0.75716 0.75825 0.75904 0.75953 0.75966
0.630  0.73459 0.73505 0.73578 0.73680 0.73805 0.73952 0.74115 0.74290 0.74472 0.74655 0.74833 0.75002 0.75155 0.75289 0.75400 0.75480 0.75530 0.75543
0.635  0.73012 0.73058 0.73132 0.73235 0.73362 0.73510 0.73674 0.73851 0.74034 0.74219 0.74399 0.74569 0.74724 0.74858 0.74970 0.75051 0.75101 0.75116
0.640  0.72561 0.72607 0.72682 0.72785 0.72913 0.73062 0.73228 0.73406 0.73591 0.73777 0.73959 0.74131 0.74287 0.74422 0.74535 0.74617 0.74667 0.74683
0.645  0.72104 0.72150 0.72226 0.72331 0.72460 0.72610 0.72777 0.72956 0.73143 0.73331 0.73514 0.73688 0.73845 0.73982 0.74094 0.74177 0.74228 0.74245
0.650  0.71642 0.71689 0.71766 0.71871 0.72001 0.72152 0.72321 0.72499 0.72687 0.72877 0.73064 0.73239 0.73398 0.73536 0.73649 0.73732 0.73784 0.73792
0.655  0.71176 0.71223 0.71300 0.71406 0.71538 0.71690 0.71858 0.72040 0.72229 0.72420 0.72607 0.72785 0.72945 0.73085 0.73198 0.73282 0.73334 0.73344
0.660  0.70704 0.70751 0.70829 0.70936 0.71069 0.71222 0.71391 0.71575 0.71766 0.71958 0.72146 0.72326 0.72487 0.72628 0.72742 0.72827 0.72879 0.72890
0.665  0.70227 0.70275 0.70353 0.70461 0.70595 0.70748 0.70920 0.71105 0.71298 0.71491 0.71680 0.71859 0.72024 0.72166 0.72281 0.72366 0.72418 0.72430
0.670  0.69745 0.69793 0.69872 0.69981 0.70115 0.70269 0.70443 0.70630 0.70824 0.71019 0.71209 0.71389 0.71554 0.71698 0.71814 0.71900 0.71952 0.71966
0.675  0.69258 0.69306 0.69386 0.69496 0.69631 0.69785 0.69961 0.70149 0.70344 0.70541 0.70733 0.70914 0.71079 0.71224 0.71341 0.71427 0.71481 0.71495
0.680  0.68765 0.68814 0.68894 0.69005 0.69140 0.69297 0.69473 0.69663 0.69859 0.70057 0.70250 0.70433 0.70599 0.70744 0.70862 0.70949 0.71003 0.71018
0.685  0.68267 0.68316 0.68397 0.68508 0.68643 0.68802 0.68980 0.69171 0.69369 0.69568 0.69762 0.69946 0.70113 0.70258 0.70378 0.70466 0.70520 0.70536
0.690  0.67763 0.67813 0.67894 0.68006 0.68142 0.68302 0.68481 0.68673 0.68872 0.69072 0.69268 0.69453 0.69621 0.69767 0.69888 0.69976 0.70030 0.70048
0.695  0.67254 0.67304 0.67386 0.67498 0.67635 0.67796 0.67976 0.68169 0.68370 0.68571 0.68768 0.68954 0.69123 0.69270 0.69390 0.69480 0.69534 0.69543
0.700  0.66739 0.66789 0.66871 0.66984 0.67122 0.67284 0.67466 0.67660 0.67861 0.68064 0.68262 0.68449 0.68619 0.68767 0.68887 0.68977 0.69032 0.69042
0.705  0.66218 0.66268 0.66351 0.66465 0.66603 0.66767 0.66949 0.67144 0.67347 0.67550 0.67749 0.67938 0.68109 0.68257 0.68378 0.68467 0.68524 0.68535
0.710  0.65691 0.65742 0.65825 0.65939 0.66079 0.66243 0.66426 0.66622 0.66823 0.67027 0.67229 0.67420 0.67592 0.67741 0.67863 0.67952 0.68008 0.68022
0.715  0.65158 0.65209 0.65293 0.65406 0.65548 0.65713 0.65897 0.66093 0.66296 0.66502 0.66703 0.66894 0.67069 0.67218 0.67341 0.67431 0.67487 0.67501
0.720  0.64619 0.64670 0.64754 0.64868 0.65011 0.65177 0.65361 0.65556 0.65762 0.65969 0.66171 0.66362 0.66538 0.66689 0.66812 0.66903 0.66959 0.66974
0.725  0.64073 0.64125 0.64210 0.64324 0.64467 0.64634 0.64819 0.65015 0.65222 0.65430 0.65633 0.65825 0.65999 0.66153 0.66277 0.66368 0.66424 0.66441
0.730  0.63521 0.63573 0.63658 0.63773 0.63917 0.64084 0.64268 0.64468 0.64675 0.64884 0.65088 0.65281 0.65456 0.65610 0.65734 0.65826 0.65882 0.65900
0.735  0.62963 0.63015 0.63100 0.63215 0.63360 0.63528 0.63712 0.63913 0.64122 0.64331 0.64536 0.64730 0.64905 0.65058 0.65184 0.65276 0.65333 0.65341
0.740  0.62397 0.62450 0.62536 0.62651 0.62797 0.62965 0.63150 0.63352 0.63561 0.63771 0.63977 0.64171 0.64347 0.64500 0.64626 0.64719 0.64776 0.64786
0.745  0.61825 0.61878 0.61964 0.62080 0.62226 0.62394 0.62581 0.62783 0.62993 0.63204 0.63411 0.63605 0.63782 0.63935 0.64060 0.64155 0.64212 0.64223
0.750  0.61246 0.61299 0.61385 0.61502 0.61648 0.61815 0.62004 0.62207 0.62418 0.62629 0.62837 0.63032 0.63209 0.63363 0.63488 0.63582 0.63639 0.63652
0.755  0.60659 0.60713 0.60799 0.60916 0.61063 0.61230 0.61420 0.61624 0.61835 0.62047 0.62255 0.62450 0.62628 0.62782 0.62908 0.63001 0.63059 0.63074
0.760  0.60065 0.60119 0.60205 0.60323 0.60470 0.60638 0.60829 0.61033 0.61244 0.61456 0.61664 0.61861 0.62039 0.62194 0.62320 0.62413 0.62471 0.62487
0.765  0.59464 0.59518 0.59603 0.59722 0.59870 0.60038 0.60229 0.60433 0.60645 0.60855 0.61064 0.61262 0.61442 0.61597 0.61724 0.61817 0.61875 0.61892
0.770  0.58855 0.58909 0.58994 0.59114 0.59261 0.59430 0.59622 0.59826 0.60035 0.60249 0.60458 0.60655 0.60836 0.60992 0.61119 0.61212 0.61270 0.61288
0.775  0.58238 0.58292 0.58377 0.58497 0.58644 0.58814 0.59006 0.59210 0.59420 0.59634 0.59843 0.60040 0.60220 0.60378 0.60505 0.60598 0.60656 0.60665
0.780  0.57612 0.57666 0.57752 0.57872 0.58017 0.58190 0.58381 0.58583 0.58796 0.59011 0.59220 0.59417 0.59597 0.59753 0.59882 0.59976 0.60033 0.60044
0.785  0.56978 0.57032 0.57118 0.57238 0.57384 0.57556 0.57748 0.57950 0.58164 0.58379 0.58588 0.58785 0.58965 0.59120 0.59250 0.59344 0.59401 0.59413
0.790  0.56336 0.56390 0.56476 0.56596 0.56742 0.56914 0.57106 0.57308 0.57522 0.57737 0.57946 0.58144 0.58323 0.58479 0.58606 0.58702 0.58760 0.58773
0.795  0.55684 0.55738 0.55824 0.55945 0.56090 0.56263 0.56453 0.56657 0.56871 0.57086 0.57295 0.57492 0.57672 0.57827 0.57955 0.58050 0.58108 0.58122
0.800  0.55023 0.55077 0.55164 0.55284 0.55430 0.55602 0.55790 0.55996 0.56210 0.56425 0.56634 0.56831 0.57011 0.57166 0.57293 0.57387 0.57446 0.57462
0.805  0.54353 0.54407 0.54493 0.54613 0.54759 0.54931 0.55120 0.55325 0.55539 0.55753 0.55962 0.56159 0.56339 0.56494 0.56621 0.56715 0.56773 0.56790
0.810  0.53672 0.53726 0.53813 0.53932 0.54078 0.54250 0.54439 0.54644 0.54857 0.55071 0.55280 0.55477 0.55656 0.55812 0.55938 0.56032 0.56090 0.56099
0.815  0.52982 0.53036 0.53122 0.53241 0.53387 0.53559 0.53747 0.53952 0.54165 0.54378 0.54584 0.54780 0.54962 0.55118 0.55244 0.55338 0.55395 0.55405
0.820  0.52281 0.52334 0.52420 0.52539 0.52685 0.52856 0.53045 0.53249 0.53462 0.53671 0.53879 0.54076 0.54254 0.54412 0.54538 0.54631 0.54689 0.54700
0.825  0.51568 0.51622 0.51708 0.51825 0.51972 0.52140 0.52331 0.52535 0.52743 0.52956 0.53164 0.53360 0.53537 0.53694 0.53820 0.53913 0.53970 0.53983
0.830  0.50845 0.50898 0.50984 0.51100 0.51248 0.51415 0.51605 0.51808 0.52016 0.52228 0.52435 0.52631 0.52808 0.52962 0.53090 0.53182 0.53239 0.53253
0.835  0.50109 0.50162 0.50248 0.50364 0.50511 0.50677 0.50867 0.51069 0.51277 0.51488 0.51694 0.51889 0.52066 0.52219 0.52345 0.52439 0.52495 0.52511
0.840  0.49361 0.49414 0.49499 0.49615 0.49761 0.49927 0.50116 0.50314 0.50524 0.50735 0.50940 0.51134 0.51310 0.51463 0.51587 0.51681 0.51737 0.51754
0.845  0.48600 0.48653 0.48738 0.48853 0.48998 0.49164 0.49352 0.49549 0.49758 0.49968 0.50172 0.50365 0.50540 0.50692 0.50816 0.50908 0.50965 0.50973
0.850  0.47825 0.47878 0.47962 0.48077 0.48222 0.48387 0.48574 0.48770 0.48978 0.49187 0.49390 0.49582 0.49756 0.49907 0.50030 0.50121 0.50178 0.50188
0.855  0.47037 0.47089 0.47173 0.47287 0.47431 0.47596 0.47781 0.47977 0.48183 0.48390 0.48592 0.48783 0.48956 0.49106 0.49229 0.49319 0.49375 0.49386
0.860  0.46233 0.46284 0.46369 0.46482 0.46624 0.46789 0.46970 0.47167 0.47372 0.47578 0.47778 0.47967 0.48140 0.48289 0.48411 0.48501 0.48556 0.48569
0.865  0.45414 0.45465 0.45549 0.45661 0.45801 0.45966 0.46145 0.46342 0.46545 0.46749 0.46945 0.47134 0.47305 0.47455 0.47576 0.47665 0.47720 0.47734
0.870  0.44579 0.44629 0.44712 0.44824 0.44962 0.45126 0.45304 0.45499 0.45701 0.45900 0.46098 0.46285 0.46454 0.46602 0.46723 0.46812 0.46866 0.46882
0.875  0.43726 0.43775 0.43858 0.43969 0.44106 0.44268 0.44445 0.44639 0.44838 0.45036 0.45232 0.45417 0.45585 0.45730 0.45851 0.45939 0.45993 0.46000
0.880  0.42855 0.42904 0.42986 0.43096 0.43231 0.43392 0.43568 0.43759 0.43953 0.44152 0.44347 0.44530 0.44696 0.44840 0.44958 0.45046 0.45100 0.45108
0.885  0.41964 0.42013 0.42094 0.42203 0.42337 0.42496 0.42670 0.42859 0.43051 0.43248 0.43441 0.43622 0.43786 0.43929 0.44045 0.44132 0.44185 0.44195
0.890  0.41053 0.41101 0.41181 0.41289 0.41422 0.41578 0.41751 0.41937 0.42128 0.42323 0.42513 0.42691 0.42854 0.42995 0.43110 0.43195 0.43248 0.43260
0.895  0.40120 0.40167 0.40246 0.40353 0.40484 0.40636 0.40809 0.40990 0.41181 0.41373 0.41561 0.41738 0.41898 0.42037 0.42151 0.42234 0.42286 0.42300
0.900  0.39163 0.39210 0.39286 0.39393 0.39522 0.39672 0.39843 0.40021 0.40210 0.40400 0.40585 0.40758 0.40917 0.41054 0.41166 0.41248 0.41299 0.41305
0.905  0.38181 0.38227 0.38302 0.38407 0.38535 0.38683 0.38851 0.39026 0.39212 0.39399 0.39581 0.39752 0.39908 0.40043 0.40153 0.40235 0.40285 0.40292
0.910  0.37171 0.37217 0.37291 0.37394 0.37520 0.37665 0.37830 0.38003 0.38186 0.38370 0.38545 0.38714 0.38867 0.39003 0.39111 0.39191 0.39240 0.39249
0.915  0.36133 0.36178 0.36250 0.36351 0.36475 0.36618 0.36780 0.36950 0.37129 0.37308 0.37482 0.37648 0.37798 0.37929 0.38037 0.38115 0.38164 0.38175
0.920  0.35062 0.35106 0.35177 0.35276 0.35398 0.35538 0.35695 0.35863 0.36039 0.36212 0.36385 0.36547 0.36694 0.36822 0.36928 0.37005 0.37052 0.37065
0.925  0.33956 0.33999 0.34069 0.34164 0.34285 0.34422 0.34574 0.34740 0.34912 0.35081 0.35250 0.35409 0.35553 0.35678 0.35780 0.35856 0.35902 0.35907
0.930  0.32812 0.32854 0.32922 0.33015 0.33132 0.33266 0.33415 0.33577 0.33741 0.33910 0.34075 0.34230 0.34370 0.34492 0.34591 0.34665 0.34711 0.34718
0.935  0.31625 0.31666 0.31732 0.31823 0.31937 0.32068 0.32212 0.32370 0.32530 0.32694 0.32854 0.33005 0.33142 0.33260 0.33357 0.33428 0.33473 0.33482
0.940  0.30391 0.30430 0.30495 0.30583 0.30692 0.30820 0.30960 0.31113 0.31269 0.31428 0.31583 0.31730 0.31862 0.31977 0.32071 0.32140 0.32183 0.32186
0.945  0.29103 0.29141 0.29203 0.29288 0.29393 0.29518 0.29654 0.29801 0.29952 0.30106 0.30256 0.30397 0.30526 0.30637 0.30727 0.30794 0.30836 0.30841
0.950  0.27753 0.27790 0.27850 0.27932 0.28034 0.28153 0.28284 0.28424 0.28572 0.28720 0.28864 0.29000 0.29123 0.29230 0.29318 0.29382 0.29422 0.29430
0.955  0.26334 0.26370 0.26427 0.26506 0.26603 0.26717 0.26843 0.26977 0.27118 0.27260 0.27396 0.27526 0.27645 0.27749 0.27833 0.27894 0.27932 0.27934
0.960  0.24832 0.24866 0.24921 0.24996 0.25088 0.25196 0.25317 0.25444 0.25579 0.25714 0.25843 0.25967 0.26080 0.26178 0.26259 0.26317 0.26353 0.26359
0.965  0.23233 0.23265 0.23316 0.23387 0.23474 0.23575 0.23690 0.23811 0.23938 0.24063 0.24187 0.24305 0.24411 0.24503 0.24578 0.24635 0.24669 0.24669
0.970  0.21513 0.21543 0.21591 0.21657 0.21739 0.21833 0.21941 0.22053 0.22172 0.22289 0.22405 0.22515 0.22614 0.22700 0.22771 0.22823 0.22855 0.22861
0.975  0.19642 0.19669 0.19714 0.19775 0.19850 0.19937 0.20036 0.20140 0.20249 0.20357 0.20464 0.20565 0.20657 0.20736 0.20801 0.20848 0.20878 0.20881
0.980  0.17571 0.17595 0.17636 0.17691 0.17759 0.17838 0.17926 0.18020 0.18117 0.18217 0.18313 0.18405 0.18487 0.18559 0.18617 0.18660 0.18687 0.18690
0.985  0.15219 0.15241 0.15276 0.15324 0.15383 0.15452 0.15529 0.15612 0.15697 0.15784 0.15868 0.15948 0.16020 0.16083 0.16134 0.16171 0.16195 0.16191
0.990  0.12428 0.12446 0.12475 0.12514 0.12563 0.12620 0.12683 0.12752 0.12822 0.12894 0.12963 0.13029 0.13088 0.13140 0.13182 0.13213 0.13232 0.13232
0.995  0.08789 0.08802 0.08823 0.08851 0.08886 0.08926 0.08971 0.09020 0.09070 0.09121 0.09171 0.09217 0.09260 0.09297 0.09327 0.09349 0.09363 0.09356
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e010.dat <==
# alpha = +0.05 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994
0.015  0.99984 0.99984 0.99984 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986 0.99986
0.020  0.99972 0.99972 0.99972 0.99973 0.99973 0.99973 0.99973 0.99974 0.99974 0.99974 0.99974 0.99975 0.99975 0.99975 0.99975 0.99975 0.99975 0.99976
0.025  0.99957 0.99957 0.99957 0.99957 0.99957 0.99958 0.99958 0.99959 0.99959 0.99960 0.99960 0.99960 0.99961 0.99961 0.99961 0.99962 0.99962 0.99962
0.030  0.99938 0.99938 0.99938 0.99938 0.99939 0.99939 0.99940 0.99940 0.99941 0.99942 0.99942 0.99943 0.99943 0.99944 0.99944 0.99945 0.99945 0.99945
0.035  0.99915 0.99915 0.99916 0.99916 0.99917 0.99917 0.99918 0.99919 0.99920 0.99921 0.99922 0.99922 0.99923 0.99924 0.99924 0.99925 0.99925 0.99925
0.040  0.99889 0.99889 0.99890 0.99890 0.99891 0.99892 0.99893 0.99894 0.99895 0.99896 0.99897 0.99899 0.99899 0.99900 0.99901 0.99902 0.99902 0.99902
0.045  0.99859 0.99860 0.99860 0.99861 0.99862 0.99863 0.99865 0.99866 0.99867 0.99869 0.99870 0.99872 0.99873 0.99874 0.99875 0.99875 0.99876 0.99876
0.050  0.99826 0.99827 0.99828 0.99829 0.99830 0.99831 0.99833 0.99835 0.99836 0.99838 0.99840 0.99841 0.99843 0.99844 0.99845 0.99846 0.99847 0.99847
0.055  0.99790 0.99791 0.99791 0.99793 0.99794 0.99796 0.99798 0.99800 0.99802 0.99804 0.99806 0.99808 0.99810 0.99812 0.99813 0.99814 0.99814 0.99815
0.060  0.99750 0.99751 0.99752 0.99753 0.99755 0.99757 0.99759 0.99762 0.99764 0.99767 0.99769 0.99772 0.99774 0.99776 0.99777 0.99778 0.99779 0.99780
0.065  0.99707 0.99708 0.99709 0.99710 0.99712 0.99715 0.99717 0.99720 0.99723 0.99726 0.99729 0.99732 0.99735 0.99737 0.99738 0.99740 0.99741 0.99742
0.070  0.99660 0.99661 0.99662 0.99664 0.99666 0.99669 0.99672 0.99676 0.99679 0.99683 0.99686 0.99689 0.99692 0.99695 0.99697 0.99698 0.99699 0.99700
0.075  0.99610 0.99611 0.99612 0.99614 0.99617 0.99620 0.99624 0.99628 0.99632 0.99636 0.99640 0.99643 0.99647 0.99650 0.99652 0.99654 0.99655 0.99656
0.080  0.99556 0.99557 0.99559 0.99561 0.99564 0.99568 0.99572 0.99576 0.99581 0.99585 0.99590 0.99594 0.99598 0.99601 0.99604 0.99606 0.99607 0.99609
0.085  0.99499 0.99500 0.99502 0.99505 0.99508 0.99512 0.99517 0.99522 0.99527 0.99532 0.99537 0.99542 0.99546 0.99550 0.99553 0.99555 0.99556 0.99558
0.090  0.99438 0.99439 0.99442 0.99445 0.99449 0.99453 0.99458 0.99464 0.99470 0.99475 0.99481 0.99486 0.99491 0.99495 0.99498 0.99501 0.99503 0.99504
0.095  0.99374 0.99375 0.99378 0.99381 0.99386 0.99391 0.99396 0.99403 0.99409 0.99415 0.99422 0.99427 0.99433 0.99438 0.99441 0.99444 0.99446 0.99448
0.100  0.99306 0.99308 0.99311 0.99314 0.99319 0.99325 0.99331 0.99338 0.99345 0.99352 0.99359 0.99365 0.99371 0.99377 0.99381 0.99384 0.99386 0.99388
0.105  0.99235 0.99237 0.99240 0.99244 0.99250 0.99256 0.99263 0.99270 0.99278 0.99286 0.99293 0.99300 0.99307 0.99313 0.99317 0.99321 0.99323 0.99325
0.110  0.99160 0.99162 0.99166 0.99171 0.99176 0.99183 0.99191 0.99199 0.99207 0.99216 0.99224 0.99232 0.99239 0.99246 0.99251 0.99254 0.99257 0.99250
0.115  0.99082 0.99085 0.99088 0.99093 0.99100 0.99107 0.99115 0.99124 0.99134 0.99143 0.99152 0.99161 0.99169 0.99175 0.99181 0.99185 0.99188 0.99181
0.120  0.99001 0.99003 0.99007 0.99013 0.99020 0.99028 0.99037 0.99047 0.99057 0.99067 0.99077 0.99086 0.99095 0.99102 0.99108 0.99112 0.99115 0.99109
0.125  0.98916 0.98918 0.98923 0.98929 0.98936 0.98945 0.98955 0.98965 0.98976 0.98987 0.98998 0.99008 0.99017 0.99026 0.99032 0.99037 0.99040 0.99034
0.130  0.98827 0.98830 0.98835 0.98841 0.98850 0.98859 0.98870 0.98881 0.98893 0.98905 0.98916 0.98927 0.98937 0.98946 0.98953 0.98958 0.98961 0.98956
0.135  0.98735 0.98738 0.98744 0.98751 0.98759 0.98770 0.98781 0.98793 0.98806 0.98819 0.98831 0.98843 0.98854 0.98863 0.98871 0.98876 0.98880 0.98875
0.140  0.98640 0.98643 0.98649 0.98656 0.98666 0.98677 0.98689 0.98702 0.98716 0.98729 0.98743 0.98756 0.98767 0.98777 0.98785 0.98791 0.98795 0.98790
0.145  0.98541 0.98545 0.98551 0.98559 0.98569 0.98580 0.98593 0.98608 0.98622 0.98637 0.98651 0.98665 0.98677 0.98688 0.98697 0.98703 0.98707 0.98703
0.150  0.98439 0.98443 0.98449 0.98458 0.98468 0.98481 0.98495 0.98510 0.98526 0.98541 0.98557 0.98571 0.98584 0.98596 0.98605 0.98612 0.98616 0.98612
0.155  0.98333 0.98337 0.98344 0.98353 0.98364 0.98378 0.98393 0.98409 0.98425 0.98442 0.98459 0.98474 0.98488 0.98501 0.98511 0.98518 0.98522 0.98519
0.160  0.98224 0.98228 0.98235 0.98245 0.98257 0.98271 0.98287 0.98304 0.98322 0.98340 0.98357 0.98374 0.98389 0.98402 0.98413 0.98420 0.98425 0.98422
0.165  0.98111 0.98115 0.98123 0.98134 0.98146 0.98162 0.98178 0.98197 0.98215 0.98234 0.98253 0.98270 0.98286 0.98300 0.98312 0.98320 0.98325 0.98322
0.170  0.97995 0.98000 0.98008 0.98019 0.98032 0.98049 0.98066 0.98085 0.98106 0.98125 0.98145 0.98164 0.98181 0.98196 0.98207 0.98216 0.98221 0.98219
0.175  0.97875 0.97880 0.97889 0.97900 0.97915 0.97932 0.97951 0.97971 0.97992 0.98013 0.98034 0.98054 0.98072 0.98087 0.98100 0.98109 0.98115 0.98113
0.180  0.97752 0.97757 0.97766 0.97779 0.97794 0.97812 0.97832 0.97853 0.97876 0.97898 0.97920 0.97941 0.97960 0.97976 0.97990 0.97999 0.98005 0.98004
0.185  0.97625 0.97631 0.97641 0.97654 0.97670 0.97689 0.97709 0.97732 0.97756 0.97779 0.97803 0.97825 0.97844 0.97862 0.97876 0.97886 0.97893 0.97891
0.190  0.97495 0.97501 0.97511 0.97525 0.97542 0.97562 0.97584 0.97608 0.97633 0.97657 0.97682 0.97705 0.97726 0.97744 0.97759 0.97770 0.97777 0.97776
0.195  0.97361 0.97368 0.97379 0.97393 0.97411 0.97432 0.97455 0.97480 0.97506 0.97532 0.97558 0.97582 0.97604 0.97624 0.97639 0.97651 0.97658 0.97657
0.200  0.97224 0.97231 0.97242 0.97258 0.97276 0.97298 0.97323 0.97349 0.97377 0.97404 0.97431 0.97456 0.97479 0.97500 0.97516 0.97528 0.97536 0.97536
0.205  0.97084 0.97091 0.97103 0.97119 0.97138 0.97161 0.97187 0.97215 0.97243 0.97272 0.97300 0.97327 0.97351 0.97373 0.97390 0.97403 0.97410 0.97411
0.210  0.96940 0.96947 0.96960 0.96976 0.96997 0.97021 0.97048 0.97077 0.97107 0.97137 0.97167 0.97195 0.97220 0.97242 0.97261 0.97274 0.97282 0.97283
0.215  0.96793 0.96800 0.96813 0.96831 0.96852 0.96878 0.96905 0.96936 0.96967 0.96998 0.97030 0.97059 0.97085 0.97109 0.97128 0.97142 0.97150 0.97152
0.220  0.96642 0.96650 0.96663 0.96681 0.96704 0.96730 0.96759 0.96791 0.96824 0.96857 0.96890 0.96920 0.96948 0.96972 0.96992 0.97007 0.97015 0.97017
0.225  0.96487 0.96496 0.96510 0.96529 0.96552 0.96580 0.96611 0.96643 0.96678 0.96712 0.96746 0.96778 0.96807 0.96832 0.96853 0.96868 0.96877 0.96880
0.230  0.96329 0.96338 0.96353 0.96373 0.96397 0.96426 0.96458 0.96492 0.96528 0.96564 0.96599 0.96633 0.96662 0.96689 0.96711 0.96727 0.96736 0.96739
0.235  0.96168 0.96177 0.96192 0.96213 0.96239 0.96269 0.96302 0.96338 0.96375 0.96412 0.96449 0.96484 0.96515 0.96543 0.96565 0.96582 0.96592 0.96595
0.240  0.96003 0.96013 0.96029 0.96050 0.96077 0.96108 0.96143 0.96180 0.96219 0.96257 0.96296 0.96332 0.96365 0.96393 0.96417 0.96434 0.96445 0.96448
0.245  0.95835 0.95845 0.95861 0.95884 0.95911 0.95944 0.95980 0.96019 0.96059 0.96099 0.96139 0.96177 0.96211 0.96241 0.96265 0.96283 0.96294 0.96298
0.250  0.95663 0.95674 0.95691 0.95714 0.95743 0.95777 0.95814 0.95854 0.95896 0.95937 0.95979 0.96019 0.96054 0.96085 0.96110 0.96129 0.96140 0.96145
0.255  0.95488 0.95499 0.95516 0.95541 0.95570 0.95606 0.95645 0.95686 0.95730 0.95773 0.95816 0.95857 0.95893 0.95925 0.95952 0.95971 0.95983 0.95988
0.260  0.95309 0.95321 0.95339 0.95364 0.95395 0.95431 0.95472 0.95515 0.95560 0.95605 0.95650 0.95692 0.95730 0.95763 0.95790 0.95810 0.95823 0.95819
0.265  0.95127 0.95139 0.95158 0.95184 0.95216 0.95254 0.95295 0.95340 0.95387 0.95433 0.95480 0.95524 0.95563 0.95597 0.95626 0.95646 0.95659 0.95656
0.270  0.94941 0.94953 0.94973 0.95000 0.95033 0.95072 0.95116 0.95162 0.95211 0.95258 0.95306 0.95352 0.95393 0.95428 0.95458 0.95479 0.95492 0.95490
0.275  0.94752 0.94765 0.94785 0.94813 0.94847 0.94888 0.94933 0.94980 0.95031 0.95080 0.95130 0.95177 0.95219 0.95256 0.95286 0.95309 0.95322 0.95321
0.280  0.94560 0.94573 0.94594 0.94622 0.94658 0.94700 0.94746 0.94795 0.94848 0.94900 0.94950 0.94999 0.95043 0.95080 0.95112 0.95135 0.95149 0.95148
0.285  0.94363 0.94377 0.94399 0.94428 0.94465 0.94508 0.94556 0.94607 0.94661 0.94715 0.94767 0.94818 0.94863 0.94901 0.94934 0.94958 0.94973 0.94972
0.290  0.94164 0.94178 0.94200 0.94231 0.94268 0.94313 0.94363 0.94415 0.94471 0.94527 0.94581 0.94633 0.94679 0.94720 0.94753 0.94778 0.94793 0.94793
0.295  0.93961 0.93975 0.93998 0.94030 0.94069 0.94115 0.94166 0.94220 0.94278 0.94335 0.94391 0.94445 0.94493 0.94535 0.94569 0.94594 0.94610 0.94611
0.300  0.93754 0.93769 0.93793 0.93826 0.93865 0.93913 0.93966 0.94022 0.94081 0.94141 0.94198 0.94253 0.94303 0.94346 0.94381 0.94407 0.94423 0.94425
0.305  0.93544 0.93559 0.93584 0.93618 0.93659 0.93708 0.93763 0.93820 0.93881 0.93942 0.94001 0.94058 0.94110 0.94154 0.94190 0.94217 0.94234 0.94236
0.310  0.93330 0.93346 0.93371 0.93406 0.93449 0.93499 0.93556 0.93615 0.93678 0.93741 0.93802 0.93860 0.93913 0.93959 0.93996 0.94024 0.94041 0.94044
0.315  0.93113 0.93129 0.93156 0.93191 0.93235 0.93287 0.93345 0.93406 0.93471 0.93536 0.93598 0.93658 0.93713 0.93761 0.93799 0.93827 0.93845 0.93849
0.320  0.92893 0.92909 0.92936 0.92973 0.93018 0.93072 0.93131 0.93194 0.93260 0.93327 0.93392 0.93453 0.93510 0.93559 0.93599 0.93627 0.93646 0.93650
0.325  0.92669 0.92686 0.92713 0.92751 0.92798 0.92853 0.92914 0.92979 0.93046 0.93116 0.93182 0.93245 0.93304 0.93354 0.93395 0.93425 0.93443 0.93448
0.330  0.92441 0.92458 0.92487 0.92526 0.92574 0.92630 0.92693 0.92760 0.92829 0.92901 0.92969 0.93034 0.93094 0.93145 0.93187 0.93218 0.93237 0.93243
0.335  0.92210 0.92228 0.92257 0.92297 0.92346 0.92404 0.92469 0.92537 0.92609 0.92682 0.92752 0.92819 0.92880 0.92933 0.92977 0.93008 0.93028 0.93034
0.340  0.91975 0.91994 0.92024 0.92065 0.92115 0.92174 0.92241 0.92311 0.92385 0.92460 0.92532 0.92601 0.92663 0.92718 0.92762 0.92795 0.92815 0.92822
0.345  0.91737 0.91756 0.91787 0.91829 0.91881 0.91941 0.92010 0.92082 0.92158 0.92234 0.92309 0.92379 0.92443 0.92500 0.92545 0.92578 0.92599 0.92607
0.350  0.91495 0.91515 0.91546 0.91590 0.91643 0.91705 0.91775 0.91849 0.91927 0.92005 0.92082 0.92154 0.92220 0.92278 0.92324 0.92359 0.92380 0.92388
0.355  0.91250 0.91270 0.91302 0.91347 0.91401 0.91465 0.91537 0.91613 0.91693 0.91773 0.91851 0.91926 0.91993 0.92052 0.92100 0.92135 0.92157 0.92157
0.360  0.91001 0.91022 0.91055 0.91101 0.91156 0.91222 0.91296 0.91374 0.91455 0.91537 0.91618 0.91694 0.91763 0.91823 0.91873 0.91909 0.91931 0.91931
0.365  0.90749 0.90770 0.90804 0.90851 0.90908 0.90975 0.91050 0.91130 0.91214 0.91298 0.91380 0.91458 0.91529 0.91591 0.91642 0.91678 0.91701 0.91703
0.370  0.90493 0.90515 0.90549 0.90597 0.90656 0.90725 0.90802 0.90884 0.90970 0.91055 0.91140 0.91220 0.91292 0.91355 0.91407 0.91445 0.91468 0.91470
0.375  0.90234 0.90256 0.90291 0.90340 0.90400 0.90471 0.90549 0.90634 0.90721 0.90809 0.90896 0.90978 0.91051 0.91116 0.91169 0.91208 0.91232 0.91235
0.380  0.89971 0.89993 0.90030 0.90080 0.90141 0.90213 0.90293 0.90380 0.90470 0.90560 0.90648 0.90732 0.90808 0.90873 0.90928 0.90968 0.90992 0.90996
0.385  0.89704 0.89727 0.89764 0.89816 0.89879 0.89952 0.90034 0.90123 0.90215 0.90307 0.90397 0.90483 0.90560 0.90628 0.90683 0.90724 0.90749 0.90753
0.390  0.89434 0.89458 0.89496 0.89548 0.89613 0.89688 0.89772 0.89862 0.89956 0.90050 0.90142 0.90230 0.90309 0.90378 0.90435 0.90476 0.90502 0.90507
0.395  0.89161 0.89185 0.89223 0.89277 0.89343 0.89420 0.89506 0.89598 0.89694 0.89790 0.89884 0.89974 0.90055 0.90125 0.90183 0.90226 0.90252 0.90258
0.400  0.88883 0.88908 0.88947 0.89002 0.89070 0.89148 0.89236 0.89329 0.89428 0.89527 0.89623 0.89714 0.89797 0.89869 0.89928 0.89971 0.89998 0.90005
0.405  0.88602 0.88628 0.88668 0.88724 0.88793 0.88873 0.88963 0.89058 0.89159 0.89260 0.89358 0.89450 0.89535 0.89609 0.89669 0.89713 0.89741 0.89749
0.410  0.88318 0.88344 0.88385 0.88442 0.88512 0.88594 0.88686 0.88783 0.88886 0.88989 0.89089 0.89183 0.89270 0.89346 0.89407 0.89452 0.89480 0.89489
0.415  0.88030 0.88056 0.88098 0.88157 0.88228 0.88312 0.88405 0.88504 0.88610 0.88715 0.88817 0.88914 0.89002 0.89079 0.89141 0.89187 0.89216 0.89225
0.420  0.87738 0.87765 0.87808 0.87868 0.87941 0.88026 0.88121 0.88222 0.88329 0.88437 0.88541 0.88640 0.88730 0.88808 0.88872 0.88919 0.88948 0.88959
0.425  0.87443 0.87470 0.87514 0.87575 0.87649 0.87737 0.87834 0.87937 0.88045 0.88155 0.88262 0.88363 0.88454 0.88534 0.88599 0.88647 0.88677 0.88679
0.430  0.87144 0.87172 0.87216 0.87278 0.87354 0.87444 0.87543 0.87648 0.87758 0.87870 0.87979 0.88082 0.88175 0.88256 0.88323 0.88372 0.88402 0.88405
0.435  0.86842 0.86870 0.86915 0.86978 0.87056 0.87147 0.87248 0.87355 0.87467 0.87582 0.87693 0.87797 0.87892 0.87976 0.88043 0.88093 0.88124 0.88127
0.440  0.86536 0.86564 0.86611 0.86674 0.86754 0.86846 0.86949 0.87058 0.87173 0.87289 0.87402 0.87509 0.87606 0.87691 0.87760 0.87810 0.87841 0.87846
0.445  0.86226 0.86255 0.86302 0.86367 0.86448 0.86542 0.86647 0.86758 0.86875 0.86992 0.87109 0.87217 0.87316 0.87402 0.87472 0.87524 0.87556 0.87561
0.450  0.85912 0.85942 0.85990 0.86056 0.86138 0.86234 0.86341 0.86455 0.86573 0.86693 0.86811 0.86922 0.87022 0.87109 0.87181 0.87234 0.87266 0.87272
0.455  0.85595 0.85625 0.85674 0.85742 0.85825 0.85923 0.86032 0.86147 0.86268 0.86390 0.86510 0.86623 0.86725 0.86813 0.86887 0.86940 0.86973 0.86980
0.460  0.85274 0.85305 0.85355 0.85423 0.85508 0.85608 0.85719 0.85836 0.85959 0.86083 0.86204 0.86320 0.86424 0.86514 0.86588 0.86643 0.86676 0.86684
0.465  0.84950 0.84981 0.85032 0.85101 0.85187 0.85289 0.85402 0.85521 0.85646 0.85772 0.85895 0.86013 0.86119 0.86211 0.86286 0.86342 0.86376 0.86385
0.470  0.84621 0.84653 0.84705 0.84776 0.84863 0.84966 0.85081 0.85203 0.85330 0.85458 0.85583 0.85703 0.85810 0.85904 0.85980 0.86037 0.86071 0.86081
0.475  0.84289 0.84322 0.84374 0.84446 0.84535 0.84639 0.84756 0.84880 0.85010 0.85140 0.85267 0.85388 0.85498 0.85593 0.85670 0.85728 0.85763 0.85774
0.480  0.83953 0.83987 0.84040 0.84113 0.84203 0.84309 0.84428 0.84554 0.84686 0.84818 0.84947 0.85069 0.85182 0.85278 0.85357 0.85415 0.85451 0.85463
0.485  0.83614 0.83648 0.83702 0.83776 0.83868 0.83975 0.84095 0.84225 0.84358 0.84492 0.84624 0.84748 0.84862 0.84960 0.85040 0.85099 0.85136 0.85149
0.490  0.83271 0.83305 0.83360 0.83436 0.83529 0.83638 0.83759 0.83891 0.84027 0.84163 0.84296 0.84422 0.84538 0.84638 0.84719 0.84779 0.84817 0.84821
0.495  0.82923 0.82958 0.83014 0.83091 0.83186 0.83296 0.83420 0.83553 0.83691 0.83830 0.83965 0.84093 0.84210 0.84312 0.84394 0.84455 0.84493 0.84498
0.500  0.82573 0.82608 0.82665 0.82743 0.82839 0.82951 0.83077 0.83211 0.83352 0.83493 0.83630 0.83760 0.83878 0.83982 0.84066 0.84127 0.84166 0.84172
0.505  0.82218 0.82254 0.82311 0.82391 0.82488 0.82602 0.82730 0.82866 0.83008 0.83152 0.83291 0.83423 0.83543 0.83648 0.83733 0.83796 0.83835 0.83842
0.510  0.81859 0.81895 0.81954 0.82035 0.82133 0.82249 0.82379 0.82517 0.82660 0.82807 0.82948 0.83082 0.83204 0.83310 0.83397 0.83461 0.83500 0.83508
0.515  0.81497 0.81534 0.81593 0.81675 0.81775 0.81893 0.82024 0.82164 0.82309 0.82458 0.82602 0.82737 0.82861 0.82968 0.83056 0.83121 0.83161 0.83170
0.520  0.81130 0.81168 0.81228 0.81311 0.81413 0.81532 0.81665 0.81807 0.81954 0.82103 0.82251 0.82389 0.82513 0.82622 0.82712 0.82778 0.82818 0.82828
0.525  0.80760 0.80798 0.80859 0.80943 0.81046 0.81167 0.81302 0.81446 0.81596 0.81747 0.81896 0.82036 0.82162 0.82272 0.82363 0.82430 0.82471 0.82482
0.530  0.80386 0.80424 0.80486 0.80571 0.80676 0.80799 0.80935 0.81082 0.81233 0.81386 0.81537 0.81679 0.81807 0.81919 0.82010 0.82079 0.82120 0.82132
0.535  0.80008 0.80047 0.80110 0.80196 0.80302 0.80426 0.80565 0.80713 0.80866 0.81021 0.81173 0.81318 0.81448 0.81561 0.81654 0.81723 0.81765 0.81778
0.540  0.79626 0.79665 0.79729 0.79816 0.79924 0.80050 0.80190 0.80340 0.80496 0.80653 0.80806 0.80953 0.81085 0.81199 0.81293 0.81363 0.81405 0.81420
0.545  0.79240 0.79280 0.79344 0.79433 0.79542 0.79669 0.79811 0.79963 0.80121 0.80280 0.80435 0.80583 0.80717 0.80833 0.80929 0.80998 0.81042 0.81048
0.550  0.78850 0.78890 0.78955 0.79045 0.79155 0.79285 0.79428 0.79582 0.79742 0.79903 0.80060 0.80209 0.80346 0.80464 0.80560 0.80630 0.80674 0.80681
0.555  0.78456 0.78497 0.78563 0.78653 0.78765 0.78896 0.79041 0.79197 0.79359 0.79522 0.79681 0.79832 0.79970 0.80090 0.80187 0.80258 0.80303 0.80310
0.560  0.78057 0.78099 0.78166 0.78258 0.78371 0.78503 0.78650 0.78808 0.78972 0.79137 0.79298 0.79450 0.79588 0.79711 0.79809 0.79882 0.79927 0.79935
0.565  0.77655 0.77697 0.77765 0.77858 0.77972 0.78106 0.78255 0.78415 0.78581 0.78747 0.78910 0.79064 0.79205 0.79328 0.79428 0.79501 0.79546 0.79556
0.570  0.77249 0.77291 0.77359 0.77454 0.77569 0.77704 0.77855 0.78017 0.78185 0.78353 0.78518 0.78674 0.78816 0.78941 0.79041 0.79115 0.79162 0.79172
0.575  0.76838 0.76881 0.76950 0.77045 0.77162 0.77298 0.77450 0.77614 0.77785 0.77955 0.78122 0.78281 0.78424 0.78548 0.78651 0.78726 0.78772 0.78784
0.580  0.76423 0.76467 0.76537 0.76633 0.76750 0.76888 0.77042 0.77207 0.77380 0.77554 0.77722 0.77882 0.78026 0.78152 0.78256 0.78332 0.78379 0.78392
0.585  0.76004 0.76048 0.76119 0.76216 0.76334 0.76474 0.76630 0.76797 0.76970 0.77146 0.77317 0.77479 0.77625 0.77752 0.77856 0.77934 0.77981 0.77995
0.590  0.75581 0.75625 0.75697 0.75794 0.75915 0.76056 0.76213 0.76382 0.76557 0.76733 0.76908 0.77071 0.77219 0.77347 0.77452 0.77531 0.77578 0.77593
0.595  0.75154 0.75198 0.75270 0.75369 0.75491 0.75633 0.75793 0.75963 0.76140 0.76318 0.76493 0.76659 0.76808 0.76938 0.77044 0.77123 0.77171 0.77187
0.600  0.74722 0.74767 0.74839 0.74939 0.75062 0.75207 0.75367 0.75539 0.75718 0.75898 0.76074 0.76242 0.76393 0.76524 0.76631 0.76710 0.76759 0.76767
0.605  0.74285 0.74331 0.74404 0.74505 0.74629 0.74775 0.74938 0.75111 0.75292 0.75474 0.75651 0.75820 0.75973 0.76106 0.76213 0.76294 0.76343 0.76352
0.610  0.73845 0.73891 0.73964 0.74066 0.74192 0.74339 0.74503 0.74679 0.74861 0.75044 0.75224 0.75393 0.75549 0.75682 0.75791 0.75872 0.75921 0.75932
0.615  0.73400 0.73446 0.73520 0.73623 0.73750 0.73899 0.74064 0.74242 0.74426 0.74611 0.74791 0.74962 0.75119 0.75254 0.75365 0.75446 0.75496 0.75507
0.620  0.72950 0.72997 0.73072 0.73176 0.73304 0.73454 0.73621 0.73800 0.73986 0.74172 0.74355 0.74527 0.74683 0.74822 0.74933 0.75015 0.75066 0.75078
0.625  0.72496 0.72543 0.72619 0.72724 0.72853 0.73005 0.73173 0.73353 0.73541 0.73729 0.73913 0.74087 0.74245 0.74384 0.74496 0.74579 0.74630 0.74643
0.630  0.72037 0.72085 0.72161 0.72267 0.72398 0.72550 0.72720 0.72902 0.73091 0.73281 0.73467 0.73642 0.73801 0.73940 0.74055 0.74138 0.74190 0.74204
0.635  0.71574 0.71622 0.71699 0.71806 0.71938 0.72091 0.72263 0.72446 0.72637 0.72828 0.73016 0.73192 0.73353 0.73492 0.73608 0.73692 0.73744 0.73759
0.640  0.71106 0.71154 0.71232 0.71340 0.71473 0.71628 0.71800 0.71985 0.72177 0.72371 0.72559 0.72738 0.72899 0.73040 0.73156 0.73241 0.73293 0.73310
0.645  0.70633 0.70681 0.70760 0.70869 0.71003 0.71159 0.71333 0.71519 0.71712 0.71908 0.72098 0.72278 0.72441 0.72583 0.72698 0.72785 0.72838 0.72855
0.650  0.70155 0.70204 0.70283 0.70393 0.70528 0.70685 0.70860 0.71046 0.71241 0.71438 0.71631 0.71813 0.71977 0.72120 0.72237 0.72323 0.72377 0.72386
0.655  0.69673 0.69722 0.69802 0.69912 0.70049 0.70207 0.70381 0.70570 0.70767 0.70964 0.71158 0.71342 0.71508 0.71652 0.71770 0.71857 0.71910 0.71921
0.660  0.69185 0.69235 0.69315 0.69427 0.69564 0.69723 0.69899 0.70089 0.70287 0.70486 0.70681 0.70866 0.71034 0.71179 0.71297 0.71385 0.71438 0.71451
0.665  0.68693 0.68742 0.68824 0.68936 0.69074 0.69233 0.69411 0.69603 0.69803 0.70003 0.70199 0.70384 0.70554 0.70701 0.70819 0.70908 0.70961 0.70975
0.670  0.68195 0.68245 0.68327 0.68440 0.68579 0.68738 0.68919 0.69112 0.69313 0.69515 0.69712 0.69898 0.70068 0.70216 0.70336 0.70425 0.70479 0.70493
0.675  0.67693 0.67743 0.67826 0.67939 0.68079 0.68240 0.68421 0.68616 0.68818 0.69021 0.69219 0.69406 0.69577 0.69727 0.69847 0.69936 0.69991 0.70006
0.680  0.67185 0.67236 0.67319 0.67433 0.67573 0.67735 0.67918 0.68114 0.68317 0.68521 0.68721 0.68909 0.69081 0.69231 0.69352 0.69442 0.69498 0.69514
0.685  0.66672 0.66723 0.66806 0.66921 0.67061 0.67226 0.67410 0.67606 0.67811 0.68016 0.68217 0.68406 0.68579 0.68728 0.68852 0.68942 0.68998 0.69015
0.690  0.66153 0.66205 0.66289 0.66404 0.66545 0.66710 0.66895 0.67093 0.67299 0.67506 0.67707 0.67898 0.68071 0.68222 0.68346 0.68437 0.68492 0.68511
0.695  0.65629 0.65681 0.65766 0.65882 0.66023 0.66190 0.66376 0.66575 0.66781 0.66989 0.67192 0.67384 0.67558 0.67709 0.67833 0.67925 0.67981 0.67991
0.700  0.65100 0.65152 0.65237 0.65353 0.65496 0.65663 0.65850 0.66050 0.66258 0.66467 0.66671 0.66863 0.67039 0.67190 0.67314 0.67407 0.67463 0.67474
0.705  0.64565 0.64617 0.64703 0.64819 0.64963 0.65131 0.65319 0.65520 0.65728 0.65938 0.66143 0.66337 0.66513 0.66665 0.66790 0.66882 0.66939 0.66952
0.710  0.64024 0.64076 0.64162 0.64279 0.64424 0.64593 0.64782 0.64983 0.65191 0.65401 0.65608 0.65804 0.65981 0.66134 0.66259 0.66352 0.66409 0.66423
0.715  0.63477 0.63530 0.63616 0.63733 0.63879 0.64049 0.64238 0.64440 0.64649 0.64860 0.65067 0.65264 0.65443 0.65597 0.65722 0.65815 0.65872 0.65888
0.720  0.62924 0.62978 0.63064 0.63181 0.63328 0.63499 0.63689 0.63889 0.64101 0.64314 0.64521 0.64718 0.64898 0.65053 0.65179 0.65272 0.65329 0.65346
0.725  0.62366 0.62419 0.62506 0.62624 0.62771 0.62942 0.63133 0.63335 0.63547 0.63761 0.63969 0.64166 0.64344 0.64502 0.64629 0.64722 0.64779 0.64797
0.730  0.61801 0.61854 0.61942 0.62060 0.62208 0.62380 0.62568 0.62774 0.62987 0.63201 0.63410 0.63608 0.63787 0.63944 0.64072 0.64166 0.64223 0.64241
0.735  0.61230 0.61283 0.61371 0.61490 0.61638 0.61810 0.62000 0.62206 0.62420 0.62634 0.62844 0.63042 0.63222 0.63379 0.63508 0.63602 0.63660 0.63670
0.740  0.60652 0.60706 0.60794 0.60913 0.61062 0.61234 0.61425 0.61631 0.61846 0.62061 0.62271 0.62470 0.62650 0.62807 0.62936 0.63031 0.63089 0.63100
0.745  0.60068 0.60122 0.60210 0.60329 0.60479 0.60651 0.60843 0.61050 0.61265 0.61481 0.61692 0.61891 0.62072 0.62229 0.62357 0.62453 0.62511 0.62523
0.750  0.59477 0.59531 0.59620 0.59739 0.59889 0.60060 0.60254 0.60462 0.60677 0.60893 0.61105 0.61305 0.61485 0.61643 0.61771 0.61867 0.61925 0.61939
0.755  0.58879 0.58934 0.59022 0.59142 0.59292 0.59464 0.59658 0.59866 0.60082 0.60299 0.60511 0.60710 0.60892 0.61050 0.61178 0.61273 0.61332 0.61347
0.760  0.58274 0.58329 0.58417 0.58538 0.58688 0.58860 0.59055 0.59263 0.59479 0.59696 0.59908 0.60109 0.60290 0.60448 0.60577 0.60672 0.60731 0.60747
0.765  0.57662 0.57717 0.57805 0.57926 0.58077 0.58249 0.58444 0.58653 0.58868 0.59083 0.59296 0.59498 0.59681 0.59839 0.59968 0.60063 0.60122 0.60139
0.770  0.57043 0.57098 0.57185 0.57307 0.57458 0.57630 0.57826 0.58034 0.58247 0.58465 0.58678 0.58879 0.59063 0.59222 0.59351 0.59446 0.59505 0.59523
0.775  0.56416 0.56471 0.56559 0.56681 0.56830 0.57004 0.57199 0.57408 0.57622 0.57839 0.58053 0.58253 0.58436 0.58596 0.58726 0.58821 0.58879 0.58890
0.780  0.55781 0.55836 0.55924 0.56046 0.56194 0.56370 0.56565 0.56770 0.56987 0.57206 0.57419 0.57619 0.57802 0.57960 0.58091 0.58187 0.58245 0.58257
0.785  0.55139 0.55194 0.55281 0.55403 0.55552 0.55727 0.55922 0.56128 0.56345 0.56563 0.56776 0.56977 0.57159 0.57317 0.57448 0.57544 0.57602 0.57615
0.790  0.54488 0.54543 0.54630 0.54752 0.54901 0.55076 0.55271 0.55477 0.55694 0.55912 0.56125 0.56325 0.56507 0.56665 0.56794 0.56891 0.56950 0.56964
0.795  0.53828 0.53883 0.53971 0.54093 0.54241 0.54416 0.54610 0.54817 0.55033 0.55252 0.55464 0.55664 0.55846 0.56004 0.56133 0.56229 0.56288 0.56303
0.800  0.53160 0.53215 0.53302 0.53424 0.53573 0.53747 0.53939 0.54148 0.54364 0.54582 0.54794 0.54994 0.55176 0.55333 0.55462 0.55557 0.55616 0.55633
0.805  0.52483 0.52538 0.52625 0.52747 0.52895 0.53069 0.53261 0.53469 0.53685 0.53902 0.54114 0.54314 0.54495 0.54652 0.54781 0.54876 0.54935 0.54952
0.810  0.51796 0.51851 0.51938 0.52060 0.52208 0.52382 0.52573 0.52781 0.52996 0.53213 0.53424 0.53623 0.53805 0.53962 0.54090 0.54184 0.54243 0.54252
0.815  0.51100 0.51155 0.51242 0.51363 0.51511 0.51684 0.51875 0.52082 0.52297 0.52512 0.52721 0.52919 0.53103 0.53260 0.53387 0.53482 0.53540 0.53551
0.820  0.50394 0.50448 0.50535 0.50655 0.50803 0.50976 0.51167 0.51373 0.51588 0.51800 0.52010 0.52208 0.52388 0.52547 0.52674 0.52768 0.52826 0.52838
0.825  0.49678 0.49732 0.49819 0.49937 0.50086 0.50255 0.50448 0.50654 0.50864 0.51079 0.51288 0.51486 0.51665 0.51822 0.51950 0.52043 0.52101 0.52114
0.830  0.48950 0.49004 0.49091 0.49209 0.49357 0.49526 0.49718 0.49923 0.50132 0.50346 0.50555 0.50752 0.50930 0.51085 0.51213 0.51306 0.51364 0.51378
0.835  0.48212 0.48266 0.48352 0.48469 0.48617 0.48785 0.48976 0.49180 0.49389 0.49602 0.49809 0.50005 0.50183 0.50337 0.50463 0.50558 0.50615 0.50630
0.840  0.47462 0.47515 0.47601 0.47718 0.47865 0.48032 0.48222 0.48422 0.48633 0.48845 0.49051 0.49246 0.49423 0.49576 0.49702 0.49795 0.49852 0.49869
0.845  0.46700 0.46753 0.46839 0.46955 0.47101 0.47268 0.47456 0.47655 0.47865 0.48075 0.48280 0.48474 0.48650 0.48802 0.48927 0.49019 0.49076 0.49085
0.850  0.45925 0.45978 0.46063 0.46179 0.46324 0.46490 0.46677 0.46874 0.47083 0.47292 0.47496 0.47688 0.47863 0.48015 0.48138 0.48229 0.48286 0.48296
0.855  0.45138 0.45190 0.45274 0.45389 0.45533 0.45698 0.45884 0.46080 0.46287 0.46495 0.46697 0.46888 0.47061 0.47212 0.47335 0.47425 0.47481 0.47493
0.860  0.44336 0.44387 0.44472 0.44585 0.44727 0.44892 0.45074 0.45272 0.45477 0.45683 0.45883 0.46072 0.46245 0.46394 0.46516 0.46606 0.46661 0.46674
0.865  0.43520 0.43570 0.43654 0.43767 0.43907 0.44072 0.44251 0.44448 0.44651 0.44855 0.45051 0.45240 0.45410 0.45561 0.45681 0.45770 0.45825 0.45840
0.870  0.42688 0.42738 0.42822 0.42934 0.43072 0.43235 0.43413 0.43608 0.43810 0.44008 0.44206 0.44392 0.44562 0.44709 0.44830 0.44918 0.44972 0.44988
0.875  0.41841 0.41890 0.41973 0.42084 0.42220 0.42382 0.42559 0.42752 0.42950 0.43148 0.43343 0.43528 0.43695 0.43840 0.43960 0.44048 0.44102 0.44109
0.880  0.40976 0.41025 0.41107 0.41216 0.41352 0.41512 0.41687 0.41877 0.42071 0.42269 0.42463 0.42645 0.42811 0.42954 0.43071 0.43159 0.43212 0.43221
0.885  0.40093 0.40142 0.40222 0.40331 0.40465 0.40623 0.40796 0.40984 0.41176 0.41372 0.41563 0.41743 0.41906 0.42048 0.42163 0.42250 0.42303 0.42313
0.890  0.39192 0.39240 0.39319 0.39426 0.39558 0.39714 0.39885 0.40071 0.40260 0.40453 0.40642 0.40820 0.40981 0.41121 0.41235 0.41319 0.41372 0.41384
0.895  0.38269 0.38317 0.38395 0.38501 0.38631 0.38782 0.38953 0.39133 0.39323 0.39514 0.39700 0.39875 0.40034 0.40172 0.40284 0.40367 0.40419 0.40432
0.900  0.37325 0.37372 0.37448 0.37553 0.37682 0.37831 0.37999 0.38176 0.38363 0.38551 0.38734 0.38906 0.39063 0.39199 0.39309 0.39391 0.39442 0.39448
0.905  0.36358 0.36404 0.36478 0.36582 0.36709 0.36855 0.37021 0.37195 0.37379 0.37563 0.37743 0.37912 0.38066 0.38200 0.38309 0.38389 0.38439 0.38446
0.910  0.35365 0.35410 0.35484 0.35586 0.35710 0.35854 0.36016 0.36187 0.36368 0.36549 0.36723 0.36889 0.37040 0.37174 0.37281 0.37360 0.37408 0.37417
0.915  0.34346 0.34390 0.34462 0.34561 0.34683 0.34824 0.34984 0.35152 0.35328 0.35504 0.35676 0.35839 0.35988 0.36116 0.36223 0.36300 0.36348 0.36359
0.920  0.33296 0.33339 0.33410 0.33507 0.33627 0.33765 0.33920 0.34085 0.34258 0.34428 0.34598 0.34758 0.34903 0.35029 0.35132 0.35208 0.35255 0.35267
0.925  0.32214 0.32257 0.32325 0.32419 0.32537 0.32672 0.32822 0.32985 0.33153 0.33320 0.33486 0.33642 0.33783 0.33906 0.34006 0.34081 0.34126 0.34132
0.930  0.31097 0.31138 0.31205 0.31296 0.31411 0.31543 0.31689 0.31848 0.32009 0.32174 0.32336 0.32488 0.32625 0.32745 0.32842 0.32914 0.32959 0.32967
0.935  0.29940 0.29980 0.30045 0.30134 0.30246 0.30374 0.30515 0.30670 0.30827 0.30987 0.31144 0.31291 0.31425 0.31541 0.31636 0.31706 0.31749 0.31759
0.940  0.28740 0.28779 0.28842 0.28927 0.29035 0.29160 0.29297 0.29446 0.29598 0.29754 0.29905 0.30048 0.30178 0.30290 0.30382 0.30449 0.30491 0.30494
0.945  0.27490 0.27527 0.27588 0.27671 0.27773 0.27895 0.28027 0.28171 0.28318 0.28469 0.28615 0.28752 0.28877 0.28986 0.29074 0.29139 0.29180 0.29185
0.950  0.26184 0.26219 0.26278 0.26358 0.26456 0.26573 0.26700 0.26836 0.26980 0.27124 0.27264 0.27396 0.27516 0.27621 0.27706 0.27768 0.27807 0.27815
0.955  0.24813 0.24847 0.24903 0.24979 0.25073 0.25185 0.25306 0.25436 0.25574 0.25712 0.25843 0.25970 0.26085 0.26186 0.26267 0.26327 0.26364 0.26366
0.960  0.23366 0.23398 0.23451 0.23524 0.23613 0.23718 0.23835 0.23958 0.24089 0.24219 0.24345 0.24465 0.24574 0.24669 0.24747 0.24804 0.24839 0.24844
0.965  0.21828 0.21859 0.21909 0.21978 0.22062 0.22160 0.22271 0.22387 0.22510 0.22631 0.22751 0.22864 0.22967 0.23056 0.23128 0.23183 0.23216 0.23216
0.970  0.20181 0.20210 0.20256 0.20320 0.20398 0.20490 0.20593 0.20701 0.20816 0.20929 0.21041 0.21146 0.21242 0.21325 0.21392 0.21443 0.21473 0.21479
0.975  0.18394 0.18420 0.18463 0.18522 0.18594 0.18678 0.18772 0.18872 0.18977 0.19081 0.19184 0.19281 0.19369 0.19445 0.19507 0.19553 0.19581 0.19584
0.980  0.16423 0.16447 0.16485 0.16538 0.16603 0.16678 0.16763 0.16854 0.16946 0.17041 0.17134 0.17221 0.17300 0.17369 0.17424 0.17466 0.17491 0.17494
0.985  0.14194 0.14215 0.14248 0.14294 0.14351 0.14416 0.14489 0.14569 0.14650 0.14733 0.14813 0.14889 0.14958 0.15017 0.15066 0.15102 0.15124 0.15121
0.990  0.11561 0.11578 0.11605 0.11643 0.11690 0.11743 0.11803 0.11869 0.11935 0.12003 0.12069 0.12131 0.12187 0.12236 0.12276 0.12306 0.12324 0.12324
0.995  0.08148 0.08160 0.08180 0.08206 0.08239 0.08278 0.08320 0.08366 0.08413 0.08462 0.08508 0.08552 0.08592 0.08627 0.08656 0.08677 0.08689 0.08683
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e020.dat <==
# alpha = +0.05 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99983 0.99983 0.99983 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985 0.99985
0.020  0.99970 0.99970 0.99971 0.99971 0.99971 0.99971 0.99971 0.99972 0.99972 0.99972 0.99973 0.99973 0.99973 0.99973 0.99974 0.99974 0.99974 0.99974
0.025  0.99954 0.99954 0.99954 0.99954 0.99955 0.99955 0.99955 0.99956 0.99956 0.99957 0.99957 0.99958 0.99958 0.99958 0.99959 0.99959 0.99959 0.99959
0.030  0.99933 0.99933 0.99934 0.99934 0.99935 0.99935 0.99936 0.99936 0.99937 0.99938 0.99938 0.99939 0.99940 0.99940 0.99941 0.99941 0.99941 0.99941
0.035  0.99909 0.99909 0.99910 0.99910 0.99911 0.99912 0.99913 0.99913 0.99914 0.99915 0.99916 0.99917 0.99918 0.99919 0.99919 0.99920 0.99920 0.99920
0.040  0.99881 0.99882 0.99882 0.99883 0.99884 0.99885 0.99886 0.99887 0.99888 0.99889 0.99891 0.99892 0.99893 0.99894 0.99894 0.99895 0.99895 0.99896
0.045  0.99850 0.99850 0.99851 0.99852 0.99853 0.99854 0.99855 0.99857 0.99858 0.99860 0.99862 0.99863 0.99864 0.99865 0.99866 0.99867 0.99867 0.99868
0.050  0.99815 0.99815 0.99816 0.99817 0.99818 0.99820 0.99822 0.99823 0.99825 0.99827 0.99829 0.99831 0.99832 0.99834 0.99835 0.99836 0.99836 0.99837
0.055  0.99776 0.99776 0.99777 0.99779 0.99780 0.99782 0.99784 0.99786 0.99789 0.99791 0.99793 0.99795 0.99797 0.99799 0.99800 0.99801 0.99802 0.99803
0.060  0.99733 0.99734 0.99735 0.99737 0.99738 0.99741 0.99743 0.99746 0.99748 0.99751 0.99754 0.99756 0.99759 0.99761 0.99762 0.99763 0.99764 0.99765
0.065  0.99687 0.99688 0.99689 0.99691 0.99693 0.99696 0.99698 0.99702 0.99705 0.99708 0.99711 0.99714 0.99717 0.99719 0.99721 0.99722 0.99723 0.99724
0.070  0.99637 0.99638 0.99639 0.99641 0.99644 0.99647 0.99650 0.99654 0.99658 0.99661 0.99665 0.99668 0.99671 0.99674 0.99676 0.99678 0.99679 0.99680
0.075  0.99583 0.99584 0.99586 0.99588 0.99591 0.99595 0.99598 0.99603 0.99607 0.99611 0.99615 0.99619 0.99623 0.99626 0.99628 0.99630 0.99631 0.99633
0.080  0.99526 0.99527 0.99529 0.99532 0.99535 0.99539 0.99543 0.99548 0.99553 0.99557 0.99562 0.99567 0.99571 0.99574 0.99577 0.99579 0.99581 0.99582
0.085  0.99465 0.99466 0.99468 0.99471 0.99475 0.99479 0.99484 0.99490 0.99495 0.99500 0.99506 0.99511 0.99515 0.99520 0.99523 0.99525 0.99527 0.99528
0.090  0.99400 0.99401 0.99404 0.99407 0.99412 0.99416 0.99422 0.99428 0.99434 0.99440 0.99446 0.99452 0.99457 0.99461 0.99465 0.99468 0.99469 0.99471
0.095  0.99331 0.99333 0.99336 0.99340 0.99344 0.99350 0.99356 0.99362 0.99369 0.99376 0.99383 0.99389 0.99395 0.99400 0.99404 0.99407 0.99409 0.99410
0.100  0.99259 0.99261 0.99264 0.99268 0.99274 0.99280 0.99286 0.99293 0.99301 0.99309 0.99316 0.99323 0.99329 0.99335 0.99339 0.99343 0.99345 0.99347
0.105  0.99183 0.99185 0.99189 0.99193 0.99199 0.99206 0.99213 0.99221 0.99229 0.99238 0.99246 0.99253 0.99260 0.99267 0.99271 0.99275 0.99277 0.99280
0.110  0.99104 0.99106 0.99110 0.99115 0.99121 0.99128 0.99136 0.99145 0.99154 0.99163 0.99172 0.99181 0.99188 0.99195 0.99200 0.99204 0.99207 0.99201
0.115  0.99020 0.99023 0.99027 0.99033 0.99039 0.99047 0.99056 0.99066 0.99076 0.99085 0.99095 0.99104 0.99113 0.99120 0.99126 0.99130 0.99133 0.99127
0.120  0.98933 0.98936 0.98941 0.98947 0.98954 0.98963 0.98972 0.98983 0.98993 0.99004 0.99015 0.99025 0.99034 0.99042 0.99048 0.99053 0.99056 0.99050
0.125  0.98843 0.98846 0.98850 0.98857 0.98865 0.98874 0.98885 0.98896 0.98908 0.98919 0.98931 0.98942 0.98952 0.98960 0.98967 0.98972 0.98976 0.98970
0.130  0.98748 0.98752 0.98757 0.98764 0.98772 0.98783 0.98794 0.98806 0.98819 0.98831 0.98844 0.98855 0.98866 0.98875 0.98883 0.98888 0.98892 0.98887
0.135  0.98650 0.98654 0.98659 0.98667 0.98676 0.98687 0.98699 0.98712 0.98726 0.98740 0.98753 0.98766 0.98777 0.98787 0.98795 0.98801 0.98805 0.98800
0.140  0.98549 0.98552 0.98558 0.98566 0.98576 0.98588 0.98601 0.98615 0.98630 0.98644 0.98659 0.98672 0.98685 0.98696 0.98704 0.98711 0.98715 0.98710
0.145  0.98443 0.98447 0.98453 0.98462 0.98473 0.98486 0.98499 0.98515 0.98530 0.98546 0.98561 0.98576 0.98589 0.98601 0.98610 0.98617 0.98621 0.98617
0.150  0.98334 0.98338 0.98345 0.98354 0.98366 0.98379 0.98394 0.98410 0.98427 0.98444 0.98460 0.98476 0.98490 0.98502 0.98512 0.98519 0.98524 0.98520
0.155  0.98221 0.98226 0.98233 0.98243 0.98255 0.98270 0.98285 0.98303 0.98320 0.98338 0.98356 0.98372 0.98387 0.98401 0.98411 0.98419 0.98424 0.98421
0.160  0.98105 0.98109 0.98117 0.98128 0.98141 0.98156 0.98173 0.98191 0.98210 0.98229 0.98248 0.98266 0.98281 0.98296 0.98307 0.98315 0.98320 0.98317
0.165  0.97985 0.97990 0.97998 0.98009 0.98023 0.98039 0.98057 0.98076 0.98097 0.98117 0.98137 0.98155 0.98172 0.98187 0.98199 0.98208 0.98213 0.98211
0.170  0.97861 0.97866 0.97875 0.97887 0.97901 0.97918 0.97937 0.97958 0.97979 0.98001 0.98022 0.98042 0.98060 0.98075 0.98088 0.98097 0.98103 0.98101
0.175  0.97733 0.97739 0.97748 0.97761 0.97776 0.97794 0.97814 0.97836 0.97859 0.97881 0.97904 0.97925 0.97943 0.97960 0.97974 0.97984 0.97990 0.97988
0.180  0.97602 0.97608 0.97618 0.97631 0.97647 0.97666 0.97688 0.97711 0.97735 0.97758 0.97782 0.97804 0.97824 0.97842 0.97856 0.97866 0.97873 0.97872
0.185  0.97467 0.97473 0.97484 0.97498 0.97515 0.97535 0.97557 0.97582 0.97607 0.97632 0.97657 0.97680 0.97701 0.97720 0.97735 0.97746 0.97753 0.97752
0.190  0.97328 0.97335 0.97346 0.97361 0.97379 0.97400 0.97424 0.97449 0.97476 0.97502 0.97528 0.97553 0.97575 0.97595 0.97611 0.97622 0.97629 0.97629
0.195  0.97186 0.97193 0.97204 0.97220 0.97239 0.97262 0.97286 0.97313 0.97341 0.97369 0.97396 0.97422 0.97445 0.97466 0.97483 0.97495 0.97502 0.97502
0.200  0.97040 0.97047 0.97059 0.97076 0.97096 0.97119 0.97145 0.97174 0.97203 0.97232 0.97261 0.97288 0.97312 0.97334 0.97352 0.97364 0.97372 0.97373
0.205  0.96891 0.96898 0.96911 0.96928 0.96949 0.96974 0.97001 0.97030 0.97061 0.97092 0.97122 0.97151 0.97176 0.97199 0.97217 0.97231 0.97239 0.97240
0.210  0.96737 0.96745 0.96758 0.96776 0.96798 0.96824 0.96853 0.96884 0.96916 0.96948 0.96980 0.97010 0.97036 0.97060 0.97079 0.97093 0.97102 0.97103
0.215  0.96580 0.96589 0.96602 0.96621 0.96644 0.96671 0.96701 0.96733 0.96767 0.96800 0.96834 0.96865 0.96893 0.96918 0.96938 0.96953 0.96962 0.96964
0.220  0.96420 0.96428 0.96443 0.96462 0.96486 0.96515 0.96546 0.96580 0.96615 0.96650 0.96684 0.96717 0.96746 0.96772 0.96794 0.96809 0.96818 0.96820
0.225  0.96255 0.96264 0.96279 0.96300 0.96325 0.96354 0.96387 0.96422 0.96459 0.96495 0.96532 0.96566 0.96596 0.96624 0.96646 0.96662 0.96672 0.96674
0.230  0.96087 0.96097 0.96112 0.96134 0.96160 0.96191 0.96225 0.96261 0.96300 0.96337 0.96376 0.96411 0.96443 0.96471 0.96494 0.96511 0.96521 0.96524
0.235  0.95916 0.95926 0.95942 0.95964 0.95991 0.96023 0.96059 0.96097 0.96137 0.96176 0.96216 0.96253 0.96286 0.96316 0.96340 0.96357 0.96368 0.96371
0.240  0.95740 0.95751 0.95767 0.95791 0.95819 0.95852 0.95889 0.95929 0.95971 0.96011 0.96053 0.96091 0.96126 0.96156 0.96181 0.96200 0.96211 0.96215
0.245  0.95561 0.95572 0.95590 0.95614 0.95643 0.95678 0.95716 0.95758 0.95801 0.95843 0.95886 0.95926 0.95962 0.95994 0.96020 0.96039 0.96050 0.96055
0.250  0.95379 0.95390 0.95408 0.95433 0.95464 0.95500 0.95540 0.95582 0.95627 0.95671 0.95716 0.95758 0.95795 0.95828 0.95855 0.95875 0.95887 0.95892
0.255  0.95192 0.95204 0.95223 0.95249 0.95280 0.95318 0.95359 0.95404 0.95450 0.95496 0.95542 0.95586 0.95625 0.95659 0.95687 0.95707 0.95720 0.95725
0.260  0.95002 0.95014 0.95034 0.95061 0.95094 0.95133 0.95176 0.95222 0.95270 0.95318 0.95365 0.95410 0.95451 0.95486 0.95515 0.95536 0.95549 0.95546
0.265  0.94809 0.94821 0.94841 0.94869 0.94903 0.94944 0.94988 0.95036 0.95086 0.95135 0.95185 0.95231 0.95273 0.95310 0.95340 0.95362 0.95375 0.95373
0.270  0.94611 0.94624 0.94645 0.94674 0.94709 0.94751 0.94797 0.94846 0.94898 0.94950 0.95001 0.95049 0.95092 0.95130 0.95161 0.95184 0.95198 0.95196
0.275  0.94410 0.94424 0.94445 0.94475 0.94512 0.94555 0.94603 0.94653 0.94707 0.94760 0.94813 0.94863 0.94908 0.94947 0.94979 0.95003 0.95017 0.95016
0.280  0.94205 0.94219 0.94242 0.94273 0.94310 0.94355 0.94405 0.94457 0.94513 0.94568 0.94622 0.94674 0.94720 0.94760 0.94794 0.94818 0.94833 0.94833
0.285  0.93997 0.94011 0.94035 0.94067 0.94105 0.94152 0.94203 0.94257 0.94315 0.94372 0.94427 0.94481 0.94529 0.94570 0.94605 0.94630 0.94645 0.94646
0.290  0.93785 0.93800 0.93824 0.93857 0.93897 0.93945 0.93998 0.94053 0.94113 0.94172 0.94229 0.94285 0.94334 0.94377 0.94412 0.94439 0.94454 0.94456
0.295  0.93569 0.93585 0.93609 0.93643 0.93685 0.93734 0.93789 0.93846 0.93908 0.93969 0.94028 0.94085 0.94136 0.94181 0.94217 0.94244 0.94260 0.94262
0.300  0.93350 0.93366 0.93391 0.93426 0.93469 0.93520 0.93576 0.93636 0.93699 0.93762 0.93823 0.93881 0.93934 0.93980 0.94017 0.94045 0.94062 0.94065
0.305  0.93127 0.93143 0.93169 0.93206 0.93250 0.93302 0.93360 0.93421 0.93486 0.93551 0.93614 0.93675 0.93729 0.93777 0.93815 0.93843 0.93861 0.93864
0.310  0.92900 0.92917 0.92944 0.92981 0.93027 0.93081 0.93140 0.93203 0.93270 0.93337 0.93402 0.93464 0.93520 0.93569 0.93608 0.93638 0.93656 0.93660
0.315  0.92670 0.92687 0.92715 0.92753 0.92800 0.92855 0.92917 0.92982 0.93051 0.93120 0.93186 0.93250 0.93308 0.93359 0.93399 0.93429 0.93448 0.93452
0.320  0.92436 0.92454 0.92482 0.92522 0.92570 0.92627 0.92690 0.92757 0.92827 0.92899 0.92967 0.93033 0.93093 0.93144 0.93186 0.93217 0.93236 0.93241
0.325  0.92198 0.92216 0.92246 0.92286 0.92336 0.92394 0.92460 0.92528 0.92601 0.92674 0.92745 0.92812 0.92873 0.92927 0.92970 0.93002 0.93021 0.93027
0.330  0.91957 0.91976 0.92006 0.92047 0.92098 0.92158 0.92225 0.92296 0.92370 0.92446 0.92518 0.92587 0.92651 0.92705 0.92750 0.92783 0.92803 0.92809
0.335  0.91712 0.91731 0.91762 0.91805 0.91857 0.91919 0.91988 0.92060 0.92137 0.92214 0.92289 0.92360 0.92424 0.92481 0.92526 0.92560 0.92581 0.92587
0.340  0.91463 0.91483 0.91515 0.91559 0.91612 0.91675 0.91746 0.91821 0.91899 0.91979 0.92055 0.92128 0.92194 0.92252 0.92299 0.92334 0.92355 0.92362
0.345  0.91211 0.91231 0.91264 0.91309 0.91364 0.91428 0.91501 0.91578 0.91658 0.91740 0.91818 0.91893 0.91961 0.92021 0.92069 0.92104 0.92126 0.92134
0.350  0.90955 0.90975 0.91009 0.91055 0.91112 0.91178 0.91253 0.91331 0.91414 0.91497 0.91578 0.91655 0.91724 0.91785 0.91835 0.91871 0.91893 0.91902
0.355  0.90695 0.90716 0.90751 0.90798 0.90856 0.90924 0.91000 0.91081 0.91166 0.91250 0.91334 0.91413 0.91484 0.91546 0.91597 0.91634 0.91657 0.91658
0.360  0.90431 0.90453 0.90489 0.90537 0.90597 0.90666 0.90745 0.90827 0.90914 0.91001 0.91086 0.91167 0.91240 0.91304 0.91356 0.91394 0.91418 0.91419
0.365  0.90164 0.90187 0.90223 0.90273 0.90333 0.90405 0.90485 0.90570 0.90659 0.90748 0.90835 0.90918 0.90992 0.91058 0.91111 0.91150 0.91174 0.91177
0.370  0.89894 0.89916 0.89953 0.90004 0.90067 0.90140 0.90222 0.90309 0.90400 0.90491 0.90580 0.90665 0.90741 0.90808 0.90863 0.90903 0.90928 0.90931
0.375  0.89619 0.89643 0.89680 0.89733 0.89796 0.89871 0.89954 0.90044 0.90137 0.90230 0.90322 0.90408 0.90487 0.90555 0.90611 0.90652 0.90677 0.90681
0.380  0.89341 0.89365 0.89404 0.89457 0.89522 0.89599 0.89684 0.89776 0.89871 0.89966 0.90060 0.90148 0.90228 0.90298 0.90356 0.90398 0.90423 0.90428
0.385  0.89059 0.89084 0.89123 0.89178 0.89244 0.89323 0.89410 0.89503 0.89601 0.89698 0.89794 0.89885 0.89967 0.90038 0.90096 0.90139 0.90166 0.90171
0.390  0.88774 0.88799 0.88839 0.88895 0.88963 0.89043 0.89132 0.89228 0.89327 0.89427 0.89525 0.89617 0.89701 0.89774 0.89834 0.89878 0.89905 0.89911
0.395  0.88484 0.88510 0.88551 0.88608 0.88678 0.88760 0.88851 0.88948 0.89050 0.89152 0.89252 0.89346 0.89432 0.89506 0.89567 0.89612 0.89640 0.89647
0.400  0.88191 0.88217 0.88259 0.88318 0.88389 0.88473 0.88566 0.88665 0.88769 0.88873 0.88975 0.89071 0.89159 0.89235 0.89297 0.89343 0.89371 0.89379
0.405  0.87895 0.87921 0.87964 0.88024 0.88097 0.88182 0.88277 0.88378 0.88485 0.88591 0.88695 0.88792 0.88883 0.88960 0.89024 0.89071 0.89099 0.89108
0.410  0.87594 0.87621 0.87665 0.87726 0.87800 0.87887 0.87984 0.88087 0.88196 0.88305 0.88411 0.88511 0.88603 0.88682 0.88747 0.88794 0.88824 0.88833
0.415  0.87290 0.87318 0.87362 0.87425 0.87500 0.87589 0.87688 0.87793 0.87904 0.88015 0.88124 0.88226 0.88319 0.88400 0.88466 0.88514 0.88545 0.88555
0.420  0.86982 0.87011 0.87056 0.87119 0.87197 0.87287 0.87388 0.87495 0.87608 0.87722 0.87832 0.87937 0.88031 0.88114 0.88181 0.88231 0.88262 0.88272
0.425  0.86671 0.86700 0.86746 0.86810 0.86889 0.86982 0.87085 0.87194 0.87308 0.87425 0.87537 0.87644 0.87740 0.87825 0.87893 0.87944 0.87975 0.87978
0.430  0.86356 0.86385 0.86432 0.86498 0.86578 0.86673 0.86777 0.86889 0.87005 0.87124 0.87239 0.87347 0.87445 0.87531 0.87601 0.87653 0.87685 0.87689
0.435  0.86037 0.86066 0.86115 0.86181 0.86264 0.86360 0.86466 0.86580 0.86699 0.86819 0.86936 0.87047 0.87147 0.87235 0.87306 0.87358 0.87391 0.87395
0.440  0.85714 0.85744 0.85793 0.85861 0.85945 0.86043 0.86152 0.86267 0.86388 0.86511 0.86630 0.86743 0.86845 0.86934 0.87007 0.87060 0.87093 0.87098
0.445  0.85387 0.85418 0.85468 0.85537 0.85622 0.85722 0.85833 0.85951 0.86074 0.86198 0.86320 0.86435 0.86539 0.86629 0.86704 0.86758 0.86791 0.86798
0.450  0.85057 0.85089 0.85139 0.85210 0.85296 0.85398 0.85511 0.85631 0.85756 0.85882 0.86007 0.86123 0.86229 0.86321 0.86397 0.86452 0.86486 0.86493
0.455  0.84723 0.84755 0.84807 0.84878 0.84966 0.85070 0.85185 0.85307 0.85434 0.85562 0.85689 0.85808 0.85915 0.86009 0.86086 0.86142 0.86177 0.86185
0.460  0.84385 0.84418 0.84470 0.84543 0.84632 0.84738 0.84855 0.84979 0.85109 0.85239 0.85367 0.85489 0.85598 0.85693 0.85771 0.85829 0.85864 0.85873
0.465  0.84043 0.84077 0.84130 0.84204 0.84295 0.84402 0.84521 0.84647 0.84779 0.84912 0.85041 0.85166 0.85277 0.85374 0.85452 0.85511 0.85547 0.85557
0.470  0.83698 0.83732 0.83786 0.83861 0.83954 0.84062 0.84183 0.84312 0.84446 0.84581 0.84713 0.84839 0.84952 0.85050 0.85130 0.85190 0.85226 0.85237
0.475  0.83349 0.83383 0.83439 0.83515 0.83609 0.83718 0.83842 0.83973 0.84109 0.84246 0.84380 0.84508 0.84623 0.84723 0.84804 0.84865 0.84902 0.84913
0.480  0.82996 0.83031 0.83087 0.83165 0.83260 0.83371 0.83497 0.83630 0.83768 0.83908 0.84044 0.84172 0.84290 0.84392 0.84474 0.84536 0.84573 0.84586
0.485  0.82639 0.82674 0.82732 0.82810 0.82907 0.83020 0.83147 0.83283 0.83424 0.83565 0.83703 0.83834 0.83954 0.84057 0.84141 0.84203 0.84241 0.84255
0.490  0.82278 0.82314 0.82372 0.82452 0.82551 0.82666 0.82794 0.82932 0.83075 0.83219 0.83359 0.83491 0.83613 0.83718 0.83803 0.83866 0.83905 0.83911
0.495  0.81914 0.81950 0.82009 0.82090 0.82190 0.82307 0.82437 0.82577 0.82722 0.82868 0.83011 0.83145 0.83268 0.83375 0.83461 0.83525 0.83565 0.83572
0.500  0.81545 0.81582 0.81642 0.81725 0.81826 0.81945 0.82077 0.82218 0.82366 0.82514 0.82659 0.82795 0.82919 0.83028 0.83116 0.83181 0.83221 0.83228
0.505  0.81173 0.81211 0.81271 0.81355 0.81458 0.81578 0.81712 0.81855 0.82005 0.82156 0.82303 0.82441 0.82567 0.82677 0.82766 0.82832 0.82873 0.82881
0.510  0.80797 0.80835 0.80897 0.80981 0.81086 0.81208 0.81344 0.81489 0.81640 0.81794 0.81943 0.82083 0.82210 0.82322 0.82413 0.82480 0.82521 0.82530
0.515  0.80417 0.80455 0.80518 0.80604 0.80710 0.80834 0.80971 0.81119 0.81272 0.81427 0.81578 0.81721 0.81850 0.81962 0.82055 0.82123 0.82165 0.82175
0.520  0.80033 0.80072 0.80135 0.80223 0.80330 0.80455 0.80595 0.80744 0.80899 0.81056 0.81210 0.81355 0.81486 0.81600 0.81693 0.81763 0.81805 0.81815
0.525  0.79645 0.79685 0.79749 0.79837 0.79946 0.80073 0.80215 0.80366 0.80523 0.80682 0.80838 0.80985 0.81117 0.81233 0.81327 0.81398 0.81440 0.81452
0.530  0.79253 0.79293 0.79358 0.79448 0.79558 0.79687 0.79830 0.79984 0.80143 0.80303 0.80461 0.80610 0.80745 0.80862 0.80957 0.81029 0.81072 0.81085
0.535  0.78857 0.78898 0.78964 0.79055 0.79166 0.79297 0.79442 0.79598 0.79759 0.79921 0.80080 0.80232 0.80368 0.80487 0.80584 0.80655 0.80699 0.80713
0.540  0.78457 0.78499 0.78566 0.78657 0.78770 0.78903 0.79050 0.79207 0.79370 0.79535 0.79696 0.79849 0.79987 0.80107 0.80205 0.80278 0.80322 0.80337
0.545  0.78053 0.78095 0.78163 0.78256 0.78370 0.78504 0.78653 0.78813 0.78978 0.79145 0.79307 0.79462 0.79602 0.79724 0.79823 0.79896 0.79941 0.79949
0.550  0.77646 0.77688 0.77757 0.77851 0.77966 0.78102 0.78253 0.78414 0.78581 0.78750 0.78915 0.79070 0.79213 0.79337 0.79437 0.79511 0.79556 0.79565
0.555  0.77234 0.77277 0.77346 0.77441 0.77558 0.77695 0.77848 0.78011 0.78181 0.78351 0.78518 0.78675 0.78820 0.78945 0.79046 0.79121 0.79167 0.79176
0.560  0.76818 0.76861 0.76931 0.77028 0.77146 0.77285 0.77439 0.77604 0.77776 0.77948 0.78117 0.78276 0.78421 0.78549 0.78651 0.78727 0.78774 0.78783
0.565  0.76398 0.76442 0.76512 0.76610 0.76730 0.76870 0.77026 0.77193 0.77367 0.77541 0.77712 0.77873 0.78019 0.78148 0.78252 0.78328 0.78375 0.78386
0.570  0.75973 0.76018 0.76090 0.76188 0.76309 0.76451 0.76609 0.76778 0.76954 0.77130 0.77302 0.77465 0.77613 0.77743 0.77848 0.77925 0.77973 0.77985
0.575  0.75545 0.75590 0.75663 0.75762 0.75884 0.76027 0.76186 0.76358 0.76536 0.76714 0.76888 0.77053 0.77203 0.77332 0.77440 0.77518 0.77566 0.77579
0.580  0.75113 0.75158 0.75231 0.75332 0.75454 0.75599 0.75760 0.75933 0.76113 0.76294 0.76470 0.76637 0.76788 0.76919 0.77027 0.77106 0.77155 0.77169
0.585  0.74676 0.74722 0.74796 0.74897 0.75021 0.75167 0.75330 0.75504 0.75686 0.75869 0.76048 0.76216 0.76368 0.76501 0.76610 0.76690 0.76739 0.76754
0.590  0.74235 0.74281 0.74356 0.74458 0.74584 0.74732 0.74896 0.75072 0.75255 0.75439 0.75621 0.75791 0.75945 0.76078 0.76187 0.76269 0.76319 0.76335
0.595  0.73790 0.73837 0.73912 0.74015 0.74142 0.74291 0.74458 0.74635 0.74820 0.75006 0.75188 0.75361 0.75516 0.75651 0.75761 0.75844 0.75894 0.75911
0.600  0.73341 0.73388 0.73464 0.73568 0.73696 0.73847 0.74015 0.74194 0.74381 0.74568 0.74751 0.74926 0.75083 0.75220 0.75331 0.75413 0.75464 0.75474
0.605  0.72887 0.72934 0.73011 0.73116 0.73246 0.73398 0.73567 0.73748 0.73937 0.74126 0.74311 0.74486 0.74646 0.74784 0.74896 0.74979 0.75030 0.75041
0.610  0.72429 0.72477 0.72553 0.72660 0.72791 0.72945 0.73116 0.73298 0.73488 0.73679 0.73866 0.74042 0.74204 0.74343 0.74456 0.74540 0.74591 0.74603
0.615  0.71966 0.72014 0.72092 0.72200 0.72332 0.72487 0.72659 0.72844 0.73035 0.73228 0.73416 0.73594 0.73756 0.73897 0.74011 0.74096 0.74148 0.74160
0.620  0.71499 0.71548 0.71626 0.71735 0.71868 0.72025 0.72198 0.72384 0.72578 0.72772 0.72962 0.73141 0.73303 0.73446 0.73562 0.73647 0.73700 0.73713
0.625  0.71028 0.71077 0.71156 0.71265 0.71400 0.71558 0.71733 0.71920 0.72115 0.72311 0.72503 0.72683 0.72847 0.72991 0.73108 0.73193 0.73246 0.73260
0.630  0.70552 0.70601 0.70681 0.70792 0.70927 0.71086 0.71263 0.71452 0.71648 0.71846 0.72039 0.72221 0.72386 0.72529 0.72649 0.72735 0.72788 0.72803
0.635  0.70072 0.70121 0.70202 0.70313 0.70450 0.70610 0.70788 0.70979 0.71177 0.71376 0.71570 0.71753 0.71920 0.72064 0.72184 0.72271 0.72325 0.72341
0.640  0.69587 0.69637 0.69718 0.69830 0.69968 0.70129 0.70308 0.70500 0.70700 0.70901 0.71096 0.71281 0.71449 0.71595 0.71715 0.71803 0.71857 0.71874
0.645  0.69097 0.69147 0.69229 0.69342 0.69482 0.69644 0.69824 0.70017 0.70218 0.70420 0.70618 0.70804 0.70973 0.71120 0.71240 0.71329 0.71384 0.71402
0.650  0.68603 0.68653 0.68736 0.68850 0.68990 0.69153 0.69335 0.69527 0.69730 0.69934 0.70134 0.70322 0.70492 0.70640 0.70761 0.70850 0.70905 0.70916
0.655  0.68103 0.68154 0.68238 0.68352 0.68494 0.68658 0.68839 0.69035 0.69238 0.69443 0.69643 0.69834 0.70006 0.70155 0.70276 0.70366 0.70422 0.70434
0.660  0.67600 0.67651 0.67735 0.67850 0.67992 0.68157 0.68340 0.68537 0.68742 0.68948 0.69149 0.69341 0.69514 0.69665 0.69787 0.69877 0.69933 0.69946
0.665  0.67091 0.67142 0.67227 0.67343 0.67486 0.67651 0.67836 0.68035 0.68241 0.68448 0.68651 0.68842 0.69017 0.69169 0.69292 0.69383 0.69438 0.69452
0.670  0.66577 0.66629 0.66714 0.66831 0.66975 0.67140 0.67327 0.67527 0.67734 0.67943 0.68147 0.68339 0.68515 0.68668 0.68791 0.68883 0.68939 0.68954
0.675  0.66059 0.66111 0.66196 0.66314 0.66459 0.66625 0.66813 0.67014 0.67223 0.67433 0.67637 0.67831 0.68007 0.68161 0.68285 0.68377 0.68434 0.68450
0.680  0.65535 0.65587 0.65674 0.65792 0.65937 0.66105 0.66293 0.66496 0.66706 0.66917 0.67123 0.67317 0.67494 0.67648 0.67774 0.67866 0.67923 0.67940
0.685  0.65006 0.65059 0.65146 0.65264 0.65409 0.65579 0.65769 0.65972 0.66183 0.66395 0.66602 0.66798 0.66976 0.67130 0.67257 0.67350 0.67407 0.67425
0.690  0.64472 0.64525 0.64612 0.64732 0.64877 0.65048 0.65239 0.65443 0.65655 0.65869 0.66077 0.66273 0.66452 0.66606 0.66734 0.66827 0.66885 0.66904
0.695  0.63933 0.63986 0.64074 0.64194 0.64340 0.64512 0.64704 0.64909 0.65122 0.65336 0.65545 0.65742 0.65922 0.66077 0.66204 0.66299 0.66357 0.66368
0.700  0.63389 0.63442 0.63530 0.63650 0.63797 0.63970 0.64163 0.64369 0.64583 0.64798 0.65008 0.65206 0.65386 0.65542 0.65670 0.65765 0.65823 0.65835
0.705  0.62839 0.62893 0.62981 0.63101 0.63249 0.63423 0.63616 0.63823 0.64038 0.64253 0.64465 0.64664 0.64845 0.65001 0.65130 0.65224 0.65283 0.65296
0.710  0.62283 0.62337 0.62426 0.62547 0.62696 0.62870 0.63064 0.63271 0.63485 0.63701 0.63914 0.64116 0.64297 0.64455 0.64583 0.64678 0.64737 0.64751
0.715  0.61722 0.61777 0.61866 0.61986 0.62136 0.62311 0.62506 0.62713 0.62928 0.63146 0.63358 0.63560 0.63743 0.63901 0.64030 0.64125 0.64184 0.64200
0.720  0.61156 0.61210 0.61299 0.61420 0.61571 0.61746 0.61942 0.62148 0.62365 0.62584 0.62797 0.62998 0.63183 0.63342 0.63471 0.63567 0.63626 0.63643
0.725  0.60583 0.60638 0.60727 0.60848 0.61000 0.61176 0.61371 0.61579 0.61797 0.62016 0.62230 0.62432 0.62615 0.62776 0.62906 0.63002 0.63060 0.63078
0.730  0.60005 0.60060 0.60150 0.60271 0.60423 0.60599 0.60793 0.61004 0.61222 0.61442 0.61656 0.61859 0.62042 0.62203 0.62334 0.62430 0.62489 0.62508
0.735  0.59420 0.59476 0.59566 0.59687 0.59840 0.60016 0.60211 0.60422 0.60641 0.60861 0.61076 0.61279 0.61463 0.61623 0.61755 0.61851 0.61911 0.61922
0.740  0.58830 0.58885 0.58975 0.59097 0.59250 0.59427 0.59622 0.59834 0.60053 0.60274 0.60489 0.60693 0.60877 0.61037 0.61169 0.61266 0.61325 0.61337
0.745  0.58233 0.58289 0.58379 0.58501 0.58654 0.58831 0.59027 0.59239 0.59459 0.59680 0.59896 0.60099 0.60284 0.60445 0.60575 0.60673 0.60733 0.60746
0.750  0.57630 0.57686 0.57776 0.57899 0.58052 0.58227 0.58426 0.58638 0.58858 0.59079 0.59296 0.59499 0.59684 0.59845 0.59976 0.60073 0.60133 0.60148
0.755  0.57020 0.57076 0.57167 0.57290 0.57443 0.57618 0.57817 0.58030 0.58250 0.58471 0.58688 0.58892 0.59077 0.59238 0.59369 0.59466 0.59526 0.59542
0.760  0.56404 0.56460 0.56550 0.56674 0.56827 0.57003 0.57202 0.57414 0.57635 0.57856 0.58073 0.58277 0.58462 0.58624 0.58755 0.58852 0.58912 0.58928
0.765  0.55781 0.55837 0.55927 0.56051 0.56204 0.56380 0.56579 0.56792 0.57012 0.57231 0.57448 0.57654 0.57840 0.58002 0.58133 0.58230 0.58289 0.58307
0.770  0.55151 0.55207 0.55297 0.55421 0.55574 0.55751 0.55950 0.56162 0.56380 0.56602 0.56819 0.57023 0.57210 0.57372 0.57503 0.57600 0.57660 0.57678
0.775  0.54514 0.54570 0.54660 0.54784 0.54936 0.55114 0.55312 0.55525 0.55743 0.55964 0.56181 0.56385 0.56571 0.56734 0.56866 0.56962 0.57022 0.57033
0.780  0.53870 0.53926 0.54015 0.54139 0.54291 0.54469 0.54668 0.54877 0.55098 0.55320 0.55536 0.55740 0.55926 0.56087 0.56219 0.56316 0.56376 0.56388
0.785  0.53218 0.53274 0.53363 0.53487 0.53638 0.53816 0.54015 0.54224 0.54445 0.54667 0.54883 0.55086 0.55272 0.55432 0.55565 0.55662 0.55721 0.55735
0.790  0.52558 0.52614 0.52703 0.52827 0.52978 0.53156 0.53354 0.53563 0.53784 0.54005 0.54221 0.54424 0.54609 0.54769 0.54900 0.54998 0.55058 0.55072
0.795  0.51890 0.51946 0.52035 0.52159 0.52310 0.52488 0.52684 0.52894 0.53114 0.53335 0.53550 0.53753 0.53938 0.54098 0.54228 0.54326 0.54385 0.54401
0.800  0.51215 0.51270 0.51359 0.51483 0.51633 0.51810 0.52005 0.52216 0.52436 0.52656 0.52871 0.53073 0.53258 0.53417 0.53547 0.53644 0.53704 0.53720
0.805  0.50530 0.50586 0.50675 0.50798 0.50948 0.51125 0.51319 0.51530 0.51748 0.51968 0.52182 0.52384 0.52568 0.52727 0.52857 0.52953 0.53012 0.53030
0.810  0.49837 0.49893 0.49981 0.50104 0.50254 0.50430 0.50624 0.50834 0.51052 0.51271 0.51484 0.51685 0.51869 0.52028 0.52157 0.52252 0.52312 0.52322
0.815  0.49135 0.49190 0.49279 0.49401 0.49551 0.49726 0.49919 0.50128 0.50346 0.50563 0.50774 0.50974 0.51159 0.51318 0.51446 0.51542 0.51601 0.51612
0.820  0.48424 0.48479 0.48567 0.48688 0.48838 0.49012 0.49205 0.49413 0.49630 0.49844 0.50056 0.50256 0.50438 0.50598 0.50726 0.50821 0.50879 0.50892
0.825  0.47703 0.47758 0.47846 0.47965 0.48115 0.48286 0.48481 0.48688 0.48900 0.49117 0.49328 0.49527 0.49708 0.49866 0.49994 0.50089 0.50147 0.50161
0.830  0.46973 0.47027 0.47114 0.47233 0.47382 0.47553 0.47746 0.47952 0.48164 0.48379 0.48589 0.48787 0.48967 0.49123 0.49252 0.49345 0.49403 0.49418
0.835  0.46231 0.46285 0.46372 0.46490 0.46639 0.46809 0.47001 0.47205 0.47416 0.47630 0.47839 0.48036 0.48214 0.48370 0.48496 0.48591 0.48648 0.48664
0.840  0.45479 0.45533 0.45620 0.45737 0.45885 0.46053 0.46244 0.46445 0.46657 0.46870 0.47077 0.47273 0.47450 0.47604 0.47730 0.47824 0.47881 0.47898
0.845  0.44716 0.44770 0.44855 0.44972 0.45119 0.45287 0.45476 0.45675 0.45886 0.46097 0.46303 0.46498 0.46674 0.46827 0.46951 0.47044 0.47101 0.47111
0.850  0.43942 0.43994 0.44080 0.44196 0.44341 0.44508 0.44695 0.44894 0.45103 0.45312 0.45517 0.45709 0.45884 0.46036 0.46160 0.46251 0.46308 0.46319
0.855  0.43155 0.43207 0.43292 0.43407 0.43551 0.43716 0.43902 0.44099 0.44306 0.44514 0.44717 0.44908 0.45081 0.45232 0.45355 0.45445 0.45501 0.45513
0.860  0.42355 0.42406 0.42491 0.42605 0.42747 0.42912 0.43094 0.43291 0.43497 0.43702 0.43902 0.44092 0.44264 0.44413 0.44535 0.44625 0.44680 0.44694
0.865  0.41542 0.41592 0.41676 0.41789 0.41928 0.42093 0.42273 0.42469 0.42672 0.42876 0.43072 0.43260 0.43430 0.43580 0.43701 0.43789 0.43844 0.43859
0.870  0.40714 0.40764 0.40847 0.40959 0.41097 0.41260 0.41438 0.41632 0.41833 0.42032 0.42229 0.42415 0.42583 0.42731 0.42850 0.42938 0.42992 0.43008
0.875  0.39872 0.39922 0.40004 0.40115 0.40251 0.40412 0.40588 0.40780 0.40978 0.41175 0.41370 0.41553 0.41720 0.41864 0.41984 0.42071 0.42124 0.42133
0.880  0.39014 0.39063 0.39144 0.39254 0.39389 0.39548 0.39722 0.39911 0.40104 0.40302 0.40494 0.40675 0.40840 0.40982 0.41098 0.41186 0.41239 0.41248
0.885  0.38140 0.38188 0.38268 0.38376 0.38509 0.38666 0.38838 0.39025 0.39216 0.39410 0.39600 0.39779 0.39941 0.40082 0.40196 0.40282 0.40334 0.40345
0.890  0.37248 0.37296 0.37374 0.37481 0.37612 0.37767 0.37937 0.38120 0.38309 0.38500 0.38687 0.38863 0.39023 0.39162 0.39275 0.39359 0.39410 0.39423
0.895  0.36338 0.36384 0.36462 0.36567 0.36696 0.36846 0.37015 0.37194 0.37382 0.37570 0.37754 0.37928 0.38085 0.38222 0.38333 0.38415 0.38466 0.38479
0.900  0.35407 0.35453 0.35528 0.35632 0.35759 0.35907 0.36074 0.36249 0.36434 0.36619 0.36800 0.36970 0.37125 0.37259 0.37368 0.37449 0.37499 0.37506
0.905  0.34455 0.34500 0.34574 0.34676 0.34801 0.34946 0.35109 0.35281 0.35463 0.35645 0.35822 0.35989 0.36141 0.36273 0.36381 0.36460 0.36509 0.36517
0.910  0.33480 0.33524 0.33596 0.33697 0.33819 0.33961 0.34121 0.34290 0.34468 0.34646 0.34818 0.34982 0.35131 0.35262 0.35367 0.35445 0.35493 0.35502
0.915  0.32480 0.32523 0.32594 0.32692 0.32812 0.32951 0.33108 0.33273 0.33447 0.33620 0.33789 0.33949 0.34095 0.34222 0.34326 0.34402 0.34449 0.34460
0.920  0.31452 0.31495 0.31564 0.31659 0.31777 0.31913 0.32065 0.32227 0.32397 0.32565 0.32731 0.32888 0.33030 0.33154 0.33256 0.33330 0.33375 0.33388
0.925  0.30396 0.30437 0.30504 0.30596 0.30712 0.30844 0.30991 0.31151 0.31316 0.31480 0.31642 0.31795 0.31934 0.32054 0.32152 0.32225 0.32270 0.32276
0.930  0.29306 0.29347 0.29412 0.29502 0.29614 0.29743 0.29885 0.30041 0.30199 0.30361 0.30518 0.30667 0.30802 0.30918 0.31014 0.31084 0.31128 0.31136
0.935  0.28181 0.28220 0.28284 0.28371 0.28479 0.28604 0.28743 0.28893 0.29047 0.29203 0.29356 0.29500 0.29631 0.29744 0.29836 0.29904 0.29947 0.29956
0.940  0.27016 0.27054 0.27115 0.27199 0.27304 0.27425 0.27559 0.27704 0.27853 0.28004 0.28152 0.28291 0.28417 0.28526 0.28615 0.28681 0.28722 0.28725
0.945  0.25806 0.25842 0.25901 0.25982 0.26082 0.26200 0.26329 0.26468 0.26611 0.26757 0.26899 0.27033 0.27155 0.27260 0.27345 0.27409 0.27448 0.27454
0.950  0.24544 0.24579 0.24636 0.24713 0.24809 0.24922 0.25045 0.25177 0.25317 0.25456 0.25592 0.25720 0.25837 0.25938 0.26020 0.26081 0.26118 0.26126
0.955  0.23224 0.23257 0.23311 0.23385 0.23476 0.23584 0.23702 0.23827 0.23960 0.24093 0.24221 0.24343 0.24454 0.24552 0.24631 0.24688 0.24724 0.24726
0.960  0.21834 0.21866 0.21917 0.21987 0.22073 0.22174 0.22287 0.22406 0.22532 0.22658 0.22779 0.22895 0.23000 0.23091 0.23166 0.23221 0.23255 0.23260
0.965  0.20362 0.20392 0.20440 0.20506 0.20587 0.20681 0.20788 0.20900 0.21018 0.21134 0.21249 0.21358 0.21457 0.21543 0.21613 0.21665 0.21697 0.21697
0.970  0.18790 0.18818 0.18862 0.18923 0.18999 0.19086 0.19185 0.19289 0.19399 0.19507 0.19614 0.19715 0.19807 0.19887 0.19951 0.20000 0.20029 0.20035
0.975  0.17091 0.17116 0.17157 0.17213 0.17282 0.17362 0.17453 0.17548 0.17648 0.17747 0.17846 0.17938 0.18022 0.18095 0.18154 0.18198 0.18225 0.18228
0.980  0.15225 0.15247 0.15284 0.15334 0.15396 0.15468 0.15548 0.15635 0.15723 0.15813 0.15901 0.15984 0.16059 0.16125 0.16178 0.16217 0.16241 0.16244
0.985  0.13124 0.13143 0.13175 0.13219 0.13272 0.13335 0.13404 0.13479 0.13556 0.13634 0.13710 0.13782 0.13847 0.13904 0.13950 0.13984 0.14005 0.14002
0.990  0.10656 0.10672 0.10697 0.10733 0.10777 0.10828 0.10884 0.10945 0.11008 0.11072 0.11134 0.11193 0.11246 0.11292 0.11329 0.11357 0.11374 0.11374
0.995  0.07479 0.07490 0.07508 0.07533 0.07564 0.07600 0.07640 0.07683 0.07727 0.07772 0.07816 0.07856 0.07894 0.07927 0.07954 0.07973 0.07985 0.07980
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e030.dat <==
# alpha = +0.05 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99982 0.99982 0.99982 0.99982 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984 0.99984
0.020  0.99968 0.99968 0.99969 0.99969 0.99969 0.99969 0.99970 0.99970 0.99970 0.99971 0.99971 0.99971 0.99971 0.99972 0.99972 0.99972 0.99972 0.99972
0.025  0.99951 0.99951 0.99951 0.99951 0.99952 0.99952 0.99952 0.99953 0.99953 0.99954 0.99954 0.99955 0.99955 0.99956 0.99956 0.99956 0.99956 0.99956
0.030  0.99929 0.99929 0.99929 0.99930 0.99930 0.99931 0.99932 0.99932 0.99933 0.99934 0.99934 0.99935 0.99936 0.99936 0.99937 0.99937 0.99937 0.99937
0.035  0.99903 0.99903 0.99904 0.99904 0.99905 0.99906 0.99907 0.99908 0.99909 0.99910 0.99911 0.99912 0.99912 0.99913 0.99914 0.99914 0.99914 0.99915
0.040  0.99874 0.99874 0.99874 0.99875 0.99876 0.99877 0.99878 0.99879 0.99881 0.99882 0.99883 0.99885 0.99886 0.99887 0.99887 0.99888 0.99888 0.99889
0.045  0.99840 0.99840 0.99841 0.99842 0.99843 0.99844 0.99846 0.99847 0.99849 0.99851 0.99852 0.99854 0.99855 0.99856 0.99857 0.99858 0.99859 0.99859
0.050  0.99802 0.99803 0.99804 0.99805 0.99806 0.99808 0.99810 0.99812 0.99814 0.99816 0.99818 0.99820 0.99821 0.99823 0.99824 0.99825 0.99825 0.99826
0.055  0.99761 0.99762 0.99763 0.99764 0.99766 0.99768 0.99770 0.99772 0.99775 0.99777 0.99779 0.99782 0.99784 0.99786 0.99787 0.99788 0.99789 0.99789
0.060  0.99716 0.99716 0.99718 0.99719 0.99721 0.99723 0.99726 0.99729 0.99732 0.99735 0.99738 0.99740 0.99743 0.99745 0.99747 0.99748 0.99749 0.99749
0.065  0.99666 0.99667 0.99668 0.99670 0.99673 0.99675 0.99679 0.99682 0.99685 0.99689 0.99692 0.99695 0.99698 0.99701 0.99703 0.99704 0.99705 0.99706
0.070  0.99613 0.99614 0.99616 0.99618 0.99620 0.99624 0.99627 0.99631 0.99635 0.99639 0.99643 0.99646 0.99650 0.99653 0.99655 0.99657 0.99658 0.99659
0.075  0.99556 0.99557 0.99559 0.99561 0.99564 0.99568 0.99572 0.99576 0.99581 0.99585 0.99590 0.99594 0.99598 0.99601 0.99604 0.99606 0.99607 0.99608
0.080  0.99494 0.99496 0.99498 0.99501 0.99504 0.99508 0.99513 0.99518 0.99523 0.99528 0.99533 0.99538 0.99543 0.99546 0.99549 0.99552 0.99553 0.99554
0.085  0.99429 0.99431 0.99433 0.99436 0.99440 0.99445 0.99450 0.99456 0.99462 0.99468 0.99473 0.99479 0.99484 0.99488 0.99491 0.99494 0.99495 0.99497
0.090  0.99360 0.99362 0.99365 0.99368 0.99373 0.99378 0.99384 0.99390 0.99397 0.99403 0.99410 0.99415 0.99421 0.99426 0.99430 0.99433 0.99434 0.99436
0.095  0.99287 0.99289 0.99292 0.99296 0.99301 0.99307 0.99313 0.99320 0.99328 0.99335 0.99342 0.99349 0.99355 0.99360 0.99364 0.99368 0.99370 0.99371
0.100  0.99210 0.99212 0.99216 0.99220 0.99226 0.99232 0.99239 0.99247 0.99255 0.99263 0.99271 0.99278 0.99285 0.99291 0.99296 0.99299 0.99302 0.99304
0.105  0.99129 0.99132 0.99135 0.99140 0.99146 0.99153 0.99161 0.99170 0.99179 0.99188 0.99196 0.99204 0.99212 0.99218 0.99224 0.99227 0.99230 0.99232
0.110  0.99045 0.99047 0.99051 0.99056 0.99063 0.99071 0.99080 0.99089 0.99099 0.99108 0.99118 0.99127 0.99135 0.99142 0.99148 0.99152 0.99155 0.99149
0.115  0.98956 0.98959 0.98963 0.98969 0.98976 0.98985 0.98994 0.99004 0.99015 0.99025 0.99036 0.99046 0.99055 0.99062 0.99069 0.99073 0.99076 0.99071
0.120  0.98863 0.98866 0.98871 0.98877 0.98885 0.98894 0.98905 0.98916 0.98927 0.98939 0.98950 0.98961 0.98971 0.98979 0.98986 0.98991 0.98994 0.98989
0.125  0.98767 0.98770 0.98775 0.98782 0.98790 0.98800 0.98812 0.98824 0.98836 0.98849 0.98861 0.98872 0.98883 0.98892 0.98899 0.98905 0.98908 0.98904
0.130  0.98666 0.98669 0.98675 0.98683 0.98692 0.98703 0.98715 0.98728 0.98741 0.98755 0.98768 0.98780 0.98792 0.98802 0.98810 0.98815 0.98819 0.98815
0.135  0.98562 0.98565 0.98571 0.98579 0.98589 0.98601 0.98614 0.98628 0.98643 0.98657 0.98671 0.98685 0.98697 0.98708 0.98716 0.98722 0.98726 0.98723
0.140  0.98453 0.98457 0.98464 0.98472 0.98483 0.98496 0.98509 0.98524 0.98540 0.98556 0.98571 0.98585 0.98599 0.98610 0.98619 0.98626 0.98630 0.98627
0.145  0.98341 0.98345 0.98352 0.98361 0.98373 0.98386 0.98401 0.98417 0.98434 0.98451 0.98467 0.98483 0.98497 0.98509 0.98519 0.98526 0.98531 0.98527
0.150  0.98225 0.98229 0.98237 0.98247 0.98259 0.98273 0.98289 0.98306 0.98324 0.98342 0.98360 0.98376 0.98391 0.98404 0.98415 0.98422 0.98427 0.98424
0.155  0.98105 0.98109 0.98117 0.98128 0.98141 0.98156 0.98173 0.98192 0.98211 0.98230 0.98248 0.98266 0.98282 0.98296 0.98307 0.98315 0.98321 0.98318
0.160  0.97981 0.97986 0.97994 0.98005 0.98019 0.98035 0.98053 0.98073 0.98093 0.98113 0.98133 0.98152 0.98169 0.98184 0.98196 0.98205 0.98210 0.98208
0.165  0.97853 0.97858 0.97867 0.97879 0.97894 0.97911 0.97930 0.97951 0.97972 0.97994 0.98015 0.98035 0.98053 0.98069 0.98081 0.98091 0.98097 0.98095
0.170  0.97721 0.97726 0.97736 0.97749 0.97764 0.97783 0.97803 0.97825 0.97848 0.97870 0.97893 0.97914 0.97933 0.97950 0.97963 0.97973 0.97979 0.97978
0.175  0.97585 0.97591 0.97601 0.97614 0.97631 0.97650 0.97672 0.97695 0.97719 0.97743 0.97767 0.97789 0.97809 0.97827 0.97842 0.97852 0.97858 0.97857
0.180  0.97445 0.97452 0.97462 0.97476 0.97494 0.97514 0.97537 0.97561 0.97587 0.97612 0.97637 0.97661 0.97682 0.97701 0.97716 0.97727 0.97734 0.97733
0.185  0.97302 0.97308 0.97319 0.97334 0.97353 0.97374 0.97398 0.97424 0.97451 0.97478 0.97504 0.97529 0.97552 0.97571 0.97587 0.97599 0.97606 0.97606
0.190  0.97154 0.97161 0.97173 0.97189 0.97208 0.97231 0.97256 0.97283 0.97312 0.97340 0.97368 0.97394 0.97417 0.97438 0.97455 0.97467 0.97475 0.97475
0.195  0.97003 0.97010 0.97022 0.97039 0.97059 0.97083 0.97110 0.97138 0.97168 0.97198 0.97227 0.97255 0.97279 0.97301 0.97319 0.97332 0.97340 0.97340
0.200  0.96848 0.96855 0.96868 0.96886 0.96907 0.96932 0.96960 0.96990 0.97021 0.97052 0.97083 0.97112 0.97138 0.97161 0.97180 0.97193 0.97201 0.97202
0.205  0.96688 0.96697 0.96710 0.96728 0.96751 0.96777 0.96806 0.96838 0.96870 0.96903 0.96935 0.96966 0.96993 0.97017 0.97036 0.97051 0.97059 0.97061
0.210  0.96525 0.96534 0.96548 0.96567 0.96591 0.96618 0.96648 0.96682 0.96716 0.96750 0.96784 0.96816 0.96844 0.96869 0.96890 0.96905 0.96914 0.96916
0.215  0.96358 0.96367 0.96382 0.96402 0.96427 0.96456 0.96487 0.96522 0.96558 0.96593 0.96629 0.96662 0.96692 0.96718 0.96740 0.96755 0.96765 0.96767
0.220  0.96188 0.96197 0.96212 0.96233 0.96259 0.96289 0.96322 0.96358 0.96396 0.96433 0.96470 0.96505 0.96536 0.96563 0.96586 0.96602 0.96612 0.96615
0.225  0.96013 0.96023 0.96039 0.96060 0.96087 0.96119 0.96154 0.96191 0.96230 0.96269 0.96308 0.96344 0.96376 0.96405 0.96428 0.96446 0.96456 0.96459
0.230  0.95834 0.95844 0.95861 0.95884 0.95912 0.95945 0.95981 0.96020 0.96061 0.96101 0.96141 0.96179 0.96213 0.96243 0.96268 0.96285 0.96296 0.96300
0.235  0.95652 0.95662 0.95680 0.95703 0.95732 0.95767 0.95805 0.95845 0.95888 0.95930 0.95972 0.96011 0.96046 0.96078 0.96103 0.96122 0.96133 0.96137
0.240  0.95465 0.95476 0.95494 0.95519 0.95549 0.95585 0.95625 0.95667 0.95711 0.95754 0.95798 0.95839 0.95876 0.95908 0.95935 0.95954 0.95966 0.95970
0.245  0.95275 0.95287 0.95305 0.95331 0.95362 0.95400 0.95441 0.95484 0.95530 0.95576 0.95621 0.95664 0.95702 0.95736 0.95763 0.95783 0.95796 0.95800
0.250  0.95081 0.95093 0.95112 0.95139 0.95172 0.95210 0.95253 0.95298 0.95346 0.95393 0.95440 0.95485 0.95525 0.95559 0.95588 0.95609 0.95622 0.95627
0.255  0.94883 0.94896 0.94916 0.94943 0.94977 0.95017 0.95061 0.95109 0.95158 0.95207 0.95256 0.95302 0.95343 0.95379 0.95409 0.95431 0.95444 0.95450
0.260  0.94681 0.94694 0.94715 0.94744 0.94779 0.94820 0.94866 0.94915 0.94967 0.95017 0.95068 0.95116 0.95159 0.95196 0.95227 0.95249 0.95263 0.95261
0.265  0.94476 0.94489 0.94511 0.94540 0.94577 0.94620 0.94667 0.94718 0.94771 0.94824 0.94876 0.94926 0.94970 0.95009 0.95041 0.95064 0.95078 0.95077
0.270  0.94266 0.94280 0.94302 0.94333 0.94371 0.94415 0.94464 0.94517 0.94572 0.94626 0.94681 0.94732 0.94778 0.94818 0.94851 0.94875 0.94890 0.94889
0.275  0.94053 0.94067 0.94090 0.94122 0.94161 0.94207 0.94258 0.94312 0.94369 0.94425 0.94481 0.94534 0.94582 0.94623 0.94658 0.94683 0.94698 0.94698
0.280  0.93835 0.93850 0.93874 0.93907 0.93947 0.93995 0.94047 0.94103 0.94162 0.94221 0.94278 0.94333 0.94383 0.94425 0.94461 0.94486 0.94502 0.94503
0.285  0.93614 0.93629 0.93654 0.93688 0.93730 0.93779 0.93833 0.93891 0.93952 0.94013 0.94072 0.94129 0.94180 0.94223 0.94260 0.94287 0.94303 0.94304
0.290  0.93389 0.93405 0.93431 0.93466 0.93508 0.93559 0.93615 0.93675 0.93738 0.93801 0.93862 0.93920 0.93973 0.94019 0.94056 0.94084 0.94100 0.94102
0.295  0.93160 0.93177 0.93203 0.93239 0.93283 0.93336 0.93394 0.93455 0.93520 0.93585 0.93648 0.93708 0.93763 0.93810 0.93848 0.93877 0.93894 0.93897
0.300  0.92928 0.92944 0.92972 0.93009 0.93054 0.93109 0.93168 0.93232 0.93299 0.93366 0.93430 0.93492 0.93549 0.93597 0.93637 0.93666 0.93684 0.93687
0.305  0.92691 0.92708 0.92736 0.92775 0.92822 0.92877 0.92939 0.93004 0.93073 0.93142 0.93209 0.93273 0.93331 0.93381 0.93421 0.93452 0.93470 0.93474
0.310  0.92451 0.92469 0.92497 0.92537 0.92585 0.92643 0.92706 0.92773 0.92844 0.92915 0.92984 0.93050 0.93110 0.93161 0.93203 0.93234 0.93253 0.93258
0.315  0.92207 0.92225 0.92255 0.92295 0.92345 0.92404 0.92469 0.92539 0.92611 0.92685 0.92755 0.92823 0.92885 0.92938 0.92981 0.93013 0.93032 0.93037
0.320  0.91959 0.91977 0.92008 0.92050 0.92101 0.92162 0.92229 0.92300 0.92375 0.92450 0.92523 0.92592 0.92656 0.92711 0.92755 0.92788 0.92808 0.92813
0.325  0.91707 0.91726 0.91757 0.91800 0.91853 0.91915 0.91984 0.92058 0.92134 0.92212 0.92287 0.92358 0.92423 0.92480 0.92526 0.92559 0.92580 0.92586
0.330  0.91451 0.91471 0.91503 0.91547 0.91601 0.91665 0.91736 0.91812 0.91890 0.91970 0.92047 0.92120 0.92187 0.92245 0.92292 0.92327 0.92348 0.92355
0.335  0.91191 0.91212 0.91245 0.91290 0.91346 0.91411 0.91484 0.91562 0.91643 0.91725 0.91804 0.91879 0.91947 0.92007 0.92055 0.92091 0.92113 0.92120
0.340  0.90928 0.90949 0.90983 0.91030 0.91087 0.91154 0.91229 0.91308 0.91391 0.91475 0.91557 0.91634 0.91704 0.91765 0.91815 0.91851 0.91874 0.91881
0.345  0.90661 0.90682 0.90717 0.90765 0.90823 0.90892 0.90969 0.91051 0.91136 0.91222 0.91306 0.91385 0.91456 0.91520 0.91570 0.91608 0.91631 0.91639
0.350  0.90390 0.90412 0.90447 0.90497 0.90557 0.90627 0.90706 0.90790 0.90877 0.90965 0.91051 0.91132 0.91206 0.91270 0.91322 0.91361 0.91385 0.91394
0.355  0.90115 0.90137 0.90174 0.90224 0.90286 0.90358 0.90439 0.90525 0.90614 0.90704 0.90792 0.90876 0.90951 0.91017 0.91071 0.91110 0.91134 0.91136
0.360  0.89836 0.89859 0.89897 0.89948 0.90011 0.90085 0.90168 0.90256 0.90348 0.90440 0.90530 0.90616 0.90693 0.90760 0.90815 0.90856 0.90881 0.90883
0.365  0.89553 0.89577 0.89616 0.89668 0.89733 0.89809 0.89894 0.89984 0.90078 0.90172 0.90264 0.90352 0.90431 0.90500 0.90556 0.90598 0.90623 0.90626
0.370  0.89267 0.89291 0.89331 0.89385 0.89451 0.89528 0.89615 0.89707 0.89804 0.89900 0.89995 0.90084 0.90165 0.90236 0.90294 0.90336 0.90362 0.90366
0.375  0.88977 0.89002 0.89042 0.89097 0.89165 0.89244 0.89333 0.89427 0.89526 0.89625 0.89722 0.89813 0.89896 0.89968 0.90027 0.90070 0.90097 0.90102
0.380  0.88683 0.88708 0.88749 0.88806 0.88875 0.88956 0.89046 0.89143 0.89244 0.89345 0.89444 0.89538 0.89622 0.89696 0.89757 0.89801 0.89828 0.89834
0.385  0.88385 0.88411 0.88453 0.88511 0.88581 0.88664 0.88757 0.88856 0.88959 0.89062 0.89163 0.89259 0.89345 0.89421 0.89482 0.89528 0.89556 0.89562
0.390  0.88083 0.88110 0.88152 0.88212 0.88284 0.88369 0.88463 0.88564 0.88670 0.88775 0.88878 0.88976 0.89065 0.89142 0.89205 0.89251 0.89279 0.89286
0.395  0.87778 0.87805 0.87848 0.87909 0.87983 0.88069 0.88166 0.88269 0.88377 0.88485 0.88590 0.88690 0.88780 0.88859 0.88923 0.88970 0.88999 0.89007
0.400  0.87468 0.87496 0.87540 0.87602 0.87678 0.87766 0.87865 0.87970 0.88080 0.88190 0.88298 0.88399 0.88492 0.88572 0.88637 0.88686 0.88716 0.88724
0.405  0.87155 0.87183 0.87229 0.87292 0.87369 0.87459 0.87560 0.87666 0.87779 0.87892 0.88002 0.88105 0.88200 0.88282 0.88348 0.88398 0.88428 0.88437
0.410  0.86838 0.86867 0.86913 0.86977 0.87056 0.87148 0.87251 0.87360 0.87475 0.87590 0.87702 0.87807 0.87904 0.87988 0.88056 0.88106 0.88137 0.88147
0.415  0.86517 0.86546 0.86594 0.86659 0.86740 0.86834 0.86938 0.87049 0.87167 0.87284 0.87398 0.87506 0.87604 0.87690 0.87759 0.87810 0.87842 0.87852
0.420  0.86192 0.86222 0.86270 0.86337 0.86419 0.86515 0.86622 0.86735 0.86854 0.86974 0.87091 0.87201 0.87301 0.87388 0.87458 0.87511 0.87543 0.87554
0.425  0.85864 0.85894 0.85943 0.86011 0.86095 0.86193 0.86301 0.86417 0.86538 0.86661 0.86779 0.86891 0.86993 0.87082 0.87154 0.87208 0.87241 0.87245
0.430  0.85531 0.85562 0.85612 0.85682 0.85767 0.85867 0.85977 0.86095 0.86218 0.86343 0.86464 0.86578 0.86682 0.86772 0.86846 0.86901 0.86934 0.86939
0.435  0.85195 0.85227 0.85278 0.85348 0.85435 0.85537 0.85649 0.85769 0.85895 0.86022 0.86145 0.86262 0.86367 0.86460 0.86535 0.86590 0.86624 0.86629
0.440  0.84855 0.84887 0.84939 0.85011 0.85099 0.85203 0.85317 0.85440 0.85567 0.85696 0.85822 0.85941 0.86048 0.86142 0.86219 0.86275 0.86309 0.86316
0.445  0.84511 0.84544 0.84597 0.84669 0.84760 0.84865 0.84982 0.85106 0.85236 0.85367 0.85496 0.85616 0.85726 0.85821 0.85899 0.85956 0.85991 0.85999
0.450  0.84163 0.84196 0.84250 0.84324 0.84416 0.84523 0.84642 0.84769 0.84901 0.85034 0.85165 0.85288 0.85399 0.85496 0.85575 0.85634 0.85669 0.85677
0.455  0.83811 0.83845 0.83900 0.83975 0.84068 0.84178 0.84299 0.84428 0.84562 0.84697 0.84830 0.84955 0.85069 0.85167 0.85248 0.85307 0.85343 0.85352
0.460  0.83456 0.83490 0.83546 0.83623 0.83717 0.83828 0.83951 0.84082 0.84219 0.84357 0.84491 0.84619 0.84734 0.84834 0.84916 0.84977 0.85013 0.85023
0.465  0.83096 0.83132 0.83188 0.83266 0.83362 0.83475 0.83600 0.83733 0.83873 0.84012 0.84149 0.84279 0.84396 0.84498 0.84580 0.84642 0.84680 0.84690
0.470  0.82733 0.82769 0.82826 0.82906 0.83003 0.83117 0.83245 0.83380 0.83522 0.83664 0.83802 0.83935 0.84054 0.84157 0.84241 0.84304 0.84342 0.84353
0.475  0.82366 0.82402 0.82461 0.82541 0.82640 0.82756 0.82886 0.83024 0.83167 0.83312 0.83452 0.83586 0.83707 0.83812 0.83898 0.83961 0.84000 0.84012
0.480  0.81995 0.82032 0.82091 0.82173 0.82273 0.82391 0.82523 0.82663 0.82809 0.82955 0.83098 0.83233 0.83357 0.83464 0.83551 0.83615 0.83654 0.83668
0.485  0.81620 0.81657 0.81718 0.81801 0.81903 0.82022 0.82155 0.82299 0.82446 0.82595 0.82740 0.82877 0.83003 0.83111 0.83199 0.83264 0.83305 0.83319
0.490  0.81241 0.81279 0.81340 0.81425 0.81528 0.81649 0.81784 0.81930 0.82080 0.82231 0.82378 0.82517 0.82645 0.82755 0.82844 0.82910 0.82951 0.82958
0.495  0.80858 0.80897 0.80959 0.81045 0.81150 0.81273 0.81410 0.81556 0.81709 0.81863 0.82012 0.82153 0.82282 0.82394 0.82485 0.82552 0.82594 0.82601
0.500  0.80472 0.80511 0.80574 0.80661 0.80767 0.80892 0.81031 0.81179 0.81335 0.81491 0.81642 0.81785 0.81915 0.82030 0.82122 0.82190 0.82232 0.82241
0.505  0.80081 0.80121 0.80185 0.80273 0.80381 0.80507 0.80648 0.80799 0.80956 0.81114 0.81268 0.81413 0.81545 0.81661 0.81754 0.81823 0.81866 0.81876
0.510  0.79686 0.79727 0.79792 0.79881 0.79990 0.80119 0.80262 0.80414 0.80573 0.80734 0.80890 0.81037 0.81171 0.81288 0.81383 0.81453 0.81496 0.81506
0.515  0.79288 0.79329 0.79395 0.79485 0.79596 0.79726 0.79871 0.80026 0.80186 0.80349 0.80508 0.80657 0.80793 0.80910 0.81007 0.81079 0.81122 0.81133
0.520  0.78886 0.78927 0.78994 0.79085 0.79198 0.79330 0.79476 0.79633 0.79796 0.79960 0.80122 0.80273 0.80410 0.80530 0.80628 0.80700 0.80744 0.80756
0.525  0.78479 0.78521 0.78589 0.78681 0.78796 0.78929 0.79078 0.79237 0.79401 0.79567 0.79731 0.79885 0.80024 0.80144 0.80244 0.80317 0.80362 0.80374
0.530  0.78069 0.78111 0.78180 0.78274 0.78389 0.78525 0.78675 0.78836 0.79003 0.79171 0.79336 0.79492 0.79633 0.79755 0.79855 0.79930 0.79975 0.79988
0.535  0.77654 0.77697 0.77767 0.77862 0.77979 0.78116 0.78268 0.78431 0.78600 0.78771 0.78937 0.79095 0.79238 0.79362 0.79463 0.79538 0.79584 0.79599
0.540  0.77236 0.77279 0.77350 0.77446 0.77565 0.77703 0.77857 0.78022 0.78193 0.78366 0.78534 0.78694 0.78839 0.78964 0.79067 0.79143 0.79189 0.79205
0.545  0.76814 0.76857 0.76929 0.77026 0.77146 0.77286 0.77443 0.77610 0.77783 0.77957 0.78127 0.78289 0.78436 0.78563 0.78666 0.78743 0.78790 0.78799
0.550  0.76387 0.76432 0.76503 0.76602 0.76724 0.76865 0.77023 0.77192 0.77368 0.77544 0.77716 0.77879 0.78028 0.78157 0.78262 0.78339 0.78386 0.78396
0.555  0.75957 0.76002 0.76074 0.76174 0.76297 0.76440 0.76600 0.76771 0.76948 0.77127 0.77301 0.77465 0.77616 0.77747 0.77852 0.77930 0.77979 0.77989
0.560  0.75522 0.75567 0.75641 0.75742 0.75866 0.76011 0.76173 0.76346 0.76525 0.76705 0.76881 0.77048 0.77199 0.77332 0.77439 0.77518 0.77567 0.77578
0.565  0.75083 0.75129 0.75204 0.75306 0.75431 0.75578 0.75741 0.75916 0.76098 0.76280 0.76458 0.76626 0.76779 0.76913 0.77021 0.77101 0.77150 0.77162
0.570  0.74641 0.74687 0.74762 0.74865 0.74992 0.75140 0.75305 0.75482 0.75666 0.75850 0.76030 0.76199 0.76354 0.76489 0.76599 0.76679 0.76729 0.76742
0.575  0.74194 0.74241 0.74317 0.74421 0.74549 0.74698 0.74864 0.75043 0.75229 0.75415 0.75597 0.75769 0.75925 0.76060 0.76172 0.76253 0.76304 0.76317
0.580  0.73743 0.73790 0.73867 0.73972 0.74100 0.74251 0.74420 0.74600 0.74788 0.74977 0.75160 0.75334 0.75492 0.75628 0.75741 0.75823 0.75874 0.75888
0.585  0.73288 0.73335 0.73413 0.73519 0.73649 0.73801 0.73971 0.74153 0.74342 0.74534 0.74720 0.74895 0.75054 0.75192 0.75305 0.75389 0.75440 0.75455
0.590  0.72828 0.72877 0.72955 0.73061 0.73193 0.73347 0.73519 0.73702 0.73893 0.74085 0.74274 0.74451 0.74611 0.74751 0.74864 0.74949 0.75001 0.75017
0.595  0.72365 0.72413 0.72492 0.72600 0.72733 0.72888 0.73062 0.73247 0.73440 0.73633 0.73823 0.74002 0.74164 0.74305 0.74419 0.74505 0.74557 0.74575
0.600  0.71897 0.71946 0.72026 0.72134 0.72268 0.72426 0.72600 0.72787 0.72982 0.73177 0.73367 0.73549 0.73713 0.73855 0.73970 0.74056 0.74109 0.74120
0.605  0.71425 0.71475 0.71554 0.71664 0.71800 0.71958 0.72135 0.72323 0.72519 0.72716 0.72909 0.73091 0.73257 0.73400 0.73516 0.73603 0.73656 0.73668
0.610  0.70949 0.70999 0.71079 0.71190 0.71327 0.71487 0.71664 0.71855 0.72052 0.72251 0.72445 0.72628 0.72796 0.72940 0.73058 0.73145 0.73199 0.73211
0.615  0.70468 0.70518 0.70599 0.70711 0.70849 0.71011 0.71190 0.71382 0.71581 0.71781 0.71977 0.72161 0.72330 0.72476 0.72595 0.72683 0.72737 0.72750
0.620  0.69983 0.70034 0.70115 0.70228 0.70367 0.70530 0.70711 0.70904 0.71105 0.71307 0.71504 0.71690 0.71859 0.72007 0.72127 0.72215 0.72270 0.72284
0.625  0.69494 0.69545 0.69627 0.69741 0.69881 0.70045 0.70227 0.70422 0.70625 0.70828 0.71027 0.71214 0.71384 0.71533 0.71654 0.71743 0.71798 0.71813
0.630  0.69000 0.69051 0.69134 0.69249 0.69390 0.69555 0.69739 0.69935 0.70139 0.70344 0.70545 0.70733 0.70905 0.71054 0.71177 0.71266 0.71322 0.71338
0.635  0.68502 0.68553 0.68637 0.68753 0.68896 0.69061 0.69246 0.69444 0.69650 0.69856 0.70058 0.70248 0.70420 0.70570 0.70694 0.70784 0.70840 0.70857
0.640  0.67999 0.68051 0.68135 0.68252 0.68396 0.68563 0.68749 0.68948 0.69155 0.69363 0.69566 0.69757 0.69931 0.70082 0.70206 0.70297 0.70354 0.70371
0.645  0.67492 0.67544 0.67629 0.67746 0.67891 0.68059 0.68246 0.68447 0.68655 0.68865 0.69069 0.69262 0.69437 0.69589 0.69713 0.69805 0.69862 0.69881
0.650  0.66980 0.67032 0.67118 0.67236 0.67382 0.67551 0.67739 0.67939 0.68149 0.68360 0.68567 0.68762 0.68938 0.69091 0.69216 0.69308 0.69365 0.69377
0.655  0.66463 0.66516 0.66603 0.66721 0.66868 0.67038 0.67226 0.67429 0.67640 0.67852 0.68059 0.68256 0.68434 0.68588 0.68713 0.68806 0.68863 0.68877
0.660  0.65942 0.65995 0.66083 0.66202 0.66350 0.66520 0.66710 0.66914 0.67126 0.67339 0.67547 0.67745 0.67924 0.68080 0.68206 0.68299 0.68356 0.68371
0.665  0.65417 0.65470 0.65558 0.65678 0.65826 0.65997 0.66188 0.66394 0.66607 0.66822 0.67031 0.67228 0.67410 0.67566 0.67693 0.67787 0.67844 0.67859
0.670  0.64886 0.64940 0.65028 0.65149 0.65298 0.65469 0.65662 0.65869 0.66083 0.66299 0.66509 0.66708 0.66889 0.67047 0.67174 0.67269 0.67327 0.67343
0.675  0.64351 0.64405 0.64493 0.64615 0.64765 0.64937 0.65131 0.65339 0.65554 0.65771 0.65983 0.66182 0.66364 0.66523 0.66651 0.66746 0.66804 0.66821
0.680  0.63811 0.63865 0.63954 0.64076 0.64226 0.64400 0.64595 0.64804 0.65020 0.65238 0.65451 0.65651 0.65833 0.65993 0.66122 0.66217 0.66276 0.66293
0.685  0.63266 0.63320 0.63410 0.63532 0.63682 0.63857 0.64053 0.64263 0.64481 0.64700 0.64913 0.65114 0.65298 0.65456 0.65587 0.65683 0.65742 0.65760
0.690  0.62715 0.62770 0.62860 0.62983 0.63134 0.63310 0.63507 0.63718 0.63936 0.64156 0.64370 0.64573 0.64757 0.64916 0.65047 0.65143 0.65202 0.65222
0.695  0.62160 0.62216 0.62306 0.62429 0.62580 0.62758 0.62955 0.63167 0.63386 0.63607 0.63822 0.64025 0.64210 0.64370 0.64501 0.64598 0.64657 0.64670
0.700  0.61600 0.61656 0.61746 0.61870 0.62022 0.62200 0.62398 0.62610 0.62831 0.63052 0.63268 0.63472 0.63657 0.63818 0.63949 0.64046 0.64106 0.64120
0.705  0.61035 0.61090 0.61181 0.61306 0.61458 0.61637 0.61836 0.62049 0.62269 0.62491 0.62708 0.62914 0.63099 0.63260 0.63392 0.63489 0.63549 0.63564
0.710  0.60464 0.60520 0.60611 0.60735 0.60889 0.61068 0.61268 0.61481 0.61701 0.61923 0.62142 0.62349 0.62535 0.62697 0.62829 0.62926 0.62986 0.63002
0.715  0.59888 0.59944 0.60036 0.60159 0.60314 0.60494 0.60694 0.60907 0.61128 0.61352 0.61570 0.61777 0.61965 0.62127 0.62260 0.62357 0.62417 0.62434
0.720  0.59307 0.59363 0.59455 0.59579 0.59734 0.59914 0.60115 0.60327 0.60550 0.60774 0.60993 0.61200 0.61389 0.61552 0.61684 0.61782 0.61842 0.61860
0.725  0.58720 0.58776 0.58868 0.58993 0.59148 0.59329 0.59529 0.59743 0.59966 0.60191 0.60410 0.60617 0.60805 0.60970 0.61103 0.61201 0.61261 0.61280
0.730  0.58128 0.58184 0.58276 0.58401 0.58557 0.58738 0.58937 0.59153 0.59377 0.59602 0.59821 0.60029 0.60217 0.60382 0.60515 0.60613 0.60674 0.60693
0.735  0.57529 0.57586 0.57678 0.57803 0.57960 0.58141 0.58340 0.58556 0.58781 0.59006 0.59226 0.59434 0.59622 0.59786 0.59921 0.60019 0.60080 0.60092
0.740  0.56926 0.56982 0.57075 0.57200 0.57356 0.57537 0.57738 0.57954 0.58179 0.58405 0.58625 0.58833 0.59021 0.59185 0.59320 0.59419 0.59479 0.59492
0.745  0.56316 0.56373 0.56465 0.56590 0.56747 0.56928 0.57129 0.57346 0.57570 0.57796 0.58017 0.58225 0.58414 0.58578 0.58711 0.58811 0.58872 0.58886
0.750  0.55700 0.55757 0.55849 0.55975 0.56132 0.56311 0.56514 0.56731 0.56956 0.57182 0.57403 0.57611 0.57799 0.57964 0.58097 0.58196 0.58257 0.58273
0.755  0.55078 0.55135 0.55227 0.55353 0.55510 0.55689 0.55892 0.56109 0.56334 0.56560 0.56781 0.56989 0.57178 0.57342 0.57476 0.57575 0.57636 0.57652
0.760  0.54450 0.54507 0.54599 0.54725 0.54882 0.55061 0.55264 0.55481 0.55706 0.55932 0.56153 0.56361 0.56550 0.56714 0.56848 0.56946 0.57007 0.57025
0.765  0.53815 0.53872 0.53964 0.54090 0.54247 0.54427 0.54629 0.54846 0.55071 0.55294 0.55515 0.55725 0.55914 0.56079 0.56212 0.56311 0.56372 0.56390
0.770  0.53174 0.53231 0.53322 0.53449 0.53605 0.53785 0.53988 0.54204 0.54426 0.54652 0.54873 0.55081 0.55272 0.55436 0.55569 0.55668 0.55728 0.55748
0.775  0.52526 0.52583 0.52675 0.52801 0.52956 0.53137 0.53339 0.53555 0.53777 0.54003 0.54224 0.54431 0.54620 0.54785 0.54919 0.55017 0.55078 0.55090
0.780  0.51872 0.51929 0.52020 0.52146 0.52300 0.52482 0.52684 0.52897 0.53121 0.53347 0.53567 0.53774 0.53962 0.54126 0.54260 0.54359 0.54419 0.54432
0.785  0.51210 0.51267 0.51358 0.51484 0.51638 0.51819 0.52020 0.52233 0.52457 0.52683 0.52902 0.53109 0.53297 0.53459 0.53594 0.53692 0.53752 0.53767
0.790  0.50541 0.50598 0.50689 0.50815 0.50968 0.51149 0.51350 0.51562 0.51786 0.52010 0.52229 0.52435 0.52623 0.52785 0.52918 0.53017 0.53077 0.53093
0.795  0.49865 0.49922 0.50012 0.50138 0.50291 0.50471 0.50670 0.50884 0.51106 0.51330 0.51548 0.51754 0.51941 0.52103 0.52235 0.52334 0.52394 0.52410
0.800  0.49181 0.49238 0.49328 0.49453 0.49606 0.49785 0.49983 0.50197 0.50419 0.50642 0.50859 0.51064 0.51251 0.51412 0.51544 0.51641 0.51702 0.51719
0.805  0.48490 0.48546 0.48636 0.48761 0.48913 0.49092 0.49288 0.49502 0.49723 0.49945 0.50162 0.50366 0.50552 0.50712 0.50843 0.50941 0.51000 0.51019
0.810  0.47790 0.47846 0.47936 0.48060 0.48212 0.48390 0.48585 0.48798 0.49018 0.49239 0.49455 0.49658 0.49843 0.50004 0.50134 0.50231 0.50290 0.50302
0.815  0.47082 0.47138 0.47227 0.47350 0.47502 0.47679 0.47874 0.48085 0.48304 0.48524 0.48737 0.48939 0.49126 0.49286 0.49415 0.49511 0.49570 0.49583
0.820  0.46365 0.46421 0.46510 0.46632 0.46783 0.46959 0.47154 0.47364 0.47582 0.47798 0.48012 0.48214 0.48396 0.48557 0.48686 0.48782 0.48841 0.48854
0.825  0.45640 0.45695 0.45784 0.45904 0.46055 0.46228 0.46424 0.46633 0.46847 0.47065 0.47277 0.47478 0.47660 0.47819 0.47948 0.48043 0.48101 0.48116
0.830  0.44905 0.44960 0.45048 0.45168 0.45318 0.45490 0.45684 0.45892 0.46105 0.46322 0.46533 0.46732 0.46913 0.47069 0.47199 0.47293 0.47351 0.47366
0.835  0.44161 0.44216 0.44303 0.44422 0.44571 0.44742 0.44935 0.45141 0.45353 0.45568 0.45778 0.45976 0.46155 0.46311 0.46438 0.46533 0.46590 0.46606
0.840  0.43407 0.43461 0.43548 0.43666 0.43814 0.43984 0.44176 0.44377 0.44590 0.44804 0.45012 0.45208 0.45386 0.45541 0.45667 0.45761 0.45818 0.45835
0.845  0.42643 0.42696 0.42783 0.42900 0.43047 0.43216 0.43405 0.43606 0.43817 0.44028 0.44235 0.44429 0.44606 0.44759 0.44884 0.44977 0.45034 0.45044
0.850  0.41868 0.41921 0.42007 0.42123 0.42269 0.42436 0.42624 0.42822 0.43032 0.43241 0.43446 0.43639 0.43814 0.43966 0.44089 0.44181 0.44237 0.44249
0.855  0.41082 0.41134 0.41219 0.41334 0.41478 0.41644 0.41830 0.42028 0.42235 0.42442 0.42645 0.42836 0.43009 0.43160 0.43282 0.43373 0.43429 0.43441
0.860  0.40284 0.40336 0.40420 0.40534 0.40676 0.40841 0.41023 0.41220 0.41425 0.41631 0.41830 0.42019 0.42192 0.42341 0.42462 0.42551 0.42607 0.42620
0.865  0.39474 0.39525 0.39609 0.39721 0.39861 0.40025 0.40204 0.40400 0.40603 0.40805 0.41001 0.41189 0.41359 0.41508 0.41628 0.41716 0.41771 0.41785
0.870  0.38651 0.38701 0.38784 0.38896 0.39033 0.39196 0.39373 0.39566 0.39766 0.39965 0.40160 0.40345 0.40513 0.40660 0.40779 0.40866 0.40920 0.40936
0.875  0.37815 0.37864 0.37946 0.38056 0.38192 0.38352 0.38528 0.38719 0.38915 0.39112 0.39305 0.39488 0.39653 0.39797 0.39915 0.40002 0.40055 0.40064
0.880  0.36964 0.37013 0.37094 0.37202 0.37336 0.37494 0.37668 0.37856 0.38047 0.38243 0.38434 0.38614 0.38777 0.38919 0.39034 0.39121 0.39173 0.39183
0.885  0.36099 0.36147 0.36226 0.36333 0.36465 0.36621 0.36792 0.36977 0.37166 0.37359 0.37547 0.37724 0.37885 0.38024 0.38138 0.38222 0.38274 0.38286
0.890  0.35217 0.35264 0.35342 0.35448 0.35578 0.35731 0.35899 0.36081 0.36267 0.36457 0.36642 0.36816 0.36975 0.37112 0.37224 0.37306 0.37358 0.37370
0.895  0.34319 0.34365 0.34441 0.34545 0.34673 0.34821 0.34989 0.35165 0.35351 0.35537 0.35719 0.35890 0.36046 0.36181 0.36291 0.36372 0.36422 0.36436
0.900  0.33402 0.33447 0.33522 0.33625 0.33750 0.33896 0.34060 0.34233 0.34415 0.34598 0.34777 0.34945 0.35097 0.35230 0.35337 0.35417 0.35466 0.35473
0.905  0.32466 0.32510 0.32583 0.32684 0.32807 0.32950 0.33111 0.33280 0.33459 0.33638 0.33813 0.33977 0.34127 0.34257 0.34362 0.34440 0.34489 0.34497
0.910  0.31509 0.31553 0.31624 0.31722 0.31843 0.31982 0.32140 0.32306 0.32481 0.32656 0.32825 0.32986 0.33132 0.33261 0.33364 0.33441 0.33488 0.33497
0.915  0.30529 0.30572 0.30642 0.30738 0.30856 0.30992 0.31146 0.31308 0.31479 0.31649 0.31815 0.31972 0.32115 0.32239 0.32341 0.32416 0.32462 0.32473
0.920  0.29525 0.29567 0.29635 0.29728 0.29843 0.29977 0.30126 0.30285 0.30451 0.30615 0.30778 0.30932 0.31071 0.31192 0.31291 0.31364 0.31409 0.31421
0.925  0.28495 0.28535 0.28601 0.28691 0.28804 0.28934 0.29077 0.29233 0.29395 0.29555 0.29713 0.29863 0.29998 0.30116 0.30211 0.30283 0.30326 0.30333
0.930  0.27435 0.27474 0.27538 0.27626 0.27735 0.27861 0.28000 0.28152 0.28306 0.28463 0.28617 0.28762 0.28893 0.29007 0.29100 0.29168 0.29211 0.29219
0.935  0.26343 0.26381 0.26443 0.26527 0.26633 0.26755 0.26889 0.27036 0.27185 0.27338 0.27486 0.27626 0.27753 0.27863 0.27953 0.28019 0.28060 0.28070
0.940  0.25215 0.25251 0.25311 0.25392 0.25494 0.25612 0.25742 0.25883 0.26027 0.26174 0.26317 0.26452 0.26574 0.26680 0.26767 0.26831 0.26870 0.26874
0.945  0.24046 0.24081 0.24138 0.24217 0.24313 0.24427 0.24552 0.24688 0.24826 0.24967 0.25105 0.25234 0.25352 0.25453 0.25536 0.25598 0.25636 0.25641
0.950  0.22831 0.22865 0.22920 0.22994 0.23087 0.23196 0.23315 0.23443 0.23577 0.23712 0.23843 0.23967 0.24079 0.24176 0.24256 0.24314 0.24351 0.24358
0.955  0.21563 0.21595 0.21648 0.21719 0.21806 0.21910 0.22024 0.22145 0.22272 0.22401 0.22523 0.22641 0.22748 0.22842 0.22918 0.22973 0.23008 0.23010
0.960  0.20234 0.20264 0.20313 0.20380 0.20463 0.20560 0.20668 0.20783 0.20903 0.21024 0.21140 0.21252 0.21352 0.21440 0.21512 0.21565 0.21597 0.21603
0.965  0.18830 0.18858 0.18905 0.18967 0.19045 0.19135 0.19237 0.19344 0.19457 0.19568 0.19679 0.19783 0.19877 0.19959 0.20026 0.20076 0.20106 0.20108
0.970  0.17337 0.17363 0.17405 0.17464 0.17535 0.17619 0.17713 0.17812 0.17917 0.18020 0.18122 0.18219 0.18306 0.18382 0.18443 0.18489 0.18517 0.18523
0.975  0.15729 0.15753 0.15792 0.15845 0.15911 0.15987 0.16073 0.16163 0.16258 0.16353 0.16446 0.16534 0.16613 0.16682 0.16739 0.16780 0.16806 0.16809
0.980  0.13972 0.13994 0.14028 0.14076 0.14134 0.14202 0.14278 0.14360 0.14443 0.14529 0.14612 0.14690 0.14761 0.14823 0.14873 0.14910 0.14933 0.14936
0.985  0.12005 0.12024 0.12054 0.12094 0.12145 0.12203 0.12268 0.12339 0.12411 0.12485 0.12556 0.12624 0.12685 0.12738 0.12782 0.12814 0.12833 0.12831
0.990  0.09709 0.09724 0.09749 0.09782 0.09823 0.09870 0.09923 0.09980 0.10038 0.10098 0.10156 0.10211 0.10261 0.10304 0.10339 0.10365 0.10381 0.10381
0.995  0.06779 0.06790 0.06807 0.06830 0.06859 0.06892 0.06928 0.06968 0.07009 0.07051 0.07091 0.07129 0.07164 0.07194 0.07219 0.07237 0.07248 0.07243
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e040.dat <==
# alpha = +0.05 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99993
0.015  0.99981 0.99981 0.99981 0.99981 0.99981 0.99982 0.99982 0.99982 0.99982 0.99982 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983 0.99983
0.020  0.99966 0.99966 0.99967 0.99967 0.99967 0.99967 0.99968 0.99968 0.99968 0.99969 0.99969 0.99969 0.99970 0.99970 0.99970 0.99970 0.99970 0.99970
0.025  0.99947 0.99948 0.99948 0.99948 0.99948 0.99949 0.99949 0.99950 0.99950 0.99951 0.99951 0.99952 0.99952 0.99953 0.99953 0.99953 0.99954 0.99954
0.030  0.99924 0.99924 0.99925 0.99925 0.99926 0.99926 0.99927 0.99928 0.99929 0.99929 0.99930 0.99931 0.99932 0.99932 0.99933 0.99933 0.99933 0.99933
0.035  0.99897 0.99897 0.99898 0.99898 0.99899 0.99900 0.99901 0.99902 0.99903 0.99904 0.99905 0.99906 0.99907 0.99908 0.99908 0.99909 0.99909 0.99909
0.040  0.99865 0.99866 0.99866 0.99867 0.99868 0.99869 0.99870 0.99872 0.99873 0.99874 0.99876 0.99877 0.99878 0.99879 0.99880 0.99881 0.99881 0.99881
0.045  0.99830 0.99830 0.99831 0.99832 0.99833 0.99834 0.99836 0.99838 0.99839 0.99841 0.99843 0.99844 0.99846 0.99847 0.99848 0.99849 0.99849 0.99850
0.050  0.99790 0.99790 0.99791 0.99792 0.99794 0.99796 0.99797 0.99800 0.99802 0.99804 0.99806 0.99808 0.99810 0.99811 0.99813 0.99814 0.99814 0.99815
0.055  0.99745 0.99746 0.99747 0.99749 0.99750 0.99753 0.99755 0.99757 0.99760 0.99763 0.99765 0.99768 0.99770 0.99772 0.99773 0.99774 0.99775 0.99776
0.060  0.99697 0.99698 0.99699 0.99701 0.99703 0.99706 0.99708 0.99711 0.99714 0.99718 0.99721 0.99723 0.99726 0.99728 0.99730 0.99731 0.99732 0.99733
0.065  0.99645 0.99645 0.99647 0.99649 0.99652 0.99654 0.99658 0.99661 0.99665 0.99668 0.99672 0.99675 0.99678 0.99681 0.99683 0.99685 0.99686 0.99687
0.070  0.99588 0.99589 0.99591 0.99593 0.99596 0.99599 0.99603 0.99607 0.99611 0.99616 0.99620 0.99624 0.99627 0.99630 0.99633 0.99635 0.99636 0.99637
0.075  0.99527 0.99528 0.99530 0.99533 0.99536 0.99540 0.99544 0.99549 0.99554 0.99559 0.99563 0.99568 0.99572 0.99575 0.99578 0.99580 0.99582 0.99583
0.080  0.99462 0.99463 0.99465 0.99468 0.99472 0.99477 0.99482 0.99487 0.99492 0.99498 0.99503 0.99508 0.99513 0.99517 0.99520 0.99523 0.99524 0.99525
0.085  0.99392 0.99394 0.99396 0.99400 0.99404 0.99409 0.99415 0.99421 0.99427 0.99433 0.99439 0.99445 0.99450 0.99455 0.99458 0.99461 0.99463 0.99464
0.090  0.99319 0.99321 0.99323 0.99327 0.99332 0.99338 0.99344 0.99351 0.99358 0.99364 0.99371 0.99378 0.99384 0.99389 0.99393 0.99396 0.99398 0.99399
0.095  0.99241 0.99243 0.99246 0.99251 0.99256 0.99262 0.99269 0.99276 0.99284 0.99292 0.99300 0.99307 0.99313 0.99319 0.99323 0.99327 0.99329 0.99331
0.100  0.99159 0.99161 0.99165 0.99170 0.99176 0.99182 0.99190 0.99198 0.99207 0.99215 0.99224 0.99232 0.99239 0.99245 0.99250 0.99254 0.99256 0.99258
0.105  0.99073 0.99075 0.99079 0.99085 0.99091 0.99099 0.99107 0.99116 0.99126 0.99135 0.99144 0.99153 0.99161 0.99168 0.99173 0.99178 0.99180 0.99182
0.110  0.98983 0.98985 0.98990 0.98995 0.99003 0.99011 0.99020 0.99030 0.99040 0.99051 0.99061 0.99070 0.99079 0.99087 0.99093 0.99097 0.99100 0.99096
0.115  0.98888 0.98891 0.98896 0.98902 0.98910 0.98919 0.98929 0.98940 0.98951 0.98963 0.98974 0.98984 0.98994 0.99002 0.99008 0.99013 0.99016 0.99012
0.120  0.98790 0.98793 0.98798 0.98805 0.98813 0.98823 0.98834 0.98846 0.98858 0.98870 0.98882 0.98894 0.98904 0.98913 0.98920 0.98926 0.98929 0.98925
0.125  0.98687 0.98690 0.98696 0.98703 0.98712 0.98723 0.98735 0.98748 0.98761 0.98774 0.98787 0.98800 0.98811 0.98821 0.98828 0.98834 0.98838 0.98834
0.130  0.98580 0.98584 0.98589 0.98598 0.98607 0.98619 0.98632 0.98646 0.98660 0.98674 0.98688 0.98702 0.98714 0.98724 0.98733 0.98739 0.98743 0.98739
0.135  0.98469 0.98473 0.98479 0.98488 0.98498 0.98511 0.98525 0.98540 0.98555 0.98570 0.98586 0.98600 0.98613 0.98624 0.98633 0.98640 0.98644 0.98641
0.140  0.98354 0.98358 0.98365 0.98374 0.98385 0.98399 0.98413 0.98429 0.98446 0.98463 0.98479 0.98494 0.98508 0.98520 0.98530 0.98537 0.98542 0.98539
0.145  0.98234 0.98239 0.98246 0.98256 0.98268 0.98282 0.98298 0.98315 0.98333 0.98351 0.98368 0.98385 0.98400 0.98413 0.98423 0.98431 0.98436 0.98433
0.150  0.98110 0.98115 0.98123 0.98134 0.98147 0.98162 0.98179 0.98197 0.98216 0.98235 0.98254 0.98272 0.98287 0.98301 0.98313 0.98321 0.98326 0.98324
0.155  0.97983 0.97988 0.97996 0.98007 0.98021 0.98038 0.98056 0.98075 0.98096 0.98116 0.98136 0.98154 0.98171 0.98186 0.98198 0.98207 0.98213 0.98211
0.160  0.97851 0.97856 0.97865 0.97877 0.97892 0.97909 0.97928 0.97949 0.97971 0.97992 0.98014 0.98033 0.98051 0.98067 0.98080 0.98089 0.98095 0.98094
0.165  0.97715 0.97720 0.97730 0.97743 0.97758 0.97777 0.97797 0.97819 0.97842 0.97865 0.97887 0.97909 0.97928 0.97945 0.97958 0.97968 0.97974 0.97973
0.170  0.97574 0.97580 0.97590 0.97604 0.97621 0.97640 0.97662 0.97685 0.97710 0.97734 0.97758 0.97780 0.97800 0.97818 0.97832 0.97843 0.97849 0.97849
0.175  0.97430 0.97436 0.97447 0.97461 0.97479 0.97500 0.97523 0.97547 0.97573 0.97598 0.97624 0.97647 0.97669 0.97688 0.97703 0.97714 0.97721 0.97720
0.180  0.97281 0.97288 0.97299 0.97315 0.97333 0.97355 0.97379 0.97405 0.97432 0.97459 0.97486 0.97511 0.97534 0.97554 0.97570 0.97581 0.97589 0.97589
0.185  0.97129 0.97136 0.97148 0.97164 0.97183 0.97206 0.97232 0.97259 0.97288 0.97316 0.97345 0.97371 0.97395 0.97416 0.97433 0.97445 0.97453 0.97453
0.190  0.96972 0.96980 0.96992 0.97009 0.97029 0.97054 0.97080 0.97109 0.97140 0.97169 0.97199 0.97227 0.97252 0.97274 0.97292 0.97305 0.97313 0.97314
0.195  0.96811 0.96819 0.96832 0.96850 0.96871 0.96897 0.96925 0.96956 0.96987 0.97019 0.97050 0.97079 0.97105 0.97129 0.97147 0.97161 0.97170 0.97170
0.200  0.96646 0.96654 0.96668 0.96687 0.96709 0.96736 0.96766 0.96798 0.96831 0.96864 0.96897 0.96927 0.96955 0.96979 0.96999 0.97014 0.97022 0.97024
0.205  0.96477 0.96486 0.96500 0.96519 0.96543 0.96571 0.96602 0.96636 0.96671 0.96705 0.96740 0.96772 0.96801 0.96826 0.96847 0.96862 0.96872 0.96873
0.210  0.96304 0.96313 0.96328 0.96348 0.96373 0.96403 0.96435 0.96470 0.96507 0.96543 0.96579 0.96612 0.96643 0.96670 0.96691 0.96707 0.96717 0.96719
0.215  0.96126 0.96136 0.96151 0.96173 0.96199 0.96230 0.96264 0.96300 0.96339 0.96376 0.96414 0.96449 0.96481 0.96509 0.96532 0.96548 0.96558 0.96561
0.220  0.95945 0.95955 0.95971 0.95993 0.96021 0.96053 0.96088 0.96127 0.96166 0.96206 0.96245 0.96282 0.96315 0.96344 0.96368 0.96385 0.96396 0.96399
0.225  0.95759 0.95770 0.95787 0.95810 0.95838 0.95872 0.95909 0.95949 0.95991 0.96032 0.96073 0.96111 0.96146 0.96176 0.96201 0.96219 0.96230 0.96233
0.230  0.95570 0.95580 0.95598 0.95622 0.95652 0.95687 0.95726 0.95767 0.95811 0.95853 0.95896 0.95936 0.95972 0.96004 0.96030 0.96049 0.96061 0.96064
0.235  0.95376 0.95387 0.95406 0.95431 0.95462 0.95498 0.95539 0.95582 0.95627 0.95671 0.95716 0.95758 0.95795 0.95828 0.95855 0.95875 0.95887 0.95891
0.240  0.95178 0.95190 0.95209 0.95235 0.95267 0.95305 0.95347 0.95392 0.95439 0.95485 0.95532 0.95575 0.95614 0.95649 0.95677 0.95697 0.95710 0.95714
0.245  0.94976 0.94988 0.95008 0.95035 0.95069 0.95108 0.95152 0.95199 0.95247 0.95296 0.95344 0.95389 0.95430 0.95465 0.95494 0.95516 0.95529 0.95533
0.250  0.94770 0.94783 0.94803 0.94832 0.94866 0.94907 0.94953 0.95001 0.95052 0.95102 0.95152 0.95199 0.95241 0.95278 0.95308 0.95330 0.95344 0.95349
0.255  0.94560 0.94573 0.94594 0.94624 0.94660 0.94702 0.94749 0.94800 0.94852 0.94904 0.94956 0.95005 0.95049 0.95087 0.95118 0.95141 0.95155 0.95161
0.260  0.94346 0.94359 0.94382 0.94412 0.94449 0.94493 0.94542 0.94594 0.94649 0.94703 0.94756 0.94807 0.94853 0.94892 0.94925 0.94948 0.94963 0.94962
0.265  0.94127 0.94142 0.94165 0.94196 0.94235 0.94281 0.94331 0.94385 0.94441 0.94497 0.94553 0.94605 0.94652 0.94693 0.94727 0.94752 0.94767 0.94767
0.270  0.93905 0.93920 0.93944 0.93976 0.94016 0.94064 0.94116 0.94172 0.94230 0.94288 0.94345 0.94400 0.94449 0.94491 0.94526 0.94551 0.94567 0.94567
0.275  0.93679 0.93694 0.93719 0.93752 0.93794 0.93843 0.93897 0.93954 0.94015 0.94075 0.94134 0.94190 0.94241 0.94284 0.94321 0.94347 0.94363 0.94364
0.280  0.93448 0.93464 0.93489 0.93524 0.93567 0.93618 0.93674 0.93733 0.93796 0.93858 0.93919 0.93977 0.94029 0.94074 0.94112 0.94139 0.94156 0.94157
0.285  0.93214 0.93230 0.93256 0.93292 0.93337 0.93389 0.93447 0.93508 0.93573 0.93637 0.93700 0.93760 0.93814 0.93860 0.93899 0.93927 0.93945 0.93947
0.290  0.92975 0.92992 0.93019 0.93056 0.93102 0.93156 0.93215 0.93279 0.93346 0.93412 0.93477 0.93539 0.93595 0.93643 0.93682 0.93712 0.93729 0.93732
0.295  0.92733 0.92750 0.92778 0.92816 0.92863 0.92919 0.92980 0.93046 0.93115 0.93183 0.93250 0.93314 0.93371 0.93421 0.93462 0.93492 0.93511 0.93514
0.300  0.92486 0.92504 0.92533 0.92572 0.92621 0.92678 0.92741 0.92809 0.92880 0.92951 0.93019 0.93085 0.93145 0.93196 0.93238 0.93269 0.93288 0.93292
0.305  0.92235 0.92254 0.92283 0.92324 0.92374 0.92433 0.92499 0.92568 0.92641 0.92714 0.92785 0.92852 0.92914 0.92967 0.93010 0.93042 0.93061 0.93066
0.310  0.91981 0.91999 0.92030 0.92072 0.92124 0.92184 0.92252 0.92323 0.92398 0.92473 0.92546 0.92616 0.92679 0.92734 0.92778 0.92811 0.92831 0.92836
0.315  0.91722 0.91741 0.91773 0.91816 0.91869 0.91931 0.92001 0.92074 0.92151 0.92229 0.92304 0.92375 0.92441 0.92497 0.92543 0.92576 0.92597 0.92602
0.320  0.91459 0.91479 0.91512 0.91556 0.91610 0.91675 0.91746 0.91822 0.91901 0.91981 0.92058 0.92131 0.92198 0.92256 0.92303 0.92338 0.92359 0.92365
0.325  0.91192 0.91213 0.91246 0.91292 0.91348 0.91414 0.91487 0.91565 0.91646 0.91728 0.91808 0.91883 0.91952 0.92012 0.92060 0.92096 0.92117 0.92124
0.330  0.90922 0.90943 0.90977 0.91024 0.91081 0.91149 0.91224 0.91304 0.91388 0.91472 0.91554 0.91631 0.91702 0.91763 0.91813 0.91849 0.91872 0.91879
0.335  0.90647 0.90669 0.90704 0.90752 0.90811 0.90880 0.90958 0.91040 0.91126 0.91212 0.91296 0.91375 0.91448 0.91511 0.91562 0.91599 0.91623 0.91630
0.340  0.90368 0.90390 0.90426 0.90476 0.90536 0.90608 0.90687 0.90771 0.90859 0.90948 0.91034 0.91116 0.91190 0.91255 0.91307 0.91346 0.91369 0.91377
0.345  0.90085 0.90108 0.90145 0.90196 0.90258 0.90331 0.90413 0.90499 0.90589 0.90680 0.90769 0.90852 0.90928 0.90995 0.91048 0.91088 0.91112 0.91121
0.350  0.89799 0.89822 0.89860 0.89912 0.89976 0.90050 0.90134 0.90223 0.90315 0.90408 0.90499 0.90585 0.90662 0.90731 0.90786 0.90826 0.90851 0.90861
0.355  0.89508 0.89532 0.89571 0.89624 0.89689 0.89766 0.89852 0.89942 0.90037 0.90132 0.90226 0.90313 0.90393 0.90463 0.90519 0.90561 0.90587 0.90590
0.360  0.89213 0.89238 0.89277 0.89332 0.89399 0.89477 0.89565 0.89658 0.89755 0.89853 0.89948 0.90038 0.90120 0.90191 0.90249 0.90292 0.90318 0.90322
0.365  0.88914 0.88939 0.88980 0.89036 0.89105 0.89185 0.89275 0.89370 0.89469 0.89569 0.89667 0.89759 0.89843 0.89916 0.89975 0.90019 0.90045 0.90050
0.370  0.88612 0.88637 0.88679 0.88736 0.88806 0.88888 0.88980 0.89078 0.89180 0.89282 0.89382 0.89476 0.89562 0.89636 0.89697 0.89742 0.89769 0.89774
0.375  0.88305 0.88331 0.88374 0.88432 0.88504 0.88588 0.88682 0.88782 0.88886 0.88990 0.89093 0.89189 0.89277 0.89353 0.89415 0.89461 0.89489 0.89494
0.380  0.87994 0.88021 0.88065 0.88124 0.88198 0.88284 0.88379 0.88482 0.88588 0.88695 0.88799 0.88898 0.88988 0.89065 0.89129 0.89176 0.89205 0.89211
0.385  0.87679 0.87707 0.87751 0.87813 0.87888 0.87975 0.88073 0.88178 0.88287 0.88396 0.88502 0.88603 0.88695 0.88774 0.88839 0.88887 0.88916 0.88924
0.390  0.87361 0.87389 0.87434 0.87497 0.87574 0.87663 0.87763 0.87870 0.87981 0.88093 0.88202 0.88305 0.88398 0.88479 0.88546 0.88595 0.88624 0.88632
0.395  0.87038 0.87067 0.87113 0.87177 0.87255 0.87347 0.87449 0.87558 0.87672 0.87786 0.87897 0.88002 0.88098 0.88180 0.88248 0.88298 0.88329 0.88337
0.400  0.86712 0.86741 0.86788 0.86853 0.86933 0.87027 0.87131 0.87242 0.87358 0.87475 0.87588 0.87695 0.87793 0.87878 0.87946 0.87997 0.88029 0.88038
0.405  0.86381 0.86411 0.86459 0.86526 0.86607 0.86703 0.86809 0.86922 0.87041 0.87160 0.87275 0.87384 0.87484 0.87571 0.87641 0.87693 0.87725 0.87735
0.410  0.86047 0.86077 0.86126 0.86194 0.86277 0.86375 0.86483 0.86598 0.86720 0.86841 0.86959 0.87070 0.87172 0.87260 0.87332 0.87385 0.87417 0.87428
0.415  0.85708 0.85739 0.85789 0.85859 0.85944 0.86043 0.86153 0.86271 0.86394 0.86518 0.86638 0.86752 0.86856 0.86945 0.87018 0.87072 0.87106 0.87117
0.420  0.85366 0.85397 0.85448 0.85519 0.85606 0.85707 0.85819 0.85939 0.86065 0.86191 0.86314 0.86430 0.86535 0.86627 0.86701 0.86756 0.86790 0.86802
0.425  0.85019 0.85052 0.85104 0.85175 0.85264 0.85367 0.85482 0.85604 0.85731 0.85860 0.85986 0.86104 0.86210 0.86304 0.86380 0.86436 0.86471 0.86476
0.430  0.84669 0.84702 0.84755 0.84828 0.84918 0.85023 0.85140 0.85264 0.85394 0.85526 0.85653 0.85773 0.85882 0.85978 0.86055 0.86112 0.86147 0.86154
0.435  0.84315 0.84348 0.84402 0.84476 0.84568 0.84675 0.84794 0.84921 0.85053 0.85187 0.85317 0.85439 0.85550 0.85648 0.85726 0.85784 0.85820 0.85827
0.440  0.83956 0.83990 0.84045 0.84121 0.84214 0.84323 0.84444 0.84573 0.84708 0.84844 0.84976 0.85101 0.85214 0.85313 0.85393 0.85452 0.85489 0.85496
0.445  0.83594 0.83629 0.83685 0.83762 0.83857 0.83968 0.84091 0.84222 0.84359 0.84496 0.84632 0.84759 0.84874 0.84974 0.85056 0.85116 0.85153 0.85162
0.450  0.83228 0.83263 0.83320 0.83398 0.83495 0.83608 0.83733 0.83867 0.84006 0.84146 0.84284 0.84413 0.84530 0.84631 0.84715 0.84776 0.84814 0.84823
0.455  0.82858 0.82894 0.82952 0.83031 0.83129 0.83244 0.83372 0.83507 0.83649 0.83791 0.83931 0.84063 0.84182 0.84285 0.84370 0.84432 0.84470 0.84480
0.460  0.82484 0.82520 0.82579 0.82660 0.82759 0.82876 0.83006 0.83144 0.83288 0.83433 0.83574 0.83708 0.83829 0.83934 0.84020 0.84084 0.84123 0.84133
0.465  0.82106 0.82143 0.82203 0.82285 0.82386 0.82504 0.82636 0.82777 0.82923 0.83070 0.83213 0.83350 0.83473 0.83580 0.83667 0.83732 0.83771 0.83782
0.470  0.81724 0.81761 0.81822 0.81905 0.82008 0.82128 0.82263 0.82405 0.82554 0.82703 0.82849 0.82988 0.83113 0.83221 0.83310 0.83375 0.83415 0.83427
0.475  0.81338 0.81376 0.81438 0.81522 0.81627 0.81748 0.81885 0.82030 0.82181 0.82333 0.82481 0.82621 0.82748 0.82859 0.82948 0.83015 0.83055 0.83068
0.480  0.80948 0.80987 0.81049 0.81135 0.81241 0.81365 0.81503 0.81651 0.81804 0.81958 0.82108 0.82250 0.82380 0.82492 0.82583 0.82650 0.82692 0.82705
0.485  0.80554 0.80593 0.80657 0.80744 0.80852 0.80977 0.81117 0.81268 0.81423 0.81579 0.81732 0.81876 0.82007 0.82121 0.82213 0.82282 0.82324 0.82338
0.490  0.80156 0.80196 0.80261 0.80349 0.80458 0.80586 0.80727 0.80880 0.81038 0.81197 0.81351 0.81497 0.81631 0.81746 0.81840 0.81909 0.81952 0.81960
0.495  0.79754 0.79795 0.79860 0.79950 0.80061 0.80190 0.80334 0.80488 0.80649 0.80810 0.80967 0.81115 0.81250 0.81367 0.81462 0.81532 0.81576 0.81585
0.500  0.79348 0.79389 0.79456 0.79547 0.79659 0.79790 0.79936 0.80092 0.80255 0.80419 0.80578 0.80728 0.80864 0.80984 0.81080 0.81151 0.81196 0.81205
0.505  0.78939 0.78980 0.79048 0.79140 0.79254 0.79387 0.79535 0.79693 0.79858 0.80024 0.80185 0.80337 0.80475 0.80596 0.80694 0.80766 0.80811 0.80822
0.510  0.78525 0.78567 0.78635 0.78729 0.78844 0.78979 0.79129 0.79289 0.79455 0.79624 0.79788 0.79942 0.80082 0.80205 0.80304 0.80378 0.80423 0.80434
0.515  0.78107 0.78150 0.78219 0.78314 0.78431 0.78567 0.78719 0.78882 0.79050 0.79221 0.79387 0.79543 0.79685 0.79808 0.79910 0.79984 0.80030 0.80042
0.520  0.77685 0.77729 0.77799 0.77895 0.78013 0.78152 0.78305 0.78470 0.78641 0.78812 0.78982 0.79140 0.79284 0.79409 0.79511 0.79587 0.79633 0.79645
0.525  0.77260 0.77303 0.77374 0.77472 0.77592 0.77732 0.77888 0.78054 0.78227 0.78401 0.78572 0.78733 0.78878 0.79005 0.79108 0.79185 0.79231 0.79245
0.530  0.76830 0.76874 0.76946 0.77045 0.77166 0.77308 0.77466 0.77634 0.77809 0.77985 0.78158 0.78321 0.78468 0.78596 0.78701 0.78779 0.78826 0.78840
0.535  0.76396 0.76441 0.76514 0.76614 0.76736 0.76880 0.77040 0.77210 0.77387 0.77566 0.77740 0.77905 0.78054 0.78184 0.78290 0.78368 0.78416 0.78431
0.540  0.75958 0.76004 0.76077 0.76178 0.76303 0.76448 0.76609 0.76782 0.76961 0.77142 0.77318 0.77485 0.77636 0.77767 0.77874 0.77953 0.78002 0.78018
0.545  0.75516 0.75562 0.75637 0.75739 0.75865 0.76012 0.76175 0.76350 0.76531 0.76714 0.76892 0.77060 0.77214 0.77346 0.77454 0.77534 0.77583 0.77594
0.550  0.75071 0.75117 0.75192 0.75296 0.75423 0.75571 0.75737 0.75914 0.76097 0.76281 0.76461 0.76631 0.76787 0.76921 0.77030 0.77111 0.77160 0.77172
0.555  0.74621 0.74668 0.74744 0.74848 0.74977 0.75127 0.75294 0.75473 0.75658 0.75845 0.76027 0.76198 0.76355 0.76492 0.76602 0.76683 0.76734 0.76745
0.560  0.74167 0.74214 0.74291 0.74397 0.74527 0.74678 0.74847 0.75028 0.75216 0.75404 0.75588 0.75761 0.75919 0.76057 0.76169 0.76251 0.76302 0.76315
0.565  0.73709 0.73757 0.73834 0.73941 0.74072 0.74226 0.74396 0.74579 0.74769 0.74959 0.75145 0.75320 0.75480 0.75619 0.75732 0.75815 0.75866 0.75879
0.570  0.73246 0.73295 0.73374 0.73481 0.73614 0.73769 0.73941 0.74126 0.74317 0.74509 0.74697 0.74874 0.75035 0.75176 0.75290 0.75374 0.75426 0.75440
0.575  0.72780 0.72829 0.72909 0.73017 0.73151 0.73307 0.73481 0.73667 0.73861 0.74056 0.74245 0.74425 0.74587 0.74728 0.74844 0.74929 0.74981 0.74996
0.580  0.72310 0.72359 0.72439 0.72549 0.72684 0.72841 0.73017 0.73205 0.73401 0.73598 0.73789 0.73970 0.74134 0.74276 0.74393 0.74479 0.74532 0.74547
0.585  0.71835 0.71885 0.71966 0.72077 0.72212 0.72372 0.72549 0.72739 0.72936 0.73135 0.73329 0.73511 0.73677 0.73820 0.73938 0.74025 0.74078 0.74094
0.590  0.71357 0.71407 0.71489 0.71600 0.71737 0.71898 0.72077 0.72268 0.72467 0.72667 0.72864 0.73048 0.73215 0.73360 0.73478 0.73566 0.73619 0.73637
0.595  0.70874 0.70925 0.71007 0.71119 0.71258 0.71420 0.71601 0.71794 0.71994 0.72196 0.72393 0.72580 0.72748 0.72895 0.73014 0.73102 0.73156 0.73175
0.600  0.70387 0.70438 0.70521 0.70634 0.70774 0.70938 0.71120 0.71315 0.71517 0.71720 0.71919 0.72107 0.72277 0.72425 0.72545 0.72634 0.72689 0.72701
0.605  0.69896 0.69947 0.70031 0.70145 0.70286 0.70451 0.70635 0.70831 0.71035 0.71240 0.71440 0.71630 0.71802 0.71951 0.72072 0.72161 0.72216 0.72230
0.610  0.69400 0.69452 0.69536 0.69652 0.69794 0.69961 0.70146 0.70344 0.70549 0.70756 0.70957 0.71147 0.71322 0.71472 0.71594 0.71684 0.71740 0.71754
0.615  0.68901 0.68953 0.69038 0.69154 0.69298 0.69465 0.69652 0.69851 0.70059 0.70267 0.70470 0.70662 0.70837 0.70988 0.71111 0.71202 0.71258 0.71273
0.620  0.68397 0.68450 0.68535 0.68652 0.68797 0.68966 0.69154 0.69355 0.69564 0.69773 0.69978 0.70171 0.70346 0.70500 0.70624 0.70716 0.70772 0.70787
0.625  0.67889 0.67942 0.68028 0.68146 0.68292 0.68462 0.68651 0.68854 0.69064 0.69275 0.69481 0.69676 0.69852 0.70007 0.70132 0.70224 0.70281 0.70297
0.630  0.67376 0.67429 0.67516 0.67635 0.67782 0.67953 0.68144 0.68348 0.68560 0.68772 0.68980 0.69176 0.69353 0.69508 0.69635 0.69728 0.69785 0.69802
0.635  0.66859 0.66913 0.67000 0.67120 0.67268 0.67440 0.67632 0.67838 0.68051 0.68265 0.68474 0.68671 0.68850 0.69005 0.69133 0.69226 0.69284 0.69302
0.640  0.66338 0.66392 0.66480 0.66601 0.66750 0.66923 0.67116 0.67323 0.67537 0.67753 0.67963 0.68161 0.68342 0.68498 0.68626 0.68720 0.68778 0.68797
0.645  0.65812 0.65867 0.65955 0.66077 0.66227 0.66401 0.66595 0.66803 0.67019 0.67236 0.67447 0.67647 0.67828 0.67986 0.68114 0.68209 0.68268 0.68287
0.650  0.65282 0.65337 0.65426 0.65548 0.65699 0.65875 0.66070 0.66277 0.66494 0.66713 0.66927 0.67128 0.67310 0.67469 0.67597 0.67693 0.67752 0.67765
0.655  0.64748 0.64802 0.64892 0.65015 0.65167 0.65343 0.65538 0.65748 0.65967 0.66186 0.66400 0.66604 0.66787 0.66946 0.67076 0.67172 0.67231 0.67245
0.660  0.64209 0.64264 0.64354 0.64478 0.64630 0.64807 0.65003 0.65215 0.65434 0.65655 0.65870 0.66074 0.66259 0.66419 0.66549 0.66646 0.66705 0.66720
0.665  0.63665 0.63720 0.63811 0.63935 0.64089 0.64266 0.64464 0.64676 0.64897 0.65119 0.65335 0.65539 0.65726 0.65887 0.66018 0.66115 0.66174 0.66190
0.670  0.63117 0.63173 0.63264 0.63389 0.63543 0.63720 0.63920 0.64133 0.64355 0.64578 0.64795 0.65000 0.65187 0.65349 0.65481 0.65578 0.65638 0.65655
0.675  0.62564 0.62620 0.62712 0.62837 0.62992 0.63170 0.63371 0.63585 0.63808 0.64032 0.64250 0.64455 0.64643 0.64806 0.64938 0.65036 0.65096 0.65114
0.680  0.62007 0.62063 0.62155 0.62281 0.62436 0.62615 0.62817 0.63032 0.63256 0.63480 0.63699 0.63906 0.64094 0.64258 0.64391 0.64489 0.64550 0.64568
0.685  0.61445 0.61501 0.61593 0.61720 0.61874 0.62056 0.62258 0.62474 0.62699 0.62924 0.63144 0.63352 0.63540 0.63704 0.63838 0.63937 0.63997 0.64016
0.690  0.60878 0.60934 0.61027 0.61154 0.61309 0.61491 0.61694 0.61911 0.62136 0.62363 0.62584 0.62792 0.62981 0.63145 0.63280 0.63379 0.63440 0.63460
0.695  0.60306 0.60363 0.60456 0.60583 0.60739 0.60922 0.61125 0.61343 0.61569 0.61796 0.62018 0.62227 0.62417 0.62581 0.62715 0.62815 0.62876 0.62890
0.700  0.59729 0.59786 0.59880 0.60007 0.60164 0.60347 0.60551 0.60770 0.60996 0.61224 0.61446 0.61656 0.61847 0.62012 0.62146 0.62246 0.62307 0.62322
0.705  0.59148 0.59205 0.59299 0.59426 0.59584 0.59767 0.59972 0.60191 0.60418 0.60646 0.60869 0.61080 0.61271 0.61436 0.61571 0.61671 0.61733 0.61748
0.710  0.58561 0.58619 0.58713 0.58840 0.58998 0.59182 0.59388 0.59607 0.59833 0.60062 0.60286 0.60498 0.60690 0.60855 0.60991 0.61091 0.61152 0.61169
0.715  0.57970 0.58027 0.58121 0.58249 0.58408 0.58592 0.58798 0.59017 0.59244 0.59474 0.59697 0.59909 0.60103 0.60269 0.60404 0.60504 0.60566 0.60584
0.720  0.57373 0.57431 0.57525 0.57652 0.57812 0.57997 0.58203 0.58421 0.58650 0.58880 0.59104 0.59316 0.59509 0.59676 0.59812 0.59913 0.59974 0.59992
0.725  0.56771 0.56829 0.56923 0.57051 0.57211 0.57396 0.57602 0.57821 0.58050 0.58280 0.58505 0.58717 0.58909 0.59078 0.59214 0.59314 0.59376 0.59395
0.730  0.56164 0.56222 0.56316 0.56444 0.56604 0.56790 0.56994 0.57215 0.57445 0.57675 0.57900 0.58112 0.58305 0.58473 0.58610 0.58710 0.58772 0.58792
0.735  0.55551 0.55609 0.55704 0.55832 0.55992 0.56178 0.56382 0.56604 0.56833 0.57064 0.57289 0.57502 0.57694 0.57862 0.57999 0.58100 0.58162 0.58175
0.740  0.54933 0.54991 0.55086 0.55214 0.55374 0.55560 0.55765 0.55986 0.56216 0.56447 0.56672 0.56885 0.57077 0.57245 0.57382 0.57483 0.57545 0.57559
0.745  0.54310 0.54368 0.54463 0.54591 0.54751 0.54936 0.55142 0.55363 0.55593 0.55824 0.56049 0.56262 0.56454 0.56622 0.56758 0.56860 0.56922 0.56937
0.750  0.53681 0.53739 0.53833 0.53962 0.54122 0.54306 0.54513 0.54734 0.54964 0.55195 0.55420 0.55632 0.55825 0.55992 0.56129 0.56230 0.56292 0.56308
0.755  0.53046 0.53104 0.53198 0.53327 0.53487 0.53670 0.53877 0.54099 0.54329 0.54559 0.54784 0.54997 0.55189 0.55356 0.55492 0.55593 0.55655 0.55673
0.760  0.52405 0.52463 0.52557 0.52686 0.52846 0.53029 0.53236 0.53457 0.53687 0.53917 0.54142 0.54354 0.54547 0.54714 0.54850 0.54950 0.55012 0.55030
0.765  0.51758 0.51816 0.51910 0.52039 0.52199 0.52382 0.52589 0.52810 0.53038 0.53266 0.53491 0.53704 0.53897 0.54064 0.54200 0.54300 0.54362 0.54381
0.770  0.51106 0.51164 0.51257 0.51386 0.51545 0.51728 0.51935 0.52155 0.52381 0.52611 0.52836 0.53047 0.53241 0.53408 0.53543 0.53643 0.53705 0.53724
0.775  0.50447 0.50505 0.50598 0.50727 0.50885 0.51068 0.51274 0.51494 0.51720 0.51949 0.52173 0.52384 0.52576 0.52744 0.52879 0.52979 0.53041 0.53054
0.780  0.49782 0.49839 0.49932 0.50061 0.50217 0.50402 0.50607 0.50824 0.51052 0.51281 0.51504 0.51714 0.51906 0.52071 0.52208 0.52308 0.52369 0.52383
0.785  0.49110 0.49167 0.49260 0.49388 0.49545 0.49728 0.49933 0.50149 0.50377 0.50605 0.50828 0.51037 0.51228 0.51393 0.51529 0.51629 0.51690 0.51705
0.790  0.48431 0.48489 0.48581 0.48709 0.48865 0.49048 0.49252 0.49468 0.49694 0.49922 0.50144 0.50353 0.50543 0.50707 0.50841 0.50942 0.51003 0.51018
0.795  0.47746 0.47803 0.47896 0.48023 0.48178 0.48361 0.48563 0.48779 0.49004 0.49231 0.49452 0.49660 0.49850 0.50013 0.50147 0.50247 0.50307 0.50324
0.800  0.47054 0.47111 0.47203 0.47329 0.47484 0.47666 0.47866 0.48083 0.48307 0.48533 0.48753 0.48960 0.49149 0.49312 0.49445 0.49543 0.49604 0.49622
0.805  0.46355 0.46412 0.46503 0.46629 0.46783 0.46964 0.47163 0.47378 0.47602 0.47827 0.48045 0.48252 0.48439 0.48602 0.48734 0.48832 0.48892 0.48911
0.810  0.45648 0.45705 0.45795 0.45921 0.46074 0.46254 0.46452 0.46667 0.46889 0.47112 0.47330 0.47535 0.47722 0.47884 0.48015 0.48112 0.48172 0.48185
0.815  0.44934 0.44990 0.45080 0.45205 0.45358 0.45536 0.45733 0.45947 0.46168 0.46389 0.46604 0.46808 0.46995 0.47156 0.47287 0.47384 0.47443 0.47457
0.820  0.44212 0.44267 0.44357 0.44481 0.44633 0.44810 0.45006 0.45218 0.45438 0.45656 0.45871 0.46074 0.46258 0.46420 0.46550 0.46646 0.46705 0.46720
0.825  0.43482 0.43537 0.43626 0.43748 0.43900 0.44074 0.44271 0.44481 0.44697 0.44916 0.45130 0.45332 0.45514 0.45674 0.45804 0.45899 0.45958 0.45973
0.830  0.42743 0.42798 0.42887 0.43007 0.43158 0.43331 0.43527 0.43735 0.43950 0.44167 0.44379 0.44579 0.44761 0.44918 0.45048 0.45143 0.45201 0.45217
0.835  0.41996 0.42050 0.42138 0.42258 0.42408 0.42580 0.42773 0.42980 0.43193 0.43409 0.43619 0.43818 0.43997 0.44154 0.44281 0.44376 0.44434 0.44450
0.840  0.41240 0.41294 0.41381 0.41500 0.41648 0.41818 0.42010 0.42213 0.42426 0.42640 0.42849 0.43046 0.43224 0.43379 0.43505 0.43599 0.43656 0.43674
0.845  0.40474 0.40528 0.40614 0.40732 0.40879 0.41048 0.41238 0.41439 0.41650 0.41862 0.42068 0.42263 0.42440 0.42593 0.42718 0.42811 0.42868 0.42879
0.850  0.39699 0.39752 0.39838 0.39954 0.40100 0.40267 0.40455 0.40654 0.40863 0.41073 0.41277 0.41470 0.41645 0.41797 0.41920 0.42012 0.42068 0.42081
0.855  0.38914 0.38966 0.39051 0.39166 0.39310 0.39476 0.39662 0.39859 0.40066 0.40273 0.40475 0.40666 0.40839 0.40989 0.41111 0.41201 0.41257 0.41270
0.860  0.38118 0.38170 0.38254 0.38368 0.38509 0.38674 0.38856 0.39052 0.39257 0.39461 0.39661 0.39849 0.40021 0.40169 0.40290 0.40379 0.40434 0.40448
0.865  0.37312 0.37362 0.37445 0.37558 0.37697 0.37860 0.38039 0.38234 0.38436 0.38638 0.38833 0.39019 0.39188 0.39336 0.39456 0.39544 0.39598 0.39613
0.870  0.36493 0.36543 0.36625 0.36736 0.36873 0.37035 0.37211 0.37404 0.37603 0.37800 0.37994 0.38178 0.38345 0.38490 0.38609 0.38696 0.38749 0.38765
0.875  0.35663 0.35712 0.35793 0.35903 0.36038 0.36197 0.36371 0.36560 0.36756 0.36951 0.37143 0.37324 0.37488 0.37631 0.37748 0.37834 0.37886 0.37896
0.880  0.34820 0.34868 0.34948 0.35056 0.35189 0.35345 0.35517 0.35704 0.35894 0.36088 0.36277 0.36455 0.36617 0.36757 0.36871 0.36957 0.37009 0.37020
0.885  0.33963 0.34011 0.34089 0.34195 0.34326 0.34480 0.34649 0.34833 0.35020 0.35211 0.35397 0.35572 0.35731 0.35869 0.35981 0.36065 0.36116 0.36128
0.890  0.33092 0.33139 0.33216 0.33321 0.33449 0.33600 0.33767 0.33946 0.34131 0.34318 0.34501 0.34673 0.34829 0.34964 0.35075 0.35156 0.35207 0.35220
0.895  0.32206 0.32252 0.32328 0.32430 0.32556 0.32703 0.32868 0.33042 0.33225 0.33409 0.33588 0.33757 0.33910 0.34043 0.34151 0.34231 0.34280 0.34294
0.900  0.31304 0.31349 0.31422 0.31524 0.31647 0.31791 0.31952 0.32123 0.32302 0.32482 0.32658 0.32823 0.32973 0.33103 0.33209 0.33288 0.33336 0.33344
0.905  0.30385 0.30429 0.30500 0.30599 0.30720 0.30861 0.31019 0.31186 0.31361 0.31537 0.31709 0.31870 0.32017 0.32145 0.32248 0.32325 0.32372 0.32381
0.910  0.29447 0.29490 0.29560 0.29656 0.29775 0.29912 0.30066 0.30229 0.30400 0.30572 0.30738 0.30896 0.31039 0.31165 0.31266 0.31341 0.31387 0.31397
0.915  0.28489 0.28531 0.28599 0.28693 0.28808 0.28942 0.29093 0.29252 0.29418 0.29585 0.29747 0.29901 0.30041 0.30162 0.30262 0.30335 0.30380 0.30391
0.920  0.27509 0.27550 0.27616 0.27708 0.27820 0.27950 0.28096 0.28251 0.28413 0.28574 0.28733 0.28883 0.29019 0.29137 0.29233 0.29304 0.29348 0.29360
0.925  0.26506 0.26546 0.26610 0.26698 0.26808 0.26934 0.27074 0.27226 0.27383 0.27539 0.27694 0.27839 0.27971 0.28085 0.28178 0.28248 0.28290 0.28297
0.930  0.25477 0.25515 0.25578 0.25663 0.25769 0.25891 0.26027 0.26174 0.26324 0.26477 0.26626 0.26767 0.26894 0.27005 0.27095 0.27162 0.27203 0.27211
0.935  0.24419 0.24456 0.24516 0.24598 0.24701 0.24819 0.24950 0.25092 0.25236 0.25384 0.25528 0.25664 0.25787 0.25893 0.25980 0.26044 0.26084 0.26094
0.940  0.23330 0.23365 0.23423 0.23502 0.23600 0.23714 0.23840 0.23976 0.24116 0.24257 0.24396 0.24526 0.24644 0.24747 0.24830 0.24892 0.24930 0.24935
0.945  0.22205 0.22239 0.22294 0.22369 0.22463 0.22573 0.22693 0.22823 0.22957 0.23093 0.23225 0.23350 0.23463 0.23561 0.23641 0.23701 0.23737 0.23743
0.950  0.21039 0.21071 0.21124 0.21196 0.21285 0.21389 0.21504 0.21627 0.21756 0.21885 0.22011 0.22130 0.22238 0.22332 0.22408 0.22464 0.22499 0.22507
0.955  0.19826 0.19857 0.19907 0.19975 0.20059 0.20158 0.20267 0.20383 0.20506 0.20628 0.20746 0.20859 0.20961 0.21051 0.21123 0.21177 0.21209 0.21213
0.960  0.18559 0.18588 0.18635 0.18699 0.18778 0.18871 0.18974 0.19083 0.19198 0.19314 0.19425 0.19531 0.19627 0.19710 0.19779 0.19829 0.19860 0.19866
0.965  0.17227 0.17254 0.17298 0.17358 0.17432 0.17517 0.17614 0.17716 0.17823 0.17929 0.18034 0.18133 0.18223 0.18301 0.18364 0.18411 0.18440 0.18442
0.970  0.15816 0.15841 0.15881 0.15936 0.16004 0.16083 0.16173 0.16266 0.16365 0.16463 0.16560 0.16651 0.16734 0.16805 0.16864 0.16907 0.16934 0.16939
0.975  0.14305 0.14327 0.14364 0.14414 0.14476 0.14548 0.14628 0.14714 0.14803 0.14892 0.14980 0.15063 0.15138 0.15203 0.15256 0.15295 0.15319 0.15322
0.980  0.12662 0.12682 0.12715 0.12759 0.12814 0.12878 0.12949 0.13025 0.13103 0.13183 0.13261 0.13335 0.13401 0.13459 0.13506 0.13541 0.13562 0.13565
0.985  0.10835 0.10852 0.10880 0.10918 0.10965 0.11020 0.11080 0.11146 0.11213 0.11282 0.11348 0.11411 0.11468 0.11518 0.11558 0.11588 0.11606 0.11604
0.990  0.08720 0.08733 0.08756 0.08786 0.08824 0.08868 0.08917 0.08970 0.09024 0.09079 0.09132 0.09183 0.09229 0.09268 0.09301 0.09325 0.09339 0.09340
0.995  0.06048 0.06057 0.06073 0.06094 0.06120 0.06150 0.06184 0.06220 0.06258 0.06296 0.06333 0.06367 0.06399 0.06427 0.06449 0.06466 0.06476 0.06472
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e050.dat <==
# alpha = +0.05 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99980 0.99980 0.99980 0.99980 0.99980 0.99980 0.99981 0.99981 0.99981 0.99981 0.99981 0.99982 0.99982 0.99982 0.99982 0.99982 0.99982 0.99982
0.020  0.99964 0.99964 0.99964 0.99965 0.99965 0.99965 0.99966 0.99966 0.99966 0.99967 0.99967 0.99967 0.99968 0.99968 0.99968 0.99968 0.99968 0.99968
0.025  0.99944 0.99944 0.99944 0.99945 0.99945 0.99946 0.99946 0.99947 0.99947 0.99948 0.99948 0.99949 0.99949 0.99950 0.99950 0.99950 0.99951 0.99951
0.030  0.99919 0.99920 0.99920 0.99920 0.99921 0.99922 0.99922 0.99923 0.99924 0.99925 0.99926 0.99926 0.99927 0.99928 0.99928 0.99929 0.99929 0.99929
0.035  0.99890 0.99891 0.99891 0.99892 0.99892 0.99893 0.99894 0.99895 0.99897 0.99898 0.99899 0.99900 0.99901 0.99902 0.99902 0.99903 0.99903 0.99903
0.040  0.99857 0.99857 0.99858 0.99859 0.99860 0.99861 0.99862 0.99863 0.99865 0.99866 0.99868 0.99869 0.99870 0.99872 0.99872 0.99873 0.99873 0.99874
0.045  0.99819 0.99819 0.99820 0.99821 0.99822 0.99824 0.99825 0.99827 0.99829 0.99831 0.99833 0.99834 0.99836 0.99837 0.99838 0.99839 0.99840 0.99840
0.050  0.99776 0.99777 0.99778 0.99779 0.99781 0.99782 0.99785 0.99787 0.99789 0.99791 0.99794 0.99796 0.99798 0.99799 0.99801 0.99802 0.99802 0.99803
0.055  0.99729 0.99730 0.99731 0.99733 0.99735 0.99737 0.99739 0.99742 0.99745 0.99747 0.99750 0.99753 0.99755 0.99757 0.99759 0.99760 0.99761 0.99761
0.060  0.99678 0.99679 0.99680 0.99682 0.99684 0.99687 0.99690 0.99693 0.99696 0.99699 0.99703 0.99706 0.99709 0.99711 0.99713 0.99714 0.99715 0.99716
0.065  0.99622 0.99623 0.99624 0.99627 0.99629 0.99632 0.99636 0.99640 0.99643 0.99647 0.99651 0.99655 0.99658 0.99661 0.99663 0.99665 0.99666 0.99667
0.070  0.99562 0.99563 0.99564 0.99567 0.99570 0.99574 0.99578 0.99582 0.99587 0.99591 0.99595 0.99600 0.99603 0.99607 0.99609 0.99611 0.99612 0.99613
0.075  0.99497 0.99498 0.99500 0.99503 0.99507 0.99511 0.99515 0.99520 0.99525 0.99531 0.99536 0.99540 0.99545 0.99548 0.99551 0.99554 0.99555 0.99556
0.080  0.99427 0.99429 0.99431 0.99435 0.99439 0.99443 0.99449 0.99454 0.99460 0.99466 0.99472 0.99477 0.99482 0.99486 0.99490 0.99492 0.99494 0.99495
0.085  0.99354 0.99355 0.99358 0.99362 0.99366 0.99372 0.99377 0.99384 0.99390 0.99397 0.99403 0.99410 0.99415 0.99420 0.99424 0.99427 0.99428 0.99430
0.090  0.99275 0.99277 0.99280 0.99284 0.99290 0.99296 0.99302 0.99309 0.99317 0.99324 0.99331 0.99338 0.99344 0.99350 0.99354 0.99357 0.99359 0.99361
0.095  0.99193 0.99195 0.99198 0.99203 0.99208 0.99215 0.99222 0.99230 0.99239 0.99247 0.99255 0.99262 0.99269 0.99275 0.99280 0.99284 0.99286 0.99288
0.100  0.99106 0.99108 0.99112 0.99117 0.99123 0.99130 0.99139 0.99147 0.99156 0.99166 0.99174 0.99183 0.99190 0.99197 0.99202 0.99206 0.99209 0.99211
0.105  0.99014 0.99017 0.99021 0.99026 0.99033 0.99041 0.99050 0.99060 0.99070 0.99080 0.99090 0.99099 0.99108 0.99115 0.99121 0.99125 0.99128 0.99130
0.110  0.98918 0.98921 0.98925 0.98932 0.98939 0.98948 0.98958 0.98968 0.98979 0.98990 0.99001 0.99011 0.99021 0.99029 0.99035 0.99040 0.99043 0.99039
0.115  0.98818 0.98821 0.98826 0.98832 0.98841 0.98850 0.98861 0.98873 0.98885 0.98897 0.98908 0.98919 0.98930 0.98938 0.98945 0.98951 0.98954 0.98950
0.120  0.98713 0.98716 0.98721 0.98729 0.98738 0.98748 0.98760 0.98773 0.98786 0.98799 0.98811 0.98823 0.98834 0.98844 0.98852 0.98857 0.98861 0.98858
0.125  0.98604 0.98607 0.98613 0.98621 0.98631 0.98642 0.98655 0.98668 0.98682 0.98697 0.98710 0.98723 0.98735 0.98746 0.98754 0.98760 0.98764 0.98761
0.130  0.98490 0.98494 0.98500 0.98508 0.98519 0.98531 0.98545 0.98560 0.98575 0.98590 0.98605 0.98619 0.98632 0.98643 0.98652 0.98659 0.98663 0.98660
0.135  0.98372 0.98376 0.98383 0.98392 0.98403 0.98416 0.98431 0.98447 0.98463 0.98480 0.98496 0.98511 0.98525 0.98537 0.98547 0.98554 0.98558 0.98556
0.140  0.98249 0.98254 0.98261 0.98271 0.98283 0.98297 0.98313 0.98330 0.98348 0.98365 0.98383 0.98399 0.98414 0.98427 0.98437 0.98445 0.98449 0.98447
0.145  0.98122 0.98127 0.98135 0.98145 0.98158 0.98174 0.98190 0.98209 0.98228 0.98246 0.98265 0.98282 0.98298 0.98312 0.98323 0.98331 0.98337 0.98335
0.150  0.97991 0.97996 0.98004 0.98015 0.98029 0.98046 0.98064 0.98083 0.98103 0.98124 0.98143 0.98162 0.98179 0.98194 0.98206 0.98214 0.98220 0.98218
0.155  0.97855 0.97860 0.97869 0.97881 0.97896 0.97914 0.97933 0.97953 0.97975 0.97997 0.98018 0.98038 0.98056 0.98071 0.98084 0.98093 0.98099 0.98098
0.160  0.97715 0.97720 0.97730 0.97743 0.97759 0.97777 0.97797 0.97820 0.97842 0.97865 0.97888 0.97909 0.97928 0.97945 0.97958 0.97968 0.97974 0.97973
0.165  0.97570 0.97576 0.97586 0.97600 0.97617 0.97636 0.97658 0.97681 0.97706 0.97730 0.97754 0.97776 0.97797 0.97814 0.97829 0.97839 0.97846 0.97845
0.170  0.97421 0.97428 0.97438 0.97453 0.97470 0.97491 0.97514 0.97539 0.97565 0.97591 0.97616 0.97640 0.97661 0.97680 0.97695 0.97706 0.97713 0.97713
0.175  0.97268 0.97275 0.97286 0.97301 0.97320 0.97342 0.97366 0.97392 0.97420 0.97447 0.97474 0.97499 0.97522 0.97542 0.97558 0.97569 0.97577 0.97577
0.180  0.97110 0.97117 0.97129 0.97145 0.97165 0.97188 0.97214 0.97242 0.97270 0.97299 0.97327 0.97354 0.97378 0.97399 0.97416 0.97429 0.97436 0.97437
0.185  0.96948 0.96955 0.96968 0.96985 0.97006 0.97030 0.97057 0.97087 0.97117 0.97147 0.97177 0.97205 0.97230 0.97253 0.97271 0.97284 0.97292 0.97292
0.190  0.96781 0.96789 0.96802 0.96820 0.96842 0.96868 0.96897 0.96927 0.96959 0.96991 0.97023 0.97052 0.97079 0.97102 0.97121 0.97135 0.97143 0.97144
0.195  0.96610 0.96619 0.96633 0.96651 0.96675 0.96702 0.96732 0.96764 0.96798 0.96831 0.96864 0.96895 0.96923 0.96948 0.96967 0.96982 0.96991 0.96992
0.200  0.96435 0.96444 0.96458 0.96478 0.96503 0.96531 0.96562 0.96596 0.96632 0.96667 0.96701 0.96734 0.96763 0.96789 0.96810 0.96825 0.96835 0.96836
0.205  0.96256 0.96265 0.96280 0.96301 0.96326 0.96356 0.96389 0.96425 0.96461 0.96498 0.96535 0.96569 0.96599 0.96627 0.96648 0.96664 0.96674 0.96676
0.210  0.96072 0.96081 0.96097 0.96119 0.96146 0.96177 0.96211 0.96249 0.96287 0.96326 0.96364 0.96399 0.96432 0.96460 0.96483 0.96500 0.96510 0.96512
0.215  0.95883 0.95893 0.95910 0.95933 0.95961 0.95993 0.96029 0.96068 0.96109 0.96149 0.96189 0.96226 0.96260 0.96289 0.96313 0.96331 0.96342 0.96344
0.220  0.95691 0.95701 0.95719 0.95742 0.95771 0.95806 0.95843 0.95884 0.95926 0.95968 0.96010 0.96049 0.96084 0.96115 0.96140 0.96158 0.96170 0.96173
0.225  0.95494 0.95505 0.95523 0.95548 0.95578 0.95614 0.95653 0.95695 0.95739 0.95783 0.95827 0.95867 0.95904 0.95936 0.95962 0.95982 0.95993 0.95997
0.230  0.95292 0.95304 0.95323 0.95348 0.95380 0.95417 0.95458 0.95502 0.95548 0.95594 0.95639 0.95682 0.95720 0.95754 0.95781 0.95801 0.95813 0.95817
0.235  0.95087 0.95099 0.95118 0.95145 0.95178 0.95217 0.95260 0.95306 0.95353 0.95401 0.95448 0.95492 0.95532 0.95567 0.95595 0.95616 0.95629 0.95633
0.240  0.94877 0.94889 0.94910 0.94938 0.94972 0.95012 0.95057 0.95104 0.95154 0.95203 0.95252 0.95299 0.95340 0.95376 0.95406 0.95428 0.95441 0.95445
0.245  0.94663 0.94676 0.94697 0.94726 0.94761 0.94803 0.94850 0.94899 0.94951 0.95002 0.95053 0.95101 0.95144 0.95182 0.95212 0.95235 0.95249 0.95254
0.250  0.94444 0.94457 0.94480 0.94510 0.94547 0.94590 0.94638 0.94690 0.94743 0.94796 0.94849 0.94899 0.94944 0.94983 0.95015 0.95038 0.95053 0.95058
0.255  0.94221 0.94235 0.94258 0.94289 0.94328 0.94373 0.94423 0.94476 0.94532 0.94587 0.94642 0.94693 0.94740 0.94780 0.94813 0.94838 0.94853 0.94858
0.260  0.93994 0.94009 0.94032 0.94065 0.94104 0.94151 0.94203 0.94258 0.94316 0.94373 0.94430 0.94483 0.94532 0.94573 0.94608 0.94633 0.94649 0.94649
0.265  0.93763 0.93778 0.93802 0.93836 0.93877 0.93925 0.93979 0.94036 0.94096 0.94155 0.94214 0.94269 0.94319 0.94363 0.94398 0.94424 0.94441 0.94441
0.270  0.93527 0.93542 0.93568 0.93603 0.93645 0.93695 0.93751 0.93810 0.93872 0.93933 0.93994 0.94051 0.94103 0.94148 0.94185 0.94212 0.94228 0.94230
0.275  0.93287 0.93303 0.93329 0.93365 0.93409 0.93461 0.93518 0.93579 0.93644 0.93707 0.93770 0.93829 0.93883 0.93929 0.93967 0.93995 0.94012 0.94014
0.280  0.93043 0.93059 0.93086 0.93124 0.93169 0.93223 0.93282 0.93345 0.93411 0.93477 0.93542 0.93603 0.93659 0.93706 0.93746 0.93775 0.93792 0.93795
0.285  0.92794 0.92811 0.92839 0.92878 0.92925 0.92980 0.93041 0.93106 0.93175 0.93243 0.93310 0.93373 0.93430 0.93479 0.93520 0.93550 0.93568 0.93571
0.290  0.92541 0.92559 0.92588 0.92628 0.92676 0.92733 0.92796 0.92864 0.92934 0.93005 0.93073 0.93139 0.93198 0.93249 0.93291 0.93321 0.93340 0.93344
0.295  0.92285 0.92303 0.92333 0.92373 0.92423 0.92482 0.92547 0.92617 0.92690 0.92762 0.92833 0.92900 0.92961 0.93014 0.93057 0.93089 0.93108 0.93112
0.300  0.92023 0.92042 0.92073 0.92115 0.92166 0.92227 0.92294 0.92366 0.92441 0.92516 0.92589 0.92658 0.92721 0.92775 0.92819 0.92852 0.92872 0.92877
0.305  0.91758 0.91777 0.91809 0.91852 0.91905 0.91968 0.92037 0.92110 0.92188 0.92265 0.92340 0.92412 0.92476 0.92532 0.92578 0.92612 0.92632 0.92637
0.310  0.91488 0.91508 0.91541 0.91585 0.91640 0.91704 0.91775 0.91851 0.91931 0.92010 0.92088 0.92161 0.92228 0.92285 0.92332 0.92367 0.92388 0.92394
0.315  0.91214 0.91235 0.91268 0.91314 0.91370 0.91436 0.91510 0.91588 0.91669 0.91751 0.91831 0.91906 0.91975 0.92035 0.92083 0.92118 0.92140 0.92146
0.320  0.90936 0.90957 0.90992 0.91039 0.91097 0.91165 0.91240 0.91320 0.91404 0.91488 0.91570 0.91648 0.91718 0.91780 0.91829 0.91866 0.91888 0.91895
0.325  0.90654 0.90676 0.90711 0.90759 0.90819 0.90889 0.90966 0.91049 0.91135 0.91221 0.91305 0.91385 0.91458 0.91521 0.91572 0.91609 0.91632 0.91639
0.330  0.90367 0.90390 0.90426 0.90476 0.90537 0.90608 0.90688 0.90773 0.90861 0.90950 0.91037 0.91118 0.91193 0.91257 0.91310 0.91349 0.91372 0.91380
0.335  0.90077 0.90100 0.90137 0.90188 0.90251 0.90324 0.90406 0.90493 0.90583 0.90675 0.90764 0.90848 0.90924 0.90990 0.91044 0.91084 0.91108 0.91116
0.340  0.89782 0.89805 0.89844 0.89896 0.89960 0.90035 0.90120 0.90209 0.90302 0.90396 0.90487 0.90573 0.90651 0.90719 0.90774 0.90815 0.90840 0.90849
0.345  0.89483 0.89507 0.89546 0.89600 0.89666 0.89743 0.89829 0.89921 0.90016 0.90112 0.90206 0.90294 0.90374 0.90444 0.90501 0.90542 0.90568 0.90577
0.350  0.89179 0.89204 0.89244 0.89300 0.89367 0.89446 0.89535 0.89628 0.89726 0.89824 0.89920 0.90011 0.90093 0.90165 0.90223 0.90266 0.90292 0.90302
0.355  0.88872 0.88897 0.88939 0.88995 0.89064 0.89145 0.89236 0.89332 0.89432 0.89533 0.89631 0.89724 0.89808 0.89882 0.89941 0.89985 0.90012 0.90016
0.360  0.88561 0.88587 0.88629 0.88687 0.88757 0.88840 0.88933 0.89032 0.89134 0.89237 0.89338 0.89433 0.89519 0.89594 0.89655 0.89700 0.89728 0.89733
0.365  0.88245 0.88271 0.88315 0.88374 0.88446 0.88531 0.88626 0.88727 0.88832 0.88937 0.89040 0.89138 0.89226 0.89303 0.89365 0.89411 0.89439 0.89445
0.370  0.87925 0.87952 0.87996 0.88057 0.88131 0.88218 0.88315 0.88418 0.88526 0.88633 0.88739 0.88838 0.88929 0.89007 0.89071 0.89118 0.89147 0.89153
0.375  0.87601 0.87629 0.87674 0.87736 0.87812 0.87901 0.87999 0.88105 0.88215 0.88326 0.88434 0.88535 0.88627 0.88707 0.88773 0.88821 0.88851 0.88858
0.380  0.87273 0.87301 0.87347 0.87411 0.87488 0.87579 0.87680 0.87788 0.87901 0.88014 0.88124 0.88228 0.88322 0.88404 0.88471 0.88520 0.88550 0.88558
0.385  0.86941 0.86970 0.87017 0.87082 0.87161 0.87254 0.87357 0.87467 0.87582 0.87697 0.87810 0.87916 0.88013 0.88096 0.88165 0.88215 0.88246 0.88254
0.390  0.86604 0.86634 0.86682 0.86748 0.86829 0.86924 0.87029 0.87142 0.87260 0.87377 0.87492 0.87601 0.87699 0.87785 0.87854 0.87906 0.87937 0.87946
0.395  0.86264 0.86294 0.86343 0.86411 0.86494 0.86590 0.86698 0.86813 0.86933 0.87053 0.87170 0.87281 0.87382 0.87469 0.87540 0.87593 0.87625 0.87634
0.400  0.85919 0.85950 0.86000 0.86069 0.86154 0.86252 0.86362 0.86479 0.86602 0.86725 0.86844 0.86957 0.87060 0.87149 0.87221 0.87275 0.87308 0.87318
0.405  0.85571 0.85602 0.85653 0.85723 0.85810 0.85910 0.86022 0.86142 0.86267 0.86392 0.86514 0.86629 0.86734 0.86825 0.86899 0.86954 0.86987 0.86998
0.410  0.85218 0.85250 0.85302 0.85374 0.85462 0.85564 0.85679 0.85800 0.85928 0.86056 0.86180 0.86297 0.86404 0.86497 0.86572 0.86628 0.86663 0.86674
0.415  0.84861 0.84894 0.84947 0.85020 0.85110 0.85214 0.85331 0.85455 0.85585 0.85715 0.85842 0.85962 0.86070 0.86165 0.86242 0.86298 0.86334 0.86345
0.420  0.84500 0.84533 0.84587 0.84662 0.84753 0.84860 0.84979 0.85105 0.85237 0.85370 0.85500 0.85622 0.85732 0.85829 0.85907 0.85965 0.86001 0.86013
0.425  0.84135 0.84169 0.84224 0.84300 0.84393 0.84502 0.84623 0.84751 0.84886 0.85022 0.85153 0.85278 0.85390 0.85488 0.85568 0.85627 0.85664 0.85671
0.430  0.83766 0.83800 0.83857 0.83934 0.84029 0.84139 0.84262 0.84394 0.84530 0.84669 0.84803 0.84929 0.85044 0.85144 0.85225 0.85286 0.85322 0.85330
0.435  0.83393 0.83428 0.83485 0.83563 0.83660 0.83773 0.83898 0.84032 0.84171 0.84311 0.84448 0.84577 0.84694 0.84796 0.84879 0.84940 0.84977 0.84985
0.440  0.83015 0.83051 0.83109 0.83189 0.83287 0.83402 0.83530 0.83666 0.83807 0.83950 0.84089 0.84221 0.84339 0.84443 0.84527 0.84589 0.84628 0.84637
0.445  0.82634 0.82671 0.82730 0.82811 0.82911 0.83028 0.83157 0.83296 0.83440 0.83584 0.83727 0.83860 0.83981 0.84086 0.84172 0.84235 0.84274 0.84284
0.450  0.82249 0.82286 0.82346 0.82428 0.82530 0.82649 0.82781 0.82921 0.83068 0.83215 0.83360 0.83495 0.83618 0.83725 0.83813 0.83877 0.83916 0.83926
0.455  0.81859 0.81897 0.81958 0.82042 0.82145 0.82266 0.82400 0.82543 0.82692 0.82842 0.82988 0.83126 0.83251 0.83360 0.83449 0.83514 0.83554 0.83565
0.460  0.81466 0.81504 0.81566 0.81651 0.81756 0.81879 0.82015 0.82161 0.82312 0.82464 0.82613 0.82753 0.82881 0.82991 0.83081 0.83147 0.83188 0.83200
0.465  0.81068 0.81107 0.81170 0.81257 0.81363 0.81488 0.81627 0.81774 0.81928 0.82082 0.82233 0.82376 0.82505 0.82617 0.82709 0.82777 0.82818 0.82830
0.470  0.80667 0.80706 0.80770 0.80858 0.80966 0.81093 0.81234 0.81384 0.81540 0.81697 0.81850 0.81995 0.82126 0.82240 0.82333 0.82401 0.82443 0.82456
0.475  0.80261 0.80301 0.80366 0.80455 0.80565 0.80693 0.80837 0.80989 0.81148 0.81307 0.81462 0.81609 0.81743 0.81858 0.81952 0.82022 0.82065 0.82078
0.480  0.79851 0.79892 0.79958 0.80048 0.80160 0.80290 0.80435 0.80590 0.80751 0.80913 0.81070 0.81219 0.81355 0.81472 0.81568 0.81638 0.81682 0.81696
0.485  0.79437 0.79479 0.79546 0.79638 0.79751 0.79883 0.80029 0.80188 0.80351 0.80515 0.80675 0.80825 0.80963 0.81082 0.81179 0.81251 0.81295 0.81310
0.490  0.79020 0.79062 0.79130 0.79223 0.79338 0.79471 0.79620 0.79780 0.79946 0.80112 0.80275 0.80428 0.80567 0.80688 0.80786 0.80859 0.80904 0.80914
0.495  0.78598 0.78640 0.78709 0.78804 0.78920 0.79056 0.79207 0.79369 0.79537 0.79706 0.79870 0.80026 0.80167 0.80290 0.80389 0.80463 0.80508 0.80519
0.500  0.78172 0.78215 0.78285 0.78381 0.78499 0.78636 0.78789 0.78953 0.79124 0.79295 0.79462 0.79619 0.79762 0.79887 0.79988 0.80062 0.80109 0.80120
0.505  0.77742 0.77786 0.77857 0.77954 0.78073 0.78213 0.78368 0.78534 0.78707 0.78880 0.79049 0.79209 0.79354 0.79480 0.79582 0.79658 0.79705 0.79716
0.510  0.77308 0.77353 0.77424 0.77523 0.77644 0.77785 0.77942 0.78110 0.78285 0.78461 0.78633 0.78794 0.78941 0.79069 0.79173 0.79249 0.79296 0.79309
0.515  0.76870 0.76915 0.76988 0.77088 0.77210 0.77353 0.77513 0.77683 0.77859 0.78038 0.78212 0.78375 0.78524 0.78653 0.78758 0.78836 0.78884 0.78897
0.520  0.76428 0.76474 0.76547 0.76648 0.76773 0.76917 0.77079 0.77251 0.77430 0.77610 0.77787 0.77952 0.78103 0.78233 0.78340 0.78419 0.78467 0.78481
0.525  0.75982 0.76028 0.76103 0.76205 0.76331 0.76477 0.76641 0.76815 0.76996 0.77178 0.77357 0.77525 0.77677 0.77809 0.77917 0.77997 0.78046 0.78060
0.530  0.75532 0.75579 0.75654 0.75758 0.75885 0.76033 0.76199 0.76375 0.76558 0.76742 0.76923 0.77093 0.77247 0.77381 0.77490 0.77571 0.77620 0.77636
0.535  0.75078 0.75125 0.75202 0.75306 0.75435 0.75585 0.75752 0.75931 0.76116 0.76303 0.76484 0.76657 0.76813 0.76948 0.77059 0.77141 0.77190 0.77206
0.540  0.74620 0.74668 0.74745 0.74851 0.74981 0.75133 0.75302 0.75483 0.75670 0.75858 0.76042 0.76217 0.76375 0.76511 0.76623 0.76706 0.76756 0.76773
0.545  0.74158 0.74206 0.74284 0.74391 0.74523 0.74676 0.74847 0.75030 0.75219 0.75410 0.75596 0.75772 0.75932 0.76070 0.76183 0.76266 0.76318 0.76329
0.550  0.73692 0.73740 0.73819 0.73927 0.74060 0.74216 0.74389 0.74573 0.74765 0.74958 0.75145 0.75323 0.75485 0.75625 0.75739 0.75823 0.75874 0.75887
0.555  0.73221 0.73271 0.73350 0.73460 0.73594 0.73751 0.73926 0.74112 0.74306 0.74501 0.74691 0.74870 0.75033 0.75175 0.75290 0.75375 0.75428 0.75441
0.560  0.72747 0.72797 0.72877 0.72988 0.73124 0.73282 0.73458 0.73647 0.73843 0.74039 0.74231 0.74412 0.74577 0.74721 0.74837 0.74923 0.74976 0.74989
0.565  0.72269 0.72319 0.72400 0.72512 0.72649 0.72809 0.72987 0.73178 0.73376 0.73574 0.73768 0.73951 0.74117 0.74262 0.74379 0.74466 0.74520 0.74534
0.570  0.71786 0.71837 0.71919 0.72031 0.72170 0.72332 0.72511 0.72704 0.72904 0.73104 0.73300 0.73485 0.73653 0.73799 0.73917 0.74005 0.74059 0.74074
0.575  0.71300 0.71351 0.71434 0.71547 0.71687 0.71850 0.72031 0.72226 0.72428 0.72630 0.72828 0.73015 0.73184 0.73330 0.73451 0.73539 0.73594 0.73609
0.580  0.70809 0.70861 0.70944 0.71059 0.71199 0.71364 0.71547 0.71743 0.71947 0.72152 0.72351 0.72540 0.72710 0.72858 0.72980 0.73069 0.73124 0.73140
0.585  0.70314 0.70366 0.70451 0.70566 0.70708 0.70874 0.71059 0.71256 0.71462 0.71669 0.71871 0.72060 0.72233 0.72382 0.72504 0.72595 0.72650 0.72667
0.590  0.69815 0.69868 0.69953 0.70069 0.70213 0.70380 0.70566 0.70766 0.70973 0.71181 0.71385 0.71577 0.71750 0.71901 0.72024 0.72115 0.72171 0.72189
0.595  0.69312 0.69365 0.69451 0.69568 0.69713 0.69882 0.70070 0.70271 0.70480 0.70689 0.70894 0.71088 0.71263 0.71415 0.71539 0.71631 0.71687 0.71706
0.600  0.68805 0.68859 0.68945 0.69063 0.69209 0.69380 0.69569 0.69772 0.69982 0.70193 0.70400 0.70595 0.70772 0.70925 0.71050 0.71143 0.71199 0.71213
0.605  0.68294 0.68348 0.68435 0.68554 0.68701 0.68873 0.69064 0.69268 0.69480 0.69693 0.69901 0.70098 0.70276 0.70431 0.70556 0.70649 0.70707 0.70721
0.610  0.67779 0.67833 0.67920 0.68041 0.68189 0.68362 0.68554 0.68760 0.68974 0.69188 0.69398 0.69595 0.69776 0.69931 0.70058 0.70152 0.70209 0.70225
0.615  0.67259 0.67314 0.67402 0.67523 0.67672 0.67847 0.68040 0.68248 0.68463 0.68679 0.68890 0.69089 0.69270 0.69427 0.69555 0.69649 0.69708 0.69723
0.620  0.66736 0.66790 0.66879 0.67001 0.67152 0.67327 0.67522 0.67731 0.67948 0.68165 0.68378 0.68578 0.68760 0.68919 0.69048 0.69142 0.69201 0.69217
0.625  0.66208 0.66263 0.66352 0.66475 0.66627 0.66803 0.67000 0.67210 0.67428 0.67647 0.67861 0.68063 0.68246 0.68405 0.68535 0.68631 0.68689 0.68706
0.630  0.65676 0.65731 0.65821 0.65945 0.66097 0.66275 0.66473 0.66684 0.66904 0.67124 0.67340 0.67542 0.67727 0.67886 0.68018 0.68114 0.68173 0.68191
0.635  0.65139 0.65195 0.65286 0.65410 0.65564 0.65742 0.65941 0.66154 0.66375 0.66597 0.66813 0.67018 0.67203 0.67364 0.67496 0.67592 0.67652 0.67671
0.640  0.64599 0.64655 0.64746 0.64871 0.65026 0.65205 0.65405 0.65620 0.65842 0.66065 0.66283 0.66488 0.66674 0.66836 0.66969 0.67066 0.67126 0.67145
0.645  0.64054 0.64110 0.64202 0.64328 0.64483 0.64664 0.64865 0.65080 0.65303 0.65528 0.65747 0.65954 0.66141 0.66304 0.66437 0.66535 0.66595 0.66615
0.650  0.63504 0.63561 0.63654 0.63780 0.63936 0.64118 0.64320 0.64535 0.64760 0.64986 0.65207 0.65415 0.65603 0.65767 0.65900 0.65999 0.66059 0.66074
0.655  0.62951 0.63008 0.63101 0.63228 0.63385 0.63568 0.63769 0.63987 0.64213 0.64439 0.64661 0.64871 0.65060 0.65225 0.65359 0.65458 0.65519 0.65534
0.660  0.62393 0.62450 0.62544 0.62671 0.62829 0.63013 0.63215 0.63434 0.63661 0.63889 0.64111 0.64322 0.64512 0.64678 0.64812 0.64912 0.64973 0.64989
0.665  0.61831 0.61888 0.61982 0.62110 0.62269 0.62452 0.62657 0.62877 0.63104 0.63333 0.63557 0.63767 0.63960 0.64126 0.64261 0.64361 0.64422 0.64439
0.670  0.61264 0.61322 0.61416 0.61545 0.61704 0.61888 0.62094 0.62314 0.62543 0.62773 0.62997 0.63209 0.63401 0.63569 0.63704 0.63805 0.63866 0.63884
0.675  0.60693 0.60751 0.60846 0.60975 0.61135 0.61319 0.61526 0.61748 0.61977 0.62208 0.62433 0.62645 0.62838 0.63007 0.63143 0.63243 0.63305 0.63324
0.680  0.60118 0.60176 0.60271 0.60401 0.60561 0.60746 0.60954 0.61176 0.61406 0.61638 0.61864 0.62077 0.62270 0.62439 0.62576 0.62677 0.62739 0.62758
0.685  0.59538 0.59596 0.59691 0.59821 0.59981 0.60168 0.60377 0.60599 0.60831 0.61063 0.61290 0.61503 0.61697 0.61866 0.62004 0.62105 0.62167 0.62187
0.690  0.58953 0.59011 0.59107 0.59238 0.59398 0.59586 0.59795 0.60018 0.60250 0.60483 0.60710 0.60925 0.61119 0.61288 0.61427 0.61528 0.61591 0.61611
0.695  0.58364 0.58422 0.58518 0.58649 0.58810 0.58998 0.59208 0.59432 0.59665 0.59898 0.60126 0.60341 0.60536 0.60705 0.60843 0.60946 0.61008 0.61024
0.700  0.57770 0.57829 0.57925 0.58056 0.58217 0.58406 0.58616 0.58841 0.59074 0.59308 0.59536 0.59752 0.59948 0.60117 0.60255 0.60358 0.60421 0.60437
0.705  0.57171 0.57230 0.57327 0.57458 0.57620 0.57809 0.58019 0.58245 0.58478 0.58712 0.58941 0.59158 0.59354 0.59523 0.59662 0.59764 0.59828 0.59844
0.710  0.56568 0.56627 0.56724 0.56855 0.57018 0.57207 0.57418 0.57643 0.57876 0.58110 0.58340 0.58558 0.58754 0.58924 0.59063 0.59165 0.59229 0.59246
0.715  0.55960 0.56019 0.56116 0.56247 0.56410 0.56600 0.56811 0.57036 0.57269 0.57505 0.57734 0.57952 0.58149 0.58320 0.58459 0.58561 0.58624 0.58643
0.720  0.55347 0.55407 0.55504 0.55635 0.55798 0.55988 0.56199 0.56423 0.56658 0.56894 0.57124 0.57341 0.57539 0.57709 0.57849 0.57951 0.58014 0.58034
0.725  0.54730 0.54789 0.54886 0.55017 0.55181 0.55371 0.55582 0.55807 0.56042 0.56277 0.56507 0.56725 0.56921 0.57094 0.57233 0.57336 0.57399 0.57418
0.730  0.54107 0.54167 0.54263 0.54395 0.54558 0.54749 0.54958 0.55185 0.55420 0.55656 0.55886 0.56103 0.56300 0.56472 0.56611 0.56714 0.56777 0.56797
0.735  0.53480 0.53539 0.53636 0.53767 0.53931 0.54121 0.54331 0.54557 0.54792 0.55028 0.55258 0.55476 0.55672 0.55843 0.55984 0.56087 0.56150 0.56165
0.740  0.52847 0.52906 0.53003 0.53135 0.53298 0.53488 0.53698 0.53924 0.54159 0.54395 0.54625 0.54842 0.55039 0.55210 0.55350 0.55453 0.55516 0.55532
0.745  0.52209 0.52268 0.52365 0.52497 0.52660 0.52849 0.53060 0.53286 0.53521 0.53756 0.53987 0.54203 0.54400 0.54571 0.54710 0.54813 0.54877 0.54893
0.750  0.51566 0.51625 0.51722 0.51853 0.52017 0.52205 0.52416 0.52642 0.52876 0.53112 0.53342 0.53558 0.53755 0.53925 0.54064 0.54167 0.54231 0.54248
0.755  0.50917 0.50977 0.51073 0.51204 0.51368 0.51555 0.51766 0.51992 0.52226 0.52461 0.52691 0.52907 0.53103 0.53274 0.53412 0.53515 0.53578 0.53596
0.760  0.50264 0.50323 0.50419 0.50550 0.50713 0.50901 0.51111 0.51337 0.51570 0.51805 0.52034 0.52250 0.52446 0.52616 0.52754 0.52856 0.52919 0.52938
0.765  0.49604 0.49663 0.49759 0.49890 0.50053 0.50240 0.50450 0.50675 0.50908 0.51140 0.51369 0.51585 0.51782 0.51951 0.52090 0.52191 0.52254 0.52274
0.770  0.48939 0.48998 0.49094 0.49225 0.49387 0.49574 0.49783 0.50008 0.50238 0.50472 0.50700 0.50915 0.51111 0.51280 0.51418 0.51520 0.51582 0.51602
0.775  0.48269 0.48328 0.48423 0.48554 0.48714 0.48901 0.49110 0.49334 0.49564 0.49797 0.50024 0.50238 0.50433 0.50603 0.50740 0.50841 0.50904 0.50919
0.780  0.47593 0.47651 0.47746 0.47876 0.48036 0.48223 0.48431 0.48652 0.48883 0.49115 0.49342 0.49555 0.49749 0.49917 0.50055 0.50156 0.50218 0.50234
0.785  0.46910 0.46969 0.47063 0.47193 0.47352 0.47538 0.47746 0.47966 0.48196 0.48427 0.48653 0.48865 0.49059 0.49226 0.49363 0.49464 0.49526 0.49542
0.790  0.46222 0.46280 0.46374 0.46503 0.46662 0.46847 0.47054 0.47273 0.47502 0.47733 0.47957 0.48169 0.48361 0.48527 0.48663 0.48765 0.48826 0.48843
0.795  0.45527 0.45585 0.45679 0.45807 0.45965 0.46150 0.46354 0.46573 0.46801 0.47031 0.47254 0.47465 0.47656 0.47822 0.47957 0.48058 0.48119 0.48136
0.800  0.44827 0.44884 0.44977 0.45105 0.45262 0.45446 0.45648 0.45867 0.46094 0.46322 0.46544 0.46754 0.46944 0.47109 0.47243 0.47343 0.47404 0.47422
0.805  0.44119 0.44176 0.44269 0.44396 0.44552 0.44735 0.44936 0.45154 0.45379 0.45606 0.45827 0.46035 0.46224 0.46388 0.46522 0.46620 0.46681 0.46700
0.810  0.43405 0.43462 0.43554 0.43680 0.43835 0.44017 0.44217 0.44433 0.44657 0.44883 0.45102 0.45309 0.45497 0.45660 0.45792 0.45891 0.45951 0.45965
0.815  0.42684 0.42741 0.42832 0.42957 0.43112 0.43292 0.43491 0.43705 0.43928 0.44151 0.44368 0.44573 0.44762 0.44924 0.45055 0.45152 0.45212 0.45227
0.820  0.41956 0.42012 0.42103 0.42227 0.42381 0.42559 0.42757 0.42970 0.43191 0.43411 0.43627 0.43831 0.44016 0.44179 0.44309 0.44406 0.44465 0.44481
0.825  0.41221 0.41277 0.41367 0.41489 0.41642 0.41818 0.42015 0.42227 0.42444 0.42664 0.42879 0.43081 0.43265 0.43425 0.43555 0.43651 0.43710 0.43726
0.830  0.40478 0.40533 0.40623 0.40744 0.40896 0.41070 0.41266 0.41475 0.41691 0.41909 0.42122 0.42322 0.42504 0.42662 0.42792 0.42887 0.42945 0.42962
0.835  0.39728 0.39783 0.39871 0.39991 0.40141 0.40314 0.40508 0.40715 0.40929 0.41145 0.41356 0.41555 0.41735 0.41892 0.42019 0.42114 0.42172 0.42189
0.840  0.38970 0.39024 0.39111 0.39230 0.39379 0.39550 0.39742 0.39945 0.40159 0.40373 0.40581 0.40778 0.40957 0.41112 0.41238 0.41332 0.41389 0.41406
0.845  0.38203 0.38256 0.38343 0.38461 0.38608 0.38777 0.38967 0.39168 0.39379 0.39591 0.39798 0.39992 0.40169 0.40322 0.40447 0.40539 0.40596 0.40609
0.850  0.37428 0.37480 0.37566 0.37683 0.37828 0.37995 0.38183 0.38382 0.38591 0.38800 0.39004 0.39196 0.39371 0.39522 0.39646 0.39737 0.39793 0.39806
0.855  0.36643 0.36695 0.36780 0.36895 0.37039 0.37204 0.37389 0.37586 0.37792 0.37999 0.38200 0.38390 0.38563 0.38712 0.38834 0.38924 0.38979 0.38993
0.860  0.35850 0.35901 0.35985 0.36098 0.36239 0.36403 0.36585 0.36781 0.36984 0.37188 0.37386 0.37573 0.37744 0.37892 0.38012 0.38100 0.38155 0.38170
0.865  0.35047 0.35097 0.35180 0.35292 0.35430 0.35593 0.35771 0.35964 0.36165 0.36365 0.36560 0.36745 0.36913 0.37060 0.37178 0.37266 0.37319 0.37335
0.870  0.34233 0.34283 0.34364 0.34475 0.34611 0.34771 0.34947 0.35137 0.35335 0.35531 0.35724 0.35906 0.36071 0.36215 0.36333 0.36419 0.36472 0.36488
0.875  0.33409 0.33458 0.33538 0.33647 0.33781 0.33938 0.34112 0.34299 0.34493 0.34686 0.34876 0.35055 0.35218 0.35359 0.35475 0.35560 0.35612 0.35623
0.880  0.32574 0.32622 0.32701 0.32807 0.32939 0.33094 0.33264 0.33449 0.33637 0.33829 0.34016 0.34192 0.34352 0.34490 0.34603 0.34687 0.34739 0.34750
0.885  0.31727 0.31774 0.31851 0.31956 0.32086 0.32238 0.32405 0.32586 0.32771 0.32959 0.33143 0.33315 0.33472 0.33608 0.33719 0.33801 0.33852 0.33864
0.890  0.30867 0.30913 0.30989 0.31092 0.31219 0.31368 0.31532 0.31709 0.31891 0.32075 0.32255 0.32425 0.32579 0.32712 0.32821 0.32901 0.32951 0.32964
0.895  0.29994 0.30040 0.30114 0.30215 0.30339 0.30483 0.30646 0.30817 0.30997 0.31178 0.31354 0.31520 0.31670 0.31801 0.31907 0.31986 0.32034 0.32048
0.900  0.29108 0.29152 0.29224 0.29323 0.29445 0.29586 0.29744 0.29912 0.30088 0.30264 0.30437 0.30599 0.30746 0.30874 0.30978 0.31054 0.31102 0.31111
0.905  0.28206 0.28249 0.28319 0.28416 0.28535 0.28672 0.28827 0.28991 0.29163 0.29335 0.29503 0.29661 0.29805 0.29929 0.30031 0.30106 0.30152 0.30161
0.910  0.27288 0.27330 0.27398 0.27493 0.27608 0.27742 0.27893 0.28053 0.28220 0.28388 0.28550 0.28704 0.28844 0.28967 0.29066 0.29139 0.29184 0.29194
0.915  0.26352 0.26393 0.26460 0.26551 0.26664 0.26795 0.26941 0.27096 0.27259 0.27421 0.27580 0.27729 0.27866 0.27984 0.28081 0.28152 0.28196 0.28207
0.920  0.25398 0.25438 0.25502 0.25591 0.25701 0.25827 0.25969 0.26120 0.26278 0.26434 0.26589 0.26734 0.26867 0.26981 0.27075 0.27144 0.27186 0.27199
0.925  0.24424 0.24462 0.24525 0.24610 0.24716 0.24839 0.24975 0.25122 0.25275 0.25426 0.25576 0.25717 0.25845 0.25956 0.26046 0.26113 0.26154 0.26161
0.930  0.23427 0.23464 0.23524 0.23606 0.23709 0.23828 0.23959 0.24101 0.24247 0.24395 0.24539 0.24675 0.24798 0.24905 0.24992 0.25057 0.25097 0.25105
0.935  0.22405 0.22441 0.22499 0.22578 0.22677 0.22791 0.22917 0.23054 0.23194 0.23336 0.23475 0.23606 0.23724 0.23827 0.23911 0.23973 0.24011 0.24021
0.940  0.21356 0.21390 0.21446 0.21522 0.21616 0.21726 0.21847 0.21978 0.22112 0.22249 0.22382 0.22507 0.22621 0.22719 0.22799 0.22859 0.22895 0.22900
0.945  0.20277 0.20309 0.20362 0.20435 0.20524 0.20629 0.20745 0.20870 0.20998 0.21128 0.21255 0.21375 0.21483 0.21577 0.21654 0.21710 0.21745 0.21752
0.950  0.19162 0.19193 0.19243 0.19312 0.19397 0.19497 0.19607 0.19724 0.19847 0.19971 0.20091 0.20204 0.20307 0.20397 0.20470 0.20523 0.20556 0.20564
0.955  0.18007 0.18036 0.18084 0.18149 0.18229 0.18323 0.18427 0.18538 0.18654 0.18771 0.18883 0.18990 0.19087 0.19173 0.19241 0.19292 0.19323 0.19327
0.960  0.16806 0.16833 0.16878 0.16938 0.17013 0.17101 0.17199 0.17303 0.17411 0.17521 0.17626 0.17726 0.17818 0.17897 0.17962 0.18009 0.18038 0.18044
0.965  0.15548 0.15574 0.15615 0.15672 0.15741 0.15822 0.15914 0.16010 0.16111 0.16211 0.16310 0.16403 0.16488 0.16561 0.16621 0.16665 0.16693 0.16695
0.970  0.14223 0.14247 0.14285 0.14336 0.14400 0.14475 0.14558 0.14646 0.14739 0.14831 0.14922 0.15007 0.15085 0.15152 0.15207 0.15247 0.15272 0.15278
0.975  0.12813 0.12834 0.12868 0.12915 0.12973 0.13040 0.13115 0.13195 0.13278 0.13361 0.13443 0.13520 0.13590 0.13651 0.13700 0.13737 0.13759 0.13763
0.980  0.11290 0.11309 0.11339 0.11380 0.11431 0.11490 0.11556 0.11627 0.11699 0.11773 0.11845 0.11913 0.11975 0.12029 0.12072 0.12104 0.12124 0.12127
0.985  0.09610 0.09625 0.09651 0.09686 0.09729 0.09779 0.09835 0.09896 0.09957 0.10020 0.10082 0.10139 0.10192 0.10237 0.10274 0.10302 0.10319 0.10318
0.990  0.07683 0.07695 0.07716 0.07744 0.07778 0.07818 0.07862 0.07911 0.07960 0.08010 0.08059 0.08105 0.08146 0.08183 0.08212 0.08234 0.08247 0.08248
0.995  0.05281 0.05290 0.05304 0.05323 0.05346 0.05374 0.05404 0.05437 0.05470 0.05504 0.05537 0.05568 0.05597 0.05622 0.05642 0.05657 0.05666 0.05662
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e060.dat <==
# alpha = +0.05 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99990 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992
0.015  0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99979 0.99980 0.99980 0.99980 0.99980 0.99980 0.99981 0.99981 0.99981 0.99981 0.99981 0.99981
0.020  0.99962 0.99962 0.99962 0.99962 0.99963 0.99963 0.99963 0.99964 0.99964 0.99965 0.99965 0.99965 0.99966 0.99966 0.99966 0.99966 0.99966 0.99966
0.025  0.99941 0.99941 0.99941 0.99941 0.99942 0.99942 0.99943 0.99943 0.99944 0.99945 0.99945 0.99946 0.99946 0.99947 0.99947 0.99947 0.99947 0.99948
0.030  0.99914 0.99915 0.99915 0.99915 0.99916 0.99917 0.99918 0.99918 0.99919 0.99920 0.99921 0.99922 0.99923 0.99923 0.99924 0.99924 0.99924 0.99924
0.035  0.99883 0.99884 0.99884 0.99885 0.99886 0.99887 0.99888 0.99889 0.99890 0.99891 0.99892 0.99894 0.99895 0.99895 0.99896 0.99897 0.99897 0.99897
0.040  0.99848 0.99848 0.99849 0.99850 0.99851 0.99852 0.99853 0.99855 0.99856 0.99858 0.99860 0.99861 0.99862 0.99863 0.99864 0.99865 0.99865 0.99866
0.045  0.99807 0.99808 0.99809 0.99810 0.99811 0.99813 0.99814 0.99816 0.99818 0.99820 0.99822 0.99824 0.99826 0.99827 0.99828 0.99829 0.99830 0.99830
0.050  0.99762 0.99763 0.99764 0.99765 0.99767 0.99769 0.99771 0.99773 0.99776 0.99778 0.99781 0.99783 0.99785 0.99787 0.99788 0.99789 0.99790 0.99790
0.055  0.99712 0.99713 0.99714 0.99716 0.99718 0.99720 0.99723 0.99726 0.99729 0.99732 0.99734 0.99737 0.99740 0.99742 0.99744 0.99745 0.99746 0.99746
0.060  0.99658 0.99658 0.99660 0.99662 0.99664 0.99667 0.99670 0.99674 0.99677 0.99681 0.99684 0.99687 0.99690 0.99693 0.99695 0.99696 0.99697 0.99698
0.065  0.99598 0.99599 0.99601 0.99603 0.99606 0.99609 0.99613 0.99617 0.99621 0.99625 0.99629 0.99633 0.99636 0.99639 0.99642 0.99644 0.99645 0.99645
0.070  0.99534 0.99535 0.99537 0.99540 0.99543 0.99547 0.99551 0.99556 0.99561 0.99565 0.99570 0.99574 0.99578 0.99582 0.99585 0.99587 0.99588 0.99589
0.075  0.99465 0.99466 0.99469 0.99472 0.99475 0.99480 0.99485 0.99490 0.99496 0.99501 0.99506 0.99511 0.99516 0.99520 0.99523 0.99526 0.99527 0.99528
0.080  0.99391 0.99393 0.99395 0.99399 0.99403 0.99408 0.99414 0.99420 0.99426 0.99432 0.99438 0.99444 0.99449 0.99454 0.99457 0.99460 0.99462 0.99463
0.085  0.99313 0.99315 0.99318 0.99322 0.99326 0.99332 0.99338 0.99345 0.99352 0.99359 0.99366 0.99372 0.99378 0.99383 0.99387 0.99391 0.99392 0.99394
0.090  0.99230 0.99232 0.99235 0.99240 0.99245 0.99251 0.99258 0.99266 0.99274 0.99282 0.99289 0.99296 0.99303 0.99309 0.99313 0.99317 0.99319 0.99320
0.095  0.99142 0.99144 0.99148 0.99153 0.99159 0.99166 0.99174 0.99182 0.99191 0.99200 0.99208 0.99216 0.99223 0.99230 0.99235 0.99239 0.99241 0.99243
0.100  0.99050 0.99052 0.99056 0.99061 0.99068 0.99076 0.99084 0.99094 0.99103 0.99113 0.99123 0.99131 0.99140 0.99147 0.99152 0.99157 0.99159 0.99161
0.105  0.98952 0.98955 0.98959 0.98965 0.98973 0.98981 0.98991 0.99001 0.99012 0.99022 0.99033 0.99042 0.99051 0.99059 0.99065 0.99070 0.99073 0.99075
0.110  0.98850 0.98853 0.98858 0.98865 0.98873 0.98882 0.98893 0.98904 0.98915 0.98927 0.98939 0.98949 0.98959 0.98968 0.98974 0.98980 0.98983 0.98980
0.115  0.98744 0.98747 0.98752 0.98759 0.98768 0.98778 0.98790 0.98802 0.98815 0.98827 0.98840 0.98852 0.98862 0.98872 0.98879 0.98885 0.98888 0.98885
0.120  0.98632 0.98636 0.98641 0.98649 0.98659 0.98670 0.98682 0.98696 0.98710 0.98723 0.98737 0.98750 0.98761 0.98771 0.98780 0.98786 0.98789 0.98787
0.125  0.98516 0.98520 0.98526 0.98534 0.98545 0.98557 0.98570 0.98585 0.98600 0.98615 0.98630 0.98643 0.98656 0.98667 0.98676 0.98682 0.98686 0.98684
0.130  0.98395 0.98399 0.98406 0.98415 0.98426 0.98439 0.98454 0.98470 0.98486 0.98502 0.98518 0.98533 0.98546 0.98558 0.98568 0.98575 0.98579 0.98577
0.135  0.98270 0.98274 0.98281 0.98291 0.98303 0.98317 0.98333 0.98350 0.98367 0.98385 0.98402 0.98418 0.98432 0.98445 0.98455 0.98463 0.98468 0.98466
0.140  0.98140 0.98144 0.98152 0.98163 0.98176 0.98191 0.98207 0.98225 0.98244 0.98263 0.98281 0.98299 0.98314 0.98328 0.98339 0.98347 0.98352 0.98351
0.145  0.98005 0.98010 0.98018 0.98029 0.98043 0.98059 0.98077 0.98097 0.98117 0.98137 0.98156 0.98175 0.98192 0.98206 0.98218 0.98227 0.98232 0.98231
0.150  0.97865 0.97871 0.97879 0.97891 0.97906 0.97924 0.97943 0.97963 0.97985 0.98006 0.98027 0.98047 0.98065 0.98081 0.98093 0.98103 0.98108 0.98107
0.155  0.97721 0.97727 0.97736 0.97749 0.97765 0.97783 0.97804 0.97826 0.97849 0.97871 0.97894 0.97915 0.97934 0.97951 0.97964 0.97974 0.97980 0.97979
0.160  0.97572 0.97578 0.97588 0.97602 0.97619 0.97638 0.97660 0.97684 0.97708 0.97732 0.97756 0.97778 0.97799 0.97816 0.97831 0.97841 0.97848 0.97847
0.165  0.97419 0.97425 0.97436 0.97450 0.97468 0.97489 0.97512 0.97537 0.97563 0.97588 0.97614 0.97637 0.97659 0.97678 0.97693 0.97704 0.97711 0.97711
0.170  0.97260 0.97267 0.97279 0.97294 0.97313 0.97335 0.97359 0.97386 0.97413 0.97440 0.97467 0.97492 0.97515 0.97535 0.97551 0.97563 0.97570 0.97571
0.175  0.97098 0.97105 0.97117 0.97133 0.97153 0.97176 0.97202 0.97230 0.97259 0.97288 0.97316 0.97343 0.97367 0.97388 0.97405 0.97418 0.97425 0.97426
0.180  0.96930 0.96938 0.96950 0.96967 0.96989 0.97013 0.97041 0.97070 0.97100 0.97131 0.97161 0.97189 0.97214 0.97237 0.97255 0.97268 0.97276 0.97277
0.185  0.96758 0.96766 0.96779 0.96797 0.96820 0.96846 0.96874 0.96905 0.96938 0.96970 0.97001 0.97031 0.97058 0.97081 0.97100 0.97114 0.97123 0.97124
0.190  0.96581 0.96590 0.96604 0.96623 0.96646 0.96674 0.96704 0.96736 0.96770 0.96804 0.96837 0.96869 0.96897 0.96921 0.96942 0.96956 0.96965 0.96967
0.195  0.96400 0.96409 0.96424 0.96443 0.96468 0.96497 0.96529 0.96563 0.96599 0.96634 0.96669 0.96702 0.96731 0.96757 0.96779 0.96794 0.96803 0.96805
0.200  0.96214 0.96223 0.96239 0.96260 0.96286 0.96316 0.96349 0.96385 0.96422 0.96460 0.96496 0.96531 0.96562 0.96589 0.96611 0.96627 0.96637 0.96640
0.205  0.96023 0.96033 0.96049 0.96071 0.96098 0.96130 0.96165 0.96203 0.96242 0.96281 0.96319 0.96355 0.96388 0.96417 0.96440 0.96457 0.96467 0.96470
0.210  0.95828 0.95839 0.95855 0.95878 0.95907 0.95940 0.95976 0.96016 0.96057 0.96098 0.96138 0.96176 0.96210 0.96240 0.96264 0.96282 0.96293 0.96296
0.215  0.95628 0.95639 0.95657 0.95681 0.95711 0.95745 0.95783 0.95825 0.95868 0.95910 0.95952 0.95992 0.96028 0.96059 0.96084 0.96103 0.96114 0.96117
0.220  0.95424 0.95435 0.95454 0.95479 0.95510 0.95546 0.95586 0.95629 0.95674 0.95718 0.95762 0.95804 0.95841 0.95874 0.95900 0.95920 0.95932 0.95935
0.225  0.95215 0.95227 0.95246 0.95272 0.95305 0.95342 0.95384 0.95429 0.95476 0.95522 0.95568 0.95611 0.95650 0.95684 0.95712 0.95732 0.95745 0.95748
0.230  0.95002 0.95014 0.95034 0.95061 0.95095 0.95134 0.95178 0.95225 0.95273 0.95322 0.95370 0.95414 0.95455 0.95490 0.95519 0.95540 0.95553 0.95558
0.235  0.94784 0.94796 0.94817 0.94846 0.94881 0.94922 0.94967 0.95016 0.95066 0.95117 0.95167 0.95213 0.95255 0.95292 0.95322 0.95345 0.95358 0.95363
0.240  0.94561 0.94574 0.94596 0.94626 0.94662 0.94705 0.94752 0.94802 0.94855 0.94907 0.94959 0.95008 0.95052 0.95090 0.95121 0.95144 0.95159 0.95163
0.245  0.94334 0.94348 0.94370 0.94401 0.94439 0.94483 0.94532 0.94585 0.94640 0.94694 0.94748 0.94798 0.94844 0.94884 0.94916 0.94940 0.94955 0.94960
0.250  0.94102 0.94117 0.94140 0.94172 0.94211 0.94257 0.94308 0.94363 0.94420 0.94476 0.94532 0.94584 0.94632 0.94673 0.94707 0.94732 0.94747 0.94752
0.255  0.93866 0.93881 0.93905 0.93938 0.93979 0.94027 0.94080 0.94136 0.94195 0.94254 0.94312 0.94366 0.94415 0.94458 0.94493 0.94519 0.94535 0.94541
0.260  0.93625 0.93641 0.93666 0.93700 0.93743 0.93792 0.93847 0.93905 0.93966 0.94027 0.94087 0.94144 0.94195 0.94239 0.94275 0.94302 0.94318 0.94320
0.265  0.93380 0.93396 0.93422 0.93458 0.93501 0.93553 0.93609 0.93670 0.93733 0.93796 0.93858 0.93917 0.93970 0.94016 0.94053 0.94081 0.94098 0.94100
0.270  0.93131 0.93147 0.93174 0.93211 0.93256 0.93309 0.93368 0.93430 0.93496 0.93561 0.93625 0.93686 0.93741 0.93788 0.93827 0.93855 0.93873 0.93875
0.275  0.92876 0.92893 0.92921 0.92959 0.93006 0.93061 0.93122 0.93186 0.93254 0.93322 0.93388 0.93451 0.93507 0.93556 0.93596 0.93626 0.93644 0.93647
0.280  0.92618 0.92635 0.92664 0.92703 0.92752 0.92808 0.92871 0.92938 0.93008 0.93078 0.93146 0.93211 0.93269 0.93320 0.93361 0.93392 0.93411 0.93414
0.285  0.92354 0.92373 0.92402 0.92443 0.92493 0.92551 0.92616 0.92685 0.92758 0.92830 0.92900 0.92967 0.93027 0.93080 0.93122 0.93154 0.93173 0.93177
0.290  0.92087 0.92106 0.92136 0.92178 0.92229 0.92290 0.92357 0.92428 0.92503 0.92577 0.92650 0.92719 0.92781 0.92835 0.92879 0.92912 0.92932 0.92936
0.295  0.91815 0.91834 0.91866 0.91909 0.91962 0.92024 0.92093 0.92167 0.92244 0.92321 0.92395 0.92466 0.92531 0.92587 0.92632 0.92665 0.92686 0.92691
0.300  0.91538 0.91558 0.91591 0.91635 0.91690 0.91754 0.91825 0.91901 0.91980 0.92059 0.92136 0.92210 0.92276 0.92334 0.92380 0.92415 0.92436 0.92441
0.305  0.91257 0.91278 0.91311 0.91357 0.91413 0.91479 0.91553 0.91631 0.91712 0.91794 0.91873 0.91949 0.92017 0.92076 0.92124 0.92160 0.92182 0.92187
0.310  0.90972 0.90993 0.91028 0.91075 0.91133 0.91201 0.91276 0.91356 0.91440 0.91524 0.91606 0.91683 0.91754 0.91815 0.91864 0.91901 0.91923 0.91930
0.315  0.90682 0.90704 0.90739 0.90788 0.90847 0.90917 0.90995 0.91077 0.91164 0.91250 0.91334 0.91414 0.91486 0.91549 0.91600 0.91638 0.91661 0.91667
0.320  0.90388 0.90410 0.90447 0.90497 0.90558 0.90630 0.90709 0.90794 0.90883 0.90972 0.91058 0.91140 0.91215 0.91279 0.91332 0.91370 0.91394 0.91401
0.325  0.90089 0.90112 0.90150 0.90201 0.90264 0.90338 0.90420 0.90507 0.90598 0.90689 0.90778 0.90862 0.90939 0.91005 0.91059 0.91099 0.91123 0.91130
0.330  0.89786 0.89810 0.89848 0.89901 0.89966 0.90041 0.90125 0.90215 0.90308 0.90402 0.90494 0.90580 0.90659 0.90727 0.90782 0.90823 0.90848 0.90856
0.335  0.89479 0.89503 0.89543 0.89597 0.89663 0.89741 0.89827 0.89919 0.90015 0.90111 0.90205 0.90293 0.90374 0.90444 0.90501 0.90543 0.90568 0.90577
0.340  0.89167 0.89192 0.89232 0.89288 0.89356 0.89435 0.89524 0.89619 0.89717 0.89816 0.89912 0.90003 0.90085 0.90157 0.90215 0.90258 0.90285 0.90294
0.345  0.88851 0.88876 0.88918 0.88975 0.89045 0.89126 0.89217 0.89314 0.89415 0.89516 0.89615 0.89708 0.89792 0.89866 0.89926 0.89970 0.89997 0.90006
0.350  0.88531 0.88557 0.88599 0.88657 0.88729 0.88812 0.88906 0.89005 0.89108 0.89212 0.89313 0.89409 0.89495 0.89571 0.89632 0.89677 0.89705 0.89715
0.355  0.88206 0.88233 0.88276 0.88336 0.88409 0.88494 0.88590 0.88692 0.88797 0.88903 0.89007 0.89105 0.89194 0.89271 0.89334 0.89380 0.89408 0.89414
0.360  0.87877 0.87904 0.87949 0.88010 0.88085 0.88172 0.88270 0.88374 0.88482 0.88591 0.88697 0.88797 0.88888 0.88967 0.89032 0.89079 0.89108 0.89114
0.365  0.87543 0.87571 0.87617 0.87679 0.87756 0.87846 0.87946 0.88052 0.88163 0.88274 0.88383 0.88485 0.88578 0.88659 0.88725 0.88773 0.88803 0.88810
0.370  0.87205 0.87234 0.87281 0.87345 0.87423 0.87515 0.87617 0.87726 0.87839 0.87953 0.88064 0.88169 0.88264 0.88347 0.88414 0.88464 0.88494 0.88501
0.375  0.86863 0.86893 0.86940 0.87006 0.87086 0.87180 0.87284 0.87396 0.87512 0.87628 0.87742 0.87849 0.87946 0.88030 0.88099 0.88150 0.88181 0.88189
0.380  0.86517 0.86547 0.86596 0.86662 0.86745 0.86840 0.86947 0.87061 0.87180 0.87298 0.87414 0.87524 0.87623 0.87709 0.87780 0.87832 0.87863 0.87872
0.385  0.86166 0.86197 0.86247 0.86315 0.86399 0.86497 0.86605 0.86722 0.86843 0.86965 0.87083 0.87195 0.87296 0.87384 0.87456 0.87509 0.87542 0.87551
0.390  0.85811 0.85843 0.85893 0.85963 0.86049 0.86149 0.86260 0.86379 0.86503 0.86627 0.86747 0.86862 0.86965 0.87055 0.87129 0.87183 0.87216 0.87225
0.395  0.85452 0.85484 0.85536 0.85607 0.85695 0.85797 0.85910 0.86031 0.86158 0.86284 0.86408 0.86524 0.86630 0.86722 0.86796 0.86852 0.86886 0.86896
0.400  0.85089 0.85121 0.85174 0.85247 0.85336 0.85440 0.85556 0.85679 0.85808 0.85938 0.86064 0.86182 0.86291 0.86384 0.86460 0.86517 0.86551 0.86562
0.405  0.84721 0.84754 0.84808 0.84882 0.84973 0.85079 0.85197 0.85323 0.85455 0.85587 0.85715 0.85836 0.85947 0.86042 0.86120 0.86177 0.86213 0.86224
0.410  0.84349 0.84383 0.84438 0.84513 0.84606 0.84714 0.84835 0.84963 0.85097 0.85232 0.85363 0.85486 0.85599 0.85696 0.85775 0.85834 0.85870 0.85881
0.415  0.83973 0.84007 0.84063 0.84140 0.84235 0.84345 0.84468 0.84599 0.84736 0.84873 0.85006 0.85132 0.85246 0.85346 0.85426 0.85486 0.85523 0.85535
0.420  0.83592 0.83628 0.83685 0.83763 0.83859 0.83972 0.84097 0.84230 0.84369 0.84509 0.84645 0.84773 0.84890 0.84991 0.85073 0.85134 0.85171 0.85184
0.425  0.83208 0.83244 0.83302 0.83382 0.83480 0.83594 0.83722 0.83857 0.83999 0.84141 0.84280 0.84410 0.84529 0.84632 0.84716 0.84778 0.84816 0.84824
0.430  0.82819 0.82856 0.82915 0.82996 0.83096 0.83212 0.83342 0.83480 0.83624 0.83769 0.83910 0.84043 0.84164 0.84269 0.84354 0.84417 0.84456 0.84465
0.435  0.82426 0.82463 0.82523 0.82606 0.82708 0.82826 0.82958 0.83099 0.83245 0.83393 0.83537 0.83672 0.83795 0.83902 0.83988 0.84053 0.84092 0.84101
0.440  0.82029 0.82067 0.82128 0.82212 0.82315 0.82436 0.82570 0.82713 0.82862 0.83012 0.83159 0.83296 0.83421 0.83530 0.83618 0.83683 0.83723 0.83734
0.445  0.81628 0.81666 0.81728 0.81813 0.81919 0.82042 0.82178 0.82324 0.82475 0.82627 0.82776 0.82916 0.83043 0.83154 0.83244 0.83310 0.83351 0.83362
0.450  0.81222 0.81261 0.81324 0.81411 0.81518 0.81643 0.81782 0.81930 0.82084 0.82238 0.82390 0.82532 0.82661 0.82773 0.82865 0.82932 0.82974 0.82985
0.455  0.80812 0.80852 0.80916 0.81004 0.81113 0.81240 0.81381 0.81532 0.81688 0.81845 0.81999 0.82144 0.82275 0.82389 0.82482 0.82550 0.82592 0.82604
0.460  0.80398 0.80439 0.80504 0.80594 0.80704 0.80833 0.80976 0.81129 0.81288 0.81448 0.81604 0.81751 0.81884 0.82000 0.82095 0.82164 0.82207 0.82219
0.465  0.79980 0.80021 0.80088 0.80179 0.80291 0.80422 0.80567 0.80723 0.80884 0.81046 0.81204 0.81354 0.81490 0.81607 0.81703 0.81774 0.81817 0.81830
0.470  0.79558 0.79600 0.79667 0.79759 0.79873 0.80006 0.80154 0.80312 0.80476 0.80640 0.80801 0.80953 0.81090 0.81210 0.81307 0.81379 0.81423 0.81437
0.475  0.79132 0.79174 0.79243 0.79336 0.79452 0.79586 0.79737 0.79897 0.80063 0.80230 0.80393 0.80547 0.80687 0.80808 0.80907 0.80980 0.81024 0.81039
0.480  0.78702 0.78744 0.78814 0.78909 0.79026 0.79163 0.79315 0.79477 0.79646 0.79816 0.79981 0.80137 0.80279 0.80402 0.80502 0.80576 0.80621 0.80636
0.485  0.78267 0.78310 0.78381 0.78477 0.78596 0.78735 0.78889 0.79054 0.79225 0.79397 0.79565 0.79723 0.79867 0.79992 0.80093 0.80168 0.80214 0.80230
0.490  0.77829 0.77872 0.77944 0.78042 0.78162 0.78303 0.78459 0.78627 0.78800 0.78975 0.79145 0.79305 0.79451 0.79577 0.79680 0.79756 0.79803 0.79814
0.495  0.77386 0.77430 0.77503 0.77602 0.77724 0.77866 0.78025 0.78194 0.78371 0.78548 0.78720 0.78882 0.79030 0.79159 0.79263 0.79340 0.79387 0.79399
0.500  0.76939 0.76984 0.77058 0.77158 0.77282 0.77426 0.77586 0.77758 0.77937 0.78116 0.78291 0.78456 0.78605 0.78735 0.78841 0.78919 0.78967 0.78980
0.505  0.76488 0.76534 0.76608 0.76710 0.76835 0.76982 0.77144 0.77318 0.77499 0.77681 0.77858 0.78024 0.78176 0.78308 0.78415 0.78494 0.78543 0.78556
0.510  0.76033 0.76079 0.76155 0.76258 0.76385 0.76533 0.76697 0.76874 0.77056 0.77241 0.77420 0.77589 0.77742 0.77876 0.77984 0.78065 0.78114 0.78128
0.515  0.75574 0.75621 0.75697 0.75801 0.75930 0.76080 0.76247 0.76425 0.76610 0.76797 0.76978 0.77149 0.77305 0.77439 0.77550 0.77631 0.77681 0.77695
0.520  0.75111 0.75158 0.75235 0.75341 0.75471 0.75623 0.75792 0.75972 0.76159 0.76348 0.76532 0.76705 0.76862 0.76999 0.77110 0.77193 0.77243 0.77258
0.525  0.74643 0.74692 0.74770 0.74877 0.75008 0.75162 0.75333 0.75515 0.75705 0.75895 0.76082 0.76257 0.76416 0.76554 0.76667 0.76750 0.76801 0.76816
0.530  0.74172 0.74221 0.74300 0.74408 0.74541 0.74697 0.74869 0.75054 0.75246 0.75438 0.75627 0.75804 0.75965 0.76105 0.76219 0.76303 0.76354 0.76371
0.535  0.73697 0.73746 0.73826 0.73935 0.74070 0.74227 0.74402 0.74589 0.74782 0.74977 0.75167 0.75347 0.75510 0.75651 0.75766 0.75851 0.75904 0.75920
0.540  0.73217 0.73267 0.73348 0.73458 0.73595 0.73754 0.73930 0.74119 0.74315 0.74512 0.74704 0.74886 0.75051 0.75193 0.75310 0.75396 0.75448 0.75466
0.545  0.72734 0.72784 0.72866 0.72978 0.73115 0.73276 0.73454 0.73645 0.73843 0.74042 0.74236 0.74420 0.74587 0.74731 0.74849 0.74935 0.74989 0.75002
0.550  0.72246 0.72297 0.72380 0.72492 0.72632 0.72794 0.72974 0.73167 0.73367 0.73568 0.73765 0.73950 0.74118 0.74264 0.74383 0.74471 0.74524 0.74538
0.555  0.71755 0.71806 0.71889 0.72003 0.72144 0.72308 0.72490 0.72685 0.72887 0.73090 0.73288 0.73475 0.73646 0.73793 0.73913 0.74001 0.74056 0.74070
0.560  0.71259 0.71311 0.71395 0.71510 0.71652 0.71818 0.72002 0.72199 0.72403 0.72608 0.72808 0.72997 0.73168 0.73318 0.73439 0.73528 0.73583 0.73598
0.565  0.70759 0.70811 0.70897 0.71013 0.71156 0.71323 0.71509 0.71708 0.71914 0.72121 0.72323 0.72513 0.72687 0.72837 0.72960 0.73050 0.73105 0.73121
0.570  0.70255 0.70308 0.70394 0.70511 0.70656 0.70824 0.71012 0.71213 0.71421 0.71630 0.71834 0.72026 0.72201 0.72353 0.72476 0.72567 0.72623 0.72640
0.575  0.69748 0.69801 0.69887 0.70006 0.70152 0.70321 0.70510 0.70713 0.70924 0.71134 0.71340 0.71534 0.71710 0.71863 0.71988 0.72080 0.72137 0.72153
0.580  0.69236 0.69289 0.69377 0.69496 0.69643 0.69814 0.70005 0.70209 0.70421 0.70635 0.70842 0.71038 0.71216 0.71370 0.71496 0.71588 0.71646 0.71663
0.585  0.68720 0.68774 0.68862 0.68982 0.69130 0.69303 0.69495 0.69701 0.69915 0.70130 0.70340 0.70537 0.70716 0.70872 0.70999 0.71093 0.71150 0.71168
0.590  0.68200 0.68254 0.68343 0.68464 0.68613 0.68788 0.68982 0.69189 0.69405 0.69621 0.69833 0.70032 0.70213 0.70369 0.70497 0.70592 0.70650 0.70668
0.595  0.67676 0.67731 0.67820 0.67942 0.68093 0.68269 0.68464 0.68673 0.68890 0.69108 0.69321 0.69523 0.69705 0.69862 0.69991 0.70086 0.70145 0.70164
0.600  0.67147 0.67203 0.67293 0.67416 0.67568 0.67745 0.67942 0.68153 0.68371 0.68591 0.68805 0.69008 0.69192 0.69351 0.69480 0.69576 0.69635 0.69650
0.605  0.66615 0.66671 0.66762 0.66886 0.67039 0.67217 0.67416 0.67628 0.67848 0.68069 0.68285 0.68489 0.68675 0.68835 0.68965 0.69062 0.69121 0.69137
0.610  0.66079 0.66135 0.66226 0.66351 0.66505 0.66685 0.66885 0.67099 0.67321 0.67543 0.67761 0.67966 0.68153 0.68314 0.68445 0.68543 0.68602 0.68619
0.615  0.65538 0.65595 0.65687 0.65813 0.65968 0.66149 0.66350 0.66565 0.66789 0.67013 0.67232 0.67438 0.67626 0.67789 0.67921 0.68019 0.68079 0.68096
0.620  0.64994 0.65051 0.65143 0.65270 0.65426 0.65608 0.65811 0.66028 0.66252 0.66478 0.66698 0.66906 0.67094 0.67259 0.67392 0.67490 0.67551 0.67568
0.625  0.64445 0.64503 0.64596 0.64723 0.64880 0.65064 0.65267 0.65485 0.65712 0.65939 0.66160 0.66369 0.66559 0.66724 0.66858 0.66957 0.67018 0.67036
0.630  0.63893 0.63950 0.64044 0.64172 0.64330 0.64515 0.64720 0.64939 0.65166 0.65395 0.65618 0.65828 0.66019 0.66184 0.66320 0.66419 0.66481 0.66499
0.635  0.63336 0.63394 0.63488 0.63617 0.63776 0.63961 0.64168 0.64388 0.64617 0.64847 0.65071 0.65282 0.65474 0.65640 0.65777 0.65877 0.65938 0.65958
0.640  0.62775 0.62833 0.62928 0.63057 0.63218 0.63404 0.63611 0.63833 0.64063 0.64294 0.64519 0.64732 0.64924 0.65091 0.65228 0.65329 0.65391 0.65411
0.645  0.62210 0.62268 0.62363 0.62494 0.62655 0.62842 0.63050 0.63273 0.63504 0.63736 0.63963 0.64176 0.64370 0.64538 0.64675 0.64777 0.64839 0.64860
0.650  0.61641 0.61699 0.61795 0.61926 0.62088 0.62276 0.62485 0.62708 0.62940 0.63173 0.63402 0.63617 0.63811 0.63980 0.64118 0.64220 0.64282 0.64299
0.655  0.61067 0.61126 0.61222 0.61354 0.61516 0.61705 0.61914 0.62139 0.62372 0.62607 0.62835 0.63052 0.63248 0.63417 0.63555 0.63658 0.63720 0.63738
0.660  0.60490 0.60549 0.60645 0.60778 0.60941 0.61130 0.61340 0.61566 0.61800 0.62036 0.62265 0.62482 0.62679 0.62850 0.62988 0.63091 0.63154 0.63171
0.665  0.59908 0.59967 0.60064 0.60197 0.60361 0.60550 0.60762 0.60988 0.61224 0.61460 0.61690 0.61907 0.62106 0.62277 0.62416 0.62519 0.62582 0.62600
0.670  0.59322 0.59381 0.59479 0.59612 0.59776 0.59966 0.60179 0.60406 0.60642 0.60879 0.61111 0.61328 0.61527 0.61699 0.61839 0.61942 0.62005 0.62025
0.675  0.58732 0.58791 0.58889 0.59023 0.59187 0.59378 0.59591 0.59820 0.60056 0.60294 0.60526 0.60745 0.60944 0.61117 0.61257 0.61360 0.61424 0.61444
0.680  0.58137 0.58197 0.58295 0.58429 0.58594 0.58786 0.58999 0.59228 0.59466 0.59705 0.59937 0.60156 0.60356 0.60529 0.60670 0.60774 0.60838 0.60857
0.685  0.57538 0.57598 0.57697 0.57831 0.57996 0.58188 0.58403 0.58633 0.58871 0.59110 0.59343 0.59563 0.59763 0.59936 0.60077 0.60182 0.60246 0.60266
0.690  0.56935 0.56995 0.57094 0.57228 0.57394 0.57587 0.57802 0.58032 0.58271 0.58511 0.58744 0.58965 0.59165 0.59338 0.59480 0.59585 0.59649 0.59670
0.695  0.56328 0.56388 0.56487 0.56622 0.56787 0.56981 0.57196 0.57427 0.57666 0.57906 0.58141 0.58361 0.58562 0.58736 0.58877 0.58983 0.59047 0.59064
0.700  0.55716 0.55776 0.55875 0.56010 0.56176 0.56370 0.56586 0.56817 0.57057 0.57297 0.57532 0.57753 0.57954 0.58128 0.58270 0.58375 0.58439 0.58457
0.705  0.55100 0.55160 0.55259 0.55394 0.55561 0.55755 0.55971 0.56202 0.56442 0.56683 0.56918 0.57140 0.57341 0.57515 0.57657 0.57762 0.57827 0.57845
0.710  0.54479 0.54540 0.54639 0.54774 0.54941 0.55135 0.55351 0.55583 0.55822 0.56063 0.56298 0.56521 0.56722 0.56897 0.57039 0.57144 0.57209 0.57227
0.715  0.53854 0.53914 0.54014 0.54148 0.54316 0.54510 0.54727 0.54958 0.55197 0.55439 0.55674 0.55896 0.56099 0.56273 0.56416 0.56521 0.56585 0.56605
0.720  0.53224 0.53285 0.53384 0.53519 0.53686 0.53881 0.54097 0.54328 0.54568 0.54810 0.55045 0.55267 0.55470 0.55644 0.55787 0.55892 0.55956 0.55976
0.725  0.52590 0.52651 0.52750 0.52885 0.53052 0.53247 0.53463 0.53694 0.53934 0.54175 0.54411 0.54633 0.54834 0.55010 0.55153 0.55258 0.55322 0.55343
0.730  0.51951 0.52012 0.52111 0.52246 0.52413 0.52608 0.52823 0.53055 0.53295 0.53536 0.53771 0.53994 0.54195 0.54370 0.54513 0.54618 0.54682 0.54703
0.735  0.51308 0.51368 0.51468 0.51602 0.51770 0.51964 0.52179 0.52410 0.52651 0.52892 0.53127 0.53349 0.53550 0.53725 0.53867 0.53973 0.54037 0.54053
0.740  0.50659 0.50720 0.50819 0.50954 0.51121 0.51315 0.51530 0.51761 0.52001 0.52242 0.52477 0.52698 0.52899 0.53074 0.53216 0.53321 0.53386 0.53403
0.745  0.50006 0.50067 0.50166 0.50300 0.50467 0.50661 0.50876 0.51107 0.51346 0.51587 0.51821 0.52043 0.52243 0.52417 0.52559 0.52664 0.52729 0.52746
0.750  0.49349 0.49409 0.49508 0.49642 0.49809 0.50001 0.50216 0.50447 0.50686 0.50926 0.51160 0.51381 0.51581 0.51755 0.51896 0.52001 0.52066 0.52084
0.755  0.48686 0.48747 0.48845 0.48979 0.49145 0.49337 0.49552 0.49782 0.50021 0.50260 0.50494 0.50714 0.50914 0.51087 0.51228 0.51332 0.51397 0.51416
0.760  0.48019 0.48079 0.48177 0.48311 0.48477 0.48668 0.48882 0.49112 0.49349 0.49588 0.49821 0.50041 0.50240 0.50413 0.50554 0.50658 0.50722 0.50741
0.765  0.47346 0.47406 0.47504 0.47637 0.47803 0.47993 0.48207 0.48436 0.48673 0.48909 0.49142 0.49361 0.49561 0.49733 0.49874 0.49977 0.50041 0.50061
0.770  0.46668 0.46728 0.46825 0.46959 0.47123 0.47314 0.47527 0.47754 0.47989 0.48226 0.48458 0.48676 0.48875 0.49047 0.49187 0.49290 0.49354 0.49374
0.775  0.45986 0.46045 0.46142 0.46275 0.46438 0.46628 0.46841 0.47067 0.47301 0.47537 0.47768 0.47985 0.48183 0.48355 0.48494 0.48597 0.48660 0.48676
0.780  0.45298 0.45357 0.45453 0.45586 0.45748 0.45938 0.46149 0.46373 0.46607 0.46843 0.47072 0.47289 0.47485 0.47655 0.47795 0.47897 0.47960 0.47977
0.785  0.44604 0.44664 0.44759 0.44891 0.45052 0.45241 0.45451 0.45674 0.45908 0.46142 0.46370 0.46586 0.46781 0.46950 0.47089 0.47191 0.47254 0.47271
0.790  0.43906 0.43964 0.44060 0.44191 0.44351 0.44539 0.44748 0.44970 0.45202 0.45435 0.45662 0.45876 0.46071 0.46239 0.46376 0.46478 0.46541 0.46558
0.795  0.43201 0.43260 0.43354 0.43484 0.43644 0.43831 0.44038 0.44259 0.44490 0.44722 0.44948 0.45160 0.45354 0.45521 0.45657 0.45759 0.45821 0.45839
0.800  0.42491 0.42549 0.42643 0.42773 0.42931 0.43117 0.43322 0.43543 0.43772 0.44002 0.44226 0.44438 0.44630 0.44796 0.44932 0.45032 0.45094 0.45112
0.805  0.41775 0.41833 0.41926 0.42055 0.42212 0.42397 0.42600 0.42820 0.43047 0.43276 0.43498 0.43708 0.43899 0.44064 0.44199 0.44298 0.44359 0.44379
0.810  0.41054 0.41111 0.41204 0.41331 0.41487 0.41670 0.41872 0.42090 0.42316 0.42543 0.42764 0.42972 0.43161 0.43325 0.43459 0.43557 0.43618 0.43633
0.815  0.40326 0.40383 0.40475 0.40601 0.40756 0.40938 0.41138 0.41354 0.41578 0.41802 0.42020 0.42227 0.42416 0.42579 0.42711 0.42809 0.42869 0.42885
0.820  0.39592 0.39648 0.39739 0.39864 0.40018 0.40198 0.40397 0.40611 0.40833 0.41054 0.41272 0.41477 0.41663 0.41825 0.41957 0.42054 0.42113 0.42129
0.825  0.38851 0.38907 0.38997 0.39120 0.39274 0.39451 0.39649 0.39861 0.40079 0.40300 0.40516 0.40719 0.40903 0.41064 0.41194 0.41290 0.41349 0.41365
0.830  0.38104 0.38159 0.38249 0.38371 0.38523 0.38698 0.38894 0.39104 0.39320 0.39539 0.39752 0.39953 0.40136 0.40294 0.40424 0.40518 0.40577 0.40594
0.835  0.37350 0.37405 0.37494 0.37614 0.37765 0.37938 0.38132 0.38339 0.38554 0.38770 0.38981 0.39180 0.39360 0.39517 0.39644 0.39739 0.39797 0.39814
0.840  0.36590 0.36644 0.36731 0.36850 0.36999 0.37170 0.37362 0.37566 0.37779 0.37993 0.38201 0.38398 0.38576 0.38731 0.38857 0.38951 0.39008 0.39026
0.845  0.35822 0.35875 0.35962 0.36079 0.36226 0.36395 0.36585 0.36786 0.36997 0.37208 0.37414 0.37608 0.37784 0.37937 0.38062 0.38153 0.38210 0.38224
0.850  0.35046 0.35099 0.35184 0.35301 0.35445 0.35613 0.35800 0.35998 0.36206 0.36415 0.36618 0.36810 0.36983 0.37134 0.37257 0.37348 0.37404 0.37418
0.855  0.34263 0.34315 0.34399 0.34514 0.34657 0.34822 0.35006 0.35202 0.35407 0.35613 0.35813 0.36002 0.36173 0.36322 0.36443 0.36533 0.36588 0.36602
0.860  0.33472 0.33522 0.33606 0.33719 0.33859 0.34022 0.34203 0.34397 0.34599 0.34801 0.34998 0.35185 0.35354 0.35500 0.35620 0.35708 0.35762 0.35777
0.865  0.32672 0.32722 0.32804 0.32915 0.33053 0.33214 0.33391 0.33583 0.33782 0.33981 0.34174 0.34357 0.34524 0.34669 0.34786 0.34873 0.34926 0.34942
0.870  0.31864 0.31913 0.31994 0.32103 0.32238 0.32397 0.32571 0.32760 0.32955 0.33149 0.33340 0.33521 0.33684 0.33827 0.33943 0.34028 0.34080 0.34096
0.875  0.31046 0.31094 0.31174 0.31281 0.31414 0.31570 0.31741 0.31926 0.32118 0.32309 0.32497 0.32674 0.32835 0.32974 0.33088 0.33172 0.33223 0.33235
0.880  0.30219 0.30266 0.30344 0.30450 0.30580 0.30733 0.30901 0.31083 0.31269 0.31458 0.31642 0.31816 0.31974 0.32110 0.32221 0.32304 0.32355 0.32367
0.885  0.29382 0.29428 0.29505 0.29608 0.29736 0.29885 0.30050 0.30228 0.30411 0.30596 0.30777 0.30947 0.31101 0.31235 0.31344 0.31425 0.31475 0.31487
0.890  0.28534 0.28580 0.28654 0.28756 0.28880 0.29027 0.29188 0.29362 0.29541 0.29722 0.29899 0.30065 0.30216 0.30347 0.30454 0.30533 0.30581 0.30595
0.895  0.27675 0.27720 0.27792 0.27892 0.28014 0.28155 0.28314 0.28483 0.28659 0.28836 0.29009 0.29171 0.29319 0.29447 0.29551 0.29628 0.29675 0.29689
0.900  0.26805 0.26848 0.26918 0.27015 0.27135 0.27273 0.27428 0.27592 0.27764 0.27937 0.28105 0.28264 0.28408 0.28533 0.28634 0.28709 0.28755 0.28765
0.905  0.25921 0.25963 0.26032 0.26126 0.26242 0.26377 0.26528 0.26688 0.26855 0.27024 0.27187 0.27342 0.27482 0.27604 0.27702 0.27776 0.27820 0.27831
0.910  0.25024 0.25065 0.25132 0.25224 0.25336 0.25467 0.25614 0.25769 0.25932 0.26095 0.26253 0.26403 0.26540 0.26659 0.26755 0.26826 0.26870 0.26881
0.915  0.24112 0.24152 0.24217 0.24306 0.24415 0.24542 0.24684 0.24835 0.24993 0.25151 0.25304 0.25450 0.25582 0.25697 0.25791 0.25860 0.25902 0.25914
0.920  0.23185 0.23223 0.23286 0.23372 0.23478 0.23601 0.23738 0.23884 0.24037 0.24189 0.24338 0.24479 0.24607 0.24718 0.24809 0.24876 0.24916 0.24928
0.925  0.22240 0.22278 0.22338 0.22420 0.22523 0.22642 0.22773 0.22915 0.23063 0.23209 0.23354 0.23490 0.23613 0.23720 0.23807 0.23872 0.23911 0.23919
0.930  0.21277 0.21313 0.21371 0.21450 0.21549 0.21663 0.21790 0.21927 0.22067 0.22209 0.22348 0.22479 0.22598 0.22700 0.22784 0.22846 0.22884 0.22893
0.935  0.20294 0.20328 0.20384 0.20460 0.20554 0.20664 0.20785 0.20916 0.21051 0.21187 0.21320 0.21446 0.21559 0.21658 0.21738 0.21798 0.21834 0.21844
0.940  0.19287 0.19320 0.19373 0.19446 0.19536 0.19641 0.19757 0.19882 0.20010 0.20141 0.20268 0.20387 0.20496 0.20590 0.20667 0.20723 0.20758 0.20764
0.945  0.18255 0.18286 0.18337 0.18406 0.18491 0.18591 0.18701 0.18820 0.18942 0.19067 0.19187 0.19301 0.19404 0.19494 0.19567 0.19621 0.19654 0.19660
0.950  0.17194 0.17223 0.17271 0.17337 0.17417 0.17512 0.17616 0.17727 0.17844 0.17961 0.18075 0.18183 0.18281 0.18365 0.18434 0.18485 0.18516 0.18524
0.955  0.16100 0.16128 0.16173 0.16234 0.16310 0.16399 0.16496 0.16601 0.16711 0.16821 0.16927 0.17028 0.17120 0.17200 0.17265 0.17313 0.17342 0.17347
0.960  0.14967 0.14993 0.15035 0.15092 0.15163 0.15245 0.15337 0.15434 0.15537 0.15639 0.15738 0.15832 0.15918 0.15992 0.16053 0.16098 0.16125 0.16131
0.965  0.13788 0.13812 0.13851 0.13904 0.13969 0.14045 0.14130 0.14220 0.14314 0.14408 0.14500 0.14587 0.14666 0.14735 0.14790 0.14832 0.14857 0.14860
0.970  0.12554 0.12576 0.12611 0.12659 0.12718 0.12787 0.12865 0.12947 0.13033 0.13118 0.13202 0.13282 0.13354 0.13416 0.13467 0.13505 0.13528 0.13533
0.975  0.11249 0.11268 0.11300 0.11343 0.11396 0.11458 0.11528 0.11601 0.11678 0.11755 0.11830 0.11901 0.11965 0.12021 0.12067 0.12100 0.12121 0.12125
0.980  0.09852 0.09869 0.09896 0.09934 0.09980 0.10034 0.10095 0.10159 0.10226 0.10294 0.10360 0.10422 0.10478 0.10527 0.10567 0.10596 0.10614 0.10617
0.985  0.08325 0.08339 0.08363 0.08394 0.08433 0.08479 0.08529 0.08584 0.08640 0.08697 0.08752 0.08805 0.08852 0.08893 0.08927 0.08951 0.08967 0.08966
0.990  0.06596 0.06607 0.06626 0.06651 0.06681 0.06717 0.06757 0.06800 0.06844 0.06888 0.06932 0.06973 0.07010 0.07043 0.07069 0.07088 0.07100 0.07101
0.995  0.04478 0.04486 0.04498 0.04514 0.04535 0.04559 0.04585 0.04614 0.04643 0.04673 0.04703 0.04730 0.04755 0.04777 0.04794 0.04807 0.04815 0.04813
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e070.dat <==
# alpha = +0.05 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991
0.015  0.99977 0.99977 0.99977 0.99978 0.99978 0.99978 0.99978 0.99978 0.99979 0.99979 0.99979 0.99979 0.99979 0.99980 0.99980 0.99980 0.99980 0.99980
0.020  0.99960 0.99960 0.99960 0.99960 0.99960 0.99961 0.99961 0.99961 0.99962 0.99962 0.99963 0.99963 0.99963 0.99964 0.99964 0.99964 0.99964 0.99964
0.025  0.99937 0.99937 0.99937 0.99938 0.99938 0.99939 0.99939 0.99940 0.99940 0.99941 0.99942 0.99942 0.99943 0.99943 0.99944 0.99944 0.99944 0.99944
0.030  0.99909 0.99909 0.99910 0.99910 0.99911 0.99912 0.99912 0.99913 0.99914 0.99915 0.99916 0.99917 0.99918 0.99918 0.99919 0.99919 0.99920 0.99920
0.035  0.99876 0.99876 0.99877 0.99878 0.99879 0.99880 0.99881 0.99882 0.99883 0.99885 0.99886 0.99887 0.99888 0.99889 0.99890 0.99890 0.99891 0.99891
0.040  0.99838 0.99839 0.99839 0.99840 0.99841 0.99843 0.99844 0.99846 0.99848 0.99849 0.99851 0.99852 0.99854 0.99855 0.99856 0.99857 0.99857 0.99857
0.045  0.99795 0.99796 0.99797 0.99798 0.99799 0.99801 0.99803 0.99805 0.99807 0.99809 0.99811 0.99813 0.99815 0.99816 0.99818 0.99819 0.99819 0.99819
0.050  0.99747 0.99748 0.99749 0.99751 0.99752 0.99754 0.99757 0.99759 0.99762 0.99764 0.99767 0.99769 0.99771 0.99773 0.99775 0.99776 0.99777 0.99777
0.055  0.99694 0.99695 0.99696 0.99698 0.99700 0.99703 0.99706 0.99709 0.99712 0.99715 0.99718 0.99721 0.99723 0.99726 0.99728 0.99729 0.99730 0.99730
0.060  0.99636 0.99637 0.99639 0.99641 0.99643 0.99646 0.99650 0.99653 0.99657 0.99661 0.99664 0.99668 0.99671 0.99674 0.99676 0.99677 0.99678 0.99679
0.065  0.99573 0.99574 0.99576 0.99578 0.99581 0.99585 0.99589 0.99593 0.99597 0.99602 0.99606 0.99610 0.99614 0.99617 0.99619 0.99621 0.99623 0.99623
0.070  0.99505 0.99506 0.99508 0.99511 0.99515 0.99519 0.99523 0.99528 0.99533 0.99538 0.99543 0.99548 0.99552 0.99556 0.99559 0.99561 0.99562 0.99563
0.075  0.99432 0.99433 0.99436 0.99439 0.99443 0.99448 0.99453 0.99458 0.99464 0.99470 0.99476 0.99481 0.99486 0.99490 0.99493 0.99496 0.99498 0.99498
0.080  0.99354 0.99355 0.99358 0.99362 0.99366 0.99372 0.99377 0.99384 0.99390 0.99397 0.99403 0.99409 0.99415 0.99420 0.99424 0.99427 0.99428 0.99429
0.085  0.99270 0.99272 0.99275 0.99279 0.99285 0.99291 0.99297 0.99304 0.99312 0.99319 0.99327 0.99333 0.99340 0.99345 0.99349 0.99353 0.99355 0.99356
0.090  0.99182 0.99184 0.99188 0.99192 0.99198 0.99205 0.99212 0.99220 0.99229 0.99237 0.99245 0.99253 0.99260 0.99266 0.99271 0.99274 0.99276 0.99278
0.095  0.99089 0.99091 0.99095 0.99100 0.99107 0.99114 0.99122 0.99131 0.99141 0.99150 0.99159 0.99167 0.99175 0.99182 0.99187 0.99191 0.99194 0.99195
0.100  0.98991 0.98993 0.98997 0.99003 0.99010 0.99019 0.99028 0.99038 0.99048 0.99058 0.99068 0.99078 0.99086 0.99094 0.99100 0.99104 0.99107 0.99108
0.105  0.98887 0.98890 0.98895 0.98901 0.98909 0.98918 0.98928 0.98939 0.98950 0.98962 0.98973 0.98983 0.98993 0.99001 0.99007 0.99012 0.99015 0.99017
0.110  0.98779 0.98782 0.98787 0.98794 0.98803 0.98813 0.98824 0.98836 0.98848 0.98861 0.98873 0.98884 0.98894 0.98903 0.98911 0.98916 0.98919 0.98917
0.115  0.98666 0.98669 0.98675 0.98682 0.98692 0.98703 0.98715 0.98728 0.98741 0.98755 0.98768 0.98780 0.98792 0.98802 0.98809 0.98815 0.98819 0.98817
0.120  0.98548 0.98551 0.98557 0.98566 0.98576 0.98588 0.98601 0.98615 0.98630 0.98644 0.98659 0.98672 0.98684 0.98695 0.98704 0.98710 0.98714 0.98712
0.125  0.98424 0.98428 0.98435 0.98444 0.98455 0.98468 0.98482 0.98497 0.98513 0.98529 0.98545 0.98559 0.98573 0.98584 0.98593 0.98600 0.98605 0.98603
0.130  0.98296 0.98300 0.98307 0.98317 0.98329 0.98343 0.98358 0.98375 0.98392 0.98409 0.98426 0.98442 0.98456 0.98469 0.98479 0.98486 0.98491 0.98490
0.135  0.98163 0.98168 0.98175 0.98186 0.98198 0.98213 0.98230 0.98248 0.98266 0.98285 0.98303 0.98320 0.98335 0.98349 0.98360 0.98368 0.98373 0.98372
0.140  0.98025 0.98030 0.98038 0.98049 0.98063 0.98079 0.98097 0.98116 0.98136 0.98155 0.98175 0.98193 0.98210 0.98224 0.98236 0.98245 0.98250 0.98249
0.145  0.97882 0.97887 0.97896 0.97908 0.97922 0.97940 0.97959 0.97979 0.98000 0.98022 0.98042 0.98062 0.98080 0.98095 0.98108 0.98117 0.98123 0.98122
0.150  0.97733 0.97739 0.97749 0.97761 0.97777 0.97795 0.97816 0.97838 0.97860 0.97883 0.97905 0.97926 0.97945 0.97962 0.97975 0.97985 0.97991 0.97991
0.155  0.97580 0.97587 0.97597 0.97610 0.97627 0.97646 0.97668 0.97692 0.97716 0.97740 0.97764 0.97786 0.97806 0.97824 0.97838 0.97848 0.97855 0.97855
0.160  0.97422 0.97429 0.97440 0.97454 0.97472 0.97493 0.97516 0.97541 0.97566 0.97592 0.97617 0.97641 0.97662 0.97681 0.97696 0.97708 0.97714 0.97715
0.165  0.97260 0.97266 0.97278 0.97293 0.97312 0.97334 0.97359 0.97385 0.97412 0.97440 0.97466 0.97491 0.97514 0.97534 0.97550 0.97562 0.97569 0.97570
0.170  0.97092 0.97099 0.97111 0.97127 0.97147 0.97171 0.97197 0.97225 0.97253 0.97282 0.97311 0.97337 0.97362 0.97383 0.97400 0.97412 0.97420 0.97421
0.175  0.96919 0.96927 0.96939 0.96957 0.96978 0.97003 0.97030 0.97059 0.97090 0.97121 0.97151 0.97179 0.97204 0.97227 0.97245 0.97258 0.97266 0.97267
0.180  0.96741 0.96749 0.96763 0.96781 0.96803 0.96830 0.96858 0.96890 0.96922 0.96954 0.96986 0.97016 0.97043 0.97066 0.97085 0.97099 0.97108 0.97109
0.185  0.96559 0.96567 0.96581 0.96601 0.96624 0.96652 0.96682 0.96715 0.96749 0.96783 0.96816 0.96848 0.96876 0.96901 0.96921 0.96936 0.96945 0.96947
0.190  0.96371 0.96380 0.96395 0.96415 0.96440 0.96469 0.96501 0.96536 0.96572 0.96607 0.96643 0.96676 0.96705 0.96732 0.96753 0.96768 0.96778 0.96780
0.195  0.96179 0.96188 0.96204 0.96225 0.96251 0.96282 0.96316 0.96352 0.96389 0.96427 0.96464 0.96499 0.96530 0.96558 0.96580 0.96596 0.96606 0.96608
0.200  0.95982 0.95992 0.96008 0.96030 0.96058 0.96090 0.96125 0.96163 0.96203 0.96242 0.96281 0.96317 0.96350 0.96379 0.96402 0.96420 0.96430 0.96433
0.205  0.95780 0.95790 0.95807 0.95831 0.95859 0.95893 0.95930 0.95970 0.96011 0.96053 0.96093 0.96131 0.96166 0.96196 0.96221 0.96239 0.96250 0.96252
0.210  0.95573 0.95584 0.95602 0.95626 0.95656 0.95691 0.95730 0.95772 0.95815 0.95858 0.95901 0.95941 0.95977 0.96009 0.96034 0.96053 0.96065 0.96068
0.215  0.95361 0.95372 0.95391 0.95417 0.95448 0.95485 0.95525 0.95569 0.95614 0.95660 0.95704 0.95746 0.95784 0.95817 0.95843 0.95863 0.95875 0.95879
0.220  0.95144 0.95156 0.95176 0.95202 0.95235 0.95274 0.95316 0.95362 0.95409 0.95456 0.95503 0.95546 0.95586 0.95620 0.95648 0.95669 0.95681 0.95685
0.225  0.94923 0.94935 0.94956 0.94984 0.95018 0.95058 0.95102 0.95150 0.95199 0.95248 0.95297 0.95342 0.95383 0.95419 0.95448 0.95470 0.95483 0.95487
0.230  0.94697 0.94710 0.94731 0.94760 0.94796 0.94837 0.94883 0.94933 0.94984 0.95036 0.95086 0.95134 0.95176 0.95214 0.95244 0.95267 0.95280 0.95285
0.235  0.94466 0.94479 0.94501 0.94531 0.94568 0.94612 0.94660 0.94711 0.94765 0.94818 0.94871 0.94920 0.94965 0.95004 0.95036 0.95059 0.95073 0.95078
0.240  0.94230 0.94244 0.94267 0.94298 0.94337 0.94382 0.94432 0.94485 0.94541 0.94597 0.94651 0.94703 0.94749 0.94790 0.94823 0.94847 0.94862 0.94867
0.245  0.93989 0.94004 0.94028 0.94060 0.94100 0.94147 0.94199 0.94255 0.94313 0.94370 0.94427 0.94480 0.94529 0.94571 0.94605 0.94630 0.94646 0.94651
0.250  0.93744 0.93759 0.93784 0.93817 0.93859 0.93908 0.93962 0.94019 0.94079 0.94139 0.94198 0.94254 0.94304 0.94347 0.94383 0.94409 0.94425 0.94431
0.255  0.93493 0.93509 0.93535 0.93570 0.93613 0.93664 0.93720 0.93779 0.93842 0.93904 0.93965 0.94022 0.94074 0.94120 0.94156 0.94184 0.94200 0.94206
0.260  0.93239 0.93255 0.93282 0.93318 0.93363 0.93415 0.93473 0.93535 0.93599 0.93664 0.93727 0.93787 0.93841 0.93887 0.93926 0.93954 0.93971 0.93974
0.265  0.92979 0.92996 0.93023 0.93061 0.93107 0.93161 0.93222 0.93286 0.93353 0.93419 0.93485 0.93546 0.93602 0.93651 0.93690 0.93719 0.93737 0.93740
0.270  0.92714 0.92732 0.92760 0.92799 0.92847 0.92903 0.92965 0.93032 0.93101 0.93170 0.93238 0.93302 0.93359 0.93409 0.93450 0.93481 0.93499 0.93503
0.275  0.92445 0.92463 0.92493 0.92533 0.92583 0.92641 0.92705 0.92773 0.92845 0.92916 0.92986 0.93052 0.93112 0.93164 0.93206 0.93237 0.93257 0.93260
0.280  0.92171 0.92190 0.92221 0.92262 0.92313 0.92373 0.92440 0.92510 0.92584 0.92658 0.92730 0.92799 0.92860 0.92914 0.92958 0.92990 0.93009 0.93014
0.285  0.91893 0.91912 0.91944 0.91987 0.92039 0.92101 0.92170 0.92243 0.92319 0.92395 0.92470 0.92540 0.92604 0.92659 0.92704 0.92738 0.92758 0.92763
0.290  0.91610 0.91630 0.91662 0.91706 0.91761 0.91824 0.91895 0.91971 0.92049 0.92128 0.92205 0.92278 0.92343 0.92400 0.92447 0.92481 0.92502 0.92507
0.295  0.91322 0.91342 0.91376 0.91421 0.91477 0.91543 0.91616 0.91694 0.91775 0.91856 0.91935 0.92010 0.92078 0.92137 0.92185 0.92220 0.92242 0.92247
0.300  0.91029 0.91050 0.91085 0.91132 0.91190 0.91257 0.91332 0.91412 0.91496 0.91580 0.91661 0.91739 0.91808 0.91869 0.91918 0.91955 0.91977 0.91983
0.305  0.90732 0.90754 0.90789 0.90838 0.90897 0.90967 0.91044 0.91127 0.91213 0.91299 0.91383 0.91462 0.91534 0.91597 0.91647 0.91685 0.91708 0.91714
0.310  0.90430 0.90452 0.90489 0.90539 0.90600 0.90672 0.90751 0.90836 0.90925 0.91014 0.91100 0.91182 0.91256 0.91320 0.91372 0.91411 0.91434 0.91441
0.315  0.90123 0.90146 0.90184 0.90235 0.90298 0.90372 0.90454 0.90541 0.90632 0.90724 0.90812 0.90896 0.90973 0.91039 0.91093 0.91132 0.91156 0.91164
0.320  0.89812 0.89836 0.89875 0.89927 0.89992 0.90068 0.90152 0.90242 0.90335 0.90429 0.90520 0.90607 0.90685 0.90753 0.90808 0.90849 0.90874 0.90882
0.325  0.89497 0.89521 0.89561 0.89615 0.89681 0.89759 0.89846 0.89938 0.90034 0.90130 0.90224 0.90313 0.90393 0.90463 0.90520 0.90562 0.90587 0.90595
0.330  0.89176 0.89201 0.89242 0.89297 0.89366 0.89446 0.89535 0.89629 0.89728 0.89827 0.89923 0.90014 0.90097 0.90169 0.90227 0.90270 0.90296 0.90305
0.335  0.88851 0.88877 0.88919 0.88976 0.89046 0.89128 0.89219 0.89316 0.89417 0.89519 0.89618 0.89711 0.89796 0.89870 0.89929 0.89973 0.90001 0.90009
0.340  0.88522 0.88548 0.88591 0.88649 0.88721 0.88805 0.88899 0.88999 0.89102 0.89207 0.89308 0.89404 0.89491 0.89566 0.89627 0.89673 0.89700 0.89710
0.345  0.88188 0.88215 0.88259 0.88319 0.88392 0.88478 0.88574 0.88677 0.88783 0.88890 0.88994 0.89092 0.89181 0.89258 0.89321 0.89368 0.89396 0.89406
0.350  0.87849 0.87877 0.87922 0.87983 0.88059 0.88147 0.88245 0.88350 0.88459 0.88568 0.88675 0.88775 0.88867 0.88946 0.89010 0.89058 0.89087 0.89097
0.355  0.87506 0.87535 0.87581 0.87644 0.87721 0.87811 0.87912 0.88019 0.88131 0.88242 0.88352 0.88455 0.88548 0.88629 0.88695 0.88744 0.88774 0.88781
0.360  0.87159 0.87188 0.87235 0.87299 0.87378 0.87471 0.87574 0.87684 0.87798 0.87912 0.88024 0.88130 0.88225 0.88308 0.88376 0.88426 0.88456 0.88464
0.365  0.86807 0.86836 0.86884 0.86950 0.87031 0.87126 0.87231 0.87344 0.87460 0.87578 0.87692 0.87800 0.87898 0.87983 0.88052 0.88103 0.88134 0.88142
0.370  0.86450 0.86480 0.86530 0.86597 0.86680 0.86777 0.86884 0.86999 0.87119 0.87238 0.87355 0.87466 0.87566 0.87653 0.87723 0.87776 0.87808 0.87816
0.375  0.86089 0.86120 0.86170 0.86239 0.86324 0.86423 0.86533 0.86650 0.86772 0.86895 0.87015 0.87127 0.87229 0.87318 0.87391 0.87444 0.87477 0.87486
0.380  0.85723 0.85755 0.85806 0.85877 0.85963 0.86064 0.86177 0.86297 0.86422 0.86547 0.86669 0.86784 0.86889 0.86979 0.87053 0.87108 0.87141 0.87151
0.385  0.85353 0.85386 0.85438 0.85510 0.85599 0.85702 0.85816 0.85939 0.86067 0.86195 0.86319 0.86437 0.86544 0.86636 0.86712 0.86767 0.86801 0.86811
0.390  0.84979 0.85012 0.85066 0.85139 0.85229 0.85335 0.85452 0.85577 0.85707 0.85838 0.85965 0.86085 0.86194 0.86289 0.86366 0.86422 0.86457 0.86468
0.395  0.84600 0.84634 0.84688 0.84763 0.84856 0.84963 0.85082 0.85210 0.85343 0.85476 0.85606 0.85729 0.85840 0.85937 0.86015 0.86073 0.86109 0.86120
0.400  0.84217 0.84251 0.84307 0.84383 0.84477 0.84587 0.84709 0.84839 0.84975 0.85111 0.85243 0.85368 0.85482 0.85580 0.85660 0.85719 0.85756 0.85767
0.405  0.83829 0.83864 0.83921 0.83999 0.84095 0.84207 0.84331 0.84464 0.84602 0.84741 0.84876 0.85003 0.85119 0.85219 0.85301 0.85361 0.85398 0.85410
0.410  0.83437 0.83473 0.83531 0.83610 0.83708 0.83822 0.83949 0.84084 0.84225 0.84366 0.84504 0.84633 0.84752 0.84854 0.84937 0.84999 0.85036 0.85049
0.415  0.83041 0.83077 0.83136 0.83217 0.83317 0.83433 0.83562 0.83700 0.83843 0.83987 0.84128 0.84260 0.84380 0.84484 0.84569 0.84632 0.84670 0.84683
0.420  0.82640 0.82677 0.82737 0.82819 0.82921 0.83039 0.83171 0.83311 0.83457 0.83604 0.83747 0.83882 0.84004 0.84110 0.84196 0.84260 0.84300 0.84313
0.425  0.82235 0.82272 0.82334 0.82418 0.82521 0.82641 0.82775 0.82918 0.83067 0.83216 0.83362 0.83499 0.83623 0.83732 0.83820 0.83885 0.83925 0.83935
0.430  0.81825 0.81864 0.81926 0.82011 0.82117 0.82239 0.82375 0.82521 0.82672 0.82824 0.82972 0.83112 0.83239 0.83349 0.83438 0.83504 0.83545 0.83556
0.435  0.81412 0.81451 0.81514 0.81601 0.81708 0.81833 0.81971 0.82119 0.82273 0.82428 0.82579 0.82721 0.82849 0.82962 0.83053 0.83120 0.83161 0.83172
0.440  0.80993 0.81033 0.81098 0.81186 0.81295 0.81422 0.81563 0.81713 0.81869 0.82027 0.82180 0.82325 0.82456 0.82570 0.82662 0.82731 0.82773 0.82784
0.445  0.80571 0.80611 0.80677 0.80767 0.80877 0.81006 0.81150 0.81303 0.81462 0.81621 0.81778 0.81925 0.82058 0.82174 0.82268 0.82337 0.82380 0.82392
0.450  0.80144 0.80185 0.80252 0.80343 0.80456 0.80587 0.80732 0.80888 0.81050 0.81212 0.81371 0.81520 0.81655 0.81773 0.81869 0.81939 0.81983 0.81995
0.455  0.79713 0.79755 0.79823 0.79915 0.80030 0.80163 0.80311 0.80469 0.80633 0.80798 0.80959 0.81111 0.81249 0.81368 0.81465 0.81537 0.81581 0.81594
0.460  0.79278 0.79320 0.79389 0.79483 0.79599 0.79735 0.79885 0.80046 0.80212 0.80380 0.80543 0.80698 0.80837 0.80959 0.81057 0.81130 0.81175 0.81189
0.465  0.78839 0.78882 0.78952 0.79047 0.79165 0.79302 0.79455 0.79618 0.79787 0.79957 0.80123 0.80280 0.80422 0.80545 0.80645 0.80719 0.80765 0.80779
0.470  0.78395 0.78439 0.78510 0.78606 0.78726 0.78865 0.79020 0.79186 0.79358 0.79530 0.79698 0.79858 0.80002 0.80127 0.80228 0.80304 0.80350 0.80364
0.475  0.77947 0.77991 0.78063 0.78162 0.78283 0.78424 0.78582 0.78749 0.78924 0.79099 0.79270 0.79431 0.79577 0.79704 0.79807 0.79883 0.79930 0.79945
0.480  0.77495 0.77540 0.77613 0.77712 0.77835 0.77979 0.78138 0.78309 0.78486 0.78663 0.78836 0.79000 0.79149 0.79277 0.79382 0.79459 0.79506 0.79522
0.485  0.77039 0.77084 0.77158 0.77259 0.77384 0.77529 0.77691 0.77864 0.78043 0.78223 0.78399 0.78564 0.78715 0.78846 0.78952 0.79030 0.79078 0.79094
0.490  0.76578 0.76624 0.76699 0.76802 0.76928 0.77075 0.77239 0.77415 0.77597 0.77779 0.77957 0.78125 0.78278 0.78410 0.78517 0.78597 0.78646 0.78659
0.495  0.76113 0.76160 0.76236 0.76340 0.76468 0.76617 0.76783 0.76961 0.77145 0.77330 0.77511 0.77681 0.77835 0.77970 0.78078 0.78159 0.78208 0.78222
0.500  0.75645 0.75692 0.75769 0.75874 0.76004 0.76155 0.76323 0.76503 0.76690 0.76877 0.77060 0.77232 0.77389 0.77525 0.77635 0.77717 0.77767 0.77781
0.505  0.75172 0.75219 0.75298 0.75404 0.75535 0.75689 0.75859 0.76041 0.76230 0.76420 0.76605 0.76780 0.76938 0.77076 0.77187 0.77270 0.77321 0.77335
0.510  0.74694 0.74743 0.74822 0.74930 0.75063 0.75218 0.75390 0.75575 0.75765 0.75958 0.76146 0.76322 0.76483 0.76622 0.76735 0.76819 0.76870 0.76885
0.515  0.74213 0.74262 0.74342 0.74451 0.74586 0.74743 0.74917 0.75104 0.75297 0.75492 0.75682 0.75861 0.76023 0.76164 0.76279 0.76363 0.76415 0.76431
0.520  0.73728 0.73777 0.73858 0.73969 0.74105 0.74264 0.74440 0.74629 0.74825 0.75021 0.75214 0.75395 0.75559 0.75701 0.75818 0.75903 0.75956 0.75972
0.525  0.73238 0.73288 0.73370 0.73482 0.73620 0.73780 0.73959 0.74150 0.74348 0.74547 0.74741 0.74925 0.75091 0.75234 0.75352 0.75439 0.75492 0.75508
0.530  0.72744 0.72795 0.72878 0.72991 0.73130 0.73293 0.73473 0.73667 0.73867 0.74068 0.74264 0.74450 0.74618 0.74763 0.74882 0.74970 0.75023 0.75041
0.535  0.72247 0.72298 0.72382 0.72496 0.72637 0.72801 0.72984 0.73179 0.73381 0.73585 0.73783 0.73971 0.74140 0.74287 0.74407 0.74496 0.74550 0.74568
0.540  0.71745 0.71797 0.71881 0.71997 0.72139 0.72305 0.72490 0.72687 0.72891 0.73097 0.73297 0.73487 0.73659 0.73807 0.73929 0.74018 0.74073 0.74091
0.545  0.71239 0.71292 0.71377 0.71494 0.71638 0.71805 0.71992 0.72191 0.72397 0.72605 0.72808 0.72999 0.73173 0.73323 0.73445 0.73536 0.73591 0.73606
0.550  0.70729 0.70782 0.70868 0.70986 0.71132 0.71301 0.71489 0.71691 0.71899 0.72109 0.72313 0.72506 0.72682 0.72834 0.72957 0.73049 0.73105 0.73120
0.555  0.70215 0.70269 0.70356 0.70475 0.70621 0.70792 0.70983 0.71186 0.71397 0.71608 0.71815 0.72009 0.72187 0.72340 0.72465 0.72557 0.72614 0.72630
0.560  0.69697 0.69751 0.69839 0.69959 0.70107 0.70280 0.70472 0.70677 0.70890 0.71103 0.71312 0.71508 0.71687 0.71842 0.71968 0.72061 0.72118 0.72135
0.565  0.69175 0.69229 0.69318 0.69439 0.69589 0.69763 0.69957 0.70164 0.70379 0.70594 0.70805 0.71003 0.71183 0.71340 0.71467 0.71561 0.71618 0.71635
0.570  0.68649 0.68704 0.68793 0.68915 0.69066 0.69242 0.69437 0.69646 0.69863 0.70081 0.70293 0.70493 0.70675 0.70833 0.70961 0.71056 0.71114 0.71131
0.575  0.68118 0.68174 0.68264 0.68387 0.68540 0.68716 0.68913 0.69124 0.69343 0.69563 0.69777 0.69979 0.70162 0.70321 0.70451 0.70546 0.70605 0.70623
0.580  0.67584 0.67640 0.67731 0.67855 0.68008 0.68187 0.68386 0.68598 0.68819 0.69041 0.69256 0.69460 0.69645 0.69805 0.69936 0.70032 0.70091 0.70110
0.585  0.67046 0.67102 0.67194 0.67319 0.67474 0.67654 0.67854 0.68068 0.68290 0.68514 0.68732 0.68937 0.69123 0.69284 0.69416 0.69513 0.69573 0.69592
0.590  0.66504 0.66560 0.66653 0.66779 0.66935 0.67116 0.67318 0.67534 0.67757 0.67982 0.68202 0.68409 0.68597 0.68759 0.68892 0.68990 0.69050 0.69070
0.595  0.65957 0.66015 0.66108 0.66235 0.66392 0.66574 0.66778 0.66995 0.67221 0.67447 0.67668 0.67877 0.68066 0.68230 0.68363 0.68462 0.68523 0.68543
0.600  0.65407 0.65465 0.65559 0.65686 0.65844 0.66029 0.66233 0.66452 0.66679 0.66908 0.67130 0.67340 0.67531 0.67696 0.67830 0.67929 0.67990 0.68007
0.605  0.64853 0.64911 0.65005 0.65134 0.65293 0.65479 0.65685 0.65905 0.66134 0.66364 0.66587 0.66799 0.66991 0.67157 0.67292 0.67392 0.67454 0.67471
0.610  0.64295 0.64353 0.64448 0.64578 0.64738 0.64924 0.65132 0.65354 0.65584 0.65815 0.66041 0.66253 0.66447 0.66614 0.66750 0.66851 0.66912 0.66931
0.615  0.63732 0.63791 0.63886 0.64017 0.64178 0.64366 0.64575 0.64798 0.65030 0.65263 0.65489 0.65703 0.65898 0.66066 0.66203 0.66304 0.66367 0.66385
0.620  0.63166 0.63225 0.63321 0.63453 0.63615 0.63804 0.64014 0.64238 0.64471 0.64705 0.64934 0.65149 0.65344 0.65514 0.65652 0.65753 0.65816 0.65835
0.625  0.62596 0.62655 0.62752 0.62884 0.63047 0.63237 0.63448 0.63674 0.63909 0.64144 0.64373 0.64590 0.64786 0.64957 0.65096 0.65198 0.65261 0.65280
0.630  0.62021 0.62081 0.62178 0.62311 0.62475 0.62666 0.62879 0.63106 0.63341 0.63578 0.63809 0.64026 0.64223 0.64395 0.64535 0.64638 0.64701 0.64721
0.635  0.61443 0.61503 0.61601 0.61734 0.61900 0.62091 0.62305 0.62533 0.62770 0.63008 0.63240 0.63458 0.63656 0.63828 0.63969 0.64073 0.64136 0.64156
0.640  0.60861 0.60921 0.61019 0.61154 0.61319 0.61512 0.61727 0.61956 0.62194 0.62433 0.62666 0.62886 0.63085 0.63258 0.63399 0.63503 0.63567 0.63588
0.645  0.60275 0.60335 0.60434 0.60569 0.60735 0.60929 0.61144 0.61375 0.61613 0.61854 0.62088 0.62308 0.62509 0.62682 0.62824 0.62928 0.62992 0.63014
0.650  0.59684 0.59745 0.59844 0.59980 0.60147 0.60341 0.60557 0.60788 0.61028 0.61269 0.61505 0.61727 0.61928 0.62102 0.62244 0.62349 0.62414 0.62432
0.655  0.59090 0.59151 0.59251 0.59386 0.59555 0.59750 0.59966 0.60198 0.60439 0.60681 0.60917 0.61140 0.61342 0.61517 0.61660 0.61765 0.61830 0.61848
0.660  0.58492 0.58553 0.58653 0.58789 0.58958 0.59154 0.59371 0.59604 0.59846 0.60088 0.60325 0.60549 0.60752 0.60928 0.61071 0.61176 0.61241 0.61260
0.665  0.57889 0.57951 0.58051 0.58188 0.58357 0.58553 0.58771 0.59005 0.59248 0.59491 0.59729 0.59953 0.60157 0.60333 0.60477 0.60583 0.60648 0.60667
0.670  0.57283 0.57345 0.57445 0.57582 0.57752 0.57948 0.58167 0.58402 0.58645 0.58890 0.59128 0.59353 0.59557 0.59734 0.59878 0.59984 0.60049 0.60069
0.675  0.56673 0.56734 0.56835 0.56973 0.57143 0.57340 0.57559 0.57795 0.58039 0.58284 0.58523 0.58748 0.58952 0.59130 0.59274 0.59381 0.59446 0.59467
0.680  0.56058 0.56120 0.56221 0.56359 0.56529 0.56727 0.56947 0.57183 0.57427 0.57673 0.57912 0.58138 0.58343 0.58521 0.58666 0.58773 0.58838 0.58859
0.685  0.55440 0.55502 0.55603 0.55741 0.55911 0.56110 0.56331 0.56567 0.56812 0.57058 0.57298 0.57524 0.57729 0.57907 0.58052 0.58160 0.58225 0.58247
0.690  0.54817 0.54879 0.54981 0.55119 0.55289 0.55488 0.55709 0.55946 0.56192 0.56438 0.56678 0.56905 0.57110 0.57289 0.57434 0.57541 0.57607 0.57629
0.695  0.54191 0.54253 0.54354 0.54493 0.54664 0.54863 0.55084 0.55321 0.55567 0.55814 0.56054 0.56281 0.56487 0.56665 0.56811 0.56918 0.56984 0.57003
0.700  0.53560 0.53622 0.53724 0.53862 0.54033 0.54233 0.54454 0.54692 0.54937 0.55184 0.55425 0.55652 0.55858 0.56037 0.56182 0.56290 0.56356 0.56375
0.705  0.52925 0.52987 0.53089 0.53228 0.53399 0.53598 0.53820 0.54057 0.54303 0.54551 0.54792 0.55019 0.55225 0.55404 0.55549 0.55657 0.55723 0.55742
0.710  0.52286 0.52348 0.52450 0.52589 0.52760 0.52959 0.53181 0.53419 0.53664 0.53911 0.54152 0.54380 0.54587 0.54765 0.54911 0.55018 0.55085 0.55105
0.715  0.51643 0.51705 0.51807 0.51945 0.52117 0.52316 0.52538 0.52775 0.53020 0.53268 0.53509 0.53736 0.53943 0.54122 0.54268 0.54375 0.54441 0.54462
0.720  0.50995 0.51058 0.51159 0.51298 0.51469 0.51669 0.51890 0.52127 0.52373 0.52620 0.52861 0.53088 0.53295 0.53474 0.53619 0.53727 0.53793 0.53813
0.725  0.50344 0.50406 0.50508 0.50646 0.50817 0.51017 0.51238 0.51474 0.51720 0.51967 0.52208 0.52435 0.52641 0.52820 0.52966 0.53073 0.53139 0.53160
0.730  0.49688 0.49750 0.49852 0.49990 0.50161 0.50360 0.50580 0.50817 0.51063 0.51309 0.51550 0.51777 0.51982 0.52161 0.52307 0.52414 0.52480 0.52501
0.735  0.49028 0.49090 0.49192 0.49329 0.49500 0.49699 0.49919 0.50155 0.50401 0.50647 0.50887 0.51114 0.51319 0.51497 0.51643 0.51750 0.51816 0.51834
0.740  0.48364 0.48426 0.48527 0.48664 0.48835 0.49033 0.49253 0.49489 0.49734 0.49980 0.50219 0.50445 0.50650 0.50828 0.50973 0.51080 0.51146 0.51164
0.745  0.47695 0.47757 0.47858 0.47995 0.48165 0.48363 0.48582 0.48818 0.49062 0.49307 0.49546 0.49772 0.49976 0.50153 0.50298 0.50405 0.50470 0.50489
0.750  0.47022 0.47083 0.47184 0.47321 0.47491 0.47687 0.47907 0.48142 0.48385 0.48630 0.48868 0.49093 0.49297 0.49474 0.49617 0.49724 0.49790 0.49809
0.755  0.46344 0.46406 0.46506 0.46643 0.46812 0.47008 0.47226 0.47461 0.47703 0.47947 0.48185 0.48409 0.48612 0.48788 0.48932 0.49038 0.49103 0.49123
0.760  0.45662 0.45724 0.45824 0.45960 0.46128 0.46323 0.46541 0.46775 0.47017 0.47259 0.47496 0.47719 0.47922 0.48098 0.48241 0.48346 0.48411 0.48431
0.765  0.44976 0.45037 0.45136 0.45272 0.45440 0.45634 0.45852 0.46084 0.46325 0.46565 0.46801 0.47024 0.47226 0.47401 0.47544 0.47649 0.47714 0.47734
0.770  0.44285 0.44346 0.44444 0.44580 0.44747 0.44940 0.45157 0.45388 0.45626 0.45867 0.46102 0.46323 0.46525 0.46699 0.46841 0.46946 0.47010 0.47031
0.775  0.43589 0.43650 0.43748 0.43883 0.44049 0.44242 0.44457 0.44687 0.44924 0.45164 0.45398 0.45618 0.45818 0.45992 0.46133 0.46237 0.46301 0.46318
0.780  0.42889 0.42949 0.43047 0.43181 0.43346 0.43538 0.43752 0.43979 0.44217 0.44455 0.44688 0.44907 0.45105 0.45278 0.45419 0.45522 0.45586 0.45604
0.785  0.42184 0.42244 0.42341 0.42474 0.42638 0.42829 0.43042 0.43268 0.43504 0.43741 0.43972 0.44190 0.44387 0.44558 0.44699 0.44802 0.44865 0.44883
0.790  0.41474 0.41534 0.41630 0.41763 0.41925 0.42115 0.42326 0.42551 0.42786 0.43021 0.43251 0.43467 0.43663 0.43833 0.43972 0.44075 0.44138 0.44156
0.795  0.40760 0.40819 0.40914 0.41046 0.41207 0.41396 0.41605 0.41829 0.42062 0.42296 0.42524 0.42738 0.42933 0.43102 0.43240 0.43342 0.43404 0.43423
0.800  0.40040 0.40098 0.40194 0.40324 0.40484 0.40672 0.40878 0.41101 0.41332 0.41565 0.41791 0.42004 0.42197 0.42365 0.42501 0.42602 0.42664 0.42683
0.805  0.39315 0.39373 0.39468 0.39597 0.39756 0.39942 0.40147 0.40368 0.40597 0.40827 0.41052 0.41263 0.41455 0.41621 0.41756 0.41856 0.41918 0.41938
0.810  0.38585 0.38643 0.38737 0.38865 0.39022 0.39206 0.39410 0.39629 0.39856 0.40084 0.40306 0.40516 0.40706 0.40871 0.41005 0.41104 0.41165 0.41182
0.815  0.37850 0.37907 0.38000 0.38127 0.38283 0.38465 0.38667 0.38884 0.39109 0.39335 0.39554 0.39762 0.39951 0.40115 0.40248 0.40346 0.40406 0.40423
0.820  0.37110 0.37166 0.37258 0.37383 0.37538 0.37719 0.37919 0.38134 0.38356 0.38579 0.38797 0.39002 0.39189 0.39352 0.39483 0.39580 0.39640 0.39657
0.825  0.36364 0.36420 0.36510 0.36634 0.36788 0.36965 0.37164 0.37377 0.37596 0.37817 0.38033 0.38236 0.38421 0.38581 0.38712 0.38808 0.38867 0.38884
0.830  0.35612 0.35667 0.35757 0.35879 0.36032 0.36207 0.36403 0.36614 0.36830 0.37049 0.37262 0.37463 0.37646 0.37804 0.37933 0.38028 0.38087 0.38104
0.835  0.34855 0.34909 0.34998 0.35119 0.35269 0.35442 0.35637 0.35844 0.36058 0.36274 0.36485 0.36684 0.36864 0.37020 0.37147 0.37242 0.37299 0.37317
0.840  0.34091 0.34145 0.34233 0.34352 0.34500 0.34672 0.34863 0.35067 0.35279 0.35493 0.35701 0.35897 0.36075 0.36229 0.36354 0.36447 0.36504 0.36522
0.845  0.33322 0.33375 0.33462 0.33579 0.33726 0.33895 0.34083 0.34284 0.34494 0.34704 0.34909 0.35103 0.35278 0.35430 0.35554 0.35645 0.35702 0.35716
0.850  0.32546 0.32599 0.32684 0.32800 0.32944 0.33111 0.33297 0.33494 0.33701 0.33909 0.34111 0.34301 0.34474 0.34624 0.34746 0.34836 0.34891 0.34906
0.855  0.31764 0.31816 0.31900 0.32014 0.32156 0.32320 0.32503 0.32698 0.32901 0.33105 0.33304 0.33492 0.33662 0.33809 0.33929 0.34018 0.34073 0.34088
0.860  0.30975 0.31026 0.31109 0.31221 0.31360 0.31522 0.31701 0.31894 0.32094 0.32294 0.32490 0.32674 0.32842 0.32987 0.33105 0.33192 0.33246 0.33261
0.865  0.30180 0.30229 0.30311 0.30421 0.30557 0.30716 0.30892 0.31082 0.31278 0.31475 0.31666 0.31848 0.32012 0.32156 0.32272 0.32358 0.32410 0.32426
0.870  0.29377 0.29425 0.29505 0.29613 0.29747 0.29903 0.30076 0.30262 0.30455 0.30647 0.30836 0.31014 0.31175 0.31316 0.31430 0.31514 0.31566 0.31582
0.875  0.28566 0.28614 0.28692 0.28798 0.28929 0.29083 0.29252 0.29434 0.29623 0.29812 0.29997 0.30171 0.30329 0.30466 0.30579 0.30661 0.30712 0.30724
0.880  0.27748 0.27794 0.27871 0.27975 0.28103 0.28253 0.28419 0.28598 0.28781 0.28967 0.29148 0.29319 0.29474 0.29608 0.29717 0.29799 0.29848 0.29861
0.885  0.26921 0.26967 0.27042 0.27143 0.27269 0.27415 0.27577 0.27752 0.27932 0.28113 0.28290 0.28457 0.28609 0.28740 0.28847 0.28926 0.28975 0.28988
0.890  0.26086 0.26130 0.26203 0.26303 0.26425 0.26568 0.26727 0.26897 0.27072 0.27250 0.27423 0.27586 0.27733 0.27862 0.27966 0.28043 0.28090 0.28104
0.895  0.25241 0.25285 0.25356 0.25453 0.25572 0.25711 0.25866 0.26031 0.26203 0.26376 0.26544 0.26703 0.26847 0.26972 0.27074 0.27149 0.27195 0.27209
0.900  0.24387 0.24430 0.24498 0.24593 0.24709 0.24844 0.24995 0.25156 0.25323 0.25491 0.25655 0.25810 0.25950 0.26071 0.26170 0.26243 0.26288 0.26299
0.905  0.23523 0.23564 0.23631 0.23723 0.23836 0.23967 0.24113 0.24269 0.24432 0.24595 0.24754 0.24904 0.25041 0.25159 0.25255 0.25326 0.25369 0.25380
0.910  0.22648 0.22688 0.22752 0.22842 0.22951 0.23078 0.23220 0.23371 0.23529 0.23687 0.23840 0.23985 0.24118 0.24233 0.24326 0.24395 0.24437 0.24448
0.915  0.21761 0.21800 0.21862 0.21948 0.22054 0.22177 0.22314 0.22460 0.22613 0.22765 0.22914 0.23054 0.23182 0.23293 0.23384 0.23450 0.23491 0.23502
0.920  0.20862 0.20899 0.20959 0.21042 0.21144 0.21263 0.21395 0.21536 0.21683 0.21830 0.21974 0.22109 0.22232 0.22339 0.22426 0.22490 0.22530 0.22542
0.925  0.19949 0.19985 0.20043 0.20122 0.20221 0.20335 0.20461 0.20597 0.20739 0.20880 0.21018 0.21149 0.21267 0.21369 0.21453 0.21515 0.21553 0.21561
0.930  0.19021 0.19055 0.19111 0.19187 0.19282 0.19391 0.19512 0.19643 0.19777 0.19913 0.20046 0.20171 0.20284 0.20383 0.20463 0.20522 0.20559 0.20568
0.935  0.18077 0.18110 0.18163 0.18236 0.18326 0.18430 0.18546 0.18671 0.18799 0.18929 0.19056 0.19175 0.19284 0.19378 0.19454 0.19510 0.19545 0.19555
0.940  0.17115 0.17146 0.17197 0.17266 0.17352 0.17451 0.17561 0.17680 0.17802 0.17926 0.18046 0.18160 0.18263 0.18352 0.18425 0.18478 0.18512 0.18518
0.945  0.16133 0.16163 0.16211 0.16276 0.16356 0.16451 0.16555 0.16668 0.16783 0.16900 0.17014 0.17122 0.17219 0.17304 0.17372 0.17423 0.17455 0.17461
0.950  0.15129 0.15156 0.15201 0.15263 0.15339 0.15428 0.15526 0.15630 0.15740 0.15850 0.15957 0.16058 0.16150 0.16230 0.16295 0.16342 0.16372 0.16379
0.955  0.14098 0.14124 0.14166 0.14223 0.14294 0.14378 0.14469 0.14567 0.14670 0.14772 0.14872 0.14966 0.15052 0.15127 0.15188 0.15232 0.15260 0.15264
0.960  0.13038 0.13061 0.13100 0.13154 0.13219 0.13296 0.13381 0.13472 0.13567 0.13662 0.13754 0.13842 0.13921 0.13990 0.14047 0.14088 0.14114 0.14119
0.965  0.11941 0.11963 0.11999 0.12048 0.12108 0.12178 0.12256 0.12339 0.12427 0.12513 0.12598 0.12679 0.12751 0.12815 0.12866 0.12904 0.12928 0.12931
0.970  0.10802 0.10821 0.10854 0.10898 0.10952 0.11015 0.11086 0.11162 0.11240 0.11319 0.11396 0.11468 0.11534 0.11591 0.11638 0.11672 0.11693 0.11698
0.975  0.09607 0.09625 0.09654 0.09693 0.09741 0.09797 0.09860 0.09927 0.09997 0.10066 0.10135 0.10199 0.10258 0.10308 0.10350 0.10380 0.10399 0.10403
0.980  0.08342 0.08357 0.08382 0.08416 0.08458 0.08506 0.08560 0.08618 0.08678 0.08739 0.08798 0.08854 0.08904 0.08948 0.08984 0.09010 0.09027 0.09030
0.985  0.06977 0.06989 0.07010 0.07038 0.07073 0.07113 0.07158 0.07206 0.07256 0.07306 0.07355 0.07402 0.07444 0.07480 0.07510 0.07532 0.07545 0.07545
0.990  0.05456 0.05465 0.05481 0.05503 0.05530 0.05561 0.05595 0.05633 0.05671 0.05710 0.05748 0.05784 0.05816 0.05844 0.05867 0.05884 0.05895 0.05896
0.995  0.03635 0.03641 0.03652 0.03666 0.03683 0.03703 0.03726 0.03750 0.03775 0.03801 0.03825 0.03848 0.03870 0.03888 0.03903 0.03914 0.03921 0.03919
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e080.dat <==
# alpha = +0.05 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99989 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991
0.015  0.99976 0.99976 0.99976 0.99976 0.99976 0.99977 0.99977 0.99977 0.99977 0.99977 0.99978 0.99978 0.99978 0.99978 0.99978 0.99979 0.99979 0.99979
0.020  0.99957 0.99957 0.99957 0.99958 0.99958 0.99958 0.99959 0.99959 0.99960 0.99960 0.99960 0.99961 0.99961 0.99961 0.99962 0.99962 0.99962 0.99962
0.025  0.99933 0.99933 0.99933 0.99934 0.99934 0.99935 0.99935 0.99936 0.99937 0.99937 0.99938 0.99939 0.99939 0.99940 0.99940 0.99941 0.99941 0.99941
0.030  0.99903 0.99904 0.99904 0.99905 0.99905 0.99906 0.99907 0.99908 0.99909 0.99910 0.99911 0.99912 0.99913 0.99913 0.99914 0.99914 0.99915 0.99915
0.035  0.99869 0.99869 0.99869 0.99870 0.99871 0.99872 0.99873 0.99875 0.99876 0.99877 0.99879 0.99880 0.99881 0.99882 0.99883 0.99883 0.99884 0.99884
0.040  0.99828 0.99829 0.99829 0.99830 0.99832 0.99833 0.99835 0.99836 0.99838 0.99840 0.99842 0.99843 0.99845 0.99846 0.99847 0.99848 0.99848 0.99848
0.045  0.99783 0.99783 0.99784 0.99785 0.99787 0.99789 0.99791 0.99793 0.99795 0.99797 0.99800 0.99802 0.99803 0.99805 0.99806 0.99807 0.99808 0.99808
0.050  0.99732 0.99732 0.99734 0.99735 0.99737 0.99739 0.99742 0.99744 0.99747 0.99750 0.99753 0.99755 0.99757 0.99759 0.99761 0.99762 0.99763 0.99763
0.055  0.99676 0.99676 0.99678 0.99680 0.99682 0.99685 0.99688 0.99691 0.99694 0.99697 0.99701 0.99704 0.99706 0.99709 0.99711 0.99712 0.99713 0.99713
0.060  0.99614 0.99615 0.99616 0.99619 0.99621 0.99625 0.99628 0.99632 0.99636 0.99640 0.99644 0.99647 0.99651 0.99653 0.99656 0.99657 0.99659 0.99659
0.065  0.99547 0.99548 0.99550 0.99553 0.99556 0.99560 0.99564 0.99568 0.99573 0.99577 0.99582 0.99586 0.99590 0.99593 0.99596 0.99598 0.99599 0.99600
0.070  0.99475 0.99476 0.99478 0.99481 0.99485 0.99489 0.99494 0.99499 0.99504 0.99510 0.99515 0.99520 0.99524 0.99528 0.99531 0.99534 0.99535 0.99536
0.075  0.99397 0.99398 0.99401 0.99404 0.99409 0.99414 0.99419 0.99425 0.99431 0.99437 0.99443 0.99449 0.99454 0.99459 0.99462 0.99465 0.99466 0.99467
0.080  0.99314 0.99316 0.99319 0.99322 0.99327 0.99333 0.99339 0.99346 0.99353 0.99360 0.99367 0.99373 0.99379 0.99384 0.99388 0.99391 0.99393 0.99394
0.085  0.99226 0.99228 0.99231 0.99235 0.99241 0.99247 0.99254 0.99262 0.99270 0.99277 0.99285 0.99292 0.99299 0.99305 0.99309 0.99313 0.99315 0.99316
0.090  0.99132 0.99134 0.99138 0.99143 0.99149 0.99156 0.99164 0.99172 0.99181 0.99190 0.99199 0.99207 0.99214 0.99220 0.99226 0.99229 0.99232 0.99233
0.095  0.99033 0.99035 0.99039 0.99045 0.99052 0.99060 0.99069 0.99078 0.99088 0.99098 0.99107 0.99116 0.99124 0.99132 0.99137 0.99142 0.99144 0.99145
0.100  0.98929 0.98931 0.98936 0.98942 0.98950 0.98958 0.98968 0.98979 0.98989 0.99000 0.99011 0.99021 0.99030 0.99038 0.99044 0.99049 0.99052 0.99053
0.105  0.98819 0.98822 0.98827 0.98834 0.98842 0.98852 0.98862 0.98874 0.98886 0.98898 0.98910 0.98920 0.98930 0.98939 0.98946 0.98951 0.98955 0.98956
0.110  0.98704 0.98708 0.98713 0.98720 0.98729 0.98740 0.98752 0.98764 0.98777 0.98791 0.98803 0.98815 0.98826 0.98836 0.98844 0.98849 0.98853 0.98852
0.115  0.98584 0.98588 0.98594 0.98602 0.98612 0.98623 0.98636 0.98650 0.98664 0.98678 0.98692 0.98705 0.98717 0.98728 0.98736 0.98742 0.98746 0.98745
0.120  0.98459 0.98462 0.98469 0.98478 0.98488 0.98501 0.98515 0.98530 0.98545 0.98561 0.98576 0.98590 0.98603 0.98615 0.98624 0.98631 0.98635 0.98634
0.125  0.98328 0.98332 0.98339 0.98348 0.98360 0.98374 0.98389 0.98405 0.98422 0.98439 0.98455 0.98471 0.98485 0.98497 0.98507 0.98514 0.98519 0.98518
0.130  0.98192 0.98196 0.98204 0.98214 0.98227 0.98241 0.98258 0.98275 0.98293 0.98312 0.98329 0.98346 0.98361 0.98375 0.98385 0.98393 0.98398 0.98398
0.135  0.98050 0.98055 0.98063 0.98075 0.98088 0.98104 0.98122 0.98140 0.98160 0.98179 0.98199 0.98217 0.98233 0.98247 0.98259 0.98267 0.98272 0.98272
0.140  0.97904 0.97909 0.97918 0.97930 0.97944 0.97961 0.97980 0.98000 0.98021 0.98042 0.98063 0.98082 0.98100 0.98115 0.98127 0.98137 0.98142 0.98142
0.145  0.97752 0.97758 0.97767 0.97780 0.97795 0.97814 0.97834 0.97855 0.97878 0.97900 0.97922 0.97943 0.97962 0.97978 0.97991 0.98001 0.98007 0.98008
0.150  0.97595 0.97601 0.97611 0.97625 0.97641 0.97661 0.97682 0.97705 0.97729 0.97753 0.97777 0.97799 0.97819 0.97837 0.97851 0.97861 0.97868 0.97868
0.155  0.97433 0.97439 0.97450 0.97464 0.97482 0.97503 0.97526 0.97550 0.97576 0.97602 0.97627 0.97650 0.97672 0.97690 0.97705 0.97716 0.97723 0.97724
0.160  0.97265 0.97272 0.97283 0.97299 0.97318 0.97340 0.97364 0.97390 0.97417 0.97445 0.97471 0.97496 0.97519 0.97539 0.97555 0.97567 0.97574 0.97575
0.165  0.97092 0.97100 0.97112 0.97128 0.97148 0.97171 0.97197 0.97225 0.97254 0.97283 0.97311 0.97338 0.97362 0.97383 0.97400 0.97413 0.97420 0.97422
0.170  0.96914 0.96922 0.96935 0.96952 0.96973 0.96998 0.97026 0.97055 0.97086 0.97116 0.97146 0.97174 0.97200 0.97222 0.97240 0.97254 0.97262 0.97263
0.175  0.96731 0.96739 0.96753 0.96771 0.96794 0.96820 0.96849 0.96880 0.96912 0.96945 0.96976 0.97006 0.97033 0.97057 0.97076 0.97090 0.97099 0.97100
0.180  0.96543 0.96552 0.96566 0.96585 0.96609 0.96636 0.96667 0.96700 0.96734 0.96768 0.96802 0.96833 0.96862 0.96887 0.96907 0.96921 0.96931 0.96933
0.185  0.96349 0.96358 0.96373 0.96394 0.96419 0.96448 0.96480 0.96515 0.96551 0.96587 0.96622 0.96655 0.96685 0.96712 0.96733 0.96748 0.96758 0.96760
0.190  0.96151 0.96160 0.96176 0.96197 0.96224 0.96254 0.96288 0.96325 0.96363 0.96401 0.96438 0.96473 0.96504 0.96532 0.96554 0.96571 0.96581 0.96583
0.195  0.95947 0.95957 0.95973 0.95996 0.96023 0.96056 0.96091 0.96130 0.96170 0.96209 0.96248 0.96285 0.96318 0.96347 0.96371 0.96388 0.96399 0.96401
0.200  0.95738 0.95748 0.95766 0.95789 0.95818 0.95852 0.95890 0.95930 0.95972 0.96013 0.96054 0.96093 0.96128 0.96158 0.96183 0.96201 0.96212 0.96215
0.205  0.95524 0.95535 0.95553 0.95577 0.95608 0.95643 0.95683 0.95725 0.95769 0.95812 0.95855 0.95896 0.95932 0.95964 0.95990 0.96009 0.96020 0.96024
0.210  0.95304 0.95316 0.95335 0.95361 0.95393 0.95430 0.95471 0.95515 0.95561 0.95607 0.95651 0.95694 0.95732 0.95765 0.95792 0.95812 0.95824 0.95828
0.215  0.95080 0.95092 0.95112 0.95139 0.95172 0.95211 0.95254 0.95300 0.95348 0.95396 0.95443 0.95487 0.95527 0.95562 0.95590 0.95611 0.95623 0.95627
0.220  0.94850 0.94863 0.94884 0.94912 0.94947 0.94987 0.95032 0.95080 0.95130 0.95180 0.95229 0.95275 0.95317 0.95353 0.95383 0.95405 0.95418 0.95422
0.225  0.94616 0.94629 0.94651 0.94680 0.94716 0.94758 0.94805 0.94856 0.94908 0.94960 0.95011 0.95059 0.95102 0.95140 0.95171 0.95194 0.95208 0.95212
0.230  0.94376 0.94390 0.94412 0.94443 0.94481 0.94525 0.94574 0.94626 0.94680 0.94735 0.94788 0.94838 0.94883 0.94923 0.94955 0.94978 0.94993 0.94998
0.235  0.94131 0.94146 0.94169 0.94201 0.94240 0.94286 0.94337 0.94391 0.94448 0.94504 0.94560 0.94612 0.94659 0.94700 0.94734 0.94758 0.94773 0.94778
0.240  0.93882 0.93896 0.93921 0.93954 0.93995 0.94042 0.94095 0.94152 0.94211 0.94269 0.94327 0.94381 0.94430 0.94473 0.94508 0.94533 0.94549 0.94554
0.245  0.93627 0.93642 0.93667 0.93702 0.93744 0.93794 0.93849 0.93908 0.93969 0.94030 0.94090 0.94146 0.94197 0.94241 0.94277 0.94304 0.94320 0.94326
0.250  0.93367 0.93383 0.93409 0.93445 0.93489 0.93540 0.93597 0.93658 0.93722 0.93785 0.93847 0.93906 0.93959 0.94005 0.94042 0.94070 0.94087 0.94092
0.255  0.93102 0.93119 0.93146 0.93183 0.93228 0.93282 0.93341 0.93404 0.93470 0.93536 0.93600 0.93661 0.93716 0.93763 0.93802 0.93831 0.93848 0.93855
0.260  0.92832 0.92849 0.92877 0.92916 0.92963 0.93018 0.93080 0.93145 0.93213 0.93281 0.93348 0.93411 0.93468 0.93517 0.93558 0.93587 0.93605 0.93609
0.265  0.92557 0.92575 0.92604 0.92644 0.92693 0.92750 0.92814 0.92881 0.92952 0.93022 0.93091 0.93157 0.93216 0.93267 0.93308 0.93339 0.93358 0.93362
0.270  0.92277 0.92296 0.92326 0.92367 0.92418 0.92477 0.92543 0.92613 0.92686 0.92759 0.92830 0.92897 0.92958 0.93011 0.93054 0.93086 0.93106 0.93110
0.275  0.91992 0.92011 0.92043 0.92085 0.92138 0.92199 0.92267 0.92339 0.92415 0.92490 0.92564 0.92633 0.92696 0.92751 0.92796 0.92828 0.92849 0.92854
0.280  0.91703 0.91722 0.91755 0.91798 0.91853 0.91916 0.91986 0.92061 0.92139 0.92217 0.92293 0.92365 0.92430 0.92486 0.92532 0.92566 0.92587 0.92592
0.285  0.91408 0.91428 0.91461 0.91507 0.91563 0.91628 0.91700 0.91777 0.91858 0.91939 0.92017 0.92091 0.92159 0.92217 0.92264 0.92299 0.92321 0.92326
0.290  0.91108 0.91129 0.91163 0.91210 0.91268 0.91335 0.91410 0.91489 0.91572 0.91656 0.91737 0.91813 0.91883 0.91943 0.91992 0.92028 0.92050 0.92056
0.295  0.90804 0.90825 0.90861 0.90909 0.90968 0.91038 0.91114 0.91197 0.91282 0.91368 0.91451 0.91530 0.91602 0.91664 0.91714 0.91751 0.91774 0.91781
0.300  0.90494 0.90516 0.90553 0.90602 0.90664 0.90735 0.90814 0.90899 0.90987 0.91075 0.91161 0.91243 0.91316 0.91380 0.91432 0.91471 0.91494 0.91501
0.305  0.90180 0.90203 0.90240 0.90291 0.90354 0.90428 0.90509 0.90597 0.90687 0.90778 0.90867 0.90950 0.91026 0.91092 0.91145 0.91185 0.91209 0.91216
0.310  0.89861 0.89884 0.89923 0.89975 0.90040 0.90116 0.90200 0.90289 0.90383 0.90476 0.90567 0.90653 0.90732 0.90799 0.90854 0.90895 0.90920 0.90927
0.315  0.89536 0.89561 0.89600 0.89655 0.89721 0.89799 0.89885 0.89977 0.90073 0.90170 0.90263 0.90352 0.90432 0.90502 0.90558 0.90600 0.90626 0.90634
0.320  0.89208 0.89233 0.89273 0.89329 0.89397 0.89477 0.89566 0.89661 0.89759 0.89858 0.89955 0.90045 0.90128 0.90199 0.90258 0.90300 0.90327 0.90335
0.325  0.88874 0.88900 0.88941 0.88998 0.89069 0.89151 0.89242 0.89339 0.89440 0.89542 0.89641 0.89734 0.89819 0.89893 0.89952 0.89996 0.90023 0.90032
0.330  0.88535 0.88562 0.88605 0.88663 0.88735 0.88820 0.88913 0.89013 0.89117 0.89221 0.89323 0.89419 0.89506 0.89581 0.89642 0.89688 0.89715 0.89725
0.335  0.88192 0.88219 0.88263 0.88323 0.88397 0.88484 0.88580 0.88682 0.88789 0.88896 0.89000 0.89098 0.89188 0.89265 0.89328 0.89374 0.89403 0.89412
0.340  0.87844 0.87872 0.87917 0.87978 0.88054 0.88143 0.88242 0.88347 0.88456 0.88566 0.88672 0.88773 0.88865 0.88944 0.89009 0.89056 0.89085 0.89095
0.345  0.87491 0.87519 0.87566 0.87629 0.87707 0.87798 0.87899 0.88006 0.88118 0.88231 0.88340 0.88444 0.88537 0.88619 0.88685 0.88734 0.88764 0.88774
0.350  0.87134 0.87163 0.87210 0.87275 0.87355 0.87447 0.87551 0.87661 0.87776 0.87891 0.88003 0.88109 0.88205 0.88289 0.88356 0.88406 0.88437 0.88448
0.355  0.86771 0.86801 0.86850 0.86916 0.86998 0.87093 0.87199 0.87312 0.87429 0.87547 0.87662 0.87770 0.87869 0.87954 0.88023 0.88075 0.88106 0.88114
0.360  0.86404 0.86435 0.86484 0.86552 0.86636 0.86733 0.86842 0.86957 0.87078 0.87198 0.87316 0.87427 0.87527 0.87615 0.87686 0.87738 0.87770 0.87779
0.365  0.86033 0.86064 0.86115 0.86184 0.86270 0.86369 0.86480 0.86598 0.86721 0.86845 0.86965 0.87078 0.87181 0.87271 0.87343 0.87397 0.87430 0.87439
0.370  0.85656 0.85688 0.85740 0.85811 0.85898 0.86000 0.86114 0.86235 0.86360 0.86487 0.86610 0.86726 0.86831 0.86922 0.86996 0.87051 0.87085 0.87094
0.375  0.85275 0.85308 0.85361 0.85433 0.85523 0.85627 0.85743 0.85866 0.85995 0.86124 0.86250 0.86368 0.86476 0.86569 0.86645 0.86701 0.86735 0.86745
0.380  0.84889 0.84923 0.84977 0.85051 0.85142 0.85249 0.85367 0.85493 0.85625 0.85756 0.85885 0.86006 0.86116 0.86211 0.86289 0.86346 0.86381 0.86391
0.385  0.84499 0.84533 0.84589 0.84664 0.84757 0.84866 0.84987 0.85116 0.85250 0.85384 0.85515 0.85639 0.85751 0.85849 0.85928 0.85986 0.86022 0.86033
0.390  0.84104 0.84139 0.84195 0.84273 0.84368 0.84479 0.84602 0.84734 0.84871 0.85008 0.85142 0.85268 0.85382 0.85482 0.85562 0.85622 0.85659 0.85670
0.395  0.83705 0.83740 0.83798 0.83877 0.83974 0.84087 0.84212 0.84347 0.84487 0.84627 0.84763 0.84892 0.85009 0.85110 0.85192 0.85253 0.85291 0.85302
0.400  0.83301 0.83337 0.83396 0.83476 0.83575 0.83690 0.83818 0.83956 0.84098 0.84241 0.84380 0.84511 0.84630 0.84734 0.84818 0.84880 0.84918 0.84930
0.405  0.82892 0.82929 0.82989 0.83071 0.83172 0.83289 0.83420 0.83559 0.83705 0.83850 0.83992 0.84126 0.84248 0.84353 0.84439 0.84502 0.84541 0.84553
0.410  0.82479 0.82516 0.82577 0.82661 0.82764 0.82884 0.83017 0.83159 0.83307 0.83456 0.83600 0.83736 0.83860 0.83968 0.84055 0.84119 0.84159 0.84172
0.415  0.82061 0.82099 0.82161 0.82247 0.82351 0.82474 0.82609 0.82754 0.82905 0.83056 0.83203 0.83342 0.83468 0.83578 0.83667 0.83732 0.83773 0.83786
0.420  0.81639 0.81678 0.81741 0.81828 0.81935 0.82059 0.82197 0.82344 0.82498 0.82652 0.82802 0.82943 0.83072 0.83183 0.83274 0.83340 0.83382 0.83395
0.425  0.81212 0.81252 0.81316 0.81404 0.81513 0.81640 0.81780 0.81930 0.82086 0.82243 0.82396 0.82540 0.82671 0.82784 0.82876 0.82944 0.82986 0.82998
0.430  0.80781 0.80821 0.80887 0.80977 0.81087 0.81216 0.81359 0.81512 0.81671 0.81830 0.81986 0.82132 0.82265 0.82380 0.82474 0.82543 0.82586 0.82598
0.435  0.80345 0.80386 0.80453 0.80544 0.80657 0.80788 0.80933 0.81089 0.81250 0.81413 0.81571 0.81720 0.81855 0.81972 0.82068 0.82138 0.82181 0.82194
0.440  0.79905 0.79947 0.80015 0.80107 0.80222 0.80355 0.80503 0.80661 0.80825 0.80990 0.81151 0.81303 0.81440 0.81559 0.81656 0.81728 0.81772 0.81785
0.445  0.79461 0.79503 0.79572 0.79666 0.79783 0.79918 0.80068 0.80229 0.80396 0.80563 0.80727 0.80881 0.81021 0.81142 0.81241 0.81313 0.81358 0.81371
0.450  0.79012 0.79055 0.79125 0.79221 0.79339 0.79476 0.79629 0.79793 0.79962 0.80132 0.80298 0.80455 0.80597 0.80720 0.80820 0.80894 0.80939 0.80953
0.455  0.78559 0.78602 0.78674 0.78771 0.78891 0.79030 0.79186 0.79352 0.79524 0.79697 0.79865 0.80024 0.80168 0.80293 0.80395 0.80470 0.80516 0.80531
0.460  0.78101 0.78145 0.78218 0.78316 0.78438 0.78580 0.78738 0.78906 0.79081 0.79256 0.79428 0.79589 0.79735 0.79862 0.79966 0.80042 0.80089 0.80104
0.465  0.77639 0.77684 0.77757 0.77857 0.77981 0.78125 0.78285 0.78456 0.78634 0.78812 0.78985 0.79149 0.79298 0.79427 0.79532 0.79609 0.79657 0.79672
0.470  0.77173 0.77218 0.77293 0.77394 0.77520 0.77666 0.77828 0.78002 0.78182 0.78363 0.78539 0.78705 0.78856 0.78987 0.79093 0.79172 0.79220 0.79235
0.475  0.76702 0.76748 0.76824 0.76927 0.77054 0.77202 0.77367 0.77543 0.77726 0.77909 0.78088 0.78256 0.78409 0.78542 0.78650 0.78730 0.78778 0.78794
0.480  0.76227 0.76274 0.76351 0.76455 0.76584 0.76734 0.76901 0.77080 0.77265 0.77451 0.77632 0.77803 0.77958 0.78093 0.78202 0.78283 0.78332 0.78349
0.485  0.75748 0.75795 0.75873 0.75979 0.76110 0.76262 0.76431 0.76612 0.76800 0.76988 0.77172 0.77345 0.77503 0.77639 0.77750 0.77832 0.77882 0.77899
0.490  0.75264 0.75312 0.75391 0.75498 0.75631 0.75785 0.75957 0.76140 0.76330 0.76522 0.76708 0.76883 0.77043 0.77181 0.77293 0.77376 0.77427 0.77442
0.495  0.74776 0.74825 0.74905 0.75014 0.75148 0.75304 0.75478 0.75664 0.75857 0.76050 0.76239 0.76416 0.76578 0.76718 0.76832 0.76916 0.76967 0.76983
0.500  0.74284 0.74334 0.74415 0.74525 0.74661 0.74819 0.74995 0.75183 0.75378 0.75574 0.75765 0.75945 0.76109 0.76251 0.76366 0.76451 0.76503 0.76519
0.505  0.73788 0.73838 0.73920 0.74031 0.74169 0.74329 0.74507 0.74698 0.74895 0.75094 0.75287 0.75470 0.75635 0.75779 0.75895 0.75981 0.76035 0.76051
0.510  0.73288 0.73338 0.73421 0.73534 0.73673 0.73835 0.74016 0.74208 0.74408 0.74609 0.74805 0.74990 0.75157 0.75302 0.75420 0.75508 0.75561 0.75578
0.515  0.72783 0.72834 0.72918 0.73032 0.73173 0.73337 0.73520 0.73715 0.73917 0.74120 0.74318 0.74505 0.74674 0.74821 0.74941 0.75029 0.75083 0.75100
0.520  0.72274 0.72326 0.72411 0.72526 0.72669 0.72835 0.73019 0.73216 0.73421 0.73626 0.73827 0.74016 0.74187 0.74336 0.74457 0.74546 0.74601 0.74618
0.525  0.71761 0.71814 0.71899 0.72016 0.72160 0.72328 0.72515 0.72714 0.72921 0.73128 0.73331 0.73522 0.73696 0.73846 0.73968 0.74058 0.74114 0.74132
0.530  0.71244 0.71297 0.71384 0.71502 0.71648 0.71817 0.72006 0.72207 0.72416 0.72626 0.72831 0.73024 0.73199 0.73351 0.73475 0.73566 0.73622 0.73640
0.535  0.70723 0.70777 0.70864 0.70983 0.71131 0.71302 0.71492 0.71696 0.71907 0.72120 0.72326 0.72522 0.72699 0.72852 0.72977 0.73069 0.73126 0.73145
0.540  0.70198 0.70252 0.70340 0.70461 0.70609 0.70783 0.70975 0.71181 0.71394 0.71609 0.71817 0.72015 0.72194 0.72349 0.72475 0.72568 0.72625 0.72644
0.545  0.69668 0.69723 0.69812 0.69934 0.70084 0.70259 0.70453 0.70661 0.70877 0.71093 0.71304 0.71503 0.71684 0.71841 0.71968 0.72062 0.72120 0.72137
0.550  0.69135 0.69190 0.69280 0.69403 0.69555 0.69731 0.69927 0.70137 0.70355 0.70574 0.70787 0.70987 0.71170 0.71328 0.71457 0.71552 0.71610 0.71627
0.555  0.68597 0.68653 0.68744 0.68868 0.69021 0.69199 0.69397 0.69609 0.69829 0.70049 0.70264 0.70467 0.70651 0.70811 0.70941 0.71037 0.71096 0.71113
0.560  0.68055 0.68112 0.68204 0.68329 0.68483 0.68663 0.68863 0.69077 0.69298 0.69521 0.69738 0.69942 0.70128 0.70290 0.70421 0.70517 0.70577 0.70595
0.565  0.67510 0.67567 0.67659 0.67785 0.67941 0.68123 0.68324 0.68540 0.68764 0.68988 0.69207 0.69413 0.69601 0.69763 0.69896 0.69993 0.70053 0.70072
0.570  0.66960 0.67017 0.67111 0.67238 0.67395 0.67578 0.67781 0.67999 0.68225 0.68451 0.68672 0.68880 0.69069 0.69233 0.69366 0.69464 0.69525 0.69544
0.575  0.66406 0.66464 0.66558 0.66687 0.66845 0.67029 0.67234 0.67454 0.67681 0.67909 0.68132 0.68342 0.68532 0.68697 0.68832 0.68931 0.68992 0.69011
0.580  0.65849 0.65907 0.66002 0.66131 0.66290 0.66476 0.66683 0.66904 0.67133 0.67364 0.67588 0.67799 0.67991 0.68158 0.68293 0.68393 0.68455 0.68474
0.585  0.65287 0.65346 0.65441 0.65571 0.65732 0.65919 0.66127 0.66350 0.66581 0.66813 0.67040 0.67253 0.67446 0.67613 0.67750 0.67851 0.67913 0.67933
0.590  0.64721 0.64780 0.64877 0.65008 0.65170 0.65358 0.65568 0.65792 0.66025 0.66258 0.66487 0.66701 0.66896 0.67065 0.67202 0.67304 0.67366 0.67387
0.595  0.64152 0.64211 0.64308 0.64440 0.64603 0.64793 0.65004 0.65230 0.65464 0.65700 0.65929 0.66145 0.66342 0.66511 0.66650 0.66752 0.66815 0.66836
0.600  0.63578 0.63638 0.63736 0.63869 0.64033 0.64224 0.64437 0.64664 0.64900 0.65136 0.65367 0.65585 0.65783 0.65954 0.66093 0.66196 0.66259 0.66278
0.605  0.63001 0.63061 0.63159 0.63293 0.63458 0.63651 0.63865 0.64093 0.64331 0.64569 0.64801 0.65020 0.65219 0.65391 0.65531 0.65635 0.65699 0.65718
0.610  0.62420 0.62480 0.62579 0.62713 0.62880 0.63073 0.63289 0.63519 0.63757 0.63997 0.64231 0.64451 0.64651 0.64825 0.64965 0.65070 0.65133 0.65153
0.615  0.61834 0.61895 0.61994 0.62130 0.62297 0.62492 0.62708 0.62940 0.63180 0.63421 0.63656 0.63877 0.64079 0.64253 0.64395 0.64500 0.64564 0.64584
0.620  0.61245 0.61306 0.61406 0.61542 0.61711 0.61906 0.62124 0.62357 0.62598 0.62841 0.63077 0.63299 0.63501 0.63677 0.63820 0.63925 0.63990 0.64010
0.625  0.60652 0.60714 0.60814 0.60951 0.61120 0.61317 0.61535 0.61769 0.62012 0.62256 0.62493 0.62717 0.62920 0.63097 0.63240 0.63346 0.63411 0.63431
0.630  0.60055 0.60117 0.60218 0.60355 0.60525 0.60723 0.60943 0.61178 0.61422 0.61667 0.61905 0.62130 0.62334 0.62511 0.62656 0.62762 0.62827 0.62848
0.635  0.59454 0.59516 0.59618 0.59756 0.59927 0.60125 0.60346 0.60582 0.60827 0.61073 0.61313 0.61539 0.61744 0.61921 0.62067 0.62173 0.62239 0.62260
0.640  0.58849 0.58912 0.59014 0.59152 0.59324 0.59523 0.59745 0.59982 0.60228 0.60475 0.60716 0.60943 0.61149 0.61327 0.61473 0.61580 0.61646 0.61668
0.645  0.58241 0.58303 0.58406 0.58545 0.58717 0.58918 0.59140 0.59378 0.59625 0.59873 0.60115 0.60343 0.60549 0.60729 0.60874 0.60982 0.61048 0.61071
0.650  0.57629 0.57691 0.57794 0.57934 0.58107 0.58308 0.58531 0.58769 0.59017 0.59266 0.59509 0.59738 0.59945 0.60125 0.60272 0.60380 0.60446 0.60466
0.655  0.57012 0.57075 0.57178 0.57319 0.57492 0.57694 0.57917 0.58157 0.58405 0.58655 0.58899 0.59129 0.59337 0.59517 0.59664 0.59773 0.59839 0.59859
0.660  0.56392 0.56455 0.56559 0.56699 0.56873 0.57076 0.57300 0.57540 0.57790 0.58040 0.58284 0.58515 0.58724 0.58905 0.59052 0.59161 0.59227 0.59248
0.665  0.55768 0.55832 0.55935 0.56076 0.56251 0.56453 0.56678 0.56919 0.57169 0.57421 0.57665 0.57896 0.58106 0.58287 0.58435 0.58544 0.58611 0.58632
0.670  0.55141 0.55204 0.55308 0.55449 0.55624 0.55827 0.56053 0.56294 0.56545 0.56797 0.57042 0.57273 0.57483 0.57666 0.57814 0.57923 0.57990 0.58011
0.675  0.54509 0.54573 0.54677 0.54818 0.54994 0.55197 0.55423 0.55665 0.55916 0.56169 0.56414 0.56646 0.56856 0.57039 0.57187 0.57297 0.57364 0.57386
0.680  0.53874 0.53937 0.54042 0.54184 0.54359 0.54562 0.54789 0.55032 0.55283 0.55536 0.55782 0.56014 0.56225 0.56408 0.56556 0.56666 0.56734 0.56755
0.685  0.53234 0.53298 0.53403 0.53545 0.53720 0.53924 0.54151 0.54394 0.54646 0.54899 0.55146 0.55378 0.55589 0.55772 0.55921 0.56031 0.56098 0.56120
0.690  0.52591 0.52655 0.52760 0.52902 0.53077 0.53282 0.53509 0.53752 0.54005 0.54258 0.54505 0.54737 0.54948 0.55131 0.55280 0.55390 0.55458 0.55480
0.695  0.51945 0.52009 0.52113 0.52256 0.52431 0.52636 0.52863 0.53106 0.53359 0.53612 0.53859 0.54092 0.54303 0.54486 0.54635 0.54745 0.54813 0.54833
0.700  0.51294 0.51358 0.51463 0.51605 0.51781 0.51985 0.52213 0.52456 0.52708 0.52962 0.53209 0.53442 0.53653 0.53836 0.53985 0.54095 0.54163 0.54183
0.705  0.50640 0.50704 0.50808 0.50950 0.51126 0.51331 0.51558 0.51802 0.52054 0.52307 0.52554 0.52787 0.52998 0.53181 0.53331 0.53441 0.53508 0.53529
0.710  0.49981 0.50045 0.50150 0.50292 0.50468 0.50672 0.50900 0.51143 0.51394 0.51647 0.51895 0.52128 0.52339 0.52522 0.52671 0.52781 0.52849 0.52870
0.715  0.49319 0.49383 0.49487 0.49629 0.49805 0.50010 0.50237 0.50479 0.50731 0.50984 0.51231 0.51464 0.51675 0.51858 0.52007 0.52117 0.52184 0.52205
0.720  0.48653 0.48717 0.48821 0.48963 0.49139 0.49343 0.49570 0.49812 0.50063 0.50316 0.50562 0.50795 0.51006 0.51189 0.51338 0.51447 0.51515 0.51536
0.725  0.47983 0.48047 0.48151 0.48293 0.48468 0.48672 0.48898 0.49140 0.49391 0.49644 0.49890 0.50122 0.50332 0.50515 0.50663 0.50773 0.50840 0.50862
0.730  0.47310 0.47373 0.47477 0.47618 0.47793 0.47997 0.48222 0.48464 0.48715 0.48967 0.49212 0.49444 0.49654 0.49836 0.49984 0.50094 0.50161 0.50183
0.735  0.46632 0.46696 0.46799 0.46940 0.47115 0.47318 0.47543 0.47784 0.48034 0.48286 0.48530 0.48761 0.48971 0.49152 0.49301 0.49410 0.49477 0.49496
0.740  0.45951 0.46014 0.46118 0.46258 0.46432 0.46634 0.46859 0.47099 0.47349 0.47600 0.47844 0.48074 0.48283 0.48464 0.48612 0.48721 0.48787 0.48807
0.745  0.45266 0.45329 0.45432 0.45572 0.45745 0.45947 0.46170 0.46410 0.46659 0.46909 0.47153 0.47382 0.47590 0.47771 0.47917 0.48026 0.48093 0.48113
0.750  0.44576 0.44639 0.44742 0.44881 0.45054 0.45255 0.45478 0.45717 0.45965 0.46214 0.46456 0.46685 0.46892 0.47072 0.47218 0.47327 0.47393 0.47414
0.755  0.43883 0.43946 0.44048 0.44187 0.44359 0.44559 0.44781 0.45019 0.45266 0.45514 0.45756 0.45983 0.46190 0.46369 0.46515 0.46622 0.46688 0.46709
0.760  0.43186 0.43248 0.43350 0.43489 0.43660 0.43859 0.44080 0.44317 0.44563 0.44809 0.45050 0.45277 0.45482 0.45661 0.45806 0.45913 0.45978 0.45999
0.765  0.42485 0.42547 0.42648 0.42786 0.42957 0.43154 0.43375 0.43610 0.43855 0.44099 0.44339 0.44565 0.44770 0.44947 0.45091 0.45198 0.45263 0.45285
0.770  0.41780 0.41842 0.41942 0.42079 0.42249 0.42445 0.42665 0.42899 0.43141 0.43385 0.43623 0.43848 0.44052 0.44228 0.44372 0.44478 0.44543 0.44564
0.775  0.41071 0.41132 0.41232 0.41369 0.41537 0.41732 0.41950 0.42183 0.42424 0.42667 0.42903 0.43126 0.43329 0.43505 0.43647 0.43753 0.43817 0.43836
0.780  0.40358 0.40419 0.40518 0.40653 0.40820 0.41015 0.41232 0.41462 0.41702 0.41943 0.42178 0.42400 0.42601 0.42775 0.42917 0.43022 0.43086 0.43105
0.785  0.39641 0.39701 0.39800 0.39934 0.40100 0.40293 0.40508 0.40737 0.40976 0.41215 0.41448 0.41668 0.41868 0.42041 0.42182 0.42286 0.42350 0.42369
0.790  0.38919 0.38979 0.39077 0.39211 0.39375 0.39567 0.39780 0.40007 0.40244 0.40482 0.40713 0.40931 0.41129 0.41301 0.41441 0.41544 0.41608 0.41627
0.795  0.38194 0.38253 0.38350 0.38483 0.38646 0.38836 0.39047 0.39273 0.39508 0.39744 0.39973 0.40189 0.40386 0.40556 0.40695 0.40797 0.40860 0.40880
0.800  0.37464 0.37523 0.37619 0.37750 0.37912 0.38101 0.38309 0.38534 0.38766 0.39000 0.39228 0.39442 0.39637 0.39806 0.39943 0.40044 0.40107 0.40127
0.805  0.36730 0.36788 0.36884 0.37014 0.37174 0.37361 0.37568 0.37790 0.38020 0.38252 0.38477 0.38690 0.38882 0.39050 0.39186 0.39286 0.39348 0.39368
0.810  0.35992 0.36049 0.36144 0.36272 0.36431 0.36616 0.36821 0.37041 0.37269 0.37498 0.37721 0.37932 0.38123 0.38288 0.38423 0.38522 0.38583 0.38601
0.815  0.35249 0.35306 0.35399 0.35527 0.35684 0.35867 0.36069 0.36287 0.36513 0.36739 0.36959 0.37167 0.37357 0.37521 0.37654 0.37752 0.37813 0.37830
0.820  0.34502 0.34558 0.34650 0.34776 0.34931 0.35112 0.35313 0.35528 0.35751 0.35974 0.36192 0.36398 0.36585 0.36748 0.36879 0.36976 0.37036 0.37054
0.825  0.33750 0.33806 0.33897 0.34021 0.34175 0.34352 0.34551 0.34764 0.34983 0.35205 0.35420 0.35624 0.35808 0.35968 0.36099 0.36195 0.36254 0.36272
0.830  0.32993 0.33049 0.33139 0.33261 0.33413 0.33588 0.33784 0.33994 0.34211 0.34430 0.34642 0.34843 0.35025 0.35183 0.35312 0.35407 0.35465 0.35483
0.835  0.32232 0.32287 0.32375 0.32496 0.32646 0.32819 0.33013 0.33219 0.33433 0.33649 0.33859 0.34057 0.34236 0.34392 0.34519 0.34613 0.34670 0.34688
0.840  0.31466 0.31520 0.31607 0.31726 0.31874 0.32045 0.32235 0.32438 0.32650 0.32862 0.33069 0.33264 0.33441 0.33595 0.33720 0.33812 0.33869 0.33887
0.845  0.30696 0.30748 0.30835 0.30952 0.31097 0.31265 0.31453 0.31653 0.31861 0.32070 0.32274 0.32466 0.32640 0.32791 0.32914 0.33005 0.33061 0.33077
0.850  0.29920 0.29972 0.30056 0.30172 0.30315 0.30480 0.30665 0.30861 0.31066 0.31272 0.31472 0.31661 0.31833 0.31981 0.32102 0.32191 0.32246 0.32262
0.855  0.29139 0.29190 0.29273 0.29386 0.29527 0.29689 0.29871 0.30064 0.30265 0.30468 0.30664 0.30850 0.31019 0.31165 0.31283 0.31371 0.31425 0.31441
0.860  0.28352 0.28402 0.28484 0.28595 0.28733 0.28893 0.29070 0.29261 0.29459 0.29657 0.29850 0.30032 0.30198 0.30341 0.30458 0.30544 0.30597 0.30613
0.865  0.27561 0.27609 0.27690 0.27799 0.27933 0.28091 0.28264 0.28451 0.28645 0.28840 0.29028 0.29207 0.29369 0.29511 0.29625 0.29709 0.29761 0.29777
0.870  0.26763 0.26811 0.26890 0.26996 0.27128 0.27282 0.27452 0.27636 0.27825 0.28015 0.28201 0.28376 0.28535 0.28673 0.28785 0.28868 0.28918 0.28934
0.875  0.25960 0.26007 0.26084 0.26188 0.26317 0.26468 0.26634 0.26813 0.26999 0.27184 0.27366 0.27537 0.27693 0.27827 0.27937 0.28018 0.28068 0.28081
0.880  0.25151 0.25196 0.25271 0.25373 0.25499 0.25647 0.25809 0.25984 0.26165 0.26347 0.26524 0.26691 0.26843 0.26975 0.27082 0.27161 0.27210 0.27223
0.885  0.24335 0.24380 0.24453 0.24552 0.24675 0.24819 0.24977 0.25148 0.25324 0.25502 0.25675 0.25838 0.25986 0.26114 0.26218 0.26296 0.26343 0.26357
0.890  0.23513 0.23556 0.23627 0.23724 0.23844 0.23984 0.24138 0.24304 0.24476 0.24649 0.24817 0.24976 0.25120 0.25245 0.25347 0.25422 0.25468 0.25482
0.895  0.22683 0.22726 0.22795 0.22889 0.23006 0.23141 0.23292 0.23452 0.23620 0.23788 0.23952 0.24106 0.24246 0.24367 0.24466 0.24539 0.24584 0.24598
0.900  0.21847 0.21888 0.21955 0.22047 0.22160 0.22291 0.22437 0.22593 0.22756 0.22919 0.23078 0.23227 0.23363 0.23481 0.23577 0.23648 0.23691 0.23703
0.905  0.21003 0.21043 0.21108 0.21197 0.21306 0.21433 0.21575 0.21725 0.21883 0.22041 0.22194 0.22339 0.22471 0.22585 0.22678 0.22746 0.22788 0.22800
0.910  0.20151 0.20189 0.20252 0.20338 0.20443 0.20566 0.20703 0.20849 0.21001 0.21153 0.21301 0.21441 0.21568 0.21679 0.21769 0.21835 0.21876 0.21887
0.915  0.19290 0.19327 0.19388 0.19470 0.19572 0.19690 0.19822 0.19963 0.20109 0.20256 0.20399 0.20534 0.20656 0.20762 0.20849 0.20913 0.20952 0.20964
0.920  0.18420 0.18456 0.18514 0.18593 0.18691 0.18805 0.18931 0.19067 0.19207 0.19348 0.19485 0.19615 0.19733 0.19835 0.19918 0.19980 0.20017 0.20029
0.925  0.17541 0.17575 0.17630 0.17706 0.17800 0.17909 0.18030 0.18160 0.18294 0.18429 0.18561 0.18685 0.18798 0.18895 0.18975 0.19034 0.19070 0.19079
0.930  0.16650 0.16683 0.16736 0.16808 0.16898 0.17002 0.17117 0.17241 0.17369 0.17498 0.17624 0.17742 0.17850 0.17943 0.18019 0.18075 0.18110 0.18119
0.935  0.15748 0.15779 0.15829 0.15898 0.15983 0.16082 0.16192 0.16310 0.16431 0.16554 0.16674 0.16786 0.16889 0.16977 0.17049 0.17103 0.17136 0.17145
0.940  0.14833 0.14862 0.14910 0.14975 0.15055 0.15149 0.15253 0.15364 0.15479 0.15596 0.15709 0.15816 0.15912 0.15996 0.16064 0.16115 0.16146 0.16153
0.945  0.13904 0.13931 0.13976 0.14037 0.14113 0.14201 0.14299 0.14404 0.14512 0.14621 0.14728 0.14828 0.14919 0.14998 0.15063 0.15110 0.15139 0.15147
0.950  0.12958 0.12984 0.13026 0.13083 0.13154 0.13236 0.13328 0.13425 0.13527 0.13629 0.13729 0.13823 0.13908 0.13982 0.14042 0.14086 0.14114 0.14121
0.955  0.11995 0.12018 0.12057 0.12110 0.12176 0.12253 0.12337 0.12428 0.12523 0.12618 0.12709 0.12797 0.12876 0.12945 0.13001 0.13042 0.13067 0.13072
0.960  0.11010 0.11032 0.11068 0.11116 0.11177 0.11247 0.11325 0.11408 0.11495 0.11582 0.11667 0.11747 0.11820 0.11883 0.11935 0.11973 0.11996 0.12002
0.965  0.10000 0.10020 0.10053 0.10097 0.10152 0.10215 0.10287 0.10362 0.10441 0.10520 0.10597 0.10670 0.10736 0.10794 0.10840 0.10875 0.10896 0.10900
0.970  0.08960 0.08978 0.09007 0.09047 0.09096 0.09153 0.09217 0.09284 0.09355 0.09425 0.09495 0.09560 0.09619 0.09670 0.09712 0.09743 0.09762 0.09767
0.975  0.07882 0.07898 0.07924 0.07958 0.08001 0.08051 0.08107 0.08167 0.08229 0.08291 0.08351 0.08409 0.08461 0.08506 0.08542 0.08569 0.08586 0.08590
0.980  0.06755 0.06769 0.06791 0.06820 0.06857 0.06899 0.06947 0.06998 0.07050 0.07103 0.07155 0.07204 0.07248 0.07287 0.07318 0.07341 0.07355 0.07358
0.985  0.05560 0.05570 0.05588 0.05612 0.05642 0.05677 0.05715 0.05757 0.05800 0.05843 0.05885 0.05925 0.05961 0.05993 0.06018 0.06037 0.06048 0.06049
0.990  0.04257 0.04265 0.04278 0.04297 0.04319 0.04345 0.04374 0.04406 0.04438 0.04470 0.04502 0.04532 0.04559 0.04583 0.04602 0.04616 0.04625 0.04626
0.995  0.02749 0.02754 0.02762 0.02774 0.02788 0.02804 0.02822 0.02842 0.02862 0.02882 0.02902 0.02921 0.02938 0.02953 0.02965 0.02974 0.02979 0.02978
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e090.dat <==
# alpha = +0.05 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990
0.015  0.99974 0.99974 0.99975 0.99975 0.99975 0.99975 0.99975 0.99976 0.99976 0.99976 0.99976 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977 0.99977
0.020  0.99954 0.99955 0.99955 0.99955 0.99955 0.99956 0.99956 0.99957 0.99957 0.99958 0.99958 0.99958 0.99959 0.99959 0.99959 0.99960 0.99960 0.99960
0.025  0.99929 0.99929 0.99929 0.99930 0.99930 0.99931 0.99931 0.99932 0.99933 0.99934 0.99934 0.99935 0.99936 0.99936 0.99937 0.99937 0.99937 0.99937
0.030  0.99898 0.99898 0.99898 0.99899 0.99900 0.99900 0.99901 0.99902 0.99903 0.99904 0.99905 0.99906 0.99907 0.99908 0.99909 0.99909 0.99909 0.99909
0.035  0.99861 0.99861 0.99861 0.99862 0.99863 0.99864 0.99866 0.99867 0.99868 0.99870 0.99871 0.99873 0.99874 0.99875 0.99876 0.99876 0.99877 0.99877
0.040  0.99818 0.99818 0.99819 0.99820 0.99821 0.99823 0.99825 0.99826 0.99828 0.99830 0.99832 0.99834 0.99835 0.99837 0.99838 0.99838 0.99839 0.99839
0.045  0.99769 0.99770 0.99771 0.99772 0.99774 0.99776 0.99778 0.99780 0.99783 0.99785 0.99787 0.99789 0.99791 0.99793 0.99794 0.99795 0.99796 0.99796
0.050  0.99715 0.99716 0.99717 0.99719 0.99721 0.99723 0.99726 0.99729 0.99732 0.99735 0.99737 0.99740 0.99742 0.99745 0.99746 0.99748 0.99748 0.99749
0.055  0.99656 0.99657 0.99658 0.99660 0.99662 0.99665 0.99668 0.99672 0.99675 0.99679 0.99682 0.99685 0.99688 0.99691 0.99693 0.99695 0.99695 0.99696
0.060  0.99590 0.99591 0.99593 0.99595 0.99598 0.99602 0.99605 0.99609 0.99614 0.99618 0.99622 0.99626 0.99629 0.99632 0.99635 0.99636 0.99638 0.99638
0.065  0.99519 0.99521 0.99523 0.99525 0.99529 0.99533 0.99537 0.99542 0.99547 0.99551 0.99556 0.99561 0.99565 0.99568 0.99571 0.99573 0.99575 0.99575
0.070  0.99443 0.99444 0.99446 0.99450 0.99453 0.99458 0.99463 0.99469 0.99474 0.99480 0.99485 0.99491 0.99495 0.99499 0.99503 0.99505 0.99507 0.99507
0.075  0.99360 0.99362 0.99364 0.99368 0.99373 0.99378 0.99384 0.99390 0.99396 0.99403 0.99409 0.99415 0.99421 0.99425 0.99429 0.99432 0.99434 0.99434
0.080  0.99272 0.99274 0.99277 0.99281 0.99286 0.99292 0.99299 0.99306 0.99313 0.99321 0.99328 0.99335 0.99341 0.99346 0.99351 0.99354 0.99356 0.99357
0.085  0.99178 0.99181 0.99184 0.99189 0.99194 0.99201 0.99209 0.99217 0.99225 0.99233 0.99241 0.99249 0.99256 0.99262 0.99267 0.99271 0.99273 0.99274
0.090  0.99079 0.99081 0.99085 0.99091 0.99097 0.99105 0.99113 0.99122 0.99131 0.99141 0.99150 0.99158 0.99166 0.99173 0.99178 0.99182 0.99185 0.99186
0.095  0.98974 0.98977 0.98981 0.98987 0.98994 0.99002 0.99012 0.99022 0.99032 0.99043 0.99053 0.99062 0.99071 0.99078 0.99084 0.99089 0.99092 0.99093
0.100  0.98863 0.98866 0.98871 0.98878 0.98886 0.98895 0.98905 0.98916 0.98928 0.98939 0.98950 0.98961 0.98971 0.98979 0.98986 0.98991 0.98994 0.98995
0.105  0.98747 0.98750 0.98756 0.98763 0.98772 0.98782 0.98793 0.98805 0.98818 0.98831 0.98843 0.98855 0.98865 0.98874 0.98882 0.98887 0.98891 0.98892
0.110  0.98625 0.98629 0.98635 0.98643 0.98652 0.98663 0.98676 0.98689 0.98703 0.98717 0.98730 0.98743 0.98755 0.98765 0.98773 0.98779 0.98783 0.98783
0.115  0.98498 0.98502 0.98508 0.98517 0.98527 0.98539 0.98553 0.98568 0.98583 0.98598 0.98612 0.98626 0.98639 0.98650 0.98659 0.98665 0.98669 0.98670
0.120  0.98365 0.98369 0.98376 0.98385 0.98397 0.98410 0.98425 0.98441 0.98457 0.98473 0.98489 0.98505 0.98518 0.98530 0.98540 0.98547 0.98551 0.98552
0.125  0.98226 0.98231 0.98238 0.98248 0.98261 0.98275 0.98291 0.98308 0.98326 0.98344 0.98361 0.98377 0.98392 0.98405 0.98416 0.98423 0.98428 0.98429
0.130  0.98082 0.98087 0.98095 0.98106 0.98119 0.98135 0.98152 0.98170 0.98190 0.98209 0.98228 0.98245 0.98261 0.98275 0.98287 0.98295 0.98300 0.98301
0.135  0.97932 0.97937 0.97946 0.97958 0.97972 0.97989 0.98007 0.98027 0.98048 0.98069 0.98089 0.98108 0.98125 0.98140 0.98152 0.98161 0.98167 0.98168
0.140  0.97777 0.97782 0.97792 0.97804 0.97820 0.97838 0.97858 0.97879 0.97901 0.97923 0.97945 0.97965 0.97984 0.98000 0.98013 0.98023 0.98029 0.98030
0.145  0.97616 0.97622 0.97632 0.97645 0.97662 0.97681 0.97702 0.97725 0.97749 0.97773 0.97796 0.97818 0.97838 0.97855 0.97869 0.97879 0.97886 0.97887
0.150  0.97449 0.97456 0.97466 0.97481 0.97498 0.97519 0.97542 0.97566 0.97591 0.97617 0.97642 0.97665 0.97686 0.97705 0.97720 0.97731 0.97737 0.97739
0.155  0.97277 0.97284 0.97295 0.97311 0.97329 0.97351 0.97376 0.97402 0.97429 0.97456 0.97482 0.97507 0.97530 0.97549 0.97565 0.97577 0.97584 0.97586
0.160  0.97100 0.97107 0.97119 0.97135 0.97155 0.97178 0.97204 0.97232 0.97261 0.97290 0.97318 0.97344 0.97368 0.97389 0.97406 0.97418 0.97426 0.97428
0.165  0.96917 0.96924 0.96937 0.96954 0.96975 0.97000 0.97028 0.97057 0.97088 0.97118 0.97148 0.97176 0.97202 0.97224 0.97242 0.97255 0.97263 0.97265
0.170  0.96728 0.96736 0.96750 0.96768 0.96790 0.96816 0.96846 0.96877 0.96909 0.96941 0.96973 0.97003 0.97030 0.97053 0.97072 0.97086 0.97095 0.97097
0.175  0.96534 0.96542 0.96557 0.96576 0.96600 0.96627 0.96658 0.96691 0.96725 0.96760 0.96793 0.96824 0.96853 0.96878 0.96898 0.96913 0.96922 0.96924
0.180  0.96334 0.96343 0.96358 0.96379 0.96404 0.96433 0.96465 0.96500 0.96536 0.96572 0.96608 0.96641 0.96671 0.96697 0.96718 0.96734 0.96744 0.96746
0.185  0.96129 0.96139 0.96154 0.96176 0.96202 0.96233 0.96267 0.96304 0.96342 0.96380 0.96417 0.96452 0.96484 0.96512 0.96534 0.96551 0.96561 0.96564
0.190  0.95919 0.95929 0.95945 0.95968 0.95996 0.96028 0.96064 0.96103 0.96143 0.96183 0.96222 0.96259 0.96292 0.96321 0.96345 0.96362 0.96373 0.96376
0.195  0.95703 0.95713 0.95731 0.95754 0.95784 0.95818 0.95855 0.95896 0.95938 0.95980 0.96021 0.96060 0.96095 0.96125 0.96150 0.96168 0.96180 0.96183
0.200  0.95481 0.95492 0.95511 0.95535 0.95566 0.95602 0.95642 0.95684 0.95728 0.95772 0.95815 0.95856 0.95893 0.95925 0.95951 0.95970 0.95982 0.95985
0.205  0.95254 0.95266 0.95285 0.95311 0.95343 0.95381 0.95422 0.95467 0.95513 0.95559 0.95605 0.95647 0.95686 0.95719 0.95746 0.95766 0.95779 0.95783
0.210  0.95022 0.95034 0.95054 0.95081 0.95115 0.95154 0.95198 0.95244 0.95293 0.95341 0.95389 0.95433 0.95473 0.95509 0.95537 0.95558 0.95571 0.95575
0.215  0.94784 0.94797 0.94818 0.94846 0.94882 0.94923 0.94968 0.95017 0.95067 0.95118 0.95167 0.95214 0.95256 0.95293 0.95323 0.95345 0.95358 0.95362
0.220  0.94541 0.94555 0.94576 0.94606 0.94643 0.94686 0.94733 0.94784 0.94837 0.94890 0.94941 0.94990 0.95034 0.95072 0.95103 0.95126 0.95140 0.95145
0.225  0.94293 0.94307 0.94329 0.94360 0.94399 0.94443 0.94493 0.94546 0.94601 0.94656 0.94710 0.94761 0.94807 0.94846 0.94879 0.94903 0.94918 0.94922
0.230  0.94039 0.94053 0.94077 0.94109 0.94149 0.94196 0.94248 0.94303 0.94360 0.94417 0.94474 0.94526 0.94574 0.94616 0.94650 0.94675 0.94690 0.94695
0.235  0.93780 0.93795 0.93820 0.93853 0.93895 0.93943 0.93997 0.94054 0.94114 0.94174 0.94232 0.94287 0.94337 0.94380 0.94415 0.94441 0.94457 0.94463
0.240  0.93515 0.93531 0.93557 0.93592 0.93635 0.93685 0.93741 0.93801 0.93863 0.93925 0.93986 0.94043 0.94095 0.94139 0.94176 0.94203 0.94220 0.94225
0.245  0.93245 0.93262 0.93288 0.93325 0.93370 0.93422 0.93480 0.93542 0.93606 0.93671 0.93734 0.93793 0.93847 0.93894 0.93932 0.93960 0.93977 0.93983
0.250  0.92970 0.92987 0.93015 0.93053 0.93099 0.93153 0.93214 0.93278 0.93345 0.93412 0.93477 0.93539 0.93595 0.93643 0.93683 0.93712 0.93730 0.93736
0.255  0.92690 0.92707 0.92736 0.92775 0.92824 0.92880 0.92942 0.93009 0.93078 0.93148 0.93216 0.93280 0.93337 0.93388 0.93429 0.93459 0.93477 0.93484
0.260  0.92404 0.92423 0.92452 0.92493 0.92543 0.92601 0.92666 0.92735 0.92807 0.92879 0.92949 0.93015 0.93075 0.93127 0.93170 0.93201 0.93220 0.93225
0.265  0.92113 0.92132 0.92163 0.92205 0.92257 0.92317 0.92384 0.92456 0.92530 0.92604 0.92677 0.92746 0.92808 0.92862 0.92906 0.92938 0.92958 0.92963
0.270  0.91817 0.91837 0.91869 0.91912 0.91966 0.92028 0.92097 0.92171 0.92248 0.92325 0.92400 0.92471 0.92536 0.92591 0.92637 0.92670 0.92691 0.92696
0.275  0.91516 0.91536 0.91569 0.91614 0.91669 0.91734 0.91805 0.91882 0.91961 0.92041 0.92119 0.92192 0.92258 0.92316 0.92363 0.92397 0.92419 0.92425
0.280  0.91209 0.91230 0.91264 0.91310 0.91368 0.91434 0.91508 0.91587 0.91669 0.91752 0.91832 0.91908 0.91976 0.92036 0.92084 0.92120 0.92142 0.92148
0.285  0.90897 0.90919 0.90954 0.91002 0.91061 0.91130 0.91206 0.91288 0.91372 0.91457 0.91540 0.91618 0.91689 0.91750 0.91800 0.91837 0.91860 0.91867
0.290  0.90581 0.90603 0.90639 0.90688 0.90749 0.90820 0.90899 0.90983 0.91070 0.91158 0.91243 0.91324 0.91397 0.91460 0.91512 0.91550 0.91573 0.91580
0.295  0.90258 0.90281 0.90319 0.90369 0.90432 0.90505 0.90586 0.90673 0.90763 0.90854 0.90941 0.91025 0.91100 0.91165 0.91218 0.91257 0.91281 0.91289
0.300  0.89931 0.89955 0.89993 0.90046 0.90110 0.90185 0.90269 0.90358 0.90451 0.90544 0.90635 0.90720 0.90798 0.90865 0.90920 0.90960 0.90985 0.90993
0.305  0.89599 0.89623 0.89663 0.89717 0.89783 0.89860 0.89947 0.90038 0.90134 0.90230 0.90323 0.90411 0.90491 0.90560 0.90616 0.90658 0.90683 0.90691
0.310  0.89261 0.89286 0.89327 0.89382 0.89451 0.89531 0.89619 0.89714 0.89812 0.89910 0.90006 0.90097 0.90179 0.90250 0.90308 0.90351 0.90377 0.90386
0.315  0.88919 0.88944 0.88986 0.89043 0.89114 0.89196 0.89287 0.89384 0.89485 0.89586 0.89685 0.89778 0.89862 0.89936 0.89995 0.90039 0.90066 0.90075
0.320  0.88571 0.88598 0.88641 0.88699 0.88771 0.88856 0.88949 0.89049 0.89153 0.89257 0.89358 0.89454 0.89541 0.89616 0.89677 0.89722 0.89750 0.89759
0.325  0.88219 0.88246 0.88290 0.88350 0.88424 0.88511 0.88607 0.88709 0.88816 0.88923 0.89027 0.89125 0.89214 0.89291 0.89354 0.89401 0.89429 0.89438
0.330  0.87861 0.87889 0.87934 0.87996 0.88072 0.88161 0.88259 0.88365 0.88474 0.88584 0.88690 0.88791 0.88883 0.88962 0.89026 0.89074 0.89103 0.89113
0.335  0.87498 0.87527 0.87573 0.87637 0.87715 0.87806 0.87907 0.88015 0.88127 0.88240 0.88349 0.88453 0.88546 0.88628 0.88694 0.88743 0.88773 0.88783
0.340  0.87131 0.87160 0.87207 0.87272 0.87352 0.87446 0.87549 0.87660 0.87775 0.87891 0.88003 0.88109 0.88205 0.88289 0.88356 0.88406 0.88437 0.88447
0.345  0.86758 0.86788 0.86837 0.86903 0.86985 0.87081 0.87187 0.87301 0.87418 0.87537 0.87652 0.87761 0.87859 0.87945 0.88014 0.88065 0.88097 0.88107
0.350  0.86380 0.86411 0.86461 0.86529 0.86613 0.86711 0.86820 0.86936 0.87057 0.87178 0.87296 0.87407 0.87508 0.87596 0.87667 0.87719 0.87752 0.87763
0.355  0.85998 0.86029 0.86080 0.86150 0.86236 0.86336 0.86448 0.86567 0.86690 0.86814 0.86935 0.87049 0.87152 0.87242 0.87315 0.87369 0.87402 0.87412
0.360  0.85610 0.85643 0.85695 0.85766 0.85854 0.85957 0.86071 0.86193 0.86319 0.86446 0.86570 0.86686 0.86792 0.86884 0.86958 0.87013 0.87047 0.87057
0.365  0.85218 0.85251 0.85305 0.85378 0.85468 0.85572 0.85689 0.85814 0.85943 0.86073 0.86199 0.86318 0.86426 0.86520 0.86596 0.86653 0.86687 0.86698
0.370  0.84821 0.84854 0.84909 0.84984 0.85076 0.85183 0.85302 0.85430 0.85562 0.85694 0.85824 0.85946 0.86056 0.86152 0.86230 0.86287 0.86323 0.86334
0.375  0.84419 0.84453 0.84509 0.84585 0.84680 0.84789 0.84911 0.85041 0.85176 0.85311 0.85444 0.85568 0.85681 0.85779 0.85859 0.85917 0.85953 0.85965
0.380  0.84012 0.84047 0.84104 0.84182 0.84278 0.84390 0.84514 0.84647 0.84785 0.84924 0.85059 0.85186 0.85301 0.85401 0.85482 0.85542 0.85579 0.85591
0.385  0.83600 0.83636 0.83694 0.83774 0.83872 0.83986 0.84113 0.84249 0.84390 0.84531 0.84669 0.84799 0.84916 0.85018 0.85101 0.85163 0.85200 0.85212
0.390  0.83184 0.83220 0.83280 0.83361 0.83461 0.83578 0.83707 0.83846 0.83989 0.84134 0.84274 0.84407 0.84527 0.84631 0.84716 0.84778 0.84817 0.84829
0.395  0.82763 0.82800 0.82861 0.82943 0.83046 0.83164 0.83296 0.83438 0.83584 0.83731 0.83875 0.84010 0.84133 0.84239 0.84325 0.84389 0.84428 0.84441
0.400  0.82337 0.82375 0.82436 0.82521 0.82625 0.82746 0.82881 0.83025 0.83174 0.83325 0.83471 0.83608 0.83733 0.83842 0.83930 0.83995 0.84035 0.84048
0.405  0.81906 0.81945 0.82008 0.82094 0.82200 0.82323 0.82461 0.82607 0.82760 0.82913 0.83062 0.83202 0.83330 0.83440 0.83530 0.83596 0.83637 0.83650
0.410  0.81471 0.81510 0.81574 0.81662 0.81770 0.81896 0.82036 0.82185 0.82341 0.82496 0.82648 0.82791 0.82921 0.83033 0.83125 0.83192 0.83234 0.83248
0.415  0.81030 0.81071 0.81136 0.81225 0.81335 0.81464 0.81606 0.81758 0.81916 0.82075 0.82230 0.82375 0.82507 0.82622 0.82715 0.82784 0.82826 0.82840
0.420  0.80586 0.80626 0.80693 0.80784 0.80896 0.81027 0.81172 0.81327 0.81488 0.81649 0.81806 0.81955 0.82089 0.82206 0.82301 0.82371 0.82414 0.82428
0.425  0.80136 0.80178 0.80246 0.80338 0.80452 0.80585 0.80733 0.80890 0.81054 0.81219 0.81379 0.81530 0.81666 0.81785 0.81882 0.81953 0.81997 0.82010
0.430  0.79682 0.79725 0.79794 0.79888 0.80004 0.80139 0.80289 0.80449 0.80616 0.80783 0.80946 0.81100 0.81239 0.81360 0.81458 0.81530 0.81575 0.81589
0.435  0.79224 0.79267 0.79337 0.79432 0.79551 0.79688 0.79841 0.80004 0.80173 0.80343 0.80509 0.80665 0.80806 0.80929 0.81029 0.81103 0.81148 0.81162
0.440  0.78760 0.78804 0.78875 0.78973 0.79093 0.79232 0.79388 0.79553 0.79725 0.79898 0.80067 0.80226 0.80369 0.80494 0.80596 0.80671 0.80717 0.80731
0.445  0.78293 0.78337 0.78410 0.78508 0.78630 0.78772 0.78930 0.79099 0.79273 0.79449 0.79620 0.79781 0.79928 0.80054 0.80158 0.80234 0.80281 0.80295
0.450  0.77820 0.77866 0.77939 0.78039 0.78163 0.78308 0.78468 0.78639 0.78817 0.78995 0.79169 0.79333 0.79481 0.79610 0.79715 0.79792 0.79840 0.79855
0.455  0.77344 0.77389 0.77464 0.77566 0.77692 0.77838 0.78001 0.78175 0.78355 0.78536 0.78713 0.78879 0.79030 0.79161 0.79267 0.79346 0.79394 0.79410
0.460  0.76862 0.76909 0.76985 0.77088 0.77216 0.77364 0.77530 0.77706 0.77889 0.78073 0.78252 0.78421 0.78574 0.78707 0.78815 0.78895 0.78944 0.78960
0.465  0.76377 0.76424 0.76501 0.76606 0.76735 0.76886 0.77054 0.77233 0.77418 0.77605 0.77787 0.77958 0.78114 0.78248 0.78358 0.78439 0.78489 0.78505
0.470  0.75886 0.75934 0.76012 0.76119 0.76250 0.76403 0.76573 0.76755 0.76943 0.77133 0.77317 0.77491 0.77648 0.77785 0.77896 0.77978 0.78029 0.78045
0.475  0.75392 0.75440 0.75520 0.75627 0.75761 0.75916 0.76088 0.76272 0.76464 0.76655 0.76842 0.77019 0.77179 0.77317 0.77430 0.77513 0.77564 0.77581
0.480  0.74893 0.74942 0.75022 0.75132 0.75267 0.75424 0.75599 0.75786 0.75979 0.76174 0.76363 0.76542 0.76704 0.76845 0.76959 0.77043 0.77095 0.77112
0.485  0.74389 0.74439 0.74521 0.74631 0.74768 0.74928 0.75105 0.75294 0.75490 0.75688 0.75880 0.76060 0.76225 0.76367 0.76483 0.76569 0.76621 0.76639
0.490  0.73882 0.73932 0.74015 0.74127 0.74266 0.74427 0.74606 0.74798 0.74997 0.75197 0.75391 0.75575 0.75741 0.75885 0.76003 0.76089 0.76143 0.76159
0.495  0.73370 0.73421 0.73504 0.73618 0.73758 0.73922 0.74103 0.74298 0.74499 0.74701 0.74898 0.75084 0.75253 0.75399 0.75518 0.75605 0.75659 0.75676
0.500  0.72853 0.72905 0.72990 0.73105 0.73247 0.73412 0.73596 0.73793 0.73997 0.74202 0.74401 0.74589 0.74760 0.74908 0.75028 0.75117 0.75171 0.75188
0.505  0.72333 0.72385 0.72471 0.72587 0.72731 0.72898 0.73084 0.73283 0.73490 0.73697 0.73899 0.74089 0.74262 0.74412 0.74533 0.74623 0.74679 0.74696
0.510  0.71808 0.71861 0.71947 0.72065 0.72211 0.72380 0.72568 0.72770 0.72978 0.73188 0.73393 0.73585 0.73760 0.73911 0.74034 0.74125 0.74181 0.74199
0.515  0.71278 0.71332 0.71420 0.71539 0.71686 0.71857 0.72048 0.72252 0.72463 0.72675 0.72881 0.73076 0.73253 0.73406 0.73531 0.73623 0.73679 0.73697
0.520  0.70745 0.70799 0.70888 0.71008 0.71157 0.71331 0.71523 0.71729 0.71942 0.72157 0.72366 0.72563 0.72741 0.72896 0.73022 0.73115 0.73172 0.73191
0.525  0.70207 0.70262 0.70352 0.70474 0.70624 0.70799 0.70994 0.71202 0.71418 0.71634 0.71846 0.72045 0.72225 0.72382 0.72509 0.72603 0.72661 0.72680
0.530  0.69666 0.69721 0.69811 0.69935 0.70087 0.70264 0.70460 0.70671 0.70889 0.71108 0.71321 0.71522 0.71705 0.71863 0.71992 0.72087 0.72145 0.72164
0.535  0.69120 0.69176 0.69267 0.69391 0.69545 0.69724 0.69922 0.70135 0.70355 0.70576 0.70792 0.70995 0.71180 0.71339 0.71469 0.71565 0.71624 0.71644
0.540  0.68570 0.68626 0.68718 0.68844 0.68999 0.69180 0.69380 0.69595 0.69817 0.70041 0.70258 0.70464 0.70650 0.70811 0.70942 0.71039 0.71099 0.71119
0.545  0.68015 0.68072 0.68166 0.68292 0.68449 0.68631 0.68834 0.69051 0.69275 0.69501 0.69720 0.69928 0.70116 0.70279 0.70411 0.70509 0.70569 0.70588
0.550  0.67457 0.67515 0.67609 0.67737 0.67895 0.68079 0.68283 0.68502 0.68729 0.68956 0.69178 0.69387 0.69577 0.69741 0.69875 0.69974 0.70034 0.70053
0.555  0.66895 0.66953 0.67048 0.67177 0.67336 0.67522 0.67728 0.67949 0.68178 0.68407 0.68631 0.68842 0.69033 0.69199 0.69334 0.69434 0.69495 0.69515
0.560  0.66328 0.66387 0.66483 0.66613 0.66774 0.66961 0.67169 0.67392 0.67622 0.67854 0.68080 0.68292 0.68485 0.68653 0.68789 0.68890 0.68951 0.68971
0.565  0.65758 0.65817 0.65914 0.66045 0.66207 0.66396 0.66606 0.66830 0.67063 0.67296 0.67524 0.67738 0.67933 0.68102 0.68239 0.68341 0.68403 0.68423
0.570  0.65184 0.65243 0.65340 0.65473 0.65636 0.65827 0.66038 0.66264 0.66499 0.66734 0.66964 0.67180 0.67376 0.67546 0.67685 0.67787 0.67850 0.67870
0.575  0.64605 0.64665 0.64763 0.64897 0.65061 0.65253 0.65466 0.65694 0.65931 0.66168 0.66399 0.66617 0.66815 0.66986 0.67126 0.67229 0.67292 0.67312
0.580  0.64023 0.64083 0.64182 0.64316 0.64482 0.64675 0.64890 0.65120 0.65358 0.65597 0.65830 0.66050 0.66249 0.66421 0.66562 0.66666 0.66729 0.66750
0.585  0.63436 0.63497 0.63597 0.63732 0.63899 0.64094 0.64310 0.64541 0.64781 0.65022 0.65257 0.65478 0.65678 0.65852 0.65994 0.66098 0.66162 0.66184
0.590  0.62846 0.62908 0.63008 0.63144 0.63312 0.63508 0.63726 0.63959 0.64200 0.64442 0.64679 0.64902 0.65104 0.65279 0.65421 0.65526 0.65591 0.65612
0.595  0.62252 0.62314 0.62415 0.62552 0.62721 0.62918 0.63137 0.63372 0.63615 0.63859 0.64097 0.64321 0.64524 0.64700 0.64844 0.64950 0.65014 0.65036
0.600  0.61654 0.61716 0.61818 0.61956 0.62126 0.62325 0.62545 0.62781 0.63025 0.63271 0.63510 0.63736 0.63940 0.64118 0.64262 0.64368 0.64434 0.64454
0.605  0.61052 0.61115 0.61217 0.61356 0.61527 0.61727 0.61948 0.62186 0.62432 0.62679 0.62919 0.63146 0.63352 0.63530 0.63675 0.63782 0.63848 0.63869
0.610  0.60447 0.60509 0.60612 0.60752 0.60924 0.61125 0.61348 0.61586 0.61834 0.62082 0.62324 0.62552 0.62759 0.62938 0.63084 0.63192 0.63258 0.63279
0.615  0.59837 0.59900 0.60003 0.60144 0.60317 0.60519 0.60743 0.60983 0.61231 0.61481 0.61724 0.61954 0.62162 0.62342 0.62489 0.62597 0.62664 0.62685
0.620  0.59224 0.59287 0.59391 0.59532 0.59706 0.59909 0.60134 0.60375 0.60625 0.60876 0.61120 0.61351 0.61560 0.61741 0.61889 0.61997 0.62064 0.62086
0.625  0.58607 0.58671 0.58775 0.58916 0.59091 0.59295 0.59521 0.59764 0.60015 0.60267 0.60512 0.60744 0.60954 0.61136 0.61284 0.61393 0.61460 0.61482
0.630  0.57986 0.58050 0.58154 0.58297 0.58473 0.58677 0.58905 0.59148 0.59400 0.59653 0.59900 0.60132 0.60343 0.60526 0.60675 0.60785 0.60852 0.60874
0.635  0.57361 0.57426 0.57531 0.57673 0.57850 0.58056 0.58284 0.58528 0.58781 0.59035 0.59283 0.59516 0.59728 0.59911 0.60061 0.60171 0.60239 0.60261
0.640  0.56733 0.56798 0.56903 0.57046 0.57224 0.57430 0.57659 0.57904 0.58158 0.58413 0.58662 0.58896 0.59108 0.59293 0.59443 0.59553 0.59621 0.59644
0.645  0.56101 0.56166 0.56271 0.56415 0.56593 0.56800 0.57030 0.57276 0.57531 0.57787 0.58036 0.58271 0.58485 0.58669 0.58820 0.58931 0.58999 0.59022
0.650  0.55466 0.55530 0.55636 0.55781 0.55959 0.56167 0.56397 0.56644 0.56899 0.57156 0.57407 0.57642 0.57856 0.58042 0.58192 0.58304 0.58372 0.58394
0.655  0.54826 0.54891 0.54998 0.55142 0.55321 0.55529 0.55760 0.56007 0.56264 0.56521 0.56772 0.57009 0.57223 0.57409 0.57560 0.57672 0.57741 0.57763
0.660  0.54183 0.54248 0.54355 0.54500 0.54680 0.54888 0.55119 0.55367 0.55624 0.55882 0.56134 0.56371 0.56586 0.56773 0.56924 0.57036 0.57105 0.57127
0.665  0.53537 0.53602 0.53709 0.53854 0.54034 0.54243 0.54475 0.54723 0.54981 0.55239 0.55491 0.55729 0.55944 0.56131 0.56283 0.56395 0.56464 0.56486
0.670  0.52886 0.52952 0.53059 0.53205 0.53385 0.53594 0.53826 0.54075 0.54333 0.54592 0.54844 0.55082 0.55298 0.55485 0.55638 0.55750 0.55819 0.55841
0.675  0.52233 0.52298 0.52405 0.52551 0.52731 0.52941 0.53174 0.53423 0.53681 0.53941 0.54193 0.54431 0.54648 0.54835 0.54987 0.55100 0.55169 0.55192
0.680  0.51575 0.51641 0.51748 0.51894 0.52074 0.52284 0.52517 0.52767 0.53025 0.53285 0.53538 0.53776 0.53993 0.54180 0.54333 0.54446 0.54515 0.54537
0.685  0.50914 0.50980 0.51087 0.51233 0.51414 0.51624 0.51857 0.52107 0.52365 0.52625 0.52878 0.53117 0.53333 0.53521 0.53674 0.53786 0.53856 0.53879
0.690  0.50250 0.50315 0.50423 0.50569 0.50749 0.50959 0.51193 0.51442 0.51701 0.51961 0.52214 0.52453 0.52670 0.52857 0.53010 0.53123 0.53192 0.53215
0.695  0.49582 0.49647 0.49755 0.49901 0.50081 0.50291 0.50525 0.50774 0.51033 0.51293 0.51546 0.51785 0.52001 0.52189 0.52342 0.52455 0.52524 0.52546
0.700  0.48910 0.48976 0.49083 0.49229 0.49410 0.49619 0.49853 0.50102 0.50361 0.50621 0.50874 0.51112 0.51329 0.51516 0.51669 0.51782 0.51851 0.51873
0.705  0.48235 0.48301 0.48408 0.48554 0.48734 0.48944 0.49177 0.49426 0.49685 0.49944 0.50197 0.50436 0.50652 0.50839 0.50992 0.51104 0.51173 0.51196
0.710  0.47556 0.47622 0.47729 0.47875 0.48055 0.48264 0.48497 0.48746 0.49004 0.49263 0.49516 0.49754 0.49970 0.50157 0.50310 0.50422 0.50491 0.50514
0.715  0.46874 0.46940 0.47047 0.47192 0.47372 0.47581 0.47814 0.48062 0.48320 0.48578 0.48831 0.49069 0.49284 0.49471 0.49623 0.49736 0.49805 0.49827
0.720  0.46189 0.46254 0.46361 0.46506 0.46686 0.46894 0.47126 0.47374 0.47631 0.47890 0.48141 0.48378 0.48594 0.48781 0.48932 0.49044 0.49113 0.49136
0.725  0.45500 0.45565 0.45672 0.45816 0.45995 0.46204 0.46435 0.46682 0.46939 0.47197 0.47448 0.47684 0.47899 0.48085 0.48237 0.48349 0.48417 0.48440
0.730  0.44807 0.44872 0.44979 0.45123 0.45302 0.45509 0.45739 0.45986 0.46242 0.46499 0.46750 0.46986 0.47200 0.47386 0.47537 0.47648 0.47717 0.47739
0.735  0.44112 0.44176 0.44282 0.44426 0.44604 0.44811 0.45041 0.45287 0.45542 0.45798 0.46048 0.46283 0.46496 0.46681 0.46832 0.46943 0.47011 0.47033
0.740  0.43412 0.43477 0.43582 0.43726 0.43903 0.44109 0.44338 0.44583 0.44837 0.45093 0.45341 0.45576 0.45788 0.45972 0.46122 0.46233 0.46301 0.46323
0.745  0.42710 0.42774 0.42879 0.43022 0.43198 0.43403 0.43631 0.43876 0.44129 0.44383 0.44631 0.44864 0.45076 0.45259 0.45408 0.45519 0.45586 0.45608
0.750  0.42003 0.42067 0.42172 0.42314 0.42490 0.42694 0.42921 0.43164 0.43416 0.43669 0.43916 0.44148 0.44359 0.44541 0.44690 0.44800 0.44867 0.44889
0.755  0.41294 0.41357 0.41461 0.41603 0.41778 0.41981 0.42207 0.42449 0.42699 0.42951 0.43196 0.43427 0.43637 0.43819 0.43967 0.44076 0.44143 0.44165
0.760  0.40581 0.40644 0.40747 0.40888 0.41062 0.41264 0.41489 0.41729 0.41978 0.42229 0.42473 0.42702 0.42911 0.43092 0.43239 0.43347 0.43414 0.43436
0.765  0.39864 0.39927 0.40030 0.40170 0.40343 0.40543 0.40767 0.41006 0.41253 0.41502 0.41744 0.41973 0.42180 0.42360 0.42506 0.42614 0.42680 0.42702
0.770  0.39144 0.39207 0.39309 0.39448 0.39620 0.39819 0.40041 0.40278 0.40524 0.40771 0.41012 0.41239 0.41445 0.41624 0.41769 0.41876 0.41942 0.41964
0.775  0.38421 0.38483 0.38584 0.38723 0.38893 0.39091 0.39311 0.39547 0.39791 0.40037 0.40276 0.40501 0.40706 0.40883 0.41027 0.41134 0.41199 0.41219
0.780  0.37695 0.37756 0.37857 0.37994 0.38163 0.38359 0.38578 0.38811 0.39054 0.39298 0.39535 0.39758 0.39961 0.40137 0.40281 0.40386 0.40451 0.40471
0.785  0.36964 0.37026 0.37125 0.37261 0.37429 0.37624 0.37841 0.38072 0.38313 0.38554 0.38790 0.39011 0.39213 0.39387 0.39529 0.39634 0.39698 0.39719
0.790  0.36231 0.36291 0.36390 0.36525 0.36691 0.36884 0.37099 0.37329 0.37567 0.37807 0.38040 0.38260 0.38459 0.38632 0.38773 0.38877 0.38941 0.38961
0.795  0.35494 0.35554 0.35652 0.35785 0.35950 0.36141 0.36354 0.36582 0.36818 0.37055 0.37286 0.37504 0.37701 0.37873 0.38012 0.38115 0.38178 0.38198
0.800  0.34754 0.34813 0.34910 0.35042 0.35205 0.35394 0.35605 0.35830 0.36064 0.36299 0.36528 0.36743 0.36939 0.37108 0.37246 0.37348 0.37411 0.37431
0.805  0.34010 0.34068 0.34164 0.34295 0.34456 0.34644 0.34852 0.35075 0.35306 0.35539 0.35765 0.35978 0.36172 0.36339 0.36476 0.36576 0.36638 0.36659
0.810  0.33262 0.33321 0.33415 0.33544 0.33704 0.33889 0.34095 0.34316 0.34544 0.34774 0.34997 0.35208 0.35400 0.35565 0.35700 0.35800 0.35861 0.35880
0.815  0.32512 0.32569 0.32663 0.32790 0.32948 0.33131 0.33334 0.33552 0.33778 0.34005 0.34225 0.34433 0.34623 0.34787 0.34920 0.35018 0.35079 0.35097
0.820  0.31757 0.31814 0.31906 0.32032 0.32188 0.32368 0.32569 0.32784 0.33007 0.33231 0.33449 0.33654 0.33841 0.34003 0.34135 0.34232 0.34291 0.34310
0.825  0.30999 0.31055 0.31146 0.31270 0.31424 0.31602 0.31800 0.32012 0.32232 0.32453 0.32668 0.32871 0.33055 0.33214 0.33344 0.33440 0.33499 0.33517
0.830  0.30238 0.30293 0.30383 0.30505 0.30656 0.30832 0.31027 0.31236 0.31453 0.31670 0.31882 0.32082 0.32264 0.32421 0.32549 0.32643 0.32701 0.32720
0.835  0.29473 0.29527 0.29616 0.29736 0.29885 0.30058 0.30250 0.30456 0.30669 0.30883 0.31092 0.31289 0.31467 0.31622 0.31748 0.31841 0.31898 0.31917
0.840  0.28704 0.28758 0.28845 0.28963 0.29110 0.29279 0.29469 0.29671 0.29881 0.30092 0.30297 0.30491 0.30666 0.30819 0.30943 0.31034 0.31090 0.31109
0.845  0.27932 0.27984 0.28070 0.28186 0.28330 0.28497 0.28683 0.28882 0.29088 0.29296 0.29498 0.29688 0.29860 0.30010 0.30132 0.30222 0.30277 0.30294
0.850  0.27156 0.27207 0.27291 0.27405 0.27547 0.27711 0.27894 0.28089 0.28291 0.28495 0.28693 0.28880 0.29049 0.29196 0.29316 0.29404 0.29458 0.29475
0.855  0.26376 0.26426 0.26509 0.26621 0.26760 0.26920 0.27100 0.27291 0.27490 0.27689 0.27884 0.28067 0.28233 0.28377 0.28494 0.28581 0.28634 0.28651
0.860  0.25592 0.25642 0.25722 0.25832 0.25968 0.26126 0.26301 0.26489 0.26683 0.26879 0.27069 0.27248 0.27411 0.27552 0.27667 0.27752 0.27804 0.27821
0.865  0.24805 0.24853 0.24932 0.25039 0.25172 0.25327 0.25498 0.25682 0.25872 0.26063 0.26249 0.26425 0.26584 0.26723 0.26835 0.26918 0.26969 0.26985
0.870  0.24013 0.24060 0.24138 0.24242 0.24372 0.24523 0.24690 0.24870 0.25056 0.25242 0.25424 0.25596 0.25752 0.25887 0.25997 0.26078 0.26128 0.26144
0.875  0.23218 0.23264 0.23339 0.23441 0.23568 0.23715 0.23878 0.24054 0.24235 0.24417 0.24595 0.24762 0.24914 0.25046 0.25153 0.25232 0.25281 0.25295
0.880  0.22418 0.22463 0.22536 0.22636 0.22759 0.22903 0.23062 0.23232 0.23409 0.23586 0.23759 0.23923 0.24071 0.24199 0.24303 0.24380 0.24428 0.24442
0.885  0.21614 0.21657 0.21729 0.21826 0.21946 0.22085 0.22240 0.22406 0.22577 0.22750 0.22919 0.23077 0.23221 0.23346 0.23447 0.23523 0.23569 0.23583
0.890  0.20805 0.20848 0.20917 0.21011 0.21127 0.21263 0.21413 0.21574 0.21741 0.21909 0.22072 0.22226 0.22366 0.22487 0.22586 0.22659 0.22703 0.22717
0.895  0.19992 0.20033 0.20100 0.20192 0.20304 0.20435 0.20581 0.20737 0.20899 0.21062 0.21220 0.21369 0.21505 0.21622 0.21718 0.21788 0.21831 0.21845
0.900  0.19174 0.19214 0.19279 0.19367 0.19476 0.19603 0.19744 0.19895 0.20051 0.20209 0.20362 0.20506 0.20637 0.20751 0.20843 0.20911 0.20953 0.20965
0.905  0.18352 0.18390 0.18452 0.18538 0.18643 0.18765 0.18902 0.19047 0.19198 0.19350 0.19497 0.19637 0.19763 0.19873 0.19962 0.20028 0.20068 0.20080
0.910  0.17524 0.17561 0.17621 0.17703 0.17804 0.17922 0.18053 0.18193 0.18338 0.18484 0.18626 0.18760 0.18882 0.18988 0.19073 0.19137 0.19176 0.19187
0.915  0.16691 0.16726 0.16784 0.16863 0.16960 0.17073 0.17199 0.17333 0.17472 0.17612 0.17749 0.17877 0.17994 0.18095 0.18178 0.18238 0.18276 0.18287
0.920  0.15852 0.15886 0.15941 0.16016 0.16109 0.16217 0.16338 0.16466 0.16600 0.16733 0.16864 0.16987 0.17099 0.17195 0.17274 0.17333 0.17368 0.17380
0.925  0.15007 0.15039 0.15092 0.15163 0.15252 0.15355 0.15470 0.15593 0.15720 0.15847 0.15972 0.16089 0.16196 0.16288 0.16363 0.16419 0.16453 0.16463
0.930  0.14156 0.14186 0.14236 0.14304 0.14389 0.14487 0.14595 0.14712 0.14832 0.14954 0.15072 0.15183 0.15285 0.15372 0.15443 0.15496 0.15529 0.15538
0.935  0.13297 0.13326 0.13374 0.13438 0.13518 0.13610 0.13713 0.13823 0.13937 0.14052 0.14164 0.14269 0.14365 0.14447 0.14515 0.14565 0.14595 0.14605
0.940  0.12432 0.12459 0.12503 0.12564 0.12639 0.12726 0.12822 0.12926 0.13033 0.13141 0.13246 0.13345 0.13435 0.13513 0.13577 0.13623 0.13652 0.13660
0.945  0.11558 0.11583 0.11625 0.11681 0.11751 0.11833 0.11923 0.12020 0.12120 0.12221 0.12319 0.12412 0.12496 0.12569 0.12628 0.12672 0.12699 0.12706
0.950  0.10675 0.10698 0.10737 0.10789 0.10854 0.10930 0.11014 0.11103 0.11196 0.11290 0.11381 0.11467 0.11545 0.11613 0.11668 0.11708 0.11733 0.11741
0.955  0.09781 0.09803 0.09838 0.09887 0.09946 0.10016 0.10093 0.10176 0.10261 0.10348 0.10431 0.10510 0.10582 0.10645 0.10695 0.10733 0.10756 0.10762
0.960  0.08876 0.08896 0.08928 0.08972 0.09027 0.09090 0.09160 0.09235 0.09313 0.09392 0.09468 0.09540 0.09605 0.09662 0.09708 0.09742 0.09763 0.09769
0.965  0.07958 0.07975 0.08004 0.08044 0.08093 0.08149 0.08213 0.08280 0.08350 0.08420 0.08489 0.08554 0.08613 0.08664 0.08705 0.08736 0.08754 0.08759
0.970  0.07022 0.07038 0.07064 0.07099 0.07142 0.07192 0.07248 0.07307 0.07369 0.07431 0.07492 0.07549 0.07601 0.07646 0.07683 0.07710 0.07726 0.07731
0.975  0.06067 0.06081 0.06103 0.06133 0.06170 0.06213 0.06262 0.06313 0.06367 0.06420 0.06472 0.06522 0.06567 0.06605 0.06637 0.06660 0.06675 0.06678
0.980  0.05086 0.05097 0.05116 0.05141 0.05172 0.05208 0.05248 0.05291 0.05336 0.05381 0.05424 0.05465 0.05503 0.05535 0.05562 0.05581 0.05593 0.05596
0.985  0.04069 0.04078 0.04092 0.04112 0.04137 0.04165 0.04197 0.04231 0.04267 0.04302 0.04337 0.04370 0.04399 0.04425 0.04446 0.04461 0.04471 0.04472
0.990  0.02996 0.03002 0.03013 0.03027 0.03045 0.03066 0.03089 0.03113 0.03139 0.03165 0.03190 0.03213 0.03235 0.03253 0.03269 0.03280 0.03287 0.03288
0.995  0.01816 0.01820 0.01826 0.01835 0.01845 0.01857 0.01871 0.01885 0.01900 0.01915 0.01930 0.01944 0.01956 0.01967 0.01976 0.01983 0.01987 0.01987
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap005e100.dat <==
# alpha = +0.05 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989
0.015  0.99973 0.99973 0.99973 0.99973 0.99973 0.99974 0.99974 0.99974 0.99974 0.99975 0.99975 0.99975 0.99975 0.99976 0.99976 0.99976 0.99976 0.99976
0.020  0.99952 0.99952 0.99952 0.99952 0.99953 0.99953 0.99953 0.99954 0.99954 0.99955 0.99955 0.99956 0.99956 0.99957 0.99957 0.99957 0.99957 0.99957
0.025  0.99925 0.99925 0.99925 0.99925 0.99926 0.99927 0.99927 0.99928 0.99929 0.99930 0.99930 0.99931 0.99932 0.99932 0.99933 0.99933 0.99933 0.99933
0.030  0.99891 0.99892 0.99892 0.99893 0.99893 0.99894 0.99895 0.99896 0.99898 0.99899 0.99900 0.99901 0.99902 0.99902 0.99903 0.99904 0.99904 0.99904
0.035  0.99852 0.99852 0.99853 0.99854 0.99855 0.99856 0.99858 0.99859 0.99860 0.99862 0.99863 0.99865 0.99866 0.99867 0.99868 0.99869 0.99869 0.99869
0.040  0.99807 0.99807 0.99808 0.99809 0.99811 0.99812 0.99814 0.99816 0.99818 0.99820 0.99822 0.99823 0.99825 0.99827 0.99828 0.99829 0.99829 0.99829
0.045  0.99756 0.99756 0.99757 0.99759 0.99760 0.99762 0.99765 0.99767 0.99769 0.99772 0.99774 0.99777 0.99779 0.99780 0.99782 0.99783 0.99784 0.99784
0.050  0.99698 0.99699 0.99700 0.99702 0.99704 0.99707 0.99709 0.99712 0.99715 0.99718 0.99721 0.99724 0.99727 0.99729 0.99731 0.99732 0.99733 0.99733
0.055  0.99635 0.99636 0.99637 0.99639 0.99642 0.99645 0.99648 0.99652 0.99656 0.99659 0.99663 0.99666 0.99669 0.99672 0.99674 0.99676 0.99677 0.99677
0.060  0.99566 0.99567 0.99568 0.99571 0.99574 0.99578 0.99582 0.99586 0.99590 0.99595 0.99599 0.99603 0.99607 0.99610 0.99612 0.99614 0.99615 0.99616
0.065  0.99490 0.99491 0.99494 0.99497 0.99500 0.99504 0.99509 0.99514 0.99519 0.99524 0.99529 0.99534 0.99538 0.99542 0.99545 0.99547 0.99549 0.99549
0.070  0.99409 0.99410 0.99413 0.99416 0.99420 0.99425 0.99431 0.99436 0.99442 0.99448 0.99454 0.99460 0.99465 0.99469 0.99472 0.99475 0.99477 0.99477
0.075  0.99321 0.99323 0.99326 0.99330 0.99335 0.99340 0.99346 0.99353 0.99360 0.99367 0.99373 0.99380 0.99385 0.99390 0.99394 0.99397 0.99399 0.99400
0.080  0.99228 0.99230 0.99233 0.99238 0.99243 0.99249 0.99256 0.99264 0.99272 0.99280 0.99287 0.99294 0.99301 0.99306 0.99311 0.99314 0.99317 0.99317
0.085  0.99129 0.99131 0.99135 0.99140 0.99146 0.99153 0.99161 0.99169 0.99178 0.99187 0.99195 0.99203 0.99211 0.99217 0.99222 0.99226 0.99228 0.99229
0.090  0.99023 0.99026 0.99030 0.99036 0.99042 0.99050 0.99059 0.99069 0.99079 0.99088 0.99098 0.99107 0.99115 0.99122 0.99128 0.99132 0.99135 0.99136
0.095  0.98912 0.98915 0.98919 0.98926 0.98933 0.98942 0.98952 0.98963 0.98973 0.98984 0.98995 0.99005 0.99014 0.99022 0.99029 0.99033 0.99036 0.99037
0.100  0.98795 0.98798 0.98803 0.98810 0.98818 0.98828 0.98839 0.98851 0.98863 0.98875 0.98887 0.98898 0.98908 0.98917 0.98924 0.98929 0.98932 0.98933
0.105  0.98672 0.98675 0.98681 0.98688 0.98697 0.98708 0.98720 0.98733 0.98746 0.98760 0.98773 0.98785 0.98796 0.98806 0.98814 0.98819 0.98823 0.98824
0.110  0.98543 0.98546 0.98552 0.98561 0.98571 0.98583 0.98596 0.98610 0.98624 0.98639 0.98653 0.98667 0.98679 0.98690 0.98698 0.98705 0.98708 0.98709
0.115  0.98407 0.98411 0.98418 0.98427 0.98438 0.98451 0.98465 0.98481 0.98497 0.98513 0.98528 0.98543 0.98556 0.98568 0.98577 0.98584 0.98588 0.98590
0.120  0.98266 0.98271 0.98278 0.98288 0.98300 0.98314 0.98329 0.98346 0.98363 0.98381 0.98398 0.98414 0.98428 0.98441 0.98451 0.98459 0.98463 0.98464
0.125  0.98119 0.98124 0.98132 0.98143 0.98156 0.98171 0.98188 0.98206 0.98225 0.98243 0.98262 0.98279 0.98295 0.98308 0.98319 0.98328 0.98333 0.98334
0.130  0.97966 0.97972 0.97980 0.97991 0.98006 0.98022 0.98040 0.98060 0.98080 0.98100 0.98120 0.98139 0.98156 0.98170 0.98182 0.98191 0.98197 0.98198
0.135  0.97808 0.97813 0.97822 0.97835 0.97850 0.97867 0.97887 0.97908 0.97930 0.97952 0.97973 0.97993 0.98011 0.98027 0.98040 0.98050 0.98055 0.98057
0.140  0.97643 0.97649 0.97659 0.97672 0.97688 0.97707 0.97728 0.97751 0.97774 0.97798 0.97821 0.97842 0.97862 0.97879 0.97892 0.97903 0.97909 0.97911
0.145  0.97472 0.97479 0.97489 0.97503 0.97521 0.97541 0.97564 0.97588 0.97613 0.97638 0.97663 0.97686 0.97707 0.97725 0.97740 0.97750 0.97757 0.97759
0.150  0.97296 0.97303 0.97314 0.97329 0.97348 0.97369 0.97393 0.97419 0.97446 0.97473 0.97499 0.97524 0.97546 0.97565 0.97581 0.97593 0.97600 0.97602
0.155  0.97113 0.97121 0.97133 0.97149 0.97169 0.97192 0.97217 0.97245 0.97274 0.97302 0.97330 0.97356 0.97380 0.97401 0.97418 0.97430 0.97438 0.97440
0.160  0.96925 0.96933 0.96946 0.96963 0.96984 0.97009 0.97036 0.97065 0.97095 0.97126 0.97156 0.97184 0.97209 0.97231 0.97249 0.97262 0.97270 0.97273
0.165  0.96731 0.96739 0.96753 0.96771 0.96793 0.96820 0.96849 0.96880 0.96912 0.96944 0.96976 0.97005 0.97032 0.97055 0.97074 0.97088 0.97097 0.97100
0.170  0.96531 0.96540 0.96554 0.96573 0.96597 0.96625 0.96656 0.96689 0.96723 0.96757 0.96790 0.96822 0.96850 0.96875 0.96895 0.96910 0.96919 0.96922
0.175  0.96326 0.96335 0.96350 0.96370 0.96395 0.96425 0.96457 0.96492 0.96528 0.96564 0.96599 0.96633 0.96663 0.96689 0.96710 0.96726 0.96735 0.96738
0.180  0.96114 0.96124 0.96140 0.96161 0.96188 0.96219 0.96253 0.96290 0.96328 0.96366 0.96403 0.96438 0.96470 0.96497 0.96520 0.96536 0.96547 0.96550
0.185  0.95897 0.95907 0.95924 0.95946 0.95974 0.96007 0.96043 0.96082 0.96122 0.96162 0.96201 0.96238 0.96272 0.96301 0.96324 0.96342 0.96352 0.96356
0.190  0.95674 0.95685 0.95702 0.95726 0.95755 0.95790 0.95828 0.95868 0.95911 0.95953 0.95994 0.96033 0.96068 0.96099 0.96124 0.96142 0.96153 0.96157
0.195  0.95445 0.95456 0.95475 0.95500 0.95531 0.95567 0.95607 0.95649 0.95694 0.95738 0.95782 0.95822 0.95859 0.95891 0.95918 0.95937 0.95949 0.95953
0.200  0.95211 0.95222 0.95242 0.95268 0.95300 0.95338 0.95380 0.95425 0.95471 0.95518 0.95563 0.95606 0.95645 0.95679 0.95706 0.95726 0.95739 0.95743
0.205  0.94970 0.94983 0.95003 0.95030 0.95064 0.95104 0.95148 0.95195 0.95244 0.95292 0.95340 0.95385 0.95426 0.95461 0.95490 0.95511 0.95524 0.95528
0.210  0.94724 0.94737 0.94758 0.94787 0.94823 0.94864 0.94910 0.94959 0.95010 0.95061 0.95111 0.95158 0.95201 0.95238 0.95268 0.95290 0.95303 0.95308
0.215  0.94473 0.94486 0.94508 0.94538 0.94576 0.94619 0.94667 0.94718 0.94771 0.94825 0.94877 0.94926 0.94971 0.95009 0.95041 0.95064 0.95078 0.95083
0.220  0.94215 0.94229 0.94252 0.94284 0.94323 0.94368 0.94418 0.94472 0.94527 0.94583 0.94637 0.94689 0.94735 0.94775 0.94808 0.94832 0.94847 0.94852
0.225  0.93952 0.93967 0.93991 0.94024 0.94064 0.94111 0.94164 0.94220 0.94277 0.94336 0.94392 0.94446 0.94494 0.94536 0.94570 0.94596 0.94611 0.94616
0.230  0.93684 0.93699 0.93724 0.93758 0.93800 0.93849 0.93904 0.93962 0.94022 0.94083 0.94142 0.94198 0.94248 0.94292 0.94327 0.94354 0.94370 0.94375
0.235  0.93409 0.93425 0.93451 0.93487 0.93531 0.93582 0.93638 0.93699 0.93762 0.93825 0.93886 0.93944 0.93997 0.94042 0.94079 0.94107 0.94123 0.94129
0.240  0.93129 0.93146 0.93173 0.93210 0.93255 0.93309 0.93367 0.93430 0.93496 0.93561 0.93625 0.93685 0.93740 0.93787 0.93826 0.93854 0.93872 0.93878
0.245  0.92844 0.92861 0.92889 0.92927 0.92975 0.93030 0.93091 0.93157 0.93224 0.93293 0.93359 0.93421 0.93478 0.93527 0.93567 0.93597 0.93615 0.93621
0.250  0.92553 0.92570 0.92600 0.92639 0.92689 0.92746 0.92809 0.92877 0.92948 0.93018 0.93087 0.93152 0.93211 0.93262 0.93303 0.93334 0.93353 0.93359
0.255  0.92256 0.92274 0.92305 0.92346 0.92397 0.92456 0.92522 0.92592 0.92665 0.92739 0.92810 0.92877 0.92938 0.92991 0.93034 0.93066 0.93086 0.93092
0.260  0.91954 0.91973 0.92004 0.92047 0.92100 0.92161 0.92229 0.92302 0.92378 0.92454 0.92528 0.92598 0.92661 0.92716 0.92760 0.92793 0.92813 0.92820
0.265  0.91646 0.91666 0.91698 0.91742 0.91797 0.91861 0.91931 0.92007 0.92085 0.92164 0.92240 0.92312 0.92378 0.92434 0.92481 0.92515 0.92535 0.92542
0.270  0.91333 0.91353 0.91387 0.91432 0.91489 0.91555 0.91628 0.91706 0.91787 0.91868 0.91947 0.92022 0.92090 0.92148 0.92196 0.92231 0.92253 0.92260
0.275  0.91014 0.91035 0.91070 0.91117 0.91175 0.91243 0.91319 0.91400 0.91483 0.91567 0.91649 0.91726 0.91796 0.91857 0.91906 0.91942 0.91965 0.91972
0.280  0.90689 0.90711 0.90747 0.90796 0.90856 0.90927 0.91005 0.91088 0.91174 0.91261 0.91346 0.91425 0.91497 0.91560 0.91611 0.91648 0.91671 0.91679
0.285  0.90360 0.90382 0.90419 0.90470 0.90532 0.90604 0.90685 0.90771 0.90860 0.90950 0.91037 0.91119 0.91193 0.91258 0.91311 0.91349 0.91373 0.91381
0.290  0.90025 0.90048 0.90086 0.90138 0.90202 0.90277 0.90360 0.90449 0.90541 0.90633 0.90723 0.90807 0.90884 0.90951 0.91005 0.91045 0.91070 0.91078
0.295  0.89684 0.89708 0.89747 0.89801 0.89867 0.89944 0.90030 0.90121 0.90216 0.90311 0.90404 0.90491 0.90570 0.90639 0.90694 0.90736 0.90761 0.90769
0.300  0.89338 0.89363 0.89403 0.89459 0.89527 0.89606 0.89694 0.89788 0.89886 0.89984 0.90079 0.90169 0.90251 0.90321 0.90379 0.90421 0.90447 0.90456
0.305  0.88987 0.89012 0.89054 0.89111 0.89181 0.89262 0.89353 0.89450 0.89550 0.89651 0.89749 0.89842 0.89926 0.89999 0.90058 0.90102 0.90128 0.90137
0.310  0.88630 0.88656 0.88699 0.88758 0.88830 0.88914 0.89007 0.89106 0.89210 0.89314 0.89415 0.89510 0.89596 0.89671 0.89732 0.89777 0.89804 0.89813
0.315  0.88268 0.88295 0.88339 0.88399 0.88473 0.88560 0.88655 0.88758 0.88864 0.88971 0.89074 0.89172 0.89261 0.89338 0.89401 0.89447 0.89475 0.89485
0.320  0.87901 0.87929 0.87974 0.88035 0.88112 0.88200 0.88299 0.88404 0.88513 0.88623 0.88729 0.88830 0.88921 0.89000 0.89064 0.89112 0.89141 0.89151
0.325  0.87528 0.87557 0.87603 0.87666 0.87745 0.87836 0.87937 0.88045 0.88157 0.88269 0.88379 0.88482 0.88576 0.88657 0.88723 0.88772 0.88801 0.88811
0.330  0.87150 0.87180 0.87227 0.87292 0.87373 0.87466 0.87570 0.87680 0.87795 0.87911 0.88023 0.88129 0.88225 0.88309 0.88376 0.88426 0.88457 0.88467
0.335  0.86767 0.86797 0.86846 0.86913 0.86995 0.87091 0.87197 0.87311 0.87429 0.87547 0.87663 0.87771 0.87870 0.87955 0.88025 0.88076 0.88107 0.88118
0.340  0.86379 0.86410 0.86460 0.86528 0.86613 0.86711 0.86820 0.86936 0.87057 0.87178 0.87297 0.87408 0.87509 0.87597 0.87668 0.87720 0.87753 0.87764
0.345  0.85985 0.86017 0.86068 0.86138 0.86225 0.86325 0.86437 0.86557 0.86680 0.86805 0.86926 0.87040 0.87143 0.87233 0.87306 0.87360 0.87393 0.87404
0.350  0.85587 0.85619 0.85672 0.85743 0.85832 0.85935 0.86049 0.86172 0.86298 0.86426 0.86550 0.86667 0.86773 0.86864 0.86939 0.86994 0.87028 0.87039
0.355  0.85183 0.85216 0.85270 0.85343 0.85434 0.85539 0.85656 0.85782 0.85911 0.86042 0.86169 0.86288 0.86397 0.86491 0.86567 0.86624 0.86658 0.86670
0.360  0.84774 0.84808 0.84863 0.84938 0.85031 0.85139 0.85258 0.85386 0.85519 0.85653 0.85782 0.85905 0.86016 0.86112 0.86190 0.86248 0.86283 0.86295
0.365  0.84360 0.84395 0.84451 0.84528 0.84623 0.84733 0.84855 0.84986 0.85122 0.85258 0.85391 0.85516 0.85630 0.85728 0.85808 0.85867 0.85903 0.85915
0.370  0.83941 0.83976 0.84034 0.84112 0.84209 0.84322 0.84447 0.84581 0.84720 0.84859 0.84995 0.85123 0.85239 0.85339 0.85421 0.85481 0.85518 0.85531
0.375  0.83517 0.83553 0.83612 0.83692 0.83791 0.83906 0.84034 0.84171 0.84312 0.84455 0.84593 0.84724 0.84842 0.84945 0.85029 0.85090 0.85128 0.85141
0.380  0.83088 0.83124 0.83185 0.83266 0.83367 0.83485 0.83615 0.83755 0.83900 0.84045 0.84187 0.84320 0.84441 0.84546 0.84631 0.84694 0.84733 0.84746
0.385  0.82653 0.82691 0.82752 0.82836 0.82939 0.83059 0.83192 0.83335 0.83483 0.83631 0.83775 0.83912 0.84035 0.84142 0.84229 0.84294 0.84333 0.84346
0.390  0.82214 0.82253 0.82315 0.82400 0.82506 0.82628 0.82764 0.82909 0.83060 0.83212 0.83359 0.83498 0.83624 0.83733 0.83822 0.83888 0.83928 0.83941
0.395  0.81770 0.81809 0.81873 0.81960 0.82067 0.82192 0.82331 0.82479 0.82633 0.82787 0.82938 0.83079 0.83208 0.83319 0.83410 0.83477 0.83518 0.83531
0.400  0.81321 0.81361 0.81426 0.81514 0.81624 0.81751 0.81893 0.82044 0.82201 0.82358 0.82511 0.82656 0.82787 0.82900 0.82993 0.83061 0.83103 0.83117
0.405  0.80867 0.80908 0.80974 0.81064 0.81176 0.81305 0.81449 0.81604 0.81763 0.81924 0.82080 0.82227 0.82361 0.82476 0.82570 0.82640 0.82682 0.82697
0.410  0.80408 0.80450 0.80517 0.80609 0.80723 0.80855 0.81001 0.81158 0.81321 0.81484 0.81644 0.81793 0.81929 0.82047 0.82143 0.82214 0.82257 0.82272
0.415  0.79944 0.79987 0.80055 0.80149 0.80265 0.80399 0.80549 0.80708 0.80874 0.81040 0.81202 0.81355 0.81493 0.81613 0.81711 0.81783 0.81827 0.81842
0.420  0.79476 0.79519 0.79589 0.79684 0.79802 0.79939 0.80091 0.80253 0.80422 0.80591 0.80756 0.80912 0.81052 0.81175 0.81274 0.81347 0.81392 0.81407
0.425  0.79003 0.79046 0.79118 0.79214 0.79334 0.79474 0.79628 0.79794 0.79965 0.80137 0.80305 0.80463 0.80607 0.80731 0.80832 0.80907 0.80952 0.80968
0.430  0.78525 0.78569 0.78641 0.78740 0.78862 0.79003 0.79161 0.79329 0.79504 0.79679 0.79849 0.80010 0.80156 0.80282 0.80385 0.80461 0.80507 0.80523
0.435  0.78042 0.78087 0.78161 0.78261 0.78385 0.78529 0.78689 0.78860 0.79037 0.79215 0.79389 0.79552 0.79700 0.79829 0.79933 0.80010 0.80058 0.80073
0.440  0.77554 0.77600 0.77675 0.77777 0.77903 0.78049 0.78211 0.78385 0.78566 0.78747 0.78923 0.79089 0.79240 0.79370 0.79476 0.79555 0.79603 0.79619
0.445  0.77062 0.77109 0.77185 0.77288 0.77416 0.77565 0.77730 0.77906 0.78089 0.78273 0.78452 0.78621 0.78774 0.78907 0.79015 0.79094 0.79143 0.79159
0.450  0.76565 0.76612 0.76690 0.76795 0.76924 0.77075 0.77243 0.77423 0.77608 0.77795 0.77977 0.78148 0.78304 0.78438 0.78548 0.78629 0.78679 0.78695
0.455  0.76064 0.76111 0.76190 0.76297 0.76428 0.76582 0.76752 0.76934 0.77123 0.77312 0.77497 0.77671 0.77829 0.77965 0.78077 0.78159 0.78209 0.78226
0.460  0.75557 0.75606 0.75686 0.75794 0.75928 0.76083 0.76256 0.76441 0.76632 0.76825 0.77012 0.77188 0.77349 0.77487 0.77600 0.77684 0.77735 0.77752
0.465  0.75047 0.75096 0.75177 0.75286 0.75422 0.75580 0.75755 0.75943 0.76137 0.76332 0.76522 0.76701 0.76864 0.77005 0.77119 0.77204 0.77255 0.77273
0.470  0.74531 0.74581 0.74663 0.74775 0.74912 0.75072 0.75250 0.75440 0.75637 0.75835 0.76028 0.76209 0.76374 0.76517 0.76633 0.76719 0.76771 0.76789
0.475  0.74011 0.74062 0.74145 0.74258 0.74398 0.74560 0.74740 0.74933 0.75133 0.75333 0.75529 0.75713 0.75880 0.76024 0.76142 0.76229 0.76282 0.76300
0.480  0.73487 0.73539 0.73623 0.73737 0.73878 0.74043 0.74225 0.74421 0.74623 0.74827 0.75025 0.75211 0.75380 0.75527 0.75646 0.75734 0.75788 0.75807
0.485  0.72958 0.73010 0.73096 0.73211 0.73355 0.73521 0.73706 0.73904 0.74109 0.74315 0.74516 0.74705 0.74876 0.75025 0.75146 0.75235 0.75290 0.75308
0.490  0.72425 0.72478 0.72564 0.72682 0.72827 0.72995 0.73183 0.73383 0.73591 0.73799 0.74003 0.74194 0.74368 0.74518 0.74641 0.74731 0.74786 0.74805
0.495  0.71887 0.71941 0.72028 0.72147 0.72294 0.72465 0.72654 0.72857 0.73068 0.73279 0.73484 0.73678 0.73854 0.74006 0.74130 0.74222 0.74278 0.74297
0.500  0.71345 0.71399 0.71488 0.71608 0.71757 0.71930 0.72122 0.72327 0.72540 0.72754 0.72962 0.73158 0.73336 0.73490 0.73615 0.73708 0.73765 0.73784
0.505  0.70799 0.70854 0.70943 0.71065 0.71215 0.71390 0.71584 0.71792 0.72007 0.72224 0.72434 0.72633 0.72813 0.72969 0.73096 0.73189 0.73247 0.73266
0.510  0.70248 0.70304 0.70394 0.70517 0.70669 0.70846 0.71042 0.71253 0.71470 0.71689 0.71902 0.72103 0.72285 0.72443 0.72571 0.72666 0.72724 0.72744
0.515  0.69693 0.69749 0.69841 0.69965 0.70119 0.70298 0.70496 0.70709 0.70929 0.71150 0.71366 0.71569 0.71753 0.71912 0.72042 0.72138 0.72197 0.72216
0.520  0.69134 0.69190 0.69283 0.69409 0.69564 0.69745 0.69946 0.70160 0.70383 0.70607 0.70824 0.71029 0.71216 0.71377 0.71508 0.71605 0.71664 0.71684
0.525  0.68570 0.68627 0.68721 0.68848 0.69005 0.69188 0.69391 0.69608 0.69833 0.70058 0.70278 0.70486 0.70674 0.70837 0.70969 0.71067 0.71127 0.71147
0.530  0.68002 0.68060 0.68155 0.68283 0.68442 0.68626 0.68831 0.69050 0.69278 0.69506 0.69728 0.69937 0.70127 0.70292 0.70426 0.70525 0.70585 0.70606
0.535  0.67430 0.67489 0.67584 0.67714 0.67874 0.68060 0.68267 0.68489 0.68718 0.68949 0.69173 0.69384 0.69576 0.69743 0.69878 0.69978 0.70039 0.70059
0.540  0.66854 0.66913 0.67009 0.67140 0.67302 0.67490 0.67699 0.67923 0.68154 0.68387 0.68613 0.68827 0.69021 0.69188 0.69325 0.69426 0.69488 0.69508
0.545  0.66274 0.66333 0.66431 0.66563 0.66726 0.66916 0.67127 0.67352 0.67586 0.67821 0.68049 0.68265 0.68460 0.68630 0.68768 0.68869 0.68932 0.68952
0.550  0.65690 0.65750 0.65848 0.65981 0.66146 0.66337 0.66550 0.66777 0.67013 0.67250 0.67481 0.67698 0.67895 0.68066 0.68205 0.68308 0.68371 0.68392
0.555  0.65101 0.65162 0.65260 0.65395 0.65561 0.65754 0.65969 0.66198 0.66436 0.66675 0.66908 0.67127 0.67326 0.67498 0.67638 0.67742 0.67805 0.67827
0.560  0.64509 0.64570 0.64669 0.64805 0.64972 0.65167 0.65383 0.65615 0.65855 0.66096 0.66330 0.66551 0.66752 0.66926 0.67067 0.67171 0.67235 0.67257
0.565  0.63912 0.63974 0.64074 0.64211 0.64380 0.64576 0.64794 0.65027 0.65269 0.65512 0.65748 0.65971 0.66173 0.66348 0.66491 0.66596 0.66660 0.66682
0.570  0.63312 0.63374 0.63475 0.63612 0.63783 0.63980 0.64200 0.64435 0.64679 0.64923 0.65162 0.65386 0.65590 0.65766 0.65910 0.66016 0.66081 0.66103
0.575  0.62707 0.62770 0.62872 0.63010 0.63182 0.63381 0.63602 0.63839 0.64084 0.64331 0.64571 0.64797 0.65002 0.65180 0.65325 0.65431 0.65497 0.65519
0.580  0.62099 0.62162 0.62264 0.62404 0.62577 0.62777 0.63000 0.63239 0.63486 0.63734 0.63976 0.64203 0.64410 0.64589 0.64735 0.64842 0.64908 0.64930
0.585  0.61487 0.61550 0.61653 0.61794 0.61968 0.62170 0.62394 0.62634 0.62883 0.63133 0.63376 0.63605 0.63813 0.63993 0.64140 0.64248 0.64315 0.64337
0.590  0.60871 0.60934 0.61038 0.61180 0.61354 0.61558 0.61784 0.62025 0.62275 0.62527 0.62772 0.63003 0.63212 0.63393 0.63541 0.63650 0.63717 0.63739
0.595  0.60251 0.60315 0.60419 0.60562 0.60737 0.60942 0.61169 0.61412 0.61664 0.61917 0.62163 0.62396 0.62606 0.62789 0.62937 0.63047 0.63114 0.63137
0.600  0.59627 0.59691 0.59797 0.59940 0.60117 0.60322 0.60551 0.60795 0.61049 0.61303 0.61551 0.61784 0.61996 0.62180 0.62329 0.62439 0.62507 0.62529
0.605  0.58999 0.59064 0.59170 0.59314 0.59492 0.59699 0.59928 0.60174 0.60429 0.60684 0.60934 0.61168 0.61381 0.61566 0.61716 0.61827 0.61895 0.61917
0.610  0.58368 0.58433 0.58539 0.58684 0.58863 0.59071 0.59302 0.59549 0.59805 0.60062 0.60312 0.60548 0.60762 0.60948 0.61099 0.61210 0.61278 0.61301
0.615  0.57733 0.57798 0.57905 0.58051 0.58230 0.58439 0.58671 0.58919 0.59177 0.59435 0.59687 0.59924 0.60139 0.60325 0.60477 0.60589 0.60657 0.60680
0.620  0.57094 0.57160 0.57267 0.57413 0.57594 0.57804 0.58037 0.58286 0.58544 0.58804 0.59057 0.59295 0.59511 0.59698 0.59850 0.59963 0.60032 0.60055
0.625  0.56452 0.56518 0.56626 0.56772 0.56954 0.57164 0.57398 0.57649 0.57908 0.58169 0.58422 0.58661 0.58878 0.59066 0.59219 0.59332 0.59401 0.59425
0.630  0.55806 0.55872 0.55980 0.56128 0.56309 0.56521 0.56756 0.57007 0.57268 0.57529 0.57784 0.58024 0.58242 0.58430 0.58584 0.58697 0.58767 0.58790
0.635  0.55156 0.55223 0.55331 0.55479 0.55662 0.55874 0.56110 0.56362 0.56623 0.56886 0.57141 0.57382 0.57601 0.57790 0.57944 0.58058 0.58127 0.58151
0.640  0.54503 0.54570 0.54679 0.54827 0.55010 0.55223 0.55459 0.55712 0.55975 0.56238 0.56494 0.56736 0.56955 0.57145 0.57300 0.57414 0.57484 0.57507
0.645  0.53847 0.53913 0.54023 0.54171 0.54355 0.54568 0.54805 0.55059 0.55322 0.55586 0.55843 0.56086 0.56305 0.56496 0.56651 0.56765 0.56835 0.56859
0.650  0.53187 0.53254 0.53363 0.53512 0.53696 0.53910 0.54148 0.54402 0.54666 0.54930 0.55188 0.55431 0.55651 0.55842 0.55998 0.56112 0.56183 0.56206
0.655  0.52523 0.52590 0.52700 0.52849 0.53033 0.53248 0.53486 0.53741 0.54005 0.54270 0.54529 0.54772 0.54993 0.55184 0.55340 0.55455 0.55525 0.55549
0.660  0.51856 0.51923 0.52033 0.52182 0.52367 0.52582 0.52821 0.53076 0.53341 0.53606 0.53865 0.54109 0.54330 0.54522 0.54678 0.54793 0.54864 0.54887
0.665  0.51185 0.51253 0.51363 0.51512 0.51697 0.51913 0.52152 0.52407 0.52672 0.52938 0.53198 0.53442 0.53663 0.53855 0.54011 0.54127 0.54197 0.54221
0.670  0.50511 0.50579 0.50689 0.50839 0.51024 0.51239 0.51479 0.51735 0.52000 0.52266 0.52526 0.52770 0.52992 0.53184 0.53341 0.53456 0.53527 0.53551
0.675  0.49834 0.49902 0.50012 0.50162 0.50347 0.50563 0.50802 0.51058 0.51324 0.51590 0.51850 0.52095 0.52317 0.52509 0.52665 0.52781 0.52852 0.52876
0.680  0.49153 0.49221 0.49331 0.49481 0.49667 0.49882 0.50122 0.50378 0.50644 0.50910 0.51170 0.51415 0.51637 0.51829 0.51986 0.52101 0.52172 0.52196
0.685  0.48470 0.48537 0.48647 0.48797 0.48983 0.49198 0.49438 0.49694 0.49960 0.50226 0.50486 0.50731 0.50953 0.51145 0.51302 0.51417 0.51488 0.51512
0.690  0.47782 0.47850 0.47960 0.48110 0.48295 0.48511 0.48750 0.49007 0.49272 0.49539 0.49798 0.50043 0.50265 0.50457 0.50614 0.50729 0.50800 0.50824
0.695  0.47092 0.47159 0.47270 0.47420 0.47605 0.47820 0.48059 0.48315 0.48580 0.48847 0.49106 0.49351 0.49573 0.49765 0.49921 0.50036 0.50107 0.50131
0.700  0.46399 0.46466 0.46576 0.46726 0.46911 0.47126 0.47365 0.47620 0.47885 0.48151 0.48410 0.48654 0.48876 0.49068 0.49224 0.49339 0.49410 0.49434
0.705  0.45702 0.45769 0.45879 0.46028 0.46213 0.46428 0.46666 0.46922 0.47186 0.47452 0.47710 0.47954 0.48175 0.48367 0.48523 0.48638 0.48709 0.48732
0.710  0.45002 0.45069 0.45178 0.45328 0.45512 0.45726 0.45964 0.46219 0.46483 0.46748 0.47006 0.47250 0.47471 0.47662 0.47817 0.47932 0.48003 0.48026
0.715  0.44299 0.44366 0.44475 0.44624 0.44808 0.45022 0.45259 0.45513 0.45776 0.46041 0.46299 0.46541 0.46762 0.46952 0.47108 0.47222 0.47292 0.47316
0.720  0.43593 0.43659 0.43768 0.43917 0.44100 0.44313 0.44550 0.44804 0.45066 0.45330 0.45587 0.45829 0.46048 0.46239 0.46393 0.46508 0.46578 0.46601
0.725  0.42883 0.42950 0.43059 0.43206 0.43389 0.43602 0.43838 0.44090 0.44352 0.44615 0.44871 0.45112 0.45331 0.45521 0.45675 0.45789 0.45859 0.45882
0.730  0.42171 0.42237 0.42346 0.42493 0.42675 0.42887 0.43122 0.43374 0.43634 0.43896 0.44152 0.44392 0.44610 0.44799 0.44953 0.45066 0.45136 0.45159
0.735  0.41456 0.41522 0.41630 0.41777 0.41958 0.42169 0.42403 0.42654 0.42913 0.43174 0.43428 0.43668 0.43885 0.44073 0.44226 0.44339 0.44408 0.44431
0.740  0.40738 0.40803 0.40911 0.41057 0.41237 0.41447 0.41680 0.41930 0.42188 0.42448 0.42701 0.42939 0.43155 0.43343 0.43495 0.43607 0.43676 0.43700
0.745  0.40017 0.40082 0.40189 0.40334 0.40514 0.40723 0.40954 0.41203 0.41460 0.41718 0.41970 0.42207 0.42422 0.42608 0.42760 0.42872 0.42940 0.42963
0.750  0.39292 0.39357 0.39464 0.39608 0.39787 0.39994 0.40225 0.40472 0.40728 0.40985 0.41235 0.41471 0.41684 0.41870 0.42020 0.42132 0.42200 0.42223
0.755  0.38566 0.38630 0.38736 0.38879 0.39057 0.39263 0.39492 0.39738 0.39992 0.40247 0.40496 0.40730 0.40943 0.41127 0.41277 0.41388 0.41455 0.41478
0.760  0.37836 0.37900 0.38005 0.38147 0.38324 0.38529 0.38757 0.39000 0.39253 0.39506 0.39753 0.39986 0.40197 0.40380 0.40529 0.40639 0.40707 0.40729
0.765  0.37103 0.37167 0.37271 0.37413 0.37588 0.37791 0.38017 0.38259 0.38510 0.38762 0.39007 0.39238 0.39448 0.39630 0.39777 0.39887 0.39953 0.39976
0.770  0.36368 0.36431 0.36534 0.36675 0.36849 0.37051 0.37275 0.37515 0.37764 0.38014 0.38257 0.38486 0.38695 0.38875 0.39021 0.39130 0.39196 0.39218
0.775  0.35630 0.35692 0.35795 0.35934 0.36106 0.36307 0.36529 0.36767 0.37014 0.37262 0.37503 0.37731 0.37937 0.38116 0.38261 0.38369 0.38435 0.38457
0.780  0.34889 0.34951 0.35052 0.35190 0.35361 0.35560 0.35780 0.36016 0.36261 0.36507 0.36746 0.36971 0.37176 0.37353 0.37497 0.37604 0.37669 0.37691
0.785  0.34145 0.34206 0.34307 0.34444 0.34613 0.34810 0.35028 0.35262 0.35504 0.35748 0.35985 0.36208 0.36411 0.36586 0.36729 0.36834 0.36899 0.36921
0.790  0.33399 0.33460 0.33559 0.33695 0.33862 0.34057 0.34273 0.34504 0.34744 0.34985 0.35220 0.35441 0.35641 0.35815 0.35956 0.36061 0.36125 0.36146
0.795  0.32650 0.32710 0.32808 0.32942 0.33108 0.33301 0.33515 0.33744 0.33981 0.34219 0.34451 0.34670 0.34868 0.35040 0.35180 0.35283 0.35347 0.35368
0.800  0.31898 0.31958 0.32055 0.32187 0.32351 0.32542 0.32753 0.32980 0.33214 0.33450 0.33679 0.33895 0.34091 0.34261 0.34400 0.34502 0.34564 0.34585
0.805  0.31144 0.31203 0.31299 0.31430 0.31592 0.31780 0.31989 0.32212 0.32444 0.32677 0.32903 0.33117 0.33311 0.33478 0.33615 0.33716 0.33778 0.33798
0.810  0.30387 0.30445 0.30540 0.30669 0.30829 0.31015 0.31221 0.31442 0.31670 0.31900 0.32124 0.32335 0.32526 0.32692 0.32826 0.32926 0.32987 0.33007
0.815  0.29628 0.29685 0.29779 0.29906 0.30064 0.30247 0.30450 0.30668 0.30894 0.31120 0.31341 0.31549 0.31737 0.31901 0.32034 0.32132 0.32192 0.32212
0.820  0.28866 0.28922 0.29015 0.29140 0.29296 0.29476 0.29677 0.29891 0.30113 0.30337 0.30554 0.30759 0.30945 0.31106 0.31237 0.31334 0.31393 0.31413
0.825  0.28102 0.28157 0.28248 0.28372 0.28525 0.28702 0.28900 0.29111 0.29330 0.29550 0.29764 0.29966 0.30149 0.30308 0.30437 0.30532 0.30590 0.30610
0.830  0.27335 0.27390 0.27479 0.27601 0.27751 0.27926 0.28120 0.28328 0.28543 0.28760 0.28970 0.29169 0.29349 0.29505 0.29632 0.29726 0.29783 0.29803
0.835  0.26566 0.26620 0.26707 0.26827 0.26975 0.27147 0.27338 0.27542 0.27753 0.27966 0.28173 0.28368 0.28545 0.28699 0.28823 0.28916 0.28972 0.28991
0.840  0.25794 0.25847 0.25933 0.26051 0.26196 0.26365 0.26552 0.26753 0.26960 0.27169 0.27372 0.27564 0.27738 0.27888 0.28011 0.28101 0.28157 0.28176
0.845  0.25020 0.25072 0.25157 0.25272 0.25414 0.25580 0.25764 0.25960 0.26164 0.26369 0.26568 0.26756 0.26927 0.27074 0.27195 0.27283 0.27338 0.27356
0.850  0.24244 0.24295 0.24378 0.24491 0.24630 0.24792 0.24972 0.25165 0.25365 0.25565 0.25761 0.25945 0.26112 0.26257 0.26374 0.26461 0.26514 0.26532
0.855  0.23465 0.23515 0.23596 0.23707 0.23843 0.24002 0.24178 0.24367 0.24562 0.24758 0.24950 0.25130 0.25293 0.25435 0.25550 0.25635 0.25687 0.25705
0.860  0.22685 0.22733 0.22812 0.22920 0.23054 0.23209 0.23381 0.23565 0.23756 0.23948 0.24135 0.24311 0.24471 0.24609 0.24722 0.24805 0.24856 0.24873
0.865  0.21901 0.21949 0.22026 0.22131 0.22262 0.22413 0.22581 0.22761 0.22947 0.23135 0.23317 0.23489 0.23645 0.23780 0.23890 0.23971 0.24021 0.24037
0.870  0.21116 0.21162 0.21238 0.21340 0.21467 0.21615 0.21778 0.21954 0.22135 0.22318 0.22495 0.22663 0.22815 0.22947 0.23054 0.23133 0.23181 0.23198
0.875  0.20328 0.20373 0.20447 0.20547 0.20670 0.20814 0.20973 0.21144 0.21320 0.21498 0.21671 0.21834 0.21982 0.22110 0.22214 0.22291 0.22338 0.22354
0.880  0.19539 0.19582 0.19654 0.19751 0.19871 0.20010 0.20165 0.20331 0.20502 0.20675 0.20843 0.21001 0.21145 0.21269 0.21370 0.21445 0.21491 0.21506
0.885  0.18747 0.18789 0.18858 0.18952 0.19069 0.19204 0.19354 0.19515 0.19681 0.19848 0.20011 0.20165 0.20304 0.20425 0.20523 0.20595 0.20640 0.20654
0.890  0.17953 0.17994 0.18061 0.18152 0.18264 0.18395 0.18540 0.18696 0.18857 0.19019 0.19176 0.19325 0.19460 0.19576 0.19671 0.19741 0.19784 0.19799
0.895  0.17157 0.17196 0.17261 0.17349 0.17457 0.17584 0.17724 0.17874 0.18030 0.18186 0.18338 0.18482 0.18612 0.18724 0.18816 0.18884 0.18925 0.18939
0.900  0.16358 0.16397 0.16459 0.16543 0.16648 0.16770 0.16905 0.17050 0.17200 0.17350 0.17497 0.17635 0.17760 0.17869 0.17957 0.18023 0.18063 0.18076
0.905  0.15558 0.15595 0.15655 0.15736 0.15837 0.15953 0.16083 0.16222 0.16366 0.16511 0.16652 0.16785 0.16905 0.17010 0.17095 0.17157 0.17196 0.17208
0.910  0.14756 0.14791 0.14848 0.14926 0.15023 0.15135 0.15259 0.15392 0.15530 0.15669 0.15804 0.15931 0.16047 0.16147 0.16228 0.16288 0.16325 0.16337
0.915  0.13952 0.13985 0.14040 0.14114 0.14206 0.14313 0.14432 0.14560 0.14691 0.14824 0.14953 0.15074 0.15184 0.15280 0.15358 0.15415 0.15450 0.15462
0.920  0.13145 0.13177 0.13229 0.13300 0.13388 0.13490 0.13603 0.13724 0.13849 0.13975 0.14098 0.14214 0.14319 0.14410 0.14484 0.14538 0.14572 0.14583
0.925  0.12337 0.12368 0.12417 0.12484 0.12567 0.12664 0.12771 0.12886 0.13005 0.13124 0.13241 0.13350 0.13450 0.13536 0.13606 0.13658 0.13690 0.13700
0.930  0.11527 0.11556 0.11602 0.11666 0.11744 0.11835 0.11937 0.12045 0.12157 0.12270 0.12380 0.12483 0.12577 0.12658 0.12724 0.12773 0.12803 0.12813
0.935  0.10715 0.10742 0.10786 0.10845 0.10919 0.11005 0.11100 0.11201 0.11307 0.11412 0.11516 0.11613 0.11701 0.11777 0.11839 0.11885 0.11913 0.11923
0.940  0.09902 0.09927 0.09967 0.10023 0.10092 0.10171 0.10260 0.10355 0.10453 0.10552 0.10648 0.10739 0.10821 0.10892 0.10950 0.10993 0.11020 0.11028
0.945  0.09086 0.09109 0.09147 0.09198 0.09262 0.09336 0.09418 0.09506 0.09597 0.09689 0.09778 0.09862 0.09938 0.10004 0.10058 0.10098 0.10122 0.10130
0.950  0.08268 0.08290 0.08325 0.08372 0.08430 0.08498 0.08574 0.08655 0.08738 0.08822 0.08904 0.08982 0.09052 0.09112 0.09162 0.09198 0.09220 0.09228
0.955  0.07449 0.07469 0.07500 0.07543 0.07596 0.07658 0.07727 0.07800 0.07877 0.07953 0.08028 0.08098 0.08162 0.08217 0.08262 0.08295 0.08315 0.08322
0.960  0.06628 0.06646 0.06674 0.06713 0.06760 0.06816 0.06878 0.06944 0.07012 0.07081 0.07148 0.07211 0.07268 0.07318 0.07358 0.07388 0.07406 0.07412
0.965  0.05806 0.05821 0.05846 0.05880 0.05922 0.05972 0.06026 0.06085 0.06145 0.06206 0.06265 0.06321 0.06371 0.06415 0.06451 0.06477 0.06493 0.06499
0.970  0.04981 0.04994 0.05016 0.05046 0.05082 0.05125 0.05172 0.05223 0.05275 0.05328 0.05379 0.05427 0.05471 0.05509 0.05540 0.05563 0.05577 0.05582
0.975  0.04155 0.04166 0.04185 0.04209 0.04240 0.04276 0.04316 0.04358 0.04403 0.04447 0.04490 0.04531 0.04568 0.04600 0.04626 0.04645 0.04657 0.04661
0.980  0.03327 0.03336 0.03351 0.03371 0.03396 0.03425 0.03457 0.03492 0.03527 0.03563 0.03598 0.03631 0.03661 0.03687 0.03708 0.03723 0.03733 0.03736
0.985  0.02498 0.02505 0.02516 0.02531 0.02550 0.02572 0.02596 0.02622 0.02649 0.02677 0.02703 0.02728 0.02751 0.02770 0.02786 0.02798 0.02805 0.02807
0.990  0.01667 0.01671 0.01679 0.01689 0.01702 0.01717 0.01733 0.01751 0.01769 0.01787 0.01805 0.01822 0.01837 0.01850 0.01861 0.01869 0.01874 0.01875
0.995  0.00834 0.00837 0.00840 0.00846 0.00852 0.00859 0.00868 0.00877 0.00886 0.00895 0.00904 0.00913 0.00920 0.00927 0.00932 0.00936 0.00939 0.00940
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e000.dat <==
# alpha = +0.10 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99981 0.99981 0.99981 0.99982 0.99982 0.99982 0.99982 0.99983 0.99983 0.99983 0.99984 0.99984 0.99984 0.99985 0.99985 0.99985 0.99985 0.99985
0.020  0.99967 0.99967 0.99967 0.99967 0.99968 0.99968 0.99969 0.99969 0.99970 0.99970 0.99971 0.99972 0.99972 0.99973 0.99973 0.99973 0.99973 0.99974
0.025  0.99948 0.99948 0.99948 0.99949 0.99949 0.99950 0.99951 0.99952 0.99953 0.99954 0.99955 0.99956 0.99956 0.99957 0.99958 0.99958 0.99959 0.99959
0.030  0.99925 0.99925 0.99926 0.99926 0.99927 0.99928 0.99929 0.99931 0.99932 0.99933 0.99935 0.99936 0.99937 0.99938 0.99939 0.99940 0.99940 0.99941
0.035  0.99897 0.99898 0.99899 0.99900 0.99901 0.99902 0.99904 0.99906 0.99908 0.99909 0.99911 0.99913 0.99915 0.99916 0.99917 0.99918 0.99919 0.99919
0.040  0.99866 0.99867 0.99868 0.99869 0.99870 0.99872 0.99874 0.99877 0.99879 0.99882 0.99884 0.99886 0.99889 0.99890 0.99892 0.99893 0.99894 0.99895
0.045  0.99831 0.99831 0.99832 0.99834 0.99836 0.99838 0.99841 0.99844 0.99847 0.99850 0.99853 0.99856 0.99859 0.99861 0.99863 0.99865 0.99866 0.99867
0.050  0.99791 0.99792 0.99793 0.99795 0.99798 0.99801 0.99804 0.99808 0.99811 0.99815 0.99819 0.99822 0.99826 0.99829 0.99831 0.99833 0.99834 0.99835
0.055  0.99747 0.99748 0.99750 0.99752 0.99755 0.99759 0.99763 0.99767 0.99772 0.99776 0.99781 0.99785 0.99789 0.99793 0.99796 0.99798 0.99799 0.99801
0.060  0.99699 0.99700 0.99702 0.99705 0.99709 0.99713 0.99718 0.99723 0.99728 0.99734 0.99739 0.99744 0.99749 0.99754 0.99757 0.99759 0.99761 0.99763
0.065  0.99647 0.99648 0.99651 0.99654 0.99658 0.99663 0.99669 0.99675 0.99681 0.99688 0.99694 0.99700 0.99706 0.99711 0.99715 0.99718 0.99720 0.99722
0.070  0.99590 0.99592 0.99595 0.99599 0.99604 0.99609 0.99616 0.99623 0.99630 0.99638 0.99645 0.99652 0.99659 0.99665 0.99669 0.99673 0.99675 0.99677
0.075  0.99530 0.99532 0.99535 0.99540 0.99545 0.99552 0.99559 0.99567 0.99576 0.99584 0.99593 0.99601 0.99608 0.99615 0.99620 0.99624 0.99627 0.99619
0.080  0.99465 0.99467 0.99471 0.99476 0.99483 0.99490 0.99498 0.99508 0.99517 0.99527 0.99537 0.99546 0.99554 0.99562 0.99568 0.99572 0.99575 0.99568
0.085  0.99396 0.99399 0.99403 0.99409 0.99416 0.99424 0.99434 0.99444 0.99455 0.99466 0.99477 0.99487 0.99497 0.99505 0.99512 0.99517 0.99520 0.99514
0.090  0.99323 0.99326 0.99331 0.99337 0.99345 0.99355 0.99365 0.99377 0.99389 0.99401 0.99414 0.99425 0.99436 0.99446 0.99453 0.99459 0.99462 0.99456
0.095  0.99246 0.99249 0.99255 0.99262 0.99271 0.99281 0.99293 0.99306 0.99320 0.99333 0.99347 0.99360 0.99372 0.99382 0.99391 0.99397 0.99401 0.99395
0.100  0.99165 0.99169 0.99174 0.99182 0.99192 0.99204 0.99217 0.99231 0.99246 0.99261 0.99276 0.99291 0.99304 0.99316 0.99325 0.99332 0.99336 0.99331
0.105  0.99080 0.99084 0.99090 0.99099 0.99110 0.99123 0.99137 0.99153 0.99169 0.99186 0.99202 0.99218 0.99233 0.99245 0.99256 0.99263 0.99268 0.99264
0.110  0.98990 0.98995 0.99002 0.99011 0.99023 0.99037 0.99053 0.99070 0.99088 0.99106 0.99125 0.99142 0.99158 0.99172 0.99183 0.99191 0.99197 0.99193
0.115  0.98897 0.98901 0.98909 0.98920 0.98933 0.98948 0.98965 0.98984 0.99004 0.99023 0.99043 0.99062 0.99080 0.99095 0.99108 0.99116 0.99122 0.99119
0.120  0.98799 0.98804 0.98812 0.98824 0.98838 0.98855 0.98873 0.98894 0.98915 0.98937 0.98959 0.98979 0.98998 0.99015 0.99028 0.99038 0.99044 0.99042
0.125  0.98697 0.98703 0.98712 0.98724 0.98740 0.98758 0.98778 0.98800 0.98823 0.98847 0.98870 0.98893 0.98913 0.98931 0.98946 0.98956 0.98963 0.98962
0.130  0.98592 0.98598 0.98607 0.98621 0.98637 0.98657 0.98678 0.98702 0.98728 0.98753 0.98778 0.98802 0.98824 0.98844 0.98860 0.98871 0.98879 0.98878
0.135  0.98482 0.98488 0.98499 0.98513 0.98531 0.98552 0.98575 0.98601 0.98628 0.98655 0.98683 0.98709 0.98732 0.98753 0.98770 0.98783 0.98791 0.98791
0.140  0.98368 0.98375 0.98386 0.98401 0.98420 0.98443 0.98468 0.98496 0.98525 0.98554 0.98583 0.98611 0.98636 0.98659 0.98678 0.98691 0.98700 0.98700
0.145  0.98250 0.98257 0.98269 0.98286 0.98306 0.98330 0.98357 0.98387 0.98418 0.98449 0.98481 0.98511 0.98537 0.98562 0.98582 0.98596 0.98605 0.98607
0.150  0.98128 0.98136 0.98148 0.98166 0.98188 0.98214 0.98242 0.98274 0.98308 0.98341 0.98374 0.98406 0.98435 0.98461 0.98482 0.98498 0.98507 0.98510
0.155  0.98002 0.98010 0.98024 0.98043 0.98066 0.98093 0.98124 0.98158 0.98193 0.98229 0.98265 0.98299 0.98329 0.98357 0.98380 0.98396 0.98406 0.98409
0.160  0.97871 0.97880 0.97895 0.97915 0.97940 0.97969 0.98002 0.98038 0.98076 0.98113 0.98151 0.98188 0.98220 0.98249 0.98273 0.98291 0.98302 0.98306
0.165  0.97737 0.97747 0.97762 0.97784 0.97810 0.97841 0.97876 0.97914 0.97954 0.97993 0.98034 0.98073 0.98108 0.98138 0.98164 0.98183 0.98194 0.98199
0.170  0.97599 0.97609 0.97626 0.97648 0.97676 0.97709 0.97746 0.97786 0.97829 0.97871 0.97914 0.97955 0.97991 0.98024 0.98051 0.98071 0.98083 0.98089
0.175  0.97457 0.97468 0.97485 0.97509 0.97538 0.97573 0.97613 0.97655 0.97700 0.97744 0.97790 0.97833 0.97872 0.97906 0.97935 0.97956 0.97969 0.97965
0.180  0.97311 0.97322 0.97340 0.97366 0.97397 0.97434 0.97475 0.97520 0.97567 0.97614 0.97662 0.97708 0.97749 0.97785 0.97815 0.97838 0.97851 0.97848
0.185  0.97161 0.97173 0.97192 0.97218 0.97251 0.97290 0.97334 0.97381 0.97431 0.97480 0.97531 0.97579 0.97623 0.97660 0.97692 0.97716 0.97730 0.97728
0.190  0.97007 0.97019 0.97039 0.97067 0.97102 0.97143 0.97189 0.97238 0.97291 0.97343 0.97396 0.97447 0.97493 0.97532 0.97566 0.97591 0.97606 0.97605
0.195  0.96849 0.96862 0.96883 0.96912 0.96948 0.96992 0.97040 0.97091 0.97147 0.97203 0.97257 0.97311 0.97359 0.97402 0.97436 0.97462 0.97478 0.97479
0.200  0.96687 0.96700 0.96723 0.96754 0.96791 0.96837 0.96888 0.96942 0.97000 0.97059 0.97116 0.97172 0.97223 0.97267 0.97303 0.97331 0.97348 0.97349
0.205  0.96521 0.96535 0.96558 0.96591 0.96630 0.96678 0.96731 0.96788 0.96849 0.96911 0.96971 0.97029 0.97083 0.97129 0.97167 0.97196 0.97213 0.97216
0.210  0.96351 0.96366 0.96390 0.96424 0.96466 0.96516 0.96571 0.96631 0.96695 0.96759 0.96822 0.96883 0.96939 0.96988 0.97028 0.97057 0.97076 0.97080
0.215  0.96177 0.96193 0.96218 0.96254 0.96297 0.96349 0.96408 0.96470 0.96536 0.96604 0.96670 0.96733 0.96792 0.96843 0.96885 0.96916 0.96935 0.96940
0.220  0.95999 0.96016 0.96043 0.96080 0.96125 0.96179 0.96240 0.96305 0.96374 0.96445 0.96514 0.96580 0.96642 0.96695 0.96739 0.96771 0.96791 0.96797
0.225  0.95818 0.95835 0.95863 0.95902 0.95949 0.96006 0.96069 0.96137 0.96209 0.96283 0.96355 0.96424 0.96488 0.96544 0.96589 0.96623 0.96644 0.96651
0.230  0.95632 0.95650 0.95679 0.95720 0.95769 0.95828 0.95894 0.95965 0.96040 0.96117 0.96192 0.96264 0.96330 0.96389 0.96436 0.96472 0.96493 0.96501
0.235  0.95443 0.95462 0.95492 0.95534 0.95585 0.95646 0.95716 0.95789 0.95868 0.95947 0.96026 0.96101 0.96169 0.96230 0.96280 0.96317 0.96339 0.96348
0.240  0.95250 0.95269 0.95301 0.95344 0.95398 0.95461 0.95534 0.95610 0.95692 0.95774 0.95856 0.95934 0.96005 0.96069 0.96120 0.96159 0.96182 0.96182
0.245  0.95053 0.95073 0.95106 0.95151 0.95207 0.95273 0.95348 0.95427 0.95512 0.95597 0.95682 0.95764 0.95838 0.95903 0.95957 0.95997 0.96022 0.96023
0.250  0.94852 0.94873 0.94907 0.94954 0.95012 0.95080 0.95158 0.95241 0.95329 0.95417 0.95506 0.95590 0.95667 0.95735 0.95791 0.95832 0.95858 0.95860
0.255  0.94647 0.94669 0.94704 0.94753 0.94813 0.94884 0.94965 0.95051 0.95142 0.95234 0.95326 0.95413 0.95493 0.95563 0.95621 0.95664 0.95690 0.95694
0.260  0.94439 0.94461 0.94498 0.94549 0.94611 0.94684 0.94767 0.94857 0.94952 0.95047 0.95141 0.95232 0.95315 0.95388 0.95448 0.95493 0.95520 0.95525
0.265  0.94227 0.94250 0.94288 0.94340 0.94405 0.94481 0.94567 0.94660 0.94758 0.94857 0.94954 0.95048 0.95134 0.95210 0.95271 0.95318 0.95346 0.95353
0.270  0.94011 0.94035 0.94074 0.94128 0.94195 0.94274 0.94363 0.94459 0.94560 0.94663 0.94764 0.94860 0.94950 0.95028 0.95092 0.95139 0.95169 0.95177
0.275  0.93791 0.93816 0.93856 0.93912 0.93981 0.94063 0.94155 0.94254 0.94359 0.94465 0.94570 0.94669 0.94762 0.94843 0.94909 0.94958 0.94989 0.94998
0.280  0.93567 0.93593 0.93635 0.93693 0.93764 0.93849 0.93944 0.94045 0.94154 0.94264 0.94372 0.94476 0.94571 0.94654 0.94722 0.94773 0.94805 0.94816
0.285  0.93340 0.93367 0.93409 0.93470 0.93543 0.93631 0.93729 0.93834 0.93946 0.94060 0.94171 0.94278 0.94375 0.94462 0.94533 0.94586 0.94618 0.94630
0.290  0.93109 0.93136 0.93180 0.93243 0.93319 0.93409 0.93510 0.93618 0.93733 0.93852 0.93967 0.94077 0.94177 0.94267 0.94340 0.94394 0.94428 0.94431
0.295  0.92874 0.92902 0.92948 0.93012 0.93091 0.93184 0.93288 0.93400 0.93518 0.93640 0.93759 0.93873 0.93976 0.94069 0.94144 0.94200 0.94234 0.94239
0.300  0.92636 0.92665 0.92712 0.92778 0.92859 0.92955 0.93062 0.93178 0.93300 0.93424 0.93548 0.93665 0.93772 0.93866 0.93944 0.94002 0.94037 0.94043
0.305  0.92393 0.92424 0.92472 0.92539 0.92623 0.92722 0.92833 0.92952 0.93077 0.93205 0.93333 0.93454 0.93564 0.93661 0.93741 0.93800 0.93837 0.93844
0.310  0.92148 0.92179 0.92228 0.92298 0.92384 0.92486 0.92600 0.92722 0.92852 0.92983 0.93114 0.93239 0.93352 0.93452 0.93534 0.93596 0.93633 0.93642
0.315  0.91898 0.91930 0.91981 0.92053 0.92141 0.92246 0.92364 0.92490 0.92623 0.92758 0.92891 0.93021 0.93138 0.93240 0.93324 0.93387 0.93426 0.93437
0.320  0.91645 0.91678 0.91731 0.91804 0.91894 0.92003 0.92124 0.92253 0.92390 0.92529 0.92666 0.92798 0.92919 0.93025 0.93111 0.93175 0.93215 0.93228
0.325  0.91388 0.91422 0.91476 0.91551 0.91645 0.91755 0.91880 0.92013 0.92154 0.92297 0.92438 0.92572 0.92698 0.92806 0.92895 0.92961 0.93002 0.93016
0.330  0.91127 0.91162 0.91218 0.91296 0.91391 0.91504 0.91633 0.91770 0.91914 0.92061 0.92206 0.92344 0.92472 0.92584 0.92675 0.92743 0.92785 0.92801
0.335  0.90863 0.90899 0.90956 0.91036 0.91134 0.91250 0.91381 0.91523 0.91671 0.91822 0.91971 0.92112 0.92242 0.92358 0.92452 0.92521 0.92565 0.92572
0.340  0.90596 0.90632 0.90691 0.90773 0.90874 0.90993 0.91127 0.91272 0.91425 0.91579 0.91732 0.91877 0.92011 0.92129 0.92225 0.92297 0.92341 0.92350
0.345  0.90324 0.90362 0.90422 0.90506 0.90610 0.90732 0.90869 0.91017 0.91174 0.91333 0.91490 0.91639 0.91776 0.91895 0.91995 0.92069 0.92114 0.92124
0.350  0.90049 0.90088 0.90150 0.90236 0.90342 0.90467 0.90608 0.90760 0.90919 0.91083 0.91244 0.91397 0.91537 0.91660 0.91762 0.91838 0.91884 0.91896
0.355  0.89771 0.89810 0.89874 0.89962 0.90071 0.90199 0.90343 0.90499 0.90662 0.90828 0.90995 0.91152 0.91295 0.91421 0.91524 0.91603 0.91650 0.91664
0.360  0.89489 0.89529 0.89594 0.89685 0.89796 0.89928 0.90075 0.90235 0.90402 0.90572 0.90740 0.90903 0.91050 0.91179 0.91285 0.91364 0.91413 0.91428
0.365  0.89203 0.89245 0.89311 0.89404 0.89518 0.89652 0.89804 0.89967 0.90138 0.90312 0.90484 0.90650 0.90801 0.90933 0.91042 0.91122 0.91172 0.91189
0.370  0.88914 0.88956 0.89025 0.89119 0.89236 0.89374 0.89529 0.89696 0.89871 0.90049 0.90225 0.90393 0.90549 0.90685 0.90795 0.90877 0.90929 0.90947
0.375  0.88621 0.88665 0.88735 0.88831 0.88951 0.89092 0.89250 0.89421 0.89600 0.89782 0.89962 0.90134 0.90291 0.90432 0.90545 0.90629 0.90682 0.90692
0.380  0.88325 0.88369 0.88441 0.88540 0.88662 0.88806 0.88968 0.89143 0.89326 0.89512 0.89696 0.89871 0.90032 0.90176 0.90292 0.90378 0.90431 0.90443
0.385  0.88025 0.88071 0.88144 0.88245 0.88370 0.88517 0.88682 0.88861 0.89049 0.89238 0.89426 0.89606 0.89771 0.89915 0.90035 0.90122 0.90177 0.90191
0.390  0.87722 0.87768 0.87843 0.87946 0.88074 0.88224 0.88393 0.88576 0.88767 0.88961 0.89153 0.89337 0.89505 0.89652 0.89774 0.89864 0.89920 0.89935
0.395  0.87415 0.87462 0.87539 0.87644 0.87774 0.87928 0.88100 0.88286 0.88482 0.88681 0.88877 0.89065 0.89236 0.89386 0.89509 0.89603 0.89659 0.89676
0.400  0.87105 0.87153 0.87231 0.87339 0.87471 0.87627 0.87802 0.87992 0.88192 0.88394 0.88597 0.88789 0.88963 0.89117 0.89242 0.89336 0.89394 0.89414
0.405  0.86791 0.86840 0.86920 0.87029 0.87164 0.87323 0.87503 0.87697 0.87901 0.88107 0.88311 0.88509 0.88687 0.88844 0.88972 0.89068 0.89126 0.89148
0.410  0.86474 0.86524 0.86605 0.86717 0.86854 0.87017 0.87200 0.87398 0.87606 0.87817 0.88025 0.88223 0.88408 0.88567 0.88698 0.88796 0.88855 0.88868
0.415  0.86153 0.86204 0.86287 0.86400 0.86541 0.86707 0.86894 0.87096 0.87308 0.87523 0.87735 0.87937 0.88122 0.88287 0.88421 0.88520 0.88582 0.88596
0.420  0.85829 0.85881 0.85965 0.86080 0.86224 0.86394 0.86584 0.86790 0.87006 0.87225 0.87441 0.87647 0.87836 0.88003 0.88140 0.88241 0.88304 0.88320
0.425  0.85502 0.85555 0.85640 0.85758 0.85904 0.86077 0.86271 0.86481 0.86701 0.86924 0.87144 0.87354 0.87547 0.87715 0.87856 0.87959 0.88022 0.88040
0.430  0.85171 0.85224 0.85311 0.85431 0.85581 0.85757 0.85955 0.86168 0.86392 0.86620 0.86844 0.87058 0.87253 0.87425 0.87566 0.87672 0.87738 0.87757
0.435  0.84836 0.84891 0.84979 0.85102 0.85254 0.85433 0.85635 0.85852 0.86080 0.86312 0.86540 0.86758 0.86957 0.87132 0.87275 0.87382 0.87449 0.87471
0.440  0.84498 0.84554 0.84644 0.84769 0.84924 0.85106 0.85311 0.85532 0.85764 0.85999 0.86232 0.86454 0.86657 0.86835 0.86981 0.87090 0.87157 0.87181
0.445  0.84157 0.84213 0.84305 0.84432 0.84591 0.84776 0.84984 0.85208 0.85442 0.85681 0.85918 0.86145 0.86353 0.86535 0.86683 0.86793 0.86861 0.86877
0.450  0.83812 0.83869 0.83963 0.84092 0.84254 0.84442 0.84653 0.84879 0.85119 0.85363 0.85604 0.85833 0.86043 0.86230 0.86381 0.86494 0.86563 0.86580
0.455  0.83464 0.83522 0.83617 0.83749 0.83913 0.84104 0.84317 0.84549 0.84794 0.85042 0.85286 0.85519 0.85732 0.85922 0.86076 0.86190 0.86261 0.86280
0.460  0.83112 0.83171 0.83268 0.83402 0.83569 0.83763 0.83979 0.84216 0.84464 0.84716 0.84965 0.85201 0.85419 0.85609 0.85767 0.85883 0.85955 0.85976
0.465  0.82757 0.82817 0.82916 0.83052 0.83221 0.83416 0.83639 0.83879 0.84132 0.84388 0.84640 0.84881 0.85102 0.85294 0.85453 0.85572 0.85645 0.85668
0.470  0.82398 0.82459 0.82560 0.82698 0.82870 0.83068 0.83295 0.83539 0.83796 0.84056 0.84312 0.84556 0.84780 0.84976 0.85138 0.85257 0.85332 0.85357
0.475  0.82036 0.82098 0.82200 0.82341 0.82515 0.82717 0.82947 0.83195 0.83456 0.83720 0.83980 0.84228 0.84456 0.84655 0.84818 0.84939 0.85015 0.85032
0.480  0.81671 0.81734 0.81838 0.81980 0.82155 0.82363 0.82596 0.82848 0.83112 0.83379 0.83642 0.83896 0.84127 0.84329 0.84496 0.84619 0.84695 0.84714
0.485  0.81302 0.81366 0.81472 0.81616 0.81794 0.82005 0.82242 0.82497 0.82763 0.83033 0.83301 0.83558 0.83792 0.84000 0.84169 0.84294 0.84371 0.84392
0.490  0.80930 0.80995 0.81102 0.81249 0.81429 0.81643 0.81884 0.82142 0.82411 0.82687 0.82959 0.83219 0.83457 0.83664 0.83839 0.83966 0.84044 0.84066
0.495  0.80554 0.80620 0.80729 0.80878 0.81061 0.81278 0.81522 0.81781 0.82057 0.82337 0.82613 0.82877 0.83118 0.83329 0.83503 0.83633 0.83713 0.83737
0.500  0.80175 0.80242 0.80352 0.80502 0.80690 0.80910 0.81156 0.81420 0.81700 0.81984 0.82264 0.82531 0.82775 0.82990 0.83165 0.83297 0.83378 0.83404
0.505  0.79793 0.79861 0.79973 0.80124 0.80315 0.80538 0.80784 0.81055 0.81339 0.81627 0.81911 0.82182 0.82429 0.82646 0.82824 0.82956 0.83039 0.83058
0.510  0.79407 0.79476 0.79589 0.79742 0.79936 0.80162 0.80413 0.80687 0.80975 0.81267 0.81555 0.81829 0.82079 0.82299 0.82479 0.82613 0.82696 0.82717
0.515  0.79018 0.79088 0.79202 0.79358 0.79554 0.79783 0.80037 0.80316 0.80607 0.80902 0.81193 0.81470 0.81725 0.81949 0.82131 0.82266 0.82350 0.82373
0.520  0.78625 0.78696 0.78812 0.78970 0.79169 0.79397 0.79658 0.79940 0.80235 0.80530 0.80826 0.81107 0.81364 0.81593 0.81779 0.81916 0.82001 0.82026
0.525  0.78229 0.78301 0.78418 0.78578 0.78780 0.79011 0.79276 0.79561 0.79858 0.80159 0.80458 0.80743 0.81004 0.81232 0.81422 0.81562 0.81648 0.81674
0.530  0.77829 0.77902 0.78021 0.78183 0.78387 0.78622 0.78890 0.79179 0.79477 0.79784 0.80087 0.80375 0.80640 0.80870 0.81060 0.81203 0.81290 0.81319
0.535  0.77426 0.77500 0.77620 0.77785 0.77991 0.78229 0.78500 0.78790 0.79094 0.79405 0.79712 0.80004 0.80272 0.80505 0.80697 0.80840 0.80928 0.80949
0.540  0.77019 0.77094 0.77215 0.77383 0.77591 0.77832 0.78107 0.78398 0.78709 0.79024 0.79334 0.79629 0.79899 0.80135 0.80330 0.80474 0.80563 0.80586
0.545  0.76609 0.76685 0.76807 0.76977 0.77185 0.77432 0.77710 0.78005 0.78319 0.78638 0.78951 0.79249 0.79523 0.79763 0.79958 0.80104 0.80194 0.80219
0.550  0.76196 0.76273 0.76396 0.76568 0.76779 0.77029 0.77307 0.77608 0.77926 0.78248 0.78561 0.78862 0.79139 0.79385 0.79583 0.79730 0.79821 0.79848
0.555  0.75779 0.75857 0.75981 0.76156 0.76369 0.76622 0.76901 0.77208 0.77529 0.77850 0.78170 0.78475 0.78755 0.79000 0.79203 0.79353 0.79444 0.79473
0.560  0.75358 0.75437 0.75563 0.75739 0.75955 0.76211 0.76493 0.76804 0.77128 0.77452 0.77776 0.78086 0.78368 0.78615 0.78818 0.78971 0.79064 0.79095
0.565  0.74934 0.75014 0.75142 0.75320 0.75538 0.75796 0.76082 0.76396 0.76718 0.77051 0.77379 0.77691 0.77977 0.78227 0.78432 0.78584 0.78679 0.78702
0.570  0.74507 0.74587 0.74716 0.74896 0.75117 0.75377 0.75667 0.75984 0.76310 0.76647 0.76978 0.77293 0.77581 0.77834 0.78041 0.78195 0.78290 0.78315
0.575  0.74076 0.74157 0.74288 0.74468 0.74692 0.74952 0.75249 0.75567 0.75899 0.76238 0.76573 0.76891 0.77182 0.77437 0.77646 0.77801 0.77897 0.77924
0.580  0.73641 0.73723 0.73855 0.74036 0.74264 0.74526 0.74826 0.75144 0.75483 0.75826 0.76163 0.76481 0.76775 0.77035 0.77246 0.77403 0.77500 0.77529
0.585  0.73203 0.73286 0.73419 0.73602 0.73832 0.74097 0.74400 0.74721 0.75063 0.75409 0.75744 0.76069 0.76367 0.76626 0.76842 0.77001 0.77098 0.77130
0.590  0.72761 0.72845 0.72980 0.73164 0.73397 0.73665 0.73970 0.74294 0.74640 0.74983 0.75327 0.75655 0.75955 0.76217 0.76432 0.76594 0.76693 0.76726
0.595  0.72316 0.72400 0.72536 0.72722 0.72957 0.73229 0.73532 0.73864 0.74212 0.74559 0.74906 0.75237 0.75540 0.75805 0.76021 0.76182 0.76283 0.76309
0.600  0.71866 0.71951 0.72089 0.72277 0.72513 0.72788 0.73093 0.73430 0.73777 0.74131 0.74482 0.74815 0.75120 0.75387 0.75606 0.75768 0.75869 0.75897
0.605  0.71414 0.71499 0.71638 0.71828 0.72063 0.72344 0.72652 0.72991 0.73339 0.73699 0.74053 0.74388 0.74696 0.74965 0.75186 0.75350 0.75451 0.75480
0.610  0.70957 0.71042 0.71184 0.71375 0.71613 0.71896 0.72207 0.72549 0.72900 0.73263 0.73619 0.73956 0.74264 0.74538 0.74761 0.74926 0.75028 0.75060
0.615  0.70497 0.70583 0.70725 0.70919 0.71158 0.71444 0.71758 0.72100 0.72457 0.72822 0.73177 0.73517 0.73830 0.74104 0.74331 0.74498 0.74601 0.74635
0.620  0.70033 0.70119 0.70263 0.70459 0.70700 0.70986 0.71305 0.71646 0.72010 0.72377 0.72733 0.73078 0.73394 0.73670 0.73896 0.74064 0.74169 0.74195
0.625  0.69565 0.69652 0.69797 0.69994 0.70238 0.70523 0.70848 0.71191 0.71558 0.71922 0.72288 0.72635 0.72953 0.73230 0.73458 0.73627 0.73733 0.73761
0.630  0.69093 0.69181 0.69327 0.69526 0.69772 0.70059 0.70386 0.70733 0.71102 0.71469 0.71837 0.72188 0.72507 0.72787 0.73016 0.73186 0.73292 0.73322
0.635  0.68617 0.68706 0.68851 0.69054 0.69302 0.69591 0.69920 0.70270 0.70639 0.71012 0.71383 0.71735 0.72057 0.72338 0.72569 0.72741 0.72847 0.72879
0.640  0.68138 0.68228 0.68374 0.68577 0.68827 0.69119 0.69445 0.69803 0.70171 0.70550 0.70924 0.71277 0.71596 0.71884 0.72118 0.72290 0.72396 0.72431
0.645  0.67655 0.67745 0.67892 0.68096 0.68349 0.68643 0.68971 0.69332 0.69702 0.70084 0.70459 0.70811 0.71138 0.71424 0.71658 0.71835 0.71942 0.71968
0.650  0.67167 0.67258 0.67406 0.67609 0.67867 0.68163 0.68493 0.68856 0.69229 0.69614 0.69985 0.70345 0.70674 0.70962 0.71197 0.71372 0.71481 0.71510
0.655  0.66676 0.66767 0.66916 0.67121 0.67379 0.67678 0.68011 0.68370 0.68752 0.69137 0.69512 0.69875 0.70206 0.70495 0.70732 0.70907 0.71017 0.71047
0.660  0.66180 0.66272 0.66423 0.66629 0.66884 0.67189 0.67525 0.67885 0.68270 0.68652 0.69035 0.69399 0.69732 0.70023 0.70261 0.70437 0.70547 0.70580
0.665  0.65680 0.65773 0.65924 0.66132 0.66389 0.66695 0.67034 0.67397 0.67783 0.68168 0.68553 0.68919 0.69254 0.69546 0.69785 0.69962 0.70073 0.70107
0.670  0.65176 0.65270 0.65422 0.65631 0.65890 0.66193 0.66538 0.66904 0.67286 0.67680 0.68066 0.68432 0.68764 0.69059 0.69304 0.69483 0.69593 0.69630
0.675  0.64668 0.64762 0.64915 0.65125 0.65386 0.65691 0.66037 0.66406 0.66789 0.67186 0.67574 0.67938 0.68276 0.68572 0.68814 0.68997 0.69108 0.69137
0.680  0.64156 0.64250 0.64404 0.64616 0.64878 0.65184 0.65526 0.65903 0.66289 0.66687 0.67071 0.67443 0.67783 0.68080 0.68324 0.68505 0.68616 0.68648
0.685  0.63639 0.63734 0.63889 0.64101 0.64365 0.64673 0.65017 0.65395 0.65783 0.66183 0.66570 0.66943 0.67285 0.67583 0.67828 0.68009 0.68122 0.68155
0.690  0.63117 0.63213 0.63369 0.63582 0.63848 0.64157 0.64503 0.64879 0.65273 0.65668 0.66063 0.66438 0.66781 0.67081 0.67326 0.67508 0.67621 0.67656
0.695  0.62592 0.62688 0.62844 0.63059 0.63325 0.63637 0.63984 0.64359 0.64758 0.65154 0.65551 0.65927 0.66271 0.66572 0.66818 0.67001 0.67114 0.67151
0.700  0.62061 0.62158 0.62315 0.62531 0.62798 0.63111 0.63461 0.63837 0.64237 0.64635 0.65034 0.65405 0.65751 0.66054 0.66301 0.66488 0.66602 0.66631
0.705  0.61526 0.61623 0.61781 0.61998 0.62266 0.62581 0.62932 0.63310 0.63704 0.64111 0.64510 0.64884 0.65231 0.65535 0.65783 0.65968 0.66082 0.66114
0.710  0.60986 0.61084 0.61242 0.61459 0.61728 0.62045 0.62398 0.62777 0.63173 0.63582 0.63975 0.64357 0.64706 0.65010 0.65259 0.65444 0.65558 0.65592
0.715  0.60441 0.60539 0.60698 0.60913 0.61183 0.61498 0.61858 0.62239 0.62637 0.63047 0.63442 0.63825 0.64174 0.64479 0.64728 0.64914 0.65029 0.65065
0.720  0.59892 0.59990 0.60147 0.60365 0.60636 0.60953 0.61307 0.61696 0.62095 0.62498 0.62903 0.63286 0.63636 0.63942 0.64192 0.64378 0.64493 0.64530
0.725  0.59337 0.59435 0.59593 0.59812 0.60084 0.60402 0.60757 0.61146 0.61548 0.61952 0.62357 0.62742 0.63086 0.63393 0.63649 0.63836 0.63951 0.63980
0.730  0.58777 0.58875 0.59034 0.59254 0.59527 0.59846 0.60202 0.60586 0.60995 0.61400 0.61806 0.62184 0.62537 0.62844 0.63097 0.63284 0.63401 0.63433
0.735  0.58212 0.58310 0.58470 0.58690 0.58964 0.59284 0.59641 0.60026 0.60434 0.60842 0.61248 0.61628 0.61981 0.62290 0.62542 0.62729 0.62845 0.62880
0.740  0.57642 0.57739 0.57900 0.58121 0.58395 0.58716 0.59074 0.59460 0.59863 0.60278 0.60678 0.61065 0.61419 0.61728 0.61980 0.62168 0.62283 0.62320
0.745  0.57066 0.57163 0.57325 0.57546 0.57821 0.58143 0.58502 0.58888 0.59292 0.59707 0.60108 0.60496 0.60850 0.61159 0.61411 0.61599 0.61715 0.61753
0.750  0.56484 0.56582 0.56744 0.56966 0.57241 0.57563 0.57923 0.58310 0.58714 0.59122 0.59532 0.59920 0.60274 0.60582 0.60835 0.61024 0.61140 0.61169
0.755  0.55897 0.55995 0.56157 0.56379 0.56655 0.56977 0.57337 0.57726 0.58131 0.58540 0.58949 0.59336 0.59685 0.59995 0.60249 0.60440 0.60556 0.60588
0.760  0.55303 0.55402 0.55564 0.55787 0.56062 0.56380 0.56740 0.57133 0.57540 0.57950 0.58359 0.58740 0.59096 0.59406 0.59660 0.59848 0.59965 0.60000
0.765  0.54704 0.54802 0.54965 0.55188 0.55459 0.55782 0.56142 0.56530 0.56943 0.57353 0.57758 0.58144 0.58499 0.58809 0.59062 0.59250 0.59367 0.59404
0.770  0.54098 0.54197 0.54360 0.54582 0.54854 0.55177 0.55538 0.55925 0.56331 0.56749 0.57150 0.57540 0.57895 0.58204 0.58458 0.58646 0.58761 0.58800
0.775  0.53486 0.53585 0.53748 0.53966 0.54243 0.54566 0.54926 0.55314 0.55719 0.56137 0.56539 0.56928 0.57282 0.57591 0.57845 0.58033 0.58149 0.58179
0.780  0.52868 0.52967 0.53129 0.53348 0.53624 0.53947 0.54308 0.54696 0.55101 0.55510 0.55920 0.56308 0.56656 0.56966 0.57219 0.57411 0.57527 0.57559
0.785  0.52242 0.52341 0.52504 0.52723 0.52999 0.53322 0.53682 0.54070 0.54475 0.54884 0.55293 0.55673 0.56028 0.56338 0.56590 0.56779 0.56895 0.56931
0.790  0.51610 0.51709 0.51871 0.52090 0.52366 0.52689 0.53049 0.53437 0.53841 0.54249 0.54658 0.55038 0.55391 0.55701 0.55953 0.56140 0.56256 0.56294
0.795  0.50970 0.51069 0.51231 0.51450 0.51726 0.52048 0.52400 0.52791 0.53199 0.53607 0.54006 0.54393 0.54747 0.55055 0.55307 0.55493 0.55609 0.55638
0.800  0.50323 0.50422 0.50581 0.50803 0.51078 0.51393 0.51752 0.52138 0.52544 0.52955 0.53354 0.53740 0.54093 0.54400 0.54651 0.54837 0.54952 0.54983
0.805  0.49668 0.49767 0.49926 0.50147 0.50422 0.50737 0.51094 0.51480 0.51881 0.52295 0.52693 0.53078 0.53429 0.53730 0.53985 0.54171 0.54286 0.54318
0.810  0.49006 0.49104 0.49263 0.49484 0.49756 0.50072 0.50429 0.50813 0.51213 0.51618 0.52023 0.52406 0.52750 0.53056 0.53306 0.53492 0.53608 0.53643
0.815  0.48335 0.48433 0.48591 0.48812 0.49079 0.49398 0.49754 0.50137 0.50536 0.50940 0.51343 0.51718 0.52068 0.52372 0.52622 0.52807 0.52921 0.52958
0.820  0.47655 0.47753 0.47911 0.48131 0.48398 0.48715 0.49070 0.49452 0.49850 0.50252 0.50653 0.51027 0.51375 0.51679 0.51926 0.52110 0.52224 0.52253
0.825  0.46967 0.47065 0.47222 0.47440 0.47707 0.48023 0.48376 0.48757 0.49153 0.49553 0.49945 0.50326 0.50672 0.50973 0.51220 0.51403 0.51516 0.51547
0.830  0.46269 0.46366 0.46523 0.46740 0.47006 0.47321 0.47672 0.48044 0.48445 0.48845 0.49235 0.49613 0.49957 0.50256 0.50502 0.50684 0.50796 0.50828
0.835  0.45561 0.45658 0.45814 0.46026 0.46295 0.46609 0.46952 0.47328 0.47721 0.48124 0.48513 0.48889 0.49224 0.49524 0.49769 0.49951 0.50064 0.50099
0.840  0.44844 0.44940 0.45095 0.45307 0.45574 0.45884 0.46227 0.46602 0.46992 0.47385 0.47780 0.48146 0.48487 0.48784 0.49027 0.49208 0.49319 0.49347
0.845  0.44116 0.44211 0.44366 0.44576 0.44842 0.45145 0.45491 0.45864 0.46251 0.46643 0.47034 0.47398 0.47736 0.48031 0.48273 0.48452 0.48562 0.48591
0.850  0.43376 0.43471 0.43625 0.43834 0.44098 0.44400 0.44743 0.45113 0.45498 0.45887 0.46273 0.46637 0.46973 0.47265 0.47505 0.47682 0.47791 0.47823
0.855  0.42625 0.42718 0.42872 0.43080 0.43342 0.43642 0.43983 0.44350 0.44733 0.45118 0.45496 0.45862 0.46195 0.46485 0.46722 0.46898 0.47007 0.47040
0.860  0.41862 0.41954 0.42107 0.42314 0.42568 0.42871 0.43210 0.43573 0.43953 0.44336 0.44711 0.45073 0.45397 0.45686 0.45922 0.46099 0.46207 0.46232
0.865  0.41086 0.41178 0.41329 0.41534 0.41786 0.42087 0.42423 0.42776 0.43152 0.43539 0.43911 0.44268 0.44591 0.44876 0.45110 0.45284 0.45391 0.45418
0.870  0.40297 0.40387 0.40537 0.40740 0.40991 0.41289 0.41614 0.41971 0.42344 0.42719 0.43095 0.43443 0.43768 0.44051 0.44282 0.44453 0.44559 0.44589
0.875  0.39493 0.39583 0.39729 0.39932 0.40180 0.40475 0.40798 0.41151 0.41519 0.41891 0.42262 0.42607 0.42928 0.43208 0.43436 0.43606 0.43710 0.43741
0.880  0.38674 0.38763 0.38907 0.39109 0.39354 0.39645 0.39965 0.40314 0.40678 0.41046 0.41405 0.41754 0.42071 0.42347 0.42572 0.42740 0.42843 0.42866
0.885  0.37839 0.37926 0.38069 0.38268 0.38511 0.38793 0.39115 0.39460 0.39820 0.40183 0.40538 0.40882 0.41193 0.41462 0.41685 0.41854 0.41955 0.41981
0.890  0.36986 0.37073 0.37214 0.37409 0.37650 0.37929 0.38246 0.38587 0.38942 0.39300 0.39651 0.39989 0.40292 0.40562 0.40782 0.40945 0.41047 0.41075
0.895  0.36116 0.36201 0.36340 0.36530 0.36770 0.37045 0.37358 0.37687 0.38037 0.38396 0.38742 0.39070 0.39374 0.39640 0.39857 0.40017 0.40117 0.40147
0.900  0.35225 0.35309 0.35446 0.35633 0.35870 0.36141 0.36449 0.36773 0.37117 0.37465 0.37812 0.38134 0.38434 0.38695 0.38908 0.39066 0.39164 0.39186
0.905  0.34313 0.34396 0.34531 0.34715 0.34946 0.35214 0.35511 0.35836 0.36175 0.36516 0.36856 0.37174 0.37469 0.37725 0.37934 0.38090 0.38185 0.38209
0.910  0.33379 0.33460 0.33592 0.33773 0.33997 0.34264 0.34555 0.34874 0.35207 0.35542 0.35870 0.36188 0.36477 0.36723 0.36931 0.37085 0.37179 0.37205
0.915  0.32419 0.32499 0.32629 0.32806 0.33026 0.33287 0.33573 0.33886 0.34212 0.34540 0.34862 0.35173 0.35451 0.35698 0.35900 0.36049 0.36142 0.36171
0.920  0.31432 0.31510 0.31638 0.31811 0.32026 0.32281 0.32562 0.32868 0.33187 0.33509 0.33824 0.34123 0.34399 0.34641 0.34838 0.34984 0.35075 0.35096
0.925  0.30416 0.30492 0.30617 0.30786 0.30996 0.31241 0.31520 0.31818 0.32124 0.32442 0.32752 0.33042 0.33313 0.33549 0.33741 0.33883 0.33972 0.33995
0.930  0.29367 0.29441 0.29562 0.29728 0.29933 0.30171 0.30443 0.30728 0.31031 0.31337 0.31643 0.31926 0.32189 0.32419 0.32606 0.32744 0.32830 0.32856
0.935  0.28281 0.28353 0.28471 0.28632 0.28831 0.29063 0.29327 0.29604 0.29899 0.30197 0.30487 0.30768 0.31024 0.31245 0.31427 0.31563 0.31646 0.31664
0.940  0.27155 0.27225 0.27339 0.27495 0.27688 0.27913 0.28163 0.28438 0.28723 0.29011 0.29292 0.29565 0.29807 0.30023 0.30200 0.30331 0.30412 0.30434
0.945  0.25982 0.26050 0.26160 0.26311 0.26498 0.26715 0.26956 0.27222 0.27497 0.27775 0.28047 0.28309 0.28543 0.28752 0.28922 0.29048 0.29127 0.29141
0.950  0.24758 0.24823 0.24926 0.25071 0.25253 0.25462 0.25695 0.25949 0.26214 0.26481 0.26742 0.26990 0.27220 0.27420 0.27583 0.27704 0.27779 0.27797
0.955  0.23472 0.23534 0.23634 0.23772 0.23943 0.24146 0.24369 0.24612 0.24860 0.25116 0.25371 0.25607 0.25827 0.26018 0.26174 0.26290 0.26361 0.26372
0.960  0.22116 0.22174 0.22269 0.22401 0.22563 0.22756 0.22968 0.23195 0.23436 0.23678 0.23920 0.24145 0.24354 0.24535 0.24683 0.24793 0.24860 0.24875
0.965  0.20674 0.20728 0.20819 0.20943 0.21096 0.21275 0.21478 0.21692 0.21919 0.22148 0.22371 0.22588 0.22781 0.22952 0.23092 0.23196 0.23261 0.23271
0.970  0.19128 0.19179 0.19263 0.19379 0.19522 0.19689 0.19879 0.20078 0.20290 0.20504 0.20712 0.20914 0.21094 0.21254 0.21384 0.21481 0.21541 0.21556
0.975  0.17450 0.17497 0.17574 0.17681 0.17813 0.17966 0.18137 0.18325 0.18520 0.18716 0.18908 0.19089 0.19259 0.19406 0.19526 0.19614 0.19670 0.19681
0.980  0.15597 0.15639 0.15710 0.15806 0.15925 0.16063 0.16217 0.16386 0.16562 0.16739 0.16912 0.17076 0.17228 0.17360 0.17468 0.17548 0.17598 0.17608
0.985  0.13498 0.13535 0.13597 0.13681 0.13785 0.13906 0.14040 0.14188 0.14338 0.14492 0.14646 0.14789 0.14922 0.15037 0.15131 0.15201 0.15244 0.15248
0.990  0.11014 0.11044 0.11095 0.11164 0.11250 0.11349 0.11460 0.11581 0.11705 0.11832 0.11956 0.12076 0.12185 0.12278 0.12356 0.12414 0.12449 0.12455
0.995  0.07783 0.07805 0.07841 0.07890 0.07951 0.08022 0.08101 0.08185 0.08275 0.08366 0.08454 0.08540 0.08616 0.08684 0.08739 0.08780 0.08806 0.08802
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e010.dat <==
# alpha = +0.10 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99991 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99993 0.99993 0.99993
0.015  0.99980 0.99980 0.99980 0.99980 0.99981 0.99981 0.99981 0.99982 0.99982 0.99982 0.99983 0.99983 0.99983 0.99984 0.99984 0.99984 0.99984 0.99984
0.020  0.99964 0.99965 0.99965 0.99965 0.99966 0.99966 0.99967 0.99967 0.99968 0.99969 0.99969 0.99970 0.99971 0.99971 0.99971 0.99972 0.99972 0.99972
0.025  0.99945 0.99945 0.99945 0.99946 0.99946 0.99947 0.99948 0.99949 0.99950 0.99951 0.99952 0.99953 0.99954 0.99955 0.99955 0.99956 0.99956 0.99956
0.030  0.99920 0.99920 0.99921 0.99922 0.99923 0.99924 0.99925 0.99927 0.99928 0.99929 0.99931 0.99932 0.99934 0.99935 0.99936 0.99936 0.99937 0.99937
0.035  0.99891 0.99892 0.99892 0.99894 0.99895 0.99896 0.99898 0.99900 0.99902 0.99904 0.99906 0.99908 0.99910 0.99911 0.99912 0.99913 0.99914 0.99915
0.040  0.99858 0.99859 0.99860 0.99861 0.99863 0.99865 0.99867 0.99869 0.99872 0.99875 0.99877 0.99880 0.99882 0.99884 0.99886 0.99887 0.99888 0.99888
0.045  0.99820 0.99821 0.99822 0.99824 0.99826 0.99829 0.99832 0.99835 0.99838 0.99841 0.99845 0.99848 0.99851 0.99853 0.99855 0.99857 0.99858 0.99859
0.050  0.99778 0.99779 0.99781 0.99783 0.99786 0.99789 0.99792 0.99796 0.99800 0.99804 0.99808 0.99812 0.99816 0.99819 0.99821 0.99823 0.99824 0.99826
0.055  0.99732 0.99733 0.99735 0.99737 0.99741 0.99744 0.99749 0.99753 0.99758 0.99763 0.99768 0.99773 0.99777 0.99781 0.99784 0.99786 0.99788 0.99789
0.060  0.99681 0.99682 0.99684 0.99687 0.99691 0.99696 0.99701 0.99706 0.99712 0.99718 0.99724 0.99729 0.99735 0.99739 0.99743 0.99745 0.99747 0.99749
0.065  0.99625 0.99627 0.99630 0.99633 0.99638 0.99643 0.99649 0.99656 0.99662 0.99669 0.99676 0.99683 0.99689 0.99694 0.99698 0.99701 0.99703 0.99705
0.070  0.99565 0.99567 0.99570 0.99575 0.99580 0.99586 0.99593 0.99601 0.99609 0.99616 0.99624 0.99632 0.99639 0.99645 0.99650 0.99654 0.99656 0.99658
0.075  0.99501 0.99503 0.99507 0.99512 0.99518 0.99525 0.99533 0.99542 0.99551 0.99560 0.99569 0.99577 0.99585 0.99593 0.99598 0.99602 0.99605 0.99598
0.080  0.99433 0.99435 0.99439 0.99445 0.99452 0.99460 0.99469 0.99478 0.99489 0.99499 0.99510 0.99519 0.99528 0.99536 0.99543 0.99548 0.99551 0.99544
0.085  0.99360 0.99363 0.99367 0.99373 0.99381 0.99390 0.99400 0.99411 0.99423 0.99435 0.99446 0.99457 0.99468 0.99477 0.99484 0.99489 0.99493 0.99487
0.090  0.99282 0.99286 0.99291 0.99298 0.99306 0.99316 0.99328 0.99340 0.99353 0.99366 0.99379 0.99392 0.99403 0.99413 0.99421 0.99427 0.99431 0.99426
0.095  0.99201 0.99204 0.99210 0.99218 0.99227 0.99239 0.99251 0.99265 0.99280 0.99294 0.99309 0.99322 0.99335 0.99346 0.99355 0.99362 0.99366 0.99361
0.100  0.99115 0.99118 0.99125 0.99133 0.99144 0.99156 0.99170 0.99186 0.99202 0.99218 0.99234 0.99249 0.99263 0.99276 0.99286 0.99293 0.99298 0.99294
0.105  0.99024 0.99028 0.99035 0.99045 0.99056 0.99070 0.99086 0.99103 0.99120 0.99138 0.99156 0.99173 0.99188 0.99202 0.99213 0.99221 0.99226 0.99222
0.110  0.98929 0.98934 0.98941 0.98952 0.98965 0.98980 0.98997 0.99015 0.99035 0.99054 0.99074 0.99092 0.99109 0.99124 0.99136 0.99145 0.99150 0.99147
0.115  0.98830 0.98835 0.98843 0.98855 0.98869 0.98885 0.98904 0.98924 0.98945 0.98966 0.98988 0.99008 0.99026 0.99043 0.99056 0.99065 0.99071 0.99069
0.120  0.98727 0.98732 0.98741 0.98753 0.98769 0.98787 0.98807 0.98829 0.98852 0.98875 0.98898 0.98920 0.98940 0.98958 0.98972 0.98982 0.98989 0.98987
0.125  0.98619 0.98625 0.98635 0.98648 0.98664 0.98684 0.98706 0.98729 0.98754 0.98779 0.98804 0.98828 0.98850 0.98869 0.98885 0.98896 0.98903 0.98902
0.130  0.98507 0.98513 0.98524 0.98538 0.98556 0.98577 0.98600 0.98626 0.98653 0.98680 0.98707 0.98733 0.98756 0.98777 0.98794 0.98806 0.98814 0.98813
0.135  0.98390 0.98397 0.98408 0.98424 0.98443 0.98466 0.98491 0.98519 0.98548 0.98577 0.98606 0.98634 0.98659 0.98681 0.98699 0.98713 0.98721 0.98721
0.140  0.98270 0.98277 0.98289 0.98306 0.98326 0.98351 0.98378 0.98407 0.98439 0.98470 0.98501 0.98531 0.98557 0.98582 0.98601 0.98616 0.98625 0.98626
0.145  0.98145 0.98153 0.98165 0.98183 0.98205 0.98231 0.98260 0.98292 0.98326 0.98359 0.98392 0.98424 0.98453 0.98479 0.98500 0.98515 0.98525 0.98526
0.150  0.98015 0.98024 0.98038 0.98057 0.98080 0.98108 0.98139 0.98173 0.98209 0.98244 0.98280 0.98314 0.98344 0.98372 0.98395 0.98411 0.98421 0.98424
0.155  0.97882 0.97891 0.97905 0.97926 0.97951 0.97981 0.98013 0.98050 0.98088 0.98125 0.98164 0.98200 0.98232 0.98262 0.98286 0.98304 0.98314 0.98318
0.160  0.97744 0.97754 0.97769 0.97791 0.97817 0.97849 0.97885 0.97923 0.97963 0.98003 0.98044 0.98083 0.98117 0.98148 0.98174 0.98193 0.98204 0.98208
0.165  0.97602 0.97612 0.97629 0.97652 0.97680 0.97714 0.97751 0.97791 0.97834 0.97877 0.97920 0.97961 0.97998 0.98031 0.98058 0.98078 0.98090 0.98095
0.170  0.97456 0.97466 0.97484 0.97508 0.97538 0.97574 0.97614 0.97656 0.97702 0.97747 0.97793 0.97836 0.97876 0.97910 0.97939 0.97960 0.97973 0.97978
0.175  0.97305 0.97316 0.97335 0.97361 0.97393 0.97430 0.97472 0.97517 0.97566 0.97613 0.97662 0.97708 0.97749 0.97786 0.97816 0.97838 0.97852 0.97849
0.180  0.97150 0.97162 0.97182 0.97209 0.97243 0.97282 0.97327 0.97375 0.97425 0.97476 0.97527 0.97575 0.97619 0.97657 0.97690 0.97713 0.97728 0.97725
0.185  0.96991 0.97004 0.97025 0.97054 0.97089 0.97131 0.97178 0.97228 0.97281 0.97334 0.97388 0.97439 0.97486 0.97526 0.97560 0.97585 0.97600 0.97599
0.190  0.96828 0.96842 0.96864 0.96894 0.96931 0.96975 0.97024 0.97077 0.97133 0.97189 0.97245 0.97300 0.97348 0.97391 0.97426 0.97453 0.97469 0.97468
0.195  0.96661 0.96675 0.96698 0.96730 0.96769 0.96815 0.96867 0.96922 0.96982 0.97041 0.97099 0.97156 0.97208 0.97253 0.97289 0.97317 0.97334 0.97335
0.200  0.96490 0.96504 0.96528 0.96562 0.96602 0.96651 0.96706 0.96763 0.96826 0.96888 0.96949 0.97009 0.97063 0.97110 0.97149 0.97178 0.97195 0.97198
0.205  0.96314 0.96330 0.96355 0.96390 0.96432 0.96483 0.96540 0.96601 0.96666 0.96732 0.96796 0.96858 0.96915 0.96965 0.97005 0.97035 0.97054 0.97057
0.210  0.96134 0.96151 0.96177 0.96213 0.96258 0.96312 0.96371 0.96435 0.96503 0.96572 0.96639 0.96704 0.96763 0.96815 0.96858 0.96889 0.96909 0.96913
0.215  0.95951 0.95968 0.95995 0.96033 0.96080 0.96136 0.96198 0.96265 0.96336 0.96408 0.96478 0.96546 0.96608 0.96662 0.96707 0.96740 0.96760 0.96765
0.220  0.95763 0.95780 0.95809 0.95849 0.95898 0.95956 0.96021 0.96091 0.96165 0.96240 0.96313 0.96384 0.96449 0.96506 0.96552 0.96587 0.96608 0.96614
0.225  0.95571 0.95589 0.95619 0.95661 0.95712 0.95772 0.95841 0.95913 0.95990 0.96069 0.96145 0.96219 0.96287 0.96346 0.96394 0.96430 0.96452 0.96460
0.230  0.95375 0.95394 0.95425 0.95468 0.95521 0.95585 0.95656 0.95731 0.95812 0.95894 0.95973 0.96050 0.96120 0.96182 0.96233 0.96270 0.96293 0.96302
0.235  0.95174 0.95195 0.95227 0.95272 0.95327 0.95393 0.95467 0.95546 0.95629 0.95714 0.95798 0.95878 0.95950 0.96015 0.96068 0.96107 0.96131 0.96140
0.240  0.94970 0.94991 0.95025 0.95072 0.95129 0.95197 0.95275 0.95357 0.95443 0.95531 0.95618 0.95702 0.95777 0.95844 0.95899 0.95940 0.95965 0.95966
0.245  0.94762 0.94784 0.94819 0.94868 0.94927 0.94998 0.95078 0.95164 0.95254 0.95345 0.95435 0.95522 0.95601 0.95670 0.95727 0.95769 0.95795 0.95797
0.250  0.94550 0.94572 0.94609 0.94660 0.94722 0.94795 0.94878 0.94967 0.95060 0.95155 0.95249 0.95339 0.95420 0.95492 0.95552 0.95595 0.95622 0.95626
0.255  0.94334 0.94357 0.94395 0.94447 0.94512 0.94588 0.94674 0.94766 0.94863 0.94961 0.95059 0.95152 0.95236 0.95311 0.95372 0.95418 0.95446 0.95451
0.260  0.94114 0.94138 0.94177 0.94231 0.94298 0.94377 0.94465 0.94562 0.94662 0.94764 0.94864 0.94961 0.95049 0.95126 0.95190 0.95237 0.95266 0.95272
0.265  0.93889 0.93914 0.93955 0.94011 0.94081 0.94162 0.94254 0.94353 0.94458 0.94563 0.94667 0.94767 0.94858 0.94938 0.95003 0.95052 0.95082 0.95090
0.270  0.93661 0.93687 0.93729 0.93787 0.93859 0.93944 0.94038 0.94141 0.94249 0.94358 0.94466 0.94569 0.94663 0.94746 0.94814 0.94864 0.94895 0.94904
0.275  0.93429 0.93456 0.93499 0.93560 0.93634 0.93721 0.93819 0.93925 0.94037 0.94150 0.94261 0.94367 0.94465 0.94551 0.94621 0.94672 0.94705 0.94715
0.280  0.93193 0.93221 0.93266 0.93328 0.93405 0.93495 0.93596 0.93705 0.93821 0.93938 0.94053 0.94163 0.94263 0.94352 0.94424 0.94477 0.94511 0.94523
0.285  0.92953 0.92982 0.93028 0.93092 0.93172 0.93265 0.93370 0.93482 0.93601 0.93722 0.93841 0.93954 0.94057 0.94149 0.94224 0.94280 0.94314 0.94327
0.290  0.92710 0.92739 0.92786 0.92853 0.92935 0.93031 0.93139 0.93255 0.93377 0.93503 0.93626 0.93742 0.93848 0.93943 0.94020 0.94078 0.94113 0.94118
0.295  0.92462 0.92492 0.92541 0.92610 0.92694 0.92793 0.92905 0.93024 0.93150 0.93280 0.93406 0.93527 0.93637 0.93734 0.93814 0.93873 0.93909 0.93915
0.300  0.92210 0.92242 0.92292 0.92363 0.92450 0.92552 0.92667 0.92790 0.92920 0.93052 0.93183 0.93308 0.93421 0.93521 0.93603 0.93664 0.93701 0.93709
0.305  0.91955 0.91987 0.92039 0.92112 0.92201 0.92307 0.92425 0.92552 0.92686 0.92821 0.92957 0.93085 0.93202 0.93304 0.93389 0.93452 0.93490 0.93499
0.310  0.91696 0.91729 0.91783 0.91857 0.91949 0.92058 0.92180 0.92310 0.92448 0.92588 0.92726 0.92859 0.92979 0.93084 0.93171 0.93236 0.93275 0.93286
0.315  0.91433 0.91467 0.91522 0.91598 0.91693 0.91805 0.91931 0.92065 0.92207 0.92350 0.92492 0.92629 0.92753 0.92861 0.92950 0.93016 0.93057 0.93069
0.320  0.91166 0.91201 0.91258 0.91336 0.91433 0.91549 0.91678 0.91816 0.91961 0.92109 0.92255 0.92395 0.92523 0.92634 0.92725 0.92793 0.92835 0.92849
0.325  0.90895 0.90931 0.90990 0.91070 0.91170 0.91288 0.91421 0.91563 0.91713 0.91865 0.92014 0.92157 0.92289 0.92404 0.92497 0.92567 0.92611 0.92625
0.330  0.90621 0.90658 0.90718 0.90801 0.90903 0.91024 0.91160 0.91307 0.91460 0.91616 0.91770 0.91916 0.92051 0.92170 0.92266 0.92337 0.92382 0.92398
0.335  0.90343 0.90381 0.90442 0.90527 0.90632 0.90756 0.90895 0.91047 0.91204 0.91364 0.91522 0.91672 0.91810 0.91932 0.92031 0.92104 0.92150 0.92158
0.340  0.90061 0.90100 0.90163 0.90250 0.90358 0.90485 0.90628 0.90782 0.90945 0.91109 0.91271 0.91425 0.91566 0.91691 0.91792 0.91867 0.91915 0.91924
0.345  0.89775 0.89815 0.89880 0.89970 0.90080 0.90210 0.90357 0.90514 0.90681 0.90850 0.91016 0.91174 0.91318 0.91445 0.91550 0.91628 0.91676 0.91687
0.350  0.89486 0.89527 0.89593 0.89685 0.89798 0.89932 0.90082 0.90244 0.90413 0.90587 0.90757 0.90919 0.91067 0.91197 0.91304 0.91384 0.91433 0.91446
0.355  0.89193 0.89235 0.89303 0.89397 0.89513 0.89650 0.89804 0.89969 0.90142 0.90319 0.90495 0.90661 0.90813 0.90945 0.91054 0.91137 0.91187 0.91201
0.360  0.88896 0.88939 0.89009 0.89105 0.89224 0.89364 0.89522 0.89691 0.89868 0.90049 0.90227 0.90399 0.90554 0.90690 0.90803 0.90886 0.90937 0.90953
0.365  0.88596 0.88640 0.88711 0.88810 0.88932 0.89075 0.89236 0.89409 0.89591 0.89776 0.89958 0.90133 0.90293 0.90432 0.90547 0.90631 0.90684 0.90702
0.370  0.88292 0.88337 0.88410 0.88511 0.88635 0.88782 0.88947 0.89124 0.89310 0.89499 0.89685 0.89863 0.90027 0.90170 0.90287 0.90374 0.90428 0.90447
0.375  0.87984 0.88030 0.88105 0.88208 0.88335 0.88486 0.88654 0.88835 0.89025 0.89219 0.89409 0.89590 0.89757 0.89905 0.90024 0.90113 0.90168 0.90179
0.380  0.87673 0.87720 0.87796 0.87902 0.88032 0.88185 0.88357 0.88543 0.88737 0.88935 0.89129 0.89315 0.89484 0.89635 0.89758 0.89848 0.89904 0.89917
0.385  0.87358 0.87406 0.87484 0.87592 0.87725 0.87882 0.88057 0.88247 0.88446 0.88647 0.88846 0.89035 0.89209 0.89361 0.89487 0.89580 0.89637 0.89652
0.390  0.87039 0.87089 0.87168 0.87278 0.87414 0.87574 0.87754 0.87947 0.88150 0.88356 0.88559 0.88752 0.88930 0.89085 0.89213 0.89308 0.89367 0.89383
0.395  0.86717 0.86767 0.86849 0.86961 0.87100 0.87263 0.87446 0.87643 0.87851 0.88061 0.88268 0.88467 0.88647 0.88805 0.88935 0.89033 0.89092 0.89111
0.400  0.86392 0.86443 0.86526 0.86640 0.86782 0.86947 0.87133 0.87335 0.87546 0.87761 0.87975 0.88177 0.88361 0.88522 0.88655 0.88753 0.88814 0.88835
0.405  0.86062 0.86115 0.86199 0.86316 0.86459 0.86629 0.86819 0.87025 0.87240 0.87459 0.87675 0.87882 0.88071 0.88236 0.88370 0.88471 0.88533 0.88555
0.410  0.85730 0.85783 0.85869 0.85988 0.86134 0.86307 0.86502 0.86711 0.86931 0.87154 0.87374 0.87583 0.87777 0.87945 0.88083 0.88185 0.88248 0.88263
0.415  0.85393 0.85447 0.85535 0.85655 0.85805 0.85982 0.86180 0.86394 0.86618 0.86845 0.87069 0.87283 0.87478 0.87651 0.87792 0.87896 0.87961 0.87976
0.420  0.85053 0.85109 0.85198 0.85321 0.85474 0.85654 0.85855 0.86073 0.86302 0.86533 0.86761 0.86979 0.87177 0.87353 0.87497 0.87603 0.87669 0.87686
0.425  0.84710 0.84766 0.84857 0.84982 0.85138 0.85321 0.85527 0.85749 0.85982 0.86217 0.86450 0.86671 0.86874 0.87051 0.87198 0.87306 0.87373 0.87392
0.430  0.84363 0.84420 0.84512 0.84640 0.84799 0.84986 0.85195 0.85421 0.85658 0.85898 0.86135 0.86360 0.86566 0.86746 0.86895 0.87006 0.87074 0.87095
0.435  0.84012 0.84071 0.84165 0.84295 0.84457 0.84647 0.84860 0.85090 0.85331 0.85575 0.85816 0.86045 0.86255 0.86439 0.86590 0.86701 0.86771 0.86794
0.440  0.83659 0.83718 0.83813 0.83946 0.84111 0.84304 0.84521 0.84755 0.84999 0.85248 0.85493 0.85727 0.85940 0.86127 0.86281 0.86395 0.86465 0.86490
0.445  0.83301 0.83361 0.83459 0.83594 0.83762 0.83958 0.84178 0.84415 0.84662 0.84915 0.85164 0.85403 0.85622 0.85812 0.85968 0.86084 0.86155 0.86172
0.450  0.82940 0.83001 0.83101 0.83238 0.83409 0.83608 0.83832 0.84071 0.84325 0.84582 0.84835 0.85076 0.85297 0.85493 0.85652 0.85770 0.85842 0.85861
0.455  0.82576 0.82638 0.82739 0.82879 0.83052 0.83255 0.83480 0.83726 0.83984 0.84245 0.84502 0.84747 0.84971 0.85170 0.85332 0.85451 0.85525 0.85546
0.460  0.82208 0.82271 0.82374 0.82516 0.82692 0.82897 0.83127 0.83377 0.83639 0.83904 0.84166 0.84415 0.84643 0.84842 0.85007 0.85130 0.85205 0.85227
0.465  0.81837 0.81901 0.82005 0.82150 0.82329 0.82535 0.82771 0.83025 0.83291 0.83560 0.83826 0.84079 0.84311 0.84513 0.84679 0.84804 0.84880 0.84904
0.470  0.81462 0.81527 0.81633 0.81780 0.81962 0.82172 0.82411 0.82669 0.82939 0.83213 0.83482 0.83739 0.83974 0.84180 0.84349 0.84474 0.84552 0.84578
0.475  0.81084 0.81150 0.81258 0.81407 0.81591 0.81805 0.82047 0.82309 0.82583 0.82861 0.83135 0.83395 0.83634 0.83843 0.84014 0.84141 0.84220 0.84239
0.480  0.80702 0.80769 0.80879 0.81030 0.81215 0.81434 0.81680 0.81946 0.82224 0.82505 0.82781 0.83048 0.83291 0.83502 0.83676 0.83806 0.83885 0.83906
0.485  0.80317 0.80385 0.80497 0.80650 0.80838 0.81060 0.81310 0.81580 0.81859 0.82144 0.82426 0.82695 0.82940 0.83158 0.83335 0.83466 0.83546 0.83568
0.490  0.79929 0.79998 0.80111 0.80266 0.80457 0.80683 0.80936 0.81209 0.81492 0.81782 0.82068 0.82341 0.82589 0.82807 0.82989 0.83122 0.83204 0.83228
0.495  0.79537 0.79607 0.79722 0.79879 0.80073 0.80302 0.80559 0.80832 0.81122 0.81417 0.81706 0.81983 0.82235 0.82456 0.82638 0.82774 0.82857 0.82883
0.500  0.79142 0.79213 0.79329 0.79487 0.79685 0.79917 0.80177 0.80455 0.80749 0.81048 0.81341 0.81621 0.81877 0.82101 0.82285 0.82422 0.82507 0.82534
0.505  0.78743 0.78815 0.78933 0.79092 0.79294 0.79529 0.79789 0.80074 0.80373 0.80675 0.80972 0.81256 0.81515 0.81743 0.81928 0.82067 0.82152 0.82173
0.510  0.78341 0.78414 0.78533 0.78695 0.78899 0.79137 0.79401 0.79690 0.79992 0.80299 0.80601 0.80887 0.81150 0.81380 0.81568 0.81708 0.81795 0.81817
0.515  0.77935 0.78009 0.78130 0.78294 0.78501 0.78742 0.79010 0.79302 0.79609 0.79918 0.80223 0.80513 0.80780 0.81013 0.81204 0.81345 0.81433 0.81458
0.520  0.77526 0.77601 0.77724 0.77890 0.78100 0.78340 0.78615 0.78911 0.79221 0.79530 0.79840 0.80134 0.80404 0.80642 0.80836 0.80979 0.81068 0.81094
0.525  0.77114 0.77190 0.77314 0.77482 0.77694 0.77938 0.78216 0.78516 0.78827 0.79143 0.79457 0.79755 0.80028 0.80266 0.80464 0.80609 0.80699 0.80727
0.530  0.76698 0.76775 0.76900 0.77071 0.77286 0.77533 0.77814 0.78118 0.78431 0.78752 0.79070 0.79371 0.79647 0.79888 0.80086 0.80235 0.80326 0.80355
0.535  0.76279 0.76357 0.76483 0.76657 0.76874 0.77124 0.77409 0.77713 0.78032 0.78358 0.78679 0.78984 0.79263 0.79507 0.79707 0.79856 0.79948 0.79971
0.540  0.75856 0.75935 0.76062 0.76239 0.76457 0.76711 0.76999 0.77305 0.77631 0.77961 0.78285 0.78593 0.78875 0.79121 0.79324 0.79474 0.79567 0.79592
0.545  0.75430 0.75510 0.75638 0.75817 0.76036 0.76295 0.76586 0.76896 0.77225 0.77559 0.77886 0.78197 0.78483 0.78733 0.78937 0.79089 0.79183 0.79209
0.550  0.75000 0.75081 0.75211 0.75392 0.75613 0.75876 0.76168 0.76483 0.76816 0.77153 0.77480 0.77794 0.78083 0.78339 0.78546 0.78699 0.78794 0.78822
0.555  0.74568 0.74649 0.74780 0.74963 0.75187 0.75453 0.75746 0.76067 0.76403 0.76739 0.77073 0.77392 0.77684 0.77939 0.78150 0.78305 0.78401 0.78431
0.560  0.74131 0.74214 0.74346 0.74531 0.74758 0.75026 0.75322 0.75647 0.75986 0.76325 0.76664 0.76986 0.77280 0.77538 0.77749 0.77908 0.78005 0.78037
0.565  0.73691 0.73775 0.73909 0.74096 0.74325 0.74595 0.74895 0.75223 0.75561 0.75909 0.76250 0.76576 0.76873 0.77133 0.77347 0.77505 0.77603 0.77628
0.570  0.73248 0.73332 0.73468 0.73656 0.73888 0.74160 0.74464 0.74795 0.75137 0.75488 0.75833 0.76162 0.76462 0.76724 0.76940 0.77099 0.77198 0.77225
0.575  0.72801 0.72886 0.73023 0.73213 0.73448 0.73720 0.74030 0.74363 0.74709 0.75064 0.75412 0.75744 0.76046 0.76311 0.76529 0.76690 0.76789 0.76818
0.580  0.72351 0.72437 0.72575 0.72765 0.73004 0.73278 0.73592 0.73924 0.74278 0.74635 0.74986 0.75318 0.75624 0.75894 0.76113 0.76276 0.76376 0.76407
0.585  0.71897 0.71984 0.72124 0.72315 0.72556 0.72834 0.73150 0.73485 0.73842 0.74203 0.74552 0.74890 0.75200 0.75469 0.75693 0.75858 0.75959 0.75992
0.590  0.71440 0.71527 0.71669 0.71862 0.72105 0.72385 0.72704 0.73043 0.73403 0.73761 0.74119 0.74461 0.74772 0.75044 0.75268 0.75435 0.75538 0.75572
0.595  0.70979 0.71067 0.71210 0.71405 0.71650 0.71934 0.72251 0.72597 0.72960 0.73321 0.73683 0.74027 0.74341 0.74616 0.74840 0.75007 0.75111 0.75139
0.600  0.70515 0.70603 0.70747 0.70944 0.71191 0.71478 0.71797 0.72147 0.72509 0.72878 0.73242 0.73589 0.73905 0.74182 0.74409 0.74577 0.74682 0.74711
0.605  0.70047 0.70136 0.70281 0.70480 0.70726 0.71018 0.71340 0.71693 0.72056 0.72430 0.72797 0.73146 0.73466 0.73745 0.73973 0.74143 0.74247 0.74278
0.610  0.69575 0.69664 0.69812 0.70012 0.70260 0.70555 0.70880 0.71235 0.71601 0.71978 0.72348 0.72698 0.73018 0.73302 0.73533 0.73703 0.73809 0.73842
0.615  0.69100 0.69189 0.69339 0.69540 0.69790 0.70087 0.70415 0.70772 0.71143 0.71522 0.71891 0.72244 0.72568 0.72852 0.73086 0.73260 0.73365 0.73401
0.620  0.68621 0.68711 0.68861 0.69065 0.69317 0.69615 0.69947 0.70302 0.70680 0.71061 0.71432 0.71789 0.72116 0.72402 0.72635 0.72810 0.72918 0.72946
0.625  0.68138 0.68230 0.68381 0.68586 0.68840 0.69137 0.69475 0.69832 0.70213 0.70591 0.70970 0.71330 0.71659 0.71947 0.72182 0.72357 0.72466 0.72495
0.630  0.67652 0.67744 0.67896 0.68103 0.68359 0.68658 0.68998 0.69359 0.69742 0.70123 0.70505 0.70867 0.71198 0.71487 0.71724 0.71900 0.72009 0.72041
0.635  0.67162 0.67255 0.67406 0.67616 0.67874 0.68176 0.68517 0.68881 0.69264 0.69651 0.70035 0.70399 0.70732 0.71023 0.71261 0.71439 0.71548 0.71581
0.640  0.66668 0.66762 0.66914 0.67126 0.67386 0.67689 0.68028 0.68399 0.68781 0.69174 0.69560 0.69926 0.70257 0.70553 0.70795 0.70973 0.71082 0.71118
0.645  0.66171 0.66265 0.66418 0.66630 0.66893 0.67198 0.67540 0.67913 0.68298 0.68693 0.69080 0.69445 0.69783 0.70078 0.70320 0.70502 0.70612 0.70640
0.650  0.65670 0.65764 0.65918 0.66129 0.66396 0.66704 0.67047 0.67423 0.67810 0.68208 0.68592 0.68964 0.69304 0.69600 0.69843 0.70024 0.70135 0.70166
0.655  0.65164 0.65260 0.65415 0.65627 0.65895 0.66205 0.66551 0.66922 0.67318 0.67716 0.68104 0.68478 0.68820 0.69118 0.69362 0.69543 0.69656 0.69688
0.660  0.64655 0.64751 0.64907 0.65121 0.65386 0.65702 0.66050 0.66424 0.66821 0.67217 0.67612 0.67988 0.68331 0.68631 0.68876 0.69058 0.69171 0.69205
0.665  0.64142 0.64238 0.64396 0.64611 0.64878 0.65194 0.65545 0.65921 0.66320 0.66718 0.67116 0.67493 0.67838 0.68139 0.68385 0.68568 0.68681 0.68717
0.670  0.63625 0.63722 0.63880 0.64096 0.64365 0.64678 0.65035 0.65414 0.65809 0.66215 0.66614 0.66991 0.67334 0.67637 0.67889 0.68073 0.68186 0.68224
0.675  0.63104 0.63201 0.63360 0.63578 0.63848 0.64163 0.64521 0.64902 0.65298 0.65707 0.66107 0.66483 0.66831 0.67136 0.67385 0.67572 0.67686 0.67716
0.680  0.62579 0.62677 0.62836 0.63055 0.63326 0.63643 0.63997 0.64385 0.64784 0.65195 0.65590 0.65973 0.66323 0.66629 0.66879 0.67065 0.67180 0.67213
0.685  0.62049 0.62148 0.62308 0.62528 0.62800 0.63119 0.63475 0.63864 0.64265 0.64676 0.65075 0.65459 0.65810 0.66117 0.66368 0.66554 0.66670 0.66704
0.690  0.61516 0.61615 0.61776 0.61996 0.62270 0.62590 0.62947 0.63335 0.63741 0.64148 0.64554 0.64940 0.65292 0.65600 0.65852 0.66038 0.66154 0.66190
0.695  0.60978 0.61077 0.61239 0.61461 0.61736 0.62057 0.62416 0.62802 0.63212 0.63621 0.64029 0.64415 0.64768 0.65077 0.65330 0.65517 0.65633 0.65671
0.700  0.60436 0.60535 0.60698 0.60920 0.61196 0.61519 0.61879 0.62267 0.62678 0.63088 0.63498 0.63879 0.64235 0.64545 0.64799 0.64990 0.65106 0.65137
0.705  0.59889 0.59989 0.60152 0.60375 0.60652 0.60976 0.61338 0.61727 0.62133 0.62551 0.62961 0.63345 0.63701 0.64012 0.64266 0.64456 0.64572 0.64606
0.710  0.59338 0.59438 0.59602 0.59825 0.60102 0.60428 0.60792 0.61182 0.61590 0.62009 0.62413 0.62804 0.63162 0.63473 0.63728 0.63918 0.64034 0.64070
0.715  0.58782 0.58883 0.59046 0.59268 0.59546 0.59871 0.60240 0.60632 0.61041 0.61461 0.61867 0.62259 0.62617 0.62929 0.63184 0.63374 0.63491 0.63528
0.720  0.58222 0.58323 0.58484 0.58709 0.58988 0.59314 0.59678 0.60077 0.60487 0.60900 0.61314 0.61707 0.62066 0.62378 0.62634 0.62824 0.62941 0.62980
0.725  0.57657 0.57758 0.57920 0.58145 0.58425 0.58752 0.59117 0.59515 0.59927 0.60342 0.60757 0.61150 0.61503 0.61817 0.62078 0.62268 0.62386 0.62416
0.730  0.57087 0.57188 0.57351 0.57577 0.57857 0.58184 0.58550 0.58944 0.59362 0.59778 0.60193 0.60580 0.60941 0.61255 0.61513 0.61703 0.61823 0.61856
0.735  0.56512 0.56612 0.56777 0.57003 0.57284 0.57612 0.57978 0.58373 0.58791 0.59208 0.59623 0.60012 0.60372 0.60687 0.60944 0.61136 0.61254 0.61289
0.740  0.55932 0.56032 0.56197 0.56424 0.56705 0.57034 0.57401 0.57796 0.58208 0.58632 0.59041 0.59437 0.59798 0.60113 0.60370 0.60561 0.60679 0.60717
0.745  0.55347 0.55447 0.55613 0.55840 0.56121 0.56450 0.56818 0.57214 0.57626 0.58050 0.58460 0.58856 0.59217 0.59532 0.59789 0.59980 0.60098 0.60137
0.750  0.54757 0.54857 0.55023 0.55250 0.55532 0.55861 0.56229 0.56625 0.57039 0.57455 0.57873 0.58268 0.58629 0.58943 0.59201 0.59392 0.59510 0.59541
0.755  0.54161 0.54261 0.54427 0.54655 0.54937 0.55266 0.55634 0.56031 0.56445 0.56862 0.57279 0.57673 0.58029 0.58345 0.58603 0.58797 0.58915 0.58948
0.760  0.53560 0.53660 0.53826 0.54054 0.54335 0.54660 0.55028 0.55429 0.55844 0.56262 0.56678 0.57067 0.57429 0.57744 0.58002 0.58193 0.58312 0.58348
0.765  0.52953 0.53054 0.53220 0.53447 0.53724 0.54054 0.54421 0.54817 0.55237 0.55655 0.56068 0.56460 0.56821 0.57136 0.57394 0.57584 0.57703 0.57740
0.770  0.52340 0.52441 0.52607 0.52834 0.53112 0.53441 0.53808 0.54204 0.54617 0.55042 0.55450 0.55846 0.56206 0.56521 0.56778 0.56969 0.57086 0.57125
0.775  0.51722 0.51822 0.51988 0.52211 0.52493 0.52822 0.53189 0.53584 0.53997 0.54421 0.54830 0.55224 0.55584 0.55898 0.56155 0.56345 0.56463 0.56494
0.780  0.51097 0.51198 0.51364 0.51586 0.51868 0.52196 0.52563 0.52958 0.53370 0.53786 0.54202 0.54595 0.54948 0.55263 0.55520 0.55713 0.55830 0.55864
0.785  0.50466 0.50567 0.50732 0.50955 0.51236 0.51564 0.51930 0.52325 0.52736 0.53151 0.53566 0.53952 0.54311 0.54625 0.54881 0.55071 0.55189 0.55225
0.790  0.49828 0.49929 0.50094 0.50317 0.50597 0.50925 0.51290 0.51684 0.52094 0.52509 0.52922 0.53308 0.53666 0.53979 0.54234 0.54424 0.54541 0.54578
0.795  0.49184 0.49285 0.49449 0.49672 0.49952 0.50278 0.50636 0.51032 0.51445 0.51859 0.52264 0.52656 0.53013 0.53324 0.53579 0.53768 0.53884 0.53914
0.800  0.48533 0.48633 0.48795 0.49020 0.49299 0.49619 0.49982 0.50373 0.50784 0.51201 0.51605 0.51995 0.52351 0.52661 0.52915 0.53102 0.53219 0.53250
0.805  0.47874 0.47975 0.48136 0.48360 0.48638 0.48957 0.49320 0.49710 0.50116 0.50534 0.50937 0.51326 0.51679 0.51984 0.52241 0.52429 0.52544 0.52577
0.810  0.47209 0.47309 0.47469 0.47693 0.47969 0.48288 0.48649 0.49038 0.49443 0.49852 0.50261 0.50647 0.50995 0.51303 0.51555 0.51743 0.51859 0.51895
0.815  0.46535 0.46635 0.46795 0.47018 0.47289 0.47611 0.47971 0.48358 0.48761 0.49168 0.49575 0.49954 0.50306 0.50613 0.50864 0.51050 0.51165 0.51203
0.820  0.45854 0.45953 0.46113 0.46335 0.46605 0.46925 0.47284 0.47669 0.48070 0.48476 0.48880 0.49258 0.49608 0.49913 0.50162 0.50347 0.50462 0.50491
0.825  0.45165 0.45263 0.45422 0.45643 0.45912 0.46231 0.46587 0.46971 0.47370 0.47774 0.48169 0.48551 0.48899 0.49202 0.49450 0.49634 0.49747 0.49779
0.830  0.44467 0.44565 0.44723 0.44942 0.45210 0.45527 0.45881 0.46256 0.46659 0.47061 0.47454 0.47834 0.48180 0.48480 0.48727 0.48910 0.49023 0.49055
0.835  0.43759 0.43857 0.44014 0.44228 0.44499 0.44814 0.45160 0.45539 0.45933 0.46339 0.46730 0.47107 0.47444 0.47745 0.47990 0.48173 0.48286 0.48321
0.840  0.43043 0.43140 0.43296 0.43509 0.43778 0.44090 0.44435 0.44811 0.45203 0.45599 0.45994 0.46362 0.46703 0.47001 0.47245 0.47426 0.47538 0.47566
0.845  0.42317 0.42413 0.42568 0.42780 0.43047 0.43352 0.43699 0.44073 0.44462 0.44855 0.45247 0.45612 0.45951 0.46246 0.46488 0.46667 0.46778 0.46807
0.850  0.41581 0.41675 0.41830 0.42040 0.42305 0.42608 0.42953 0.43323 0.43709 0.44099 0.44485 0.44850 0.45186 0.45479 0.45718 0.45895 0.46005 0.46036
0.855  0.40833 0.40926 0.41081 0.41289 0.41552 0.41853 0.42194 0.42562 0.42945 0.43331 0.43709 0.44075 0.44408 0.44697 0.44935 0.45110 0.45218 0.45252
0.860  0.40075 0.40167 0.40321 0.40527 0.40782 0.41086 0.41424 0.41788 0.42167 0.42550 0.42925 0.43287 0.43611 0.43899 0.44134 0.44311 0.44419 0.44444
0.865  0.39305 0.39396 0.39548 0.39753 0.40005 0.40306 0.40641 0.40995 0.41370 0.41756 0.42127 0.42484 0.42806 0.43091 0.43323 0.43496 0.43603 0.43631
0.870  0.38522 0.38613 0.38763 0.38965 0.39216 0.39513 0.39838 0.40195 0.40566 0.40940 0.41314 0.41662 0.41985 0.42267 0.42497 0.42668 0.42773 0.42803
0.875  0.37726 0.37816 0.37962 0.38165 0.38412 0.38706 0.39028 0.39380 0.39747 0.40117 0.40486 0.40830 0.41149 0.41427 0.41655 0.41823 0.41927 0.41958
0.880  0.36917 0.37005 0.37149 0.37349 0.37594 0.37883 0.38202 0.38550 0.38913 0.39278 0.39636 0.39982 0.40297 0.40571 0.40795 0.40961 0.41063 0.41087
0.885  0.36092 0.36179 0.36321 0.36519 0.36761 0.37041 0.37361 0.37704 0.38062 0.38422 0.38775 0.39116 0.39426 0.39692 0.39914 0.40081 0.40181 0.40207
0.890  0.35251 0.35337 0.35477 0.35671 0.35911 0.36187 0.36503 0.36841 0.37193 0.37548 0.37896 0.38232 0.38532 0.38799 0.39018 0.39179 0.39280 0.39308
0.895  0.34394 0.34478 0.34616 0.34805 0.35043 0.35316 0.35626 0.35952 0.36299 0.36655 0.36998 0.37322 0.37624 0.37886 0.38101 0.38260 0.38358 0.38388
0.900  0.33518 0.33601 0.33737 0.33923 0.34157 0.34425 0.34730 0.35051 0.35392 0.35736 0.36079 0.36398 0.36694 0.36952 0.37162 0.37319 0.37415 0.37437
0.905  0.32623 0.32705 0.32838 0.33020 0.33249 0.33514 0.33807 0.34129 0.34463 0.34801 0.35136 0.35450 0.35741 0.35994 0.36201 0.36354 0.36448 0.36472
0.910  0.31707 0.31787 0.31918 0.32097 0.32318 0.32581 0.32869 0.33183 0.33511 0.33842 0.34166 0.34479 0.34763 0.35007 0.35211 0.35363 0.35455 0.35481
0.915  0.30768 0.30846 0.30974 0.31149 0.31366 0.31623 0.31905 0.32213 0.32534 0.32858 0.33175 0.33481 0.33754 0.33997 0.34196 0.34343 0.34434 0.34463
0.920  0.29804 0.29880 0.30006 0.30177 0.30388 0.30639 0.30915 0.31217 0.31530 0.31846 0.32156 0.32451 0.32721 0.32959 0.33152 0.33296 0.33385 0.33406
0.925  0.28812 0.28887 0.29009 0.29176 0.29383 0.29623 0.29897 0.30190 0.30490 0.30802 0.31106 0.31391 0.31657 0.31888 0.32076 0.32216 0.32302 0.32326
0.930  0.27791 0.27864 0.27982 0.28145 0.28346 0.28580 0.28846 0.29125 0.29423 0.29722 0.30022 0.30299 0.30557 0.30781 0.30965 0.31100 0.31184 0.31209
0.935  0.26736 0.26806 0.26922 0.27079 0.27274 0.27501 0.27759 0.28031 0.28319 0.28610 0.28894 0.29169 0.29419 0.29635 0.29813 0.29945 0.30026 0.30045
0.940  0.25643 0.25712 0.25823 0.25976 0.26164 0.26384 0.26629 0.26897 0.27175 0.27456 0.27731 0.27997 0.28233 0.28444 0.28617 0.28744 0.28823 0.28845
0.945  0.24509 0.24575 0.24682 0.24829 0.25011 0.25223 0.25458 0.25717 0.25985 0.26256 0.26520 0.26776 0.27004 0.27207 0.27373 0.27496 0.27572 0.27586
0.950  0.23326 0.23389 0.23490 0.23630 0.23807 0.24011 0.24237 0.24485 0.24742 0.25002 0.25256 0.25496 0.25720 0.25914 0.26073 0.26191 0.26263 0.26281
0.955  0.22087 0.22147 0.22244 0.22378 0.22544 0.22741 0.22957 0.23194 0.23435 0.23682 0.23929 0.24159 0.24372 0.24557 0.24709 0.24821 0.24890 0.24901
0.960  0.20783 0.20840 0.20932 0.21059 0.21217 0.21403 0.21609 0.21828 0.22061 0.22296 0.22530 0.22748 0.22950 0.23125 0.23268 0.23374 0.23440 0.23454
0.965  0.19401 0.19454 0.19541 0.19661 0.19809 0.19981 0.20178 0.20384 0.20603 0.20824 0.21040 0.21249 0.21436 0.21601 0.21736 0.21836 0.21899 0.21908
0.970  0.17923 0.17972 0.18053 0.18165 0.18303 0.18463 0.18646 0.18838 0.19042 0.19248 0.19449 0.19643 0.19816 0.19970 0.20095 0.20188 0.20246 0.20261
0.975  0.16323 0.16368 0.16443 0.16545 0.16672 0.16820 0.16984 0.17164 0.17351 0.17539 0.17723 0.17898 0.18060 0.18201 0.18316 0.18401 0.18454 0.18466
0.980  0.14563 0.14604 0.14671 0.14763 0.14877 0.15010 0.15157 0.15319 0.15487 0.15656 0.15822 0.15978 0.16124 0.16250 0.16354 0.16430 0.16478 0.16488
0.985  0.12578 0.12613 0.12671 0.12751 0.12850 0.12966 0.13094 0.13235 0.13378 0.13525 0.13672 0.13808 0.13934 0.14044 0.14134 0.14200 0.14241 0.14245
0.990  0.10237 0.10266 0.10314 0.10379 0.10461 0.10555 0.10660 0.10775 0.10893 0.11013 0.11131 0.11245 0.11348 0.11437 0.11510 0.11565 0.11599 0.11605
0.995  0.07210 0.07231 0.07265 0.07311 0.07368 0.07436 0.07510 0.07590 0.07675 0.07760 0.07844 0.07924 0.07996 0.08060 0.08112 0.08151 0.08176 0.08172
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e020.dat <==
# alpha = +0.10 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993
0.015  0.99979 0.99979 0.99979 0.99979 0.99980 0.99980 0.99980 0.99981 0.99981 0.99981 0.99982 0.99982 0.99982 0.99983 0.99983 0.99983 0.99983 0.99983
0.020  0.99962 0.99963 0.99963 0.99963 0.99964 0.99964 0.99965 0.99965 0.99966 0.99967 0.99968 0.99968 0.99969 0.99969 0.99970 0.99970 0.99970 0.99970
0.025  0.99941 0.99941 0.99942 0.99942 0.99943 0.99944 0.99945 0.99946 0.99947 0.99948 0.99949 0.99950 0.99951 0.99952 0.99953 0.99953 0.99954 0.99954
0.030  0.99915 0.99916 0.99916 0.99917 0.99918 0.99919 0.99921 0.99922 0.99924 0.99925 0.99927 0.99928 0.99930 0.99931 0.99932 0.99933 0.99933 0.99934
0.035  0.99885 0.99885 0.99886 0.99887 0.99889 0.99890 0.99892 0.99894 0.99896 0.99898 0.99901 0.99903 0.99904 0.99906 0.99907 0.99908 0.99909 0.99910
0.040  0.99849 0.99850 0.99851 0.99853 0.99855 0.99857 0.99859 0.99862 0.99865 0.99867 0.99870 0.99873 0.99875 0.99877 0.99879 0.99880 0.99881 0.99882
0.045  0.99810 0.99810 0.99812 0.99814 0.99816 0.99819 0.99822 0.99825 0.99829 0.99832 0.99836 0.99839 0.99842 0.99845 0.99847 0.99849 0.99850 0.99851
0.050  0.99765 0.99766 0.99768 0.99770 0.99773 0.99776 0.99780 0.99784 0.99789 0.99793 0.99797 0.99801 0.99805 0.99808 0.99811 0.99813 0.99814 0.99816
0.055  0.99716 0.99717 0.99719 0.99722 0.99725 0.99729 0.99734 0.99739 0.99744 0.99749 0.99755 0.99760 0.99764 0.99768 0.99771 0.99774 0.99775 0.99777
0.060  0.99662 0.99663 0.99666 0.99669 0.99673 0.99678 0.99683 0.99689 0.99696 0.99702 0.99708 0.99714 0.99719 0.99724 0.99728 0.99731 0.99733 0.99734
0.065  0.99603 0.99605 0.99608 0.99611 0.99616 0.99622 0.99628 0.99635 0.99643 0.99650 0.99657 0.99664 0.99671 0.99676 0.99681 0.99684 0.99686 0.99688
0.070  0.99540 0.99542 0.99545 0.99549 0.99555 0.99562 0.99569 0.99577 0.99586 0.99594 0.99603 0.99611 0.99618 0.99625 0.99630 0.99634 0.99636 0.99639
0.075  0.99472 0.99474 0.99478 0.99483 0.99489 0.99497 0.99506 0.99515 0.99525 0.99534 0.99544 0.99553 0.99562 0.99569 0.99575 0.99579 0.99582 0.99576
0.080  0.99399 0.99402 0.99406 0.99412 0.99419 0.99428 0.99438 0.99448 0.99459 0.99470 0.99481 0.99492 0.99501 0.99510 0.99517 0.99522 0.99525 0.99519
0.085  0.99322 0.99325 0.99329 0.99336 0.99344 0.99354 0.99365 0.99377 0.99389 0.99402 0.99414 0.99426 0.99437 0.99447 0.99454 0.99460 0.99464 0.99458
0.090  0.99240 0.99243 0.99249 0.99256 0.99265 0.99276 0.99288 0.99302 0.99316 0.99330 0.99344 0.99357 0.99369 0.99380 0.99388 0.99395 0.99399 0.99394
0.095  0.99153 0.99157 0.99163 0.99171 0.99182 0.99194 0.99207 0.99222 0.99238 0.99253 0.99269 0.99283 0.99297 0.99309 0.99318 0.99325 0.99330 0.99326
0.100  0.99062 0.99066 0.99073 0.99082 0.99093 0.99107 0.99122 0.99138 0.99156 0.99173 0.99190 0.99206 0.99221 0.99234 0.99245 0.99253 0.99258 0.99254
0.105  0.98966 0.98971 0.98978 0.98988 0.99001 0.99016 0.99032 0.99050 0.99069 0.99088 0.99107 0.99125 0.99141 0.99156 0.99168 0.99176 0.99181 0.99178
0.110  0.98866 0.98871 0.98879 0.98890 0.98904 0.98920 0.98938 0.98958 0.98979 0.98999 0.99020 0.99040 0.99058 0.99074 0.99087 0.99096 0.99102 0.99099
0.115  0.98761 0.98766 0.98775 0.98787 0.98802 0.98820 0.98840 0.98861 0.98884 0.98907 0.98929 0.98951 0.98970 0.98988 0.99002 0.99012 0.99018 0.99017
0.120  0.98651 0.98657 0.98667 0.98680 0.98696 0.98716 0.98737 0.98761 0.98785 0.98810 0.98834 0.98858 0.98879 0.98898 0.98913 0.98924 0.98931 0.98930
0.125  0.98537 0.98543 0.98554 0.98568 0.98586 0.98607 0.98630 0.98655 0.98682 0.98709 0.98735 0.98761 0.98784 0.98804 0.98821 0.98833 0.98840 0.98840
0.130  0.98418 0.98425 0.98436 0.98452 0.98471 0.98494 0.98519 0.98546 0.98575 0.98604 0.98633 0.98660 0.98685 0.98707 0.98725 0.98738 0.98746 0.98746
0.135  0.98295 0.98302 0.98315 0.98331 0.98352 0.98376 0.98403 0.98433 0.98464 0.98495 0.98526 0.98555 0.98582 0.98606 0.98625 0.98639 0.98648 0.98649
0.140  0.98167 0.98175 0.98188 0.98206 0.98228 0.98254 0.98283 0.98315 0.98348 0.98381 0.98415 0.98446 0.98475 0.98501 0.98521 0.98537 0.98546 0.98547
0.145  0.98035 0.98043 0.98057 0.98077 0.98100 0.98128 0.98159 0.98193 0.98229 0.98264 0.98300 0.98334 0.98364 0.98392 0.98414 0.98430 0.98440 0.98442
0.150  0.97898 0.97907 0.97922 0.97943 0.97968 0.97998 0.98031 0.98067 0.98105 0.98143 0.98181 0.98217 0.98250 0.98279 0.98303 0.98320 0.98331 0.98334
0.155  0.97757 0.97766 0.97782 0.97804 0.97831 0.97863 0.97898 0.97937 0.97977 0.98018 0.98058 0.98097 0.98131 0.98163 0.98188 0.98207 0.98218 0.98222
0.160  0.97611 0.97621 0.97638 0.97661 0.97690 0.97724 0.97762 0.97802 0.97845 0.97888 0.97932 0.97973 0.98009 0.98043 0.98070 0.98089 0.98102 0.98106
0.165  0.97460 0.97471 0.97489 0.97514 0.97544 0.97580 0.97621 0.97664 0.97710 0.97755 0.97801 0.97845 0.97884 0.97919 0.97947 0.97968 0.97981 0.97986
0.170  0.97306 0.97317 0.97336 0.97362 0.97395 0.97433 0.97475 0.97521 0.97570 0.97618 0.97666 0.97712 0.97754 0.97791 0.97821 0.97844 0.97857 0.97863
0.175  0.97147 0.97159 0.97179 0.97206 0.97240 0.97281 0.97326 0.97374 0.97425 0.97476 0.97528 0.97577 0.97621 0.97659 0.97692 0.97715 0.97730 0.97727
0.180  0.96983 0.96996 0.97017 0.97046 0.97082 0.97125 0.97172 0.97223 0.97277 0.97331 0.97385 0.97437 0.97483 0.97524 0.97558 0.97583 0.97599 0.97597
0.185  0.96815 0.96828 0.96851 0.96881 0.96919 0.96964 0.97014 0.97068 0.97125 0.97182 0.97239 0.97293 0.97342 0.97385 0.97421 0.97447 0.97464 0.97463
0.190  0.96642 0.96657 0.96680 0.96712 0.96752 0.96799 0.96852 0.96908 0.96969 0.97028 0.97088 0.97146 0.97197 0.97242 0.97280 0.97308 0.97325 0.97325
0.195  0.96465 0.96481 0.96505 0.96539 0.96581 0.96630 0.96686 0.96745 0.96808 0.96872 0.96934 0.96994 0.97049 0.97096 0.97135 0.97165 0.97182 0.97184
0.200  0.96284 0.96300 0.96326 0.96362 0.96405 0.96457 0.96516 0.96577 0.96644 0.96711 0.96776 0.96839 0.96896 0.96946 0.96987 0.97018 0.97036 0.97039
0.205  0.96099 0.96115 0.96142 0.96180 0.96225 0.96280 0.96341 0.96406 0.96475 0.96545 0.96613 0.96680 0.96740 0.96792 0.96835 0.96867 0.96887 0.96891
0.210  0.95909 0.95926 0.95954 0.95993 0.96041 0.96099 0.96162 0.96230 0.96303 0.96376 0.96448 0.96516 0.96580 0.96635 0.96680 0.96713 0.96733 0.96738
0.215  0.95714 0.95733 0.95762 0.95803 0.95853 0.95913 0.95980 0.96051 0.96126 0.96203 0.96278 0.96349 0.96416 0.96473 0.96520 0.96555 0.96577 0.96582
0.220  0.95516 0.95535 0.95566 0.95608 0.95661 0.95723 0.95793 0.95867 0.95946 0.96026 0.96104 0.96179 0.96248 0.96308 0.96357 0.96394 0.96416 0.96423
0.225  0.95313 0.95333 0.95365 0.95409 0.95464 0.95529 0.95602 0.95679 0.95761 0.95845 0.95926 0.96005 0.96076 0.96139 0.96190 0.96228 0.96252 0.96259
0.230  0.95106 0.95126 0.95160 0.95206 0.95263 0.95331 0.95407 0.95487 0.95573 0.95660 0.95745 0.95826 0.95901 0.95967 0.96020 0.96059 0.96084 0.96093
0.235  0.94894 0.94916 0.94951 0.94999 0.95058 0.95128 0.95208 0.95292 0.95381 0.95471 0.95560 0.95644 0.95722 0.95790 0.95846 0.95887 0.95912 0.95922
0.240  0.94679 0.94701 0.94737 0.94788 0.94849 0.94922 0.95004 0.95092 0.95184 0.95278 0.95370 0.95459 0.95539 0.95610 0.95668 0.95711 0.95737 0.95739
0.245  0.94459 0.94482 0.94520 0.94572 0.94636 0.94711 0.94797 0.94888 0.94984 0.95081 0.95177 0.95269 0.95352 0.95426 0.95486 0.95531 0.95558 0.95561
0.250  0.94235 0.94259 0.94298 0.94352 0.94419 0.94497 0.94586 0.94680 0.94780 0.94881 0.94980 0.95076 0.95162 0.95238 0.95301 0.95347 0.95376 0.95380
0.255  0.94007 0.94032 0.94072 0.94128 0.94197 0.94279 0.94370 0.94469 0.94572 0.94676 0.94780 0.94878 0.94968 0.95047 0.95112 0.95160 0.95189 0.95195
0.260  0.93774 0.93800 0.93842 0.93900 0.93972 0.94056 0.94150 0.94253 0.94360 0.94468 0.94575 0.94677 0.94771 0.94852 0.94919 0.94969 0.95000 0.95007
0.265  0.93537 0.93564 0.93608 0.93668 0.93742 0.93829 0.93927 0.94033 0.94144 0.94256 0.94367 0.94472 0.94569 0.94653 0.94723 0.94774 0.94806 0.94814
0.270  0.93297 0.93325 0.93369 0.93432 0.93508 0.93599 0.93700 0.93809 0.93924 0.94040 0.94155 0.94263 0.94364 0.94451 0.94523 0.94576 0.94609 0.94619
0.275  0.93052 0.93081 0.93127 0.93192 0.93271 0.93364 0.93469 0.93581 0.93701 0.93821 0.93939 0.94051 0.94155 0.94245 0.94319 0.94374 0.94408 0.94419
0.280  0.92803 0.92833 0.92881 0.92947 0.93029 0.93126 0.93234 0.93349 0.93473 0.93597 0.93719 0.93835 0.93942 0.94036 0.94112 0.94168 0.94204 0.94216
0.285  0.92550 0.92581 0.92630 0.92699 0.92783 0.92883 0.92995 0.93114 0.93241 0.93370 0.93496 0.93616 0.93725 0.93822 0.93901 0.93960 0.93996 0.94009
0.290  0.92293 0.92325 0.92375 0.92446 0.92534 0.92637 0.92752 0.92875 0.93005 0.93138 0.93269 0.93392 0.93505 0.93605 0.93686 0.93747 0.93784 0.93790
0.295  0.92032 0.92064 0.92117 0.92190 0.92280 0.92386 0.92505 0.92632 0.92766 0.92903 0.93038 0.93165 0.93282 0.93385 0.93469 0.93531 0.93569 0.93576
0.300  0.91767 0.91800 0.91854 0.91929 0.92022 0.92132 0.92254 0.92385 0.92523 0.92664 0.92803 0.92934 0.93054 0.93159 0.93247 0.93311 0.93350 0.93359
0.305  0.91498 0.91532 0.91588 0.91665 0.91761 0.91873 0.91999 0.92134 0.92276 0.92421 0.92564 0.92700 0.92823 0.92931 0.93021 0.93087 0.93128 0.93137
0.310  0.91224 0.91260 0.91317 0.91396 0.91495 0.91611 0.91741 0.91880 0.92026 0.92174 0.92321 0.92461 0.92588 0.92700 0.92791 0.92860 0.92901 0.92913
0.315  0.90947 0.90984 0.91043 0.91124 0.91226 0.91345 0.91478 0.91621 0.91772 0.91924 0.92074 0.92219 0.92350 0.92464 0.92558 0.92628 0.92671 0.92684
0.320  0.90666 0.90704 0.90764 0.90848 0.90952 0.91075 0.91212 0.91359 0.91514 0.91670 0.91825 0.91973 0.92108 0.92225 0.92322 0.92393 0.92438 0.92452
0.325  0.90381 0.90420 0.90482 0.90568 0.90674 0.90800 0.90942 0.91093 0.91252 0.91413 0.91571 0.91722 0.91862 0.91983 0.92082 0.92155 0.92201 0.92216
0.330  0.90092 0.90132 0.90196 0.90284 0.90393 0.90522 0.90667 0.90823 0.90986 0.91151 0.91314 0.91469 0.91612 0.91736 0.91838 0.91913 0.91960 0.91977
0.335  0.89800 0.89840 0.89906 0.89997 0.90109 0.90241 0.90388 0.90549 0.90717 0.90886 0.91053 0.91212 0.91357 0.91486 0.91590 0.91668 0.91716 0.91725
0.340  0.89503 0.89545 0.89612 0.89705 0.89820 0.89955 0.90107 0.90271 0.90443 0.90617 0.90789 0.90952 0.91100 0.91232 0.91339 0.91418 0.91468 0.91479
0.345  0.89202 0.89245 0.89314 0.89410 0.89527 0.89666 0.89822 0.89989 0.90165 0.90345 0.90520 0.90687 0.90840 0.90974 0.91084 0.91166 0.91216 0.91229
0.350  0.88898 0.88942 0.89013 0.89110 0.89231 0.89373 0.89533 0.89704 0.89884 0.90068 0.90248 0.90419 0.90576 0.90713 0.90826 0.90910 0.90961 0.90975
0.355  0.88590 0.88635 0.88707 0.88807 0.88931 0.89077 0.89240 0.89416 0.89599 0.89786 0.89972 0.90148 0.90308 0.90448 0.90563 0.90650 0.90702 0.90718
0.360  0.88278 0.88324 0.88398 0.88501 0.88627 0.88776 0.88943 0.89123 0.89311 0.89502 0.89691 0.89872 0.90036 0.90180 0.90298 0.90385 0.90439 0.90457
0.365  0.87962 0.88009 0.88085 0.88190 0.88320 0.88472 0.88643 0.88827 0.89020 0.89215 0.89408 0.89593 0.89761 0.89908 0.90029 0.90118 0.90173 0.90192
0.370  0.87643 0.87691 0.87768 0.87876 0.88008 0.88164 0.88339 0.88527 0.88724 0.88924 0.89121 0.89308 0.89482 0.89633 0.89756 0.89847 0.89904 0.89924
0.375  0.87319 0.87368 0.87448 0.87558 0.87693 0.87853 0.88031 0.88224 0.88425 0.88629 0.88831 0.89022 0.89198 0.89353 0.89479 0.89572 0.89630 0.89643
0.380  0.86992 0.87042 0.87124 0.87236 0.87374 0.87537 0.87720 0.87917 0.88122 0.88331 0.88537 0.88732 0.88911 0.89070 0.89199 0.89294 0.89353 0.89368
0.385  0.86662 0.86713 0.86796 0.86910 0.87052 0.87218 0.87405 0.87606 0.87816 0.88029 0.88239 0.88439 0.88622 0.88782 0.88915 0.89012 0.89072 0.89088
0.390  0.86327 0.86379 0.86464 0.86581 0.86725 0.86895 0.87086 0.87291 0.87506 0.87723 0.87937 0.88142 0.88329 0.88492 0.88627 0.88726 0.88788 0.88806
0.395  0.85989 0.86042 0.86129 0.86248 0.86395 0.86569 0.86762 0.86972 0.87191 0.87413 0.87632 0.87841 0.88032 0.88198 0.88335 0.88437 0.88500 0.88519
0.400  0.85647 0.85702 0.85790 0.85911 0.86062 0.86237 0.86435 0.86648 0.86872 0.87098 0.87324 0.87537 0.87731 0.87901 0.88040 0.88144 0.88208 0.88229
0.405  0.85302 0.85357 0.85447 0.85571 0.85723 0.85903 0.86105 0.86323 0.86551 0.86782 0.87009 0.87228 0.87426 0.87600 0.87741 0.87847 0.87912 0.87935
0.410  0.84953 0.85009 0.85101 0.85227 0.85382 0.85566 0.85772 0.85994 0.86226 0.86462 0.86693 0.86914 0.87118 0.87295 0.87439 0.87547 0.87613 0.87629
0.415  0.84600 0.84658 0.84751 0.84879 0.85038 0.85225 0.85435 0.85661 0.85898 0.86138 0.86374 0.86598 0.86804 0.86986 0.87134 0.87243 0.87311 0.87328
0.420  0.84244 0.84302 0.84397 0.84528 0.84690 0.84880 0.85094 0.85325 0.85566 0.85810 0.86051 0.86279 0.86489 0.86673 0.86824 0.86935 0.87004 0.87023
0.425  0.83884 0.83943 0.84040 0.84173 0.84338 0.84532 0.84750 0.84984 0.85230 0.85479 0.85724 0.85957 0.86170 0.86356 0.86511 0.86624 0.86694 0.86715
0.430  0.83520 0.83581 0.83679 0.83815 0.83983 0.84181 0.84402 0.84641 0.84891 0.85144 0.85393 0.85630 0.85847 0.86036 0.86192 0.86309 0.86380 0.86402
0.435  0.83153 0.83215 0.83315 0.83453 0.83624 0.83825 0.84051 0.84293 0.84548 0.84805 0.85059 0.85300 0.85521 0.85714 0.85872 0.85989 0.86063 0.86087
0.440  0.82783 0.82845 0.82947 0.83088 0.83262 0.83466 0.83696 0.83942 0.84201 0.84462 0.84721 0.84966 0.85191 0.85387 0.85548 0.85668 0.85741 0.85767
0.445  0.82409 0.82472 0.82576 0.82719 0.82896 0.83104 0.83337 0.83587 0.83848 0.84114 0.84376 0.84627 0.84857 0.85057 0.85220 0.85342 0.85416 0.85435
0.450  0.82031 0.82096 0.82201 0.82346 0.82527 0.82738 0.82974 0.83227 0.83494 0.83765 0.84031 0.84285 0.84517 0.84722 0.84888 0.85012 0.85088 0.85108
0.455  0.81650 0.81715 0.81823 0.81970 0.82154 0.82368 0.82606 0.82865 0.83137 0.83412 0.83683 0.83940 0.84176 0.84384 0.84553 0.84679 0.84756 0.84778
0.460  0.81265 0.81332 0.81441 0.81591 0.81777 0.81994 0.82237 0.82500 0.82776 0.83056 0.83330 0.83592 0.83832 0.84041 0.84213 0.84341 0.84420 0.84443
0.465  0.80877 0.80944 0.81055 0.81208 0.81397 0.81616 0.81864 0.82132 0.82412 0.82695 0.82974 0.83240 0.83483 0.83695 0.83870 0.84000 0.84080 0.84105
0.470  0.80485 0.80554 0.80667 0.80821 0.81013 0.81235 0.81487 0.81759 0.82044 0.82332 0.82615 0.82884 0.83131 0.83346 0.83523 0.83654 0.83736 0.83763
0.475  0.80090 0.80160 0.80274 0.80431 0.80626 0.80852 0.81108 0.81383 0.81672 0.81964 0.82251 0.82525 0.82775 0.82994 0.83173 0.83306 0.83389 0.83409
0.480  0.79692 0.79762 0.79878 0.80038 0.80233 0.80465 0.80724 0.81004 0.81296 0.81592 0.81882 0.82161 0.82416 0.82637 0.82819 0.82954 0.83037 0.83060
0.485  0.79290 0.79361 0.79479 0.79641 0.79839 0.80074 0.80337 0.80621 0.80915 0.81214 0.81510 0.81792 0.82049 0.82277 0.82462 0.82599 0.82683 0.82707
0.490  0.78884 0.78957 0.79077 0.79240 0.79442 0.79680 0.79947 0.80233 0.80531 0.80836 0.81136 0.81422 0.81683 0.81910 0.82100 0.82239 0.82324 0.82350
0.495  0.78476 0.78549 0.78670 0.78836 0.79041 0.79282 0.79552 0.79840 0.80145 0.80454 0.80758 0.81048 0.81312 0.81543 0.81733 0.81875 0.81962 0.81989
0.500  0.78063 0.78138 0.78261 0.78428 0.78636 0.78881 0.79154 0.79447 0.79756 0.80069 0.80377 0.80670 0.80938 0.81172 0.81364 0.81507 0.81595 0.81624
0.505  0.77648 0.77723 0.77848 0.78016 0.78228 0.78476 0.78750 0.79049 0.79363 0.79680 0.79991 0.80289 0.80560 0.80797 0.80991 0.81135 0.81225 0.81247
0.510  0.77228 0.77305 0.77431 0.77602 0.77817 0.78067 0.78345 0.78649 0.78966 0.79287 0.79603 0.79903 0.80178 0.80418 0.80614 0.80761 0.80851 0.80875
0.515  0.76806 0.76884 0.77011 0.77184 0.77402 0.77655 0.77937 0.78244 0.78565 0.78890 0.79209 0.79512 0.79792 0.80035 0.80234 0.80382 0.80473 0.80499
0.520  0.76380 0.76459 0.76588 0.76763 0.76983 0.77237 0.77525 0.77836 0.78161 0.78486 0.78810 0.79118 0.79399 0.79648 0.79850 0.79999 0.80091 0.80119
0.525  0.75951 0.76031 0.76161 0.76339 0.76562 0.76818 0.77110 0.77425 0.77751 0.78082 0.78410 0.78721 0.79006 0.79255 0.79461 0.79613 0.79706 0.79735
0.530  0.75518 0.75599 0.75731 0.75911 0.76136 0.76396 0.76691 0.77009 0.77338 0.77674 0.78006 0.78321 0.78610 0.78861 0.79067 0.79222 0.79317 0.79347
0.535  0.75082 0.75164 0.75297 0.75479 0.75707 0.75970 0.76269 0.76588 0.76923 0.77263 0.77599 0.77917 0.78209 0.78463 0.78672 0.78827 0.78923 0.78947
0.540  0.74642 0.74725 0.74859 0.75044 0.75274 0.75541 0.75843 0.76164 0.76504 0.76849 0.77188 0.77510 0.77804 0.78061 0.78272 0.78428 0.78525 0.78552
0.545  0.74199 0.74283 0.74418 0.74606 0.74836 0.75108 0.75413 0.75738 0.76082 0.76431 0.76773 0.77098 0.77395 0.77656 0.77868 0.78026 0.78124 0.78152
0.550  0.73753 0.73838 0.73975 0.74164 0.74397 0.74672 0.74978 0.75308 0.75656 0.76008 0.76351 0.76678 0.76979 0.77245 0.77460 0.77620 0.77718 0.77748
0.555  0.73304 0.73389 0.73527 0.73719 0.73954 0.74232 0.74539 0.74875 0.75226 0.75578 0.75927 0.76259 0.76563 0.76829 0.77048 0.77210 0.77309 0.77341
0.560  0.72851 0.72937 0.73077 0.73270 0.73508 0.73789 0.74099 0.74439 0.74793 0.75148 0.75501 0.75836 0.76143 0.76411 0.76631 0.76795 0.76896 0.76929
0.565  0.72394 0.72482 0.72623 0.72818 0.73058 0.73341 0.73655 0.73998 0.74352 0.74714 0.75071 0.75410 0.75719 0.75990 0.76211 0.76376 0.76478 0.76505
0.570  0.71934 0.72023 0.72165 0.72362 0.72605 0.72890 0.73208 0.73554 0.73911 0.74277 0.74637 0.74979 0.75291 0.75564 0.75788 0.75954 0.76056 0.76085
0.575  0.71471 0.71560 0.71704 0.71902 0.72148 0.72433 0.72757 0.73105 0.73467 0.73836 0.74199 0.74544 0.74859 0.75134 0.75360 0.75527 0.75631 0.75661
0.580  0.71005 0.71095 0.71240 0.71438 0.71688 0.71975 0.72302 0.72650 0.73018 0.73391 0.73757 0.74102 0.74420 0.74700 0.74928 0.75097 0.75201 0.75233
0.585  0.70535 0.70625 0.70772 0.70972 0.71224 0.71514 0.71844 0.72195 0.72567 0.72942 0.73306 0.73658 0.73979 0.74259 0.74491 0.74662 0.74767 0.74801
0.590  0.70061 0.70153 0.70300 0.70502 0.70757 0.71050 0.71382 0.71736 0.72111 0.72484 0.72857 0.73211 0.73535 0.73817 0.74049 0.74222 0.74329 0.74364
0.595  0.69584 0.69676 0.69826 0.70029 0.70286 0.70582 0.70913 0.71274 0.71651 0.72028 0.72403 0.72761 0.73087 0.73372 0.73605 0.73778 0.73886 0.73915
0.600  0.69104 0.69197 0.69347 0.69553 0.69810 0.70110 0.70442 0.70807 0.71184 0.71568 0.71947 0.72306 0.72635 0.72922 0.73157 0.73331 0.73439 0.73470
0.605  0.68620 0.68713 0.68866 0.69073 0.69329 0.69634 0.69970 0.70337 0.70715 0.71104 0.71485 0.71847 0.72178 0.72468 0.72704 0.72880 0.72988 0.73021
0.610  0.68133 0.68226 0.68380 0.68589 0.68848 0.69155 0.69493 0.69863 0.70244 0.70635 0.71020 0.71383 0.71715 0.72008 0.72247 0.72424 0.72533 0.72567
0.615  0.67642 0.67736 0.67891 0.68102 0.68363 0.68671 0.69013 0.69383 0.69769 0.70163 0.70546 0.70912 0.71249 0.71542 0.71784 0.71963 0.72073 0.72109
0.620  0.67148 0.67242 0.67399 0.67611 0.67874 0.68183 0.68529 0.68898 0.69290 0.69686 0.70071 0.70441 0.70780 0.71075 0.71317 0.71497 0.71609 0.71638
0.625  0.66650 0.66745 0.66902 0.67116 0.67381 0.67690 0.68041 0.68413 0.68808 0.69201 0.69593 0.69966 0.70307 0.70604 0.70847 0.71028 0.71140 0.71171
0.630  0.66149 0.66244 0.66402 0.66618 0.66885 0.67196 0.67549 0.67924 0.68320 0.68716 0.69112 0.69487 0.69829 0.70128 0.70373 0.70554 0.70667 0.70700
0.635  0.65644 0.65740 0.65897 0.66116 0.66385 0.66698 0.67052 0.67430 0.67827 0.68228 0.68626 0.69003 0.69347 0.69648 0.69894 0.70077 0.70189 0.70224
0.640  0.65135 0.65232 0.65390 0.65610 0.65881 0.66196 0.66548 0.66933 0.67329 0.67736 0.68135 0.68513 0.68856 0.69161 0.69410 0.69594 0.69707 0.69744
0.645  0.64623 0.64721 0.64880 0.65100 0.65373 0.65690 0.66044 0.66431 0.66830 0.67239 0.67639 0.68017 0.68366 0.68670 0.68919 0.69107 0.69220 0.69250
0.650  0.64107 0.64205 0.64366 0.64585 0.64861 0.65181 0.65537 0.65926 0.66327 0.66738 0.67136 0.67520 0.67870 0.68176 0.68427 0.68613 0.68728 0.68760
0.655  0.63588 0.63686 0.63848 0.64068 0.64345 0.64667 0.65025 0.65411 0.65819 0.66231 0.66633 0.67018 0.67371 0.67678 0.67930 0.68116 0.68232 0.68266
0.660  0.63064 0.63164 0.63326 0.63548 0.63823 0.64149 0.64510 0.64897 0.65308 0.65717 0.66125 0.66512 0.66866 0.67175 0.67428 0.67615 0.67731 0.67766
0.665  0.62537 0.62637 0.62800 0.63023 0.63300 0.63627 0.63990 0.64379 0.64791 0.65203 0.65613 0.66002 0.66357 0.66667 0.66921 0.67109 0.67225 0.67262
0.670  0.62006 0.62107 0.62271 0.62495 0.62773 0.63097 0.63466 0.63857 0.64266 0.64685 0.65096 0.65485 0.65838 0.66150 0.66408 0.66598 0.66714 0.66753
0.675  0.61472 0.61573 0.61737 0.61962 0.62242 0.62568 0.62937 0.63331 0.63741 0.64162 0.64574 0.64961 0.65320 0.65633 0.65889 0.66081 0.66198 0.66230
0.680  0.60933 0.61035 0.61200 0.61426 0.61706 0.62034 0.62400 0.62800 0.63212 0.63634 0.64043 0.64437 0.64797 0.65111 0.65368 0.65559 0.65676 0.65711
0.685  0.60391 0.60493 0.60658 0.60885 0.61167 0.61496 0.61863 0.62265 0.62678 0.63102 0.63513 0.63908 0.64269 0.64583 0.64841 0.65032 0.65151 0.65186
0.690  0.59845 0.59947 0.60113 0.60341 0.60624 0.60954 0.61323 0.61722 0.62140 0.62559 0.62977 0.63373 0.63735 0.64051 0.64310 0.64501 0.64620 0.64657
0.695  0.59294 0.59396 0.59564 0.59792 0.60076 0.60407 0.60777 0.61175 0.61597 0.62018 0.62437 0.62834 0.63196 0.63513 0.63772 0.63964 0.64083 0.64122
0.700  0.58740 0.58842 0.59010 0.59239 0.59524 0.59856 0.60228 0.60627 0.61049 0.61472 0.61892 0.62284 0.62649 0.62967 0.63227 0.63422 0.63541 0.63573
0.705  0.58181 0.58284 0.58452 0.58682 0.58967 0.59301 0.59673 0.60074 0.60491 0.60921 0.61341 0.61735 0.62100 0.62419 0.62679 0.62873 0.62993 0.63028
0.710  0.57618 0.57721 0.57890 0.58120 0.58405 0.58740 0.59114 0.59516 0.59935 0.60365 0.60780 0.61181 0.61547 0.61866 0.62126 0.62321 0.62440 0.62476
0.715  0.57051 0.57154 0.57323 0.57551 0.57837 0.58171 0.58550 0.58953 0.59373 0.59803 0.60220 0.60621 0.60988 0.61307 0.61568 0.61762 0.61882 0.61920
0.720  0.56479 0.56583 0.56750 0.56981 0.57267 0.57602 0.57976 0.58385 0.58806 0.59230 0.59654 0.60056 0.60423 0.60742 0.61004 0.61198 0.61318 0.61357
0.725  0.55903 0.56007 0.56174 0.56406 0.56693 0.57028 0.57403 0.57811 0.58234 0.58659 0.59083 0.59485 0.59847 0.60168 0.60434 0.60628 0.60748 0.60780
0.730  0.55323 0.55427 0.55594 0.55826 0.56114 0.56450 0.56825 0.57228 0.57657 0.58082 0.58507 0.58903 0.59271 0.59592 0.59855 0.60050 0.60171 0.60206
0.735  0.54738 0.54841 0.55010 0.55242 0.55530 0.55866 0.56242 0.56646 0.57073 0.57500 0.57924 0.58322 0.58690 0.59011 0.59273 0.59469 0.59589 0.59625
0.740  0.54148 0.54251 0.54420 0.54653 0.54941 0.55277 0.55653 0.56058 0.56480 0.56913 0.57331 0.57734 0.58102 0.58423 0.58686 0.58881 0.59000 0.59039
0.745  0.53554 0.53657 0.53826 0.54059 0.54347 0.54684 0.55060 0.55464 0.55886 0.56319 0.56738 0.57141 0.57509 0.57830 0.58092 0.58286 0.58407 0.58446
0.750  0.52955 0.53057 0.53227 0.53459 0.53748 0.54085 0.54461 0.54865 0.55287 0.55713 0.56138 0.56541 0.56909 0.57229 0.57491 0.57686 0.57806 0.57838
0.755  0.52350 0.52453 0.52623 0.52855 0.53143 0.53479 0.53855 0.54261 0.54683 0.55109 0.55533 0.55935 0.56298 0.56619 0.56881 0.57078 0.57198 0.57232
0.760  0.51741 0.51844 0.52013 0.52245 0.52533 0.52865 0.53240 0.53649 0.54072 0.54498 0.54922 0.55318 0.55686 0.56006 0.56268 0.56462 0.56583 0.56619
0.765  0.51126 0.51229 0.51398 0.51630 0.51914 0.52249 0.52624 0.53027 0.53455 0.53881 0.54301 0.54700 0.55067 0.55386 0.55648 0.55842 0.55962 0.56000
0.770  0.50506 0.50609 0.50778 0.51010 0.51293 0.51628 0.52003 0.52405 0.52826 0.53257 0.53673 0.54075 0.54441 0.54760 0.55021 0.55214 0.55333 0.55373
0.775  0.49881 0.49983 0.50152 0.50380 0.50667 0.51001 0.51375 0.51777 0.52197 0.52627 0.53043 0.53443 0.53808 0.54126 0.54386 0.54580 0.54699 0.54731
0.780  0.49249 0.49352 0.49521 0.49748 0.50034 0.50368 0.50741 0.51143 0.51561 0.51984 0.52405 0.52804 0.53163 0.53481 0.53741 0.53937 0.54056 0.54090
0.785  0.48612 0.48715 0.48883 0.49110 0.49396 0.49729 0.50101 0.50502 0.50919 0.51340 0.51760 0.52152 0.52516 0.52833 0.53092 0.53285 0.53404 0.53441
0.790  0.47969 0.48072 0.48239 0.48466 0.48751 0.49083 0.49454 0.49853 0.50270 0.50690 0.51108 0.51499 0.51861 0.52178 0.52436 0.52627 0.52746 0.52784
0.795  0.47320 0.47422 0.47589 0.47815 0.48099 0.48430 0.48794 0.49195 0.49613 0.50032 0.50443 0.50839 0.51199 0.51514 0.51771 0.51962 0.52080 0.52111
0.800  0.46665 0.46767 0.46930 0.47158 0.47441 0.47766 0.48134 0.48530 0.48946 0.49367 0.49776 0.50170 0.50530 0.50842 0.51098 0.51288 0.51405 0.51438
0.805  0.46003 0.46104 0.46268 0.46495 0.46776 0.47100 0.47466 0.47861 0.48272 0.48694 0.49101 0.49493 0.49850 0.50158 0.50416 0.50606 0.50722 0.50756
0.810  0.45334 0.45435 0.45598 0.45824 0.46103 0.46426 0.46791 0.47184 0.47593 0.48006 0.48418 0.48808 0.49159 0.49469 0.49724 0.49912 0.50029 0.50065
0.815  0.44658 0.44759 0.44921 0.45146 0.45420 0.45745 0.46109 0.46499 0.46906 0.47317 0.47727 0.48109 0.48464 0.48772 0.49025 0.49212 0.49328 0.49366
0.820  0.43975 0.44075 0.44236 0.44460 0.44733 0.45057 0.45418 0.45807 0.46211 0.46620 0.47027 0.47407 0.47759 0.48066 0.48317 0.48503 0.48618 0.48648
0.825  0.43285 0.43384 0.43544 0.43767 0.44038 0.44360 0.44719 0.45105 0.45507 0.45914 0.46311 0.46696 0.47045 0.47350 0.47599 0.47783 0.47897 0.47929
0.830  0.42586 0.42685 0.42844 0.43065 0.43335 0.43655 0.44010 0.44388 0.44794 0.45198 0.45593 0.45975 0.46321 0.46623 0.46871 0.47054 0.47167 0.47200
0.835  0.41880 0.41978 0.42136 0.42351 0.42623 0.42941 0.43289 0.43669 0.44066 0.44473 0.44865 0.45243 0.45582 0.45883 0.46129 0.46313 0.46426 0.46461
0.840  0.41164 0.41262 0.41419 0.41633 0.41903 0.42216 0.42563 0.42941 0.43334 0.43731 0.44128 0.44496 0.44838 0.45137 0.45381 0.45562 0.45673 0.45702
0.845  0.40440 0.40537 0.40693 0.40905 0.41173 0.41480 0.41828 0.42202 0.42593 0.42986 0.43379 0.43744 0.44083 0.44379 0.44621 0.44800 0.44910 0.44940
0.850  0.39707 0.39802 0.39957 0.40168 0.40433 0.40737 0.41082 0.41454 0.41840 0.42231 0.42617 0.42981 0.43317 0.43610 0.43849 0.44026 0.44135 0.44167
0.855  0.38964 0.39057 0.39212 0.39420 0.39683 0.39985 0.40326 0.40694 0.41077 0.41463 0.41842 0.42206 0.42539 0.42828 0.43064 0.43240 0.43347 0.43381
0.860  0.38210 0.38303 0.38456 0.38663 0.38918 0.39221 0.39559 0.39922 0.40301 0.40684 0.41059 0.41419 0.41743 0.42029 0.42264 0.42440 0.42547 0.42573
0.865  0.37446 0.37537 0.37689 0.37893 0.38146 0.38446 0.38780 0.39134 0.39508 0.39892 0.40263 0.40618 0.40939 0.41223 0.41454 0.41626 0.41732 0.41761
0.870  0.36671 0.36761 0.36910 0.37113 0.37362 0.37659 0.37983 0.38338 0.38708 0.39081 0.39454 0.39800 0.40121 0.40401 0.40630 0.40799 0.40904 0.40934
0.875  0.35883 0.35972 0.36118 0.36320 0.36566 0.36859 0.37179 0.37530 0.37895 0.38263 0.38630 0.38972 0.39289 0.39565 0.39791 0.39958 0.40061 0.40092
0.880  0.35083 0.35171 0.35314 0.35513 0.35757 0.36044 0.36362 0.36707 0.37067 0.37431 0.37786 0.38129 0.38442 0.38713 0.38936 0.39100 0.39202 0.39226
0.885  0.34269 0.34356 0.34497 0.34693 0.34933 0.35212 0.35529 0.35870 0.36225 0.36582 0.36933 0.37271 0.37577 0.37841 0.38061 0.38226 0.38325 0.38351
0.890  0.33441 0.33526 0.33665 0.33858 0.34095 0.34370 0.34682 0.35017 0.35365 0.35718 0.36062 0.36394 0.36692 0.36956 0.37172 0.37332 0.37431 0.37459
0.895  0.32597 0.32681 0.32818 0.33005 0.33240 0.33510 0.33817 0.34140 0.34483 0.34835 0.35174 0.35495 0.35793 0.36052 0.36264 0.36421 0.36518 0.36547
0.900  0.31737 0.31820 0.31954 0.32137 0.32369 0.32634 0.32935 0.33253 0.33589 0.33929 0.34267 0.34582 0.34874 0.35128 0.35336 0.35490 0.35585 0.35608
0.905  0.30859 0.30940 0.31072 0.31252 0.31477 0.31739 0.32029 0.32345 0.32675 0.33008 0.33339 0.33648 0.33934 0.34183 0.34387 0.34537 0.34630 0.34654
0.910  0.29962 0.30041 0.30170 0.30347 0.30564 0.30823 0.31107 0.31417 0.31740 0.32066 0.32385 0.32692 0.32972 0.33211 0.33412 0.33561 0.33652 0.33677
0.915  0.29045 0.29122 0.29248 0.29420 0.29633 0.29886 0.30164 0.30466 0.30782 0.31100 0.31412 0.31712 0.31980 0.32219 0.32413 0.32558 0.32647 0.32675
0.920  0.28104 0.28180 0.28303 0.28471 0.28678 0.28924 0.29196 0.29491 0.29798 0.30109 0.30413 0.30702 0.30967 0.31199 0.31389 0.31530 0.31617 0.31638
0.925  0.27139 0.27212 0.27332 0.27496 0.27698 0.27934 0.28201 0.28488 0.28783 0.29088 0.29385 0.29665 0.29925 0.30150 0.30335 0.30471 0.30556 0.30579
0.930  0.26146 0.26218 0.26334 0.26493 0.26689 0.26918 0.27178 0.27452 0.27742 0.28035 0.28327 0.28598 0.28850 0.29069 0.29248 0.29380 0.29462 0.29487
0.935  0.25123 0.25192 0.25305 0.25459 0.25649 0.25871 0.26122 0.26387 0.26669 0.26952 0.27230 0.27497 0.27741 0.27951 0.28125 0.28253 0.28332 0.28350
0.940  0.24066 0.24133 0.24242 0.24390 0.24574 0.24788 0.25026 0.25287 0.25558 0.25831 0.26099 0.26357 0.26588 0.26792 0.26960 0.27084 0.27161 0.27182
0.945  0.22971 0.23035 0.23139 0.23282 0.23459 0.23665 0.23894 0.24145 0.24405 0.24668 0.24925 0.25173 0.25395 0.25592 0.25752 0.25871 0.25945 0.25960
0.950  0.21832 0.21893 0.21991 0.22127 0.22299 0.22496 0.22715 0.22955 0.23205 0.23456 0.23702 0.23935 0.24152 0.24340 0.24493 0.24607 0.24677 0.24694
0.955  0.20642 0.20700 0.20794 0.20923 0.21084 0.21275 0.21484 0.21712 0.21945 0.22184 0.22423 0.22645 0.22850 0.23029 0.23175 0.23283 0.23350 0.23361
0.960  0.19393 0.19447 0.19537 0.19659 0.19811 0.19991 0.20189 0.20401 0.20625 0.20852 0.21077 0.21287 0.21481 0.21650 0.21788 0.21890 0.21953 0.21967
0.965  0.18073 0.18123 0.18208 0.18323 0.18465 0.18631 0.18820 0.19018 0.19229 0.19441 0.19649 0.19849 0.20029 0.20187 0.20317 0.20413 0.20473 0.20483
0.970  0.16665 0.16713 0.16791 0.16897 0.17030 0.17184 0.17359 0.17543 0.17738 0.17935 0.18128 0.18313 0.18479 0.18627 0.18747 0.18836 0.18891 0.18906
0.975  0.15148 0.15191 0.15263 0.15360 0.15481 0.15622 0.15779 0.15951 0.16129 0.16309 0.16485 0.16652 0.16806 0.16941 0.17051 0.17132 0.17183 0.17194
0.980  0.13485 0.13524 0.13588 0.13675 0.13783 0.13910 0.14050 0.14204 0.14363 0.14524 0.14682 0.14831 0.14969 0.15090 0.15188 0.15261 0.15306 0.15316
0.985  0.11617 0.11650 0.11706 0.11781 0.11875 0.11984 0.12106 0.12239 0.12375 0.12514 0.12653 0.12782 0.12902 0.13006 0.13091 0.13154 0.13192 0.13196
0.990  0.09426 0.09454 0.09499 0.09561 0.09637 0.09726 0.09825 0.09933 0.10044 0.10158 0.10269 0.10376 0.10473 0.10557 0.10626 0.10678 0.10709 0.10715
0.995  0.06613 0.06632 0.06664 0.06707 0.06761 0.06824 0.06893 0.06968 0.07047 0.07127 0.07205 0.07281 0.07348 0.07408 0.07457 0.07493 0.07516 0.07512
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e030.dat <==
# alpha = +0.10 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99978 0.99978 0.99978 0.99978 0.99978 0.99979 0.99979 0.99979 0.99980 0.99980 0.99981 0.99981 0.99981 0.99982 0.99982 0.99982 0.99982 0.99982
0.020  0.99960 0.99960 0.99961 0.99961 0.99962 0.99962 0.99963 0.99963 0.99964 0.99965 0.99966 0.99966 0.99967 0.99968 0.99968 0.99968 0.99969 0.99969
0.025  0.99938 0.99938 0.99938 0.99939 0.99940 0.99941 0.99942 0.99943 0.99944 0.99945 0.99946 0.99947 0.99948 0.99949 0.99950 0.99951 0.99951 0.99951
0.030  0.99910 0.99911 0.99911 0.99912 0.99913 0.99915 0.99916 0.99918 0.99919 0.99921 0.99923 0.99924 0.99926 0.99927 0.99928 0.99929 0.99929 0.99930
0.035  0.99878 0.99879 0.99879 0.99881 0.99882 0.99884 0.99886 0.99888 0.99890 0.99893 0.99895 0.99897 0.99899 0.99901 0.99902 0.99903 0.99904 0.99904
0.040  0.99841 0.99841 0.99843 0.99844 0.99846 0.99848 0.99851 0.99854 0.99857 0.99860 0.99863 0.99866 0.99868 0.99870 0.99872 0.99874 0.99874 0.99875
0.045  0.99798 0.99799 0.99801 0.99803 0.99805 0.99808 0.99811 0.99815 0.99819 0.99823 0.99826 0.99830 0.99833 0.99836 0.99838 0.99840 0.99841 0.99842
0.050  0.99751 0.99752 0.99754 0.99756 0.99760 0.99763 0.99767 0.99772 0.99776 0.99781 0.99786 0.99790 0.99794 0.99797 0.99800 0.99802 0.99804 0.99805
0.055  0.99699 0.99700 0.99702 0.99705 0.99709 0.99714 0.99718 0.99724 0.99729 0.99735 0.99741 0.99746 0.99751 0.99755 0.99758 0.99761 0.99763 0.99764
0.060  0.99642 0.99643 0.99646 0.99649 0.99654 0.99659 0.99665 0.99671 0.99678 0.99685 0.99691 0.99698 0.99703 0.99708 0.99712 0.99716 0.99717 0.99719
0.065  0.99580 0.99581 0.99585 0.99589 0.99594 0.99600 0.99607 0.99614 0.99622 0.99630 0.99638 0.99645 0.99652 0.99658 0.99662 0.99666 0.99668 0.99670
0.070  0.99512 0.99515 0.99518 0.99523 0.99529 0.99536 0.99544 0.99553 0.99562 0.99571 0.99580 0.99588 0.99596 0.99603 0.99609 0.99613 0.99615 0.99618
0.075  0.99441 0.99443 0.99447 0.99453 0.99460 0.99468 0.99477 0.99487 0.99497 0.99508 0.99518 0.99528 0.99537 0.99545 0.99551 0.99556 0.99559 0.99553
0.080  0.99364 0.99366 0.99371 0.99378 0.99385 0.99395 0.99405 0.99416 0.99428 0.99440 0.99452 0.99463 0.99473 0.99482 0.99489 0.99494 0.99498 0.99493
0.085  0.99282 0.99285 0.99290 0.99297 0.99306 0.99317 0.99328 0.99341 0.99354 0.99368 0.99381 0.99393 0.99405 0.99415 0.99423 0.99429 0.99433 0.99429
0.090  0.99195 0.99199 0.99205 0.99213 0.99223 0.99234 0.99247 0.99261 0.99276 0.99291 0.99306 0.99320 0.99333 0.99344 0.99353 0.99360 0.99364 0.99360
0.095  0.99103 0.99107 0.99114 0.99123 0.99134 0.99147 0.99162 0.99177 0.99194 0.99210 0.99227 0.99243 0.99257 0.99270 0.99280 0.99287 0.99292 0.99288
0.100  0.99007 0.99011 0.99019 0.99029 0.99041 0.99055 0.99071 0.99089 0.99107 0.99125 0.99144 0.99161 0.99177 0.99191 0.99202 0.99210 0.99215 0.99212
0.105  0.98906 0.98910 0.98918 0.98929 0.98943 0.98959 0.98976 0.98996 0.99016 0.99036 0.99056 0.99075 0.99092 0.99108 0.99120 0.99129 0.99135 0.99133
0.110  0.98799 0.98805 0.98813 0.98825 0.98840 0.98858 0.98877 0.98898 0.98920 0.98942 0.98964 0.98985 0.99004 0.99021 0.99035 0.99045 0.99051 0.99049
0.115  0.98688 0.98694 0.98704 0.98717 0.98733 0.98752 0.98773 0.98796 0.98820 0.98844 0.98868 0.98891 0.98912 0.98930 0.98945 0.98956 0.98963 0.98961
0.120  0.98572 0.98579 0.98589 0.98603 0.98621 0.98641 0.98664 0.98689 0.98715 0.98742 0.98768 0.98793 0.98815 0.98835 0.98851 0.98863 0.98871 0.98870
0.125  0.98451 0.98458 0.98470 0.98485 0.98504 0.98526 0.98551 0.98578 0.98607 0.98635 0.98663 0.98690 0.98715 0.98736 0.98754 0.98767 0.98775 0.98775
0.130  0.98326 0.98333 0.98345 0.98362 0.98382 0.98407 0.98433 0.98463 0.98493 0.98524 0.98555 0.98584 0.98610 0.98633 0.98652 0.98666 0.98675 0.98675
0.135  0.98195 0.98203 0.98216 0.98234 0.98256 0.98282 0.98311 0.98343 0.98376 0.98409 0.98442 0.98473 0.98501 0.98527 0.98547 0.98562 0.98571 0.98572
0.140  0.98060 0.98069 0.98083 0.98102 0.98126 0.98154 0.98184 0.98218 0.98254 0.98289 0.98325 0.98358 0.98388 0.98416 0.98438 0.98454 0.98464 0.98465
0.145  0.97920 0.97929 0.97944 0.97965 0.97990 0.98020 0.98053 0.98090 0.98128 0.98165 0.98203 0.98239 0.98272 0.98301 0.98324 0.98342 0.98352 0.98355
0.150  0.97776 0.97785 0.97801 0.97823 0.97850 0.97882 0.97918 0.97956 0.97997 0.98037 0.98078 0.98116 0.98151 0.98182 0.98207 0.98225 0.98237 0.98240
0.155  0.97626 0.97636 0.97654 0.97677 0.97706 0.97740 0.97777 0.97819 0.97862 0.97905 0.97948 0.97989 0.98026 0.98059 0.98086 0.98105 0.98118 0.98121
0.160  0.97472 0.97483 0.97501 0.97526 0.97557 0.97593 0.97633 0.97677 0.97723 0.97768 0.97814 0.97858 0.97897 0.97932 0.97961 0.97981 0.97994 0.97999
0.165  0.97313 0.97325 0.97344 0.97370 0.97403 0.97441 0.97484 0.97530 0.97579 0.97627 0.97676 0.97722 0.97764 0.97801 0.97831 0.97854 0.97867 0.97873
0.170  0.97149 0.97162 0.97182 0.97210 0.97244 0.97285 0.97331 0.97379 0.97431 0.97482 0.97534 0.97583 0.97627 0.97666 0.97698 0.97722 0.97737 0.97742
0.175  0.96981 0.96994 0.97016 0.97045 0.97082 0.97125 0.97173 0.97224 0.97279 0.97333 0.97388 0.97439 0.97486 0.97527 0.97561 0.97586 0.97602 0.97600
0.180  0.96808 0.96822 0.96845 0.96876 0.96914 0.96960 0.97010 0.97065 0.97122 0.97180 0.97237 0.97292 0.97341 0.97384 0.97420 0.97447 0.97463 0.97463
0.185  0.96630 0.96645 0.96669 0.96702 0.96742 0.96790 0.96843 0.96901 0.96962 0.97022 0.97082 0.97140 0.97192 0.97238 0.97276 0.97303 0.97321 0.97321
0.190  0.96448 0.96463 0.96489 0.96523 0.96566 0.96616 0.96672 0.96732 0.96796 0.96860 0.96923 0.96984 0.97039 0.97087 0.97127 0.97156 0.97174 0.97176
0.195  0.96261 0.96277 0.96304 0.96340 0.96385 0.96438 0.96497 0.96560 0.96627 0.96695 0.96761 0.96824 0.96882 0.96933 0.96974 0.97005 0.97024 0.97026
0.200  0.96070 0.96087 0.96114 0.96152 0.96199 0.96255 0.96317 0.96383 0.96454 0.96524 0.96594 0.96661 0.96721 0.96774 0.96817 0.96850 0.96870 0.96873
0.205  0.95874 0.95891 0.95920 0.95960 0.96009 0.96068 0.96133 0.96202 0.96276 0.96350 0.96423 0.96492 0.96556 0.96612 0.96657 0.96691 0.96712 0.96716
0.210  0.95673 0.95691 0.95722 0.95764 0.95815 0.95876 0.95944 0.96016 0.96094 0.96171 0.96247 0.96320 0.96387 0.96445 0.96493 0.96528 0.96550 0.96555
0.215  0.95468 0.95487 0.95519 0.95562 0.95616 0.95680 0.95751 0.95827 0.95907 0.95989 0.96068 0.96144 0.96214 0.96275 0.96325 0.96362 0.96384 0.96391
0.220  0.95258 0.95278 0.95311 0.95357 0.95413 0.95479 0.95554 0.95633 0.95716 0.95802 0.95885 0.95964 0.96037 0.96101 0.96153 0.96191 0.96215 0.96222
0.225  0.95044 0.95065 0.95099 0.95147 0.95205 0.95275 0.95352 0.95435 0.95522 0.95611 0.95697 0.95780 0.95856 0.95923 0.95977 0.96017 0.96042 0.96050
0.230  0.94825 0.94847 0.94883 0.94933 0.94993 0.95065 0.95146 0.95232 0.95323 0.95416 0.95506 0.95592 0.95671 0.95740 0.95797 0.95839 0.95865 0.95874
0.235  0.94602 0.94625 0.94662 0.94714 0.94777 0.94852 0.94936 0.95026 0.95120 0.95216 0.95310 0.95400 0.95482 0.95554 0.95613 0.95657 0.95684 0.95694
0.240  0.94374 0.94398 0.94437 0.94491 0.94556 0.94634 0.94722 0.94815 0.94913 0.95013 0.95111 0.95204 0.95289 0.95364 0.95426 0.95471 0.95499 0.95502
0.245  0.94142 0.94167 0.94207 0.94263 0.94331 0.94412 0.94503 0.94600 0.94702 0.94805 0.94907 0.95004 0.95093 0.95170 0.95234 0.95281 0.95310 0.95314
0.250  0.93906 0.93931 0.93973 0.94031 0.94102 0.94186 0.94280 0.94381 0.94487 0.94594 0.94699 0.94800 0.94892 0.94972 0.95039 0.95087 0.95117 0.95123
0.255  0.93665 0.93692 0.93735 0.93795 0.93869 0.93955 0.94053 0.94157 0.94267 0.94378 0.94488 0.94592 0.94687 0.94771 0.94839 0.94890 0.94921 0.94928
0.260  0.93420 0.93447 0.93492 0.93554 0.93631 0.93720 0.93821 0.93930 0.94044 0.94159 0.94272 0.94380 0.94479 0.94565 0.94636 0.94689 0.94721 0.94729
0.265  0.93170 0.93199 0.93245 0.93309 0.93389 0.93482 0.93586 0.93698 0.93816 0.93935 0.94052 0.94164 0.94267 0.94356 0.94429 0.94483 0.94517 0.94526
0.270  0.92916 0.92946 0.92994 0.93060 0.93142 0.93238 0.93346 0.93462 0.93585 0.93708 0.93829 0.93944 0.94050 0.94143 0.94218 0.94274 0.94309 0.94319
0.275  0.92658 0.92689 0.92738 0.92807 0.92892 0.92991 0.93102 0.93222 0.93349 0.93476 0.93601 0.93720 0.93830 0.93925 0.94003 0.94061 0.94097 0.94109
0.280  0.92396 0.92427 0.92478 0.92549 0.92637 0.92740 0.92855 0.92978 0.93109 0.93240 0.93370 0.93493 0.93606 0.93704 0.93785 0.93845 0.93882 0.93895
0.285  0.92129 0.92161 0.92214 0.92288 0.92378 0.92484 0.92603 0.92730 0.92865 0.93001 0.93134 0.93261 0.93377 0.93479 0.93563 0.93625 0.93663 0.93676
0.290  0.91858 0.91892 0.91946 0.92022 0.92115 0.92224 0.92347 0.92478 0.92616 0.92757 0.92895 0.93026 0.93145 0.93251 0.93337 0.93401 0.93440 0.93447
0.295  0.91583 0.91617 0.91673 0.91751 0.91847 0.91960 0.92086 0.92222 0.92364 0.92509 0.92652 0.92787 0.92910 0.93018 0.93107 0.93173 0.93213 0.93221
0.300  0.91303 0.91339 0.91397 0.91477 0.91576 0.91692 0.91822 0.91962 0.92108 0.92257 0.92404 0.92543 0.92670 0.92781 0.92873 0.92941 0.92982 0.92992
0.305  0.91020 0.91057 0.91116 0.91198 0.91300 0.91420 0.91554 0.91697 0.91848 0.92001 0.92153 0.92296 0.92427 0.92541 0.92636 0.92705 0.92748 0.92759
0.310  0.90732 0.90770 0.90831 0.90916 0.91021 0.91144 0.91282 0.91429 0.91585 0.91742 0.91897 0.92045 0.92180 0.92297 0.92394 0.92466 0.92509 0.92522
0.315  0.90440 0.90479 0.90542 0.90629 0.90737 0.90864 0.91005 0.91157 0.91317 0.91478 0.91637 0.91790 0.91928 0.92049 0.92148 0.92222 0.92267 0.92281
0.320  0.90144 0.90184 0.90249 0.90338 0.90449 0.90579 0.90725 0.90881 0.91045 0.91211 0.91374 0.91531 0.91673 0.91798 0.91899 0.91975 0.92021 0.92036
0.325  0.89844 0.89886 0.89952 0.90044 0.90157 0.90291 0.90440 0.90601 0.90769 0.90940 0.91108 0.91267 0.91414 0.91542 0.91646 0.91724 0.91772 0.91788
0.330  0.89540 0.89583 0.89651 0.89745 0.89861 0.89998 0.90152 0.90317 0.90490 0.90665 0.90837 0.91001 0.91151 0.91283 0.91390 0.91469 0.91519 0.91536
0.335  0.89232 0.89276 0.89346 0.89442 0.89561 0.89702 0.89859 0.90029 0.90206 0.90386 0.90562 0.90730 0.90884 0.91019 0.91129 0.91211 0.91261 0.91272
0.340  0.88920 0.88965 0.89036 0.89135 0.89258 0.89401 0.89562 0.89736 0.89919 0.90103 0.90284 0.90456 0.90613 0.90752 0.90865 0.90948 0.91000 0.91013
0.345  0.88604 0.88650 0.88723 0.88825 0.88950 0.89097 0.89262 0.89440 0.89627 0.89816 0.90002 0.90178 0.90339 0.90480 0.90597 0.90683 0.90735 0.90749
0.350  0.88284 0.88331 0.88406 0.88510 0.88638 0.88789 0.88958 0.89140 0.89330 0.89525 0.89715 0.89896 0.90061 0.90206 0.90324 0.90413 0.90467 0.90482
0.355  0.87960 0.88008 0.88085 0.88191 0.88323 0.88477 0.88651 0.88837 0.89031 0.89229 0.89425 0.89610 0.89779 0.89927 0.90048 0.90139 0.90194 0.90211
0.360  0.87632 0.87681 0.87760 0.87869 0.88003 0.88162 0.88339 0.88530 0.88729 0.88931 0.89130 0.89321 0.89494 0.89645 0.89769 0.89861 0.89918 0.89936
0.365  0.87300 0.87350 0.87431 0.87542 0.87680 0.87842 0.88023 0.88218 0.88422 0.88629 0.88832 0.89027 0.89204 0.89359 0.89486 0.89580 0.89638 0.89658
0.370  0.86965 0.87016 0.87098 0.87212 0.87353 0.87518 0.87704 0.87903 0.88111 0.88323 0.88531 0.88728 0.88911 0.89070 0.89199 0.89295 0.89354 0.89375
0.375  0.86625 0.86677 0.86762 0.86878 0.87022 0.87191 0.87380 0.87584 0.87797 0.88013 0.88226 0.88428 0.88612 0.88776 0.88908 0.89006 0.89067 0.89081
0.380  0.86282 0.86335 0.86421 0.86540 0.86687 0.86860 0.87053 0.87261 0.87479 0.87700 0.87917 0.88123 0.88311 0.88478 0.88614 0.88714 0.88776 0.88792
0.385  0.85934 0.85989 0.86077 0.86198 0.86348 0.86525 0.86722 0.86935 0.87157 0.87382 0.87604 0.87814 0.88008 0.88176 0.88315 0.88417 0.88481 0.88498
0.390  0.85583 0.85639 0.85729 0.85853 0.86006 0.86186 0.86387 0.86604 0.86832 0.87061 0.87287 0.87502 0.87699 0.87871 0.88012 0.88117 0.88182 0.88201
0.395  0.85228 0.85285 0.85377 0.85503 0.85660 0.85843 0.86048 0.86269 0.86501 0.86736 0.86967 0.87187 0.87387 0.87562 0.87706 0.87813 0.87879 0.87899
0.400  0.84870 0.84927 0.85021 0.85150 0.85309 0.85495 0.85705 0.85930 0.86166 0.86405 0.86643 0.86867 0.87071 0.87250 0.87396 0.87505 0.87572 0.87594
0.405  0.84507 0.84566 0.84662 0.84793 0.84954 0.85145 0.85359 0.85589 0.85829 0.86073 0.86313 0.86543 0.86751 0.86933 0.87082 0.87193 0.87261 0.87285
0.410  0.84141 0.84201 0.84299 0.84432 0.84597 0.84791 0.85009 0.85243 0.85489 0.85737 0.85981 0.86213 0.86428 0.86613 0.86765 0.86878 0.86947 0.86965
0.415  0.83772 0.83833 0.83932 0.84067 0.84236 0.84434 0.84655 0.84894 0.85144 0.85397 0.85646 0.85882 0.86099 0.86289 0.86445 0.86559 0.86630 0.86649
0.420  0.83398 0.83460 0.83561 0.83699 0.83871 0.84073 0.84298 0.84542 0.84796 0.85054 0.85307 0.85548 0.85768 0.85961 0.86120 0.86236 0.86308 0.86329
0.425  0.83021 0.83084 0.83187 0.83327 0.83502 0.83708 0.83937 0.84185 0.84444 0.84706 0.84964 0.85209 0.85433 0.85628 0.85791 0.85909 0.85983 0.86005
0.430  0.82640 0.82705 0.82808 0.82952 0.83130 0.83339 0.83573 0.83825 0.84088 0.84355 0.84617 0.84867 0.85094 0.85293 0.85457 0.85579 0.85654 0.85677
0.435  0.82256 0.82321 0.82427 0.82573 0.82754 0.82967 0.83205 0.83461 0.83729 0.84000 0.84267 0.84520 0.84752 0.84955 0.85121 0.85244 0.85320 0.85345
0.440  0.81868 0.81934 0.82042 0.82191 0.82375 0.82591 0.82833 0.83093 0.83365 0.83641 0.83912 0.84170 0.84406 0.84612 0.84781 0.84906 0.84983 0.85010
0.445  0.81476 0.81544 0.81653 0.81805 0.81992 0.82211 0.82457 0.82721 0.82996 0.83276 0.83552 0.83815 0.84056 0.84266 0.84437 0.84564 0.84642 0.84663
0.450  0.81081 0.81150 0.81261 0.81415 0.81606 0.81828 0.82077 0.82344 0.82626 0.82911 0.83191 0.83457 0.83700 0.83915 0.84089 0.84218 0.84298 0.84320
0.455  0.80683 0.80752 0.80865 0.81021 0.81215 0.81441 0.81692 0.81966 0.82252 0.82541 0.82825 0.83096 0.83342 0.83560 0.83738 0.83869 0.83950 0.83973
0.460  0.80280 0.80351 0.80466 0.80625 0.80821 0.81050 0.81306 0.81584 0.81874 0.82168 0.82456 0.82731 0.82982 0.83201 0.83382 0.83516 0.83598 0.83623
0.465  0.79875 0.79946 0.80063 0.80224 0.80424 0.80655 0.80916 0.81198 0.81492 0.81791 0.82084 0.82362 0.82617 0.82839 0.83022 0.83158 0.83242 0.83268
0.470  0.79465 0.79538 0.79657 0.79820 0.80023 0.80257 0.80522 0.80808 0.81107 0.81410 0.81707 0.81990 0.82249 0.82474 0.82659 0.82796 0.82881 0.82910
0.475  0.79053 0.79126 0.79247 0.79413 0.79617 0.79856 0.80125 0.80415 0.80719 0.81025 0.81327 0.81614 0.81876 0.82105 0.82292 0.82431 0.82517 0.82540
0.480  0.78636 0.78711 0.78833 0.79001 0.79208 0.79451 0.79724 0.80019 0.80326 0.80636 0.80941 0.81233 0.81500 0.81732 0.81922 0.82063 0.82150 0.82174
0.485  0.78217 0.78292 0.78417 0.78587 0.78796 0.79043 0.79320 0.79618 0.79928 0.80242 0.80552 0.80847 0.81117 0.81354 0.81548 0.81691 0.81778 0.81804
0.490  0.77794 0.77870 0.77996 0.78169 0.78381 0.78631 0.78912 0.79214 0.79527 0.79847 0.80161 0.80460 0.80733 0.80971 0.81169 0.81314 0.81403 0.81430
0.495  0.77367 0.77445 0.77572 0.77747 0.77963 0.78216 0.78500 0.78803 0.79124 0.79448 0.79766 0.80069 0.80346 0.80587 0.80786 0.80934 0.81024 0.81053
0.500  0.76937 0.77016 0.77145 0.77321 0.77540 0.77797 0.78085 0.78392 0.78717 0.79045 0.79367 0.79674 0.79954 0.80199 0.80399 0.80549 0.80641 0.80671
0.505  0.76504 0.76583 0.76714 0.76892 0.77115 0.77375 0.77663 0.77978 0.78306 0.78639 0.78965 0.79276 0.79559 0.79807 0.80009 0.80160 0.80253 0.80278
0.510  0.76067 0.76148 0.76280 0.76460 0.76686 0.76949 0.77241 0.77559 0.77892 0.78228 0.78559 0.78873 0.79160 0.79411 0.79616 0.79768 0.79862 0.79889
0.515  0.75627 0.75708 0.75843 0.76025 0.76253 0.76519 0.76816 0.77138 0.77474 0.77814 0.78148 0.78465 0.78757 0.79011 0.79219 0.79372 0.79468 0.79495
0.520  0.75183 0.75266 0.75402 0.75586 0.75817 0.76084 0.76386 0.76712 0.77052 0.77393 0.77732 0.78053 0.78347 0.78606 0.78817 0.78973 0.79069 0.79098
0.525  0.74736 0.74820 0.74957 0.75144 0.75378 0.75648 0.75953 0.76283 0.76625 0.76972 0.77315 0.77640 0.77937 0.78197 0.78411 0.78569 0.78666 0.78697
0.530  0.74286 0.74371 0.74509 0.74698 0.74935 0.75208 0.75517 0.75850 0.76194 0.76547 0.76893 0.77222 0.77523 0.77785 0.78000 0.78161 0.78259 0.78292
0.535  0.73832 0.73918 0.74058 0.74249 0.74488 0.74764 0.75077 0.75412 0.75762 0.76118 0.76469 0.76801 0.77105 0.77370 0.77587 0.77749 0.77848 0.77875
0.540  0.73375 0.73462 0.73602 0.73797 0.74038 0.74318 0.74634 0.74970 0.75326 0.75687 0.76040 0.76376 0.76683 0.76951 0.77170 0.77333 0.77434 0.77462
0.545  0.72914 0.73002 0.73144 0.73341 0.73582 0.73867 0.74187 0.74527 0.74886 0.75251 0.75607 0.75946 0.76257 0.76528 0.76749 0.76913 0.77015 0.77045
0.550  0.72451 0.72540 0.72683 0.72882 0.73126 0.73414 0.73734 0.74080 0.74443 0.74811 0.75168 0.75510 0.75823 0.76100 0.76324 0.76490 0.76592 0.76624
0.555  0.71984 0.72073 0.72218 0.72419 0.72665 0.72956 0.73278 0.73629 0.73996 0.74364 0.74727 0.75073 0.75390 0.75666 0.75894 0.76062 0.76165 0.76198
0.560  0.71513 0.71604 0.71750 0.71953 0.72202 0.72495 0.72821 0.73175 0.73545 0.73916 0.74283 0.74633 0.74952 0.75231 0.75459 0.75630 0.75735 0.75769
0.565  0.71040 0.71131 0.71279 0.71483 0.71735 0.72031 0.72360 0.72717 0.73087 0.73465 0.73836 0.74189 0.74511 0.74792 0.75022 0.75193 0.75299 0.75328
0.570  0.70563 0.70655 0.70804 0.71010 0.71264 0.71562 0.71895 0.72256 0.72629 0.73010 0.73385 0.73741 0.74065 0.74349 0.74581 0.74754 0.74860 0.74891
0.575  0.70082 0.70176 0.70326 0.70533 0.70790 0.71088 0.71427 0.71790 0.72167 0.72552 0.72929 0.73288 0.73616 0.73902 0.74136 0.74310 0.74417 0.74449
0.580  0.69599 0.69693 0.69845 0.70052 0.70313 0.70614 0.70955 0.71317 0.71701 0.72089 0.72470 0.72829 0.73159 0.73450 0.73687 0.73862 0.73970 0.74003
0.585  0.69112 0.69206 0.69360 0.69569 0.69832 0.70135 0.70479 0.70845 0.71232 0.71623 0.72002 0.72368 0.72701 0.72992 0.73232 0.73409 0.73518 0.73553
0.590  0.68622 0.68717 0.68872 0.69083 0.69348 0.69654 0.70000 0.70369 0.70759 0.71148 0.71536 0.71904 0.72240 0.72533 0.72773 0.72952 0.73062 0.73099
0.595  0.68128 0.68224 0.68380 0.68593 0.68860 0.69169 0.69514 0.69890 0.70282 0.70675 0.71065 0.71436 0.71774 0.72070 0.72311 0.72490 0.72602 0.72633
0.600  0.67631 0.67727 0.67885 0.68099 0.68368 0.68680 0.69027 0.69406 0.69799 0.70197 0.70591 0.70964 0.71305 0.71602 0.71846 0.72026 0.72138 0.72170
0.605  0.67131 0.67228 0.67386 0.67603 0.67870 0.68188 0.68537 0.68919 0.69313 0.69716 0.70112 0.70488 0.70831 0.71130 0.71375 0.71557 0.71669 0.71703
0.610  0.66627 0.66724 0.66885 0.67102 0.67372 0.67691 0.68044 0.68428 0.68825 0.69231 0.69629 0.70006 0.70350 0.70654 0.70901 0.71084 0.71196 0.71232
0.615  0.66120 0.66218 0.66379 0.66599 0.66870 0.67192 0.67547 0.67932 0.68333 0.68741 0.69139 0.69519 0.69867 0.70171 0.70421 0.70606 0.70719 0.70757
0.620  0.65609 0.65708 0.65871 0.66092 0.66365 0.66687 0.67046 0.67431 0.67837 0.68248 0.68647 0.69030 0.69381 0.69686 0.69936 0.70123 0.70238 0.70269
0.625  0.65096 0.65195 0.65358 0.65581 0.65856 0.66178 0.66542 0.66929 0.67338 0.67746 0.68153 0.68538 0.68890 0.69198 0.69449 0.69636 0.69751 0.69785
0.630  0.64578 0.64678 0.64842 0.65067 0.65344 0.65667 0.66033 0.66423 0.66834 0.67245 0.67654 0.68042 0.68396 0.68705 0.68957 0.69145 0.69261 0.69296
0.635  0.64058 0.64158 0.64322 0.64549 0.64828 0.65153 0.65521 0.65913 0.66325 0.66740 0.67151 0.67541 0.67896 0.68207 0.68461 0.68650 0.68766 0.68802
0.640  0.63534 0.63635 0.63799 0.64027 0.64308 0.64635 0.65001 0.65399 0.65810 0.66231 0.66644 0.67035 0.67389 0.67704 0.67961 0.68150 0.68267 0.68305
0.645  0.63006 0.63108 0.63273 0.63502 0.63785 0.64114 0.64481 0.64882 0.65295 0.65717 0.66132 0.66522 0.66882 0.67196 0.67453 0.67646 0.67763 0.67795
0.650  0.62475 0.62577 0.62744 0.62971 0.63258 0.63589 0.63958 0.64360 0.64775 0.65200 0.65612 0.66008 0.66370 0.66685 0.66943 0.67135 0.67253 0.67287
0.655  0.61941 0.62043 0.62211 0.62439 0.62726 0.63060 0.63431 0.63830 0.64252 0.64677 0.65092 0.65490 0.65854 0.66170 0.66429 0.66621 0.66741 0.66776
0.660  0.61403 0.61506 0.61674 0.61904 0.62189 0.62527 0.62900 0.63300 0.63724 0.64148 0.64568 0.64968 0.65333 0.65650 0.65910 0.66103 0.66223 0.66259
0.665  0.60861 0.60965 0.61134 0.61364 0.61651 0.61989 0.62364 0.62767 0.63193 0.63618 0.64040 0.64441 0.64807 0.65126 0.65387 0.65580 0.65700 0.65738
0.670  0.60316 0.60420 0.60590 0.60821 0.61109 0.61445 0.61825 0.62230 0.62652 0.63084 0.63507 0.63908 0.64272 0.64593 0.64858 0.65053 0.65172 0.65212
0.675  0.59767 0.59872 0.60042 0.60275 0.60564 0.60901 0.61282 0.61688 0.62111 0.62545 0.62970 0.63369 0.63738 0.64059 0.64322 0.64519 0.64640 0.64673
0.680  0.59215 0.59320 0.59491 0.59724 0.60014 0.60352 0.60730 0.61143 0.61567 0.62002 0.62423 0.62828 0.63198 0.63521 0.63785 0.63981 0.64102 0.64138
0.685  0.58659 0.58764 0.58935 0.59170 0.59461 0.59800 0.60179 0.60593 0.61019 0.61455 0.61878 0.62283 0.62654 0.62978 0.63242 0.63438 0.63560 0.63597
0.690  0.58099 0.58204 0.58376 0.58612 0.58903 0.59244 0.59624 0.60036 0.60466 0.60897 0.61327 0.61734 0.62105 0.62430 0.62695 0.62891 0.63012 0.63051
0.695  0.57536 0.57641 0.57814 0.58049 0.58342 0.58683 0.59065 0.59475 0.59908 0.60341 0.60772 0.61179 0.61551 0.61876 0.62142 0.62338 0.62460 0.62500
0.700  0.56968 0.57074 0.57247 0.57483 0.57777 0.58119 0.58501 0.58912 0.59346 0.59780 0.60211 0.60615 0.60989 0.61314 0.61581 0.61780 0.61902 0.61936
0.705  0.56397 0.56503 0.56676 0.56913 0.57207 0.57550 0.57933 0.58345 0.58774 0.59215 0.59646 0.60051 0.60425 0.60751 0.61018 0.61216 0.61338 0.61374
0.710  0.55822 0.55928 0.56101 0.56338 0.56632 0.56977 0.57361 0.57773 0.58204 0.58645 0.59071 0.59482 0.59856 0.60183 0.60449 0.60648 0.60770 0.60808
0.715  0.55243 0.55349 0.55522 0.55757 0.56052 0.56395 0.56784 0.57197 0.57628 0.58069 0.58497 0.58907 0.59282 0.59609 0.59876 0.60074 0.60197 0.60235
0.720  0.54660 0.54766 0.54938 0.55175 0.55470 0.55813 0.56197 0.56616 0.57048 0.57483 0.57917 0.58328 0.58703 0.59030 0.59297 0.59495 0.59617 0.59658
0.725  0.54073 0.54179 0.54351 0.54588 0.54883 0.55227 0.55612 0.56030 0.56463 0.56899 0.57332 0.57743 0.58114 0.58441 0.58712 0.58910 0.59033 0.59066
0.730  0.53481 0.53587 0.53760 0.53997 0.54292 0.54637 0.55021 0.55435 0.55873 0.56309 0.56742 0.57148 0.57524 0.57851 0.58119 0.58318 0.58442 0.58477
0.735  0.52886 0.52991 0.53164 0.53402 0.53697 0.54042 0.54426 0.54840 0.55277 0.55714 0.56146 0.56553 0.56928 0.57256 0.57523 0.57722 0.57845 0.57882
0.740  0.52286 0.52391 0.52564 0.52802 0.53097 0.53442 0.53826 0.54240 0.54672 0.55113 0.55541 0.55952 0.56327 0.56655 0.56922 0.57120 0.57242 0.57282
0.745  0.51681 0.51786 0.51960 0.52198 0.52493 0.52837 0.53222 0.53635 0.54066 0.54508 0.54935 0.55346 0.55721 0.56047 0.56314 0.56512 0.56635 0.56675
0.750  0.51073 0.51178 0.51351 0.51589 0.51884 0.52228 0.52612 0.53025 0.53456 0.53891 0.54324 0.54734 0.55108 0.55433 0.55700 0.55898 0.56020 0.56054
0.755  0.50459 0.50564 0.50738 0.50975 0.51269 0.51612 0.51996 0.52409 0.52840 0.53275 0.53706 0.54115 0.54485 0.54811 0.55077 0.55278 0.55399 0.55435
0.760  0.49841 0.49946 0.50119 0.50356 0.50649 0.50989 0.51371 0.51787 0.52219 0.52652 0.53083 0.53487 0.53860 0.54186 0.54452 0.54649 0.54771 0.54809
0.765  0.49218 0.49323 0.49496 0.49733 0.50022 0.50364 0.50746 0.51157 0.51591 0.52025 0.52452 0.52857 0.53230 0.53554 0.53820 0.54016 0.54138 0.54177
0.770  0.48591 0.48695 0.48868 0.49103 0.49393 0.49734 0.50115 0.50525 0.50952 0.51391 0.51814 0.52221 0.52593 0.52916 0.53181 0.53377 0.53497 0.53538
0.775  0.47958 0.48062 0.48235 0.48466 0.48758 0.49099 0.49479 0.49887 0.50314 0.50751 0.51173 0.51579 0.51949 0.52271 0.52535 0.52730 0.52851 0.52884
0.780  0.47320 0.47424 0.47596 0.47827 0.48118 0.48458 0.48837 0.49245 0.49669 0.50098 0.50525 0.50930 0.51293 0.51616 0.51879 0.52077 0.52197 0.52232
0.785  0.46677 0.46781 0.46952 0.47183 0.47472 0.47811 0.48189 0.48595 0.49018 0.49446 0.49871 0.50268 0.50636 0.50957 0.51219 0.51414 0.51534 0.51572
0.790  0.46028 0.46132 0.46302 0.46532 0.46821 0.47158 0.47534 0.47939 0.48361 0.48787 0.49210 0.49606 0.49972 0.50292 0.50552 0.50746 0.50866 0.50904
0.795  0.45374 0.45477 0.45647 0.45876 0.46164 0.46499 0.46869 0.47274 0.47697 0.48121 0.48537 0.48937 0.49301 0.49619 0.49878 0.50071 0.50189 0.50222
0.800  0.44714 0.44817 0.44983 0.45214 0.45500 0.45829 0.46202 0.46603 0.47023 0.47449 0.47862 0.48260 0.48623 0.48938 0.49196 0.49387 0.49506 0.49539
0.805  0.44048 0.44151 0.44316 0.44546 0.44830 0.45158 0.45529 0.45928 0.46343 0.46769 0.47180 0.47575 0.47935 0.48246 0.48506 0.48696 0.48814 0.48848
0.810  0.43376 0.43478 0.43643 0.43871 0.44153 0.44480 0.44849 0.45245 0.45658 0.46075 0.46490 0.46883 0.47237 0.47549 0.47805 0.47995 0.48113 0.48149
0.815  0.42698 0.42799 0.42963 0.43190 0.43467 0.43795 0.44162 0.44556 0.44966 0.45381 0.45793 0.46178 0.46535 0.46845 0.47099 0.47287 0.47403 0.47441
0.820  0.42013 0.42114 0.42276 0.42502 0.42777 0.43104 0.43467 0.43859 0.44267 0.44678 0.45087 0.45470 0.45824 0.46132 0.46384 0.46571 0.46686 0.46718
0.825  0.41321 0.41421 0.41583 0.41807 0.42081 0.42404 0.42766 0.43154 0.43559 0.43968 0.44368 0.44753 0.45105 0.45410 0.45660 0.45845 0.45959 0.45992
0.830  0.40622 0.40722 0.40882 0.41104 0.41376 0.41697 0.42055 0.42436 0.42842 0.43249 0.43646 0.44028 0.44376 0.44678 0.44927 0.45110 0.45223 0.45257
0.835  0.39916 0.40015 0.40174 0.40391 0.40664 0.40982 0.41333 0.41715 0.42113 0.42521 0.42914 0.43293 0.43633 0.43935 0.44181 0.44364 0.44477 0.44513
0.840  0.39202 0.39300 0.39458 0.39673 0.39944 0.40258 0.40606 0.40985 0.41380 0.41778 0.42174 0.42544 0.42886 0.43184 0.43428 0.43609 0.43721 0.43750
0.845  0.38481 0.38577 0.38734 0.38947 0.39215 0.39523 0.39871 0.40247 0.40637 0.41032 0.41424 0.41790 0.42129 0.42424 0.42665 0.42844 0.42954 0.42985
0.850  0.37750 0.37845 0.38001 0.38212 0.38477 0.38782 0.39127 0.39499 0.39885 0.40276 0.40661 0.41026 0.41361 0.41653 0.41891 0.42068 0.42177 0.42209
0.855  0.37011 0.37104 0.37259 0.37468 0.37730 0.38032 0.38374 0.38741 0.39123 0.39509 0.39887 0.40251 0.40582 0.40870 0.41106 0.41280 0.41388 0.41421
0.860  0.36263 0.36355 0.36508 0.36715 0.36970 0.37272 0.37610 0.37972 0.38350 0.38732 0.39105 0.39464 0.39787 0.40072 0.40306 0.40480 0.40587 0.40614
0.865  0.35505 0.35596 0.35747 0.35951 0.36203 0.36502 0.36835 0.37188 0.37561 0.37943 0.38312 0.38665 0.38985 0.39266 0.39496 0.39668 0.39773 0.39802
0.870  0.34737 0.34827 0.34976 0.35177 0.35426 0.35721 0.36045 0.36398 0.36766 0.37137 0.37506 0.37850 0.38170 0.38448 0.38674 0.38843 0.38947 0.38977
0.875  0.33958 0.34047 0.34192 0.34392 0.34638 0.34928 0.35247 0.35595 0.35958 0.36324 0.36688 0.37027 0.37342 0.37615 0.37839 0.38004 0.38106 0.38137
0.880  0.33168 0.33255 0.33398 0.33595 0.33837 0.34123 0.34438 0.34780 0.35138 0.35498 0.35850 0.36190 0.36499 0.36768 0.36988 0.37151 0.37252 0.37276
0.885  0.32366 0.32451 0.32592 0.32786 0.33024 0.33301 0.33615 0.33952 0.34303 0.34658 0.35004 0.35338 0.35642 0.35903 0.36120 0.36283 0.36381 0.36407
0.890  0.31550 0.31635 0.31772 0.31963 0.32198 0.32470 0.32778 0.33109 0.33454 0.33803 0.34143 0.34471 0.34765 0.35026 0.35238 0.35396 0.35494 0.35522
0.895  0.30721 0.30804 0.30939 0.31124 0.31356 0.31624 0.31926 0.32246 0.32584 0.32931 0.33266 0.33582 0.33876 0.34131 0.34340 0.34494 0.34590 0.34619
0.900  0.29877 0.29959 0.30091 0.30272 0.30500 0.30762 0.31059 0.31372 0.31704 0.32038 0.32371 0.32682 0.32969 0.33219 0.33423 0.33575 0.33668 0.33691
0.905  0.29017 0.29097 0.29227 0.29404 0.29626 0.29884 0.30169 0.30481 0.30805 0.31132 0.31457 0.31762 0.32043 0.32287 0.32487 0.32635 0.32726 0.32750
0.910  0.28141 0.28218 0.28345 0.28518 0.28733 0.28987 0.29266 0.29570 0.29887 0.30207 0.30520 0.30822 0.31096 0.31331 0.31528 0.31674 0.31762 0.31788
0.915  0.27245 0.27321 0.27445 0.27614 0.27823 0.28071 0.28343 0.28640 0.28949 0.29261 0.29566 0.29860 0.30123 0.30356 0.30547 0.30688 0.30775 0.30803
0.920  0.26329 0.26403 0.26524 0.26688 0.26892 0.27132 0.27398 0.27687 0.27988 0.28291 0.28588 0.28871 0.29130 0.29357 0.29542 0.29680 0.29765 0.29786
0.925  0.25391 0.25463 0.25580 0.25740 0.25938 0.26168 0.26429 0.26710 0.26997 0.27295 0.27585 0.27858 0.28111 0.28331 0.28511 0.28644 0.28726 0.28749
0.930  0.24429 0.24498 0.24612 0.24767 0.24958 0.25181 0.25435 0.25702 0.25985 0.26270 0.26554 0.26818 0.27063 0.27276 0.27450 0.27579 0.27658 0.27682
0.935  0.23439 0.23506 0.23616 0.23766 0.23951 0.24166 0.24411 0.24669 0.24942 0.25218 0.25487 0.25747 0.25983 0.26188 0.26356 0.26481 0.26558 0.26576
0.940  0.22419 0.22484 0.22589 0.22733 0.22912 0.23119 0.23351 0.23604 0.23866 0.24132 0.24391 0.24641 0.24864 0.25063 0.25225 0.25345 0.25419 0.25440
0.945  0.21365 0.21427 0.21528 0.21666 0.21837 0.22037 0.22258 0.22501 0.22753 0.23007 0.23256 0.23495 0.23710 0.23900 0.24055 0.24170 0.24241 0.24256
0.950  0.20272 0.20331 0.20426 0.20557 0.20722 0.20913 0.21125 0.21356 0.21596 0.21839 0.22076 0.22301 0.22510 0.22691 0.22839 0.22948 0.23016 0.23033
0.955  0.19133 0.19189 0.19279 0.19404 0.19558 0.19742 0.19943 0.20162 0.20387 0.20617 0.20846 0.21059 0.21257 0.21429 0.21569 0.21673 0.21738 0.21749
0.960  0.17941 0.17993 0.18079 0.18197 0.18342 0.18514 0.18705 0.18908 0.19123 0.19340 0.19556 0.19757 0.19944 0.20105 0.20237 0.20336 0.20396 0.20410
0.965  0.16686 0.16734 0.16815 0.16925 0.17061 0.17220 0.17400 0.17590 0.17791 0.17994 0.18192 0.18384 0.18556 0.18707 0.18830 0.18923 0.18980 0.18990
0.970  0.15352 0.15397 0.15472 0.15573 0.15699 0.15846 0.16013 0.16189 0.16375 0.16562 0.16745 0.16922 0.17080 0.17220 0.17335 0.17420 0.17472 0.17486
0.975  0.13921 0.13962 0.14029 0.14122 0.14237 0.14371 0.14519 0.14682 0.14852 0.15022 0.15189 0.15347 0.15494 0.15622 0.15726 0.15803 0.15851 0.15861
0.980  0.12359 0.12395 0.12456 0.12538 0.12641 0.12760 0.12892 0.13038 0.13188 0.13340 0.13489 0.13630 0.13761 0.13874 0.13967 0.14036 0.14078 0.14088
0.985  0.10613 0.10645 0.10697 0.10768 0.10856 0.10959 0.11073 0.11198 0.11325 0.11456 0.11587 0.11708 0.11821 0.11918 0.11998 0.12057 0.12093 0.12098
0.990  0.08580 0.08605 0.08647 0.08705 0.08776 0.08860 0.08952 0.09053 0.09156 0.09262 0.09366 0.09466 0.09557 0.09635 0.09700 0.09748 0.09778 0.09783
0.995  0.05989 0.06007 0.06036 0.06076 0.06126 0.06184 0.06249 0.06318 0.06391 0.06465 0.06537 0.06607 0.06670 0.06725 0.06770 0.06804 0.06825 0.06822
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e040.dat <==
# alpha = +0.10 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99989 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992
0.015  0.99976 0.99976 0.99977 0.99977 0.99977 0.99977 0.99978 0.99978 0.99979 0.99979 0.99980 0.99980 0.99980 0.99981 0.99981 0.99981 0.99981 0.99981
0.020  0.99958 0.99958 0.99958 0.99959 0.99959 0.99960 0.99961 0.99961 0.99962 0.99963 0.99964 0.99964 0.99965 0.99966 0.99966 0.99967 0.99967 0.99967
0.025  0.99934 0.99934 0.99935 0.99936 0.99936 0.99937 0.99938 0.99940 0.99941 0.99942 0.99943 0.99944 0.99946 0.99946 0.99947 0.99948 0.99948 0.99948
0.030  0.99905 0.99906 0.99906 0.99907 0.99908 0.99910 0.99911 0.99913 0.99915 0.99917 0.99918 0.99920 0.99922 0.99923 0.99924 0.99925 0.99925 0.99926
0.035  0.99871 0.99871 0.99872 0.99874 0.99875 0.99877 0.99879 0.99882 0.99884 0.99887 0.99889 0.99891 0.99893 0.99895 0.99897 0.99898 0.99898 0.99899
0.040  0.99831 0.99832 0.99833 0.99835 0.99837 0.99840 0.99842 0.99846 0.99849 0.99852 0.99855 0.99858 0.99861 0.99863 0.99865 0.99866 0.99867 0.99868
0.045  0.99787 0.99788 0.99789 0.99791 0.99794 0.99797 0.99801 0.99804 0.99808 0.99812 0.99816 0.99820 0.99824 0.99827 0.99829 0.99831 0.99832 0.99833
0.050  0.99737 0.99738 0.99740 0.99742 0.99746 0.99750 0.99754 0.99759 0.99764 0.99769 0.99773 0.99778 0.99782 0.99786 0.99789 0.99791 0.99793 0.99794
0.055  0.99681 0.99683 0.99685 0.99688 0.99692 0.99697 0.99702 0.99708 0.99714 0.99720 0.99726 0.99731 0.99737 0.99741 0.99745 0.99747 0.99749 0.99750
0.060  0.99621 0.99623 0.99625 0.99629 0.99634 0.99640 0.99646 0.99653 0.99660 0.99667 0.99674 0.99680 0.99687 0.99692 0.99696 0.99699 0.99701 0.99703
0.065  0.99555 0.99557 0.99560 0.99565 0.99571 0.99577 0.99584 0.99592 0.99601 0.99609 0.99617 0.99625 0.99632 0.99639 0.99643 0.99647 0.99650 0.99652
0.070  0.99484 0.99487 0.99490 0.99496 0.99502 0.99510 0.99518 0.99527 0.99537 0.99547 0.99556 0.99565 0.99573 0.99581 0.99587 0.99591 0.99594 0.99596
0.075  0.99408 0.99411 0.99415 0.99421 0.99429 0.99437 0.99447 0.99458 0.99469 0.99480 0.99491 0.99501 0.99510 0.99519 0.99526 0.99531 0.99534 0.99529
0.080  0.99327 0.99330 0.99335 0.99342 0.99350 0.99360 0.99371 0.99383 0.99395 0.99408 0.99421 0.99432 0.99443 0.99453 0.99460 0.99466 0.99469 0.99465
0.085  0.99240 0.99244 0.99249 0.99257 0.99266 0.99278 0.99290 0.99304 0.99318 0.99332 0.99346 0.99359 0.99371 0.99382 0.99391 0.99397 0.99401 0.99397
0.090  0.99148 0.99152 0.99159 0.99167 0.99178 0.99190 0.99204 0.99219 0.99235 0.99251 0.99267 0.99282 0.99295 0.99307 0.99317 0.99324 0.99329 0.99325
0.095  0.99052 0.99056 0.99063 0.99072 0.99084 0.99098 0.99114 0.99130 0.99148 0.99166 0.99183 0.99200 0.99215 0.99228 0.99239 0.99247 0.99252 0.99249
0.100  0.98949 0.98954 0.98962 0.98973 0.98986 0.99001 0.99018 0.99037 0.99056 0.99076 0.99095 0.99114 0.99130 0.99145 0.99157 0.99166 0.99171 0.99169
0.105  0.98842 0.98847 0.98856 0.98868 0.98882 0.98899 0.98918 0.98938 0.98960 0.98981 0.99003 0.99023 0.99041 0.99058 0.99071 0.99080 0.99086 0.99085
0.110  0.98730 0.98736 0.98745 0.98758 0.98773 0.98792 0.98813 0.98835 0.98859 0.98882 0.98906 0.98928 0.98948 0.98966 0.98980 0.98991 0.98997 0.98996
0.115  0.98612 0.98619 0.98629 0.98643 0.98660 0.98680 0.98703 0.98727 0.98753 0.98779 0.98804 0.98828 0.98850 0.98870 0.98886 0.98897 0.98904 0.98904
0.120  0.98490 0.98497 0.98508 0.98523 0.98542 0.98564 0.98588 0.98615 0.98643 0.98670 0.98698 0.98725 0.98748 0.98770 0.98787 0.98799 0.98807 0.98807
0.125  0.98362 0.98369 0.98381 0.98398 0.98418 0.98442 0.98468 0.98497 0.98528 0.98558 0.98588 0.98616 0.98642 0.98665 0.98684 0.98697 0.98706 0.98706
0.130  0.98229 0.98237 0.98250 0.98268 0.98290 0.98316 0.98344 0.98375 0.98408 0.98441 0.98473 0.98504 0.98532 0.98557 0.98577 0.98591 0.98600 0.98601
0.135  0.98091 0.98100 0.98114 0.98133 0.98157 0.98184 0.98215 0.98249 0.98284 0.98319 0.98354 0.98387 0.98417 0.98444 0.98465 0.98481 0.98491 0.98493
0.140  0.97949 0.97958 0.97973 0.97993 0.98018 0.98048 0.98081 0.98117 0.98155 0.98193 0.98230 0.98266 0.98298 0.98327 0.98350 0.98367 0.98377 0.98380
0.145  0.97801 0.97810 0.97826 0.97848 0.97875 0.97907 0.97943 0.97981 0.98022 0.98062 0.98102 0.98140 0.98175 0.98205 0.98230 0.98248 0.98260 0.98262
0.150  0.97648 0.97658 0.97675 0.97699 0.97727 0.97762 0.97799 0.97840 0.97884 0.97927 0.97970 0.98010 0.98047 0.98080 0.98106 0.98126 0.98138 0.98141
0.155  0.97490 0.97501 0.97519 0.97544 0.97575 0.97611 0.97651 0.97695 0.97741 0.97787 0.97833 0.97876 0.97915 0.97950 0.97978 0.97999 0.98012 0.98016
0.160  0.97327 0.97338 0.97358 0.97384 0.97417 0.97456 0.97499 0.97545 0.97594 0.97642 0.97691 0.97737 0.97779 0.97816 0.97846 0.97868 0.97882 0.97887
0.165  0.97159 0.97171 0.97192 0.97220 0.97255 0.97296 0.97341 0.97390 0.97442 0.97494 0.97546 0.97594 0.97639 0.97678 0.97710 0.97733 0.97748 0.97753
0.170  0.96986 0.96999 0.97021 0.97051 0.97087 0.97131 0.97179 0.97231 0.97286 0.97341 0.97395 0.97447 0.97494 0.97535 0.97569 0.97594 0.97610 0.97616
0.175  0.96808 0.96822 0.96845 0.96876 0.96915 0.96961 0.97012 0.97067 0.97125 0.97183 0.97241 0.97296 0.97346 0.97389 0.97425 0.97451 0.97468 0.97467
0.180  0.96625 0.96640 0.96664 0.96697 0.96738 0.96787 0.96841 0.96899 0.96960 0.97021 0.97082 0.97140 0.97192 0.97238 0.97276 0.97304 0.97321 0.97322
0.185  0.96437 0.96453 0.96479 0.96514 0.96557 0.96608 0.96665 0.96726 0.96790 0.96855 0.96919 0.96980 0.97035 0.97083 0.97123 0.97153 0.97171 0.97172
0.190  0.96245 0.96261 0.96288 0.96325 0.96371 0.96424 0.96484 0.96548 0.96616 0.96684 0.96751 0.96815 0.96874 0.96924 0.96966 0.96997 0.97016 0.97019
0.195  0.96048 0.96065 0.96093 0.96132 0.96179 0.96236 0.96299 0.96366 0.96437 0.96509 0.96579 0.96647 0.96708 0.96761 0.96805 0.96838 0.96858 0.96861
0.200  0.95845 0.95863 0.95893 0.95934 0.95984 0.96043 0.96109 0.96179 0.96254 0.96329 0.96403 0.96474 0.96538 0.96594 0.96640 0.96674 0.96695 0.96699
0.205  0.95638 0.95657 0.95688 0.95731 0.95783 0.95845 0.95914 0.95988 0.96067 0.96145 0.96222 0.96297 0.96364 0.96423 0.96470 0.96506 0.96528 0.96533
0.210  0.95426 0.95446 0.95479 0.95523 0.95578 0.95643 0.95715 0.95793 0.95874 0.95957 0.96038 0.96115 0.96186 0.96247 0.96298 0.96335 0.96358 0.96364
0.215  0.95210 0.95231 0.95264 0.95311 0.95368 0.95436 0.95512 0.95592 0.95678 0.95764 0.95849 0.95929 0.96003 0.96068 0.96120 0.96159 0.96183 0.96190
0.220  0.94988 0.95010 0.95045 0.95094 0.95154 0.95224 0.95304 0.95388 0.95477 0.95567 0.95655 0.95739 0.95816 0.95884 0.95939 0.95979 0.96004 0.96012
0.225  0.94762 0.94785 0.94822 0.94872 0.94935 0.95008 0.95091 0.95179 0.95271 0.95366 0.95458 0.95545 0.95625 0.95696 0.95753 0.95795 0.95821 0.95830
0.230  0.94531 0.94555 0.94593 0.94646 0.94711 0.94788 0.94874 0.94965 0.95062 0.95160 0.95256 0.95347 0.95430 0.95504 0.95563 0.95607 0.95635 0.95644
0.235  0.94296 0.94320 0.94360 0.94415 0.94483 0.94562 0.94652 0.94747 0.94848 0.94950 0.95049 0.95144 0.95231 0.95307 0.95369 0.95415 0.95444 0.95454
0.240  0.94056 0.94081 0.94123 0.94180 0.94250 0.94333 0.94426 0.94525 0.94630 0.94735 0.94839 0.94938 0.95028 0.95107 0.95172 0.95219 0.95249 0.95253
0.245  0.93811 0.93837 0.93881 0.93940 0.94013 0.94099 0.94195 0.94298 0.94407 0.94516 0.94624 0.94727 0.94820 0.94902 0.94970 0.95019 0.95050 0.95055
0.250  0.93562 0.93589 0.93634 0.93695 0.93771 0.93860 0.93960 0.94067 0.94180 0.94293 0.94405 0.94512 0.94609 0.94694 0.94764 0.94815 0.94847 0.94853
0.255  0.93308 0.93336 0.93382 0.93446 0.93525 0.93617 0.93721 0.93832 0.93948 0.94066 0.94182 0.94293 0.94393 0.94481 0.94553 0.94607 0.94640 0.94647
0.260  0.93049 0.93079 0.93126 0.93193 0.93274 0.93370 0.93476 0.93592 0.93713 0.93835 0.93955 0.94069 0.94173 0.94264 0.94339 0.94395 0.94429 0.94437
0.265  0.92786 0.92816 0.92866 0.92934 0.93019 0.93118 0.93228 0.93348 0.93473 0.93599 0.93723 0.93842 0.93950 0.94044 0.94121 0.94178 0.94213 0.94224
0.270  0.92518 0.92550 0.92601 0.92672 0.92759 0.92861 0.92976 0.93099 0.93229 0.93359 0.93488 0.93610 0.93722 0.93819 0.93899 0.93958 0.93994 0.94006
0.275  0.92246 0.92279 0.92332 0.92405 0.92495 0.92601 0.92719 0.92846 0.92980 0.93115 0.93248 0.93373 0.93489 0.93590 0.93672 0.93733 0.93772 0.93784
0.280  0.91970 0.92003 0.92058 0.92133 0.92226 0.92336 0.92458 0.92589 0.92728 0.92867 0.93004 0.93134 0.93253 0.93357 0.93442 0.93505 0.93545 0.93558
0.285  0.91689 0.91723 0.91780 0.91858 0.91954 0.92066 0.92192 0.92328 0.92470 0.92615 0.92756 0.92890 0.93012 0.93120 0.93208 0.93273 0.93314 0.93328
0.290  0.91403 0.91439 0.91497 0.91577 0.91676 0.91793 0.91923 0.92062 0.92209 0.92358 0.92504 0.92642 0.92768 0.92879 0.92970 0.93037 0.93079 0.93087
0.295  0.91113 0.91150 0.91210 0.91293 0.91395 0.91515 0.91649 0.91792 0.91943 0.92097 0.92247 0.92390 0.92520 0.92635 0.92728 0.92797 0.92840 0.92849
0.300  0.90819 0.90857 0.90919 0.91004 0.91109 0.91232 0.91370 0.91518 0.91674 0.91831 0.91987 0.92134 0.92268 0.92385 0.92482 0.92553 0.92597 0.92607
0.305  0.90520 0.90560 0.90623 0.90710 0.90819 0.90946 0.91088 0.91240 0.91400 0.91562 0.91722 0.91873 0.92011 0.92132 0.92231 0.92305 0.92350 0.92362
0.310  0.90218 0.90258 0.90323 0.90413 0.90524 0.90655 0.90801 0.90958 0.91123 0.91289 0.91453 0.91609 0.91751 0.91875 0.91977 0.92052 0.92099 0.92112
0.315  0.89910 0.89952 0.90019 0.90111 0.90226 0.90360 0.90510 0.90672 0.90841 0.91012 0.91180 0.91341 0.91487 0.91614 0.91718 0.91796 0.91844 0.91858
0.320  0.89599 0.89641 0.89710 0.89805 0.89922 0.90061 0.90215 0.90381 0.90555 0.90730 0.90903 0.91068 0.91218 0.91349 0.91456 0.91536 0.91585 0.91601
0.325  0.89283 0.89327 0.89398 0.89495 0.89615 0.89757 0.89916 0.90086 0.90265 0.90445 0.90622 0.90790 0.90945 0.91080 0.91190 0.91271 0.91322 0.91339
0.330  0.88963 0.89008 0.89081 0.89181 0.89304 0.89449 0.89613 0.89787 0.89970 0.90155 0.90337 0.90510 0.90669 0.90807 0.90920 0.91003 0.91055 0.91073
0.335  0.88639 0.88685 0.88760 0.88862 0.88989 0.89138 0.89304 0.89485 0.89672 0.89862 0.90048 0.90226 0.90387 0.90530 0.90646 0.90731 0.90785 0.90797
0.340  0.88311 0.88358 0.88435 0.88540 0.88670 0.88822 0.88993 0.89177 0.89370 0.89564 0.89755 0.89937 0.90103 0.90249 0.90367 0.90455 0.90510 0.90524
0.345  0.87979 0.88027 0.88105 0.88213 0.88346 0.88502 0.88677 0.88865 0.89063 0.89263 0.89459 0.89645 0.89814 0.89963 0.90085 0.90176 0.90231 0.90246
0.350  0.87642 0.87692 0.87772 0.87882 0.88018 0.88178 0.88358 0.88550 0.88751 0.88957 0.89158 0.89348 0.89522 0.89674 0.89799 0.89892 0.89949 0.89965
0.355  0.87302 0.87352 0.87434 0.87547 0.87687 0.87851 0.88034 0.88231 0.88437 0.88646 0.88852 0.89048 0.89226 0.89381 0.89508 0.89604 0.89662 0.89680
0.360  0.86957 0.87009 0.87093 0.87208 0.87351 0.87519 0.87706 0.87908 0.88119 0.88332 0.88542 0.88743 0.88925 0.89084 0.89215 0.89312 0.89371 0.89391
0.365  0.86608 0.86661 0.86747 0.86865 0.87011 0.87183 0.87375 0.87581 0.87796 0.88015 0.88229 0.88434 0.88621 0.88784 0.88917 0.89016 0.89077 0.89097
0.370  0.86256 0.86310 0.86398 0.86518 0.86668 0.86843 0.87039 0.87250 0.87470 0.87693 0.87912 0.88121 0.88313 0.88479 0.88615 0.88716 0.88779 0.88800
0.375  0.85899 0.85954 0.86044 0.86168 0.86320 0.86499 0.86699 0.86915 0.87140 0.87368 0.87592 0.87805 0.87999 0.88171 0.88310 0.88413 0.88476 0.88493
0.380  0.85539 0.85595 0.85687 0.85813 0.85968 0.86151 0.86356 0.86576 0.86805 0.87038 0.87267 0.87484 0.87683 0.87858 0.88000 0.88105 0.88170 0.88188
0.385  0.85174 0.85232 0.85325 0.85454 0.85613 0.85799 0.86008 0.86233 0.86468 0.86705 0.86939 0.87160 0.87363 0.87540 0.87686 0.87794 0.87860 0.87879
0.390  0.84806 0.84864 0.84960 0.85091 0.85253 0.85444 0.85657 0.85886 0.86126 0.86368 0.86606 0.86832 0.87039 0.87220 0.87368 0.87478 0.87546 0.87566
0.395  0.84433 0.84493 0.84591 0.84724 0.84890 0.85084 0.85301 0.85534 0.85779 0.86026 0.86269 0.86501 0.86712 0.86896 0.87046 0.87159 0.87228 0.87250
0.400  0.84057 0.84118 0.84218 0.84354 0.84522 0.84719 0.84940 0.85179 0.85428 0.85680 0.85929 0.86165 0.86380 0.86567 0.86721 0.86835 0.86906 0.86929
0.405  0.83677 0.83739 0.83841 0.83979 0.84150 0.84352 0.84577 0.84820 0.85074 0.85331 0.85583 0.85825 0.86044 0.86235 0.86392 0.86508 0.86579 0.86604
0.410  0.83293 0.83357 0.83460 0.83601 0.83775 0.83981 0.84211 0.84458 0.84717 0.84978 0.85235 0.85479 0.85704 0.85899 0.86058 0.86177 0.86250 0.86269
0.415  0.82906 0.82970 0.83075 0.83218 0.83397 0.83606 0.83840 0.84092 0.84355 0.84622 0.84883 0.85132 0.85359 0.85559 0.85722 0.85842 0.85916 0.85937
0.420  0.82514 0.82580 0.82687 0.82833 0.83014 0.83227 0.83466 0.83722 0.83990 0.84261 0.84528 0.84781 0.85012 0.85214 0.85381 0.85503 0.85579 0.85601
0.425  0.82119 0.82186 0.82295 0.82443 0.82628 0.82845 0.83087 0.83348 0.83621 0.83897 0.84168 0.84426 0.84661 0.84866 0.85035 0.85160 0.85237 0.85260
0.430  0.81720 0.81788 0.81898 0.82050 0.82238 0.82459 0.82705 0.82971 0.83248 0.83529 0.83805 0.84066 0.84306 0.84514 0.84685 0.84813 0.84891 0.84916
0.435  0.81318 0.81387 0.81499 0.81653 0.81845 0.82069 0.82319 0.82589 0.82871 0.83157 0.83437 0.83703 0.83947 0.84159 0.84333 0.84462 0.84542 0.84568
0.440  0.80912 0.80982 0.81096 0.81253 0.81447 0.81675 0.81930 0.82204 0.82491 0.82780 0.83066 0.83336 0.83584 0.83800 0.83976 0.84107 0.84188 0.84216
0.445  0.80502 0.80573 0.80689 0.80849 0.81047 0.81278 0.81536 0.81815 0.82104 0.82399 0.82688 0.82965 0.83217 0.83436 0.83616 0.83749 0.83831 0.83853
0.450  0.80089 0.80161 0.80279 0.80441 0.80642 0.80877 0.81139 0.81420 0.81716 0.82016 0.82310 0.82589 0.82844 0.83069 0.83251 0.83387 0.83470 0.83494
0.455  0.79672 0.79745 0.79865 0.80029 0.80233 0.80472 0.80737 0.81024 0.81325 0.81629 0.81927 0.82211 0.82469 0.82697 0.82883 0.83020 0.83105 0.83130
0.460  0.79251 0.79325 0.79447 0.79614 0.79821 0.80063 0.80332 0.80624 0.80929 0.81238 0.81541 0.81828 0.82092 0.82321 0.82510 0.82650 0.82736 0.82762
0.465  0.78827 0.78902 0.79026 0.79195 0.79406 0.79649 0.79924 0.80221 0.80530 0.80843 0.81151 0.81442 0.81710 0.81942 0.82133 0.82275 0.82362 0.82390
0.470  0.78399 0.78475 0.78601 0.78773 0.78986 0.79233 0.79513 0.79813 0.80127 0.80445 0.80757 0.81053 0.81324 0.81559 0.81753 0.81896 0.81985 0.82015
0.475  0.77968 0.78045 0.78173 0.78347 0.78563 0.78814 0.79097 0.79402 0.79720 0.80042 0.80359 0.80659 0.80934 0.81173 0.81369 0.81514 0.81604 0.81629
0.480  0.77533 0.77612 0.77741 0.77918 0.78135 0.78391 0.78678 0.78987 0.79310 0.79636 0.79955 0.80261 0.80540 0.80782 0.80981 0.81128 0.81219 0.81245
0.485  0.77095 0.77175 0.77305 0.77485 0.77705 0.77965 0.78256 0.78569 0.78894 0.79224 0.79549 0.79858 0.80139 0.80388 0.80589 0.80739 0.80830 0.80858
0.490  0.76653 0.76734 0.76867 0.77048 0.77272 0.77535 0.77830 0.78146 0.78475 0.78810 0.79140 0.79453 0.79738 0.79987 0.80193 0.80345 0.80438 0.80466
0.495  0.76208 0.76290 0.76424 0.76608 0.76835 0.77101 0.77400 0.77718 0.78054 0.78393 0.78727 0.79044 0.79333 0.79585 0.79792 0.79946 0.80041 0.80071
0.500  0.75760 0.75843 0.75979 0.76164 0.76394 0.76664 0.76966 0.77289 0.77629 0.77973 0.78310 0.78631 0.78924 0.79179 0.79388 0.79544 0.79640 0.79671
0.505  0.75308 0.75392 0.75529 0.75716 0.75950 0.76224 0.76527 0.76856 0.77200 0.77548 0.77890 0.78214 0.78511 0.78769 0.78981 0.79138 0.79235 0.79261
0.510  0.74852 0.74937 0.75077 0.75266 0.75503 0.75779 0.76086 0.76420 0.76768 0.77120 0.77466 0.77794 0.78093 0.78355 0.78569 0.78728 0.78826 0.78854
0.515  0.74394 0.74480 0.74621 0.74812 0.75052 0.75331 0.75642 0.75979 0.76331 0.76687 0.77036 0.77368 0.77672 0.77937 0.78154 0.78314 0.78413 0.78443
0.520  0.73932 0.74019 0.74161 0.74355 0.74597 0.74878 0.75194 0.75536 0.75892 0.76248 0.76602 0.76938 0.77245 0.77515 0.77734 0.77896 0.77996 0.78027
0.525  0.73466 0.73554 0.73698 0.73894 0.74140 0.74423 0.74743 0.75088 0.75446 0.75809 0.76167 0.76506 0.76817 0.77087 0.77310 0.77475 0.77576 0.77608
0.530  0.72997 0.73086 0.73232 0.73430 0.73678 0.73965 0.74289 0.74637 0.74998 0.75366 0.75728 0.76071 0.76384 0.76658 0.76882 0.77049 0.77151 0.77185
0.535  0.72525 0.72615 0.72762 0.72963 0.73213 0.73503 0.73830 0.74181 0.74547 0.74919 0.75285 0.75631 0.75948 0.76224 0.76450 0.76618 0.76722 0.76751
0.540  0.72050 0.72141 0.72288 0.72492 0.72744 0.73038 0.73369 0.73721 0.74093 0.74469 0.74838 0.75188 0.75508 0.75787 0.76015 0.76184 0.76289 0.76319
0.545  0.71571 0.71663 0.71812 0.72018 0.72271 0.72569 0.72903 0.73259 0.73635 0.74015 0.74387 0.74740 0.75063 0.75345 0.75576 0.75747 0.75852 0.75884
0.550  0.71089 0.71182 0.71333 0.71541 0.71796 0.72097 0.72433 0.72794 0.73173 0.73556 0.73930 0.74286 0.74612 0.74899 0.75132 0.75305 0.75411 0.75444
0.555  0.70604 0.70698 0.70850 0.71060 0.71318 0.71622 0.71959 0.72325 0.72708 0.73091 0.73470 0.73831 0.74160 0.74448 0.74684 0.74859 0.74966 0.75000
0.560  0.70115 0.70210 0.70364 0.70575 0.70836 0.71143 0.71483 0.71853 0.72238 0.72625 0.73008 0.73372 0.73704 0.73994 0.74231 0.74409 0.74517 0.74553
0.565  0.69624 0.69719 0.69874 0.70088 0.70351 0.70660 0.71004 0.71377 0.71762 0.72156 0.72543 0.72910 0.73245 0.73537 0.73776 0.73954 0.74063 0.74094
0.570  0.69129 0.69225 0.69381 0.69597 0.69862 0.70174 0.70521 0.70897 0.71286 0.71683 0.72073 0.72443 0.72781 0.73075 0.73317 0.73495 0.73606 0.73638
0.575  0.68631 0.68728 0.68885 0.69102 0.69370 0.69682 0.70034 0.70413 0.70806 0.71207 0.71599 0.71972 0.72313 0.72610 0.72853 0.73033 0.73144 0.73178
0.580  0.68129 0.68227 0.68386 0.68603 0.68875 0.69189 0.69544 0.69923 0.70323 0.70726 0.71122 0.71495 0.71839 0.72140 0.72385 0.72567 0.72678 0.72714
0.585  0.67624 0.67723 0.67883 0.68102 0.68376 0.68693 0.69051 0.69432 0.69835 0.70242 0.70637 0.71016 0.71362 0.71664 0.71913 0.72096 0.72208 0.72245
0.590  0.67117 0.67216 0.67377 0.67598 0.67874 0.68193 0.68554 0.68939 0.69344 0.69749 0.70152 0.70534 0.70882 0.71186 0.71435 0.71620 0.71734 0.71773
0.595  0.66605 0.66705 0.66868 0.67090 0.67368 0.67691 0.68051 0.68441 0.68849 0.69258 0.69663 0.70048 0.70399 0.70705 0.70955 0.71141 0.71256 0.71289
0.600  0.66091 0.66192 0.66356 0.66580 0.66859 0.67184 0.67546 0.67940 0.68348 0.68762 0.69170 0.69557 0.69911 0.70219 0.70471 0.70658 0.70773 0.70808
0.605  0.65573 0.65675 0.65840 0.66065 0.66345 0.66674 0.67038 0.67435 0.67845 0.68263 0.68674 0.69063 0.69419 0.69729 0.69982 0.70170 0.70286 0.70322
0.610  0.65053 0.65154 0.65321 0.65548 0.65829 0.66161 0.66528 0.66927 0.67339 0.67760 0.68173 0.68564 0.68920 0.69234 0.69490 0.69679 0.69795 0.69832
0.615  0.64529 0.64630 0.64799 0.65027 0.65310 0.65643 0.66013 0.66413 0.66829 0.67253 0.67665 0.68058 0.68419 0.68733 0.68992 0.69183 0.69300 0.69338
0.620  0.64001 0.64104 0.64273 0.64503 0.64787 0.65122 0.65495 0.65894 0.66316 0.66742 0.67156 0.67552 0.67915 0.68231 0.68489 0.68681 0.68800 0.68833
0.625  0.63471 0.63574 0.63744 0.63975 0.64262 0.64596 0.64973 0.65375 0.65799 0.66222 0.66643 0.67042 0.67406 0.67724 0.67983 0.68176 0.68295 0.68331
0.630  0.62937 0.63041 0.63211 0.63444 0.63732 0.64068 0.64448 0.64852 0.65278 0.65704 0.66127 0.66528 0.66894 0.67213 0.67474 0.67667 0.67787 0.67823
0.635  0.62400 0.62504 0.62675 0.62910 0.63200 0.63537 0.63918 0.64325 0.64751 0.65181 0.65606 0.66009 0.66377 0.66697 0.66959 0.67154 0.67274 0.67312
0.640  0.61860 0.61965 0.62136 0.62372 0.62663 0.63003 0.63382 0.63794 0.64220 0.64655 0.65082 0.65486 0.65852 0.66176 0.66441 0.66636 0.66756 0.66796
0.645  0.61316 0.61422 0.61594 0.61830 0.62124 0.62465 0.62846 0.63260 0.63687 0.64124 0.64552 0.64955 0.65327 0.65651 0.65916 0.66114 0.66234 0.66268
0.650  0.60770 0.60875 0.61048 0.61284 0.61580 0.61923 0.62306 0.62721 0.63151 0.63590 0.64016 0.64424 0.64797 0.65122 0.65388 0.65585 0.65707 0.65743
0.655  0.60219 0.60326 0.60499 0.60736 0.61033 0.61378 0.61762 0.62175 0.62611 0.63050 0.63479 0.63889 0.64263 0.64590 0.64856 0.65054 0.65177 0.65213
0.660  0.59666 0.59773 0.59947 0.60185 0.60480 0.60829 0.61215 0.61629 0.62067 0.62504 0.62938 0.63350 0.63725 0.64052 0.64320 0.64518 0.64641 0.64679
0.665  0.59109 0.59216 0.59391 0.59630 0.59927 0.60276 0.60664 0.61080 0.61519 0.61958 0.62393 0.62806 0.63182 0.63510 0.63779 0.63978 0.64101 0.64140
0.670  0.58549 0.58657 0.58832 0.59072 0.59369 0.59716 0.60109 0.60526 0.60962 0.61407 0.61843 0.62256 0.62631 0.62961 0.63233 0.63433 0.63555 0.63596
0.675  0.57986 0.58093 0.58269 0.58510 0.58808 0.59157 0.59550 0.59969 0.60405 0.60852 0.61289 0.61700 0.62079 0.62410 0.62680 0.62882 0.63006 0.63041
0.680  0.57419 0.57527 0.57703 0.57945 0.58244 0.58593 0.58983 0.59408 0.59845 0.60293 0.60727 0.61143 0.61523 0.61854 0.62126 0.62326 0.62450 0.62488
0.685  0.56849 0.56957 0.57134 0.57376 0.57676 0.58026 0.58417 0.58842 0.59281 0.59729 0.60165 0.60582 0.60963 0.61294 0.61566 0.61767 0.61891 0.61930
0.690  0.56275 0.56383 0.56561 0.56803 0.57104 0.57455 0.57847 0.58270 0.58713 0.59157 0.59598 0.60016 0.60397 0.60730 0.61001 0.61203 0.61327 0.61367
0.695  0.55697 0.55806 0.55984 0.56227 0.56528 0.56880 0.57272 0.57695 0.58140 0.58585 0.59027 0.59445 0.59826 0.60159 0.60432 0.60633 0.60758 0.60799
0.700  0.55117 0.55226 0.55404 0.55647 0.55949 0.56301 0.56694 0.57117 0.57563 0.58009 0.58451 0.58865 0.59248 0.59582 0.59855 0.60059 0.60184 0.60219
0.705  0.54532 0.54641 0.54820 0.55063 0.55365 0.55718 0.56112 0.56536 0.56977 0.57428 0.57870 0.58286 0.58669 0.59003 0.59276 0.59478 0.59603 0.59641
0.710  0.53944 0.54054 0.54232 0.54475 0.54777 0.55131 0.55526 0.55950 0.56392 0.56843 0.57281 0.57701 0.58084 0.58418 0.58691 0.58894 0.59019 0.59058
0.715  0.53353 0.53462 0.53640 0.53882 0.54184 0.54537 0.54935 0.55360 0.55802 0.56253 0.56691 0.57112 0.57495 0.57829 0.58102 0.58304 0.58429 0.58469
0.720  0.52758 0.52867 0.53043 0.53287 0.53589 0.53942 0.54336 0.54765 0.55207 0.55654 0.56097 0.56517 0.56900 0.57234 0.57507 0.57710 0.57834 0.57875
0.725  0.52159 0.52268 0.52444 0.52688 0.52990 0.53343 0.53737 0.54165 0.54609 0.55055 0.55498 0.55918 0.56297 0.56631 0.56907 0.57109 0.57234 0.57269
0.730  0.51556 0.51665 0.51842 0.52085 0.52387 0.52740 0.53134 0.53558 0.54005 0.54451 0.54894 0.55309 0.55692 0.56026 0.56299 0.56502 0.56628 0.56665
0.735  0.50949 0.51057 0.51235 0.51478 0.51780 0.52133 0.52527 0.52950 0.53396 0.53843 0.54284 0.54700 0.55082 0.55416 0.55689 0.55891 0.56016 0.56055
0.740  0.50338 0.50446 0.50624 0.50867 0.51169 0.51521 0.51915 0.52338 0.52779 0.53229 0.53666 0.54085 0.54467 0.54801 0.55073 0.55275 0.55399 0.55439
0.745  0.49724 0.49831 0.50009 0.50252 0.50554 0.50905 0.51298 0.51721 0.52161 0.52611 0.53047 0.53465 0.53847 0.54179 0.54451 0.54652 0.54776 0.54817
0.750  0.49105 0.49213 0.49390 0.49633 0.49934 0.50285 0.50677 0.51099 0.51538 0.51982 0.52423 0.52840 0.53221 0.53552 0.53823 0.54024 0.54148 0.54183
0.755  0.48482 0.48590 0.48767 0.49009 0.49309 0.49659 0.50051 0.50472 0.50911 0.51354 0.51793 0.52209 0.52585 0.52916 0.53187 0.53390 0.53513 0.53550
0.760  0.47855 0.47962 0.48139 0.48381 0.48680 0.49026 0.49416 0.49839 0.50278 0.50720 0.51158 0.51568 0.51948 0.52278 0.52548 0.52748 0.52872 0.52911
0.765  0.47224 0.47331 0.47507 0.47748 0.48043 0.48391 0.48780 0.49198 0.49640 0.50081 0.50515 0.50927 0.51305 0.51634 0.51903 0.52102 0.52225 0.52265
0.770  0.46588 0.46695 0.46870 0.47110 0.47405 0.47752 0.48140 0.48557 0.48991 0.49436 0.49866 0.50279 0.50655 0.50983 0.51251 0.51450 0.51572 0.51613
0.775  0.45948 0.46054 0.46229 0.46466 0.46762 0.47108 0.47494 0.47910 0.48343 0.48786 0.49214 0.49625 0.50000 0.50326 0.50594 0.50791 0.50913 0.50948
0.780  0.45303 0.45409 0.45583 0.45819 0.46114 0.46459 0.46844 0.47258 0.47689 0.48124 0.48556 0.48966 0.49334 0.49660 0.49926 0.50126 0.50247 0.50283
0.785  0.44653 0.44759 0.44933 0.45167 0.45461 0.45804 0.46187 0.46600 0.47029 0.47462 0.47892 0.48295 0.48667 0.48991 0.49256 0.49452 0.49574 0.49612
0.790  0.43999 0.44104 0.44277 0.44510 0.44803 0.45144 0.45526 0.45936 0.46363 0.46794 0.47222 0.47622 0.47992 0.48315 0.48578 0.48773 0.48894 0.48933
0.795  0.43339 0.43444 0.43616 0.43848 0.44139 0.44479 0.44853 0.45263 0.45691 0.46120 0.46540 0.46944 0.47312 0.47632 0.47894 0.48088 0.48207 0.48241
0.800  0.42674 0.42779 0.42948 0.43181 0.43470 0.43804 0.44180 0.44586 0.45010 0.45440 0.45857 0.46258 0.46624 0.46942 0.47202 0.47395 0.47514 0.47548
0.805  0.42005 0.42108 0.42276 0.42508 0.42796 0.43127 0.43501 0.43904 0.44323 0.44752 0.45168 0.45566 0.45928 0.46241 0.46502 0.46694 0.46812 0.46848
0.810  0.41329 0.41432 0.41599 0.41829 0.42114 0.42444 0.42816 0.43216 0.43633 0.44053 0.44471 0.44866 0.45222 0.45537 0.45794 0.45985 0.46103 0.46139
0.815  0.40648 0.40751 0.40916 0.41145 0.41425 0.41756 0.42125 0.42522 0.42935 0.43353 0.43767 0.44154 0.44513 0.44825 0.45080 0.45269 0.45385 0.45424
0.820  0.39962 0.40063 0.40227 0.40454 0.40732 0.41060 0.41427 0.41821 0.42231 0.42645 0.43056 0.43441 0.43796 0.44105 0.44358 0.44545 0.44661 0.44693
0.825  0.39269 0.39369 0.39532 0.39757 0.40033 0.40359 0.40722 0.41112 0.41519 0.41930 0.42332 0.42719 0.43071 0.43377 0.43627 0.43813 0.43927 0.43961
0.830  0.38569 0.38669 0.38831 0.39054 0.39327 0.39650 0.40009 0.40392 0.40799 0.41207 0.41605 0.41988 0.42337 0.42640 0.42888 0.43072 0.43185 0.43219
0.835  0.37864 0.37963 0.38123 0.38341 0.38614 0.38934 0.39286 0.39669 0.40068 0.40476 0.40871 0.41250 0.41591 0.41892 0.42138 0.42321 0.42434 0.42469
0.840  0.37151 0.37249 0.37408 0.37623 0.37895 0.38210 0.38559 0.38938 0.39333 0.39732 0.40128 0.40498 0.40840 0.41138 0.41381 0.41562 0.41673 0.41704
0.845  0.36432 0.36528 0.36685 0.36899 0.37167 0.37476 0.37824 0.38200 0.38590 0.38985 0.39376 0.39742 0.40080 0.40374 0.40615 0.40793 0.40903 0.40935
0.850  0.35705 0.35800 0.35956 0.36167 0.36432 0.36737 0.37082 0.37452 0.37839 0.38228 0.38613 0.38976 0.39311 0.39601 0.39839 0.40015 0.40123 0.40156
0.855  0.34970 0.35063 0.35218 0.35426 0.35688 0.35990 0.36330 0.36696 0.37078 0.37463 0.37839 0.38201 0.38531 0.38818 0.39052 0.39226 0.39333 0.39366
0.860  0.34227 0.34319 0.34472 0.34678 0.34932 0.35234 0.35570 0.35931 0.36307 0.36687 0.37059 0.37416 0.37737 0.38021 0.38252 0.38426 0.38532 0.38559
0.865  0.33476 0.33567 0.33717 0.33920 0.34171 0.34469 0.34800 0.35151 0.35522 0.35901 0.36268 0.36619 0.36936 0.37216 0.37444 0.37614 0.37718 0.37748
0.870  0.32716 0.32805 0.32953 0.33153 0.33401 0.33694 0.34016 0.34366 0.34732 0.35100 0.35466 0.35808 0.36124 0.36400 0.36624 0.36791 0.36894 0.36924
0.875  0.31946 0.32034 0.32178 0.32377 0.32620 0.32908 0.33225 0.33571 0.33930 0.34293 0.34653 0.34989 0.35300 0.35571 0.35792 0.35956 0.36057 0.36088
0.880  0.31166 0.31253 0.31394 0.31590 0.31829 0.32112 0.32424 0.32764 0.33117 0.33474 0.33823 0.34158 0.34464 0.34730 0.34947 0.35108 0.35207 0.35232
0.885  0.30376 0.30461 0.30599 0.30792 0.31027 0.31301 0.31612 0.31945 0.32292 0.32642 0.32985 0.33314 0.33613 0.33871 0.34085 0.34245 0.34342 0.34369
0.890  0.29574 0.29657 0.29793 0.29981 0.30213 0.30482 0.30786 0.31113 0.31453 0.31797 0.32133 0.32456 0.32746 0.33002 0.33212 0.33367 0.33463 0.33491
0.895  0.28760 0.28842 0.28975 0.29157 0.29386 0.29650 0.29948 0.30263 0.30596 0.30937 0.31267 0.31579 0.31867 0.32118 0.32323 0.32475 0.32569 0.32598
0.900  0.27933 0.28013 0.28144 0.28322 0.28546 0.28804 0.29095 0.29404 0.29730 0.30059 0.30385 0.30690 0.30972 0.31218 0.31418 0.31567 0.31658 0.31681
0.905  0.27092 0.27170 0.27298 0.27472 0.27690 0.27943 0.28223 0.28529 0.28847 0.29168 0.29487 0.29785 0.30060 0.30300 0.30495 0.30640 0.30729 0.30754
0.910  0.26236 0.26312 0.26437 0.26607 0.26817 0.27066 0.27339 0.27637 0.27948 0.28261 0.28567 0.28862 0.29130 0.29360 0.29552 0.29695 0.29781 0.29807
0.915  0.25364 0.25438 0.25559 0.25725 0.25929 0.26171 0.26438 0.26728 0.27030 0.27334 0.27633 0.27919 0.28176 0.28404 0.28590 0.28727 0.28813 0.28840
0.920  0.24474 0.24546 0.24664 0.24824 0.25023 0.25258 0.25517 0.25799 0.26092 0.26388 0.26677 0.26953 0.27205 0.27426 0.27606 0.27740 0.27823 0.27844
0.925  0.23565 0.23634 0.23748 0.23904 0.24097 0.24321 0.24575 0.24848 0.25128 0.25418 0.25699 0.25965 0.26211 0.26424 0.26599 0.26728 0.26808 0.26830
0.930  0.22634 0.22701 0.22811 0.22962 0.23148 0.23365 0.23610 0.23870 0.24144 0.24421 0.24696 0.24953 0.25190 0.25397 0.25565 0.25690 0.25767 0.25790
0.935  0.21679 0.21744 0.21850 0.21995 0.22175 0.22384 0.22620 0.22870 0.23135 0.23402 0.23662 0.23913 0.24142 0.24340 0.24502 0.24623 0.24697 0.24715
0.940  0.20698 0.20760 0.20862 0.21001 0.21174 0.21374 0.21598 0.21842 0.22095 0.22351 0.22602 0.22843 0.23059 0.23250 0.23406 0.23522 0.23593 0.23614
0.945  0.19686 0.19746 0.19843 0.19976 0.20141 0.20333 0.20547 0.20780 0.21023 0.21268 0.21507 0.21737 0.21944 0.22127 0.22276 0.22386 0.22455 0.22469
0.950  0.18641 0.18697 0.18789 0.18915 0.19073 0.19256 0.19460 0.19682 0.19913 0.20145 0.20373 0.20589 0.20789 0.20962 0.21104 0.21209 0.21274 0.21291
0.955  0.17555 0.17609 0.17695 0.17815 0.17963 0.18138 0.18331 0.18540 0.18755 0.18976 0.19195 0.19399 0.19588 0.19752 0.19886 0.19985 0.20047 0.20058
0.960  0.16423 0.16473 0.16555 0.16667 0.16806 0.16970 0.17152 0.17346 0.17551 0.17758 0.17963 0.18155 0.18333 0.18486 0.18612 0.18706 0.18763 0.18777
0.965  0.15236 0.15282 0.15358 0.15463 0.15592 0.15743 0.15914 0.16095 0.16286 0.16479 0.16667 0.16849 0.17012 0.17155 0.17272 0.17360 0.17414 0.17424
0.970  0.13980 0.14022 0.14093 0.14189 0.14308 0.14447 0.14605 0.14771 0.14947 0.15124 0.15298 0.15464 0.15614 0.15746 0.15854 0.15935 0.15984 0.15997
0.975  0.12638 0.12676 0.12740 0.12827 0.12935 0.13061 0.13202 0.13355 0.13514 0.13675 0.13832 0.13981 0.14119 0.14239 0.14337 0.14409 0.14454 0.14464
0.980  0.11182 0.11216 0.11272 0.11350 0.11445 0.11557 0.11681 0.11817 0.11958 0.12101 0.12240 0.12372 0.12494 0.12600 0.12687 0.12751 0.12791 0.12800
0.985  0.09564 0.09594 0.09642 0.09708 0.09790 0.09886 0.09992 0.10108 0.10227 0.10349 0.10470 0.10583 0.10688 0.10778 0.10853 0.10907 0.10941 0.10945
0.990  0.07695 0.07718 0.07757 0.07810 0.07876 0.07953 0.08039 0.08132 0.08227 0.08325 0.08421 0.08513 0.08597 0.08669 0.08729 0.08773 0.08800 0.08806
0.995  0.05337 0.05353 0.05380 0.05416 0.05462 0.05515 0.05574 0.05637 0.05704 0.05772 0.05838 0.05901 0.05958 0.06009 0.06050 0.06081 0.06100 0.06098
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e050.dat <==
# alpha = +0.10 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991
0.015  0.99975 0.99975 0.99975 0.99975 0.99976 0.99976 0.99977 0.99977 0.99978 0.99978 0.99978 0.99979 0.99979 0.99980 0.99980 0.99980 0.99980 0.99980
0.020  0.99955 0.99956 0.99956 0.99956 0.99957 0.99958 0.99958 0.99959 0.99960 0.99961 0.99962 0.99962 0.99963 0.99964 0.99964 0.99965 0.99965 0.99965
0.025  0.99930 0.99931 0.99931 0.99932 0.99933 0.99934 0.99935 0.99936 0.99938 0.99939 0.99940 0.99941 0.99942 0.99943 0.99944 0.99945 0.99945 0.99946
0.030  0.99900 0.99900 0.99901 0.99902 0.99903 0.99905 0.99906 0.99908 0.99910 0.99912 0.99914 0.99916 0.99917 0.99919 0.99920 0.99921 0.99921 0.99922
0.035  0.99863 0.99864 0.99865 0.99866 0.99868 0.99870 0.99873 0.99875 0.99878 0.99880 0.99883 0.99885 0.99887 0.99889 0.99891 0.99892 0.99893 0.99893
0.040  0.99822 0.99822 0.99824 0.99826 0.99828 0.99831 0.99834 0.99837 0.99840 0.99843 0.99847 0.99850 0.99853 0.99855 0.99857 0.99859 0.99860 0.99861
0.045  0.99774 0.99775 0.99777 0.99779 0.99782 0.99786 0.99789 0.99793 0.99798 0.99802 0.99806 0.99810 0.99814 0.99817 0.99819 0.99821 0.99823 0.99823
0.050  0.99721 0.99723 0.99725 0.99728 0.99731 0.99735 0.99740 0.99745 0.99750 0.99755 0.99761 0.99766 0.99770 0.99774 0.99777 0.99780 0.99781 0.99782
0.055  0.99663 0.99665 0.99667 0.99671 0.99675 0.99680 0.99685 0.99691 0.99698 0.99704 0.99710 0.99716 0.99722 0.99727 0.99730 0.99733 0.99735 0.99736
0.060  0.99599 0.99601 0.99604 0.99608 0.99613 0.99619 0.99626 0.99633 0.99640 0.99648 0.99655 0.99662 0.99669 0.99675 0.99679 0.99683 0.99685 0.99686
0.065  0.99530 0.99532 0.99535 0.99540 0.99546 0.99553 0.99561 0.99569 0.99578 0.99587 0.99596 0.99604 0.99612 0.99618 0.99623 0.99628 0.99630 0.99632
0.070  0.99455 0.99457 0.99461 0.99467 0.99474 0.99482 0.99491 0.99501 0.99511 0.99521 0.99531 0.99541 0.99550 0.99557 0.99563 0.99568 0.99571 0.99573
0.075  0.99374 0.99377 0.99382 0.99388 0.99396 0.99405 0.99416 0.99427 0.99439 0.99450 0.99462 0.99473 0.99483 0.99492 0.99499 0.99504 0.99508 0.99504
0.080  0.99288 0.99291 0.99297 0.99304 0.99313 0.99324 0.99335 0.99348 0.99361 0.99375 0.99388 0.99400 0.99412 0.99422 0.99430 0.99436 0.99440 0.99436
0.085  0.99197 0.99200 0.99206 0.99215 0.99225 0.99237 0.99250 0.99264 0.99279 0.99294 0.99309 0.99323 0.99336 0.99347 0.99357 0.99363 0.99368 0.99365
0.090  0.99100 0.99104 0.99110 0.99120 0.99131 0.99144 0.99159 0.99175 0.99192 0.99209 0.99226 0.99241 0.99256 0.99269 0.99279 0.99286 0.99291 0.99288
0.095  0.98997 0.99002 0.99009 0.99019 0.99032 0.99047 0.99063 0.99081 0.99100 0.99119 0.99137 0.99155 0.99171 0.99185 0.99197 0.99205 0.99210 0.99208
0.100  0.98889 0.98894 0.98903 0.98914 0.98928 0.98944 0.98963 0.98982 0.99003 0.99024 0.99044 0.99064 0.99082 0.99097 0.99110 0.99119 0.99125 0.99123
0.105  0.98776 0.98782 0.98791 0.98803 0.98818 0.98837 0.98857 0.98878 0.98901 0.98924 0.98947 0.98968 0.98988 0.99005 0.99019 0.99029 0.99035 0.99034
0.110  0.98657 0.98663 0.98673 0.98687 0.98704 0.98724 0.98746 0.98769 0.98794 0.98819 0.98844 0.98868 0.98889 0.98908 0.98923 0.98934 0.98941 0.98941
0.115  0.98533 0.98540 0.98551 0.98565 0.98584 0.98605 0.98629 0.98656 0.98683 0.98710 0.98737 0.98763 0.98786 0.98807 0.98823 0.98836 0.98843 0.98843
0.120  0.98404 0.98411 0.98423 0.98439 0.98459 0.98482 0.98508 0.98537 0.98566 0.98596 0.98625 0.98653 0.98678 0.98701 0.98719 0.98732 0.98740 0.98741
0.125  0.98269 0.98276 0.98289 0.98307 0.98328 0.98354 0.98382 0.98413 0.98445 0.98477 0.98509 0.98539 0.98566 0.98591 0.98610 0.98625 0.98634 0.98634
0.130  0.98128 0.98137 0.98150 0.98169 0.98193 0.98220 0.98251 0.98284 0.98318 0.98353 0.98388 0.98420 0.98450 0.98476 0.98497 0.98513 0.98522 0.98524
0.135  0.97983 0.97992 0.98006 0.98027 0.98052 0.98082 0.98114 0.98150 0.98187 0.98225 0.98262 0.98297 0.98329 0.98357 0.98380 0.98396 0.98407 0.98409
0.140  0.97832 0.97841 0.97857 0.97879 0.97906 0.97938 0.97973 0.98011 0.98051 0.98091 0.98131 0.98169 0.98203 0.98233 0.98258 0.98276 0.98287 0.98289
0.145  0.97675 0.97686 0.97703 0.97726 0.97755 0.97789 0.97827 0.97868 0.97910 0.97953 0.97996 0.98036 0.98073 0.98105 0.98131 0.98151 0.98163 0.98166
0.150  0.97514 0.97525 0.97543 0.97568 0.97599 0.97635 0.97675 0.97719 0.97765 0.97810 0.97856 0.97899 0.97938 0.97972 0.98001 0.98021 0.98034 0.98038
0.155  0.97347 0.97359 0.97378 0.97405 0.97437 0.97476 0.97519 0.97566 0.97614 0.97663 0.97711 0.97757 0.97799 0.97836 0.97866 0.97888 0.97901 0.97905
0.160  0.97175 0.97187 0.97208 0.97236 0.97271 0.97312 0.97358 0.97407 0.97459 0.97511 0.97562 0.97611 0.97655 0.97694 0.97726 0.97749 0.97764 0.97769
0.165  0.96997 0.97011 0.97032 0.97062 0.97100 0.97143 0.97192 0.97244 0.97299 0.97354 0.97408 0.97460 0.97507 0.97548 0.97582 0.97607 0.97622 0.97628
0.170  0.96815 0.96829 0.96852 0.96884 0.96923 0.96969 0.97021 0.97076 0.97134 0.97192 0.97250 0.97305 0.97355 0.97398 0.97434 0.97460 0.97477 0.97483
0.175  0.96627 0.96642 0.96666 0.96700 0.96741 0.96790 0.96845 0.96903 0.96964 0.97026 0.97087 0.97145 0.97198 0.97244 0.97282 0.97309 0.97327 0.97327
0.180  0.96434 0.96450 0.96476 0.96511 0.96555 0.96606 0.96664 0.96725 0.96790 0.96855 0.96919 0.96981 0.97036 0.97085 0.97125 0.97154 0.97172 0.97174
0.185  0.96236 0.96252 0.96280 0.96317 0.96363 0.96417 0.96478 0.96543 0.96611 0.96679 0.96747 0.96812 0.96870 0.96921 0.96963 0.96994 0.97013 0.97016
0.190  0.96032 0.96050 0.96079 0.96118 0.96166 0.96223 0.96287 0.96355 0.96427 0.96499 0.96570 0.96638 0.96700 0.96753 0.96798 0.96830 0.96850 0.96854
0.195  0.95824 0.95842 0.95873 0.95914 0.95965 0.96025 0.96091 0.96163 0.96239 0.96315 0.96389 0.96460 0.96525 0.96582 0.96628 0.96662 0.96683 0.96687
0.200  0.95611 0.95630 0.95661 0.95705 0.95758 0.95821 0.95891 0.95966 0.96045 0.96125 0.96203 0.96278 0.96346 0.96405 0.96453 0.96489 0.96512 0.96517
0.205  0.95392 0.95412 0.95445 0.95491 0.95546 0.95612 0.95686 0.95764 0.95847 0.95931 0.96013 0.96091 0.96162 0.96224 0.96275 0.96313 0.96336 0.96342
0.210  0.95169 0.95190 0.95224 0.95272 0.95330 0.95399 0.95476 0.95558 0.95645 0.95732 0.95818 0.95899 0.95974 0.96039 0.96092 0.96131 0.96156 0.96162
0.215  0.94940 0.94962 0.94998 0.95048 0.95109 0.95181 0.95261 0.95347 0.95437 0.95529 0.95618 0.95703 0.95782 0.95850 0.95905 0.95946 0.95971 0.95979
0.220  0.94706 0.94729 0.94767 0.94819 0.94882 0.94958 0.95041 0.95131 0.95225 0.95321 0.95414 0.95503 0.95585 0.95656 0.95714 0.95756 0.95783 0.95791
0.225  0.94468 0.94492 0.94531 0.94585 0.94651 0.94730 0.94817 0.94911 0.95009 0.95109 0.95206 0.95299 0.95383 0.95458 0.95518 0.95563 0.95590 0.95599
0.230  0.94224 0.94249 0.94290 0.94346 0.94416 0.94497 0.94588 0.94686 0.94788 0.94892 0.94993 0.95090 0.95178 0.95255 0.95318 0.95364 0.95393 0.95403
0.235  0.93976 0.94002 0.94045 0.94103 0.94175 0.94259 0.94354 0.94456 0.94562 0.94670 0.94776 0.94876 0.94968 0.95048 0.95114 0.95162 0.95192 0.95203
0.240  0.93723 0.93750 0.93794 0.93855 0.93929 0.94017 0.94116 0.94222 0.94332 0.94444 0.94554 0.94658 0.94753 0.94837 0.94905 0.94955 0.94986 0.94992
0.245  0.93465 0.93493 0.93539 0.93602 0.93679 0.93770 0.93873 0.93983 0.94097 0.94213 0.94327 0.94436 0.94535 0.94621 0.94692 0.94744 0.94777 0.94783
0.250  0.93202 0.93231 0.93278 0.93344 0.93424 0.93519 0.93625 0.93739 0.93858 0.93978 0.94097 0.94209 0.94312 0.94401 0.94475 0.94529 0.94562 0.94570
0.255  0.92934 0.92964 0.93013 0.93081 0.93165 0.93263 0.93373 0.93491 0.93614 0.93739 0.93862 0.93978 0.94084 0.94177 0.94253 0.94310 0.94344 0.94353
0.260  0.92661 0.92693 0.92744 0.92814 0.92900 0.93002 0.93115 0.93238 0.93366 0.93495 0.93622 0.93743 0.93853 0.93949 0.94028 0.94086 0.94122 0.94132
0.265  0.92384 0.92416 0.92469 0.92542 0.92631 0.92737 0.92854 0.92981 0.93113 0.93247 0.93378 0.93503 0.93617 0.93716 0.93798 0.93858 0.93895 0.93906
0.270  0.92102 0.92135 0.92190 0.92265 0.92358 0.92467 0.92588 0.92719 0.92856 0.92994 0.93130 0.93259 0.93377 0.93479 0.93563 0.93626 0.93664 0.93676
0.275  0.91815 0.91850 0.91906 0.91984 0.92080 0.92192 0.92317 0.92452 0.92594 0.92737 0.92877 0.93010 0.93132 0.93238 0.93325 0.93389 0.93429 0.93442
0.280  0.91524 0.91560 0.91618 0.91698 0.91797 0.91913 0.92042 0.92181 0.92328 0.92475 0.92620 0.92758 0.92883 0.92993 0.93083 0.93149 0.93190 0.93204
0.285  0.91228 0.91265 0.91325 0.91407 0.91509 0.91629 0.91763 0.91906 0.92057 0.92210 0.92359 0.92501 0.92630 0.92743 0.92836 0.92905 0.92947 0.92962
0.290  0.90927 0.90965 0.91027 0.91112 0.91218 0.91341 0.91479 0.91627 0.91782 0.91939 0.92093 0.92239 0.92372 0.92490 0.92585 0.92656 0.92699 0.92709
0.295  0.90622 0.90661 0.90725 0.90813 0.90921 0.91048 0.91190 0.91343 0.91502 0.91665 0.91823 0.91974 0.92111 0.92232 0.92330 0.92403 0.92448 0.92459
0.300  0.90312 0.90353 0.90418 0.90508 0.90620 0.90751 0.90897 0.91054 0.91219 0.91385 0.91549 0.91704 0.91846 0.91969 0.92071 0.92146 0.92192 0.92204
0.305  0.89998 0.90039 0.90107 0.90200 0.90315 0.90449 0.90600 0.90761 0.90931 0.91101 0.91270 0.91430 0.91576 0.91703 0.91807 0.91884 0.91932 0.91945
0.310  0.89679 0.89722 0.89791 0.89886 0.90005 0.90143 0.90298 0.90464 0.90638 0.90814 0.90987 0.91152 0.91301 0.91432 0.91539 0.91619 0.91667 0.91682
0.315  0.89356 0.89400 0.89471 0.89569 0.89690 0.89833 0.89992 0.90163 0.90342 0.90522 0.90700 0.90869 0.91023 0.91157 0.91267 0.91349 0.91399 0.91415
0.320  0.89028 0.89073 0.89147 0.89247 0.89371 0.89518 0.89682 0.89857 0.90041 0.90226 0.90408 0.90582 0.90740 0.90878 0.90991 0.91075 0.91126 0.91143
0.325  0.88696 0.88742 0.88818 0.88921 0.89049 0.89199 0.89367 0.89547 0.89735 0.89926 0.90113 0.90290 0.90454 0.90595 0.90711 0.90797 0.90850 0.90867
0.330  0.88360 0.88407 0.88484 0.88590 0.88721 0.88875 0.89048 0.89232 0.89426 0.89621 0.89813 0.89995 0.90162 0.90308 0.90427 0.90514 0.90569 0.90588
0.335  0.88019 0.88068 0.88147 0.88255 0.88390 0.88547 0.88723 0.88914 0.89112 0.89313 0.89509 0.89696 0.89867 0.90016 0.90138 0.90228 0.90284 0.90298
0.340  0.87674 0.87724 0.87805 0.87916 0.88054 0.88215 0.88396 0.88591 0.88794 0.89000 0.89201 0.89393 0.89567 0.89720 0.89845 0.89938 0.89995 0.90010
0.345  0.87324 0.87375 0.87459 0.87573 0.87714 0.87879 0.88064 0.88263 0.88471 0.88682 0.88889 0.89085 0.89264 0.89420 0.89549 0.89644 0.89702 0.89718
0.350  0.86971 0.87023 0.87108 0.87225 0.87369 0.87539 0.87728 0.87932 0.88144 0.88361 0.88572 0.88773 0.88956 0.89116 0.89247 0.89345 0.89404 0.89422
0.355  0.86613 0.86666 0.86754 0.86873 0.87021 0.87194 0.87388 0.87596 0.87814 0.88034 0.88252 0.88457 0.88645 0.88808 0.88942 0.89042 0.89103 0.89122
0.360  0.86251 0.86306 0.86395 0.86517 0.86668 0.86845 0.87044 0.87257 0.87479 0.87704 0.87926 0.88137 0.88329 0.88496 0.88633 0.88735 0.88797 0.88818
0.365  0.85885 0.85941 0.86032 0.86157 0.86311 0.86492 0.86695 0.86913 0.87140 0.87371 0.87597 0.87812 0.88009 0.88180 0.88320 0.88424 0.88487 0.88509
0.370  0.85514 0.85571 0.85664 0.85792 0.85950 0.86135 0.86342 0.86565 0.86798 0.87033 0.87264 0.87483 0.87685 0.87860 0.88003 0.88109 0.88174 0.88197
0.375  0.85140 0.85198 0.85293 0.85424 0.85585 0.85774 0.85986 0.86213 0.86451 0.86691 0.86927 0.87151 0.87356 0.87536 0.87682 0.87790 0.87856 0.87874
0.380  0.84761 0.84821 0.84918 0.85051 0.85216 0.85409 0.85625 0.85857 0.86100 0.86345 0.86586 0.86815 0.87023 0.87207 0.87356 0.87466 0.87535 0.87554
0.385  0.84379 0.84439 0.84539 0.84674 0.84843 0.85040 0.85260 0.85497 0.85745 0.85995 0.86241 0.86474 0.86688 0.86873 0.87026 0.87139 0.87209 0.87229
0.390  0.83992 0.84054 0.84155 0.84294 0.84465 0.84666 0.84891 0.85133 0.85386 0.85641 0.85892 0.86130 0.86347 0.86537 0.86692 0.86807 0.86878 0.86900
0.395  0.83601 0.83665 0.83768 0.83909 0.84084 0.84289 0.84518 0.84764 0.85022 0.85282 0.85538 0.85781 0.86003 0.86196 0.86354 0.86472 0.86544 0.86567
0.400  0.83207 0.83271 0.83376 0.83520 0.83699 0.83907 0.84140 0.84391 0.84654 0.84919 0.85181 0.85429 0.85655 0.85851 0.86012 0.86132 0.86206 0.86230
0.405  0.82808 0.82874 0.82981 0.83128 0.83309 0.83521 0.83759 0.84015 0.84283 0.84553 0.84818 0.85072 0.85302 0.85503 0.85667 0.85788 0.85863 0.85889
0.410  0.82406 0.82473 0.82582 0.82731 0.82915 0.83132 0.83374 0.83635 0.83908 0.84183 0.84453 0.84710 0.84945 0.85150 0.85317 0.85441 0.85517 0.85538
0.415  0.82000 0.82068 0.82179 0.82330 0.82518 0.82739 0.82986 0.83251 0.83528 0.83809 0.84084 0.84345 0.84583 0.84793 0.84963 0.85089 0.85167 0.85189
0.420  0.81590 0.81659 0.81772 0.81926 0.82118 0.82342 0.82593 0.82863 0.83145 0.83431 0.83711 0.83976 0.84219 0.84431 0.84605 0.84733 0.84813 0.84836
0.425  0.81176 0.81246 0.81361 0.81518 0.81713 0.81941 0.82197 0.82472 0.82759 0.83049 0.83333 0.83604 0.83850 0.84066 0.84243 0.84373 0.84454 0.84479
0.430  0.80758 0.80830 0.80946 0.81106 0.81304 0.81537 0.81796 0.82076 0.82368 0.82663 0.82952 0.83227 0.83478 0.83697 0.83876 0.84009 0.84091 0.84117
0.435  0.80336 0.80409 0.80528 0.80690 0.80892 0.81128 0.81392 0.81676 0.81973 0.82273 0.82567 0.82846 0.83101 0.83324 0.83506 0.83641 0.83724 0.83752
0.440  0.79911 0.79985 0.80106 0.80271 0.80476 0.80716 0.80984 0.81273 0.81574 0.81878 0.82178 0.82462 0.82721 0.82947 0.83132 0.83269 0.83353 0.83383
0.445  0.79482 0.79558 0.79680 0.79848 0.80056 0.80300 0.80572 0.80865 0.81170 0.81479 0.81783 0.82072 0.82336 0.82566 0.82754 0.82893 0.82979 0.83003
0.450  0.79050 0.79126 0.79250 0.79421 0.79633 0.79880 0.80156 0.80452 0.80763 0.81078 0.81386 0.81679 0.81946 0.82181 0.82372 0.82513 0.82600 0.82626
0.455  0.78614 0.78691 0.78817 0.78990 0.79205 0.79456 0.79735 0.80038 0.80353 0.80672 0.80985 0.81282 0.81553 0.81791 0.81985 0.82129 0.82218 0.82244
0.460  0.78174 0.78252 0.78380 0.78556 0.78774 0.79029 0.79312 0.79619 0.79939 0.80263 0.80581 0.80882 0.81158 0.81398 0.81595 0.81741 0.81831 0.81859
0.465  0.77730 0.77810 0.77940 0.78118 0.78340 0.78596 0.78885 0.79197 0.79521 0.79850 0.80172 0.80478 0.80757 0.81001 0.81200 0.81348 0.81440 0.81469
0.470  0.77283 0.77364 0.77496 0.77677 0.77901 0.78162 0.78455 0.78770 0.79100 0.79433 0.79759 0.80070 0.80353 0.80600 0.80802 0.80951 0.81044 0.81075
0.475  0.76833 0.76914 0.77048 0.77232 0.77459 0.77723 0.78021 0.78341 0.78674 0.79012 0.79343 0.79657 0.79945 0.80195 0.80400 0.80551 0.80645 0.80672
0.480  0.76379 0.76461 0.76597 0.76783 0.77012 0.77281 0.77583 0.77907 0.78245 0.78587 0.78921 0.79241 0.79532 0.79786 0.79994 0.80147 0.80242 0.80270
0.485  0.75921 0.76005 0.76143 0.76331 0.76563 0.76836 0.77141 0.77469 0.77811 0.78156 0.78496 0.78819 0.79114 0.79373 0.79583 0.79739 0.79835 0.79864
0.490  0.75460 0.75545 0.75684 0.75875 0.76110 0.76387 0.76696 0.77028 0.77373 0.77724 0.78068 0.78396 0.78694 0.78954 0.79169 0.79327 0.79424 0.79454
0.495  0.74996 0.75082 0.75223 0.75416 0.75654 0.75934 0.76247 0.76581 0.76933 0.77288 0.77637 0.77968 0.78270 0.78534 0.78750 0.78910 0.79009 0.79040
0.500  0.74528 0.74615 0.74758 0.74952 0.75194 0.75477 0.75794 0.76133 0.76489 0.76848 0.77201 0.77537 0.77842 0.78109 0.78327 0.78489 0.78589 0.78622
0.505  0.74056 0.74145 0.74289 0.74486 0.74731 0.75018 0.75336 0.75681 0.76041 0.76405 0.76762 0.77101 0.77410 0.77680 0.77901 0.78064 0.78165 0.78194
0.510  0.73582 0.73671 0.73817 0.74016 0.74264 0.74554 0.74876 0.75225 0.75589 0.75957 0.76319 0.76662 0.76974 0.77247 0.77470 0.77636 0.77738 0.77768
0.515  0.73104 0.73194 0.73342 0.73543 0.73794 0.74087 0.74413 0.74766 0.75134 0.75506 0.75871 0.76217 0.76534 0.76811 0.77036 0.77203 0.77306 0.77338
0.520  0.72622 0.72713 0.72863 0.73066 0.73320 0.73614 0.73946 0.74303 0.74675 0.75048 0.75418 0.75769 0.76088 0.76369 0.76598 0.76767 0.76871 0.76903
0.525  0.72137 0.72230 0.72381 0.72586 0.72843 0.73140 0.73476 0.73836 0.74211 0.74590 0.74964 0.75318 0.75641 0.75923 0.76155 0.76326 0.76431 0.76465
0.530  0.71649 0.71743 0.71895 0.72103 0.72363 0.72663 0.73002 0.73366 0.73743 0.74128 0.74505 0.74863 0.75190 0.75474 0.75707 0.75881 0.75987 0.76023
0.535  0.71158 0.71252 0.71406 0.71617 0.71878 0.72182 0.72524 0.72891 0.73273 0.73662 0.74043 0.74404 0.74734 0.75022 0.75257 0.75432 0.75539 0.75570
0.540  0.70663 0.70759 0.70913 0.71127 0.71391 0.71698 0.72043 0.72412 0.72800 0.73192 0.73577 0.73942 0.74275 0.74565 0.74803 0.74979 0.75087 0.75120
0.545  0.70165 0.70262 0.70418 0.70633 0.70898 0.71210 0.71559 0.71931 0.72323 0.72719 0.73107 0.73475 0.73811 0.74105 0.74344 0.74522 0.74631 0.74665
0.550  0.69664 0.69762 0.69919 0.70137 0.70404 0.70719 0.71069 0.71447 0.71842 0.72241 0.72631 0.73002 0.73341 0.73640 0.73881 0.74061 0.74171 0.74206
0.555  0.69160 0.69258 0.69417 0.69637 0.69907 0.70224 0.70576 0.70959 0.71357 0.71758 0.72153 0.72528 0.72870 0.73169 0.73414 0.73595 0.73707 0.73743
0.560  0.68653 0.68752 0.68912 0.69133 0.69406 0.69726 0.70081 0.70467 0.70869 0.71273 0.71671 0.72050 0.72395 0.72696 0.72942 0.73126 0.73239 0.73276
0.565  0.68142 0.68242 0.68404 0.68627 0.68902 0.69225 0.69583 0.69972 0.70374 0.70784 0.71186 0.71568 0.71916 0.72220 0.72468 0.72652 0.72766 0.72799
0.570  0.67628 0.67729 0.67892 0.68117 0.68394 0.68719 0.69081 0.69473 0.69879 0.70292 0.70698 0.71082 0.71433 0.71739 0.71989 0.72175 0.72289 0.72323
0.575  0.67111 0.67213 0.67377 0.67603 0.67884 0.68209 0.68576 0.68970 0.69380 0.69796 0.70205 0.70592 0.70946 0.71254 0.71506 0.71693 0.71808 0.71844
0.580  0.66591 0.66693 0.66859 0.67086 0.67369 0.67697 0.68067 0.68462 0.68877 0.69297 0.69708 0.70096 0.70453 0.70765 0.71019 0.71207 0.71323 0.71360
0.585  0.66068 0.66171 0.66338 0.66566 0.66852 0.67182 0.67555 0.67952 0.68371 0.68793 0.69204 0.69598 0.69957 0.70270 0.70527 0.70717 0.70834 0.70872
0.590  0.65542 0.65645 0.65814 0.66044 0.66331 0.66664 0.67039 0.67440 0.67861 0.68283 0.68700 0.69097 0.69458 0.69773 0.70030 0.70223 0.70340 0.70380
0.595  0.65012 0.65117 0.65286 0.65518 0.65807 0.66143 0.66518 0.66924 0.67347 0.67772 0.68192 0.68591 0.68955 0.69272 0.69531 0.69723 0.69842 0.69878
0.600  0.64480 0.64585 0.64756 0.64989 0.65279 0.65618 0.65994 0.66404 0.66828 0.67258 0.67681 0.68082 0.68448 0.68767 0.69028 0.69221 0.69341 0.69377
0.605  0.63944 0.64049 0.64222 0.64456 0.64747 0.65089 0.65468 0.65880 0.66306 0.66740 0.67165 0.67569 0.67937 0.68258 0.68520 0.68715 0.68835 0.68872
0.610  0.63405 0.63511 0.63685 0.63921 0.64213 0.64558 0.64939 0.65353 0.65781 0.66218 0.66646 0.67050 0.67420 0.67744 0.68008 0.68204 0.68324 0.68363
0.615  0.62864 0.62970 0.63144 0.63382 0.63676 0.64022 0.64406 0.64821 0.65253 0.65692 0.66120 0.66527 0.66899 0.67224 0.67491 0.67688 0.67809 0.67849
0.620  0.62319 0.62425 0.62601 0.62840 0.63136 0.63483 0.63870 0.64285 0.64721 0.65162 0.65591 0.66002 0.66376 0.66703 0.66970 0.67168 0.67291 0.67326
0.625  0.61771 0.61878 0.62054 0.62295 0.62592 0.62939 0.63330 0.63747 0.64186 0.64625 0.65060 0.65473 0.65849 0.66177 0.66445 0.66644 0.66767 0.66804
0.630  0.61220 0.61327 0.61504 0.61746 0.62045 0.62394 0.62787 0.63206 0.63647 0.64088 0.64525 0.64940 0.65318 0.65647 0.65916 0.66116 0.66239 0.66277
0.635  0.60666 0.60774 0.60950 0.61194 0.61495 0.61845 0.62239 0.62661 0.63102 0.63547 0.63986 0.64403 0.64782 0.65113 0.65383 0.65584 0.65707 0.65747
0.640  0.60108 0.60217 0.60395 0.60639 0.60941 0.61293 0.61686 0.62113 0.62553 0.63003 0.63443 0.63860 0.64239 0.64573 0.64846 0.65047 0.65171 0.65211
0.645  0.59548 0.59657 0.59836 0.60081 0.60384 0.60738 0.61132 0.61560 0.62003 0.62454 0.62896 0.63312 0.63695 0.64029 0.64302 0.64506 0.64630 0.64666
0.650  0.58985 0.59094 0.59273 0.59518 0.59824 0.60179 0.60575 0.61005 0.61449 0.61902 0.62342 0.62763 0.63147 0.63482 0.63756 0.63959 0.64084 0.64122
0.655  0.58418 0.58528 0.58708 0.58953 0.59260 0.59617 0.60014 0.60441 0.60891 0.61344 0.61787 0.62210 0.62595 0.62931 0.63205 0.63409 0.63535 0.63573
0.660  0.57849 0.57959 0.58139 0.58386 0.58691 0.59051 0.59450 0.59878 0.60330 0.60781 0.61228 0.61652 0.62039 0.62375 0.62651 0.62854 0.62981 0.63020
0.665  0.57276 0.57387 0.57568 0.57815 0.58121 0.58482 0.58882 0.59312 0.59764 0.60217 0.60665 0.61090 0.61477 0.61815 0.62091 0.62295 0.62422 0.62463
0.670  0.56700 0.56811 0.56993 0.57240 0.57548 0.57906 0.58311 0.58742 0.59191 0.59649 0.60098 0.60523 0.60909 0.61248 0.61527 0.61732 0.61858 0.61900
0.675  0.56121 0.56233 0.56414 0.56663 0.56971 0.57330 0.57735 0.58168 0.58618 0.59077 0.59527 0.59950 0.60340 0.60679 0.60956 0.61164 0.61290 0.61328
0.680  0.55539 0.55651 0.55833 0.56082 0.56391 0.56751 0.57153 0.57590 0.58041 0.58501 0.58948 0.59376 0.59766 0.60106 0.60384 0.60590 0.60717 0.60756
0.685  0.54954 0.55066 0.55248 0.55498 0.55807 0.56168 0.56571 0.57008 0.57460 0.57921 0.58369 0.58797 0.59188 0.59528 0.59806 0.60013 0.60140 0.60180
0.690  0.54366 0.54478 0.54660 0.54910 0.55220 0.55581 0.55985 0.56421 0.56875 0.57332 0.57785 0.58214 0.58605 0.58946 0.59224 0.59430 0.59558 0.59599
0.695  0.53774 0.53886 0.54069 0.54319 0.54629 0.54991 0.55395 0.55829 0.56287 0.56744 0.57197 0.57626 0.58017 0.58358 0.58637 0.58844 0.58971 0.59013
0.700  0.53179 0.53291 0.53475 0.53725 0.54035 0.54398 0.54802 0.55237 0.55694 0.56152 0.56605 0.57030 0.57423 0.57764 0.58043 0.58252 0.58379 0.58417
0.705  0.52581 0.52693 0.52877 0.53127 0.53438 0.53800 0.54205 0.54640 0.55093 0.55556 0.56008 0.56434 0.56826 0.57168 0.57447 0.57654 0.57782 0.57821
0.710  0.51980 0.52092 0.52275 0.52525 0.52836 0.53199 0.53604 0.54039 0.54492 0.54955 0.55403 0.55833 0.56225 0.56567 0.56846 0.57053 0.57180 0.57220
0.715  0.51375 0.51487 0.51670 0.51919 0.52229 0.52591 0.52999 0.53434 0.53887 0.54349 0.54798 0.55228 0.55620 0.55961 0.56240 0.56447 0.56574 0.56615
0.720  0.50767 0.50879 0.51061 0.51311 0.51621 0.51982 0.52386 0.52825 0.53278 0.53736 0.54189 0.54618 0.55009 0.55350 0.55629 0.55835 0.55962 0.56004
0.725  0.50156 0.50268 0.50449 0.50699 0.51009 0.51370 0.51774 0.52211 0.52665 0.53122 0.53575 0.54003 0.54390 0.54731 0.55012 0.55219 0.55346 0.55383
0.730  0.49541 0.49653 0.49834 0.50084 0.50393 0.50754 0.51157 0.51591 0.52047 0.52504 0.52956 0.53380 0.53771 0.54111 0.54389 0.54596 0.54724 0.54762
0.735  0.48923 0.49034 0.49215 0.49465 0.49774 0.50134 0.50537 0.50970 0.51425 0.51881 0.52331 0.52755 0.53146 0.53486 0.53763 0.53969 0.54096 0.54136
0.740  0.48301 0.48411 0.48593 0.48842 0.49150 0.49510 0.49912 0.50344 0.50795 0.51254 0.51700 0.52126 0.52516 0.52855 0.53132 0.53337 0.53463 0.53504
0.745  0.47675 0.47786 0.47967 0.48215 0.48523 0.48882 0.49283 0.49715 0.50164 0.50622 0.51067 0.51492 0.51881 0.52219 0.52495 0.52700 0.52826 0.52867
0.750  0.47046 0.47156 0.47337 0.47585 0.47892 0.48250 0.48650 0.49080 0.49529 0.49981 0.50429 0.50853 0.51240 0.51577 0.51853 0.52057 0.52183 0.52219
0.755  0.46414 0.46523 0.46704 0.46951 0.47257 0.47614 0.48013 0.48442 0.48889 0.49340 0.49786 0.50209 0.50592 0.50928 0.51203 0.51408 0.51533 0.51571
0.760  0.45777 0.45887 0.46067 0.46313 0.46617 0.46970 0.47367 0.47798 0.48244 0.48694 0.49138 0.49556 0.49941 0.50276 0.50550 0.50753 0.50878 0.50917
0.765  0.45137 0.45246 0.45425 0.45670 0.45971 0.46326 0.46721 0.47147 0.47595 0.48043 0.48483 0.48902 0.49285 0.49618 0.49891 0.50093 0.50218 0.50258
0.770  0.44493 0.44601 0.44780 0.45024 0.45324 0.45677 0.46071 0.46494 0.46936 0.47387 0.47823 0.48242 0.48623 0.48955 0.49226 0.49428 0.49551 0.49592
0.775  0.43845 0.43953 0.44131 0.44371 0.44672 0.45024 0.45416 0.45837 0.46277 0.46725 0.47160 0.47576 0.47956 0.48286 0.48556 0.48756 0.48879 0.48915
0.780  0.43192 0.43300 0.43477 0.43716 0.44016 0.44366 0.44756 0.45176 0.45613 0.46054 0.46491 0.46905 0.47279 0.47608 0.47877 0.48078 0.48201 0.48238
0.785  0.42536 0.42643 0.42819 0.43057 0.43355 0.43703 0.44091 0.44509 0.44943 0.45382 0.45817 0.46224 0.46600 0.46927 0.47194 0.47393 0.47515 0.47554
0.790  0.41875 0.41982 0.42157 0.42394 0.42690 0.43036 0.43421 0.43836 0.44269 0.44705 0.45137 0.45542 0.45915 0.46240 0.46506 0.46703 0.46824 0.46864
0.795  0.41210 0.41316 0.41490 0.41726 0.42020 0.42363 0.42743 0.43157 0.43588 0.44022 0.44446 0.44853 0.45224 0.45547 0.45811 0.46006 0.46127 0.46161
0.800  0.40541 0.40646 0.40817 0.41053 0.41345 0.41682 0.42063 0.42472 0.42900 0.43333 0.43755 0.44159 0.44527 0.44847 0.45109 0.45303 0.45423 0.45458
0.805  0.39866 0.39971 0.40141 0.40375 0.40665 0.41000 0.41378 0.41784 0.42207 0.42639 0.43057 0.43458 0.43822 0.44138 0.44400 0.44593 0.44711 0.44747
0.810  0.39188 0.39292 0.39460 0.39692 0.39979 0.40312 0.40687 0.41090 0.41510 0.41933 0.42353 0.42750 0.43109 0.43425 0.43683 0.43874 0.43993 0.44030
0.815  0.38504 0.38607 0.38774 0.39004 0.39286 0.39619 0.39991 0.40390 0.40806 0.41226 0.41642 0.42032 0.42392 0.42705 0.42960 0.43150 0.43267 0.43305
0.820  0.37815 0.37917 0.38083 0.38311 0.38591 0.38921 0.39289 0.39685 0.40097 0.40513 0.40925 0.41312 0.41668 0.41978 0.42231 0.42419 0.42534 0.42568
0.825  0.37121 0.37222 0.37386 0.37612 0.37889 0.38216 0.38581 0.38973 0.39381 0.39793 0.40197 0.40584 0.40936 0.41243 0.41494 0.41679 0.41794 0.41828
0.830  0.36421 0.36522 0.36684 0.36907 0.37182 0.37506 0.37866 0.38250 0.38658 0.39067 0.39466 0.39849 0.40197 0.40500 0.40749 0.40932 0.41046 0.41080
0.835  0.35716 0.35815 0.35976 0.36194 0.36469 0.36789 0.37141 0.37525 0.37925 0.38333 0.38728 0.39106 0.39447 0.39748 0.39994 0.40176 0.40289 0.40325
0.840  0.35005 0.35103 0.35262 0.35478 0.35749 0.36065 0.36414 0.36794 0.37189 0.37587 0.37982 0.38352 0.38693 0.38990 0.39233 0.39413 0.39524 0.39555
0.845  0.34288 0.34385 0.34542 0.34755 0.35023 0.35332 0.35680 0.36055 0.36445 0.36838 0.37228 0.37594 0.37930 0.38224 0.38463 0.38641 0.38750 0.38782
0.850  0.33565 0.33660 0.33815 0.34026 0.34290 0.34595 0.34939 0.35308 0.35693 0.36082 0.36465 0.36827 0.37159 0.37448 0.37685 0.37860 0.37968 0.38000
0.855  0.32834 0.32927 0.33081 0.33289 0.33550 0.33851 0.34190 0.34554 0.34934 0.35317 0.35692 0.36052 0.36379 0.36664 0.36897 0.37069 0.37175 0.37209
0.860  0.32097 0.32189 0.32341 0.32546 0.32799 0.33099 0.33433 0.33792 0.34166 0.34544 0.34913 0.35267 0.35586 0.35868 0.36097 0.36269 0.36374 0.36402
0.865  0.31353 0.31443 0.31592 0.31794 0.32044 0.32339 0.32668 0.33017 0.33385 0.33761 0.34125 0.34473 0.34788 0.35064 0.35290 0.35458 0.35562 0.35591
0.870  0.30601 0.30689 0.30836 0.31035 0.31281 0.31571 0.31890 0.32238 0.32600 0.32965 0.33327 0.33666 0.33978 0.34251 0.34473 0.34637 0.34739 0.34769
0.875  0.29840 0.29928 0.30071 0.30267 0.30509 0.30793 0.31108 0.31449 0.31805 0.32163 0.32519 0.32852 0.33159 0.33426 0.33644 0.33806 0.33905 0.33936
0.880  0.29071 0.29157 0.29297 0.29490 0.29727 0.30006 0.30315 0.30650 0.30999 0.31352 0.31696 0.32027 0.32328 0.32590 0.32804 0.32963 0.33060 0.33086
0.885  0.28293 0.28377 0.28514 0.28704 0.28937 0.29207 0.29513 0.29841 0.30183 0.30529 0.30866 0.31191 0.31485 0.31739 0.31950 0.32107 0.32202 0.32229
0.890  0.27506 0.27588 0.27722 0.27907 0.28135 0.28400 0.28700 0.29021 0.29356 0.29694 0.30025 0.30342 0.30627 0.30879 0.31085 0.31237 0.31331 0.31359
0.895  0.26708 0.26788 0.26919 0.27098 0.27323 0.27583 0.27875 0.28185 0.28513 0.28847 0.29170 0.29477 0.29759 0.30005 0.30206 0.30355 0.30447 0.30475
0.900  0.25899 0.25977 0.26105 0.26280 0.26500 0.26753 0.27038 0.27341 0.27661 0.27983 0.28303 0.28601 0.28877 0.29117 0.29313 0.29459 0.29548 0.29571
0.905  0.25077 0.25154 0.25279 0.25449 0.25663 0.25910 0.26185 0.26484 0.26795 0.27109 0.27420 0.27712 0.27980 0.28214 0.28405 0.28546 0.28633 0.28658
0.910  0.24244 0.24318 0.24440 0.24605 0.24811 0.25054 0.25321 0.25612 0.25915 0.26220 0.26519 0.26806 0.27067 0.27292 0.27479 0.27617 0.27702 0.27727
0.915  0.23396 0.23468 0.23586 0.23747 0.23947 0.24182 0.24442 0.24724 0.25018 0.25315 0.25605 0.25884 0.26134 0.26355 0.26536 0.26669 0.26752 0.26778
0.920  0.22533 0.22603 0.22717 0.22873 0.23067 0.23295 0.23547 0.23820 0.24105 0.24392 0.24673 0.24941 0.25185 0.25400 0.25574 0.25704 0.25784 0.25805
0.925  0.21653 0.21721 0.21831 0.21982 0.22169 0.22387 0.22633 0.22897 0.23169 0.23449 0.23722 0.23979 0.24216 0.24423 0.24592 0.24717 0.24794 0.24816
0.930  0.20755 0.20821 0.20927 0.21073 0.21253 0.21462 0.21700 0.21951 0.22216 0.22483 0.22749 0.22996 0.23225 0.23424 0.23587 0.23707 0.23781 0.23804
0.935  0.19837 0.19900 0.20002 0.20142 0.20315 0.20516 0.20744 0.20986 0.21240 0.21497 0.21748 0.21990 0.22210 0.22400 0.22556 0.22672 0.22743 0.22761
0.940  0.18896 0.18956 0.19054 0.19188 0.19354 0.19547 0.19761 0.19996 0.20239 0.20485 0.20726 0.20957 0.21164 0.21347 0.21497 0.21608 0.21676 0.21696
0.945  0.17930 0.17987 0.18080 0.18207 0.18366 0.18550 0.18754 0.18978 0.19210 0.19444 0.19673 0.19893 0.20091 0.20266 0.20408 0.20514 0.20579 0.20594
0.950  0.16934 0.16988 0.17075 0.17196 0.17347 0.17522 0.17716 0.17928 0.18148 0.18370 0.18587 0.18793 0.18983 0.19149 0.19284 0.19384 0.19445 0.19462
0.955  0.15904 0.15955 0.16038 0.16151 0.16292 0.16458 0.16642 0.16841 0.17046 0.17255 0.17463 0.17657 0.17836 0.17992 0.18119 0.18213 0.18271 0.18283
0.960  0.14835 0.14882 0.14960 0.15066 0.15198 0.15353 0.15525 0.15709 0.15903 0.16099 0.16293 0.16474 0.16642 0.16788 0.16906 0.16995 0.17049 0.17062
0.965  0.13718 0.13762 0.13834 0.13933 0.14055 0.14197 0.14358 0.14528 0.14708 0.14890 0.15067 0.15238 0.15392 0.15527 0.15637 0.15719 0.15770 0.15780
0.970  0.12544 0.12584 0.12650 0.12740 0.12852 0.12982 0.13129 0.13286 0.13450 0.13617 0.13779 0.13935 0.14076 0.14199 0.14301 0.14376 0.14422 0.14435
0.975  0.11295 0.11331 0.11391 0.11472 0.11573 0.11690 0.11821 0.11964 0.12112 0.12262 0.12409 0.12547 0.12676 0.12787 0.12879 0.12946 0.12988 0.12998
0.980  0.09950 0.09981 0.10034 0.10105 0.10194 0.10298 0.10413 0.10538 0.10669 0.10801 0.10930 0.11052 0.11165 0.11263 0.11343 0.11403 0.11440 0.11448
0.985  0.08467 0.08494 0.08538 0.08599 0.08674 0.08762 0.08860 0.08967 0.09076 0.09188 0.09299 0.09403 0.09499 0.09582 0.09650 0.09701 0.09732 0.09736
0.990  0.06769 0.06790 0.06826 0.06874 0.06934 0.07004 0.07082 0.07166 0.07253 0.07342 0.07430 0.07513 0.07590 0.07655 0.07709 0.07750 0.07775 0.07779
0.995  0.04654 0.04669 0.04693 0.04726 0.04767 0.04814 0.04867 0.04924 0.04984 0.05045 0.05104 0.05161 0.05212 0.05258 0.05295 0.05322 0.05339 0.05338
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e060.dat <==
# alpha = +0.10 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99988 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991
0.015  0.99973 0.99974 0.99974 0.99974 0.99974 0.99975 0.99975 0.99976 0.99976 0.99977 0.99977 0.99978 0.99978 0.99979 0.99979 0.99979 0.99979 0.99979
0.020  0.99953 0.99953 0.99953 0.99954 0.99955 0.99955 0.99956 0.99957 0.99958 0.99959 0.99960 0.99960 0.99961 0.99962 0.99962 0.99963 0.99963 0.99963
0.025  0.99926 0.99927 0.99927 0.99928 0.99929 0.99930 0.99931 0.99933 0.99934 0.99935 0.99937 0.99938 0.99939 0.99940 0.99941 0.99942 0.99942 0.99942
0.030  0.99894 0.99894 0.99895 0.99896 0.99898 0.99899 0.99901 0.99903 0.99905 0.99907 0.99909 0.99911 0.99913 0.99914 0.99915 0.99916 0.99917 0.99917
0.035  0.99856 0.99856 0.99857 0.99859 0.99861 0.99863 0.99865 0.99868 0.99871 0.99873 0.99876 0.99879 0.99881 0.99883 0.99885 0.99886 0.99887 0.99887
0.040  0.99812 0.99812 0.99814 0.99816 0.99818 0.99821 0.99824 0.99828 0.99831 0.99835 0.99838 0.99842 0.99845 0.99847 0.99849 0.99851 0.99852 0.99853
0.045  0.99762 0.99763 0.99764 0.99767 0.99770 0.99773 0.99777 0.99782 0.99786 0.99791 0.99795 0.99799 0.99803 0.99807 0.99809 0.99811 0.99813 0.99814
0.050  0.99706 0.99707 0.99709 0.99712 0.99716 0.99720 0.99725 0.99731 0.99736 0.99742 0.99747 0.99752 0.99757 0.99761 0.99765 0.99767 0.99769 0.99770
0.055  0.99644 0.99646 0.99648 0.99652 0.99656 0.99662 0.99668 0.99674 0.99681 0.99688 0.99694 0.99701 0.99706 0.99711 0.99715 0.99718 0.99720 0.99721
0.060  0.99576 0.99578 0.99581 0.99586 0.99591 0.99598 0.99605 0.99612 0.99620 0.99628 0.99636 0.99644 0.99650 0.99656 0.99661 0.99665 0.99667 0.99669
0.065  0.99503 0.99505 0.99509 0.99514 0.99520 0.99528 0.99536 0.99545 0.99554 0.99564 0.99573 0.99582 0.99590 0.99597 0.99603 0.99607 0.99609 0.99611
0.070  0.99424 0.99426 0.99431 0.99437 0.99444 0.99453 0.99462 0.99472 0.99483 0.99494 0.99505 0.99515 0.99524 0.99533 0.99539 0.99544 0.99547 0.99549
0.075  0.99339 0.99342 0.99347 0.99353 0.99362 0.99372 0.99383 0.99395 0.99407 0.99420 0.99432 0.99443 0.99454 0.99464 0.99471 0.99477 0.99480 0.99477
0.080  0.99248 0.99251 0.99257 0.99265 0.99274 0.99285 0.99298 0.99311 0.99326 0.99340 0.99354 0.99367 0.99379 0.99390 0.99398 0.99405 0.99409 0.99406
0.085  0.99151 0.99155 0.99161 0.99170 0.99181 0.99194 0.99208 0.99223 0.99239 0.99255 0.99271 0.99285 0.99299 0.99311 0.99321 0.99328 0.99332 0.99330
0.090  0.99049 0.99053 0.99060 0.99070 0.99082 0.99096 0.99112 0.99129 0.99147 0.99165 0.99182 0.99199 0.99214 0.99228 0.99239 0.99247 0.99252 0.99250
0.095  0.98940 0.98945 0.98953 0.98964 0.98977 0.98993 0.99011 0.99030 0.99050 0.99070 0.99089 0.99108 0.99125 0.99140 0.99152 0.99161 0.99166 0.99165
0.100  0.98826 0.98832 0.98841 0.98853 0.98867 0.98885 0.98904 0.98925 0.98947 0.98969 0.98991 0.99012 0.99030 0.99047 0.99060 0.99070 0.99076 0.99075
0.105  0.98707 0.98713 0.98722 0.98735 0.98752 0.98771 0.98792 0.98816 0.98840 0.98864 0.98888 0.98911 0.98931 0.98949 0.98964 0.98975 0.98982 0.98981
0.110  0.98581 0.98588 0.98598 0.98613 0.98631 0.98652 0.98675 0.98700 0.98727 0.98754 0.98780 0.98805 0.98827 0.98847 0.98863 0.98875 0.98882 0.98882
0.115  0.98450 0.98457 0.98469 0.98484 0.98504 0.98527 0.98553 0.98580 0.98609 0.98638 0.98667 0.98694 0.98718 0.98740 0.98758 0.98771 0.98779 0.98779
0.120  0.98313 0.98321 0.98333 0.98351 0.98372 0.98397 0.98425 0.98455 0.98486 0.98517 0.98549 0.98578 0.98605 0.98629 0.98648 0.98662 0.98670 0.98671
0.125  0.98171 0.98179 0.98193 0.98211 0.98234 0.98261 0.98291 0.98324 0.98358 0.98392 0.98426 0.98458 0.98487 0.98512 0.98533 0.98548 0.98558 0.98559
0.130  0.98022 0.98031 0.98046 0.98066 0.98091 0.98120 0.98153 0.98188 0.98224 0.98261 0.98298 0.98332 0.98363 0.98391 0.98413 0.98430 0.98440 0.98442
0.135  0.97869 0.97878 0.97894 0.97916 0.97942 0.97974 0.98009 0.98047 0.98086 0.98126 0.98165 0.98202 0.98236 0.98265 0.98289 0.98307 0.98318 0.98321
0.140  0.97709 0.97719 0.97736 0.97760 0.97788 0.97822 0.97859 0.97900 0.97942 0.97985 0.98027 0.98067 0.98103 0.98135 0.98161 0.98180 0.98192 0.98195
0.145  0.97544 0.97555 0.97573 0.97598 0.97629 0.97665 0.97705 0.97748 0.97794 0.97839 0.97884 0.97927 0.97966 0.98000 0.98027 0.98048 0.98061 0.98064
0.150  0.97373 0.97385 0.97405 0.97431 0.97464 0.97502 0.97545 0.97592 0.97640 0.97689 0.97737 0.97782 0.97823 0.97860 0.97890 0.97911 0.97925 0.97929
0.155  0.97197 0.97210 0.97230 0.97259 0.97294 0.97335 0.97380 0.97430 0.97481 0.97533 0.97584 0.97633 0.97677 0.97715 0.97747 0.97770 0.97785 0.97789
0.160  0.97015 0.97029 0.97051 0.97081 0.97118 0.97162 0.97210 0.97263 0.97317 0.97372 0.97427 0.97478 0.97525 0.97566 0.97600 0.97625 0.97640 0.97645
0.165  0.96828 0.96842 0.96866 0.96898 0.96937 0.96983 0.97035 0.97090 0.97148 0.97207 0.97265 0.97319 0.97369 0.97412 0.97448 0.97474 0.97491 0.97496
0.170  0.96635 0.96650 0.96675 0.96709 0.96751 0.96800 0.96854 0.96913 0.96975 0.97036 0.97097 0.97155 0.97208 0.97254 0.97292 0.97320 0.97337 0.97343
0.175  0.96437 0.96453 0.96479 0.96515 0.96559 0.96611 0.96669 0.96731 0.96796 0.96861 0.96926 0.96987 0.97042 0.97091 0.97131 0.97160 0.97178 0.97180
0.180  0.96233 0.96250 0.96278 0.96315 0.96362 0.96417 0.96478 0.96543 0.96612 0.96681 0.96749 0.96813 0.96872 0.96923 0.96965 0.96996 0.97016 0.97018
0.185  0.96024 0.96042 0.96071 0.96111 0.96160 0.96217 0.96282 0.96350 0.96423 0.96495 0.96567 0.96635 0.96697 0.96751 0.96795 0.96828 0.96848 0.96852
0.190  0.95810 0.95829 0.95859 0.95901 0.95952 0.96013 0.96080 0.96153 0.96229 0.96305 0.96380 0.96452 0.96517 0.96574 0.96621 0.96655 0.96676 0.96680
0.195  0.95590 0.95610 0.95642 0.95685 0.95739 0.95803 0.95874 0.95950 0.96030 0.96111 0.96189 0.96265 0.96333 0.96393 0.96441 0.96477 0.96500 0.96505
0.200  0.95365 0.95385 0.95419 0.95465 0.95521 0.95588 0.95663 0.95742 0.95826 0.95911 0.95993 0.96072 0.96144 0.96207 0.96257 0.96295 0.96319 0.96325
0.205  0.95134 0.95156 0.95191 0.95239 0.95298 0.95368 0.95446 0.95530 0.95617 0.95706 0.95792 0.95875 0.95950 0.96016 0.96069 0.96109 0.96133 0.96140
0.210  0.94898 0.94921 0.94958 0.95008 0.95070 0.95143 0.95225 0.95312 0.95404 0.95496 0.95587 0.95673 0.95752 0.95821 0.95877 0.95918 0.95943 0.95951
0.215  0.94657 0.94681 0.94719 0.94772 0.94837 0.94913 0.94998 0.95089 0.95185 0.95282 0.95377 0.95467 0.95549 0.95621 0.95679 0.95722 0.95749 0.95757
0.220  0.94411 0.94435 0.94476 0.94530 0.94598 0.94678 0.94767 0.94862 0.94962 0.95063 0.95162 0.95255 0.95341 0.95416 0.95477 0.95522 0.95550 0.95559
0.225  0.94159 0.94185 0.94227 0.94284 0.94354 0.94437 0.94530 0.94629 0.94733 0.94839 0.94942 0.95040 0.95129 0.95207 0.95271 0.95318 0.95347 0.95357
0.230  0.93903 0.93929 0.93973 0.94032 0.94106 0.94192 0.94289 0.94392 0.94500 0.94610 0.94717 0.94819 0.94912 0.94994 0.95060 0.95109 0.95139 0.95150
0.235  0.93641 0.93668 0.93714 0.93776 0.93852 0.93942 0.94042 0.94150 0.94263 0.94377 0.94488 0.94594 0.94691 0.94776 0.94845 0.94896 0.94927 0.94938
0.240  0.93374 0.93403 0.93450 0.93514 0.93593 0.93687 0.93791 0.93903 0.94020 0.94138 0.94254 0.94365 0.94465 0.94553 0.94625 0.94678 0.94710 0.94717
0.245  0.93102 0.93132 0.93180 0.93247 0.93330 0.93426 0.93535 0.93651 0.93773 0.93895 0.94016 0.94130 0.94235 0.94326 0.94400 0.94455 0.94489 0.94497
0.250  0.92825 0.92856 0.92906 0.92975 0.93061 0.93161 0.93274 0.93394 0.93520 0.93648 0.93773 0.93891 0.94000 0.94094 0.94171 0.94229 0.94264 0.94273
0.255  0.92542 0.92574 0.92627 0.92699 0.92787 0.92891 0.93008 0.93133 0.93264 0.93395 0.93525 0.93648 0.93760 0.93858 0.93938 0.93997 0.94034 0.94044
0.260  0.92255 0.92288 0.92343 0.92417 0.92509 0.92617 0.92737 0.92867 0.93002 0.93139 0.93272 0.93400 0.93516 0.93617 0.93700 0.93762 0.93799 0.93810
0.265  0.91963 0.91997 0.92054 0.92131 0.92226 0.92337 0.92461 0.92596 0.92736 0.92877 0.93016 0.93147 0.93268 0.93372 0.93458 0.93521 0.93560 0.93572
0.270  0.91666 0.91701 0.91759 0.91839 0.91937 0.92053 0.92181 0.92320 0.92465 0.92611 0.92754 0.92890 0.93014 0.93123 0.93211 0.93277 0.93317 0.93330
0.275  0.91364 0.91401 0.91460 0.91543 0.91644 0.91763 0.91896 0.92039 0.92189 0.92340 0.92488 0.92628 0.92757 0.92869 0.92960 0.93028 0.93070 0.93083
0.280  0.91057 0.91095 0.91157 0.91242 0.91347 0.91469 0.91607 0.91754 0.91909 0.92064 0.92217 0.92362 0.92495 0.92610 0.92705 0.92774 0.92818 0.92832
0.285  0.90745 0.90784 0.90848 0.90936 0.91044 0.91171 0.91312 0.91464 0.91623 0.91784 0.91942 0.92092 0.92228 0.92347 0.92445 0.92517 0.92561 0.92577
0.290  0.90429 0.90469 0.90535 0.90625 0.90737 0.90867 0.91013 0.91170 0.91333 0.91500 0.91662 0.91817 0.91957 0.92080 0.92180 0.92255 0.92301 0.92312
0.295  0.90107 0.90149 0.90217 0.90310 0.90425 0.90559 0.90709 0.90871 0.91039 0.91211 0.91378 0.91537 0.91682 0.91809 0.91912 0.91988 0.92036 0.92048
0.300  0.89781 0.89824 0.89894 0.89989 0.90108 0.90246 0.90401 0.90567 0.90741 0.90917 0.91089 0.91253 0.91402 0.91532 0.91639 0.91718 0.91766 0.91780
0.305  0.89451 0.89495 0.89566 0.89664 0.89786 0.89929 0.90088 0.90259 0.90438 0.90618 0.90796 0.90964 0.91118 0.91252 0.91361 0.91442 0.91492 0.91507
0.310  0.89115 0.89160 0.89234 0.89335 0.89460 0.89607 0.89771 0.89946 0.90130 0.90316 0.90498 0.90671 0.90829 0.90967 0.91079 0.91163 0.91214 0.91230
0.315  0.88775 0.88822 0.88897 0.89001 0.89130 0.89280 0.89448 0.89629 0.89818 0.90009 0.90196 0.90374 0.90536 0.90677 0.90793 0.90879 0.90931 0.90948
0.320  0.88430 0.88478 0.88556 0.88662 0.88794 0.88949 0.89122 0.89307 0.89501 0.89697 0.89889 0.90072 0.90239 0.90384 0.90502 0.90590 0.90644 0.90662
0.325  0.88081 0.88130 0.88210 0.88319 0.88454 0.88613 0.88791 0.88981 0.89180 0.89381 0.89578 0.89765 0.89937 0.90086 0.90207 0.90297 0.90353 0.90372
0.330  0.87727 0.87777 0.87859 0.87971 0.88110 0.88273 0.88455 0.88650 0.88854 0.89061 0.89263 0.89455 0.89630 0.89783 0.89908 0.90001 0.90058 0.90077
0.335  0.87369 0.87420 0.87504 0.87619 0.87762 0.87928 0.88114 0.88316 0.88525 0.88736 0.88943 0.89140 0.89319 0.89477 0.89605 0.89699 0.89758 0.89774
0.340  0.87006 0.87059 0.87145 0.87263 0.87409 0.87579 0.87770 0.87976 0.88190 0.88407 0.88619 0.88821 0.89005 0.89166 0.89297 0.89394 0.89454 0.89471
0.345  0.86639 0.86693 0.86781 0.86902 0.87051 0.87226 0.87421 0.87631 0.87851 0.88073 0.88291 0.88497 0.88686 0.88850 0.88985 0.89084 0.89145 0.89163
0.350  0.86267 0.86323 0.86413 0.86536 0.86689 0.86868 0.87068 0.87283 0.87507 0.87735 0.87958 0.88169 0.88362 0.88530 0.88668 0.88770 0.88833 0.88852
0.355  0.85891 0.85948 0.86040 0.86166 0.86323 0.86506 0.86711 0.86931 0.87160 0.87392 0.87621 0.87837 0.88034 0.88206 0.88347 0.88452 0.88516 0.88536
0.360  0.85511 0.85569 0.85663 0.85792 0.85952 0.86140 0.86349 0.86574 0.86808 0.87046 0.87279 0.87501 0.87702 0.87878 0.88022 0.88129 0.88194 0.88216
0.365  0.85126 0.85185 0.85282 0.85414 0.85577 0.85769 0.85983 0.86213 0.86452 0.86695 0.86933 0.87160 0.87366 0.87546 0.87693 0.87801 0.87868 0.87891
0.370  0.84737 0.84798 0.84896 0.85031 0.85198 0.85394 0.85612 0.85847 0.86092 0.86340 0.86583 0.86814 0.87025 0.87209 0.87359 0.87470 0.87539 0.87562
0.375  0.84344 0.84406 0.84507 0.84644 0.84815 0.85015 0.85238 0.85478 0.85728 0.85981 0.86229 0.86465 0.86680 0.86868 0.87021 0.87135 0.87205 0.87225
0.380  0.83947 0.84010 0.84113 0.84253 0.84427 0.84631 0.84859 0.85104 0.85359 0.85617 0.85871 0.86111 0.86330 0.86523 0.86679 0.86795 0.86867 0.86887
0.385  0.83545 0.83610 0.83714 0.83858 0.84036 0.84243 0.84476 0.84726 0.84987 0.85250 0.85508 0.85753 0.85978 0.86173 0.86333 0.86451 0.86524 0.86546
0.390  0.83140 0.83205 0.83312 0.83458 0.83640 0.83852 0.84088 0.84343 0.84609 0.84878 0.85142 0.85392 0.85620 0.85819 0.85982 0.86103 0.86177 0.86200
0.395  0.82730 0.82797 0.82906 0.83055 0.83239 0.83456 0.83697 0.83957 0.84228 0.84502 0.84771 0.85026 0.85258 0.85461 0.85627 0.85750 0.85826 0.85850
0.400  0.82316 0.82384 0.82495 0.82647 0.82835 0.83055 0.83301 0.83565 0.83841 0.84120 0.84396 0.84656 0.84893 0.85099 0.85268 0.85393 0.85470 0.85496
0.405  0.81898 0.81967 0.82081 0.82235 0.82426 0.82651 0.82901 0.83171 0.83452 0.83736 0.84015 0.84281 0.84522 0.84733 0.84905 0.85032 0.85111 0.85138
0.410  0.81476 0.81547 0.81662 0.81819 0.82014 0.82242 0.82498 0.82772 0.83059 0.83348 0.83632 0.83901 0.84148 0.84362 0.84537 0.84667 0.84747 0.84770
0.415  0.81051 0.81122 0.81240 0.81399 0.81598 0.81830 0.82090 0.82369 0.82661 0.82955 0.83244 0.83518 0.83768 0.83988 0.84166 0.84298 0.84379 0.84404
0.420  0.80621 0.80694 0.80813 0.80976 0.81178 0.81414 0.81678 0.81963 0.82259 0.82559 0.82853 0.83132 0.83386 0.83608 0.83790 0.83924 0.84007 0.84033
0.425  0.80187 0.80261 0.80382 0.80548 0.80754 0.80994 0.81263 0.81552 0.81854 0.82158 0.82457 0.82741 0.82999 0.83225 0.83410 0.83547 0.83631 0.83657
0.430  0.79750 0.79825 0.79948 0.80117 0.80326 0.80570 0.80843 0.81137 0.81444 0.81754 0.82057 0.82346 0.82609 0.82838 0.83025 0.83165 0.83250 0.83278
0.435  0.79308 0.79385 0.79510 0.79681 0.79894 0.80142 0.80420 0.80718 0.81030 0.81345 0.81654 0.81946 0.82214 0.82447 0.82637 0.82778 0.82865 0.82894
0.440  0.78863 0.78941 0.79068 0.79242 0.79458 0.79710 0.79992 0.80296 0.80612 0.80932 0.81245 0.81543 0.81815 0.82051 0.82245 0.82388 0.82476 0.82507
0.445  0.78414 0.78493 0.78622 0.78799 0.79019 0.79275 0.79561 0.79869 0.80189 0.80514 0.80832 0.81135 0.81411 0.81652 0.81848 0.81994 0.82083 0.82110
0.450  0.77962 0.78042 0.78173 0.78353 0.78575 0.78835 0.79125 0.79437 0.79763 0.80093 0.80416 0.80723 0.81003 0.81248 0.81447 0.81595 0.81686 0.81714
0.455  0.77505 0.77587 0.77720 0.77902 0.78128 0.78392 0.78685 0.79003 0.79334 0.79668 0.79996 0.80307 0.80591 0.80840 0.81042 0.81193 0.81285 0.81314
0.460  0.77045 0.77128 0.77263 0.77448 0.77677 0.77944 0.78242 0.78564 0.78900 0.79240 0.79572 0.79888 0.80176 0.80427 0.80633 0.80786 0.80879 0.80909
0.465  0.76582 0.76665 0.76802 0.76990 0.77222 0.77492 0.77796 0.78122 0.78463 0.78807 0.79145 0.79465 0.79757 0.80011 0.80220 0.80374 0.80469 0.80500
0.470  0.76115 0.76199 0.76338 0.76528 0.76764 0.77038 0.77345 0.77677 0.78022 0.78371 0.78713 0.79037 0.79333 0.79591 0.79802 0.79959 0.80055 0.80088
0.475  0.75644 0.75730 0.75871 0.76063 0.76302 0.76580 0.76891 0.77227 0.77577 0.77930 0.78277 0.78606 0.78906 0.79167 0.79381 0.79539 0.79637 0.79666
0.480  0.75169 0.75256 0.75399 0.75594 0.75835 0.76118 0.76434 0.76773 0.77128 0.77485 0.77836 0.78170 0.78474 0.78739 0.78956 0.79116 0.79215 0.79245
0.485  0.74692 0.74780 0.74924 0.75122 0.75366 0.75652 0.75972 0.76316 0.76674 0.77036 0.77391 0.77729 0.78037 0.78307 0.78526 0.78689 0.78788 0.78820
0.490  0.74210 0.74299 0.74446 0.74646 0.74893 0.75183 0.75507 0.75855 0.76216 0.76584 0.76944 0.77286 0.77597 0.77869 0.78092 0.78257 0.78358 0.78390
0.495  0.73725 0.73816 0.73964 0.74166 0.74417 0.74710 0.75038 0.75388 0.75756 0.76128 0.76492 0.76838 0.77154 0.77429 0.77654 0.77821 0.77924 0.77957
0.500  0.73237 0.73329 0.73479 0.73683 0.73937 0.74233 0.74565 0.74920 0.75292 0.75668 0.76037 0.76387 0.76706 0.76984 0.77212 0.77381 0.77485 0.77519
0.505  0.72746 0.72838 0.72990 0.73196 0.73453 0.73753 0.74087 0.74448 0.74824 0.75205 0.75578 0.75932 0.76255 0.76536 0.76766 0.76936 0.77041 0.77072
0.510  0.72251 0.72344 0.72498 0.72706 0.72966 0.73270 0.73607 0.73972 0.74353 0.74738 0.75115 0.75473 0.75799 0.76083 0.76316 0.76488 0.76594 0.76626
0.515  0.71752 0.71847 0.72002 0.72213 0.72476 0.72782 0.73124 0.73493 0.73878 0.74266 0.74647 0.75008 0.75339 0.75627 0.75862 0.76036 0.76143 0.76176
0.520  0.71250 0.71346 0.71503 0.71716 0.71982 0.72290 0.72637 0.73010 0.73399 0.73789 0.74175 0.74540 0.74873 0.75166 0.75404 0.75579 0.75687 0.75722
0.525  0.70745 0.70842 0.71000 0.71216 0.71484 0.71796 0.72146 0.72523 0.72915 0.73310 0.73700 0.74069 0.74406 0.74700 0.74941 0.75119 0.75228 0.75264
0.530  0.70237 0.70335 0.70495 0.70712 0.70984 0.71298 0.71652 0.72033 0.72427 0.72828 0.73222 0.73594 0.73935 0.74231 0.74473 0.74654 0.74764 0.74801
0.535  0.69726 0.69824 0.69986 0.70206 0.70479 0.70797 0.71155 0.71538 0.71937 0.72342 0.72739 0.73116 0.73459 0.73758 0.74003 0.74184 0.74296 0.74330
0.540  0.69211 0.69311 0.69473 0.69696 0.69972 0.70293 0.70653 0.71039 0.71443 0.71852 0.72253 0.72633 0.72980 0.73282 0.73528 0.73712 0.73824 0.73859
0.545  0.68693 0.68794 0.68957 0.69182 0.69459 0.69785 0.70149 0.70538 0.70946 0.71359 0.71763 0.72146 0.72496 0.72801 0.73050 0.73234 0.73348 0.73384
0.550  0.68172 0.68274 0.68439 0.68666 0.68945 0.69274 0.69639 0.70033 0.70445 0.70861 0.71267 0.71653 0.72006 0.72316 0.72567 0.72753 0.72868 0.72904
0.555  0.67648 0.67750 0.67917 0.68146 0.68428 0.68759 0.69127 0.69525 0.69940 0.70358 0.70769 0.71159 0.71515 0.71825 0.72080 0.72268 0.72383 0.72421
0.560  0.67121 0.67224 0.67392 0.67622 0.67907 0.68241 0.68612 0.69014 0.69432 0.69853 0.70268 0.70661 0.71020 0.71332 0.71588 0.71778 0.71895 0.71934
0.565  0.66590 0.66694 0.66864 0.67096 0.67383 0.67720 0.68094 0.68498 0.68918 0.69344 0.69762 0.70159 0.70520 0.70836 0.71093 0.71284 0.71402 0.71437
0.570  0.66057 0.66162 0.66332 0.66566 0.66856 0.67194 0.67572 0.67980 0.68402 0.68832 0.69253 0.69653 0.70017 0.70335 0.70594 0.70786 0.70905 0.70941
0.575  0.65520 0.65626 0.65798 0.66033 0.66325 0.66665 0.67047 0.67457 0.67883 0.68316 0.68741 0.69143 0.69510 0.69829 0.70091 0.70284 0.70404 0.70441
0.580  0.64980 0.65087 0.65260 0.65496 0.65791 0.66133 0.66518 0.66929 0.67361 0.67797 0.68224 0.68627 0.68997 0.69320 0.69583 0.69778 0.69898 0.69937
0.585  0.64438 0.64545 0.64719 0.64957 0.65254 0.65599 0.65986 0.66400 0.66835 0.67273 0.67701 0.68109 0.68481 0.68805 0.69072 0.69268 0.69389 0.69428
0.590  0.63892 0.64000 0.64176 0.64415 0.64714 0.65061 0.65450 0.65867 0.66305 0.66743 0.67176 0.67587 0.67962 0.68288 0.68555 0.68753 0.68875 0.68916
0.595  0.63344 0.63452 0.63629 0.63870 0.64171 0.64520 0.64910 0.65332 0.65771 0.66213 0.66649 0.67062 0.67439 0.67767 0.68035 0.68234 0.68357 0.68394
0.600  0.62792 0.62901 0.63079 0.63321 0.63624 0.63976 0.64367 0.64792 0.65233 0.65679 0.66117 0.66533 0.66912 0.67242 0.67512 0.67712 0.67835 0.67873
0.605  0.62237 0.62347 0.62526 0.62770 0.63072 0.63428 0.63822 0.64249 0.64691 0.65141 0.65582 0.65999 0.66380 0.66712 0.66984 0.67185 0.67309 0.67348
0.610  0.61680 0.61789 0.61970 0.62215 0.62519 0.62877 0.63273 0.63702 0.64147 0.64599 0.65042 0.65461 0.65844 0.66179 0.66452 0.66654 0.66778 0.66818
0.615  0.61119 0.61230 0.61411 0.61658 0.61963 0.62323 0.62721 0.63152 0.63599 0.64054 0.64497 0.64918 0.65304 0.65639 0.65915 0.66118 0.66243 0.66284
0.620  0.60556 0.60667 0.60849 0.61097 0.61404 0.61764 0.62166 0.62596 0.63048 0.63504 0.63949 0.64373 0.64760 0.65098 0.65373 0.65578 0.65704 0.65742
0.625  0.59990 0.60101 0.60284 0.60533 0.60842 0.61202 0.61607 0.62039 0.62493 0.62949 0.63398 0.63824 0.64213 0.64552 0.64829 0.65034 0.65160 0.65199
0.630  0.59421 0.59532 0.59716 0.59967 0.60277 0.60638 0.61045 0.61479 0.61935 0.62392 0.62844 0.63272 0.63662 0.64002 0.64280 0.64486 0.64613 0.64653
0.635  0.58849 0.58961 0.59144 0.59397 0.59708 0.60071 0.60479 0.60916 0.61372 0.61832 0.62286 0.62715 0.63107 0.63448 0.63727 0.63934 0.64061 0.64102
0.640  0.58274 0.58386 0.58570 0.58824 0.59136 0.59501 0.59908 0.60348 0.60804 0.61268 0.61723 0.62154 0.62545 0.62889 0.63170 0.63377 0.63504 0.63546
0.645  0.57696 0.57809 0.57994 0.58247 0.58562 0.58927 0.59336 0.59778 0.60235 0.60701 0.61157 0.61587 0.61982 0.62325 0.62606 0.62816 0.62944 0.62982
0.650  0.57115 0.57228 0.57414 0.57667 0.57984 0.58351 0.58760 0.59204 0.59663 0.60130 0.60584 0.61018 0.61414 0.61759 0.62041 0.62249 0.62378 0.62418
0.655  0.56531 0.56645 0.56831 0.57085 0.57402 0.57771 0.58181 0.58623 0.59087 0.59554 0.60010 0.60446 0.60843 0.61188 0.61471 0.61680 0.61809 0.61849
0.660  0.55945 0.56059 0.56246 0.56500 0.56816 0.57187 0.57599 0.58042 0.58507 0.58973 0.59433 0.59869 0.60267 0.60613 0.60896 0.61106 0.61235 0.61276
0.665  0.55356 0.55470 0.55657 0.55912 0.56229 0.56601 0.57014 0.57457 0.57923 0.58390 0.58851 0.59288 0.59687 0.60034 0.60317 0.60527 0.60657 0.60699
0.670  0.54763 0.54878 0.55065 0.55321 0.55638 0.56008 0.56425 0.56869 0.57333 0.57804 0.58266 0.58703 0.59100 0.59448 0.59734 0.59945 0.60074 0.60117
0.675  0.54168 0.54283 0.54471 0.54727 0.55045 0.55416 0.55832 0.56278 0.56742 0.57214 0.57676 0.58112 0.58512 0.58860 0.59145 0.59357 0.59487 0.59526
0.680  0.53570 0.53685 0.53873 0.54130 0.54448 0.54819 0.55234 0.55683 0.56147 0.56620 0.57080 0.57519 0.57920 0.58268 0.58554 0.58765 0.58895 0.58936
0.685  0.52970 0.53085 0.53273 0.53530 0.53848 0.54220 0.54635 0.55084 0.55549 0.56022 0.56483 0.56922 0.57323 0.57672 0.57957 0.58169 0.58299 0.58340
0.690  0.52366 0.52481 0.52669 0.52926 0.53245 0.53617 0.54032 0.54480 0.54948 0.55417 0.55882 0.56321 0.56722 0.57071 0.57357 0.57568 0.57698 0.57740
0.695  0.51759 0.51874 0.52063 0.52320 0.52639 0.53011 0.53427 0.53873 0.54342 0.54812 0.55276 0.55716 0.56116 0.56466 0.56751 0.56963 0.57093 0.57136
0.700  0.51150 0.51265 0.51453 0.51711 0.52030 0.52402 0.52817 0.53264 0.53733 0.54203 0.54667 0.55103 0.55505 0.55854 0.56140 0.56353 0.56483 0.56522
0.705  0.50537 0.50653 0.50841 0.51098 0.51417 0.51789 0.52205 0.52651 0.53116 0.53590 0.54053 0.54490 0.54891 0.55240 0.55525 0.55737 0.55867 0.55908
0.710  0.49922 0.50037 0.50225 0.50482 0.50800 0.51173 0.51588 0.52034 0.52499 0.52973 0.53432 0.53872 0.54273 0.54622 0.54907 0.55118 0.55248 0.55289
0.715  0.49304 0.49419 0.49606 0.49861 0.50180 0.50551 0.50968 0.51414 0.51879 0.52351 0.52811 0.53250 0.53650 0.53998 0.54283 0.54494 0.54624 0.54666
0.720  0.48682 0.48797 0.48983 0.49240 0.49557 0.49928 0.50342 0.50790 0.51254 0.51722 0.52185 0.52623 0.53023 0.53371 0.53655 0.53865 0.53995 0.54038
0.725  0.48058 0.48172 0.48359 0.48614 0.48932 0.49302 0.49715 0.50162 0.50626 0.51093 0.51555 0.51992 0.52388 0.52736 0.53022 0.53232 0.53361 0.53400
0.730  0.47430 0.47545 0.47731 0.47986 0.48303 0.48672 0.49084 0.49528 0.49993 0.50460 0.50921 0.51354 0.51752 0.52099 0.52382 0.52592 0.52722 0.52762
0.735  0.46800 0.46914 0.47100 0.47354 0.47670 0.48039 0.48450 0.48892 0.49356 0.49822 0.50281 0.50714 0.51111 0.51457 0.51740 0.51949 0.52078 0.52119
0.740  0.46166 0.46279 0.46465 0.46719 0.47034 0.47402 0.47812 0.48253 0.48713 0.49181 0.49635 0.50070 0.50466 0.50811 0.51092 0.51301 0.51429 0.51471
0.745  0.45530 0.45642 0.45828 0.46081 0.46395 0.46762 0.47171 0.47610 0.48068 0.48535 0.48988 0.49421 0.49815 0.50159 0.50440 0.50648 0.50776 0.50818
0.750  0.44890 0.45002 0.45187 0.45439 0.45752 0.46118 0.46525 0.46963 0.47420 0.47880 0.48336 0.48767 0.49160 0.49502 0.49782 0.49989 0.50117 0.50155
0.755  0.44247 0.44359 0.44543 0.44794 0.45106 0.45469 0.45875 0.46312 0.46767 0.47226 0.47679 0.48108 0.48497 0.48839 0.49117 0.49325 0.49452 0.49491
0.760  0.43601 0.43712 0.43895 0.44146 0.44456 0.44815 0.45219 0.45656 0.46110 0.46567 0.47018 0.47443 0.47833 0.48172 0.48450 0.48655 0.48782 0.48823
0.765  0.42951 0.43062 0.43244 0.43493 0.43800 0.44160 0.44562 0.44994 0.45449 0.45904 0.46351 0.46775 0.47163 0.47501 0.47777 0.47981 0.48107 0.48148
0.770  0.42298 0.42408 0.42590 0.42838 0.43143 0.43501 0.43901 0.44331 0.44779 0.45236 0.45679 0.46102 0.46488 0.46824 0.47099 0.47302 0.47427 0.47469
0.775  0.41642 0.41751 0.41932 0.42176 0.42482 0.42838 0.43236 0.43664 0.44109 0.44563 0.45003 0.45424 0.45808 0.46142 0.46415 0.46617 0.46741 0.46779
0.780  0.40982 0.41091 0.41270 0.41513 0.41817 0.42171 0.42567 0.42992 0.43434 0.43881 0.44323 0.44741 0.45120 0.45452 0.45723 0.45926 0.46050 0.46088
0.785  0.40318 0.40427 0.40605 0.40846 0.41148 0.41500 0.41893 0.42315 0.42755 0.43199 0.43638 0.44050 0.44429 0.44759 0.45029 0.45229 0.45352 0.45391
0.790  0.39651 0.39759 0.39936 0.40176 0.40475 0.40825 0.41215 0.41634 0.42071 0.42512 0.42948 0.43357 0.43733 0.44061 0.44328 0.44526 0.44649 0.44689
0.795  0.38980 0.39087 0.39263 0.39501 0.39798 0.40145 0.40529 0.40947 0.41382 0.41820 0.42248 0.42658 0.43031 0.43357 0.43622 0.43818 0.43940 0.43975
0.800  0.38305 0.38412 0.38585 0.38822 0.39117 0.39458 0.39842 0.40255 0.40686 0.41123 0.41547 0.41954 0.42324 0.42646 0.42910 0.43104 0.43225 0.43261
0.805  0.37627 0.37732 0.37904 0.38139 0.38432 0.38770 0.39151 0.39560 0.39986 0.40420 0.40841 0.41244 0.41611 0.41928 0.42191 0.42384 0.42503 0.42540
0.810  0.36944 0.37049 0.37219 0.37452 0.37741 0.38077 0.38454 0.38860 0.39282 0.39708 0.40129 0.40528 0.40889 0.41206 0.41464 0.41656 0.41775 0.41813
0.815  0.36258 0.36361 0.36529 0.36761 0.37045 0.37380 0.37753 0.38155 0.38573 0.38995 0.39412 0.39803 0.40164 0.40477 0.40733 0.40923 0.41040 0.41079
0.820  0.35567 0.35669 0.35836 0.36065 0.36346 0.36677 0.37047 0.37444 0.37858 0.38276 0.38688 0.39076 0.39433 0.39743 0.39996 0.40184 0.40299 0.40334
0.825  0.34871 0.34973 0.35137 0.35364 0.35642 0.35970 0.36336 0.36729 0.37138 0.37551 0.37955 0.38342 0.38695 0.39001 0.39252 0.39437 0.39552 0.39586
0.830  0.34171 0.34272 0.34434 0.34658 0.34934 0.35258 0.35618 0.36004 0.36411 0.36820 0.37220 0.37602 0.37950 0.38253 0.38501 0.38684 0.38797 0.38832
0.835  0.33467 0.33566 0.33727 0.33946 0.34220 0.34540 0.34893 0.35277 0.35676 0.36083 0.36478 0.36855 0.37196 0.37496 0.37740 0.37922 0.38034 0.38070
0.840  0.32757 0.32855 0.33014 0.33230 0.33501 0.33816 0.34165 0.34544 0.34938 0.35336 0.35729 0.36098 0.36438 0.36734 0.36975 0.37154 0.37264 0.37296
0.845  0.32043 0.32139 0.32296 0.32509 0.32776 0.33084 0.33431 0.33805 0.34194 0.34586 0.34974 0.35338 0.35672 0.35964 0.36202 0.36378 0.36487 0.36519
0.850  0.31323 0.31417 0.31572 0.31782 0.32045 0.32349 0.32691 0.33059 0.33442 0.33829 0.34210 0.34570 0.34900 0.35187 0.35421 0.35595 0.35702 0.35735
0.855  0.30597 0.30690 0.30843 0.31050 0.31309 0.31608 0.31945 0.32307 0.32684 0.33065 0.33438 0.33794 0.34119 0.34401 0.34632 0.34803 0.34908 0.34941
0.860  0.29866 0.29957 0.30108 0.30311 0.30564 0.30861 0.31192 0.31548 0.31919 0.32294 0.32660 0.33011 0.33327 0.33605 0.33833 0.34002 0.34106 0.34135
0.865  0.29129 0.29218 0.29366 0.29567 0.29814 0.30106 0.30432 0.30779 0.31143 0.31515 0.31875 0.32219 0.32530 0.32804 0.33027 0.33192 0.33294 0.33324
0.870  0.28385 0.28473 0.28618 0.28815 0.29058 0.29345 0.29662 0.30005 0.30363 0.30724 0.31081 0.31416 0.31724 0.31993 0.32212 0.32374 0.32474 0.32504
0.875  0.27635 0.27721 0.27862 0.28056 0.28295 0.28576 0.28887 0.29224 0.29574 0.29928 0.30279 0.30607 0.30909 0.31172 0.31387 0.31546 0.31644 0.31675
0.880  0.26877 0.26962 0.27100 0.27290 0.27524 0.27799 0.28104 0.28434 0.28777 0.29124 0.29464 0.29789 0.30085 0.30342 0.30552 0.30708 0.30804 0.30830
0.885  0.26112 0.26195 0.26330 0.26516 0.26745 0.27012 0.27312 0.27635 0.27971 0.28311 0.28643 0.28960 0.29249 0.29499 0.29705 0.29859 0.29953 0.29980
0.890  0.25339 0.25420 0.25552 0.25734 0.25958 0.26218 0.26512 0.26827 0.27155 0.27487 0.27811 0.28122 0.28402 0.28648 0.28849 0.28998 0.29090 0.29118
0.895  0.24558 0.24637 0.24765 0.24941 0.25161 0.25415 0.25702 0.26006 0.26326 0.26653 0.26969 0.27269 0.27545 0.27785 0.27981 0.28127 0.28216 0.28244
0.900  0.23767 0.23844 0.23970 0.24141 0.24355 0.24603 0.24881 0.25178 0.25490 0.25805 0.26116 0.26408 0.26677 0.26910 0.27101 0.27243 0.27330 0.27354
0.905  0.22967 0.23042 0.23164 0.23330 0.23538 0.23779 0.24047 0.24339 0.24642 0.24948 0.25250 0.25534 0.25796 0.26023 0.26208 0.26346 0.26430 0.26454
0.910  0.22156 0.22229 0.22347 0.22508 0.22708 0.22944 0.23205 0.23487 0.23781 0.24078 0.24369 0.24647 0.24901 0.25119 0.25300 0.25434 0.25516 0.25541
0.915  0.21334 0.21404 0.21519 0.21675 0.21869 0.22097 0.22349 0.22623 0.22908 0.23195 0.23477 0.23746 0.23989 0.24203 0.24377 0.24506 0.24586 0.24612
0.920  0.20499 0.20567 0.20678 0.20829 0.21016 0.21236 0.21480 0.21745 0.22020 0.22297 0.22569 0.22827 0.23064 0.23270 0.23439 0.23564 0.23641 0.23662
0.925  0.19651 0.19716 0.19823 0.19969 0.20149 0.20359 0.20596 0.20851 0.21113 0.21383 0.21645 0.21893 0.22122 0.22321 0.22483 0.22603 0.22677 0.22699
0.930  0.18788 0.18850 0.18953 0.19093 0.19266 0.19468 0.19696 0.19937 0.20192 0.20449 0.20703 0.20941 0.21161 0.21352 0.21508 0.21623 0.21694 0.21716
0.935  0.17908 0.17968 0.18066 0.18200 0.18366 0.18559 0.18777 0.19009 0.19252 0.19498 0.19739 0.19970 0.20180 0.20362 0.20511 0.20622 0.20690 0.20708
0.940  0.17009 0.17066 0.17160 0.17288 0.17446 0.17630 0.17836 0.18059 0.18292 0.18526 0.18756 0.18976 0.19174 0.19348 0.19491 0.19596 0.19661 0.19681
0.945  0.16090 0.16144 0.16233 0.16354 0.16504 0.16680 0.16875 0.17087 0.17307 0.17530 0.17748 0.17956 0.18144 0.18310 0.18445 0.18546 0.18608 0.18622
0.950  0.15146 0.15198 0.15280 0.15395 0.15538 0.15703 0.15887 0.16088 0.16296 0.16506 0.16712 0.16907 0.17087 0.17243 0.17370 0.17465 0.17523 0.17539
0.955  0.14175 0.14223 0.14301 0.14408 0.14541 0.14698 0.14871 0.15059 0.15252 0.15449 0.15644 0.15827 0.15996 0.16142 0.16262 0.16351 0.16405 0.16417
0.960  0.13172 0.13216 0.13289 0.13389 0.13512 0.13658 0.13819 0.13992 0.14174 0.14357 0.14539 0.14709 0.14866 0.15003 0.15114 0.15197 0.15247 0.15260
0.965  0.12129 0.12170 0.12237 0.12329 0.12443 0.12576 0.12726 0.12885 0.13053 0.13222 0.13388 0.13547 0.13690 0.13816 0.13919 0.13995 0.14042 0.14052
0.970  0.11039 0.11076 0.11138 0.11221 0.11325 0.11446 0.11583 0.11727 0.11880 0.12034 0.12185 0.12329 0.12460 0.12574 0.12668 0.12737 0.12780 0.12792
0.975  0.09889 0.09922 0.09977 0.10052 0.10145 0.10253 0.10374 0.10505 0.10642 0.10779 0.10914 0.11042 0.11160 0.11262 0.11346 0.11408 0.11447 0.11456
0.980  0.08659 0.08688 0.08736 0.08802 0.08883 0.08977 0.09082 0.09197 0.09316 0.09437 0.09554 0.09666 0.09769 0.09858 0.09932 0.09986 0.10019 0.10027
0.985  0.07317 0.07341 0.07382 0.07437 0.07505 0.07584 0.07673 0.07769 0.07868 0.07969 0.08070 0.08163 0.08250 0.08325 0.08387 0.08432 0.08460 0.08465
0.990  0.05799 0.05818 0.05850 0.05893 0.05946 0.06009 0.06078 0.06154 0.06231 0.06311 0.06389 0.06463 0.06531 0.06590 0.06638 0.06674 0.06696 0.06701
0.995  0.03939 0.03952 0.03973 0.04002 0.04038 0.04080 0.04126 0.04176 0.04228 0.04282 0.04334 0.04384 0.04429 0.04468 0.04501 0.04525 0.04540 0.04539
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e070.dat <==
# alpha = +0.10 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998
0.010  0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99990
0.015  0.99972 0.99972 0.99972 0.99973 0.99973 0.99973 0.99974 0.99974 0.99975 0.99975 0.99976 0.99976 0.99977 0.99977 0.99978 0.99978 0.99978 0.99978
0.020  0.99950 0.99950 0.99951 0.99951 0.99952 0.99953 0.99954 0.99954 0.99955 0.99956 0.99957 0.99958 0.99959 0.99960 0.99960 0.99961 0.99961 0.99961
0.025  0.99922 0.99923 0.99923 0.99924 0.99925 0.99926 0.99927 0.99929 0.99930 0.99932 0.99933 0.99935 0.99936 0.99937 0.99938 0.99939 0.99939 0.99939
0.030  0.99888 0.99888 0.99889 0.99891 0.99892 0.99894 0.99896 0.99898 0.99900 0.99902 0.99904 0.99906 0.99908 0.99909 0.99911 0.99912 0.99912 0.99912
0.035  0.99848 0.99848 0.99849 0.99851 0.99853 0.99855 0.99858 0.99861 0.99863 0.99866 0.99869 0.99872 0.99874 0.99877 0.99878 0.99880 0.99880 0.99881
0.040  0.99801 0.99802 0.99803 0.99805 0.99808 0.99811 0.99814 0.99818 0.99822 0.99825 0.99829 0.99833 0.99836 0.99839 0.99841 0.99843 0.99844 0.99844
0.045  0.99748 0.99749 0.99751 0.99754 0.99757 0.99761 0.99765 0.99770 0.99774 0.99779 0.99784 0.99788 0.99792 0.99796 0.99799 0.99801 0.99802 0.99803
0.050  0.99689 0.99690 0.99693 0.99696 0.99700 0.99705 0.99710 0.99716 0.99721 0.99727 0.99733 0.99739 0.99744 0.99748 0.99752 0.99754 0.99756 0.99757
0.055  0.99624 0.99626 0.99628 0.99632 0.99637 0.99643 0.99649 0.99656 0.99663 0.99670 0.99677 0.99684 0.99690 0.99695 0.99700 0.99703 0.99705 0.99706
0.060  0.99552 0.99554 0.99558 0.99563 0.99568 0.99575 0.99582 0.99591 0.99599 0.99608 0.99616 0.99624 0.99631 0.99637 0.99642 0.99646 0.99649 0.99650
0.065  0.99475 0.99477 0.99481 0.99487 0.99493 0.99501 0.99510 0.99520 0.99530 0.99539 0.99549 0.99559 0.99567 0.99574 0.99580 0.99585 0.99588 0.99589
0.070  0.99391 0.99394 0.99399 0.99405 0.99413 0.99422 0.99432 0.99443 0.99454 0.99466 0.99477 0.99488 0.99498 0.99507 0.99513 0.99519 0.99522 0.99524
0.075  0.99301 0.99305 0.99310 0.99317 0.99326 0.99337 0.99348 0.99361 0.99374 0.99387 0.99400 0.99413 0.99424 0.99434 0.99442 0.99448 0.99451 0.99449
0.080  0.99205 0.99209 0.99215 0.99223 0.99233 0.99245 0.99259 0.99273 0.99288 0.99303 0.99318 0.99332 0.99345 0.99356 0.99365 0.99372 0.99376 0.99374
0.085  0.99103 0.99107 0.99114 0.99123 0.99135 0.99148 0.99163 0.99179 0.99196 0.99213 0.99230 0.99246 0.99260 0.99273 0.99283 0.99291 0.99295 0.99294
0.090  0.98995 0.99000 0.99007 0.99018 0.99030 0.99046 0.99062 0.99080 0.99099 0.99118 0.99137 0.99155 0.99171 0.99185 0.99196 0.99205 0.99210 0.99209
0.095  0.98881 0.98886 0.98894 0.98906 0.98920 0.98937 0.98956 0.98976 0.98997 0.99018 0.99039 0.99058 0.99076 0.99092 0.99105 0.99114 0.99120 0.99119
0.100  0.98760 0.98766 0.98775 0.98788 0.98804 0.98822 0.98843 0.98865 0.98889 0.98912 0.98935 0.98957 0.98977 0.98994 0.99008 0.99018 0.99025 0.99025
0.105  0.98634 0.98640 0.98650 0.98664 0.98682 0.98702 0.98725 0.98749 0.98775 0.98801 0.98826 0.98850 0.98872 0.98891 0.98907 0.98918 0.98925 0.98925
0.110  0.98501 0.98508 0.98520 0.98535 0.98554 0.98576 0.98601 0.98628 0.98656 0.98684 0.98712 0.98738 0.98762 0.98783 0.98800 0.98813 0.98820 0.98821
0.115  0.98363 0.98370 0.98383 0.98399 0.98420 0.98445 0.98472 0.98501 0.98532 0.98562 0.98593 0.98621 0.98647 0.98670 0.98689 0.98703 0.98711 0.98712
0.120  0.98218 0.98227 0.98240 0.98258 0.98281 0.98307 0.98337 0.98369 0.98402 0.98435 0.98468 0.98499 0.98528 0.98552 0.98573 0.98588 0.98597 0.98598
0.125  0.98068 0.98077 0.98091 0.98111 0.98135 0.98164 0.98196 0.98231 0.98266 0.98303 0.98338 0.98372 0.98403 0.98430 0.98452 0.98468 0.98478 0.98480
0.130  0.97911 0.97921 0.97937 0.97958 0.97984 0.98015 0.98050 0.98087 0.98126 0.98165 0.98203 0.98240 0.98273 0.98302 0.98326 0.98343 0.98354 0.98356
0.135  0.97749 0.97759 0.97776 0.97799 0.97827 0.97861 0.97898 0.97938 0.97980 0.98022 0.98063 0.98102 0.98138 0.98169 0.98195 0.98213 0.98225 0.98228
0.140  0.97581 0.97592 0.97610 0.97634 0.97665 0.97701 0.97740 0.97783 0.97828 0.97873 0.97918 0.97960 0.97998 0.98032 0.98059 0.98079 0.98091 0.98095
0.145  0.97406 0.97418 0.97437 0.97464 0.97497 0.97535 0.97577 0.97623 0.97671 0.97720 0.97767 0.97812 0.97853 0.97889 0.97918 0.97940 0.97953 0.97957
0.150  0.97226 0.97239 0.97259 0.97288 0.97322 0.97363 0.97409 0.97458 0.97509 0.97561 0.97611 0.97660 0.97703 0.97741 0.97773 0.97796 0.97810 0.97814
0.155  0.97040 0.97054 0.97076 0.97106 0.97143 0.97186 0.97235 0.97287 0.97342 0.97396 0.97451 0.97502 0.97548 0.97589 0.97622 0.97647 0.97662 0.97667
0.160  0.96848 0.96863 0.96886 0.96918 0.96957 0.97004 0.97055 0.97111 0.97169 0.97227 0.97284 0.97339 0.97388 0.97432 0.97467 0.97493 0.97509 0.97515
0.165  0.96651 0.96666 0.96691 0.96724 0.96766 0.96815 0.96870 0.96929 0.96991 0.97052 0.97113 0.97171 0.97224 0.97269 0.97307 0.97335 0.97352 0.97358
0.170  0.96447 0.96463 0.96490 0.96525 0.96570 0.96622 0.96680 0.96742 0.96807 0.96872 0.96937 0.96998 0.97054 0.97102 0.97142 0.97171 0.97189 0.97196
0.175  0.96238 0.96255 0.96283 0.96321 0.96368 0.96422 0.96484 0.96550 0.96618 0.96687 0.96756 0.96820 0.96879 0.96930 0.96972 0.97003 0.97022 0.97026
0.180  0.96023 0.96041 0.96070 0.96110 0.96160 0.96218 0.96282 0.96352 0.96424 0.96497 0.96569 0.96637 0.96699 0.96753 0.96798 0.96831 0.96851 0.96855
0.185  0.95803 0.95822 0.95852 0.95894 0.95946 0.96007 0.96076 0.96149 0.96225 0.96302 0.96378 0.96450 0.96515 0.96572 0.96618 0.96653 0.96674 0.96679
0.190  0.95576 0.95596 0.95629 0.95673 0.95728 0.95792 0.95863 0.95940 0.96021 0.96101 0.96181 0.96257 0.96325 0.96385 0.96434 0.96470 0.96493 0.96498
0.195  0.95345 0.95365 0.95399 0.95446 0.95503 0.95571 0.95646 0.95726 0.95811 0.95896 0.95979 0.96059 0.96131 0.96194 0.96245 0.96283 0.96307 0.96313
0.200  0.95107 0.95129 0.95164 0.95213 0.95273 0.95344 0.95423 0.95507 0.95596 0.95685 0.95773 0.95856 0.95932 0.95998 0.96051 0.96091 0.96116 0.96123
0.205  0.94864 0.94887 0.94924 0.94975 0.95038 0.95112 0.95195 0.95283 0.95376 0.95469 0.95561 0.95648 0.95727 0.95796 0.95853 0.95895 0.95920 0.95928
0.210  0.94615 0.94639 0.94678 0.94731 0.94797 0.94875 0.94961 0.95054 0.95151 0.95249 0.95344 0.95435 0.95518 0.95591 0.95650 0.95693 0.95720 0.95728
0.215  0.94361 0.94386 0.94427 0.94482 0.94551 0.94632 0.94722 0.94819 0.94920 0.95023 0.95122 0.95217 0.95304 0.95380 0.95441 0.95487 0.95515 0.95524
0.220  0.94101 0.94127 0.94170 0.94228 0.94300 0.94384 0.94478 0.94579 0.94685 0.94792 0.94896 0.94995 0.95085 0.95164 0.95229 0.95276 0.95306 0.95315
0.225  0.93836 0.93863 0.93907 0.93968 0.94043 0.94131 0.94229 0.94334 0.94444 0.94555 0.94664 0.94767 0.94862 0.94944 0.95011 0.95061 0.95091 0.95101
0.230  0.93565 0.93594 0.93640 0.93703 0.93781 0.93872 0.93974 0.94084 0.94198 0.94314 0.94428 0.94535 0.94633 0.94719 0.94789 0.94840 0.94872 0.94883
0.235  0.93289 0.93319 0.93367 0.93432 0.93513 0.93608 0.93715 0.93829 0.93948 0.94068 0.94186 0.94298 0.94400 0.94489 0.94562 0.94615 0.94648 0.94660
0.240  0.93008 0.93038 0.93088 0.93157 0.93241 0.93339 0.93450 0.93568 0.93692 0.93817 0.93940 0.94056 0.94162 0.94254 0.94330 0.94386 0.94420 0.94429
0.245  0.92721 0.92753 0.92805 0.92875 0.92963 0.93065 0.93180 0.93303 0.93431 0.93561 0.93688 0.93809 0.93919 0.94015 0.94093 0.94151 0.94187 0.94196
0.250  0.92429 0.92462 0.92516 0.92589 0.92680 0.92786 0.92905 0.93033 0.93166 0.93300 0.93432 0.93557 0.93671 0.93771 0.93852 0.93912 0.93949 0.93960
0.255  0.92132 0.92166 0.92221 0.92298 0.92392 0.92502 0.92625 0.92757 0.92895 0.93034 0.93171 0.93301 0.93419 0.93522 0.93606 0.93669 0.93707 0.93718
0.260  0.91829 0.91864 0.91922 0.92001 0.92098 0.92212 0.92339 0.92477 0.92620 0.92764 0.92905 0.93040 0.93162 0.93268 0.93356 0.93420 0.93460 0.93472
0.265  0.91521 0.91558 0.91617 0.91699 0.91800 0.91918 0.92049 0.92191 0.92339 0.92488 0.92634 0.92773 0.92900 0.93010 0.93100 0.93167 0.93208 0.93221
0.270  0.91209 0.91246 0.91308 0.91392 0.91496 0.91618 0.91754 0.91901 0.92054 0.92208 0.92359 0.92502 0.92633 0.92747 0.92840 0.92910 0.92952 0.92966
0.275  0.90891 0.90929 0.90993 0.91080 0.91188 0.91314 0.91454 0.91605 0.91763 0.91923 0.92079 0.92227 0.92362 0.92480 0.92576 0.92647 0.92691 0.92706
0.280  0.90567 0.90608 0.90673 0.90763 0.90874 0.91004 0.91149 0.91305 0.91468 0.91633 0.91794 0.91947 0.92086 0.92208 0.92307 0.92380 0.92426 0.92441
0.285  0.90239 0.90281 0.90348 0.90441 0.90555 0.90689 0.90839 0.91000 0.91168 0.91338 0.91504 0.91662 0.91805 0.91931 0.92033 0.92109 0.92156 0.92172
0.290  0.89906 0.89949 0.90018 0.90114 0.90232 0.90370 0.90524 0.90690 0.90863 0.91038 0.91210 0.91372 0.91520 0.91649 0.91755 0.91833 0.91881 0.91894
0.295  0.89568 0.89612 0.89683 0.89782 0.89904 0.90046 0.90205 0.90375 0.90553 0.90734 0.90910 0.91078 0.91230 0.91363 0.91472 0.91552 0.91602 0.91616
0.300  0.89225 0.89270 0.89344 0.89445 0.89570 0.89717 0.89880 0.90056 0.90239 0.90424 0.90606 0.90779 0.90935 0.91072 0.91184 0.91267 0.91318 0.91333
0.305  0.88877 0.88923 0.88999 0.89103 0.89232 0.89383 0.89551 0.89731 0.89920 0.90110 0.90298 0.90475 0.90636 0.90777 0.90892 0.90977 0.91030 0.91046
0.310  0.88524 0.88572 0.88650 0.88756 0.88889 0.89044 0.89217 0.89402 0.89596 0.89792 0.89984 0.90166 0.90332 0.90477 0.90595 0.90683 0.90737 0.90754
0.315  0.88166 0.88215 0.88295 0.88405 0.88541 0.88700 0.88878 0.89068 0.89268 0.89469 0.89666 0.89853 0.90024 0.90173 0.90294 0.90384 0.90439 0.90457
0.320  0.87803 0.87854 0.87936 0.88049 0.88188 0.88352 0.88534 0.88730 0.88935 0.89141 0.89343 0.89536 0.89711 0.89864 0.89988 0.90080 0.90137 0.90156
0.325  0.87436 0.87488 0.87572 0.87688 0.87831 0.87999 0.88186 0.88387 0.88597 0.88809 0.89016 0.89213 0.89393 0.89550 0.89678 0.89772 0.89831 0.89850
0.330  0.87064 0.87117 0.87204 0.87322 0.87469 0.87641 0.87833 0.88039 0.88254 0.88472 0.88685 0.88886 0.89071 0.89232 0.89363 0.89460 0.89520 0.89540
0.335  0.86687 0.86742 0.86831 0.86952 0.87103 0.87279 0.87475 0.87687 0.87907 0.88130 0.88348 0.88555 0.88744 0.88909 0.89043 0.89143 0.89204 0.89222
0.340  0.86306 0.86362 0.86453 0.86577 0.86731 0.86912 0.87113 0.87330 0.87556 0.87784 0.88008 0.88220 0.88413 0.88582 0.88720 0.88821 0.88884 0.88903
0.345  0.85920 0.85977 0.86070 0.86198 0.86356 0.86540 0.86746 0.86968 0.87199 0.87433 0.87662 0.87879 0.88077 0.88250 0.88391 0.88496 0.88560 0.88579
0.350  0.85530 0.85588 0.85683 0.85814 0.85975 0.86164 0.86375 0.86602 0.86838 0.87078 0.87312 0.87535 0.87737 0.87913 0.88058 0.88165 0.88231 0.88251
0.355  0.85135 0.85194 0.85292 0.85425 0.85590 0.85784 0.85999 0.86231 0.86473 0.86718 0.86958 0.87185 0.87392 0.87573 0.87720 0.87830 0.87897 0.87919
0.360  0.84735 0.84796 0.84896 0.85032 0.85201 0.85399 0.85619 0.85856 0.86104 0.86353 0.86598 0.86831 0.87043 0.87228 0.87379 0.87491 0.87559 0.87582
0.365  0.84331 0.84393 0.84495 0.84635 0.84807 0.85009 0.85235 0.85477 0.85730 0.85985 0.86235 0.86473 0.86690 0.86878 0.87033 0.87147 0.87217 0.87241
0.370  0.83923 0.83986 0.84090 0.84233 0.84409 0.84615 0.84846 0.85093 0.85351 0.85612 0.85868 0.86110 0.86332 0.86525 0.86682 0.86798 0.86870 0.86895
0.375  0.83510 0.83575 0.83681 0.83827 0.84007 0.84217 0.84452 0.84705 0.84968 0.85235 0.85496 0.85743 0.85969 0.86166 0.86327 0.86446 0.86519 0.86541
0.380  0.83093 0.83159 0.83268 0.83416 0.83600 0.83815 0.84054 0.84312 0.84581 0.84853 0.85119 0.85372 0.85602 0.85803 0.85967 0.86089 0.86163 0.86186
0.385  0.82671 0.82739 0.82850 0.83001 0.83189 0.83408 0.83652 0.83915 0.84190 0.84467 0.84738 0.84996 0.85231 0.85435 0.85603 0.85727 0.85803 0.85827
0.390  0.82246 0.82315 0.82428 0.82582 0.82773 0.82996 0.83246 0.83514 0.83794 0.84076 0.84353 0.84616 0.84855 0.85064 0.85235 0.85361 0.85439 0.85464
0.395  0.81816 0.81886 0.82001 0.82159 0.82353 0.82581 0.82835 0.83108 0.83393 0.83681 0.83964 0.84231 0.84475 0.84688 0.84862 0.84991 0.85070 0.85096
0.400  0.81382 0.81454 0.81571 0.81731 0.81929 0.82161 0.82419 0.82698 0.82988 0.83281 0.83570 0.83843 0.84091 0.84308 0.84484 0.84616 0.84696 0.84723
0.405  0.80944 0.81017 0.81136 0.81299 0.81501 0.81737 0.82000 0.82284 0.82579 0.82878 0.83171 0.83449 0.83703 0.83923 0.84103 0.84237 0.84319 0.84347
0.410  0.80502 0.80576 0.80697 0.80863 0.81068 0.81309 0.81577 0.81866 0.82167 0.82471 0.82769 0.83051 0.83310 0.83534 0.83717 0.83853 0.83937 0.83962
0.415  0.80055 0.80131 0.80254 0.80423 0.80632 0.80876 0.81150 0.81443 0.81749 0.82059 0.82362 0.82649 0.82911 0.83141 0.83327 0.83465 0.83551 0.83577
0.420  0.79605 0.79682 0.79807 0.79979 0.80192 0.80440 0.80718 0.81017 0.81328 0.81643 0.81951 0.82243 0.82510 0.82743 0.82933 0.83073 0.83160 0.83187
0.425  0.79151 0.79229 0.79356 0.79531 0.79747 0.80000 0.80282 0.80586 0.80903 0.81223 0.81536 0.81833 0.82104 0.82340 0.82534 0.82677 0.82765 0.82793
0.430  0.78692 0.78772 0.78901 0.79079 0.79299 0.79556 0.79843 0.80151 0.80473 0.80798 0.81117 0.81419 0.81694 0.81934 0.82130 0.82276 0.82365 0.82394
0.435  0.78230 0.78311 0.78442 0.78623 0.78846 0.79107 0.79399 0.79713 0.80039 0.80370 0.80693 0.81000 0.81280 0.81524 0.81723 0.81870 0.81961 0.81992
0.440  0.77764 0.77846 0.77980 0.78163 0.78390 0.78655 0.78951 0.79270 0.79601 0.79937 0.80265 0.80577 0.80861 0.81109 0.81311 0.81461 0.81553 0.81585
0.445  0.77294 0.77378 0.77513 0.77699 0.77930 0.78199 0.78499 0.78822 0.79158 0.79499 0.79833 0.80150 0.80439 0.80690 0.80895 0.81047 0.81141 0.81170
0.450  0.76821 0.76905 0.77043 0.77232 0.77466 0.77739 0.78043 0.78371 0.78713 0.79058 0.79397 0.79718 0.80011 0.80267 0.80475 0.80629 0.80724 0.80754
0.455  0.76343 0.76429 0.76569 0.76760 0.76998 0.77275 0.77583 0.77916 0.78263 0.78613 0.78957 0.79282 0.79579 0.79839 0.80050 0.80207 0.80303 0.80334
0.460  0.75862 0.75949 0.76091 0.76285 0.76526 0.76806 0.77119 0.77457 0.77809 0.78164 0.78513 0.78843 0.79144 0.79407 0.79621 0.79780 0.79878 0.79910
0.465  0.75377 0.75465 0.75609 0.75806 0.76050 0.76334 0.76652 0.76994 0.77351 0.77711 0.78065 0.78399 0.78705 0.78971 0.79188 0.79349 0.79449 0.79481
0.470  0.74889 0.74978 0.75124 0.75323 0.75571 0.75858 0.76181 0.76528 0.76889 0.77255 0.77612 0.77952 0.78261 0.78531 0.78751 0.78914 0.79015 0.79048
0.475  0.74397 0.74487 0.74635 0.74837 0.75087 0.75379 0.75706 0.76057 0.76424 0.76794 0.77156 0.77500 0.77813 0.78086 0.78309 0.78475 0.78576 0.78607
0.480  0.73901 0.73993 0.74143 0.74347 0.74600 0.74896 0.75227 0.75583 0.75954 0.76328 0.76695 0.77044 0.77361 0.77638 0.77864 0.78031 0.78134 0.78166
0.485  0.73402 0.73495 0.73646 0.73854 0.74110 0.74410 0.74745 0.75105 0.75479 0.75858 0.76230 0.76583 0.76904 0.77185 0.77414 0.77583 0.77687 0.77721
0.490  0.72900 0.72993 0.73147 0.73356 0.73616 0.73919 0.74258 0.74623 0.75001 0.75385 0.75762 0.76119 0.76444 0.76727 0.76960 0.77131 0.77237 0.77271
0.495  0.72393 0.72488 0.72644 0.72856 0.73118 0.73425 0.73768 0.74136 0.74520 0.74909 0.75290 0.75651 0.75980 0.76266 0.76501 0.76675 0.76782 0.76817
0.500  0.71884 0.71980 0.72137 0.72351 0.72617 0.72928 0.73274 0.73646 0.74035 0.74428 0.74813 0.75179 0.75511 0.75801 0.76038 0.76214 0.76322 0.76358
0.505  0.71371 0.71468 0.71627 0.71843 0.72112 0.72426 0.72776 0.73153 0.73547 0.73944 0.74333 0.74703 0.75039 0.75332 0.75572 0.75749 0.75858 0.75892
0.510  0.70855 0.70953 0.71113 0.71332 0.71604 0.71922 0.72275 0.72656 0.73054 0.73456 0.73849 0.74222 0.74563 0.74859 0.75101 0.75280 0.75391 0.75425
0.515  0.70335 0.70434 0.70596 0.70817 0.71092 0.71413 0.71770 0.72156 0.72558 0.72963 0.73361 0.73737 0.74082 0.74381 0.74626 0.74807 0.74919 0.74954
0.520  0.69812 0.69912 0.70076 0.70299 0.70577 0.70900 0.71262 0.71652 0.72058 0.72466 0.72868 0.73248 0.73596 0.73899 0.74147 0.74330 0.74442 0.74479
0.525  0.69286 0.69387 0.69553 0.69778 0.70059 0.70385 0.70750 0.71144 0.71553 0.71966 0.72372 0.72756 0.73107 0.73413 0.73663 0.73848 0.73962 0.73999
0.530  0.68756 0.68859 0.69026 0.69253 0.69537 0.69866 0.70235 0.70632 0.71044 0.71462 0.71872 0.72261 0.72615 0.72923 0.73175 0.73362 0.73477 0.73515
0.535  0.68224 0.68327 0.68495 0.68726 0.69012 0.69344 0.69717 0.70116 0.70533 0.70955 0.71369 0.71761 0.72118 0.72429 0.72684 0.72872 0.72988 0.73024
0.540  0.67688 0.67792 0.67962 0.68194 0.68483 0.68818 0.69194 0.69597 0.70018 0.70444 0.70862 0.71257 0.71618 0.71931 0.72188 0.72378 0.72495 0.72532
0.545  0.67149 0.67254 0.67425 0.67660 0.67950 0.68289 0.68669 0.69075 0.69500 0.69930 0.70350 0.70749 0.71113 0.71430 0.71688 0.71880 0.71998 0.72035
0.550  0.66607 0.66713 0.66886 0.67122 0.67414 0.67757 0.68138 0.68549 0.68978 0.69411 0.69834 0.70235 0.70602 0.70923 0.71184 0.71377 0.71496 0.71535
0.555  0.66062 0.66169 0.66343 0.66581 0.66876 0.67221 0.67605 0.68020 0.68452 0.68887 0.69314 0.69720 0.70090 0.70412 0.70676 0.70871 0.70990 0.71030
0.560  0.65514 0.65621 0.65797 0.66037 0.66334 0.66682 0.67069 0.67487 0.67923 0.68361 0.68792 0.69201 0.69573 0.69898 0.70163 0.70360 0.70481 0.70521
0.565  0.64963 0.65071 0.65248 0.65490 0.65789 0.66140 0.66530 0.66951 0.67388 0.67831 0.68266 0.68677 0.69053 0.69380 0.69647 0.69845 0.69966 0.70004
0.570  0.64408 0.64518 0.64696 0.64940 0.65241 0.65594 0.65987 0.66411 0.66851 0.67298 0.67735 0.68150 0.68528 0.68857 0.69126 0.69326 0.69448 0.69487
0.575  0.63851 0.63961 0.64141 0.64386 0.64690 0.65044 0.65441 0.65868 0.66311 0.66761 0.67201 0.67619 0.67999 0.68331 0.68602 0.68802 0.68926 0.68965
0.580  0.63291 0.63402 0.63582 0.63829 0.64136 0.64492 0.64892 0.65319 0.65768 0.66220 0.66663 0.67082 0.67466 0.67800 0.68073 0.68275 0.68399 0.68439
0.585  0.62728 0.62840 0.63021 0.63269 0.63578 0.63937 0.64339 0.64769 0.65221 0.65676 0.66120 0.66543 0.66929 0.67264 0.67540 0.67743 0.67868 0.67909
0.590  0.62162 0.62274 0.62457 0.62707 0.63017 0.63378 0.63783 0.64216 0.64670 0.65126 0.65575 0.66000 0.66388 0.66726 0.67002 0.67207 0.67333 0.67375
0.595  0.61594 0.61706 0.61890 0.62141 0.62454 0.62817 0.63222 0.63660 0.64116 0.64574 0.65026 0.65454 0.65844 0.66184 0.66461 0.66667 0.66794 0.66833
0.600  0.61022 0.61135 0.61320 0.61573 0.61886 0.62252 0.62659 0.63100 0.63557 0.64019 0.64473 0.64903 0.65296 0.65637 0.65916 0.66123 0.66250 0.66291
0.605  0.60448 0.60561 0.60747 0.61001 0.61315 0.61684 0.62093 0.62536 0.62995 0.63460 0.63917 0.64349 0.64743 0.65087 0.65367 0.65575 0.65703 0.65744
0.610  0.59870 0.59984 0.60172 0.60427 0.60742 0.61113 0.61524 0.61969 0.62430 0.62898 0.63357 0.63790 0.64186 0.64532 0.64814 0.65022 0.65151 0.65193
0.615  0.59290 0.59405 0.59593 0.59849 0.60167 0.60539 0.60952 0.61398 0.61862 0.62332 0.62791 0.63227 0.63625 0.63972 0.64256 0.64466 0.64594 0.64637
0.620  0.58708 0.58823 0.59012 0.59269 0.59588 0.59961 0.60377 0.60823 0.61291 0.61763 0.62223 0.62661 0.63061 0.63409 0.63693 0.63904 0.64034 0.64074
0.625  0.58122 0.58238 0.58427 0.58686 0.59006 0.59379 0.59798 0.60246 0.60716 0.61187 0.61652 0.62092 0.62493 0.62842 0.63128 0.63339 0.63470 0.63511
0.630  0.57534 0.57650 0.57840 0.58100 0.58421 0.58796 0.59216 0.59666 0.60137 0.60610 0.61077 0.61518 0.61921 0.62271 0.62558 0.62770 0.62901 0.62943
0.635  0.56943 0.57059 0.57250 0.57511 0.57833 0.58209 0.58631 0.59083 0.59554 0.60030 0.60498 0.60941 0.61345 0.61697 0.61984 0.62197 0.62328 0.62370
0.640  0.56350 0.56466 0.56657 0.56919 0.57242 0.57620 0.58041 0.58496 0.58967 0.59446 0.59915 0.60359 0.60763 0.61117 0.61406 0.61619 0.61750 0.61794
0.645  0.55753 0.55870 0.56062 0.56324 0.56649 0.57027 0.57449 0.57906 0.58379 0.58859 0.59329 0.59773 0.60179 0.60533 0.60822 0.61037 0.61169 0.61209
0.650  0.55154 0.55272 0.55464 0.55726 0.56052 0.56432 0.56855 0.57312 0.57786 0.58268 0.58737 0.59184 0.59591 0.59946 0.60236 0.60451 0.60583 0.60624
0.655  0.54553 0.54670 0.54863 0.55125 0.55452 0.55833 0.56257 0.56713 0.57191 0.57672 0.58143 0.58591 0.58999 0.59355 0.59645 0.59860 0.59993 0.60035
0.660  0.53949 0.54067 0.54259 0.54522 0.54848 0.55231 0.55656 0.56113 0.56592 0.57072 0.57546 0.57995 0.58404 0.58760 0.59050 0.59266 0.59399 0.59441
0.665  0.53342 0.53460 0.53653 0.53916 0.54243 0.54626 0.55052 0.55510 0.55989 0.56471 0.56945 0.57394 0.57804 0.58160 0.58451 0.58667 0.58800 0.58843
0.670  0.52732 0.52851 0.53044 0.53308 0.53635 0.54017 0.54445 0.54903 0.55381 0.55865 0.56340 0.56789 0.57198 0.57555 0.57848 0.58064 0.58197 0.58241
0.675  0.52120 0.52239 0.52432 0.52696 0.53024 0.53406 0.53835 0.54294 0.54771 0.55256 0.55731 0.56179 0.56590 0.56947 0.57239 0.57456 0.57589 0.57631
0.680  0.51506 0.51624 0.51818 0.52082 0.52410 0.52792 0.53219 0.53680 0.54158 0.54644 0.55116 0.55567 0.55978 0.56336 0.56628 0.56844 0.56977 0.57020
0.685  0.50889 0.51007 0.51201 0.51465 0.51793 0.52176 0.52602 0.53064 0.53542 0.54027 0.54501 0.54951 0.55362 0.55720 0.56012 0.56228 0.56362 0.56404
0.690  0.50269 0.50387 0.50581 0.50845 0.51173 0.51556 0.51983 0.52443 0.52922 0.53405 0.53881 0.54331 0.54742 0.55100 0.55392 0.55608 0.55741 0.55785
0.695  0.49646 0.49765 0.49959 0.50223 0.50551 0.50933 0.51360 0.51818 0.52299 0.52782 0.53257 0.53707 0.54117 0.54475 0.54767 0.54983 0.55116 0.55160
0.700  0.49022 0.49140 0.49333 0.49598 0.49925 0.50307 0.50734 0.51192 0.51672 0.52155 0.52630 0.53077 0.53488 0.53845 0.54137 0.54354 0.54487 0.54528
0.705  0.48394 0.48512 0.48706 0.48969 0.49297 0.49679 0.50105 0.50563 0.51039 0.51524 0.51998 0.52445 0.52855 0.53212 0.53504 0.53720 0.53853 0.53895
0.710  0.47764 0.47882 0.48075 0.48338 0.48665 0.49047 0.49472 0.49929 0.50406 0.50890 0.51361 0.51810 0.52219 0.52575 0.52866 0.53082 0.53214 0.53257
0.715  0.47131 0.47249 0.47441 0.47703 0.48029 0.48410 0.48836 0.49293 0.49769 0.50251 0.50722 0.51170 0.51578 0.51934 0.52224 0.52439 0.52572 0.52615
0.720  0.46496 0.46613 0.46805 0.47067 0.47392 0.47772 0.48195 0.48653 0.49128 0.49607 0.50079 0.50526 0.50933 0.51288 0.51578 0.51792 0.51924 0.51968
0.725  0.45858 0.45975 0.46166 0.46428 0.46752 0.47131 0.47553 0.48010 0.48484 0.48961 0.49432 0.49878 0.50282 0.50636 0.50927 0.51141 0.51273 0.51313
0.730  0.45217 0.45334 0.45525 0.45786 0.46109 0.46487 0.46908 0.47361 0.47836 0.48312 0.48781 0.49223 0.49629 0.49982 0.50270 0.50484 0.50616 0.50657
0.735  0.44574 0.44690 0.44880 0.45141 0.45463 0.45840 0.46259 0.46711 0.47184 0.47659 0.48126 0.48567 0.48971 0.49323 0.49610 0.49823 0.49954 0.49997
0.740  0.43928 0.44044 0.44234 0.44493 0.44814 0.45189 0.45608 0.46057 0.46526 0.47002 0.47465 0.47907 0.48309 0.48660 0.48946 0.49158 0.49288 0.49331
0.745  0.43280 0.43395 0.43584 0.43842 0.44162 0.44536 0.44952 0.45400 0.45867 0.46341 0.46802 0.47242 0.47643 0.47992 0.48277 0.48488 0.48618 0.48661
0.750  0.42629 0.42743 0.42931 0.43188 0.43507 0.43879 0.44294 0.44740 0.45205 0.45673 0.46136 0.46573 0.46972 0.47319 0.47603 0.47813 0.47943 0.47982
0.755  0.41975 0.42089 0.42276 0.42532 0.42849 0.43219 0.43632 0.44076 0.44538 0.45005 0.45465 0.45900 0.46295 0.46641 0.46923 0.47134 0.47262 0.47303
0.760  0.41318 0.41431 0.41618 0.41872 0.42187 0.42554 0.42964 0.43408 0.43868 0.44332 0.44790 0.45220 0.45616 0.45959 0.46240 0.46448 0.46577 0.46618
0.765  0.40659 0.40771 0.40957 0.41210 0.41521 0.41887 0.42295 0.42734 0.43194 0.43656 0.44109 0.44539 0.44931 0.45273 0.45552 0.45759 0.45886 0.45928
0.770  0.39996 0.40108 0.40293 0.40544 0.40854 0.41218 0.41623 0.42059 0.42513 0.42975 0.43424 0.43852 0.44243 0.44582 0.44860 0.45065 0.45191 0.45233
0.775  0.39331 0.39443 0.39626 0.39874 0.40183 0.40545 0.40947 0.41381 0.41832 0.42290 0.42736 0.43162 0.43549 0.43886 0.44162 0.44366 0.44491 0.44530
0.780  0.38663 0.38774 0.38956 0.39202 0.39509 0.39868 0.40268 0.40698 0.41146 0.41598 0.42044 0.42466 0.42849 0.43184 0.43457 0.43661 0.43786 0.43825
0.785  0.37992 0.38102 0.38283 0.38527 0.38832 0.39188 0.39585 0.40012 0.40456 0.40905 0.41348 0.41764 0.42146 0.42478 0.42750 0.42951 0.43075 0.43115
0.790  0.37318 0.37428 0.37606 0.37849 0.38152 0.38505 0.38898 0.39322 0.39763 0.40208 0.40646 0.41059 0.41438 0.41768 0.42037 0.42236 0.42359 0.42399
0.795  0.36641 0.36750 0.36927 0.37168 0.37468 0.37817 0.38205 0.38626 0.39065 0.39506 0.39938 0.40350 0.40725 0.41052 0.41319 0.41516 0.41638 0.41675
0.800  0.35961 0.36069 0.36243 0.36483 0.36780 0.37124 0.37511 0.37926 0.38361 0.38799 0.39227 0.39635 0.40007 0.40331 0.40595 0.40791 0.40911 0.40949
0.805  0.35278 0.35384 0.35557 0.35794 0.36089 0.36430 0.36812 0.37224 0.37653 0.38088 0.38512 0.38916 0.39284 0.39603 0.39866 0.40060 0.40179 0.40217
0.810  0.34592 0.34697 0.34868 0.35103 0.35393 0.35731 0.36110 0.36518 0.36942 0.37370 0.37792 0.38192 0.38554 0.38871 0.39130 0.39322 0.39441 0.39479
0.815  0.33902 0.34006 0.34175 0.34407 0.34693 0.35029 0.35404 0.35807 0.36226 0.36649 0.37067 0.37460 0.37820 0.38134 0.38390 0.38580 0.38697 0.38736
0.820  0.33209 0.33312 0.33479 0.33708 0.33991 0.34323 0.34693 0.35092 0.35506 0.35924 0.36337 0.36725 0.37081 0.37392 0.37645 0.37832 0.37947 0.37983
0.825  0.32512 0.32614 0.32779 0.33006 0.33285 0.33613 0.33978 0.34372 0.34781 0.35194 0.35599 0.35985 0.36337 0.36643 0.36893 0.37078 0.37192 0.37227
0.830  0.31812 0.31912 0.32075 0.32299 0.32574 0.32898 0.33259 0.33644 0.34051 0.34459 0.34858 0.35240 0.35587 0.35888 0.36135 0.36318 0.36430 0.36466
0.835  0.31108 0.31207 0.31367 0.31586 0.31860 0.32179 0.32532 0.32915 0.33314 0.33719 0.34112 0.34488 0.34828 0.35126 0.35370 0.35550 0.35662 0.35698
0.840  0.30400 0.30497 0.30656 0.30872 0.31141 0.31455 0.31804 0.32181 0.32574 0.32970 0.33361 0.33728 0.34066 0.34360 0.34600 0.34777 0.34887 0.34920
0.845  0.29688 0.29784 0.29940 0.30152 0.30418 0.30725 0.31071 0.31442 0.31829 0.32219 0.32604 0.32965 0.33298 0.33587 0.33823 0.33998 0.34105 0.34138
0.850  0.28972 0.29066 0.29220 0.29429 0.29690 0.29992 0.30332 0.30698 0.31078 0.31462 0.31839 0.32196 0.32523 0.32807 0.33039 0.33211 0.33317 0.33350
0.855  0.28251 0.28343 0.28495 0.28701 0.28957 0.29255 0.29588 0.29948 0.30321 0.30699 0.31068 0.31420 0.31742 0.32021 0.32249 0.32418 0.32522 0.32555
0.860  0.27526 0.27617 0.27766 0.27968 0.28218 0.28512 0.28839 0.29192 0.29559 0.29930 0.30292 0.30638 0.30951 0.31226 0.31450 0.31617 0.31719 0.31749
0.865  0.26796 0.26885 0.27031 0.27229 0.27475 0.27763 0.28085 0.28428 0.28788 0.29154 0.29510 0.29849 0.30156 0.30425 0.30645 0.30808 0.30909 0.30939
0.870  0.26062 0.26149 0.26292 0.26486 0.26726 0.27009 0.27322 0.27660 0.28013 0.28369 0.28720 0.29050 0.29353 0.29617 0.29833 0.29992 0.30090 0.30121
0.875  0.25322 0.25407 0.25546 0.25737 0.25972 0.26249 0.26555 0.26886 0.27232 0.27580 0.27924 0.28246 0.28543 0.28801 0.29012 0.29168 0.29264 0.29295
0.880  0.24576 0.24660 0.24795 0.24982 0.25212 0.25482 0.25782 0.26106 0.26443 0.26784 0.27117 0.27435 0.27725 0.27977 0.28183 0.28336 0.28429 0.28456
0.885  0.23825 0.23906 0.24039 0.24221 0.24446 0.24708 0.25002 0.25318 0.25647 0.25980 0.26305 0.26616 0.26898 0.27143 0.27344 0.27494 0.27585 0.27613
0.890  0.23068 0.23147 0.23276 0.23453 0.23673 0.23928 0.24215 0.24523 0.24844 0.25168 0.25485 0.25787 0.26061 0.26301 0.26497 0.26642 0.26732 0.26760
0.895  0.22304 0.22381 0.22506 0.22678 0.22893 0.23141 0.23420 0.23717 0.24029 0.24347 0.24656 0.24948 0.25216 0.25450 0.25641 0.25782 0.25869 0.25897
0.900  0.21533 0.21607 0.21730 0.21896 0.22105 0.22346 0.22617 0.22906 0.23209 0.23515 0.23818 0.24101 0.24362 0.24589 0.24774 0.24912 0.24996 0.25020
0.905  0.20754 0.20827 0.20945 0.21107 0.21308 0.21543 0.21803 0.22086 0.22380 0.22677 0.22969 0.23245 0.23498 0.23717 0.23897 0.24030 0.24112 0.24136
0.910  0.19967 0.20037 0.20152 0.20309 0.20502 0.20731 0.20983 0.21256 0.21541 0.21828 0.22109 0.22377 0.22622 0.22833 0.23007 0.23137 0.23216 0.23240
0.915  0.19172 0.19240 0.19350 0.19501 0.19688 0.19909 0.20152 0.20416 0.20691 0.20968 0.21239 0.21498 0.21732 0.21938 0.22106 0.22230 0.22307 0.22332
0.920  0.18367 0.18432 0.18539 0.18684 0.18864 0.19076 0.19311 0.19565 0.19829 0.20096 0.20358 0.20606 0.20832 0.21030 0.21192 0.21312 0.21386 0.21407
0.925  0.17551 0.17614 0.17716 0.17856 0.18029 0.18231 0.18458 0.18702 0.18953 0.19211 0.19463 0.19700 0.19919 0.20109 0.20264 0.20379 0.20450 0.20471
0.930  0.16724 0.16784 0.16882 0.17016 0.17182 0.17374 0.17592 0.17823 0.18066 0.18311 0.18554 0.18781 0.18990 0.19172 0.19320 0.19430 0.19498 0.19519
0.935  0.15884 0.15942 0.16035 0.16163 0.16321 0.16505 0.16712 0.16932 0.17164 0.17398 0.17627 0.17846 0.18045 0.18218 0.18360 0.18465 0.18529 0.18547
0.940  0.15030 0.15085 0.15173 0.15294 0.15445 0.15619 0.15814 0.16026 0.16246 0.16468 0.16685 0.16893 0.17080 0.17245 0.17380 0.17480 0.17541 0.17560
0.945  0.14160 0.14211 0.14295 0.14410 0.14552 0.14717 0.14901 0.15101 0.15309 0.15519 0.15724 0.15920 0.16097 0.16253 0.16380 0.16475 0.16533 0.16548
0.950  0.13272 0.13320 0.13398 0.13505 0.13639 0.13795 0.13968 0.14155 0.14351 0.14548 0.14741 0.14924 0.15092 0.15238 0.15358 0.15446 0.15501 0.15516
0.955  0.12362 0.12407 0.12480 0.12580 0.12704 0.12850 0.13011 0.13187 0.13367 0.13551 0.13733 0.13903 0.14060 0.14197 0.14308 0.14391 0.14442 0.14454
0.960  0.11427 0.11468 0.11536 0.11629 0.11743 0.11878 0.12028 0.12188 0.12357 0.12527 0.12695 0.12853 0.12999 0.13125 0.13228 0.13304 0.13351 0.13364
0.965  0.10463 0.10500 0.10562 0.10647 0.10752 0.10875 0.11013 0.11160 0.11314 0.11470 0.11622 0.11769 0.11900 0.12016 0.12110 0.12181 0.12224 0.12234
0.970  0.09462 0.09496 0.09552 0.09628 0.09723 0.09834 0.09959 0.10091 0.10231 0.10371 0.10509 0.10641 0.10760 0.10864 0.10950 0.11013 0.11052 0.11063
0.975  0.08414 0.08445 0.08494 0.08562 0.08646 0.08744 0.08854 0.08973 0.09096 0.09221 0.09343 0.09459 0.09566 0.09658 0.09734 0.09790 0.09825 0.09834
0.980  0.07306 0.07332 0.07375 0.07434 0.07506 0.07591 0.07686 0.07788 0.07895 0.08003 0.08109 0.08208 0.08301 0.08381 0.08446 0.08495 0.08524 0.08532
0.985  0.06111 0.06133 0.06169 0.06217 0.06278 0.06348 0.06426 0.06512 0.06599 0.06688 0.06777 0.06860 0.06937 0.07003 0.07057 0.07098 0.07122 0.07127
0.990  0.04782 0.04798 0.04826 0.04863 0.04910 0.04964 0.05025 0.05090 0.05158 0.05227 0.05295 0.05359 0.05418 0.05469 0.05511 0.05543 0.05562 0.05566
0.995  0.03190 0.03201 0.03218 0.03243 0.03273 0.03309 0.03348 0.03390 0.03435 0.03480 0.03524 0.03566 0.03604 0.03638 0.03665 0.03686 0.03698 0.03698
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e080.dat <==
# alpha = +0.10 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99987 0.99987 0.99987 0.99987 0.99987 0.99988 0.99988 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990
0.015  0.99970 0.99971 0.99971 0.99971 0.99971 0.99972 0.99972 0.99973 0.99974 0.99974 0.99975 0.99975 0.99976 0.99976 0.99976 0.99977 0.99977 0.99977
0.020  0.99947 0.99948 0.99948 0.99949 0.99949 0.99950 0.99951 0.99952 0.99953 0.99954 0.99955 0.99956 0.99957 0.99957 0.99958 0.99958 0.99959 0.99959
0.025  0.99918 0.99918 0.99919 0.99920 0.99921 0.99922 0.99923 0.99925 0.99926 0.99928 0.99930 0.99931 0.99932 0.99934 0.99934 0.99935 0.99936 0.99936
0.030  0.99882 0.99882 0.99883 0.99884 0.99886 0.99888 0.99890 0.99892 0.99894 0.99896 0.99899 0.99901 0.99903 0.99904 0.99906 0.99907 0.99907 0.99908
0.035  0.99839 0.99840 0.99841 0.99843 0.99845 0.99847 0.99850 0.99853 0.99856 0.99859 0.99862 0.99865 0.99867 0.99870 0.99872 0.99873 0.99874 0.99874
0.040  0.99790 0.99791 0.99792 0.99794 0.99797 0.99800 0.99804 0.99808 0.99812 0.99816 0.99820 0.99823 0.99827 0.99830 0.99832 0.99834 0.99835 0.99836
0.045  0.99734 0.99735 0.99737 0.99740 0.99743 0.99747 0.99752 0.99757 0.99762 0.99767 0.99772 0.99777 0.99781 0.99785 0.99788 0.99790 0.99791 0.99792
0.050  0.99672 0.99673 0.99676 0.99679 0.99683 0.99688 0.99694 0.99700 0.99706 0.99712 0.99718 0.99724 0.99730 0.99734 0.99738 0.99741 0.99742 0.99743
0.055  0.99603 0.99605 0.99608 0.99612 0.99617 0.99623 0.99630 0.99637 0.99644 0.99652 0.99659 0.99666 0.99673 0.99678 0.99683 0.99686 0.99688 0.99689
0.060  0.99527 0.99529 0.99533 0.99538 0.99544 0.99551 0.99559 0.99568 0.99577 0.99586 0.99595 0.99603 0.99611 0.99617 0.99623 0.99627 0.99629 0.99630
0.065  0.99445 0.99448 0.99452 0.99458 0.99465 0.99474 0.99483 0.99493 0.99503 0.99514 0.99524 0.99534 0.99543 0.99551 0.99557 0.99562 0.99565 0.99566
0.070  0.99357 0.99360 0.99365 0.99372 0.99380 0.99390 0.99400 0.99412 0.99424 0.99436 0.99448 0.99460 0.99470 0.99479 0.99486 0.99492 0.99495 0.99497
0.075  0.99262 0.99266 0.99271 0.99279 0.99288 0.99300 0.99312 0.99325 0.99339 0.99353 0.99367 0.99380 0.99392 0.99402 0.99411 0.99417 0.99421 0.99420
0.080  0.99161 0.99165 0.99171 0.99180 0.99191 0.99203 0.99217 0.99233 0.99248 0.99264 0.99280 0.99295 0.99308 0.99320 0.99330 0.99337 0.99341 0.99340
0.085  0.99053 0.99057 0.99065 0.99074 0.99087 0.99101 0.99117 0.99134 0.99152 0.99170 0.99187 0.99204 0.99219 0.99232 0.99243 0.99251 0.99256 0.99256
0.090  0.98939 0.98944 0.98952 0.98963 0.98976 0.98992 0.99010 0.99029 0.99049 0.99069 0.99089 0.99108 0.99125 0.99140 0.99152 0.99161 0.99166 0.99166
0.095  0.98818 0.98824 0.98832 0.98845 0.98860 0.98878 0.98897 0.98919 0.98941 0.98963 0.98985 0.99006 0.99025 0.99042 0.99055 0.99065 0.99071 0.99071
0.100  0.98691 0.98697 0.98707 0.98720 0.98737 0.98757 0.98779 0.98802 0.98827 0.98852 0.98876 0.98899 0.98920 0.98938 0.98953 0.98964 0.98971 0.98972
0.105  0.98557 0.98564 0.98575 0.98590 0.98608 0.98630 0.98654 0.98680 0.98707 0.98734 0.98761 0.98786 0.98809 0.98830 0.98846 0.98858 0.98866 0.98867
0.110  0.98418 0.98425 0.98437 0.98453 0.98473 0.98497 0.98523 0.98552 0.98582 0.98611 0.98641 0.98668 0.98694 0.98716 0.98734 0.98747 0.98755 0.98757
0.115  0.98271 0.98279 0.98292 0.98310 0.98332 0.98358 0.98387 0.98418 0.98450 0.98483 0.98515 0.98545 0.98573 0.98597 0.98616 0.98631 0.98640 0.98641
0.120  0.98119 0.98127 0.98142 0.98161 0.98185 0.98213 0.98244 0.98278 0.98313 0.98349 0.98383 0.98416 0.98446 0.98472 0.98494 0.98509 0.98519 0.98521
0.125  0.97960 0.97969 0.97985 0.98006 0.98032 0.98062 0.98096 0.98132 0.98170 0.98209 0.98246 0.98282 0.98314 0.98343 0.98366 0.98383 0.98393 0.98396
0.130  0.97795 0.97805 0.97822 0.97844 0.97872 0.97905 0.97942 0.97981 0.98022 0.98063 0.98104 0.98142 0.98177 0.98208 0.98233 0.98251 0.98263 0.98266
0.135  0.97623 0.97634 0.97652 0.97676 0.97707 0.97742 0.97781 0.97824 0.97868 0.97912 0.97956 0.97997 0.98035 0.98068 0.98095 0.98115 0.98127 0.98130
0.140  0.97446 0.97457 0.97477 0.97503 0.97535 0.97573 0.97615 0.97661 0.97708 0.97756 0.97803 0.97847 0.97887 0.97923 0.97952 0.97973 0.97986 0.97990
0.145  0.97262 0.97274 0.97295 0.97323 0.97357 0.97398 0.97443 0.97492 0.97543 0.97594 0.97644 0.97691 0.97734 0.97772 0.97803 0.97826 0.97840 0.97844
0.150  0.97072 0.97085 0.97107 0.97137 0.97174 0.97217 0.97265 0.97317 0.97371 0.97426 0.97479 0.97530 0.97576 0.97617 0.97650 0.97674 0.97689 0.97694
0.155  0.96876 0.96890 0.96913 0.96945 0.96984 0.97030 0.97082 0.97137 0.97195 0.97253 0.97310 0.97364 0.97413 0.97456 0.97491 0.97517 0.97533 0.97538
0.160  0.96673 0.96688 0.96713 0.96747 0.96789 0.96838 0.96892 0.96951 0.97012 0.97074 0.97135 0.97192 0.97244 0.97290 0.97327 0.97355 0.97372 0.97377
0.165  0.96465 0.96481 0.96507 0.96543 0.96587 0.96639 0.96697 0.96759 0.96824 0.96890 0.96954 0.97015 0.97070 0.97119 0.97158 0.97188 0.97205 0.97212
0.170  0.96250 0.96267 0.96295 0.96333 0.96380 0.96435 0.96496 0.96562 0.96631 0.96700 0.96768 0.96833 0.96891 0.96943 0.96984 0.97015 0.97034 0.97041
0.175  0.96029 0.96047 0.96077 0.96117 0.96167 0.96225 0.96289 0.96359 0.96432 0.96505 0.96577 0.96645 0.96707 0.96761 0.96805 0.96838 0.96858 0.96863
0.180  0.95803 0.95822 0.95853 0.95895 0.95947 0.96009 0.96077 0.96150 0.96227 0.96304 0.96380 0.96452 0.96518 0.96575 0.96621 0.96656 0.96677 0.96682
0.185  0.95570 0.95590 0.95623 0.95667 0.95722 0.95787 0.95859 0.95936 0.96017 0.96098 0.96178 0.96254 0.96323 0.96383 0.96432 0.96468 0.96491 0.96496
0.190  0.95331 0.95352 0.95387 0.95434 0.95492 0.95559 0.95635 0.95716 0.95801 0.95887 0.95971 0.96051 0.96123 0.96186 0.96238 0.96276 0.96299 0.96306
0.195  0.95087 0.95109 0.95145 0.95194 0.95255 0.95326 0.95406 0.95491 0.95580 0.95670 0.95758 0.95842 0.95918 0.95984 0.96038 0.96079 0.96103 0.96110
0.200  0.94836 0.94859 0.94897 0.94949 0.95013 0.95087 0.95171 0.95260 0.95354 0.95448 0.95540 0.95628 0.95708 0.95777 0.95834 0.95876 0.95902 0.95910
0.205  0.94580 0.94604 0.94644 0.94698 0.94764 0.94843 0.94930 0.95024 0.95122 0.95221 0.95317 0.95409 0.95493 0.95565 0.95625 0.95669 0.95696 0.95704
0.210  0.94318 0.94343 0.94384 0.94441 0.94511 0.94593 0.94684 0.94782 0.94884 0.94988 0.95089 0.95185 0.95272 0.95348 0.95410 0.95456 0.95485 0.95494
0.215  0.94050 0.94076 0.94119 0.94178 0.94251 0.94337 0.94432 0.94535 0.94641 0.94749 0.94855 0.94955 0.95047 0.95126 0.95191 0.95239 0.95269 0.95278
0.220  0.93776 0.93803 0.93849 0.93910 0.93986 0.94075 0.94175 0.94282 0.94393 0.94506 0.94616 0.94721 0.94816 0.94899 0.94967 0.95017 0.95048 0.95058
0.225  0.93496 0.93525 0.93572 0.93636 0.93716 0.93809 0.93912 0.94024 0.94140 0.94257 0.94372 0.94481 0.94580 0.94667 0.94737 0.94789 0.94822 0.94832
0.230  0.93211 0.93241 0.93290 0.93357 0.93439 0.93536 0.93644 0.93760 0.93881 0.94003 0.94123 0.94236 0.94339 0.94429 0.94503 0.94557 0.94591 0.94602
0.235  0.92920 0.92951 0.93002 0.93072 0.93158 0.93258 0.93370 0.93491 0.93617 0.93744 0.93868 0.93986 0.94093 0.94187 0.94264 0.94320 0.94355 0.94367
0.240  0.92624 0.92656 0.92709 0.92781 0.92870 0.92975 0.93092 0.93217 0.93347 0.93479 0.93608 0.93731 0.93843 0.93940 0.94019 0.94078 0.94114 0.94124
0.245  0.92322 0.92355 0.92410 0.92485 0.92578 0.92686 0.92807 0.92937 0.93073 0.93209 0.93344 0.93471 0.93587 0.93688 0.93770 0.93831 0.93869 0.93879
0.250  0.92014 0.92049 0.92106 0.92183 0.92279 0.92392 0.92517 0.92652 0.92793 0.92935 0.93074 0.93206 0.93326 0.93430 0.93516 0.93579 0.93618 0.93630
0.255  0.91701 0.91737 0.91796 0.91876 0.91976 0.92092 0.92222 0.92362 0.92508 0.92655 0.92799 0.92935 0.93060 0.93168 0.93257 0.93322 0.93363 0.93375
0.260  0.91382 0.91419 0.91480 0.91564 0.91667 0.91787 0.91922 0.92067 0.92217 0.92370 0.92519 0.92660 0.92789 0.92901 0.92993 0.93061 0.93102 0.93115
0.265  0.91058 0.91097 0.91160 0.91246 0.91352 0.91477 0.91616 0.91766 0.91922 0.92079 0.92233 0.92380 0.92513 0.92629 0.92724 0.92794 0.92837 0.92851
0.270  0.90728 0.90768 0.90833 0.90923 0.91033 0.91162 0.91305 0.91460 0.91621 0.91784 0.91943 0.92094 0.92232 0.92352 0.92450 0.92523 0.92567 0.92582
0.275  0.90394 0.90435 0.90502 0.90594 0.90708 0.90841 0.90989 0.91149 0.91316 0.91484 0.91648 0.91804 0.91946 0.92070 0.92171 0.92246 0.92292 0.92308
0.280  0.90053 0.90096 0.90165 0.90260 0.90378 0.90515 0.90668 0.90833 0.91005 0.91178 0.91348 0.91509 0.91656 0.91784 0.91888 0.91965 0.92013 0.92029
0.285  0.89708 0.89752 0.89823 0.89921 0.90042 0.90184 0.90342 0.90511 0.90689 0.90868 0.91043 0.91209 0.91360 0.91492 0.91599 0.91679 0.91728 0.91745
0.290  0.89357 0.89402 0.89476 0.89577 0.89702 0.89848 0.90011 0.90185 0.90368 0.90552 0.90733 0.90904 0.91059 0.91195 0.91306 0.91389 0.91439 0.91454
0.295  0.89001 0.89048 0.89124 0.89228 0.89356 0.89506 0.89674 0.89854 0.90042 0.90232 0.90418 0.90594 0.90754 0.90894 0.91009 0.91093 0.91145 0.91161
0.300  0.88640 0.88688 0.88766 0.88873 0.89005 0.89160 0.89332 0.89518 0.89711 0.89906 0.90098 0.90279 0.90444 0.90588 0.90706 0.90793 0.90846 0.90863
0.305  0.88274 0.88323 0.88404 0.88513 0.88649 0.88809 0.88986 0.89176 0.89375 0.89576 0.89773 0.89959 0.90129 0.90277 0.90398 0.90487 0.90542 0.90560
0.310  0.87903 0.87953 0.88036 0.88149 0.88289 0.88452 0.88634 0.88830 0.89035 0.89241 0.89443 0.89635 0.89809 0.89961 0.90085 0.90177 0.90234 0.90252
0.315  0.87526 0.87578 0.87663 0.87779 0.87923 0.88091 0.88278 0.88479 0.88689 0.88901 0.89108 0.89305 0.89485 0.89641 0.89768 0.89863 0.89921 0.89940
0.320  0.87145 0.87198 0.87285 0.87404 0.87552 0.87724 0.87917 0.88123 0.88338 0.88556 0.88769 0.88971 0.89155 0.89315 0.89446 0.89543 0.89603 0.89623
0.325  0.86759 0.86814 0.86903 0.87025 0.87176 0.87353 0.87550 0.87762 0.87983 0.88206 0.88425 0.88632 0.88821 0.88985 0.89120 0.89219 0.89280 0.89301
0.330  0.86368 0.86424 0.86515 0.86640 0.86795 0.86977 0.87179 0.87396 0.87623 0.87852 0.88076 0.88288 0.88482 0.88651 0.88788 0.88890 0.88953 0.88974
0.335  0.85972 0.86029 0.86123 0.86251 0.86410 0.86596 0.86803 0.87026 0.87258 0.87493 0.87722 0.87940 0.88138 0.88311 0.88452 0.88557 0.88621 0.88640
0.340  0.85571 0.85630 0.85726 0.85857 0.86020 0.86210 0.86422 0.86651 0.86888 0.87129 0.87364 0.87587 0.87790 0.87967 0.88111 0.88218 0.88284 0.88305
0.345  0.85165 0.85226 0.85324 0.85458 0.85625 0.85820 0.86037 0.86270 0.86514 0.86760 0.87001 0.87229 0.87437 0.87618 0.87766 0.87875 0.87943 0.87964
0.350  0.84755 0.84817 0.84917 0.85055 0.85225 0.85424 0.85647 0.85886 0.86134 0.86386 0.86633 0.86866 0.87079 0.87264 0.87415 0.87528 0.87597 0.87619
0.355  0.84340 0.84403 0.84506 0.84647 0.84821 0.85025 0.85252 0.85496 0.85751 0.86008 0.86260 0.86499 0.86716 0.86906 0.87060 0.87175 0.87246 0.87269
0.360  0.83920 0.83985 0.84090 0.84234 0.84412 0.84620 0.84852 0.85102 0.85362 0.85625 0.85882 0.86127 0.86349 0.86543 0.86701 0.86818 0.86890 0.86914
0.365  0.83496 0.83562 0.83669 0.83816 0.83998 0.84211 0.84448 0.84704 0.84969 0.85238 0.85501 0.85750 0.85978 0.86175 0.86337 0.86457 0.86530 0.86555
0.370  0.83067 0.83135 0.83244 0.83394 0.83580 0.83797 0.84040 0.84300 0.84572 0.84846 0.85114 0.85369 0.85601 0.85803 0.85968 0.86090 0.86166 0.86191
0.375  0.82634 0.82703 0.82815 0.82968 0.83158 0.83379 0.83627 0.83893 0.84169 0.84449 0.84723 0.84983 0.85220 0.85427 0.85595 0.85720 0.85796 0.85820
0.380  0.82196 0.82266 0.82381 0.82537 0.82730 0.82957 0.83209 0.83480 0.83763 0.84048 0.84328 0.84593 0.84834 0.85045 0.85217 0.85344 0.85422 0.85447
0.385  0.81754 0.81825 0.81942 0.82101 0.82299 0.82529 0.82787 0.83063 0.83352 0.83643 0.83928 0.84198 0.84444 0.84659 0.84834 0.84964 0.85044 0.85069
0.390  0.81307 0.81380 0.81499 0.81661 0.81863 0.82098 0.82360 0.82642 0.82936 0.83233 0.83523 0.83799 0.84050 0.84268 0.84447 0.84579 0.84661 0.84687
0.395  0.80857 0.80931 0.81052 0.81217 0.81422 0.81662 0.81929 0.82216 0.82516 0.82818 0.83114 0.83395 0.83651 0.83873 0.84055 0.84190 0.84273 0.84300
0.400  0.80401 0.80477 0.80600 0.80769 0.80977 0.81221 0.81493 0.81786 0.82091 0.82398 0.82701 0.82987 0.83247 0.83474 0.83659 0.83796 0.83881 0.83909
0.405  0.79942 0.80019 0.80144 0.80316 0.80528 0.80776 0.81053 0.81351 0.81662 0.81975 0.82282 0.82574 0.82839 0.83070 0.83258 0.83398 0.83484 0.83513
0.410  0.79478 0.79556 0.79684 0.79859 0.80075 0.80327 0.80609 0.80913 0.81228 0.81547 0.81860 0.82156 0.82426 0.82661 0.82853 0.82995 0.83083 0.83110
0.415  0.79010 0.79090 0.79220 0.79397 0.79617 0.79874 0.80161 0.80469 0.80791 0.81115 0.81433 0.81734 0.82009 0.82248 0.82444 0.82588 0.82677 0.82705
0.420  0.78538 0.78619 0.78751 0.78932 0.79155 0.79417 0.79708 0.80022 0.80349 0.80679 0.81002 0.81308 0.81587 0.81831 0.82029 0.82176 0.82267 0.82296
0.425  0.78062 0.78145 0.78279 0.78462 0.78690 0.78955 0.79252 0.79571 0.79903 0.80238 0.80567 0.80878 0.81161 0.81408 0.81611 0.81760 0.81852 0.81882
0.430  0.77582 0.77666 0.77802 0.77989 0.78220 0.78490 0.78791 0.79115 0.79452 0.79793 0.80127 0.80443 0.80731 0.80982 0.81187 0.81339 0.81433 0.81463
0.435  0.77098 0.77183 0.77322 0.77511 0.77746 0.78020 0.78326 0.78655 0.78998 0.79344 0.79683 0.80004 0.80297 0.80551 0.80760 0.80914 0.81009 0.81040
0.440  0.76610 0.76696 0.76837 0.77029 0.77268 0.77546 0.77857 0.78191 0.78538 0.78890 0.79234 0.79560 0.79857 0.80116 0.80328 0.80484 0.80580 0.80613
0.445  0.76119 0.76206 0.76349 0.76544 0.76786 0.77068 0.77383 0.77722 0.78075 0.78431 0.78781 0.79112 0.79414 0.79677 0.79891 0.80050 0.80148 0.80179
0.450  0.75623 0.75711 0.75856 0.76054 0.76300 0.76586 0.76906 0.77249 0.77608 0.77969 0.78324 0.78659 0.78966 0.79233 0.79450 0.79612 0.79711 0.79742
0.455  0.75123 0.75213 0.75360 0.75561 0.75810 0.76100 0.76424 0.76773 0.77136 0.77503 0.77863 0.78203 0.78513 0.78784 0.79005 0.79169 0.79269 0.79302
0.460  0.74620 0.74711 0.74860 0.75064 0.75316 0.75611 0.75939 0.76293 0.76661 0.77033 0.77397 0.77743 0.78057 0.78331 0.78555 0.78721 0.78823 0.78857
0.465  0.74113 0.74205 0.74356 0.74563 0.74819 0.75116 0.75450 0.75808 0.76182 0.76559 0.76928 0.77278 0.77597 0.77874 0.78101 0.78269 0.78373 0.78407
0.470  0.73602 0.73696 0.73849 0.74058 0.74317 0.74619 0.74957 0.75320 0.75698 0.76080 0.76454 0.76809 0.77132 0.77413 0.77643 0.77813 0.77918 0.77953
0.475  0.73088 0.73183 0.73338 0.73550 0.73812 0.74118 0.74460 0.74828 0.75211 0.75598 0.75976 0.76335 0.76663 0.76948 0.77180 0.77353 0.77459 0.77492
0.480  0.72570 0.72666 0.72823 0.73037 0.73303 0.73613 0.73959 0.74331 0.74719 0.75111 0.75494 0.75858 0.76189 0.76478 0.76713 0.76888 0.76995 0.77029
0.485  0.72049 0.72146 0.72305 0.72522 0.72790 0.73104 0.73454 0.73831 0.74223 0.74619 0.75007 0.75376 0.75711 0.76004 0.76242 0.76419 0.76527 0.76562
0.490  0.71524 0.71622 0.71783 0.72002 0.72274 0.72591 0.72946 0.73327 0.73723 0.74125 0.74517 0.74890 0.75229 0.75524 0.75766 0.75945 0.76055 0.76091
0.495  0.70995 0.71094 0.71257 0.71479 0.71754 0.72075 0.72434 0.72819 0.73220 0.73626 0.74023 0.74400 0.74743 0.75042 0.75286 0.75467 0.75578 0.75615
0.500  0.70463 0.70564 0.70728 0.70952 0.71231 0.71555 0.71918 0.72307 0.72713 0.73124 0.73525 0.73906 0.74253 0.74555 0.74802 0.74985 0.75097 0.75135
0.505  0.69928 0.70029 0.70196 0.70422 0.70704 0.71032 0.71398 0.71792 0.72203 0.72617 0.73023 0.73408 0.73759 0.74064 0.74313 0.74498 0.74612 0.74648
0.510  0.69389 0.69492 0.69660 0.69889 0.70173 0.70505 0.70874 0.71273 0.71688 0.72107 0.72517 0.72906 0.73260 0.73569 0.73821 0.74007 0.74122 0.74159
0.515  0.68847 0.68951 0.69121 0.69352 0.69639 0.69974 0.70348 0.70750 0.71169 0.71593 0.72007 0.72399 0.72758 0.73070 0.73324 0.73512 0.73628 0.73666
0.520  0.68302 0.68407 0.68578 0.68812 0.69102 0.69439 0.69817 0.70224 0.70647 0.71073 0.71492 0.71889 0.72250 0.72566 0.72823 0.73013 0.73130 0.73168
0.525  0.67754 0.67859 0.68032 0.68268 0.68561 0.68902 0.69283 0.69694 0.70120 0.70551 0.70974 0.71374 0.71740 0.72057 0.72317 0.72510 0.72628 0.72667
0.530  0.67202 0.67309 0.67483 0.67721 0.68017 0.68361 0.68746 0.69160 0.69590 0.70026 0.70452 0.70856 0.71225 0.71545 0.71807 0.72002 0.72121 0.72161
0.535  0.66647 0.66755 0.66931 0.67171 0.67469 0.67816 0.68205 0.68622 0.69057 0.69496 0.69927 0.70334 0.70706 0.71029 0.71294 0.71489 0.71610 0.71648
0.540  0.66089 0.66198 0.66375 0.66618 0.66918 0.67269 0.67661 0.68081 0.68520 0.68963 0.69397 0.69808 0.70183 0.70509 0.70776 0.70973 0.71094 0.71133
0.545  0.65528 0.65638 0.65816 0.66061 0.66364 0.66718 0.67113 0.67536 0.67979 0.68426 0.68863 0.69278 0.69656 0.69985 0.70253 0.70452 0.70575 0.70614
0.550  0.64964 0.65074 0.65255 0.65501 0.65806 0.66163 0.66561 0.66988 0.67434 0.67885 0.68325 0.68743 0.69124 0.69456 0.69727 0.69928 0.70051 0.70091
0.555  0.64397 0.64508 0.64690 0.64938 0.65246 0.65605 0.66005 0.66437 0.66887 0.67339 0.67784 0.68205 0.68589 0.68923 0.69196 0.69399 0.69523 0.69564
0.560  0.63827 0.63939 0.64122 0.64372 0.64682 0.65044 0.65447 0.65882 0.66335 0.66791 0.67239 0.67663 0.68050 0.68386 0.68661 0.68865 0.68991 0.69032
0.565  0.63254 0.63367 0.63551 0.63803 0.64115 0.64480 0.64886 0.65324 0.65779 0.66239 0.66690 0.67117 0.67507 0.67846 0.68123 0.68328 0.68454 0.68494
0.570  0.62678 0.62792 0.62977 0.63231 0.63545 0.63912 0.64321 0.64762 0.65220 0.65684 0.66138 0.66568 0.66960 0.67301 0.67580 0.67786 0.67913 0.67954
0.575  0.62099 0.62214 0.62401 0.62656 0.62972 0.63341 0.63753 0.64197 0.64658 0.65124 0.65581 0.66014 0.66409 0.66752 0.67033 0.67240 0.67368 0.67410
0.580  0.61518 0.61633 0.61821 0.62077 0.62396 0.62767 0.63182 0.63627 0.64092 0.64562 0.65021 0.65456 0.65853 0.66199 0.66482 0.66691 0.66819 0.66861
0.585  0.60933 0.61049 0.61238 0.61496 0.61817 0.62190 0.62607 0.63055 0.63523 0.63995 0.64456 0.64894 0.65294 0.65641 0.65926 0.66136 0.66266 0.66309
0.590  0.60346 0.60463 0.60653 0.60912 0.61235 0.61610 0.62030 0.62480 0.62950 0.63424 0.63889 0.64329 0.64731 0.65081 0.65366 0.65578 0.65708 0.65752
0.595  0.59756 0.59873 0.60065 0.60325 0.60650 0.61027 0.61448 0.61902 0.62374 0.62850 0.63318 0.63761 0.64165 0.64516 0.64803 0.65015 0.65146 0.65188
0.600  0.59164 0.59281 0.59474 0.59736 0.60061 0.60441 0.60863 0.61320 0.61794 0.62273 0.62743 0.63188 0.63594 0.63947 0.64235 0.64449 0.64580 0.64623
0.605  0.58569 0.58687 0.58880 0.59143 0.59469 0.59852 0.60276 0.60735 0.61210 0.61693 0.62165 0.62612 0.63019 0.63374 0.63664 0.63878 0.64010 0.64053
0.610  0.57971 0.58089 0.58283 0.58548 0.58875 0.59259 0.59686 0.60146 0.60624 0.61108 0.61583 0.62031 0.62440 0.62797 0.63088 0.63303 0.63436 0.63480
0.615  0.57370 0.57489 0.57684 0.57950 0.58279 0.58664 0.59093 0.59554 0.60035 0.60521 0.60996 0.61446 0.61857 0.62215 0.62508 0.62724 0.62857 0.62902
0.620  0.56767 0.56886 0.57082 0.57349 0.57679 0.58066 0.58496 0.58958 0.59442 0.59930 0.60406 0.60858 0.61271 0.61630 0.61924 0.62141 0.62275 0.62317
0.625  0.56162 0.56281 0.56478 0.56745 0.57077 0.57464 0.57897 0.58361 0.58846 0.59333 0.59813 0.60267 0.60681 0.61041 0.61336 0.61554 0.61688 0.61731
0.630  0.55553 0.55673 0.55870 0.56139 0.56472 0.56860 0.57294 0.57759 0.58246 0.58735 0.59216 0.59672 0.60087 0.60449 0.60744 0.60962 0.61097 0.61140
0.635  0.54943 0.55063 0.55260 0.55530 0.55864 0.56253 0.56688 0.57155 0.57642 0.58134 0.58616 0.59073 0.59489 0.59852 0.60148 0.60367 0.60502 0.60546
0.640  0.54330 0.54450 0.54648 0.54918 0.55253 0.55643 0.56078 0.56548 0.57035 0.57529 0.58012 0.58470 0.58886 0.59250 0.59548 0.59767 0.59902 0.59947
0.645  0.53714 0.53835 0.54033 0.54304 0.54639 0.55030 0.55466 0.55937 0.56425 0.56920 0.57405 0.57862 0.58281 0.58645 0.58942 0.59163 0.59299 0.59342
0.650  0.53096 0.53217 0.53416 0.53686 0.54023 0.54415 0.54852 0.55323 0.55813 0.56309 0.56792 0.57252 0.57672 0.58036 0.58334 0.58555 0.58691 0.58734
0.655  0.52476 0.52597 0.52796 0.53067 0.53404 0.53797 0.54234 0.54705 0.55197 0.55693 0.56178 0.56638 0.57058 0.57424 0.57722 0.57943 0.58079 0.58123
0.660  0.51853 0.51974 0.52173 0.52445 0.52781 0.53176 0.53614 0.54085 0.54577 0.55073 0.55560 0.56021 0.56441 0.56807 0.57106 0.57327 0.57463 0.57507
0.665  0.51228 0.51349 0.51549 0.51820 0.52157 0.52552 0.52990 0.53462 0.53955 0.54451 0.54938 0.55400 0.55820 0.56186 0.56485 0.56707 0.56843 0.56888
0.670  0.50600 0.50722 0.50921 0.51193 0.51530 0.51924 0.52364 0.52836 0.53327 0.53825 0.54313 0.54774 0.55194 0.55560 0.55861 0.56082 0.56218 0.56264
0.675  0.49970 0.50092 0.50292 0.50564 0.50901 0.51294 0.51735 0.52207 0.52698 0.53197 0.53684 0.54144 0.54566 0.54932 0.55231 0.55453 0.55590 0.55633
0.680  0.49338 0.49460 0.49660 0.49931 0.50269 0.50662 0.51101 0.51575 0.52066 0.52564 0.53050 0.53512 0.53933 0.54300 0.54599 0.54820 0.54957 0.55001
0.685  0.48704 0.48826 0.49025 0.49297 0.49634 0.50027 0.50466 0.50939 0.51431 0.51928 0.52414 0.52876 0.53297 0.53663 0.53962 0.54184 0.54320 0.54364
0.690  0.48067 0.48189 0.48388 0.48660 0.48997 0.49390 0.49828 0.50300 0.50792 0.51288 0.51775 0.52236 0.52657 0.53023 0.53321 0.53543 0.53679 0.53724
0.695  0.47428 0.47550 0.47749 0.48020 0.48357 0.48749 0.49187 0.49658 0.50150 0.50645 0.51132 0.51593 0.52012 0.52378 0.52676 0.52897 0.53033 0.53079
0.700  0.46787 0.46909 0.47107 0.47378 0.47714 0.48106 0.48544 0.49014 0.49505 0.50000 0.50486 0.50944 0.51363 0.51728 0.52026 0.52248 0.52384 0.52427
0.705  0.46144 0.46265 0.46463 0.46734 0.47069 0.47461 0.47897 0.48366 0.48855 0.49350 0.49835 0.50293 0.50712 0.51076 0.51373 0.51594 0.51729 0.51773
0.710  0.45498 0.45619 0.45817 0.46087 0.46421 0.46812 0.47248 0.47716 0.48204 0.48698 0.49180 0.49638 0.50056 0.50420 0.50716 0.50936 0.51071 0.51116
0.715  0.44850 0.44971 0.45168 0.45437 0.45770 0.46160 0.46596 0.47063 0.47549 0.48042 0.48523 0.48980 0.49397 0.49759 0.50055 0.50274 0.50409 0.50454
0.720  0.44200 0.44321 0.44517 0.44785 0.45118 0.45506 0.45939 0.46406 0.46891 0.47380 0.47862 0.48318 0.48733 0.49094 0.49390 0.49608 0.49742 0.49787
0.725  0.43548 0.43668 0.43863 0.44131 0.44463 0.44849 0.45281 0.45746 0.46230 0.46718 0.47198 0.47652 0.48064 0.48424 0.48720 0.48938 0.49072 0.49114
0.730  0.42894 0.43013 0.43208 0.43474 0.43805 0.44190 0.44620 0.45082 0.45566 0.46052 0.46530 0.46980 0.47393 0.47752 0.48045 0.48262 0.48396 0.48439
0.735  0.42237 0.42356 0.42550 0.42815 0.43145 0.43528 0.43957 0.44417 0.44898 0.45382 0.45858 0.46307 0.46718 0.47075 0.47367 0.47583 0.47716 0.47760
0.740  0.41578 0.41696 0.41890 0.42154 0.42482 0.42864 0.43290 0.43748 0.44226 0.44709 0.45181 0.45630 0.46039 0.46395 0.46685 0.46900 0.47032 0.47076
0.745  0.40918 0.41035 0.41227 0.41490 0.41816 0.42197 0.42621 0.43077 0.43552 0.44033 0.44502 0.44949 0.45356 0.45710 0.45998 0.46212 0.46344 0.46388
0.750  0.40254 0.40371 0.40563 0.40824 0.41148 0.41527 0.41949 0.42402 0.42874 0.43351 0.43820 0.44264 0.44668 0.45020 0.45308 0.45521 0.45651 0.45693
0.755  0.39589 0.39705 0.39896 0.40156 0.40478 0.40854 0.41273 0.41724 0.42194 0.42668 0.43134 0.43575 0.43976 0.44326 0.44612 0.44824 0.44954 0.44996
0.760  0.38922 0.39037 0.39226 0.39485 0.39805 0.40177 0.40593 0.41043 0.41510 0.41981 0.42444 0.42881 0.43281 0.43628 0.43912 0.44123 0.44252 0.44294
0.765  0.38252 0.38366 0.38555 0.38811 0.39128 0.39499 0.39913 0.40357 0.40823 0.41291 0.41749 0.42184 0.42581 0.42927 0.43209 0.43418 0.43546 0.43589
0.770  0.37580 0.37694 0.37880 0.38135 0.38450 0.38818 0.39229 0.39670 0.40130 0.40597 0.41051 0.41484 0.41878 0.42221 0.42501 0.42708 0.42835 0.42878
0.775  0.36906 0.37019 0.37204 0.37456 0.37769 0.38134 0.38542 0.38980 0.39436 0.39899 0.40350 0.40779 0.41170 0.41510 0.41788 0.41994 0.42120 0.42160
0.780  0.36229 0.36341 0.36525 0.36775 0.37085 0.37448 0.37852 0.38287 0.38739 0.39196 0.39645 0.40071 0.40457 0.40795 0.41070 0.41275 0.41400 0.41441
0.785  0.35551 0.35662 0.35844 0.36091 0.36399 0.36758 0.37159 0.37590 0.38039 0.38491 0.38937 0.39356 0.39741 0.40076 0.40349 0.40551 0.40676 0.40716
0.790  0.34870 0.34980 0.35160 0.35405 0.35710 0.36066 0.36463 0.36890 0.37334 0.37783 0.38224 0.38640 0.39021 0.39352 0.39623 0.39823 0.39946 0.39987
0.795  0.34186 0.34295 0.34474 0.34717 0.35019 0.35371 0.35762 0.36186 0.36627 0.37071 0.37506 0.37919 0.38296 0.38624 0.38892 0.39091 0.39213 0.39251
0.800  0.33501 0.33608 0.33784 0.34025 0.34324 0.34671 0.35060 0.35478 0.35914 0.36355 0.36785 0.37194 0.37568 0.37892 0.38157 0.38353 0.38474 0.38512
0.805  0.32812 0.32919 0.33093 0.33332 0.33627 0.33970 0.34355 0.34768 0.35198 0.35635 0.36061 0.36465 0.36834 0.37154 0.37417 0.37611 0.37730 0.37768
0.810  0.32122 0.32227 0.32399 0.32635 0.32927 0.33266 0.33646 0.34055 0.34480 0.34909 0.35332 0.35732 0.36095 0.36412 0.36671 0.36863 0.36981 0.37020
0.815  0.31429 0.31533 0.31703 0.31936 0.32223 0.32559 0.32934 0.33338 0.33758 0.34182 0.34599 0.34992 0.35352 0.35666 0.35921 0.36111 0.36227 0.36266
0.820  0.30733 0.30836 0.31004 0.31234 0.31517 0.31849 0.32219 0.32618 0.33032 0.33450 0.33862 0.34250 0.34606 0.34915 0.35167 0.35354 0.35469 0.35505
0.825  0.30035 0.30137 0.30302 0.30528 0.30808 0.31135 0.31501 0.31893 0.32302 0.32715 0.33119 0.33503 0.33854 0.34159 0.34407 0.34592 0.34705 0.34741
0.830  0.29335 0.29435 0.29597 0.29820 0.30096 0.30419 0.30778 0.31164 0.31568 0.31975 0.32373 0.32752 0.33097 0.33397 0.33643 0.33824 0.33936 0.33972
0.835  0.28631 0.28729 0.28890 0.29108 0.29381 0.29699 0.30051 0.30432 0.30829 0.31231 0.31623 0.31996 0.32334 0.32630 0.32872 0.33051 0.33161 0.33197
0.840  0.27925 0.28022 0.28179 0.28395 0.28663 0.28975 0.29322 0.29697 0.30087 0.30481 0.30868 0.31233 0.31568 0.31859 0.32097 0.32273 0.32381 0.32415
0.845  0.27216 0.27311 0.27466 0.27677 0.27941 0.28246 0.28589 0.28957 0.29341 0.29728 0.30109 0.30468 0.30797 0.31083 0.31316 0.31489 0.31596 0.31629
0.850  0.26503 0.26597 0.26749 0.26957 0.27216 0.27516 0.27852 0.28214 0.28591 0.28971 0.29344 0.29697 0.30020 0.30301 0.30530 0.30700 0.30804 0.30838
0.855  0.25788 0.25879 0.26029 0.26233 0.26487 0.26781 0.27111 0.27466 0.27836 0.28209 0.28574 0.28921 0.29238 0.29513 0.29738 0.29905 0.30007 0.30040
0.860  0.25070 0.25159 0.25306 0.25506 0.25753 0.26043 0.26367 0.26714 0.27076 0.27442 0.27800 0.28140 0.28449 0.28719 0.28939 0.29103 0.29204 0.29234
0.865  0.24348 0.24435 0.24579 0.24775 0.25017 0.25301 0.25617 0.25956 0.26310 0.26670 0.27020 0.27353 0.27656 0.27920 0.28136 0.28296 0.28394 0.28425
0.870  0.23623 0.23708 0.23849 0.24040 0.24277 0.24554 0.24862 0.25195 0.25541 0.25891 0.26235 0.26559 0.26857 0.27115 0.27326 0.27482 0.27578 0.27609
0.875  0.22894 0.22977 0.23114 0.23301 0.23532 0.23803 0.24104 0.24429 0.24767 0.25109 0.25445 0.25761 0.26051 0.26304 0.26510 0.26662 0.26756 0.26786
0.880  0.22161 0.22242 0.22375 0.22558 0.22784 0.23048 0.23341 0.23658 0.23988 0.24321 0.24647 0.24957 0.25240 0.25486 0.25687 0.25836 0.25927 0.25954
0.885  0.21424 0.21503 0.21633 0.21811 0.22030 0.22286 0.22573 0.22882 0.23203 0.23527 0.23844 0.24147 0.24422 0.24660 0.24856 0.25002 0.25091 0.25118
0.890  0.20683 0.20760 0.20886 0.21059 0.21272 0.21521 0.21800 0.22100 0.22412 0.22727 0.23036 0.23330 0.23596 0.23829 0.24019 0.24160 0.24247 0.24274
0.895  0.19937 0.20012 0.20134 0.20301 0.20509 0.20751 0.21021 0.21311 0.21613 0.21921 0.22221 0.22504 0.22764 0.22990 0.23175 0.23311 0.23395 0.23423
0.900  0.19186 0.19259 0.19377 0.19539 0.19741 0.19975 0.20237 0.20517 0.20810 0.21107 0.21398 0.21673 0.21925 0.22144 0.22322 0.22455 0.22536 0.22560
0.905  0.18431 0.18501 0.18615 0.18772 0.18966 0.19193 0.19444 0.19717 0.20001 0.20287 0.20569 0.20834 0.21078 0.21289 0.21462 0.21590 0.21668 0.21692
0.910  0.17669 0.17737 0.17847 0.17998 0.18185 0.18404 0.18647 0.18910 0.19183 0.19459 0.19730 0.19987 0.20222 0.20425 0.20592 0.20716 0.20791 0.20815
0.915  0.16902 0.16967 0.17073 0.17218 0.17398 0.17609 0.17843 0.18095 0.18359 0.18624 0.18884 0.19132 0.19356 0.19553 0.19713 0.19832 0.19905 0.19929
0.920  0.16128 0.16190 0.16292 0.16431 0.16604 0.16806 0.17030 0.17273 0.17525 0.17780 0.18030 0.18266 0.18482 0.18671 0.18825 0.18939 0.19009 0.19030
0.925  0.15347 0.15407 0.15504 0.15637 0.15802 0.15994 0.16210 0.16442 0.16682 0.16927 0.17166 0.17391 0.17599 0.17779 0.17926 0.18035 0.18102 0.18123
0.930  0.14558 0.14615 0.14708 0.14835 0.14992 0.15175 0.15380 0.15600 0.15830 0.16062 0.16291 0.16506 0.16704 0.16875 0.17016 0.17119 0.17183 0.17204
0.935  0.13760 0.13814 0.13902 0.14023 0.14172 0.14346 0.14541 0.14749 0.14968 0.15188 0.15404 0.15610 0.15797 0.15960 0.16093 0.16191 0.16252 0.16270
0.940  0.12953 0.13004 0.13087 0.13201 0.13342 0.13506 0.13689 0.13887 0.14094 0.14302 0.14506 0.14700 0.14876 0.15030 0.15156 0.15249 0.15307 0.15324
0.945  0.12134 0.12182 0.12261 0.12367 0.12500 0.12654 0.12826 0.13013 0.13206 0.13402 0.13594 0.13776 0.13942 0.14087 0.14205 0.14292 0.14346 0.14361
0.950  0.11303 0.11348 0.11421 0.11520 0.11645 0.11789 0.11950 0.12124 0.12305 0.12487 0.12666 0.12835 0.12991 0.13126 0.13237 0.13318 0.13369 0.13384
0.955  0.10458 0.10499 0.10567 0.10659 0.10773 0.10908 0.11057 0.11218 0.11385 0.11554 0.11721 0.11878 0.12022 0.12147 0.12250 0.12325 0.12372 0.12384
0.960  0.09596 0.09633 0.09695 0.09780 0.09885 0.10009 0.10145 0.10292 0.10446 0.10602 0.10755 0.10899 0.11032 0.11147 0.11241 0.11310 0.11353 0.11365
0.965  0.08713 0.08747 0.08804 0.08880 0.08976 0.09087 0.09212 0.09345 0.09485 0.09626 0.09764 0.09896 0.10016 0.10120 0.10205 0.10269 0.10308 0.10318
0.970  0.07805 0.07836 0.07886 0.07955 0.08040 0.08140 0.08251 0.08371 0.08496 0.08622 0.08745 0.08863 0.08970 0.09063 0.09140 0.09196 0.09231 0.09241
0.975  0.06866 0.06893 0.06937 0.06997 0.07072 0.07159 0.07256 0.07361 0.07471 0.07582 0.07690 0.07792 0.07887 0.07969 0.08036 0.08085 0.08116 0.08124
0.980  0.05885 0.05908 0.05946 0.05997 0.06061 0.06135 0.06217 0.06307 0.06400 0.06494 0.06587 0.06674 0.06754 0.06824 0.06881 0.06923 0.06949 0.06956
0.985  0.04846 0.04864 0.04895 0.04937 0.04988 0.05049 0.05116 0.05189 0.05264 0.05341 0.05417 0.05488 0.05553 0.05610 0.05657 0.05691 0.05712 0.05717
0.990  0.03714 0.03728 0.03751 0.03782 0.03821 0.03866 0.03917 0.03972 0.04029 0.04086 0.04143 0.04197 0.04246 0.04289 0.04324 0.04350 0.04366 0.04370
0.995  0.02403 0.02411 0.02426 0.02445 0.02470 0.02498 0.02530 0.02564 0.02600 0.02636 0.02671 0.02705 0.02736 0.02763 0.02785 0.02801 0.02812 0.02812
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e090.dat <==
# alpha = +0.10 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99986 0.99986 0.99986 0.99986 0.99987 0.99987 0.99987 0.99987 0.99988 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99989 0.99989
0.015  0.99969 0.99969 0.99969 0.99969 0.99970 0.99970 0.99971 0.99971 0.99972 0.99973 0.99973 0.99974 0.99974 0.99975 0.99975 0.99975 0.99976 0.99976
0.020  0.99944 0.99945 0.99945 0.99946 0.99946 0.99947 0.99948 0.99949 0.99950 0.99951 0.99952 0.99953 0.99954 0.99955 0.99956 0.99956 0.99956 0.99957
0.025  0.99913 0.99914 0.99914 0.99915 0.99916 0.99918 0.99919 0.99921 0.99922 0.99924 0.99926 0.99927 0.99929 0.99930 0.99931 0.99932 0.99932 0.99932
0.030  0.99875 0.99876 0.99877 0.99878 0.99880 0.99881 0.99884 0.99886 0.99888 0.99891 0.99893 0.99895 0.99897 0.99899 0.99900 0.99901 0.99902 0.99902
0.035  0.99830 0.99831 0.99832 0.99834 0.99836 0.99839 0.99842 0.99845 0.99848 0.99851 0.99854 0.99857 0.99860 0.99862 0.99864 0.99866 0.99867 0.99867
0.040  0.99778 0.99779 0.99781 0.99783 0.99786 0.99789 0.99793 0.99797 0.99801 0.99806 0.99810 0.99814 0.99817 0.99820 0.99823 0.99825 0.99826 0.99826
0.045  0.99719 0.99720 0.99723 0.99725 0.99729 0.99733 0.99738 0.99743 0.99749 0.99754 0.99759 0.99764 0.99769 0.99773 0.99776 0.99778 0.99780 0.99780
0.050  0.99653 0.99655 0.99658 0.99661 0.99666 0.99671 0.99677 0.99683 0.99690 0.99696 0.99703 0.99709 0.99715 0.99719 0.99723 0.99726 0.99728 0.99729
0.055  0.99580 0.99582 0.99586 0.99590 0.99596 0.99602 0.99609 0.99617 0.99625 0.99633 0.99640 0.99648 0.99655 0.99660 0.99665 0.99669 0.99671 0.99672
0.060  0.99501 0.99503 0.99507 0.99512 0.99519 0.99526 0.99535 0.99544 0.99553 0.99563 0.99572 0.99581 0.99589 0.99596 0.99602 0.99606 0.99609 0.99610
0.065  0.99414 0.99417 0.99422 0.99428 0.99435 0.99444 0.99454 0.99465 0.99476 0.99487 0.99498 0.99508 0.99518 0.99526 0.99533 0.99538 0.99541 0.99542
0.070  0.99321 0.99324 0.99329 0.99337 0.99345 0.99356 0.99367 0.99379 0.99392 0.99405 0.99418 0.99430 0.99441 0.99450 0.99458 0.99464 0.99467 0.99469
0.075  0.99221 0.99225 0.99231 0.99239 0.99249 0.99261 0.99274 0.99288 0.99303 0.99317 0.99332 0.99346 0.99358 0.99369 0.99378 0.99385 0.99389 0.99389
0.080  0.99114 0.99118 0.99125 0.99134 0.99146 0.99159 0.99174 0.99190 0.99207 0.99224 0.99240 0.99256 0.99270 0.99282 0.99292 0.99300 0.99304 0.99305
0.085  0.99000 0.99005 0.99013 0.99023 0.99036 0.99051 0.99068 0.99086 0.99105 0.99124 0.99142 0.99160 0.99176 0.99190 0.99201 0.99210 0.99215 0.99216
0.090  0.98880 0.98885 0.98893 0.98905 0.98919 0.98936 0.98955 0.98975 0.98997 0.99018 0.99039 0.99058 0.99076 0.99092 0.99105 0.99114 0.99120 0.99121
0.095  0.98752 0.98758 0.98768 0.98780 0.98797 0.98815 0.98836 0.98859 0.98882 0.98906 0.98929 0.98951 0.98971 0.98988 0.99003 0.99013 0.99020 0.99021
0.100  0.98618 0.98624 0.98635 0.98649 0.98667 0.98688 0.98711 0.98736 0.98762 0.98788 0.98814 0.98838 0.98860 0.98879 0.98895 0.98907 0.98914 0.98915
0.105  0.98477 0.98484 0.98496 0.98512 0.98531 0.98554 0.98580 0.98607 0.98635 0.98664 0.98693 0.98719 0.98744 0.98765 0.98782 0.98795 0.98803 0.98804
0.110  0.98330 0.98337 0.98350 0.98367 0.98389 0.98414 0.98442 0.98472 0.98503 0.98535 0.98565 0.98595 0.98621 0.98645 0.98664 0.98678 0.98686 0.98688
0.115  0.98175 0.98184 0.98198 0.98216 0.98240 0.98267 0.98298 0.98330 0.98364 0.98399 0.98433 0.98465 0.98494 0.98519 0.98540 0.98555 0.98564 0.98567
0.120  0.98014 0.98023 0.98038 0.98059 0.98084 0.98114 0.98147 0.98183 0.98220 0.98257 0.98294 0.98329 0.98360 0.98388 0.98410 0.98427 0.98437 0.98440
0.125  0.97847 0.97857 0.97873 0.97895 0.97923 0.97955 0.97991 0.98029 0.98069 0.98110 0.98149 0.98187 0.98221 0.98251 0.98275 0.98293 0.98304 0.98308
0.130  0.97672 0.97683 0.97701 0.97725 0.97754 0.97789 0.97828 0.97869 0.97913 0.97956 0.97999 0.98040 0.98077 0.98109 0.98135 0.98154 0.98166 0.98170
0.135  0.97491 0.97503 0.97522 0.97548 0.97580 0.97617 0.97659 0.97703 0.97750 0.97797 0.97843 0.97887 0.97926 0.97961 0.97989 0.98010 0.98023 0.98027
0.140  0.97304 0.97316 0.97337 0.97364 0.97399 0.97439 0.97483 0.97531 0.97581 0.97632 0.97681 0.97728 0.97771 0.97808 0.97838 0.97861 0.97874 0.97879
0.145  0.97110 0.97123 0.97145 0.97175 0.97211 0.97254 0.97302 0.97353 0.97407 0.97461 0.97514 0.97564 0.97609 0.97649 0.97682 0.97706 0.97720 0.97725
0.150  0.96909 0.96924 0.96947 0.96978 0.97018 0.97063 0.97114 0.97169 0.97226 0.97284 0.97340 0.97394 0.97443 0.97485 0.97520 0.97545 0.97561 0.97566
0.155  0.96702 0.96717 0.96742 0.96776 0.96818 0.96866 0.96921 0.96979 0.97040 0.97101 0.97161 0.97218 0.97270 0.97315 0.97352 0.97380 0.97396 0.97402
0.160  0.96489 0.96505 0.96531 0.96567 0.96611 0.96663 0.96721 0.96783 0.96848 0.96913 0.96977 0.97037 0.97092 0.97140 0.97180 0.97209 0.97226 0.97232
0.165  0.96269 0.96286 0.96314 0.96352 0.96399 0.96454 0.96515 0.96581 0.96649 0.96718 0.96786 0.96851 0.96909 0.96960 0.97001 0.97032 0.97051 0.97058
0.170  0.96043 0.96061 0.96090 0.96130 0.96180 0.96238 0.96303 0.96373 0.96445 0.96518 0.96590 0.96658 0.96720 0.96774 0.96818 0.96851 0.96871 0.96877
0.175  0.95810 0.95829 0.95860 0.95902 0.95955 0.96017 0.96085 0.96159 0.96235 0.96313 0.96389 0.96460 0.96526 0.96583 0.96629 0.96664 0.96685 0.96691
0.180  0.95571 0.95591 0.95624 0.95668 0.95724 0.95789 0.95861 0.95939 0.96020 0.96101 0.96181 0.96257 0.96326 0.96386 0.96435 0.96471 0.96494 0.96500
0.185  0.95325 0.95347 0.95381 0.95428 0.95487 0.95555 0.95631 0.95713 0.95798 0.95884 0.95968 0.96048 0.96121 0.96184 0.96235 0.96274 0.96297 0.96304
0.190  0.95074 0.95096 0.95132 0.95182 0.95243 0.95315 0.95395 0.95481 0.95571 0.95661 0.95750 0.95833 0.95910 0.95976 0.96031 0.96071 0.96095 0.96103
0.195  0.94816 0.94839 0.94877 0.94929 0.94994 0.95069 0.95153 0.95243 0.95338 0.95433 0.95525 0.95613 0.95694 0.95763 0.95820 0.95863 0.95889 0.95896
0.200  0.94552 0.94576 0.94616 0.94671 0.94738 0.94817 0.94905 0.95000 0.95099 0.95198 0.95296 0.95388 0.95472 0.95545 0.95605 0.95649 0.95676 0.95685
0.205  0.94281 0.94307 0.94349 0.94406 0.94477 0.94560 0.94652 0.94751 0.94854 0.94958 0.95060 0.95157 0.95245 0.95322 0.95384 0.95430 0.95459 0.95468
0.210  0.94005 0.94032 0.94076 0.94135 0.94209 0.94296 0.94392 0.94496 0.94604 0.94713 0.94819 0.94920 0.95013 0.95093 0.95158 0.95206 0.95236 0.95246
0.215  0.93723 0.93750 0.93796 0.93859 0.93936 0.94026 0.94127 0.94235 0.94348 0.94462 0.94573 0.94679 0.94775 0.94859 0.94927 0.94977 0.95008 0.95019
0.220  0.93434 0.93463 0.93511 0.93576 0.93657 0.93751 0.93856 0.93969 0.94086 0.94205 0.94321 0.94431 0.94532 0.94619 0.94690 0.94743 0.94775 0.94786
0.225  0.93139 0.93170 0.93219 0.93287 0.93371 0.93469 0.93579 0.93697 0.93819 0.93943 0.94064 0.94179 0.94283 0.94374 0.94448 0.94503 0.94537 0.94548
0.230  0.92839 0.92870 0.92922 0.92993 0.93080 0.93182 0.93296 0.93419 0.93546 0.93675 0.93801 0.93921 0.94029 0.94124 0.94201 0.94259 0.94294 0.94306
0.235  0.92532 0.92565 0.92619 0.92692 0.92783 0.92889 0.93008 0.93135 0.93268 0.93402 0.93533 0.93657 0.93770 0.93869 0.93949 0.94009 0.94045 0.94058
0.240  0.92220 0.92254 0.92310 0.92386 0.92481 0.92591 0.92714 0.92846 0.92984 0.93123 0.93259 0.93388 0.93506 0.93608 0.93692 0.93753 0.93791 0.93803
0.245  0.91902 0.91937 0.91995 0.92074 0.92172 0.92287 0.92415 0.92552 0.92695 0.92839 0.92980 0.93114 0.93236 0.93342 0.93429 0.93493 0.93532 0.93545
0.250  0.91578 0.91614 0.91674 0.91756 0.91858 0.91977 0.92109 0.92252 0.92400 0.92549 0.92696 0.92835 0.92961 0.93071 0.93161 0.93228 0.93268 0.93281
0.255  0.91248 0.91286 0.91348 0.91433 0.91538 0.91661 0.91798 0.91946 0.92099 0.92254 0.92406 0.92550 0.92681 0.92795 0.92888 0.92957 0.92999 0.93013
0.260  0.90912 0.90951 0.91016 0.91104 0.91213 0.91340 0.91482 0.91635 0.91794 0.91954 0.92111 0.92260 0.92396 0.92513 0.92610 0.92681 0.92725 0.92739
0.265  0.90571 0.90611 0.90678 0.90769 0.90882 0.91013 0.91160 0.91318 0.91483 0.91648 0.91811 0.91965 0.92105 0.92227 0.92326 0.92400 0.92445 0.92460
0.270  0.90224 0.90266 0.90335 0.90429 0.90545 0.90681 0.90833 0.90996 0.91166 0.91337 0.91505 0.91664 0.91809 0.91935 0.92038 0.92114 0.92161 0.92176
0.275  0.89871 0.89915 0.89986 0.90083 0.90203 0.90344 0.90500 0.90668 0.90844 0.91021 0.91194 0.91358 0.91508 0.91638 0.91744 0.91823 0.91871 0.91888
0.280  0.89513 0.89558 0.89631 0.89731 0.89856 0.90000 0.90162 0.90336 0.90517 0.90699 0.90878 0.91047 0.91202 0.91336 0.91446 0.91527 0.91577 0.91594
0.285  0.89149 0.89196 0.89271 0.89375 0.89502 0.89652 0.89818 0.89997 0.90184 0.90373 0.90557 0.90731 0.90890 0.91029 0.91142 0.91226 0.91277 0.91295
0.290  0.88780 0.88828 0.88906 0.89012 0.89144 0.89298 0.89470 0.89654 0.89846 0.90041 0.90230 0.90410 0.90574 0.90717 0.90833 0.90919 0.90972 0.90989
0.295  0.88406 0.88455 0.88535 0.88645 0.88780 0.88939 0.89116 0.89305 0.89503 0.89703 0.89899 0.90084 0.90253 0.90400 0.90519 0.90608 0.90663 0.90680
0.300  0.88026 0.88076 0.88159 0.88272 0.88411 0.88574 0.88756 0.88951 0.89155 0.89361 0.89562 0.89752 0.89926 0.90077 0.90201 0.90292 0.90348 0.90366
0.305  0.87641 0.87693 0.87777 0.87893 0.88037 0.88204 0.88391 0.88592 0.88802 0.89013 0.89220 0.89416 0.89594 0.89750 0.89877 0.89970 0.90028 0.90047
0.310  0.87250 0.87303 0.87391 0.87510 0.87657 0.87829 0.88022 0.88228 0.88443 0.88660 0.88873 0.89074 0.89258 0.89417 0.89548 0.89644 0.89703 0.89723
0.315  0.86854 0.86909 0.86999 0.87121 0.87272 0.87449 0.87647 0.87859 0.88079 0.88302 0.88521 0.88728 0.88916 0.89080 0.89214 0.89313 0.89374 0.89394
0.320  0.86453 0.86509 0.86601 0.86727 0.86882 0.87064 0.87266 0.87484 0.87711 0.87940 0.88164 0.88376 0.88569 0.88737 0.88875 0.88976 0.89039 0.89060
0.325  0.86047 0.86105 0.86199 0.86328 0.86487 0.86673 0.86881 0.87104 0.87337 0.87572 0.87801 0.88019 0.88217 0.88390 0.88531 0.88635 0.88699 0.88721
0.330  0.85636 0.85695 0.85792 0.85924 0.86087 0.86278 0.86491 0.86720 0.86958 0.87199 0.87434 0.87657 0.87861 0.88038 0.88182 0.88289 0.88355 0.88377
0.335  0.85220 0.85280 0.85379 0.85514 0.85682 0.85877 0.86096 0.86330 0.86574 0.86821 0.87062 0.87291 0.87499 0.87680 0.87828 0.87938 0.88005 0.88027
0.340  0.84798 0.84860 0.84962 0.85100 0.85272 0.85472 0.85695 0.85935 0.86186 0.86438 0.86685 0.86919 0.87132 0.87318 0.87470 0.87582 0.87651 0.87673
0.345  0.84372 0.84436 0.84539 0.84681 0.84857 0.85061 0.85290 0.85536 0.85792 0.86050 0.86303 0.86543 0.86761 0.86951 0.87106 0.87221 0.87291 0.87314
0.350  0.83941 0.84006 0.84112 0.84257 0.84437 0.84646 0.84880 0.85131 0.85393 0.85658 0.85916 0.86161 0.86385 0.86579 0.86738 0.86855 0.86927 0.86951
0.355  0.83505 0.83571 0.83680 0.83828 0.84012 0.84226 0.84465 0.84722 0.84990 0.85260 0.85525 0.85775 0.86004 0.86202 0.86364 0.86484 0.86558 0.86583
0.360  0.83064 0.83132 0.83243 0.83394 0.83582 0.83801 0.84045 0.84308 0.84581 0.84858 0.85128 0.85384 0.85617 0.85820 0.85986 0.86109 0.86184 0.86209
0.365  0.82619 0.82688 0.82801 0.82956 0.83147 0.83371 0.83621 0.83889 0.84168 0.84450 0.84727 0.84988 0.85227 0.85434 0.85603 0.85728 0.85805 0.85831
0.370  0.82168 0.82239 0.82355 0.82513 0.82708 0.82937 0.83192 0.83465 0.83751 0.84039 0.84320 0.84587 0.84831 0.85043 0.85215 0.85343 0.85422 0.85449
0.375  0.81713 0.81786 0.81904 0.82065 0.82264 0.82498 0.82758 0.83037 0.83328 0.83622 0.83910 0.84182 0.84430 0.84647 0.84823 0.84953 0.85034 0.85060
0.380  0.81254 0.81327 0.81448 0.81612 0.81816 0.82054 0.82319 0.82604 0.82901 0.83201 0.83494 0.83772 0.84025 0.84246 0.84426 0.84559 0.84641 0.84667
0.385  0.80790 0.80865 0.80988 0.81155 0.81363 0.81605 0.81876 0.82166 0.82469 0.82775 0.83074 0.83357 0.83615 0.83840 0.84023 0.84159 0.84243 0.84270
0.390  0.80321 0.80398 0.80523 0.80693 0.80905 0.81152 0.81428 0.81724 0.82033 0.82344 0.82649 0.82937 0.83201 0.83429 0.83616 0.83755 0.83840 0.83868
0.395  0.79848 0.79926 0.80053 0.80227 0.80443 0.80695 0.80975 0.81277 0.81591 0.81908 0.82219 0.82513 0.82781 0.83014 0.83205 0.83346 0.83432 0.83461
0.400  0.79370 0.79450 0.79580 0.79757 0.79976 0.80232 0.80518 0.80825 0.81145 0.81468 0.81785 0.82084 0.82357 0.82595 0.82788 0.82932 0.83020 0.83050
0.405  0.78889 0.78969 0.79101 0.79282 0.79505 0.79766 0.80057 0.80369 0.80695 0.81024 0.81346 0.81651 0.81928 0.82170 0.82367 0.82513 0.82603 0.82634
0.410  0.78402 0.78485 0.78619 0.78802 0.79030 0.79295 0.79591 0.79909 0.80240 0.80575 0.80902 0.81212 0.81495 0.81741 0.81942 0.82090 0.82182 0.82211
0.415  0.77912 0.77996 0.78132 0.78319 0.78550 0.78820 0.79121 0.79444 0.79781 0.80121 0.80454 0.80770 0.81057 0.81307 0.81511 0.81662 0.81755 0.81786
0.420  0.77417 0.77502 0.77641 0.77831 0.78066 0.78340 0.78646 0.78975 0.79317 0.79663 0.80002 0.80322 0.80614 0.80869 0.81076 0.81230 0.81324 0.81355
0.425  0.76919 0.77005 0.77146 0.77338 0.77577 0.77856 0.78167 0.78501 0.78849 0.79201 0.79545 0.79870 0.80167 0.80425 0.80637 0.80793 0.80889 0.80920
0.430  0.76416 0.76503 0.76646 0.76842 0.77085 0.77368 0.77684 0.78023 0.78377 0.78734 0.79083 0.79414 0.79716 0.79978 0.80192 0.80351 0.80448 0.80481
0.435  0.75909 0.75998 0.76143 0.76342 0.76588 0.76876 0.77196 0.77541 0.77900 0.78263 0.78617 0.78953 0.79260 0.79526 0.79743 0.79904 0.80003 0.80037
0.440  0.75397 0.75488 0.75636 0.75837 0.76087 0.76379 0.76705 0.77055 0.77419 0.77787 0.78147 0.78488 0.78799 0.79069 0.79290 0.79453 0.79554 0.79588
0.445  0.74883 0.74974 0.75124 0.75329 0.75583 0.75879 0.76209 0.76564 0.76933 0.77307 0.77672 0.78018 0.78334 0.78608 0.78832 0.78998 0.79100 0.79133
0.450  0.74364 0.74457 0.74609 0.74816 0.75074 0.75374 0.75709 0.76069 0.76444 0.76822 0.77193 0.77544 0.77864 0.78142 0.78369 0.78538 0.78641 0.78675
0.455  0.73841 0.73935 0.74089 0.74300 0.74561 0.74865 0.75204 0.75570 0.75950 0.76334 0.76709 0.77065 0.77390 0.77672 0.77902 0.78073 0.78178 0.78212
0.460  0.73314 0.73410 0.73566 0.73779 0.74044 0.74352 0.74696 0.75067 0.75452 0.75841 0.76222 0.76582 0.76911 0.77197 0.77431 0.77604 0.77710 0.77745
0.465  0.72784 0.72881 0.73039 0.73255 0.73523 0.73835 0.74184 0.74559 0.74950 0.75344 0.75730 0.76095 0.76428 0.76718 0.76954 0.77130 0.77237 0.77273
0.470  0.72250 0.72348 0.72508 0.72727 0.72999 0.73315 0.73668 0.74048 0.74444 0.74843 0.75234 0.75604 0.75941 0.76234 0.76474 0.76651 0.76760 0.76797
0.475  0.71712 0.71811 0.71974 0.72195 0.72470 0.72790 0.73148 0.73533 0.73933 0.74338 0.74733 0.75108 0.75450 0.75747 0.75989 0.76169 0.76279 0.76315
0.480  0.71171 0.71271 0.71436 0.71660 0.71938 0.72262 0.72624 0.73014 0.73419 0.73828 0.74228 0.74608 0.74953 0.75254 0.75500 0.75681 0.75793 0.75830
0.485  0.70626 0.70727 0.70894 0.71121 0.71402 0.71730 0.72097 0.72490 0.72900 0.73314 0.73719 0.74103 0.74453 0.74757 0.75006 0.75190 0.75303 0.75340
0.490  0.70077 0.70180 0.70348 0.70578 0.70862 0.71194 0.71565 0.71963 0.72377 0.72796 0.73206 0.73594 0.73948 0.74256 0.74507 0.74693 0.74808 0.74846
0.495  0.69525 0.69629 0.69799 0.70031 0.70319 0.70655 0.71030 0.71432 0.71851 0.72275 0.72689 0.73082 0.73439 0.73750 0.74005 0.74193 0.74308 0.74347
0.500  0.68970 0.69075 0.69247 0.69481 0.69772 0.70112 0.70490 0.70897 0.71321 0.71749 0.72168 0.72565 0.72926 0.73241 0.73497 0.73688 0.73805 0.73844
0.505  0.68411 0.68517 0.68691 0.68928 0.69222 0.69565 0.69947 0.70359 0.70787 0.71219 0.71643 0.72044 0.72409 0.72727 0.72986 0.73178 0.73296 0.73335
0.510  0.67849 0.67956 0.68132 0.68371 0.68668 0.69014 0.69401 0.69816 0.70249 0.70686 0.71113 0.71518 0.71887 0.72208 0.72470 0.72664 0.72784 0.72823
0.515  0.67283 0.67392 0.67569 0.67811 0.68111 0.68460 0.68850 0.69270 0.69707 0.70148 0.70580 0.70989 0.71361 0.71686 0.71950 0.72146 0.72267 0.72306
0.520  0.66715 0.66824 0.67003 0.67247 0.67550 0.67902 0.68297 0.68720 0.69161 0.69606 0.70042 0.70455 0.70831 0.71159 0.71426 0.71624 0.71745 0.71786
0.525  0.66143 0.66253 0.66434 0.66680 0.66986 0.67342 0.67739 0.68167 0.68612 0.69061 0.69501 0.69917 0.70297 0.70627 0.70897 0.71097 0.71220 0.71260
0.530  0.65568 0.65679 0.65861 0.66110 0.66418 0.66777 0.67178 0.67610 0.68058 0.68512 0.68956 0.69376 0.69759 0.70092 0.70364 0.70566 0.70689 0.70731
0.535  0.64990 0.65102 0.65286 0.65536 0.65847 0.66209 0.66614 0.67049 0.67501 0.67959 0.68406 0.68830 0.69217 0.69553 0.69827 0.70030 0.70155 0.70196
0.540  0.64408 0.64522 0.64707 0.64960 0.65273 0.65638 0.66046 0.66484 0.66941 0.67402 0.67853 0.68281 0.68670 0.69009 0.69285 0.69490 0.69616 0.69657
0.545  0.63824 0.63938 0.64125 0.64380 0.64695 0.65064 0.65475 0.65916 0.66377 0.66842 0.67296 0.67727 0.68120 0.68461 0.68740 0.68946 0.69073 0.69115
0.550  0.63237 0.63352 0.63540 0.63797 0.64115 0.64486 0.64900 0.65345 0.65809 0.66277 0.66735 0.67169 0.67564 0.67909 0.68190 0.68398 0.68526 0.68568
0.555  0.62647 0.62763 0.62952 0.63211 0.63531 0.63905 0.64322 0.64770 0.65238 0.65709 0.66170 0.66607 0.67006 0.67352 0.67636 0.67845 0.67974 0.68017
0.560  0.62054 0.62170 0.62361 0.62622 0.62944 0.63321 0.63740 0.64192 0.64663 0.65137 0.65602 0.66042 0.66443 0.66792 0.67077 0.67288 0.67418 0.67461
0.565  0.61458 0.61575 0.61767 0.62030 0.62354 0.62733 0.63156 0.63611 0.64084 0.64562 0.65030 0.65473 0.65877 0.66228 0.66515 0.66727 0.66858 0.66900
0.570  0.60859 0.60977 0.61171 0.61434 0.61761 0.62143 0.62568 0.63026 0.63502 0.63983 0.64454 0.64900 0.65306 0.65660 0.65948 0.66162 0.66293 0.66336
0.575  0.60258 0.60377 0.60571 0.60836 0.61165 0.61549 0.61977 0.62437 0.62916 0.63400 0.63874 0.64323 0.64731 0.65087 0.65377 0.65592 0.65725 0.65768
0.580  0.59654 0.59773 0.59969 0.60235 0.60566 0.60952 0.61383 0.61845 0.62327 0.62814 0.63291 0.63741 0.64152 0.64511 0.64803 0.65019 0.65152 0.65196
0.585  0.59047 0.59167 0.59364 0.59632 0.59964 0.60352 0.60785 0.61250 0.61735 0.62224 0.62703 0.63156 0.63570 0.63929 0.64224 0.64441 0.64574 0.64619
0.590  0.58437 0.58558 0.58756 0.59025 0.59360 0.59749 0.60185 0.60652 0.61139 0.61630 0.62112 0.62568 0.62984 0.63345 0.63640 0.63859 0.63993 0.64038
0.595  0.57825 0.57947 0.58145 0.58416 0.58752 0.59144 0.59580 0.60051 0.60540 0.61034 0.61518 0.61976 0.62393 0.62757 0.63053 0.63273 0.63408 0.63452
0.600  0.57211 0.57333 0.57532 0.57804 0.58141 0.58535 0.58974 0.59446 0.59937 0.60434 0.60920 0.61380 0.61799 0.62164 0.62462 0.62682 0.62818 0.62863
0.605  0.56594 0.56716 0.56916 0.57189 0.57528 0.57923 0.58364 0.58838 0.59331 0.59830 0.60318 0.60780 0.61201 0.61568 0.61867 0.62088 0.62224 0.62269
0.610  0.55974 0.56097 0.56298 0.56572 0.56912 0.57309 0.57751 0.58227 0.58722 0.59223 0.59713 0.60176 0.60599 0.60967 0.61267 0.61490 0.61626 0.61672
0.615  0.55352 0.55475 0.55677 0.55952 0.56293 0.56692 0.57135 0.57613 0.58110 0.58612 0.59103 0.59569 0.59993 0.60362 0.60664 0.60887 0.61024 0.61070
0.620  0.54727 0.54851 0.55054 0.55330 0.55672 0.56071 0.56517 0.56995 0.57495 0.57999 0.58491 0.58958 0.59384 0.59754 0.60056 0.60280 0.60418 0.60463
0.625  0.54101 0.54225 0.54428 0.54705 0.55048 0.55448 0.55895 0.56375 0.56876 0.57380 0.57875 0.58343 0.58770 0.59142 0.59445 0.59669 0.59807 0.59853
0.630  0.53471 0.53596 0.53799 0.54077 0.54421 0.54822 0.55271 0.55752 0.56254 0.56760 0.57256 0.57725 0.58153 0.58526 0.58830 0.59055 0.59193 0.59239
0.635  0.52840 0.52965 0.53168 0.53447 0.53792 0.54194 0.54643 0.55126 0.55629 0.56136 0.56633 0.57104 0.57533 0.57906 0.58210 0.58436 0.58574 0.58620
0.640  0.52206 0.52331 0.52535 0.52814 0.53160 0.53563 0.54012 0.54497 0.55000 0.55509 0.56007 0.56478 0.56907 0.57282 0.57587 0.57813 0.57952 0.57998
0.645  0.51571 0.51696 0.51900 0.52179 0.52526 0.52929 0.53380 0.53865 0.54368 0.54878 0.55377 0.55848 0.56279 0.56654 0.56959 0.57186 0.57325 0.57370
0.650  0.50932 0.51058 0.51262 0.51542 0.51889 0.52293 0.52744 0.53229 0.53734 0.54244 0.54743 0.55216 0.55647 0.56022 0.56328 0.56555 0.56694 0.56740
0.655  0.50292 0.50417 0.50622 0.50902 0.51249 0.51654 0.52105 0.52590 0.53097 0.53607 0.54106 0.54580 0.55011 0.55387 0.55693 0.55920 0.56059 0.56105
0.660  0.49650 0.49775 0.49980 0.50260 0.50607 0.51013 0.51464 0.51950 0.52456 0.52966 0.53466 0.53940 0.54372 0.54747 0.55054 0.55281 0.55420 0.55467
0.665  0.49005 0.49131 0.49336 0.49616 0.49963 0.50369 0.50820 0.51306 0.51812 0.52323 0.52823 0.53297 0.53729 0.54104 0.54411 0.54638 0.54777 0.54824
0.670  0.48359 0.48484 0.48689 0.48969 0.49316 0.49721 0.50174 0.50659 0.51165 0.51676 0.52176 0.52650 0.53081 0.53457 0.53764 0.53991 0.54130 0.54177
0.675  0.47710 0.47836 0.48041 0.48321 0.48668 0.49072 0.49525 0.50010 0.50515 0.51026 0.51526 0.51999 0.52431 0.52806 0.53113 0.53340 0.53479 0.53525
0.680  0.47060 0.47185 0.47390 0.47670 0.48016 0.48421 0.48872 0.49358 0.49862 0.50373 0.50872 0.51345 0.51777 0.52152 0.52458 0.52685 0.52824 0.52870
0.685  0.46407 0.46533 0.46737 0.47017 0.47363 0.47767 0.48217 0.48703 0.49207 0.49717 0.50215 0.50688 0.51119 0.51494 0.51800 0.52026 0.52165 0.52211
0.690  0.45753 0.45878 0.46082 0.46361 0.46707 0.47111 0.47560 0.48044 0.48548 0.49057 0.49555 0.50027 0.50458 0.50832 0.51137 0.51363 0.51502 0.51549
0.695  0.45097 0.45221 0.45426 0.45704 0.46049 0.46452 0.46901 0.47383 0.47887 0.48394 0.48892 0.49363 0.49792 0.50166 0.50471 0.50696 0.50835 0.50882
0.700  0.44439 0.44563 0.44767 0.45045 0.45389 0.45791 0.46239 0.46720 0.47223 0.47729 0.48226 0.48695 0.49123 0.49496 0.49800 0.50026 0.50164 0.50209
0.705  0.43779 0.43903 0.44106 0.44383 0.44726 0.45127 0.45574 0.46054 0.46554 0.47060 0.47556 0.48023 0.48451 0.48823 0.49126 0.49351 0.49489 0.49534
0.710  0.43117 0.43240 0.43443 0.43719 0.44061 0.44461 0.44907 0.45386 0.45884 0.46389 0.46881 0.47349 0.47775 0.48146 0.48448 0.48672 0.48810 0.48855
0.715  0.42453 0.42576 0.42778 0.43053 0.43394 0.43792 0.44237 0.44715 0.45211 0.45714 0.46205 0.46671 0.47096 0.47465 0.47766 0.47990 0.48127 0.48172
0.720  0.41788 0.41910 0.42111 0.42385 0.42725 0.43122 0.43564 0.44041 0.44536 0.45035 0.45525 0.45990 0.46413 0.46780 0.47081 0.47303 0.47440 0.47486
0.725  0.41120 0.41243 0.41443 0.41716 0.42054 0.42449 0.42889 0.43364 0.43857 0.44354 0.44843 0.45305 0.45725 0.46092 0.46391 0.46613 0.46749 0.46793
0.730  0.40452 0.40573 0.40772 0.41044 0.41381 0.41774 0.42212 0.42684 0.43176 0.43671 0.44157 0.44616 0.45035 0.45400 0.45698 0.45918 0.46054 0.46098
0.735  0.39781 0.39902 0.40100 0.40370 0.40706 0.41097 0.41533 0.42002 0.42491 0.42984 0.43467 0.43924 0.44341 0.44704 0.45000 0.45220 0.45355 0.45399
0.740  0.39109 0.39229 0.39426 0.39695 0.40028 0.40417 0.40851 0.41317 0.41803 0.42294 0.42774 0.43229 0.43644 0.44005 0.44299 0.44517 0.44651 0.44696
0.745  0.38435 0.38554 0.38750 0.39017 0.39349 0.39736 0.40167 0.40630 0.41113 0.41601 0.42078 0.42531 0.42943 0.43302 0.43595 0.43811 0.43945 0.43989
0.750  0.37759 0.37878 0.38072 0.38338 0.38667 0.39052 0.39480 0.39941 0.40420 0.40904 0.41379 0.41829 0.42239 0.42595 0.42886 0.43101 0.43234 0.43277
0.755  0.37082 0.37200 0.37393 0.37657 0.37984 0.38365 0.38791 0.39249 0.39725 0.40205 0.40677 0.41123 0.41530 0.41884 0.42173 0.42387 0.42519 0.42562
0.760  0.36403 0.36520 0.36712 0.36974 0.37298 0.37676 0.38098 0.38553 0.39026 0.39504 0.39972 0.40414 0.40818 0.41169 0.41456 0.41669 0.41799 0.41843
0.765  0.35722 0.35838 0.36029 0.36289 0.36610 0.36986 0.37405 0.37855 0.38325 0.38799 0.39263 0.39702 0.40103 0.40451 0.40736 0.40947 0.41076 0.41119
0.770  0.35040 0.35155 0.35344 0.35602 0.35920 0.36293 0.36709 0.37155 0.37620 0.38091 0.38550 0.38987 0.39384 0.39730 0.40012 0.40221 0.40349 0.40392
0.775  0.34356 0.34471 0.34658 0.34912 0.35229 0.35598 0.36010 0.36453 0.36914 0.37380 0.37836 0.38268 0.38662 0.39004 0.39284 0.39491 0.39618 0.39660
0.780  0.33671 0.33784 0.33970 0.34222 0.34535 0.34901 0.35309 0.35748 0.36204 0.36665 0.37117 0.37546 0.37935 0.38274 0.38551 0.38757 0.38883 0.38924
0.785  0.32984 0.33096 0.33280 0.33529 0.33840 0.34202 0.34606 0.35040 0.35492 0.35948 0.36396 0.36819 0.37205 0.37541 0.37815 0.38019 0.38143 0.38185
0.790  0.32295 0.32406 0.32588 0.32835 0.33142 0.33501 0.33900 0.34330 0.34777 0.35228 0.35671 0.36090 0.36472 0.36804 0.37076 0.37277 0.37400 0.37441
0.795  0.31605 0.31715 0.31895 0.32139 0.32443 0.32797 0.33191 0.33616 0.34059 0.34506 0.34942 0.35357 0.35735 0.36064 0.36332 0.36531 0.36653 0.36692
0.800  0.30914 0.31022 0.31199 0.31441 0.31741 0.32090 0.32481 0.32900 0.33338 0.33780 0.34211 0.34621 0.34995 0.35319 0.35584 0.35781 0.35901 0.35941
0.805  0.30221 0.30328 0.30502 0.30741 0.31038 0.31383 0.31768 0.32182 0.32614 0.33051 0.33477 0.33882 0.34250 0.34570 0.34833 0.35026 0.35146 0.35185
0.810  0.29526 0.29631 0.29804 0.30040 0.30332 0.30672 0.31053 0.31462 0.31888 0.32317 0.32739 0.33138 0.33501 0.33818 0.34076 0.34268 0.34386 0.34425
0.815  0.28829 0.28934 0.29104 0.29336 0.29624 0.29960 0.30335 0.30739 0.31158 0.31582 0.31998 0.32391 0.32750 0.33062 0.33317 0.33505 0.33621 0.33660
0.820  0.28131 0.28234 0.28402 0.28631 0.28914 0.29246 0.29615 0.30013 0.30426 0.30844 0.31254 0.31641 0.31995 0.32302 0.32553 0.32739 0.32853 0.32890
0.825  0.27432 0.27533 0.27698 0.27924 0.28203 0.28529 0.28893 0.29284 0.29691 0.30103 0.30505 0.30887 0.31235 0.31538 0.31785 0.31968 0.32081 0.32117
0.830  0.26731 0.26830 0.26993 0.27214 0.27489 0.27810 0.28168 0.28552 0.28953 0.29358 0.29754 0.30130 0.30472 0.30770 0.31013 0.31193 0.31304 0.31340
0.835  0.26028 0.26126 0.26285 0.26503 0.26773 0.27089 0.27439 0.27818 0.28212 0.28610 0.28999 0.29369 0.29704 0.29997 0.30236 0.30414 0.30522 0.30559
0.840  0.25323 0.25419 0.25576 0.25790 0.26055 0.26365 0.26710 0.27081 0.27468 0.27858 0.28241 0.28603 0.28934 0.29221 0.29456 0.29630 0.29737 0.29771
0.845  0.24617 0.24711 0.24865 0.25075 0.25335 0.25638 0.25977 0.26342 0.26721 0.27104 0.27480 0.27835 0.28159 0.28441 0.28672 0.28842 0.28947 0.28981
0.850  0.23909 0.24001 0.24152 0.24357 0.24613 0.24910 0.25242 0.25599 0.25971 0.26346 0.26714 0.27062 0.27380 0.27657 0.27883 0.28050 0.28152 0.28186
0.855  0.23199 0.23289 0.23437 0.23638 0.23888 0.24179 0.24504 0.24854 0.25218 0.25585 0.25945 0.26286 0.26598 0.26868 0.27089 0.27253 0.27353 0.27386
0.860  0.22488 0.22576 0.22720 0.22917 0.23161 0.23446 0.23764 0.24106 0.24462 0.24821 0.25172 0.25506 0.25810 0.26075 0.26291 0.26451 0.26549 0.26581
0.865  0.21774 0.21860 0.22001 0.22193 0.22431 0.22710 0.23021 0.23353 0.23701 0.24053 0.24396 0.24722 0.25019 0.25277 0.25488 0.25645 0.25741 0.25772
0.870  0.21059 0.21143 0.21280 0.21468 0.21700 0.21971 0.22273 0.22599 0.22938 0.23280 0.23616 0.23933 0.24223 0.24476 0.24681 0.24834 0.24927 0.24958
0.875  0.20341 0.20423 0.20557 0.20740 0.20966 0.21230 0.21524 0.21842 0.22172 0.22505 0.22832 0.23141 0.23424 0.23669 0.23870 0.24018 0.24109 0.24139
0.880  0.19622 0.19701 0.19831 0.20009 0.20229 0.20486 0.20772 0.21081 0.21402 0.21726 0.22043 0.22345 0.22619 0.22858 0.23053 0.23197 0.23286 0.23314
0.885  0.18900 0.18977 0.19103 0.19276 0.19490 0.19739 0.20017 0.20317 0.20629 0.20943 0.21251 0.21544 0.21810 0.22042 0.22231 0.22372 0.22458 0.22485
0.890  0.18176 0.18251 0.18373 0.18540 0.18747 0.18989 0.19259 0.19549 0.19851 0.20156 0.20455 0.20739 0.20996 0.21221 0.21405 0.21540 0.21624 0.21651
0.895  0.17449 0.17522 0.17640 0.17801 0.18002 0.18236 0.18497 0.18777 0.19069 0.19365 0.19654 0.19927 0.20178 0.20395 0.20573 0.20704 0.20785 0.20812
0.900  0.16720 0.16790 0.16904 0.17060 0.17254 0.17479 0.17732 0.18002 0.18284 0.18569 0.18849 0.19113 0.19354 0.19564 0.19735 0.19862 0.19940 0.19965
0.905  0.15988 0.16056 0.16166 0.16316 0.16502 0.16720 0.16962 0.17223 0.17495 0.17769 0.18038 0.18293 0.18525 0.18728 0.18893 0.19015 0.19090 0.19114
0.910  0.15254 0.15318 0.15424 0.15568 0.15747 0.15956 0.16189 0.16440 0.16701 0.16964 0.17222 0.17468 0.17691 0.17885 0.18044 0.18161 0.18233 0.18257
0.915  0.14516 0.14578 0.14679 0.14817 0.14989 0.15189 0.15412 0.15652 0.15902 0.16155 0.16402 0.16637 0.16850 0.17036 0.17188 0.17301 0.17370 0.17393
0.920  0.13775 0.13834 0.13931 0.14063 0.14226 0.14418 0.14630 0.14860 0.15099 0.15340 0.15576 0.15800 0.16004 0.16182 0.16327 0.16435 0.16501 0.16522
0.925  0.13030 0.13086 0.13178 0.13304 0.13459 0.13641 0.13844 0.14063 0.14289 0.14519 0.14744 0.14957 0.15152 0.15321 0.15459 0.15562 0.15624 0.15645
0.930  0.12281 0.12334 0.12422 0.12541 0.12688 0.12860 0.13053 0.13259 0.13475 0.13692 0.13906 0.14108 0.14293 0.14453 0.14584 0.14681 0.14741 0.14760
0.935  0.11527 0.11578 0.11660 0.11773 0.11912 0.12074 0.12256 0.12451 0.12654 0.12860 0.13061 0.13252 0.13426 0.13577 0.13701 0.13793 0.13849 0.13866
0.940  0.10769 0.10816 0.10894 0.10999 0.11130 0.11282 0.11452 0.11636 0.11827 0.12020 0.12209 0.12388 0.12551 0.12693 0.12809 0.12895 0.12948 0.12965
0.945  0.10005 0.10049 0.10121 0.10220 0.10342 0.10484 0.10643 0.10814 0.10992 0.11172 0.11349 0.11516 0.11668 0.11801 0.11909 0.11990 0.12039 0.12054
0.950  0.09235 0.09276 0.09342 0.09433 0.09547 0.09679 0.09826 0.09984 0.10150 0.10316 0.10480 0.10634 0.10776 0.10899 0.10999 0.11073 0.11119 0.11133
0.955  0.08457 0.08494 0.08556 0.08639 0.08743 0.08865 0.09000 0.09146 0.09297 0.09450 0.09601 0.09743 0.09873 0.09986 0.10078 0.10146 0.10188 0.10200
0.960  0.07670 0.07705 0.07760 0.07836 0.07931 0.08041 0.08164 0.08296 0.08434 0.08573 0.08710 0.08839 0.08957 0.09060 0.09144 0.09206 0.09244 0.09256
0.965  0.06874 0.06904 0.06954 0.07023 0.07107 0.07206 0.07317 0.07435 0.07559 0.07684 0.07806 0.07922 0.08028 0.08120 0.08195 0.08251 0.08286 0.08296
0.970  0.06064 0.06091 0.06135 0.06195 0.06270 0.06357 0.06455 0.06559 0.06668 0.06778 0.06886 0.06989 0.07082 0.07164 0.07230 0.07279 0.07309 0.07319
0.975  0.05239 0.05262 0.05300 0.05352 0.05416 0.05491 0.05575 0.05665 0.05759 0.05854 0.05947 0.06035 0.06116 0.06186 0.06243 0.06286 0.06312 0.06320
0.980  0.04392 0.04411 0.04443 0.04486 0.04540 0.04602 0.04672 0.04748 0.04826 0.04905 0.04983 0.05056 0.05123 0.05182 0.05230 0.05265 0.05287 0.05293
0.985  0.03515 0.03530 0.03556 0.03590 0.03632 0.03682 0.03737 0.03797 0.03859 0.03921 0.03983 0.04041 0.04095 0.04141 0.04179 0.04207 0.04224 0.04229
0.990  0.02591 0.02602 0.02620 0.02645 0.02676 0.02712 0.02752 0.02795 0.02839 0.02885 0.02929 0.02972 0.03010 0.03044 0.03071 0.03092 0.03104 0.03108
0.995  0.01575 0.01582 0.01592 0.01607 0.01625 0.01646 0.01669 0.01694 0.01721 0.01747 0.01773 0.01798 0.01821 0.01840 0.01856 0.01868 0.01876 0.01876
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap010e100.dat <==
# alpha = +0.10 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99985 0.99985 0.99986 0.99986 0.99986 0.99986 0.99986 0.99987 0.99987 0.99987 0.99987 0.99988 0.99988 0.99988 0.99988 0.99988 0.99989 0.99989
0.015  0.99967 0.99967 0.99967 0.99968 0.99968 0.99969 0.99969 0.99970 0.99970 0.99971 0.99972 0.99972 0.99973 0.99973 0.99974 0.99974 0.99974 0.99974
0.020  0.99941 0.99942 0.99942 0.99943 0.99943 0.99944 0.99945 0.99946 0.99948 0.99949 0.99950 0.99951 0.99952 0.99953 0.99953 0.99954 0.99954 0.99954
0.025  0.99908 0.99909 0.99910 0.99910 0.99912 0.99913 0.99915 0.99916 0.99918 0.99920 0.99922 0.99923 0.99925 0.99926 0.99927 0.99928 0.99928 0.99928
0.030  0.99868 0.99869 0.99870 0.99871 0.99873 0.99875 0.99877 0.99880 0.99882 0.99885 0.99887 0.99889 0.99891 0.99893 0.99895 0.99896 0.99897 0.99897
0.035  0.99820 0.99821 0.99823 0.99825 0.99827 0.99830 0.99833 0.99836 0.99839 0.99843 0.99846 0.99849 0.99852 0.99855 0.99857 0.99858 0.99859 0.99860
0.040  0.99766 0.99767 0.99769 0.99771 0.99774 0.99778 0.99782 0.99786 0.99790 0.99795 0.99799 0.99803 0.99807 0.99810 0.99813 0.99815 0.99816 0.99817
0.045  0.99703 0.99705 0.99707 0.99710 0.99714 0.99719 0.99724 0.99729 0.99735 0.99740 0.99746 0.99751 0.99756 0.99760 0.99763 0.99766 0.99768 0.99768
0.050  0.99634 0.99636 0.99638 0.99642 0.99647 0.99653 0.99659 0.99665 0.99672 0.99679 0.99686 0.99693 0.99699 0.99704 0.99708 0.99711 0.99713 0.99714
0.055  0.99557 0.99559 0.99563 0.99567 0.99573 0.99580 0.99587 0.99595 0.99604 0.99612 0.99620 0.99628 0.99635 0.99642 0.99647 0.99650 0.99653 0.99654
0.060  0.99473 0.99476 0.99480 0.99485 0.99492 0.99500 0.99509 0.99519 0.99528 0.99539 0.99548 0.99558 0.99566 0.99574 0.99580 0.99584 0.99587 0.99588
0.065  0.99382 0.99385 0.99390 0.99396 0.99404 0.99413 0.99424 0.99435 0.99447 0.99459 0.99470 0.99481 0.99491 0.99500 0.99507 0.99512 0.99515 0.99516
0.070  0.99283 0.99287 0.99292 0.99300 0.99309 0.99320 0.99332 0.99345 0.99359 0.99372 0.99386 0.99398 0.99410 0.99420 0.99428 0.99434 0.99438 0.99439
0.075  0.99178 0.99182 0.99188 0.99196 0.99207 0.99220 0.99233 0.99248 0.99264 0.99280 0.99295 0.99309 0.99323 0.99334 0.99343 0.99350 0.99355 0.99356
0.080  0.99065 0.99069 0.99076 0.99086 0.99098 0.99112 0.99128 0.99145 0.99163 0.99181 0.99198 0.99214 0.99229 0.99242 0.99253 0.99261 0.99266 0.99267
0.085  0.98945 0.98950 0.98958 0.98969 0.98982 0.98998 0.99016 0.99035 0.99055 0.99075 0.99095 0.99113 0.99130 0.99145 0.99157 0.99166 0.99171 0.99173
0.090  0.98817 0.98823 0.98832 0.98844 0.98860 0.98877 0.98897 0.98919 0.98941 0.98963 0.98985 0.99006 0.99025 0.99042 0.99055 0.99065 0.99071 0.99073
0.095  0.98683 0.98689 0.98699 0.98713 0.98730 0.98750 0.98772 0.98796 0.98820 0.98845 0.98870 0.98893 0.98914 0.98932 0.98947 0.98958 0.98965 0.98967
0.100  0.98541 0.98548 0.98559 0.98574 0.98593 0.98615 0.98640 0.98666 0.98693 0.98721 0.98748 0.98774 0.98797 0.98817 0.98834 0.98846 0.98854 0.98856
0.105  0.98393 0.98400 0.98412 0.98429 0.98450 0.98474 0.98501 0.98530 0.98560 0.98590 0.98620 0.98648 0.98674 0.98696 0.98715 0.98728 0.98736 0.98739
0.110  0.98237 0.98245 0.98258 0.98277 0.98299 0.98326 0.98355 0.98387 0.98420 0.98454 0.98486 0.98517 0.98545 0.98570 0.98589 0.98604 0.98613 0.98616
0.115  0.98074 0.98083 0.98098 0.98118 0.98142 0.98171 0.98203 0.98238 0.98274 0.98310 0.98346 0.98380 0.98410 0.98437 0.98459 0.98475 0.98485 0.98488
0.120  0.97904 0.97914 0.97930 0.97951 0.97978 0.98010 0.98045 0.98082 0.98121 0.98161 0.98200 0.98236 0.98269 0.98298 0.98322 0.98340 0.98350 0.98354
0.125  0.97727 0.97738 0.97755 0.97778 0.97808 0.97842 0.97879 0.97920 0.97963 0.98005 0.98047 0.98087 0.98123 0.98154 0.98180 0.98199 0.98210 0.98214
0.130  0.97543 0.97555 0.97573 0.97599 0.97630 0.97667 0.97708 0.97752 0.97797 0.97843 0.97889 0.97931 0.97970 0.98004 0.98032 0.98052 0.98065 0.98069
0.135  0.97353 0.97365 0.97385 0.97412 0.97446 0.97485 0.97529 0.97577 0.97626 0.97675 0.97724 0.97770 0.97812 0.97848 0.97878 0.97900 0.97914 0.97918
0.140  0.97155 0.97168 0.97189 0.97219 0.97255 0.97297 0.97344 0.97395 0.97448 0.97501 0.97553 0.97603 0.97648 0.97687 0.97719 0.97742 0.97757 0.97761
0.145  0.96950 0.96964 0.96987 0.97018 0.97057 0.97102 0.97153 0.97207 0.97264 0.97321 0.97377 0.97429 0.97477 0.97519 0.97553 0.97579 0.97594 0.97599
0.150  0.96739 0.96753 0.96778 0.96811 0.96853 0.96901 0.96955 0.97013 0.97073 0.97134 0.97194 0.97250 0.97301 0.97346 0.97382 0.97409 0.97426 0.97432
0.155  0.96520 0.96536 0.96562 0.96598 0.96642 0.96693 0.96751 0.96812 0.96877 0.96941 0.97005 0.97065 0.97120 0.97167 0.97206 0.97235 0.97252 0.97258
0.160  0.96295 0.96312 0.96340 0.96377 0.96424 0.96479 0.96540 0.96606 0.96674 0.96743 0.96810 0.96874 0.96932 0.96982 0.97024 0.97054 0.97073 0.97079
0.165  0.96063 0.96081 0.96110 0.96150 0.96200 0.96258 0.96323 0.96392 0.96465 0.96538 0.96609 0.96677 0.96738 0.96792 0.96836 0.96868 0.96888 0.96895
0.170  0.95824 0.95843 0.95874 0.95917 0.95969 0.96031 0.96099 0.96173 0.96250 0.96327 0.96402 0.96474 0.96539 0.96596 0.96642 0.96676 0.96697 0.96705
0.175  0.95579 0.95599 0.95632 0.95677 0.95732 0.95797 0.95870 0.95947 0.96028 0.96110 0.96190 0.96265 0.96334 0.96394 0.96443 0.96479 0.96501 0.96509
0.180  0.95327 0.95348 0.95383 0.95430 0.95489 0.95557 0.95633 0.95715 0.95801 0.95887 0.95971 0.96051 0.96124 0.96187 0.96238 0.96276 0.96300 0.96308
0.185  0.95068 0.95090 0.95127 0.95177 0.95238 0.95311 0.95391 0.95477 0.95567 0.95658 0.95746 0.95830 0.95907 0.95973 0.96028 0.96068 0.96093 0.96101
0.190  0.94803 0.94826 0.94865 0.94917 0.94982 0.95058 0.95142 0.95233 0.95327 0.95423 0.95516 0.95604 0.95685 0.95755 0.95812 0.95854 0.95880 0.95888
0.195  0.94531 0.94555 0.94596 0.94651 0.94719 0.94798 0.94887 0.94982 0.95082 0.95182 0.95280 0.95372 0.95457 0.95530 0.95590 0.95634 0.95662 0.95671
0.200  0.94252 0.94278 0.94320 0.94378 0.94450 0.94533 0.94626 0.94726 0.94830 0.94935 0.95037 0.95134 0.95223 0.95300 0.95363 0.95409 0.95438 0.95447
0.205  0.93967 0.93994 0.94039 0.94099 0.94174 0.94261 0.94358 0.94463 0.94572 0.94682 0.94789 0.94891 0.94984 0.95064 0.95130 0.95179 0.95209 0.95219
0.210  0.93676 0.93704 0.93751 0.93814 0.93892 0.93983 0.94085 0.94194 0.94308 0.94423 0.94535 0.94642 0.94739 0.94823 0.94892 0.94942 0.94974 0.94984
0.215  0.93378 0.93408 0.93456 0.93522 0.93604 0.93699 0.93805 0.93919 0.94038 0.94158 0.94276 0.94387 0.94488 0.94576 0.94648 0.94701 0.94733 0.94744
0.220  0.93074 0.93105 0.93155 0.93224 0.93309 0.93409 0.93519 0.93639 0.93763 0.93888 0.94010 0.94126 0.94231 0.94323 0.94398 0.94454 0.94488 0.94499
0.225  0.92764 0.92796 0.92848 0.92920 0.93009 0.93112 0.93228 0.93352 0.93481 0.93611 0.93739 0.93860 0.93970 0.94065 0.94143 0.94201 0.94236 0.94248
0.230  0.92447 0.92480 0.92535 0.92610 0.92702 0.92810 0.92930 0.93059 0.93193 0.93329 0.93462 0.93588 0.93702 0.93801 0.93883 0.93943 0.93980 0.93992
0.235  0.92124 0.92159 0.92216 0.92293 0.92389 0.92501 0.92626 0.92760 0.92900 0.93041 0.93179 0.93310 0.93429 0.93532 0.93617 0.93679 0.93718 0.93731
0.240  0.91795 0.91831 0.91890 0.91971 0.92070 0.92187 0.92316 0.92456 0.92601 0.92748 0.92891 0.93027 0.93150 0.93258 0.93345 0.93410 0.93450 0.93463
0.245  0.91460 0.91497 0.91558 0.91642 0.91745 0.91866 0.92001 0.92146 0.92296 0.92448 0.92597 0.92738 0.92866 0.92977 0.93068 0.93136 0.93177 0.93191
0.250  0.91118 0.91157 0.91221 0.91307 0.91414 0.91540 0.91679 0.91829 0.91985 0.92143 0.92297 0.92443 0.92576 0.92692 0.92786 0.92856 0.92899 0.92913
0.255  0.90771 0.90811 0.90877 0.90966 0.91078 0.91207 0.91352 0.91507 0.91669 0.91832 0.91992 0.92143 0.92281 0.92401 0.92498 0.92571 0.92615 0.92630
0.260  0.90417 0.90459 0.90527 0.90620 0.90735 0.90869 0.91019 0.91180 0.91347 0.91516 0.91681 0.91838 0.91980 0.92104 0.92205 0.92280 0.92326 0.92341
0.265  0.90058 0.90101 0.90171 0.90267 0.90386 0.90525 0.90680 0.90846 0.91019 0.91194 0.91365 0.91526 0.91674 0.91802 0.91907 0.91984 0.92032 0.92047
0.270  0.89693 0.89737 0.89810 0.89909 0.90032 0.90175 0.90335 0.90507 0.90686 0.90866 0.91043 0.91210 0.91362 0.91495 0.91603 0.91683 0.91732 0.91748
0.275  0.89321 0.89367 0.89442 0.89545 0.89672 0.89820 0.89985 0.90162 0.90347 0.90533 0.90715 0.90888 0.91045 0.91182 0.91293 0.91376 0.91427 0.91444
0.280  0.88944 0.88992 0.89069 0.89175 0.89306 0.89458 0.89629 0.89812 0.90002 0.90194 0.90382 0.90560 0.90723 0.90864 0.90979 0.91064 0.91116 0.91134
0.285  0.88562 0.88610 0.88690 0.88799 0.88934 0.89091 0.89267 0.89456 0.89652 0.89850 0.90044 0.90227 0.90395 0.90540 0.90659 0.90746 0.90800 0.90819
0.290  0.88173 0.88223 0.88306 0.88418 0.88557 0.88719 0.88900 0.89094 0.89296 0.89500 0.89700 0.89889 0.90061 0.90211 0.90333 0.90424 0.90479 0.90498
0.295  0.87779 0.87831 0.87915 0.88031 0.88174 0.88341 0.88527 0.88727 0.88935 0.89145 0.89351 0.89546 0.89723 0.89877 0.90003 0.90096 0.90153 0.90172
0.300  0.87379 0.87432 0.87520 0.87638 0.87785 0.87957 0.88149 0.88354 0.88569 0.88785 0.88996 0.89196 0.89379 0.89537 0.89667 0.89763 0.89821 0.89841
0.305  0.86974 0.87029 0.87118 0.87240 0.87392 0.87568 0.87765 0.87977 0.88197 0.88419 0.88636 0.88842 0.89030 0.89193 0.89326 0.89424 0.89485 0.89505
0.310  0.86563 0.86619 0.86711 0.86837 0.86992 0.87174 0.87376 0.87593 0.87819 0.88048 0.88271 0.88482 0.88675 0.88843 0.88979 0.89080 0.89143 0.89163
0.315  0.86147 0.86204 0.86299 0.86428 0.86587 0.86774 0.86981 0.87204 0.87437 0.87671 0.87900 0.88118 0.88315 0.88487 0.88628 0.88731 0.88795 0.88817
0.320  0.85725 0.85784 0.85881 0.86013 0.86177 0.86368 0.86581 0.86810 0.87049 0.87289 0.87525 0.87747 0.87950 0.88127 0.88271 0.88377 0.88443 0.88465
0.325  0.85298 0.85359 0.85458 0.85594 0.85762 0.85958 0.86176 0.86411 0.86655 0.86902 0.87143 0.87372 0.87580 0.87761 0.87909 0.88018 0.88085 0.88108
0.330  0.84866 0.84928 0.85030 0.85169 0.85341 0.85542 0.85766 0.86006 0.86257 0.86510 0.86757 0.86991 0.87205 0.87390 0.87541 0.87654 0.87722 0.87746
0.335  0.84428 0.84492 0.84596 0.84738 0.84915 0.85121 0.85350 0.85597 0.85853 0.86112 0.86366 0.86606 0.86824 0.87014 0.87169 0.87284 0.87354 0.87378
0.340  0.83985 0.84050 0.84157 0.84303 0.84484 0.84694 0.84929 0.85182 0.85444 0.85710 0.85969 0.86215 0.86438 0.86633 0.86792 0.86909 0.86981 0.87006
0.345  0.83537 0.83604 0.83713 0.83862 0.84047 0.84263 0.84503 0.84762 0.85030 0.85302 0.85567 0.85819 0.86048 0.86247 0.86409 0.86529 0.86603 0.86628
0.350  0.83084 0.83152 0.83264 0.83417 0.83606 0.83826 0.84072 0.84336 0.84611 0.84889 0.85160 0.85417 0.85652 0.85855 0.86021 0.86144 0.86220 0.86245
0.355  0.82626 0.82696 0.82810 0.82966 0.83159 0.83385 0.83636 0.83906 0.84187 0.84471 0.84748 0.85011 0.85251 0.85459 0.85629 0.85754 0.85832 0.85858
0.360  0.82163 0.82234 0.82351 0.82510 0.82708 0.82938 0.83195 0.83471 0.83758 0.84048 0.84331 0.84600 0.84845 0.85057 0.85231 0.85359 0.85438 0.85465
0.365  0.81695 0.81768 0.81887 0.82050 0.82251 0.82486 0.82749 0.83031 0.83324 0.83620 0.83909 0.84184 0.84433 0.84651 0.84828 0.84959 0.85040 0.85067
0.370  0.81222 0.81296 0.81418 0.81584 0.81790 0.82030 0.82298 0.82585 0.82885 0.83187 0.83483 0.83762 0.84017 0.84239 0.84420 0.84554 0.84636 0.84664
0.375  0.80744 0.80820 0.80945 0.81114 0.81324 0.81569 0.81842 0.82135 0.82441 0.82749 0.83051 0.83336 0.83596 0.83823 0.84007 0.84144 0.84228 0.84256
0.380  0.80262 0.80339 0.80466 0.80639 0.80853 0.81103 0.81381 0.81680 0.81992 0.82306 0.82614 0.82905 0.83170 0.83401 0.83589 0.83728 0.83814 0.83843
0.385  0.79775 0.79854 0.79983 0.80159 0.80377 0.80632 0.80915 0.81221 0.81538 0.81859 0.82172 0.82469 0.82739 0.82974 0.83166 0.83308 0.83396 0.83425
0.390  0.79283 0.79363 0.79495 0.79674 0.79897 0.80156 0.80445 0.80756 0.81080 0.81406 0.81726 0.82028 0.82304 0.82543 0.82739 0.82883 0.82972 0.83002
0.395  0.78787 0.78868 0.79002 0.79185 0.79411 0.79676 0.79970 0.80287 0.80616 0.80949 0.81274 0.81582 0.81863 0.82107 0.82306 0.82453 0.82544 0.82574
0.400  0.78286 0.78369 0.78505 0.78691 0.78922 0.79191 0.79490 0.79813 0.80148 0.80487 0.80818 0.81132 0.81417 0.81666 0.81868 0.82018 0.82110 0.82141
0.405  0.77780 0.77865 0.78004 0.78193 0.78427 0.78701 0.79006 0.79334 0.79676 0.80020 0.80357 0.80676 0.80967 0.81219 0.81426 0.81578 0.81672 0.81704
0.410  0.77270 0.77357 0.77498 0.77690 0.77929 0.78207 0.78517 0.78851 0.79198 0.79549 0.79891 0.80216 0.80512 0.80769 0.80978 0.81134 0.81229 0.81261
0.415  0.76756 0.76844 0.76987 0.77183 0.77425 0.77708 0.78024 0.78363 0.78716 0.79073 0.79421 0.79751 0.80052 0.80313 0.80526 0.80684 0.80781 0.80814
0.420  0.76237 0.76327 0.76472 0.76671 0.76918 0.77205 0.77526 0.77871 0.78230 0.78592 0.78946 0.79281 0.79587 0.79852 0.80069 0.80230 0.80328 0.80361
0.425  0.75715 0.75805 0.75953 0.76155 0.76406 0.76698 0.77024 0.77374 0.77739 0.78106 0.78466 0.78807 0.79117 0.79387 0.79607 0.79770 0.79871 0.79904
0.430  0.75188 0.75279 0.75430 0.75635 0.75889 0.76186 0.76517 0.76873 0.77243 0.77617 0.77982 0.78328 0.78643 0.78917 0.79141 0.79306 0.79408 0.79442
0.435  0.74656 0.74750 0.74902 0.75111 0.75369 0.75670 0.76006 0.76367 0.76743 0.77122 0.77493 0.77844 0.78164 0.78442 0.78669 0.78838 0.78941 0.78976
0.440  0.74121 0.74216 0.74371 0.74582 0.74844 0.75150 0.75491 0.75857 0.76238 0.76623 0.77000 0.77356 0.77681 0.77963 0.78193 0.78364 0.78469 0.78504
0.445  0.73582 0.73678 0.73835 0.74049 0.74315 0.74625 0.74971 0.75343 0.75729 0.76120 0.76502 0.76863 0.77193 0.77479 0.77713 0.77886 0.77992 0.78028
0.450  0.73038 0.73136 0.73295 0.73513 0.73782 0.74097 0.74447 0.74824 0.75216 0.75612 0.75999 0.76366 0.76700 0.76990 0.77227 0.77403 0.77510 0.77547
0.455  0.72491 0.72590 0.72751 0.72972 0.73245 0.73564 0.73919 0.74301 0.74699 0.75100 0.75492 0.75864 0.76203 0.76497 0.76737 0.76915 0.77024 0.77061
0.460  0.71940 0.72040 0.72204 0.72427 0.72704 0.73027 0.73387 0.73774 0.74177 0.74583 0.74981 0.75358 0.75701 0.75999 0.76242 0.76422 0.76533 0.76570
0.465  0.71385 0.71486 0.71652 0.71878 0.72159 0.72486 0.72851 0.73243 0.73651 0.74062 0.74465 0.74847 0.75194 0.75496 0.75743 0.75925 0.76037 0.76075
0.470  0.70826 0.70929 0.71097 0.71326 0.71610 0.71941 0.72310 0.72707 0.73120 0.73537 0.73945 0.74331 0.74683 0.74989 0.75239 0.75424 0.75537 0.75575
0.475  0.70264 0.70368 0.70538 0.70770 0.71057 0.71392 0.71766 0.72168 0.72586 0.73008 0.73421 0.73812 0.74168 0.74478 0.74730 0.74917 0.75032 0.75071
0.480  0.69698 0.69803 0.69975 0.70209 0.70500 0.70839 0.71218 0.71624 0.72047 0.72474 0.72892 0.73288 0.73648 0.73961 0.74217 0.74406 0.74523 0.74562
0.485  0.69128 0.69234 0.69408 0.69646 0.69940 0.70283 0.70666 0.71077 0.71505 0.71937 0.72359 0.72759 0.73124 0.73441 0.73699 0.73891 0.74008 0.74048
0.490  0.68555 0.68662 0.68838 0.69078 0.69376 0.69723 0.70109 0.70525 0.70958 0.71395 0.71822 0.72227 0.72595 0.72916 0.73177 0.73371 0.73490 0.73530
0.495  0.67978 0.68087 0.68265 0.68507 0.68808 0.69158 0.69549 0.69970 0.70407 0.70849 0.71281 0.71690 0.72062 0.72386 0.72650 0.72846 0.72966 0.73007
0.500  0.67398 0.67508 0.67687 0.67932 0.68236 0.68591 0.68986 0.69410 0.69852 0.70299 0.70735 0.71148 0.71525 0.71852 0.72119 0.72317 0.72438 0.72479
0.505  0.66815 0.66925 0.67107 0.67354 0.67661 0.68019 0.68418 0.68847 0.69294 0.69745 0.70186 0.70603 0.70983 0.71314 0.71584 0.71783 0.71906 0.71947
0.510  0.66228 0.66340 0.66523 0.66773 0.67083 0.67444 0.67847 0.68280 0.68731 0.69186 0.69632 0.70053 0.70437 0.70771 0.71043 0.71245 0.71369 0.71411
0.515  0.65638 0.65750 0.65936 0.66188 0.66501 0.66866 0.67272 0.67710 0.68165 0.68624 0.69074 0.69499 0.69887 0.70224 0.70499 0.70703 0.70828 0.70870
0.520  0.65044 0.65158 0.65345 0.65599 0.65915 0.66283 0.66694 0.67135 0.67595 0.68058 0.68512 0.68941 0.69332 0.69672 0.69950 0.70155 0.70282 0.70324
0.525  0.64448 0.64563 0.64751 0.65008 0.65326 0.65698 0.66112 0.66557 0.67021 0.67488 0.67946 0.68379 0.68774 0.69117 0.69397 0.69604 0.69731 0.69774
0.530  0.63848 0.63964 0.64154 0.64413 0.64734 0.65109 0.65526 0.65975 0.66443 0.66914 0.67376 0.67813 0.68211 0.68557 0.68839 0.69048 0.69177 0.69220
0.535  0.63245 0.63362 0.63554 0.63815 0.64139 0.64516 0.64938 0.65390 0.65861 0.66337 0.66802 0.67242 0.67644 0.67993 0.68277 0.68488 0.68617 0.68661
0.540  0.62640 0.62757 0.62950 0.63214 0.63540 0.63921 0.64345 0.64801 0.65276 0.65755 0.66224 0.66668 0.67072 0.67424 0.67711 0.67923 0.68054 0.68098
0.545  0.62031 0.62150 0.62344 0.62609 0.62938 0.63322 0.63749 0.64209 0.64687 0.65170 0.65642 0.66090 0.66497 0.66851 0.67140 0.67354 0.67486 0.67530
0.550  0.61419 0.61539 0.61735 0.62002 0.62333 0.62719 0.63150 0.63613 0.64095 0.64581 0.65057 0.65507 0.65918 0.66274 0.66566 0.66781 0.66914 0.66958
0.555  0.60805 0.60925 0.61122 0.61391 0.61725 0.62114 0.62547 0.63013 0.63499 0.63988 0.64467 0.64921 0.65334 0.65693 0.65987 0.66204 0.66337 0.66382
0.560  0.60188 0.60309 0.60507 0.60778 0.61114 0.61505 0.61941 0.62411 0.62899 0.63392 0.63874 0.64331 0.64746 0.65108 0.65403 0.65622 0.65756 0.65801
0.565  0.59568 0.59690 0.59889 0.60162 0.60499 0.60893 0.61333 0.61805 0.62296 0.62792 0.63277 0.63737 0.64155 0.64519 0.64816 0.65036 0.65171 0.65216
0.570  0.58945 0.59068 0.59269 0.59543 0.59882 0.60278 0.60720 0.61195 0.61689 0.62188 0.62676 0.63139 0.63560 0.63926 0.64224 0.64445 0.64581 0.64627
0.575  0.58320 0.58443 0.58645 0.58921 0.59262 0.59660 0.60105 0.60582 0.61079 0.61581 0.62072 0.62537 0.62960 0.63328 0.63628 0.63851 0.63987 0.64033
0.580  0.57692 0.57816 0.58019 0.58296 0.58639 0.59040 0.59486 0.59966 0.60466 0.60970 0.61464 0.61931 0.62356 0.62727 0.63029 0.63252 0.63389 0.63436
0.585  0.57061 0.57186 0.57390 0.57668 0.58013 0.58416 0.58865 0.59347 0.59849 0.60356 0.60852 0.61321 0.61749 0.62121 0.62425 0.62649 0.62787 0.62834
0.590  0.56428 0.56553 0.56759 0.57038 0.57385 0.57789 0.58240 0.58725 0.59229 0.59738 0.60236 0.60708 0.61138 0.61511 0.61816 0.62042 0.62181 0.62227
0.595  0.55793 0.55919 0.56125 0.56405 0.56754 0.57160 0.57612 0.58099 0.58606 0.59117 0.59618 0.60091 0.60523 0.60898 0.61204 0.61431 0.61570 0.61617
0.600  0.55155 0.55281 0.55488 0.55770 0.56120 0.56527 0.56982 0.57471 0.57979 0.58493 0.58995 0.59471 0.59904 0.60281 0.60588 0.60816 0.60955 0.61002
0.605  0.54515 0.54642 0.54849 0.55132 0.55483 0.55892 0.56348 0.56839 0.57349 0.57865 0.58369 0.58846 0.59281 0.59659 0.59968 0.60196 0.60337 0.60384
0.610  0.53872 0.53999 0.54208 0.54492 0.54844 0.55254 0.55712 0.56204 0.56716 0.57233 0.57739 0.58218 0.58655 0.59034 0.59344 0.59573 0.59714 0.59761
0.615  0.53228 0.53355 0.53564 0.53849 0.54202 0.54614 0.55073 0.55566 0.56080 0.56599 0.57106 0.57586 0.58024 0.58405 0.58715 0.58945 0.59086 0.59134
0.620  0.52581 0.52709 0.52918 0.53204 0.53557 0.53970 0.54431 0.54926 0.55441 0.55961 0.56470 0.56951 0.57390 0.57772 0.58083 0.58314 0.58455 0.58503
0.625  0.51932 0.52060 0.52270 0.52556 0.52911 0.53325 0.53786 0.54282 0.54799 0.55320 0.55830 0.56313 0.56753 0.57135 0.57447 0.57678 0.57820 0.57868
0.630  0.51280 0.51409 0.51619 0.51906 0.52261 0.52676 0.53139 0.53636 0.54153 0.54675 0.55186 0.55670 0.56111 0.56494 0.56807 0.57039 0.57181 0.57229
0.635  0.50627 0.50756 0.50966 0.51254 0.51610 0.52025 0.52489 0.52986 0.53505 0.54028 0.54540 0.55024 0.55466 0.55850 0.56163 0.56395 0.56538 0.56585
0.640  0.49972 0.50100 0.50311 0.50599 0.50956 0.51372 0.51836 0.52334 0.52853 0.53377 0.53890 0.54375 0.54817 0.55202 0.55515 0.55748 0.55890 0.55938
0.645  0.49314 0.49443 0.49655 0.49943 0.50300 0.50716 0.51180 0.51680 0.52199 0.52723 0.53237 0.53722 0.54165 0.54550 0.54864 0.55096 0.55239 0.55287
0.650  0.48655 0.48784 0.48996 0.49284 0.49641 0.50058 0.50522 0.51022 0.51542 0.52067 0.52580 0.53066 0.53509 0.53894 0.54208 0.54441 0.54584 0.54632
0.655  0.47994 0.48123 0.48335 0.48623 0.48980 0.49397 0.49862 0.50361 0.50882 0.51406 0.51920 0.52406 0.52849 0.53235 0.53549 0.53782 0.53925 0.53973
0.660  0.47331 0.47460 0.47672 0.47960 0.48317 0.48734 0.49199 0.49698 0.50219 0.50743 0.51257 0.51743 0.52186 0.52572 0.52886 0.53119 0.53262 0.53310
0.665  0.46666 0.46795 0.47007 0.47295 0.47652 0.48069 0.48533 0.49033 0.49553 0.50077 0.50591 0.51077 0.51520 0.51905 0.52219 0.52452 0.52595 0.52643
0.670  0.46000 0.46129 0.46340 0.46628 0.46985 0.47401 0.47866 0.48365 0.48884 0.49408 0.49921 0.50407 0.50850 0.51234 0.51548 0.51781 0.51924 0.51972
0.675  0.45332 0.45461 0.45672 0.45959 0.46316 0.46731 0.47195 0.47694 0.48213 0.48736 0.49249 0.49734 0.50176 0.50561 0.50874 0.51106 0.51249 0.51297
0.680  0.44662 0.44791 0.45001 0.45288 0.45644 0.46059 0.46522 0.47020 0.47538 0.48062 0.48573 0.49058 0.49499 0.49883 0.50196 0.50428 0.50570 0.50618
0.685  0.43990 0.44119 0.44329 0.44616 0.44971 0.45385 0.45848 0.46345 0.46862 0.47384 0.47894 0.48378 0.48819 0.49202 0.49515 0.49746 0.49888 0.49936
0.690  0.43317 0.43445 0.43655 0.43941 0.44296 0.44709 0.45170 0.45666 0.46182 0.46703 0.47213 0.47695 0.48135 0.48517 0.48829 0.49060 0.49202 0.49250
0.695  0.42643 0.42771 0.42980 0.43265 0.43619 0.44031 0.44491 0.44985 0.45500 0.46019 0.46528 0.47009 0.47448 0.47829 0.48140 0.48370 0.48512 0.48560
0.700  0.41967 0.42094 0.42303 0.42587 0.42940 0.43351 0.43809 0.44302 0.44816 0.45333 0.45840 0.46320 0.46757 0.47137 0.47448 0.47677 0.47818 0.47866
0.705  0.41289 0.41416 0.41624 0.41907 0.42259 0.42669 0.43126 0.43617 0.44128 0.44644 0.45150 0.45627 0.46063 0.46442 0.46751 0.46980 0.47121 0.47168
0.710  0.40610 0.40737 0.40944 0.41226 0.41576 0.41984 0.42440 0.42929 0.43438 0.43953 0.44456 0.44932 0.45366 0.45744 0.46052 0.46280 0.46420 0.46467
0.715  0.39930 0.40056 0.40262 0.40543 0.40891 0.41298 0.41751 0.42239 0.42746 0.43258 0.43759 0.44233 0.44666 0.45042 0.45348 0.45575 0.45715 0.45762
0.720  0.39248 0.39374 0.39579 0.39858 0.40205 0.40610 0.41061 0.41546 0.42051 0.42561 0.43060 0.43532 0.43962 0.44336 0.44641 0.44867 0.45006 0.45053
0.725  0.38565 0.38690 0.38894 0.39172 0.39518 0.39920 0.40369 0.40852 0.41354 0.41861 0.42357 0.42827 0.43255 0.43627 0.43931 0.44156 0.44294 0.44340
0.730  0.37881 0.38005 0.38208 0.38485 0.38828 0.39228 0.39675 0.40155 0.40654 0.41158 0.41652 0.42119 0.42545 0.42915 0.43217 0.43441 0.43578 0.43624
0.735  0.37196 0.37319 0.37521 0.37796 0.38137 0.38535 0.38979 0.39456 0.39952 0.40453 0.40944 0.41408 0.41831 0.42199 0.42500 0.42722 0.42858 0.42904
0.740  0.36509 0.36631 0.36832 0.37105 0.37444 0.37840 0.38280 0.38754 0.39248 0.39746 0.40233 0.40694 0.41115 0.41480 0.41779 0.42000 0.42135 0.42181
0.745  0.35821 0.35943 0.36142 0.36413 0.36750 0.37143 0.37580 0.38051 0.38541 0.39036 0.39519 0.39978 0.40395 0.40758 0.41054 0.41274 0.41408 0.41454
0.750  0.35132 0.35253 0.35451 0.35720 0.36054 0.36444 0.36879 0.37346 0.37832 0.38323 0.38803 0.39258 0.39673 0.40033 0.40327 0.40545 0.40678 0.40723
0.755  0.34443 0.34562 0.34758 0.35026 0.35357 0.35744 0.36175 0.36638 0.37121 0.37607 0.38084 0.38535 0.38946 0.39304 0.39596 0.39812 0.39944 0.39989
0.760  0.33752 0.33870 0.34065 0.34330 0.34658 0.35042 0.35469 0.35929 0.36407 0.36890 0.37363 0.37810 0.38217 0.38572 0.38861 0.39075 0.39207 0.39251
0.765  0.33060 0.33177 0.33370 0.33633 0.33958 0.34338 0.34762 0.35217 0.35691 0.36170 0.36638 0.37081 0.37485 0.37837 0.38123 0.38336 0.38466 0.38510
0.770  0.32367 0.32483 0.32674 0.32934 0.33257 0.33633 0.34053 0.34504 0.34973 0.35447 0.35911 0.36350 0.36750 0.37098 0.37382 0.37592 0.37721 0.37765
0.775  0.31673 0.31788 0.31977 0.32235 0.32554 0.32926 0.33342 0.33788 0.34253 0.34722 0.35181 0.35616 0.36012 0.36357 0.36638 0.36846 0.36974 0.37017
0.780  0.30978 0.31092 0.31279 0.31534 0.31850 0.32218 0.32629 0.33071 0.33531 0.33995 0.34449 0.34879 0.35271 0.35612 0.35890 0.36096 0.36222 0.36265
0.785  0.30283 0.30396 0.30580 0.30832 0.31144 0.31509 0.31915 0.32352 0.32806 0.33265 0.33714 0.34139 0.34527 0.34864 0.35139 0.35342 0.35467 0.35509
0.790  0.29586 0.29698 0.29880 0.30129 0.30438 0.30798 0.31199 0.31631 0.32080 0.32533 0.32977 0.33397 0.33780 0.34113 0.34385 0.34586 0.34709 0.34751
0.795  0.28889 0.28999 0.29180 0.29425 0.29730 0.30085 0.30481 0.30908 0.31351 0.31799 0.32237 0.32652 0.33030 0.33359 0.33627 0.33826 0.33948 0.33988
0.800  0.28191 0.28300 0.28478 0.28720 0.29021 0.29371 0.29762 0.30183 0.30621 0.31062 0.31495 0.31904 0.32277 0.32602 0.32866 0.33062 0.33182 0.33223
0.805  0.27493 0.27600 0.27775 0.28014 0.28311 0.28656 0.29042 0.29456 0.29888 0.30324 0.30750 0.31154 0.31521 0.31841 0.32102 0.32295 0.32414 0.32454
0.810  0.26793 0.26899 0.27072 0.27307 0.27599 0.27940 0.28320 0.28728 0.29153 0.29582 0.30003 0.30400 0.30763 0.31078 0.31335 0.31525 0.31642 0.31682
0.815  0.26093 0.26197 0.26367 0.26599 0.26887 0.27222 0.27596 0.27998 0.28417 0.28839 0.29253 0.29644 0.30001 0.30311 0.30565 0.30752 0.30867 0.30906
0.820  0.25393 0.25495 0.25662 0.25891 0.26173 0.26503 0.26871 0.27267 0.27678 0.28094 0.28501 0.28886 0.29237 0.29542 0.29791 0.29976 0.30089 0.30127
0.825  0.24692 0.24792 0.24957 0.25181 0.25459 0.25783 0.26145 0.26533 0.26938 0.27346 0.27746 0.28125 0.28470 0.28770 0.29015 0.29196 0.29307 0.29344
0.830  0.23990 0.24089 0.24250 0.24470 0.24743 0.25062 0.25417 0.25798 0.26196 0.26597 0.26989 0.27361 0.27700 0.27994 0.28235 0.28413 0.28522 0.28559
0.835  0.23288 0.23385 0.23543 0.23759 0.24027 0.24339 0.24687 0.25062 0.25451 0.25845 0.26230 0.26595 0.26927 0.27216 0.27452 0.27626 0.27734 0.27770
0.840  0.22585 0.22680 0.22835 0.23047 0.23309 0.23615 0.23957 0.24324 0.24705 0.25091 0.25469 0.25826 0.26152 0.26435 0.26666 0.26837 0.26942 0.26977
0.845  0.21882 0.21975 0.22127 0.22334 0.22591 0.22890 0.23225 0.23584 0.23958 0.24335 0.24705 0.25055 0.25374 0.25651 0.25877 0.26045 0.26147 0.26182
0.850  0.21178 0.21269 0.21418 0.21620 0.21872 0.22164 0.22491 0.22843 0.23208 0.23577 0.23939 0.24281 0.24593 0.24864 0.25085 0.25249 0.25349 0.25383
0.855  0.20474 0.20563 0.20708 0.20906 0.21151 0.21437 0.21757 0.22100 0.22457 0.22817 0.23170 0.23505 0.23809 0.24074 0.24290 0.24450 0.24548 0.24581
0.860  0.19770 0.19856 0.19998 0.20191 0.20430 0.20709 0.21021 0.21356 0.21704 0.22056 0.22400 0.22726 0.23023 0.23281 0.23492 0.23648 0.23744 0.23776
0.865  0.19065 0.19149 0.19287 0.19475 0.19708 0.19980 0.20284 0.20609 0.20949 0.21292 0.21627 0.21945 0.22234 0.22486 0.22691 0.22843 0.22936 0.22968
0.870  0.18360 0.18442 0.18576 0.18759 0.18986 0.19250 0.19545 0.19862 0.20192 0.20526 0.20852 0.21161 0.21443 0.21687 0.21887 0.22035 0.22126 0.22156
0.875  0.17655 0.17734 0.17865 0.18042 0.18262 0.18519 0.18806 0.19114 0.19434 0.19758 0.20075 0.20375 0.20648 0.20886 0.21080 0.21224 0.21312 0.21342
0.880  0.16949 0.17026 0.17153 0.17325 0.17538 0.17787 0.18065 0.18364 0.18675 0.18988 0.19296 0.19587 0.19852 0.20082 0.20270 0.20410 0.20495 0.20524
0.885  0.16243 0.16318 0.16440 0.16607 0.16814 0.17054 0.17323 0.17612 0.17913 0.18217 0.18514 0.18796 0.19053 0.19276 0.19458 0.19592 0.19675 0.19703
0.890  0.15537 0.15609 0.15727 0.15888 0.16088 0.16321 0.16580 0.16860 0.17150 0.17444 0.17731 0.18003 0.18251 0.18466 0.18642 0.18772 0.18852 0.18879
0.895  0.14831 0.14901 0.15014 0.15169 0.15362 0.15586 0.15836 0.16105 0.16385 0.16668 0.16945 0.17207 0.17446 0.17654 0.17823 0.17949 0.18026 0.18052
0.900  0.14125 0.14192 0.14301 0.14450 0.14635 0.14851 0.15091 0.15350 0.15619 0.15891 0.16158 0.16410 0.16639 0.16839 0.17002 0.17123 0.17197 0.17222
0.905  0.13418 0.13482 0.13587 0.13730 0.13908 0.14115 0.14345 0.14593 0.14852 0.15112 0.15368 0.15610 0.15830 0.16022 0.16178 0.16294 0.16365 0.16388
0.910  0.12711 0.12773 0.12873 0.13010 0.13180 0.13377 0.13598 0.13835 0.14083 0.14332 0.14576 0.14807 0.15018 0.15201 0.15351 0.15462 0.15529 0.15552
0.915  0.12005 0.12063 0.12159 0.12289 0.12451 0.12640 0.12850 0.13076 0.13312 0.13550 0.13782 0.14003 0.14204 0.14378 0.14521 0.14626 0.14691 0.14713
0.920  0.11298 0.11353 0.11444 0.11568 0.11722 0.11901 0.12101 0.12316 0.12540 0.12766 0.12987 0.13196 0.13387 0.13553 0.13688 0.13789 0.13850 0.13871
0.925  0.10591 0.10644 0.10730 0.10847 0.10992 0.11162 0.11351 0.11554 0.11766 0.11980 0.12189 0.12387 0.12568 0.12725 0.12853 0.12948 0.13006 0.13026
0.930  0.09884 0.09934 0.10015 0.10125 0.10262 0.10422 0.10600 0.10791 0.10991 0.11192 0.11389 0.11576 0.11746 0.11894 0.12015 0.12104 0.12159 0.12177
0.935  0.09177 0.09224 0.09300 0.09403 0.09532 0.09681 0.09848 0.10027 0.10214 0.10403 0.10588 0.10763 0.10922 0.11061 0.11174 0.11258 0.11309 0.11326
0.940  0.08471 0.08514 0.08585 0.08681 0.08800 0.08940 0.09095 0.09262 0.09437 0.09612 0.09784 0.09947 0.10096 0.10225 0.10330 0.10408 0.10456 0.10472
0.945  0.07764 0.07804 0.07869 0.07958 0.08069 0.08198 0.08342 0.08496 0.08657 0.08820 0.08979 0.09130 0.09267 0.09386 0.09484 0.09556 0.09600 0.09615
0.950  0.07057 0.07094 0.07154 0.07236 0.07337 0.07455 0.07587 0.07729 0.07877 0.08026 0.08172 0.08310 0.08436 0.08545 0.08635 0.08701 0.08742 0.08755
0.955  0.06351 0.06384 0.06439 0.06513 0.06605 0.06712 0.06832 0.06961 0.07095 0.07230 0.07363 0.07488 0.07603 0.07702 0.07783 0.07843 0.07880 0.07892
0.960  0.05644 0.05674 0.05723 0.05790 0.05872 0.05968 0.06076 0.06191 0.06311 0.06433 0.06552 0.06664 0.06767 0.06856 0.06929 0.06983 0.07016 0.07027
0.965  0.04938 0.04964 0.05008 0.05066 0.05139 0.05224 0.05319 0.05421 0.05527 0.05634 0.05739 0.05838 0.05929 0.06008 0.06072 0.06119 0.06149 0.06158
0.970  0.04232 0.04255 0.04292 0.04343 0.04406 0.04479 0.04561 0.04649 0.04741 0.04834 0.04924 0.05010 0.05088 0.05157 0.05212 0.05253 0.05278 0.05287
0.975  0.03526 0.03545 0.03576 0.03619 0.03672 0.03734 0.03803 0.03877 0.03954 0.04032 0.04108 0.04180 0.04246 0.04303 0.04350 0.04384 0.04406 0.04413
0.980  0.02820 0.02836 0.02861 0.02895 0.02938 0.02988 0.03044 0.03103 0.03166 0.03228 0.03290 0.03348 0.03401 0.03447 0.03485 0.03513 0.03530 0.03536
0.985  0.02115 0.02127 0.02146 0.02172 0.02204 0.02242 0.02284 0.02329 0.02376 0.02423 0.02470 0.02514 0.02554 0.02589 0.02618 0.02639 0.02652 0.02656
0.990  0.01410 0.01417 0.01430 0.01448 0.01470 0.01495 0.01523 0.01554 0.01585 0.01617 0.01648 0.01678 0.01705 0.01728 0.01748 0.01762 0.01770 0.01773
0.995  0.00705 0.00709 0.00715 0.00724 0.00735 0.00748 0.00762 0.00777 0.00793 0.00809 0.00825 0.00840 0.00854 0.00865 0.00875 0.00882 0.00887 0.00888
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e000.dat <==
# alpha = +0.15 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992 0.99992 0.99992
0.015  0.99976 0.99976 0.99976 0.99976 0.99977 0.99977 0.99978 0.99978 0.99979 0.99979 0.99980 0.99981 0.99981 0.99982 0.99982 0.99982 0.99983 0.99983
0.020  0.99957 0.99957 0.99958 0.99958 0.99959 0.99960 0.99960 0.99961 0.99962 0.99964 0.99965 0.99966 0.99967 0.99967 0.99968 0.99969 0.99969 0.99969
0.025  0.99933 0.99933 0.99934 0.99935 0.99936 0.99937 0.99938 0.99940 0.99941 0.99943 0.99945 0.99946 0.99948 0.99949 0.99950 0.99951 0.99952 0.99952
0.030  0.99903 0.99904 0.99905 0.99906 0.99907 0.99909 0.99911 0.99913 0.99916 0.99918 0.99920 0.99923 0.99925 0.99927 0.99928 0.99930 0.99930 0.99931
0.035  0.99868 0.99869 0.99870 0.99872 0.99874 0.99876 0.99879 0.99882 0.99885 0.99888 0.99892 0.99895 0.99898 0.99900 0.99902 0.99904 0.99905 0.99906
0.040  0.99828 0.99829 0.99830 0.99832 0.99835 0.99838 0.99842 0.99846 0.99850 0.99854 0.99859 0.99863 0.99867 0.99870 0.99873 0.99875 0.99876 0.99878
0.045  0.99782 0.99783 0.99785 0.99788 0.99791 0.99795 0.99800 0.99805 0.99810 0.99816 0.99821 0.99826 0.99831 0.99835 0.99839 0.99842 0.99843 0.99845
0.050  0.99731 0.99733 0.99735 0.99738 0.99743 0.99747 0.99753 0.99759 0.99766 0.99772 0.99779 0.99785 0.99792 0.99797 0.99801 0.99804 0.99806 0.99809
0.055  0.99675 0.99677 0.99680 0.99684 0.99689 0.99695 0.99701 0.99709 0.99717 0.99725 0.99733 0.99740 0.99748 0.99754 0.99759 0.99763 0.99766 0.99758
0.060  0.99613 0.99615 0.99619 0.99624 0.99630 0.99637 0.99645 0.99654 0.99663 0.99672 0.99682 0.99691 0.99700 0.99708 0.99714 0.99718 0.99721 0.99714
0.065  0.99546 0.99549 0.99553 0.99558 0.99565 0.99574 0.99583 0.99593 0.99605 0.99616 0.99627 0.99638 0.99648 0.99657 0.99664 0.99670 0.99673 0.99666
0.070  0.99474 0.99477 0.99481 0.99488 0.99496 0.99506 0.99517 0.99529 0.99542 0.99554 0.99568 0.99580 0.99592 0.99602 0.99611 0.99617 0.99621 0.99615
0.075  0.99396 0.99400 0.99405 0.99413 0.99422 0.99433 0.99445 0.99459 0.99474 0.99489 0.99504 0.99518 0.99531 0.99543 0.99553 0.99560 0.99565 0.99560
0.080  0.99314 0.99317 0.99323 0.99332 0.99343 0.99355 0.99369 0.99385 0.99402 0.99418 0.99436 0.99452 0.99467 0.99481 0.99492 0.99500 0.99505 0.99501
0.085  0.99225 0.99230 0.99237 0.99246 0.99258 0.99272 0.99288 0.99306 0.99325 0.99344 0.99363 0.99382 0.99399 0.99414 0.99426 0.99435 0.99441 0.99438
0.090  0.99132 0.99137 0.99145 0.99155 0.99169 0.99185 0.99202 0.99222 0.99243 0.99265 0.99286 0.99307 0.99326 0.99343 0.99357 0.99367 0.99374 0.99371
0.095  0.99034 0.99039 0.99048 0.99059 0.99074 0.99092 0.99112 0.99134 0.99157 0.99181 0.99205 0.99228 0.99249 0.99268 0.99284 0.99295 0.99302 0.99301
0.100  0.98930 0.98936 0.98945 0.98959 0.98975 0.98995 0.99016 0.99041 0.99067 0.99093 0.99120 0.99145 0.99168 0.99190 0.99207 0.99219 0.99227 0.99227
0.105  0.98821 0.98827 0.98838 0.98853 0.98871 0.98892 0.98916 0.98943 0.98972 0.99000 0.99030 0.99058 0.99083 0.99107 0.99126 0.99140 0.99149 0.99149
0.110  0.98707 0.98714 0.98726 0.98742 0.98761 0.98785 0.98811 0.98841 0.98872 0.98903 0.98936 0.98966 0.98994 0.99020 0.99041 0.99056 0.99066 0.99067
0.115  0.98588 0.98596 0.98608 0.98625 0.98647 0.98673 0.98702 0.98734 0.98768 0.98802 0.98837 0.98871 0.98901 0.98929 0.98952 0.98969 0.98979 0.98982
0.120  0.98464 0.98472 0.98486 0.98504 0.98528 0.98556 0.98587 0.98622 0.98659 0.98696 0.98735 0.98771 0.98804 0.98834 0.98859 0.98878 0.98889 0.98893
0.125  0.98334 0.98343 0.98358 0.98379 0.98404 0.98434 0.98468 0.98506 0.98546 0.98586 0.98628 0.98667 0.98703 0.98736 0.98763 0.98783 0.98795 0.98800
0.130  0.98200 0.98210 0.98226 0.98248 0.98275 0.98308 0.98345 0.98385 0.98428 0.98472 0.98516 0.98559 0.98598 0.98633 0.98662 0.98684 0.98697 0.98703
0.135  0.98060 0.98071 0.98088 0.98112 0.98141 0.98177 0.98217 0.98260 0.98306 0.98353 0.98401 0.98447 0.98489 0.98526 0.98558 0.98581 0.98595 0.98591
0.140  0.97916 0.97927 0.97946 0.97971 0.98003 0.98041 0.98084 0.98130 0.98180 0.98230 0.98281 0.98331 0.98376 0.98416 0.98450 0.98474 0.98490 0.98487
0.145  0.97766 0.97779 0.97798 0.97826 0.97859 0.97900 0.97946 0.97995 0.98049 0.98103 0.98157 0.98210 0.98259 0.98301 0.98337 0.98364 0.98381 0.98380
0.150  0.97612 0.97625 0.97646 0.97675 0.97711 0.97755 0.97804 0.97856 0.97914 0.97971 0.98029 0.98086 0.98138 0.98183 0.98221 0.98250 0.98268 0.98268
0.155  0.97453 0.97466 0.97489 0.97520 0.97558 0.97605 0.97657 0.97713 0.97774 0.97836 0.97897 0.97957 0.98013 0.98062 0.98102 0.98132 0.98151 0.98153
0.160  0.97288 0.97303 0.97327 0.97360 0.97401 0.97450 0.97505 0.97565 0.97630 0.97696 0.97761 0.97825 0.97884 0.97936 0.97978 0.98010 0.98030 0.98034
0.165  0.97119 0.97135 0.97160 0.97195 0.97238 0.97291 0.97349 0.97413 0.97481 0.97551 0.97620 0.97687 0.97751 0.97806 0.97851 0.97885 0.97906 0.97912
0.170  0.96945 0.96962 0.96989 0.97026 0.97071 0.97127 0.97189 0.97256 0.97328 0.97403 0.97476 0.97547 0.97613 0.97672 0.97720 0.97756 0.97779 0.97785
0.175  0.96767 0.96784 0.96812 0.96851 0.96900 0.96958 0.97024 0.97095 0.97171 0.97250 0.97327 0.97402 0.97472 0.97534 0.97585 0.97623 0.97647 0.97655
0.180  0.96583 0.96601 0.96631 0.96673 0.96724 0.96785 0.96855 0.96929 0.97010 0.97093 0.97174 0.97254 0.97327 0.97393 0.97447 0.97487 0.97512 0.97521
0.185  0.96395 0.96414 0.96445 0.96489 0.96543 0.96607 0.96681 0.96760 0.96844 0.96931 0.97018 0.97101 0.97178 0.97248 0.97304 0.97347 0.97373 0.97373
0.190  0.96202 0.96222 0.96255 0.96301 0.96358 0.96425 0.96503 0.96586 0.96675 0.96765 0.96857 0.96945 0.97026 0.97098 0.97158 0.97203 0.97230 0.97233
0.195  0.96004 0.96025 0.96060 0.96108 0.96168 0.96239 0.96320 0.96407 0.96501 0.96596 0.96692 0.96784 0.96870 0.96945 0.97008 0.97055 0.97084 0.97088
0.200  0.95802 0.95824 0.95860 0.95911 0.95973 0.96048 0.96133 0.96225 0.96323 0.96423 0.96523 0.96620 0.96709 0.96788 0.96854 0.96903 0.96934 0.96940
0.205  0.95595 0.95618 0.95656 0.95709 0.95775 0.95853 0.95941 0.96038 0.96140 0.96245 0.96350 0.96451 0.96545 0.96628 0.96696 0.96748 0.96780 0.96788
0.210  0.95383 0.95408 0.95448 0.95503 0.95571 0.95653 0.95745 0.95846 0.95954 0.96064 0.96173 0.96278 0.96377 0.96464 0.96535 0.96589 0.96623 0.96633
0.215  0.95167 0.95193 0.95234 0.95292 0.95364 0.95449 0.95545 0.95651 0.95763 0.95878 0.95992 0.96102 0.96205 0.96296 0.96371 0.96426 0.96462 0.96474
0.220  0.94947 0.94973 0.95017 0.95077 0.95152 0.95241 0.95341 0.95450 0.95568 0.95688 0.95808 0.95923 0.96029 0.96124 0.96202 0.96261 0.96297 0.96311
0.225  0.94722 0.94749 0.94794 0.94858 0.94936 0.95028 0.95133 0.95247 0.95369 0.95495 0.95619 0.95739 0.95849 0.95949 0.96031 0.96092 0.96129 0.96134
0.230  0.94492 0.94521 0.94568 0.94634 0.94715 0.94811 0.94921 0.95039 0.95165 0.95297 0.95427 0.95552 0.95667 0.95769 0.95855 0.95918 0.95957 0.95964
0.235  0.94258 0.94288 0.94337 0.94405 0.94490 0.94590 0.94704 0.94827 0.94959 0.95094 0.95230 0.95360 0.95480 0.95587 0.95675 0.95741 0.95782 0.95791
0.240  0.94020 0.94051 0.94102 0.94173 0.94261 0.94365 0.94483 0.94611 0.94748 0.94888 0.95030 0.95165 0.95290 0.95400 0.95491 0.95560 0.95603 0.95614
0.245  0.93777 0.93810 0.93862 0.93936 0.94027 0.94136 0.94259 0.94392 0.94534 0.94679 0.94824 0.94966 0.95096 0.95210 0.95305 0.95376 0.95420 0.95434
0.250  0.93530 0.93564 0.93619 0.93694 0.93790 0.93902 0.94030 0.94168 0.94315 0.94466 0.94616 0.94761 0.94898 0.95016 0.95115 0.95188 0.95234 0.95250
0.255  0.93279 0.93314 0.93371 0.93449 0.93547 0.93665 0.93797 0.93940 0.94092 0.94249 0.94405 0.94555 0.94695 0.94819 0.94921 0.94997 0.95044 0.95051
0.260  0.93024 0.93060 0.93119 0.93200 0.93301 0.93422 0.93560 0.93708 0.93866 0.94028 0.94189 0.94345 0.94489 0.94618 0.94723 0.94802 0.94851 0.94860
0.265  0.92764 0.92802 0.92862 0.92947 0.93051 0.93176 0.93318 0.93472 0.93635 0.93803 0.93970 0.94131 0.94280 0.94411 0.94522 0.94604 0.94654 0.94666
0.270  0.92500 0.92539 0.92602 0.92689 0.92797 0.92926 0.93072 0.93231 0.93401 0.93574 0.93747 0.93914 0.94067 0.94203 0.94316 0.94402 0.94454 0.94468
0.275  0.92233 0.92273 0.92337 0.92427 0.92539 0.92673 0.92823 0.92987 0.93161 0.93341 0.93520 0.93692 0.93851 0.93992 0.94108 0.94196 0.94250 0.94266
0.280  0.91961 0.92002 0.92069 0.92162 0.92278 0.92415 0.92571 0.92740 0.92919 0.93104 0.93288 0.93467 0.93631 0.93776 0.93897 0.93986 0.94042 0.94061
0.285  0.91685 0.91727 0.91796 0.91892 0.92012 0.92154 0.92314 0.92489 0.92674 0.92864 0.93053 0.93236 0.93408 0.93557 0.93682 0.93774 0.93832 0.93853
0.290  0.91405 0.91449 0.91520 0.91619 0.91742 0.91888 0.92054 0.92234 0.92424 0.92621 0.92816 0.93004 0.93178 0.93335 0.93463 0.93558 0.93617 0.93630
0.295  0.91121 0.91166 0.91240 0.91341 0.91468 0.91619 0.91790 0.91975 0.92172 0.92374 0.92575 0.92769 0.92948 0.93107 0.93240 0.93338 0.93399 0.93415
0.300  0.90833 0.90879 0.90955 0.91060 0.91191 0.91346 0.91522 0.91713 0.91915 0.92123 0.92330 0.92529 0.92715 0.92878 0.93014 0.93115 0.93178 0.93196
0.305  0.90541 0.90589 0.90667 0.90775 0.90909 0.91069 0.91250 0.91447 0.91654 0.91868 0.92081 0.92287 0.92477 0.92645 0.92783 0.92888 0.92953 0.92973
0.310  0.90245 0.90295 0.90375 0.90486 0.90624 0.90788 0.90974 0.91176 0.91391 0.91610 0.91829 0.92041 0.92236 0.92408 0.92551 0.92658 0.92724 0.92747
0.315  0.89946 0.89997 0.90079 0.90193 0.90335 0.90504 0.90694 0.90900 0.91120 0.91345 0.91571 0.91790 0.91991 0.92168 0.92315 0.92425 0.92492 0.92507
0.320  0.89643 0.89695 0.89780 0.89897 0.90043 0.90215 0.90409 0.90623 0.90849 0.91081 0.91312 0.91534 0.91740 0.91925 0.92076 0.92188 0.92258 0.92275
0.325  0.89336 0.89389 0.89476 0.89596 0.89745 0.89922 0.90123 0.90342 0.90574 0.90812 0.91049 0.91278 0.91489 0.91675 0.91832 0.91947 0.92019 0.92039
0.330  0.89025 0.89080 0.89169 0.89292 0.89445 0.89627 0.89833 0.90058 0.90296 0.90540 0.90783 0.91017 0.91234 0.91425 0.91583 0.91703 0.91777 0.91799
0.335  0.88711 0.88767 0.88858 0.88984 0.89141 0.89328 0.89540 0.89770 0.90014 0.90264 0.90514 0.90754 0.90975 0.91171 0.91334 0.91454 0.91531 0.91556
0.340  0.88393 0.88450 0.88544 0.88672 0.88834 0.89026 0.89242 0.89479 0.89729 0.89985 0.90240 0.90486 0.90713 0.90915 0.91080 0.91205 0.91281 0.91310
0.345  0.88071 0.88130 0.88226 0.88358 0.88523 0.88720 0.88942 0.89184 0.89440 0.89701 0.89960 0.90213 0.90447 0.90654 0.90823 0.90951 0.91029 0.91049
0.350  0.87746 0.87806 0.87903 0.88040 0.88209 0.88410 0.88638 0.88885 0.89143 0.89412 0.89680 0.89937 0.90175 0.90388 0.90563 0.90693 0.90774 0.90796
0.355  0.87417 0.87479 0.87579 0.87718 0.87891 0.88097 0.88330 0.88579 0.88848 0.89123 0.89396 0.89660 0.89903 0.90119 0.90297 0.90432 0.90515 0.90540
0.360  0.87085 0.87148 0.87250 0.87393 0.87570 0.87781 0.88017 0.88274 0.88548 0.88830 0.89110 0.89379 0.89628 0.89848 0.90030 0.90166 0.90252 0.90280
0.365  0.86749 0.86813 0.86918 0.87064 0.87246 0.87460 0.87700 0.87965 0.88246 0.88533 0.88819 0.89094 0.89350 0.89574 0.89760 0.89898 0.89985 0.90016
0.370  0.86410 0.86476 0.86583 0.86732 0.86918 0.87136 0.87383 0.87653 0.87940 0.88234 0.88525 0.88806 0.89067 0.89296 0.89486 0.89627 0.89716 0.89739
0.375  0.86068 0.86134 0.86244 0.86396 0.86587 0.86807 0.87061 0.87338 0.87631 0.87930 0.88224 0.88511 0.88777 0.89014 0.89209 0.89354 0.89444 0.89469
0.380  0.85722 0.85790 0.85902 0.86058 0.86251 0.86477 0.86737 0.87019 0.87317 0.87619 0.87924 0.88217 0.88488 0.88727 0.88927 0.89076 0.89167 0.89195
0.385  0.85372 0.85442 0.85557 0.85715 0.85911 0.86144 0.86409 0.86697 0.86997 0.87309 0.87620 0.87920 0.88196 0.88440 0.88642 0.88793 0.88887 0.88919
0.390  0.85020 0.85091 0.85208 0.85370 0.85569 0.85807 0.86078 0.86369 0.86678 0.86996 0.87313 0.87619 0.87900 0.88149 0.88354 0.88508 0.88604 0.88628
0.395  0.84664 0.84736 0.84856 0.85021 0.85225 0.85468 0.85743 0.86038 0.86355 0.86680 0.87003 0.87314 0.87601 0.87855 0.88064 0.88221 0.88318 0.88344
0.400  0.84305 0.84379 0.84501 0.84668 0.84877 0.85124 0.85404 0.85706 0.86029 0.86360 0.86689 0.87002 0.87294 0.87556 0.87770 0.87929 0.88028 0.88058
0.405  0.83942 0.84018 0.84142 0.84312 0.84526 0.84778 0.85059 0.85371 0.85700 0.86037 0.86368 0.86690 0.86988 0.87252 0.87470 0.87635 0.87736 0.87767
0.410  0.83577 0.83654 0.83780 0.83953 0.84171 0.84428 0.84715 0.85033 0.85368 0.85705 0.86048 0.86376 0.86680 0.86948 0.87169 0.87335 0.87438 0.87473
0.415  0.83208 0.83287 0.83415 0.83591 0.83814 0.84074 0.84368 0.84691 0.85026 0.85376 0.85725 0.86059 0.86368 0.86640 0.86866 0.87034 0.87139 0.87166
0.420  0.82836 0.82916 0.83047 0.83226 0.83453 0.83715 0.84017 0.84346 0.84688 0.85044 0.85398 0.85738 0.86052 0.86329 0.86558 0.86729 0.86836 0.86866
0.425  0.82461 0.82543 0.82676 0.82858 0.83089 0.83356 0.83664 0.83994 0.84346 0.84709 0.85068 0.85411 0.85728 0.86013 0.86247 0.86421 0.86529 0.86562
0.430  0.82083 0.82166 0.82302 0.82487 0.82722 0.82994 0.83307 0.83641 0.84001 0.84370 0.84729 0.85081 0.85406 0.85693 0.85931 0.86109 0.86220 0.86255
0.435  0.81702 0.81786 0.81924 0.82113 0.82351 0.82629 0.82946 0.83287 0.83653 0.84024 0.84393 0.84750 0.85081 0.85373 0.85614 0.85794 0.85905 0.85945
0.440  0.81318 0.81404 0.81542 0.81736 0.81975 0.82260 0.82578 0.82930 0.83301 0.83676 0.84054 0.84418 0.84753 0.85049 0.85293 0.85476 0.85589 0.85620
0.445  0.80931 0.81018 0.81159 0.81356 0.81599 0.81889 0.82212 0.82569 0.82940 0.83327 0.83711 0.84080 0.84420 0.84721 0.84969 0.85154 0.85269 0.85303
0.450  0.80541 0.80629 0.80773 0.80973 0.81220 0.81514 0.81843 0.82206 0.82583 0.82976 0.83365 0.83737 0.84079 0.84385 0.84641 0.84829 0.84946 0.84983
0.455  0.80148 0.80238 0.80383 0.80587 0.80838 0.81136 0.81470 0.81838 0.82222 0.82621 0.83009 0.83390 0.83741 0.84051 0.84307 0.84499 0.84619 0.84659
0.460  0.79752 0.79843 0.79991 0.80198 0.80453 0.80751 0.81095 0.81463 0.81859 0.82262 0.82657 0.83044 0.83401 0.83714 0.83974 0.84168 0.84289 0.84321
0.465  0.79353 0.79446 0.79596 0.79805 0.80065 0.80368 0.80717 0.81090 0.81492 0.81895 0.82302 0.82694 0.83056 0.83374 0.83637 0.83833 0.83955 0.83991
0.470  0.78951 0.79045 0.79198 0.79407 0.79673 0.79981 0.80335 0.80714 0.81121 0.81530 0.81944 0.82341 0.82707 0.83029 0.83296 0.83495 0.83618 0.83657
0.475  0.78546 0.78642 0.78797 0.79009 0.79279 0.79592 0.79947 0.80336 0.80741 0.81163 0.81583 0.81977 0.82350 0.82677 0.82948 0.83153 0.83277 0.83319
0.480  0.78139 0.78236 0.78393 0.78609 0.78882 0.79200 0.79557 0.79954 0.80365 0.80793 0.81212 0.81618 0.81995 0.82327 0.82601 0.82806 0.82934 0.82968
0.485  0.77728 0.77827 0.77986 0.78205 0.78480 0.78805 0.79167 0.79569 0.79986 0.80419 0.80842 0.81255 0.81637 0.81973 0.82251 0.82458 0.82587 0.82624
0.490  0.77315 0.77414 0.77577 0.77798 0.78075 0.78406 0.78775 0.79174 0.79604 0.80034 0.80471 0.80889 0.81276 0.81616 0.81897 0.82107 0.82236 0.82276
0.495  0.76899 0.76999 0.77164 0.77389 0.77669 0.78005 0.78378 0.78783 0.79218 0.79655 0.80097 0.80521 0.80904 0.81249 0.81537 0.81751 0.81882 0.81925
0.500  0.76480 0.76581 0.76749 0.76977 0.77261 0.77595 0.77979 0.78389 0.78829 0.79272 0.79719 0.80141 0.80537 0.80887 0.81175 0.81390 0.81523 0.81571
0.505  0.76059 0.76161 0.76331 0.76562 0.76850 0.77188 0.77577 0.77992 0.78430 0.78886 0.79331 0.79766 0.80167 0.80520 0.80811 0.81028 0.81164 0.81202
0.510  0.75635 0.75738 0.75909 0.76144 0.76435 0.76778 0.77165 0.77593 0.78036 0.78497 0.78947 0.79387 0.79792 0.80149 0.80443 0.80663 0.80800 0.80841
0.515  0.75207 0.75312 0.75483 0.75723 0.76018 0.76366 0.76757 0.77189 0.77638 0.78097 0.78560 0.79005 0.79414 0.79773 0.80072 0.80295 0.80432 0.80476
0.520  0.74778 0.74884 0.75057 0.75299 0.75598 0.75950 0.76346 0.76776 0.77238 0.77702 0.78170 0.78618 0.79026 0.79392 0.79693 0.79919 0.80059 0.80108
0.525  0.74345 0.74452 0.74628 0.74869 0.75175 0.75531 0.75932 0.76367 0.76834 0.77303 0.77776 0.78223 0.78642 0.79011 0.79316 0.79544 0.79685 0.79725
0.530  0.73910 0.74018 0.74196 0.74440 0.74748 0.75110 0.75515 0.75955 0.76418 0.76902 0.77371 0.77831 0.78255 0.78627 0.78935 0.79164 0.79307 0.79350
0.535  0.73472 0.73581 0.73761 0.74008 0.74316 0.74684 0.75095 0.75540 0.76009 0.76497 0.76971 0.77436 0.77863 0.78239 0.78550 0.78782 0.78925 0.78971
0.540  0.73031 0.73142 0.73323 0.73573 0.73885 0.74252 0.74672 0.75122 0.75596 0.76080 0.76569 0.77037 0.77461 0.77843 0.78157 0.78392 0.78539 0.78589
0.545  0.72587 0.72700 0.72883 0.73136 0.73451 0.73822 0.74239 0.74701 0.75180 0.75669 0.76163 0.76627 0.77065 0.77449 0.77766 0.78003 0.78150 0.78192
0.550  0.72141 0.72255 0.72440 0.72696 0.73014 0.73389 0.73811 0.74269 0.74761 0.75255 0.75753 0.76223 0.76664 0.77051 0.77371 0.77610 0.77758 0.77803
0.555  0.71692 0.71807 0.71995 0.72253 0.72574 0.72953 0.73379 0.73842 0.74337 0.74838 0.75332 0.75814 0.76259 0.76650 0.76972 0.77213 0.77362 0.77409
0.560  0.71241 0.71357 0.71546 0.71807 0.72132 0.72514 0.72945 0.73412 0.73904 0.74417 0.74916 0.75403 0.75848 0.76238 0.76565 0.76811 0.76962 0.77012
0.565  0.70787 0.70904 0.71095 0.71358 0.71686 0.72072 0.72507 0.72979 0.73477 0.73984 0.74497 0.74986 0.75432 0.75830 0.76159 0.76404 0.76557 0.76601
0.570  0.70330 0.70448 0.70641 0.70906 0.71238 0.71627 0.72067 0.72543 0.73045 0.73557 0.74074 0.74560 0.75017 0.75419 0.75750 0.75998 0.76150 0.76197
0.575  0.69870 0.69989 0.70184 0.70451 0.70781 0.71173 0.71615 0.72103 0.72611 0.73127 0.73643 0.74138 0.74599 0.75004 0.75337 0.75586 0.75740 0.75789
0.580  0.69408 0.69528 0.69724 0.69990 0.70327 0.70723 0.71169 0.71653 0.72172 0.72693 0.73209 0.73713 0.74176 0.74578 0.74914 0.75170 0.75325 0.75377
0.585  0.68943 0.69064 0.69259 0.69531 0.69870 0.70270 0.70720 0.71208 0.71722 0.72256 0.72777 0.73284 0.73744 0.74155 0.74494 0.74748 0.74906 0.74952
0.590  0.68475 0.68597 0.68794 0.69068 0.69411 0.69814 0.70267 0.70759 0.71278 0.71806 0.72341 0.72842 0.73315 0.73729 0.74071 0.74326 0.74484 0.74532
0.595  0.68004 0.68127 0.68326 0.68603 0.68948 0.69354 0.69812 0.70308 0.70831 0.71363 0.71901 0.72407 0.72882 0.73299 0.73643 0.73900 0.74059 0.74109
0.600  0.67531 0.67653 0.67855 0.68134 0.68483 0.68892 0.69353 0.69853 0.70380 0.70917 0.71448 0.71968 0.72446 0.72862 0.73208 0.73469 0.73629 0.73682
0.605  0.67055 0.67178 0.67382 0.67663 0.68014 0.68426 0.68888 0.69390 0.69926 0.70467 0.71003 0.71526 0.71998 0.72421 0.72771 0.73031 0.73194 0.73241
0.610  0.66576 0.66700 0.66906 0.67189 0.67543 0.67951 0.68418 0.68925 0.69459 0.70014 0.70553 0.71069 0.71554 0.71981 0.72331 0.72594 0.72756 0.72806
0.615  0.66094 0.66219 0.66427 0.66712 0.67065 0.67480 0.67950 0.68461 0.68998 0.69547 0.70100 0.70619 0.71107 0.71536 0.71888 0.72151 0.72314 0.72367
0.620  0.65610 0.65736 0.65945 0.66232 0.66585 0.67006 0.67479 0.67993 0.68535 0.69086 0.69641 0.70166 0.70656 0.71086 0.71440 0.71706 0.71869 0.71924
0.625  0.65122 0.65249 0.65460 0.65749 0.66104 0.66528 0.67005 0.67523 0.68067 0.68623 0.69172 0.69708 0.70193 0.70627 0.70985 0.71252 0.71418 0.71467
0.630  0.64632 0.64760 0.64972 0.65258 0.65621 0.66048 0.66528 0.67049 0.67596 0.68155 0.68708 0.69246 0.69734 0.70170 0.70530 0.70798 0.70964 0.71015
0.635  0.64139 0.64268 0.64481 0.64769 0.65135 0.65564 0.66045 0.66562 0.67112 0.67683 0.68240 0.68772 0.69272 0.69710 0.70071 0.70340 0.70506 0.70560
0.640  0.63643 0.63773 0.63988 0.64278 0.64645 0.65077 0.65554 0.66081 0.66634 0.67199 0.67768 0.68303 0.68805 0.69245 0.69606 0.69877 0.70045 0.70101
0.645  0.63144 0.63275 0.63491 0.63783 0.64153 0.64579 0.65067 0.65597 0.66153 0.66721 0.67283 0.67831 0.68330 0.68769 0.69135 0.69407 0.69577 0.69627
0.650  0.62642 0.62774 0.62988 0.63285 0.63657 0.64086 0.64577 0.65109 0.65669 0.66239 0.66804 0.67354 0.67851 0.68296 0.68663 0.68937 0.69106 0.69158
0.655  0.62137 0.62270 0.62484 0.62784 0.63154 0.63589 0.64083 0.64618 0.65180 0.65754 0.66321 0.66863 0.67372 0.67819 0.68187 0.68461 0.68631 0.68686
0.660  0.61629 0.61763 0.61979 0.62280 0.62649 0.63089 0.63585 0.64113 0.64677 0.65253 0.65834 0.66379 0.66890 0.67338 0.67706 0.67981 0.68151 0.68199
0.665  0.61119 0.61253 0.61470 0.61772 0.62143 0.62586 0.63081 0.63615 0.64182 0.64760 0.65338 0.65890 0.66402 0.66844 0.67216 0.67493 0.67666 0.67717
0.670  0.60605 0.60740 0.60958 0.61262 0.61634 0.62079 0.62570 0.63113 0.63683 0.64264 0.64838 0.65397 0.65902 0.66354 0.66727 0.67005 0.67177 0.67231
0.675  0.60088 0.60223 0.60442 0.60746 0.61122 0.61568 0.62063 0.62607 0.63180 0.63763 0.64339 0.64889 0.65407 0.65861 0.66234 0.66512 0.66684 0.66740
0.680  0.59567 0.59704 0.59924 0.60224 0.60607 0.61047 0.61551 0.62098 0.62672 0.63257 0.63836 0.64388 0.64907 0.65361 0.65735 0.66014 0.66186 0.66234
0.685  0.59044 0.59180 0.59402 0.59704 0.60088 0.60530 0.61036 0.61583 0.62150 0.62737 0.63328 0.63882 0.64402 0.64850 0.65226 0.65507 0.65682 0.65734
0.690  0.58517 0.58654 0.58876 0.59180 0.59565 0.60009 0.60516 0.61057 0.61635 0.62224 0.62805 0.63372 0.63883 0.64342 0.64719 0.64999 0.65174 0.65228
0.695  0.57987 0.58122 0.58347 0.58652 0.59031 0.59484 0.59984 0.60536 0.61116 0.61706 0.62289 0.62855 0.63370 0.63829 0.64206 0.64488 0.64661 0.64718
0.700  0.57453 0.57589 0.57815 0.58121 0.58501 0.58956 0.59458 0.60011 0.60592 0.61184 0.61769 0.62328 0.62851 0.63311 0.63688 0.63970 0.64144 0.64193
0.705  0.56916 0.57052 0.57279 0.57586 0.57968 0.58423 0.58927 0.59482 0.60064 0.60656 0.61243 0.61804 0.62328 0.62780 0.63160 0.63443 0.63619 0.63672
0.710  0.56375 0.56512 0.56738 0.57048 0.57430 0.57878 0.58392 0.58948 0.59521 0.60115 0.60702 0.61275 0.61790 0.62253 0.62633 0.62915 0.63091 0.63147
0.715  0.55831 0.55968 0.56192 0.56505 0.56889 0.57338 0.57853 0.58399 0.58984 0.59580 0.60168 0.60740 0.61257 0.61720 0.62100 0.62382 0.62558 0.62616
0.720  0.55283 0.55420 0.55645 0.55958 0.56344 0.56794 0.57310 0.57857 0.58444 0.59040 0.59629 0.60191 0.60719 0.61181 0.61561 0.61844 0.62019 0.62069
0.725  0.54731 0.54869 0.55094 0.55402 0.55794 0.56246 0.56752 0.57311 0.57898 0.58495 0.59085 0.59648 0.60175 0.60629 0.61011 0.61296 0.61472 0.61526
0.730  0.54176 0.54314 0.54539 0.54848 0.55240 0.55693 0.56200 0.56760 0.57346 0.57933 0.58534 0.59099 0.59616 0.60080 0.60462 0.60746 0.60923 0.60979
0.735  0.53616 0.53754 0.53980 0.54290 0.54675 0.55136 0.55644 0.56204 0.56780 0.57378 0.57969 0.58544 0.59062 0.59526 0.59907 0.60191 0.60367 0.60425
0.740  0.53053 0.53191 0.53417 0.53727 0.54113 0.54573 0.55083 0.55632 0.56220 0.56819 0.57410 0.57974 0.58503 0.58966 0.59346 0.59629 0.59805 0.59855
0.745  0.52485 0.52623 0.52850 0.53160 0.53546 0.53999 0.54517 0.55067 0.55655 0.56254 0.56845 0.57409 0.57937 0.58391 0.58773 0.59058 0.59234 0.59289
0.750  0.51913 0.52051 0.52278 0.52589 0.52975 0.53428 0.53946 0.54497 0.55085 0.55683 0.56274 0.56838 0.57355 0.57819 0.58200 0.58484 0.58660 0.58717
0.755  0.51336 0.51475 0.51702 0.52013 0.52399 0.52852 0.53360 0.53921 0.54503 0.55096 0.55686 0.56261 0.56778 0.57241 0.57621 0.57905 0.58080 0.58128
0.760  0.50755 0.50894 0.51121 0.51432 0.51818 0.52271 0.52780 0.53340 0.53916 0.54514 0.55103 0.55666 0.56194 0.56656 0.57035 0.57317 0.57492 0.57543
0.765  0.50169 0.50308 0.50535 0.50845 0.51232 0.51686 0.52194 0.52742 0.53330 0.53927 0.54515 0.55077 0.55604 0.56056 0.56437 0.56720 0.56896 0.56951
0.770  0.49579 0.49717 0.49943 0.50248 0.50633 0.51094 0.51602 0.52150 0.52737 0.53333 0.53921 0.54482 0.54997 0.55459 0.55838 0.56120 0.56295 0.56352
0.775  0.48983 0.49122 0.49344 0.49653 0.50037 0.50488 0.51005 0.51553 0.52138 0.52721 0.53308 0.53880 0.54394 0.54854 0.55232 0.55513 0.55687 0.55736
0.780  0.48383 0.48520 0.48743 0.49052 0.49436 0.49887 0.50398 0.50949 0.51521 0.52115 0.52701 0.53260 0.53784 0.54242 0.54618 0.54898 0.55071 0.55122
0.785  0.47777 0.47912 0.48137 0.48445 0.48829 0.49279 0.49782 0.50339 0.50910 0.51503 0.52087 0.52644 0.53166 0.53614 0.53991 0.54272 0.54446 0.54501
0.790  0.47166 0.47300 0.47525 0.47832 0.48215 0.48665 0.49167 0.49715 0.50292 0.50883 0.51466 0.52021 0.52531 0.52988 0.53363 0.53642 0.53815 0.53872
0.795  0.46549 0.46683 0.46907 0.47214 0.47596 0.48044 0.48546 0.49088 0.49668 0.50256 0.50836 0.51391 0.51899 0.52354 0.52727 0.53005 0.53177 0.53225
0.800  0.45926 0.46060 0.46283 0.46590 0.46971 0.47418 0.47918 0.48458 0.49036 0.49611 0.50190 0.50751 0.51259 0.51711 0.52082 0.52358 0.52529 0.52580
0.805  0.45297 0.45431 0.45653 0.45959 0.46337 0.46777 0.47283 0.47822 0.48385 0.48970 0.49546 0.50096 0.50610 0.51052 0.51423 0.51699 0.51871 0.51926
0.810  0.44661 0.44795 0.45017 0.45321 0.45692 0.46135 0.46630 0.47177 0.47739 0.48321 0.48895 0.49441 0.49950 0.50393 0.50761 0.51036 0.51206 0.51263
0.815  0.44019 0.44153 0.44374 0.44670 0.45046 0.45487 0.45981 0.46523 0.47085 0.47664 0.48234 0.48779 0.49278 0.49724 0.50091 0.50363 0.50532 0.50580
0.820  0.43370 0.43504 0.43724 0.44019 0.44393 0.44832 0.45324 0.45854 0.46422 0.46986 0.47554 0.48106 0.48603 0.49047 0.49410 0.49681 0.49848 0.49899
0.825  0.42714 0.42847 0.43066 0.43360 0.43733 0.44170 0.44658 0.45187 0.45750 0.46312 0.46877 0.47415 0.47919 0.48351 0.48714 0.48984 0.49152 0.49207
0.830  0.42050 0.42183 0.42396 0.42694 0.43064 0.43499 0.43985 0.44510 0.45059 0.45629 0.46190 0.46725 0.47224 0.47654 0.48014 0.48282 0.48448 0.48495
0.835  0.41379 0.41511 0.41723 0.42019 0.42387 0.42818 0.43301 0.43824 0.44370 0.44936 0.45493 0.46024 0.46511 0.46946 0.47303 0.47569 0.47733 0.47781
0.840  0.40700 0.40831 0.41042 0.41336 0.41701 0.42122 0.42601 0.43128 0.43671 0.44233 0.44775 0.45313 0.45796 0.46228 0.46581 0.46844 0.47007 0.47057
0.845  0.40012 0.40142 0.40351 0.40644 0.40999 0.41424 0.41900 0.42413 0.42963 0.43508 0.44057 0.44580 0.45069 0.45489 0.45842 0.46104 0.46267 0.46321
0.850  0.39315 0.39444 0.39652 0.39942 0.40295 0.40717 0.41189 0.41698 0.42239 0.42784 0.43328 0.43847 0.44331 0.44747 0.45096 0.45356 0.45517 0.45562
0.855  0.38608 0.38737 0.38943 0.39230 0.39581 0.39999 0.40467 0.40972 0.41501 0.42049 0.42588 0.43101 0.43572 0.43993 0.44338 0.44595 0.44753 0.44801
0.860  0.37892 0.38019 0.38224 0.38502 0.38856 0.39270 0.39734 0.40235 0.40759 0.41301 0.41833 0.42343 0.42809 0.43225 0.43566 0.43820 0.43976 0.44026
0.865  0.37165 0.37290 0.37493 0.37770 0.38120 0.38530 0.38980 0.39485 0.40004 0.40529 0.41058 0.41561 0.42032 0.42441 0.42774 0.43027 0.43184 0.43227
0.870  0.36426 0.36548 0.36752 0.37025 0.37372 0.37769 0.38223 0.38713 0.39236 0.39755 0.40278 0.40776 0.41241 0.41640 0.41974 0.42223 0.42377 0.42422
0.875  0.35676 0.35797 0.35998 0.36269 0.36611 0.37004 0.37453 0.37937 0.38443 0.38968 0.39484 0.39975 0.40425 0.40828 0.41158 0.41403 0.41555 0.41602
0.880  0.34913 0.35032 0.35231 0.35499 0.35830 0.36226 0.36669 0.37147 0.37647 0.38165 0.38674 0.39159 0.39603 0.40000 0.40325 0.40567 0.40716 0.40755
0.885  0.34137 0.34254 0.34450 0.34715 0.35042 0.35433 0.35870 0.36342 0.36835 0.37345 0.37838 0.38316 0.38764 0.39154 0.39469 0.39709 0.39858 0.39900
0.890  0.33346 0.33462 0.33651 0.33916 0.34239 0.34624 0.35055 0.35520 0.36007 0.36499 0.36994 0.37465 0.37906 0.38283 0.38600 0.38835 0.38982 0.39026
0.895  0.32540 0.32654 0.32841 0.33101 0.33420 0.33799 0.34214 0.34672 0.35160 0.35645 0.36132 0.36596 0.37020 0.37400 0.37711 0.37942 0.38085 0.38131
0.900  0.31717 0.31829 0.32013 0.32267 0.32583 0.32948 0.33365 0.33814 0.34284 0.34771 0.35250 0.35705 0.36123 0.36496 0.36801 0.37028 0.37168 0.37205
0.905  0.30876 0.30986 0.31167 0.31413 0.31727 0.32085 0.32495 0.32937 0.33398 0.33876 0.34336 0.34792 0.35203 0.35567 0.35861 0.36085 0.36224 0.36266
0.910  0.30016 0.30124 0.30301 0.30543 0.30850 0.31202 0.31604 0.32038 0.32490 0.32949 0.33410 0.33848 0.34258 0.34609 0.34903 0.35122 0.35258 0.35301
0.915  0.29134 0.29240 0.29414 0.29651 0.29945 0.30297 0.30690 0.31114 0.31558 0.32007 0.32457 0.32887 0.33279 0.33630 0.33918 0.34132 0.34264 0.34299
0.920  0.28229 0.28333 0.28503 0.28735 0.29023 0.29366 0.29743 0.30157 0.30598 0.31037 0.31478 0.31897 0.32280 0.32623 0.32903 0.33112 0.33240 0.33277
0.925  0.27299 0.27400 0.27566 0.27793 0.28074 0.28409 0.28776 0.29180 0.29602 0.30039 0.30467 0.30876 0.31250 0.31583 0.31851 0.32056 0.32183 0.32214
0.930  0.26341 0.26439 0.26601 0.26821 0.27095 0.27414 0.27779 0.28172 0.28583 0.29007 0.29416 0.29813 0.30185 0.30503 0.30769 0.30967 0.31090 0.31123
0.935  0.25351 0.25447 0.25603 0.25818 0.26084 0.26393 0.26747 0.27129 0.27528 0.27931 0.28336 0.28722 0.29077 0.29390 0.29648 0.29839 0.29958 0.29994
0.940  0.24326 0.24419 0.24570 0.24778 0.25035 0.25335 0.25678 0.26047 0.26433 0.26823 0.27215 0.27588 0.27929 0.28233 0.28482 0.28668 0.28782 0.28810
0.945  0.23261 0.23351 0.23494 0.23693 0.23946 0.24235 0.24565 0.24914 0.25285 0.25670 0.26047 0.26406 0.26735 0.27028 0.27266 0.27445 0.27555 0.27586
0.950  0.22151 0.22236 0.22374 0.22565 0.22803 0.23087 0.23397 0.23738 0.24095 0.24464 0.24819 0.25163 0.25486 0.25761 0.25992 0.26164 0.26271 0.26295
0.955  0.20988 0.21068 0.21201 0.21384 0.21611 0.21882 0.22179 0.22505 0.22846 0.23190 0.23537 0.23866 0.24173 0.24436 0.24656 0.24820 0.24921 0.24949
0.960  0.19762 0.19839 0.19966 0.20139 0.20355 0.20606 0.20894 0.21204 0.21527 0.21854 0.22183 0.22495 0.22780 0.23036 0.23244 0.23399 0.23495 0.23516
0.965  0.18463 0.18535 0.18654 0.18818 0.19021 0.19258 0.19529 0.19820 0.20125 0.20433 0.20742 0.21036 0.21305 0.21545 0.21740 0.21886 0.21976 0.22001
0.970  0.17071 0.17139 0.17250 0.17403 0.17592 0.17813 0.18066 0.18332 0.18615 0.18909 0.19190 0.19468 0.19721 0.19939 0.20123 0.20259 0.20344 0.20365
0.975  0.15564 0.15626 0.15729 0.15869 0.16043 0.16247 0.16473 0.16723 0.16984 0.17253 0.17512 0.17764 0.17999 0.18199 0.18368 0.18493 0.18570 0.18587
0.980  0.13903 0.13959 0.14052 0.14178 0.14335 0.14518 0.14722 0.14947 0.15182 0.15419 0.15658 0.15884 0.16091 0.16276 0.16427 0.16539 0.16609 0.16623
0.985  0.12025 0.12074 0.12155 0.12265 0.12399 0.12562 0.12740 0.12936 0.13140 0.13347 0.13555 0.13752 0.13932 0.14093 0.14225 0.14322 0.14382 0.14389
0.990  0.09806 0.09846 0.09913 0.10001 0.10113 0.10244 0.10394 0.10555 0.10723 0.10893 0.11063 0.11225 0.11373 0.11505 0.11611 0.11692 0.11742 0.11749
0.995  0.06925 0.06954 0.07001 0.07064 0.07144 0.07237 0.07344 0.07456 0.07575 0.07699 0.07817 0.07933 0.08040 0.08132 0.08209 0.08267 0.08302 0.08306
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e010.dat <==
# alpha = +0.15 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99989 0.99989 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992
0.015  0.99974 0.99975 0.99975 0.99975 0.99976 0.99976 0.99977 0.99977 0.99978 0.99978 0.99979 0.99980 0.99980 0.99981 0.99981 0.99982 0.99982 0.99982
0.020  0.99955 0.99955 0.99955 0.99956 0.99957 0.99957 0.99958 0.99959 0.99961 0.99962 0.99963 0.99964 0.99965 0.99966 0.99967 0.99967 0.99968 0.99968
0.025  0.99929 0.99929 0.99930 0.99931 0.99932 0.99934 0.99935 0.99937 0.99938 0.99940 0.99942 0.99944 0.99945 0.99947 0.99948 0.99949 0.99949 0.99950
0.030  0.99898 0.99898 0.99899 0.99901 0.99902 0.99904 0.99906 0.99909 0.99911 0.99914 0.99916 0.99919 0.99921 0.99923 0.99925 0.99926 0.99927 0.99928
0.035  0.99861 0.99862 0.99863 0.99865 0.99867 0.99870 0.99873 0.99876 0.99879 0.99883 0.99886 0.99890 0.99893 0.99896 0.99898 0.99900 0.99901 0.99902
0.040  0.99819 0.99820 0.99821 0.99824 0.99826 0.99830 0.99834 0.99838 0.99842 0.99847 0.99852 0.99856 0.99860 0.99864 0.99867 0.99869 0.99870 0.99872
0.045  0.99770 0.99772 0.99774 0.99777 0.99780 0.99785 0.99790 0.99795 0.99801 0.99806 0.99812 0.99818 0.99823 0.99828 0.99831 0.99834 0.99836 0.99838
0.050  0.99717 0.99718 0.99721 0.99725 0.99729 0.99734 0.99740 0.99747 0.99754 0.99761 0.99768 0.99775 0.99781 0.99787 0.99791 0.99795 0.99797 0.99800
0.055  0.99657 0.99659 0.99662 0.99667 0.99672 0.99679 0.99686 0.99694 0.99702 0.99711 0.99720 0.99728 0.99736 0.99742 0.99748 0.99752 0.99755 0.99747
0.060  0.99592 0.99595 0.99598 0.99604 0.99610 0.99618 0.99626 0.99636 0.99646 0.99656 0.99666 0.99676 0.99685 0.99694 0.99700 0.99705 0.99708 0.99701
0.065  0.99522 0.99525 0.99529 0.99535 0.99543 0.99552 0.99562 0.99573 0.99585 0.99597 0.99609 0.99620 0.99631 0.99640 0.99648 0.99654 0.99657 0.99651
0.070  0.99446 0.99449 0.99454 0.99461 0.99470 0.99480 0.99492 0.99505 0.99518 0.99532 0.99546 0.99560 0.99572 0.99583 0.99592 0.99599 0.99603 0.99597
0.075  0.99364 0.99368 0.99373 0.99381 0.99392 0.99404 0.99417 0.99432 0.99447 0.99463 0.99479 0.99495 0.99509 0.99521 0.99532 0.99539 0.99544 0.99539
0.080  0.99277 0.99281 0.99287 0.99297 0.99308 0.99322 0.99337 0.99354 0.99371 0.99389 0.99408 0.99425 0.99441 0.99456 0.99467 0.99476 0.99481 0.99478
0.085  0.99184 0.99189 0.99196 0.99206 0.99219 0.99235 0.99252 0.99271 0.99291 0.99311 0.99332 0.99351 0.99369 0.99386 0.99399 0.99408 0.99415 0.99412
0.090  0.99086 0.99091 0.99099 0.99111 0.99125 0.99142 0.99162 0.99183 0.99205 0.99228 0.99251 0.99273 0.99293 0.99311 0.99326 0.99337 0.99344 0.99342
0.095  0.98982 0.98988 0.98997 0.99010 0.99026 0.99045 0.99066 0.99090 0.99115 0.99140 0.99166 0.99190 0.99213 0.99233 0.99250 0.99262 0.99269 0.99268
0.100  0.98873 0.98879 0.98889 0.98904 0.98921 0.98942 0.98966 0.98992 0.99020 0.99048 0.99076 0.99103 0.99128 0.99150 0.99169 0.99182 0.99190 0.99190
0.105  0.98758 0.98765 0.98776 0.98792 0.98812 0.98835 0.98861 0.98890 0.98920 0.98951 0.98982 0.99012 0.99039 0.99064 0.99084 0.99099 0.99108 0.99109
0.110  0.98638 0.98646 0.98658 0.98675 0.98697 0.98722 0.98750 0.98782 0.98815 0.98849 0.98883 0.98916 0.98946 0.98973 0.98995 0.99011 0.99021 0.99023
0.115  0.98512 0.98521 0.98534 0.98553 0.98576 0.98604 0.98635 0.98670 0.98706 0.98743 0.98780 0.98816 0.98848 0.98878 0.98902 0.98919 0.98930 0.98933
0.120  0.98382 0.98391 0.98405 0.98426 0.98451 0.98481 0.98515 0.98552 0.98592 0.98632 0.98672 0.98711 0.98746 0.98778 0.98804 0.98824 0.98836 0.98840
0.125  0.98245 0.98255 0.98271 0.98293 0.98321 0.98353 0.98390 0.98430 0.98473 0.98516 0.98560 0.98602 0.98640 0.98675 0.98703 0.98724 0.98737 0.98742
0.130  0.98104 0.98114 0.98132 0.98156 0.98185 0.98220 0.98260 0.98303 0.98350 0.98396 0.98443 0.98489 0.98530 0.98567 0.98598 0.98621 0.98635 0.98641
0.135  0.97957 0.97968 0.97987 0.98013 0.98044 0.98083 0.98125 0.98172 0.98222 0.98271 0.98322 0.98371 0.98416 0.98455 0.98489 0.98513 0.98528 0.98525
0.140  0.97805 0.97817 0.97837 0.97865 0.97899 0.97940 0.97986 0.98035 0.98089 0.98142 0.98197 0.98249 0.98297 0.98339 0.98375 0.98401 0.98418 0.98416
0.145  0.97648 0.97661 0.97682 0.97712 0.97748 0.97792 0.97841 0.97894 0.97951 0.98009 0.98067 0.98123 0.98175 0.98219 0.98258 0.98286 0.98303 0.98303
0.150  0.97485 0.97499 0.97522 0.97553 0.97592 0.97639 0.97692 0.97748 0.97809 0.97871 0.97932 0.97993 0.98048 0.98095 0.98136 0.98166 0.98185 0.98186
0.155  0.97317 0.97332 0.97357 0.97390 0.97431 0.97481 0.97537 0.97597 0.97663 0.97729 0.97794 0.97858 0.97917 0.97968 0.98010 0.98043 0.98062 0.98065
0.160  0.97145 0.97160 0.97186 0.97222 0.97266 0.97319 0.97378 0.97442 0.97511 0.97582 0.97651 0.97719 0.97781 0.97836 0.97881 0.97915 0.97936 0.97941
0.165  0.96967 0.96983 0.97011 0.97049 0.97095 0.97151 0.97214 0.97282 0.97356 0.97430 0.97504 0.97575 0.97642 0.97700 0.97748 0.97784 0.97806 0.97812
0.170  0.96784 0.96801 0.96830 0.96870 0.96920 0.96979 0.97046 0.97118 0.97195 0.97274 0.97352 0.97428 0.97498 0.97560 0.97611 0.97649 0.97672 0.97680
0.175  0.96596 0.96614 0.96645 0.96687 0.96739 0.96802 0.96873 0.96949 0.97030 0.97114 0.97196 0.97276 0.97350 0.97416 0.97470 0.97510 0.97535 0.97543
0.180  0.96403 0.96422 0.96455 0.96499 0.96554 0.96620 0.96695 0.96775 0.96861 0.96949 0.97036 0.97120 0.97198 0.97268 0.97324 0.97367 0.97393 0.97403
0.185  0.96205 0.96225 0.96259 0.96306 0.96364 0.96434 0.96512 0.96597 0.96687 0.96780 0.96872 0.96961 0.97042 0.97115 0.97175 0.97220 0.97247 0.97249
0.190  0.96002 0.96024 0.96059 0.96109 0.96170 0.96242 0.96325 0.96414 0.96509 0.96606 0.96703 0.96797 0.96882 0.96959 0.97022 0.97069 0.97098 0.97101
0.195  0.95794 0.95817 0.95854 0.95906 0.95970 0.96046 0.96134 0.96227 0.96327 0.96428 0.96530 0.96628 0.96719 0.96798 0.96865 0.96914 0.96945 0.96950
0.200  0.95581 0.95605 0.95644 0.95699 0.95766 0.95846 0.95937 0.96035 0.96140 0.96247 0.96353 0.96456 0.96551 0.96634 0.96704 0.96755 0.96787 0.96795
0.205  0.95364 0.95389 0.95430 0.95487 0.95557 0.95641 0.95736 0.95839 0.95949 0.96061 0.96172 0.96279 0.96379 0.96466 0.96539 0.96593 0.96626 0.96635
0.210  0.95141 0.95168 0.95210 0.95270 0.95344 0.95431 0.95530 0.95639 0.95753 0.95870 0.95986 0.96098 0.96203 0.96294 0.96370 0.96426 0.96462 0.96473
0.215  0.94914 0.94942 0.94986 0.95049 0.95126 0.95217 0.95321 0.95433 0.95553 0.95676 0.95797 0.95913 0.96023 0.96118 0.96197 0.96256 0.96293 0.96306
0.220  0.94682 0.94711 0.94758 0.94823 0.94903 0.94999 0.95107 0.95223 0.95349 0.95477 0.95604 0.95726 0.95838 0.95939 0.96021 0.96083 0.96121 0.96135
0.225  0.94446 0.94476 0.94524 0.94592 0.94676 0.94776 0.94888 0.95010 0.95140 0.95274 0.95406 0.95533 0.95650 0.95755 0.95841 0.95905 0.95945 0.95951
0.230  0.94205 0.94236 0.94286 0.94357 0.94445 0.94548 0.94665 0.94792 0.94927 0.95066 0.95204 0.95337 0.95459 0.95567 0.95657 0.95724 0.95765 0.95773
0.235  0.93959 0.93992 0.94044 0.94118 0.94208 0.94316 0.94438 0.94570 0.94710 0.94854 0.94998 0.95136 0.95263 0.95375 0.95469 0.95538 0.95581 0.95592
0.240  0.93709 0.93743 0.93797 0.93873 0.93968 0.94080 0.94207 0.94344 0.94489 0.94638 0.94788 0.94932 0.95064 0.95180 0.95277 0.95349 0.95394 0.95406
0.245  0.93454 0.93489 0.93546 0.93625 0.93723 0.93839 0.93971 0.94113 0.94264 0.94419 0.94573 0.94723 0.94860 0.94981 0.95081 0.95156 0.95202 0.95217
0.250  0.93195 0.93231 0.93290 0.93371 0.93474 0.93594 0.93731 0.93878 0.94035 0.94196 0.94355 0.94509 0.94653 0.94779 0.94882 0.94959 0.95008 0.95024
0.255  0.92931 0.92969 0.93030 0.93114 0.93220 0.93345 0.93487 0.93639 0.93802 0.93968 0.94134 0.94293 0.94441 0.94572 0.94679 0.94759 0.94809 0.94817
0.260  0.92663 0.92702 0.92765 0.92853 0.92961 0.93091 0.93238 0.93396 0.93565 0.93737 0.93908 0.94073 0.94225 0.94361 0.94472 0.94555 0.94607 0.94617
0.265  0.92391 0.92431 0.92496 0.92587 0.92699 0.92833 0.92985 0.93149 0.93323 0.93502 0.93679 0.93849 0.94006 0.94145 0.94262 0.94348 0.94401 0.94414
0.270  0.92114 0.92156 0.92223 0.92317 0.92433 0.92571 0.92727 0.92897 0.93078 0.93262 0.93445 0.93621 0.93784 0.93927 0.94047 0.94136 0.94191 0.94206
0.275  0.91833 0.91876 0.91946 0.92043 0.92163 0.92305 0.92466 0.92642 0.92826 0.93018 0.93208 0.93390 0.93558 0.93706 0.93828 0.93921 0.93977 0.93995
0.280  0.91548 0.91592 0.91664 0.91764 0.91888 0.92035 0.92202 0.92382 0.92573 0.92769 0.92965 0.93154 0.93328 0.93480 0.93607 0.93701 0.93760 0.93780
0.285  0.91258 0.91304 0.91379 0.91482 0.91610 0.91761 0.91933 0.92119 0.92316 0.92518 0.92719 0.92913 0.93093 0.93251 0.93382 0.93479 0.93540 0.93561
0.290  0.90965 0.91012 0.91089 0.91195 0.91327 0.91483 0.91660 0.91852 0.92055 0.92263 0.92471 0.92670 0.92854 0.93019 0.93153 0.93253 0.93315 0.93329
0.295  0.90667 0.90716 0.90795 0.90904 0.91040 0.91201 0.91383 0.91581 0.91790 0.92005 0.92218 0.92423 0.92612 0.92781 0.92920 0.93023 0.93087 0.93104
0.300  0.90365 0.90415 0.90497 0.90609 0.90749 0.90915 0.91103 0.91307 0.91522 0.91742 0.91962 0.92173 0.92368 0.92540 0.92683 0.92789 0.92856 0.92875
0.305  0.90060 0.90111 0.90195 0.90311 0.90455 0.90625 0.90818 0.91028 0.91249 0.91476 0.91702 0.91919 0.92120 0.92297 0.92442 0.92553 0.92620 0.92642
0.310  0.89750 0.89803 0.89889 0.90008 0.90156 0.90332 0.90530 0.90745 0.90973 0.91205 0.91438 0.91662 0.91868 0.92049 0.92199 0.92311 0.92381 0.92405
0.315  0.89436 0.89491 0.89579 0.89701 0.89854 0.90034 0.90237 0.90456 0.90690 0.90929 0.91168 0.91399 0.91611 0.91798 0.91952 0.92067 0.92138 0.92155
0.320  0.89119 0.89175 0.89265 0.89391 0.89547 0.89731 0.89939 0.90166 0.90406 0.90652 0.90897 0.91132 0.91349 0.91543 0.91702 0.91819 0.91893 0.91911
0.325  0.88797 0.88855 0.88948 0.89077 0.89236 0.89425 0.89639 0.89873 0.90119 0.90371 0.90622 0.90863 0.91086 0.91282 0.91447 0.91568 0.91643 0.91664
0.330  0.88472 0.88531 0.88626 0.88758 0.88921 0.89116 0.89336 0.89575 0.89828 0.90087 0.90344 0.90591 0.90819 0.91020 0.91187 0.91313 0.91390 0.91414
0.335  0.88143 0.88203 0.88301 0.88435 0.88604 0.88803 0.89029 0.89274 0.89533 0.89798 0.90062 0.90315 0.90549 0.90755 0.90926 0.91053 0.91132 0.91159
0.340  0.87810 0.87872 0.87972 0.88110 0.88283 0.88487 0.88718 0.88969 0.89235 0.89506 0.89776 0.90036 0.90275 0.90487 0.90661 0.90791 0.90872 0.90901
0.345  0.87474 0.87537 0.87639 0.87781 0.87958 0.88167 0.88404 0.88661 0.88932 0.89209 0.89484 0.89751 0.89997 0.90214 0.90392 0.90526 0.90608 0.90630
0.350  0.87134 0.87198 0.87303 0.87448 0.87629 0.87844 0.88085 0.88348 0.88623 0.88908 0.89190 0.89462 0.89713 0.89937 0.90120 0.90257 0.90341 0.90365
0.355  0.86790 0.86856 0.86963 0.87112 0.87297 0.87516 0.87764 0.88029 0.88314 0.88605 0.88894 0.89172 0.89428 0.89655 0.89842 0.89984 0.90070 0.90097
0.360  0.86443 0.86510 0.86619 0.86772 0.86961 0.87185 0.87437 0.87710 0.88001 0.88299 0.88595 0.88879 0.89141 0.89372 0.89563 0.89706 0.89795 0.89825
0.365  0.86092 0.86161 0.86273 0.86428 0.86623 0.86851 0.87107 0.87388 0.87685 0.87989 0.88291 0.88581 0.88850 0.89086 0.89281 0.89426 0.89517 0.89549
0.370  0.85737 0.85807 0.85922 0.86081 0.86280 0.86512 0.86774 0.87062 0.87366 0.87676 0.87984 0.88280 0.88555 0.88795 0.88995 0.89143 0.89235 0.89260
0.375  0.85380 0.85451 0.85568 0.85731 0.85934 0.86169 0.86439 0.86732 0.87042 0.87359 0.87670 0.87972 0.88252 0.88501 0.88705 0.88857 0.88951 0.88978
0.380  0.85018 0.85091 0.85211 0.85377 0.85584 0.85824 0.86100 0.86399 0.86715 0.87035 0.87356 0.87665 0.87950 0.88201 0.88410 0.88566 0.88662 0.88692
0.385  0.84654 0.84728 0.84850 0.85020 0.85229 0.85476 0.85757 0.86063 0.86381 0.86711 0.87039 0.87355 0.87645 0.87901 0.88113 0.88271 0.88370 0.88402
0.390  0.84285 0.84361 0.84486 0.84659 0.84872 0.85125 0.85412 0.85721 0.86048 0.86384 0.86719 0.87040 0.87336 0.87598 0.87813 0.87974 0.88074 0.88100
0.395  0.83914 0.83991 0.84119 0.84295 0.84512 0.84770 0.85062 0.85376 0.85711 0.86054 0.86395 0.86722 0.87024 0.87290 0.87509 0.87673 0.87775 0.87803
0.400  0.83539 0.83618 0.83748 0.83927 0.84149 0.84412 0.84709 0.85029 0.85371 0.85721 0.86067 0.86396 0.86703 0.86978 0.87203 0.87369 0.87472 0.87504
0.405  0.83161 0.83242 0.83374 0.83555 0.83783 0.84051 0.84350 0.84680 0.85028 0.85383 0.85732 0.86072 0.86384 0.86661 0.86889 0.87062 0.87167 0.87200
0.410  0.82780 0.82862 0.82997 0.83181 0.83413 0.83686 0.83991 0.84327 0.84681 0.85038 0.85398 0.85744 0.86063 0.86343 0.86575 0.86749 0.86856 0.86893
0.415  0.82396 0.82479 0.82617 0.82804 0.83040 0.83317 0.83629 0.83970 0.84326 0.84694 0.85061 0.85413 0.85737 0.86022 0.86258 0.86434 0.86544 0.86573
0.420  0.82008 0.82093 0.82233 0.82424 0.82664 0.82943 0.83263 0.83611 0.83972 0.84348 0.84721 0.85078 0.85408 0.85698 0.85937 0.86116 0.86227 0.86260
0.425  0.81618 0.81704 0.81846 0.82040 0.82285 0.82569 0.82894 0.83244 0.83616 0.83998 0.84376 0.84737 0.85070 0.85368 0.85613 0.85795 0.85907 0.85942
0.430  0.81224 0.81312 0.81456 0.81654 0.81903 0.82192 0.82522 0.82877 0.83256 0.83645 0.84023 0.84393 0.84734 0.85035 0.85283 0.85469 0.85584 0.85622
0.435  0.80827 0.80917 0.81063 0.81264 0.81517 0.81811 0.82147 0.82508 0.82893 0.83285 0.83673 0.84048 0.84395 0.84700 0.84952 0.85140 0.85257 0.85297
0.440  0.80427 0.80518 0.80666 0.80872 0.81125 0.81428 0.81764 0.82135 0.82527 0.82922 0.83319 0.83701 0.84052 0.84362 0.84618 0.84809 0.84927 0.84960
0.445  0.80024 0.80117 0.80267 0.80476 0.80734 0.81041 0.81383 0.81760 0.82152 0.82559 0.82962 0.83350 0.83706 0.84021 0.84280 0.84473 0.84593 0.84629
0.450  0.79618 0.79713 0.79865 0.80077 0.80339 0.80651 0.80998 0.81381 0.81780 0.82193 0.82602 0.82992 0.83351 0.83671 0.83937 0.84134 0.84256 0.84295
0.455  0.79210 0.79305 0.79460 0.79676 0.79942 0.80258 0.80611 0.80999 0.81404 0.81823 0.82232 0.82631 0.82999 0.83323 0.83590 0.83790 0.83915 0.83957
0.460  0.78798 0.78895 0.79052 0.79271 0.79541 0.79857 0.80221 0.80609 0.81026 0.81450 0.81865 0.82270 0.82644 0.82971 0.83242 0.83445 0.83571 0.83606
0.465  0.78383 0.78482 0.78641 0.78862 0.79138 0.79459 0.79827 0.80221 0.80644 0.81068 0.81495 0.81906 0.82284 0.82617 0.82892 0.83096 0.83223 0.83261
0.470  0.77966 0.78066 0.78228 0.78450 0.78731 0.79057 0.79430 0.79830 0.80258 0.80689 0.81122 0.81538 0.81921 0.82258 0.82537 0.82744 0.82872 0.82913
0.475  0.77545 0.77647 0.77811 0.78036 0.78321 0.78652 0.79027 0.79437 0.79864 0.80307 0.80746 0.81161 0.81550 0.81892 0.82174 0.82387 0.82517 0.82561
0.480  0.77122 0.77225 0.77392 0.77620 0.77909 0.78245 0.78622 0.79040 0.79472 0.79921 0.80361 0.80787 0.81181 0.81527 0.81813 0.82026 0.82159 0.82196
0.485  0.76696 0.76800 0.76969 0.77201 0.77492 0.77834 0.78217 0.78639 0.79078 0.79533 0.79977 0.80409 0.80808 0.81159 0.81448 0.81663 0.81798 0.81837
0.490  0.76268 0.76373 0.76544 0.76779 0.77071 0.77421 0.77809 0.78230 0.78681 0.79134 0.79591 0.80028 0.80432 0.80787 0.81079 0.81298 0.81433 0.81475
0.495  0.75836 0.75942 0.76116 0.76354 0.76650 0.77004 0.77397 0.77824 0.78280 0.78739 0.79202 0.79645 0.80046 0.80406 0.80705 0.80928 0.81064 0.81109
0.500  0.75402 0.75508 0.75685 0.75926 0.76227 0.76579 0.76983 0.77415 0.77876 0.78341 0.78809 0.79251 0.79664 0.80028 0.80328 0.80552 0.80691 0.80740
0.505  0.74965 0.75073 0.75252 0.75496 0.75800 0.76157 0.76565 0.77003 0.77463 0.77940 0.78406 0.78860 0.79279 0.79647 0.79950 0.80176 0.80317 0.80357
0.510  0.74525 0.74634 0.74815 0.75063 0.75370 0.75732 0.76139 0.76588 0.77053 0.77536 0.78007 0.78467 0.78890 0.79261 0.79567 0.79796 0.79938 0.79981
0.515  0.74083 0.74193 0.74374 0.74627 0.74938 0.75304 0.75716 0.76169 0.76641 0.77121 0.77605 0.78070 0.78496 0.78870 0.79181 0.79413 0.79555 0.79601
0.520  0.73638 0.73750 0.73932 0.74187 0.74503 0.74873 0.75289 0.75741 0.76225 0.76711 0.77200 0.77668 0.78094 0.78475 0.78788 0.79022 0.79168 0.79218
0.525  0.73190 0.73303 0.73488 0.73743 0.74065 0.74439 0.74861 0.75317 0.75806 0.76298 0.76792 0.77258 0.77695 0.78079 0.78395 0.78632 0.78779 0.78822
0.530  0.72740 0.72854 0.73041 0.73298 0.73623 0.74003 0.74429 0.74890 0.75376 0.75881 0.76372 0.76851 0.77293 0.77680 0.78000 0.78238 0.78386 0.78431
0.535  0.72287 0.72402 0.72591 0.72852 0.73176 0.73562 0.73994 0.74461 0.74951 0.75461 0.75957 0.76441 0.76886 0.77277 0.77600 0.77840 0.77989 0.78037
0.540  0.71831 0.71948 0.72139 0.72402 0.72730 0.73115 0.73555 0.74028 0.74524 0.75030 0.75540 0.76027 0.76470 0.76866 0.77192 0.77436 0.77588 0.77639
0.545  0.71373 0.71491 0.71684 0.71950 0.72281 0.72670 0.73108 0.73591 0.74093 0.74604 0.75119 0.75603 0.76058 0.76457 0.76786 0.77032 0.77184 0.77229
0.550  0.70912 0.71031 0.71226 0.71495 0.71829 0.72222 0.72665 0.73145 0.73659 0.74175 0.74694 0.75184 0.75642 0.76045 0.76376 0.76624 0.76777 0.76824
0.555  0.70448 0.70569 0.70766 0.71037 0.71375 0.71772 0.72219 0.72703 0.73220 0.73743 0.74258 0.74760 0.75222 0.75628 0.75962 0.76212 0.76366 0.76415
0.560  0.69982 0.70104 0.70303 0.70576 0.70918 0.71318 0.71769 0.72259 0.72773 0.73307 0.73827 0.74334 0.74797 0.75202 0.75540 0.75795 0.75951 0.76003
0.565  0.69514 0.69636 0.69837 0.70113 0.70458 0.70862 0.71317 0.71811 0.72330 0.72860 0.73393 0.73902 0.74365 0.74779 0.75120 0.75373 0.75531 0.75578
0.570  0.69042 0.69166 0.69369 0.69647 0.69995 0.70403 0.70862 0.71360 0.71884 0.72418 0.72956 0.73462 0.73936 0.74352 0.74695 0.74951 0.75109 0.75158
0.575  0.68569 0.68694 0.68898 0.69178 0.69524 0.69934 0.70397 0.70906 0.71435 0.71973 0.72510 0.73025 0.73502 0.73922 0.74267 0.74525 0.74684 0.74735
0.580  0.68092 0.68218 0.68424 0.68703 0.69056 0.69470 0.69936 0.70441 0.70982 0.71525 0.72062 0.72585 0.73065 0.73481 0.73830 0.74094 0.74254 0.74308
0.585  0.67613 0.67740 0.67945 0.68229 0.68585 0.69002 0.69472 0.69982 0.70518 0.71073 0.71615 0.72141 0.72618 0.73044 0.73395 0.73657 0.73820 0.73868
0.590  0.67132 0.67259 0.67466 0.67753 0.68111 0.68532 0.69006 0.69519 0.70059 0.70609 0.71164 0.71685 0.72174 0.72603 0.72956 0.73219 0.73383 0.73433
0.595  0.66647 0.66776 0.66984 0.67274 0.67635 0.68059 0.68536 0.69053 0.69598 0.70152 0.70709 0.71235 0.71727 0.72158 0.72513 0.72778 0.72942 0.72994
0.600  0.66161 0.66289 0.66500 0.66792 0.67155 0.67583 0.68063 0.68584 0.69133 0.69691 0.70243 0.70781 0.71276 0.71706 0.72063 0.72332 0.72497 0.72552
0.605  0.65671 0.65800 0.66013 0.66307 0.66673 0.67103 0.67584 0.68107 0.68664 0.69227 0.69783 0.70324 0.70813 0.71250 0.71611 0.71880 0.72047 0.72097
0.610  0.65179 0.65309 0.65524 0.65820 0.66188 0.66615 0.67101 0.67628 0.68183 0.68759 0.69319 0.69853 0.70355 0.70795 0.71157 0.71427 0.71595 0.71646
0.615  0.64685 0.64815 0.65032 0.65329 0.65698 0.66130 0.66620 0.67150 0.67709 0.68278 0.68851 0.69389 0.69893 0.70335 0.70699 0.70970 0.71138 0.71192
0.620  0.64187 0.64319 0.64537 0.64836 0.65204 0.65642 0.66135 0.66669 0.67231 0.67804 0.68377 0.68921 0.69427 0.69870 0.70236 0.70509 0.70678 0.70734
0.625  0.63687 0.63820 0.64039 0.64340 0.64711 0.65152 0.65647 0.66185 0.66750 0.67326 0.67895 0.68449 0.68950 0.69397 0.69766 0.70041 0.70212 0.70263
0.630  0.63185 0.63318 0.63539 0.63837 0.64215 0.64658 0.65157 0.65697 0.66265 0.66845 0.67417 0.67972 0.68477 0.68926 0.69297 0.69573 0.69744 0.69796
0.635  0.62679 0.62814 0.63036 0.63336 0.63715 0.64161 0.64661 0.65198 0.65768 0.66359 0.66935 0.67484 0.68000 0.68451 0.68823 0.69100 0.69271 0.69326
0.640  0.62171 0.62307 0.62530 0.62832 0.63213 0.63661 0.64157 0.64704 0.65277 0.65862 0.66449 0.67002 0.67519 0.67972 0.68343 0.68622 0.68794 0.68852
0.645  0.61660 0.61797 0.62021 0.62325 0.62708 0.63151 0.63658 0.64207 0.64783 0.65370 0.65950 0.66515 0.67029 0.67482 0.67858 0.68138 0.68312 0.68364
0.650  0.61146 0.61284 0.61506 0.61815 0.62200 0.62646 0.63154 0.63706 0.64285 0.64875 0.65457 0.66025 0.66537 0.66995 0.67372 0.67653 0.67826 0.67880
0.655  0.60630 0.60768 0.60991 0.61302 0.61686 0.62137 0.62648 0.63202 0.63783 0.64376 0.64961 0.65520 0.66044 0.66504 0.66881 0.67163 0.67337 0.67393
0.660  0.60111 0.60250 0.60474 0.60786 0.61169 0.61625 0.62138 0.62685 0.63268 0.63862 0.64460 0.65022 0.65547 0.66008 0.66386 0.66668 0.66843 0.66892
0.665  0.59589 0.59729 0.59954 0.60267 0.60652 0.61110 0.61622 0.62174 0.62760 0.63356 0.63952 0.64520 0.65046 0.65501 0.65882 0.66166 0.66343 0.66396
0.670  0.59065 0.59205 0.59431 0.59745 0.60131 0.60591 0.61100 0.61660 0.62248 0.62847 0.63438 0.64013 0.64533 0.64997 0.65379 0.65664 0.65840 0.65895
0.675  0.58537 0.58678 0.58904 0.59219 0.59608 0.60069 0.60580 0.61142 0.61732 0.62333 0.62926 0.63493 0.64024 0.64489 0.64872 0.65157 0.65333 0.65390
0.680  0.58006 0.58147 0.58375 0.58687 0.59082 0.59537 0.60057 0.60621 0.61212 0.61815 0.62410 0.62978 0.63511 0.63976 0.64359 0.64645 0.64821 0.64871
0.685  0.57473 0.57614 0.57843 0.58156 0.58552 0.59009 0.59530 0.60095 0.60679 0.61283 0.61890 0.62460 0.62992 0.63452 0.63837 0.64124 0.64303 0.64357
0.690  0.56936 0.57078 0.57308 0.57621 0.58018 0.58477 0.59000 0.59557 0.60152 0.60758 0.61355 0.61936 0.62461 0.62930 0.63316 0.63603 0.63782 0.63837
0.695  0.56397 0.56536 0.56769 0.57084 0.57475 0.57942 0.58457 0.59025 0.59621 0.60228 0.60827 0.61406 0.61935 0.62404 0.62790 0.63078 0.63255 0.63314
0.700  0.55854 0.55994 0.56227 0.56543 0.56935 0.57403 0.57920 0.58489 0.59086 0.59694 0.60294 0.60867 0.61403 0.61873 0.62258 0.62547 0.62724 0.62775
0.705  0.55308 0.55448 0.55682 0.55998 0.56392 0.56860 0.57379 0.57949 0.58547 0.59155 0.59757 0.60331 0.60868 0.61330 0.61718 0.62007 0.62187 0.62241
0.710  0.54758 0.54899 0.55132 0.55451 0.55845 0.56306 0.56834 0.57404 0.57993 0.58603 0.59204 0.59790 0.60318 0.60790 0.61178 0.61466 0.61645 0.61702
0.715  0.54206 0.54347 0.54577 0.54899 0.55294 0.55756 0.56285 0.56846 0.57446 0.58057 0.58659 0.59244 0.59773 0.60244 0.60632 0.60920 0.61099 0.61158
0.720  0.53650 0.53791 0.54022 0.54344 0.54740 0.55203 0.55732 0.56294 0.56895 0.57506 0.58109 0.58684 0.59222 0.59694 0.60080 0.60369 0.60547 0.60599
0.725  0.53090 0.53232 0.53463 0.53780 0.54182 0.54646 0.55166 0.55738 0.56339 0.56950 0.57553 0.58129 0.58667 0.59130 0.59519 0.59809 0.59988 0.60044
0.730  0.52527 0.52669 0.52900 0.53218 0.53619 0.54084 0.54605 0.55177 0.55777 0.56379 0.56992 0.57568 0.58097 0.58569 0.58958 0.59247 0.59426 0.59483
0.735  0.51961 0.52102 0.52334 0.52652 0.53047 0.53519 0.54040 0.54612 0.55203 0.55814 0.56417 0.57003 0.57531 0.58003 0.58391 0.58679 0.58858 0.58917
0.740  0.51390 0.51532 0.51764 0.52082 0.52477 0.52948 0.53470 0.54032 0.54633 0.55245 0.55847 0.56423 0.56961 0.57432 0.57818 0.58106 0.58284 0.58336
0.745  0.50816 0.50958 0.51190 0.51508 0.51903 0.52367 0.52896 0.53458 0.54059 0.54670 0.55272 0.55847 0.56384 0.56847 0.57234 0.57523 0.57702 0.57758
0.750  0.50238 0.50380 0.50612 0.50930 0.51325 0.51788 0.52317 0.52880 0.53480 0.54089 0.54691 0.55266 0.55793 0.56264 0.56650 0.56939 0.57117 0.57174
0.755  0.49656 0.49798 0.50030 0.50348 0.50743 0.51206 0.51725 0.52297 0.52890 0.53494 0.54095 0.54679 0.55205 0.55675 0.56060 0.56348 0.56526 0.56575
0.760  0.49070 0.49211 0.49443 0.49761 0.50156 0.50618 0.51137 0.51708 0.52296 0.52904 0.53503 0.54076 0.54611 0.55080 0.55464 0.55750 0.55927 0.55979
0.765  0.48479 0.48621 0.48852 0.49169 0.49564 0.50026 0.50544 0.51104 0.51701 0.52308 0.52906 0.53478 0.54011 0.54470 0.54856 0.55142 0.55320 0.55376
0.770  0.47884 0.48026 0.48256 0.48568 0.48960 0.49429 0.49946 0.50505 0.51101 0.51706 0.52303 0.52873 0.53396 0.53863 0.54247 0.54533 0.54709 0.54767
0.775  0.47285 0.47426 0.47653 0.47967 0.48359 0.48818 0.49343 0.49901 0.50495 0.51088 0.51684 0.52263 0.52784 0.53250 0.53631 0.53916 0.54092 0.54141
0.780  0.46681 0.46821 0.47048 0.47362 0.47753 0.48212 0.48731 0.49291 0.49873 0.50475 0.51069 0.51635 0.52165 0.52629 0.53008 0.53292 0.53466 0.53518
0.785  0.46072 0.46210 0.46438 0.46752 0.47142 0.47599 0.48111 0.48675 0.49255 0.49856 0.50448 0.51012 0.51540 0.51993 0.52373 0.52656 0.52832 0.52888
0.790  0.45458 0.45596 0.45824 0.46136 0.46525 0.46981 0.47491 0.48046 0.48632 0.49230 0.49820 0.50382 0.50898 0.51358 0.51737 0.52018 0.52192 0.52250
0.795  0.44840 0.44976 0.45204 0.45515 0.45903 0.46357 0.46866 0.47416 0.48002 0.48597 0.49184 0.49745 0.50258 0.50716 0.51093 0.51373 0.51546 0.51595
0.800  0.44215 0.44352 0.44578 0.44888 0.45275 0.45727 0.46234 0.46782 0.47365 0.47947 0.48532 0.49098 0.49611 0.50066 0.50440 0.50718 0.50890 0.50942
0.805  0.43585 0.43721 0.43947 0.44256 0.44639 0.45085 0.45596 0.46141 0.46711 0.47301 0.47883 0.48438 0.48956 0.49401 0.49774 0.50052 0.50225 0.50280
0.810  0.42950 0.43085 0.43310 0.43617 0.43993 0.44441 0.44942 0.45494 0.46061 0.46649 0.47227 0.47778 0.48290 0.48736 0.49106 0.49382 0.49553 0.49610
0.815  0.42308 0.42443 0.42666 0.42967 0.43346 0.43792 0.44290 0.44837 0.45404 0.45988 0.46562 0.47110 0.47613 0.48062 0.48430 0.48703 0.48873 0.48922
0.820  0.41660 0.41795 0.42017 0.42315 0.42693 0.43136 0.43632 0.44167 0.44739 0.45308 0.45879 0.46434 0.46934 0.47379 0.47744 0.48016 0.48183 0.48234
0.825  0.41005 0.41139 0.41360 0.41657 0.42033 0.42473 0.42966 0.43498 0.44065 0.44631 0.45199 0.45740 0.46245 0.46679 0.47043 0.47314 0.47482 0.47537
0.830  0.40344 0.40478 0.40692 0.40992 0.41365 0.41803 0.42292 0.42821 0.43373 0.43946 0.44510 0.45046 0.45547 0.45978 0.46339 0.46608 0.46774 0.46821
0.835  0.39676 0.39808 0.40022 0.40320 0.40690 0.41123 0.41609 0.42135 0.42684 0.43252 0.43811 0.44343 0.44831 0.45268 0.45625 0.45891 0.46055 0.46104
0.840  0.39000 0.39132 0.39344 0.39639 0.40006 0.40429 0.40911 0.41439 0.41985 0.42548 0.43092 0.43630 0.44114 0.44546 0.44899 0.45163 0.45325 0.45375
0.845  0.38316 0.38447 0.38657 0.38951 0.39308 0.39734 0.40212 0.40727 0.41277 0.41824 0.42374 0.42897 0.43387 0.43806 0.44158 0.44421 0.44583 0.44637
0.850  0.37625 0.37754 0.37963 0.38253 0.38608 0.39031 0.39503 0.40014 0.40555 0.41101 0.41646 0.42164 0.42647 0.43064 0.43412 0.43671 0.43831 0.43877
0.855  0.36924 0.37052 0.37259 0.37546 0.37898 0.38317 0.38786 0.39291 0.39821 0.40368 0.40906 0.41419 0.41889 0.42309 0.42653 0.42909 0.43067 0.43114
0.860  0.36215 0.36341 0.36546 0.36826 0.37179 0.37594 0.38057 0.38558 0.39082 0.39622 0.40154 0.40662 0.41127 0.41542 0.41881 0.42134 0.42290 0.42339
0.865  0.35495 0.35620 0.35824 0.36100 0.36450 0.36859 0.37309 0.37813 0.38331 0.38855 0.39382 0.39884 0.40353 0.40760 0.41091 0.41342 0.41498 0.41541
0.870  0.34766 0.34887 0.35091 0.35364 0.35709 0.36106 0.36559 0.37047 0.37568 0.38086 0.38607 0.39102 0.39564 0.39961 0.40294 0.40541 0.40694 0.40739
0.875  0.34026 0.34146 0.34346 0.34616 0.34958 0.35350 0.35797 0.36279 0.36783 0.37305 0.37817 0.38306 0.38754 0.39153 0.39481 0.39724 0.39874 0.39921
0.880  0.33274 0.33392 0.33590 0.33857 0.34187 0.34580 0.35021 0.35497 0.35994 0.36508 0.37014 0.37496 0.37937 0.38330 0.38652 0.38892 0.39040 0.39079
0.885  0.32509 0.32626 0.32821 0.33084 0.33410 0.33798 0.34232 0.34701 0.35191 0.35697 0.36186 0.36660 0.37103 0.37490 0.37802 0.38039 0.38187 0.38229
0.890  0.31732 0.31847 0.32035 0.32298 0.32619 0.33001 0.33428 0.33889 0.34372 0.34861 0.35351 0.35818 0.36254 0.36627 0.36940 0.37173 0.37317 0.37361
0.895  0.30941 0.31054 0.31239 0.31497 0.31813 0.32188 0.32601 0.33054 0.33537 0.34017 0.34499 0.34958 0.35378 0.35752 0.36059 0.36288 0.36429 0.36474
0.900  0.30134 0.30245 0.30427 0.30679 0.30991 0.31352 0.31765 0.32210 0.32675 0.33156 0.33629 0.34078 0.34491 0.34858 0.35159 0.35383 0.35521 0.35559
0.905  0.29311 0.29420 0.29598 0.29842 0.30152 0.30506 0.30911 0.31347 0.31803 0.32275 0.32729 0.33178 0.33583 0.33942 0.34232 0.34452 0.34589 0.34630
0.910  0.28470 0.28577 0.28752 0.28991 0.29294 0.29641 0.30037 0.30465 0.30911 0.31363 0.31817 0.32249 0.32652 0.32998 0.33287 0.33502 0.33636 0.33678
0.915  0.27609 0.27714 0.27885 0.28119 0.28409 0.28755 0.29142 0.29560 0.29996 0.30438 0.30882 0.31304 0.31690 0.32035 0.32317 0.32527 0.32657 0.32692
0.920  0.26728 0.26830 0.26997 0.27225 0.27509 0.27846 0.28216 0.28624 0.29057 0.29489 0.29921 0.30333 0.30709 0.31045 0.31320 0.31524 0.31650 0.31687
0.925  0.25823 0.25923 0.26085 0.26308 0.26584 0.26913 0.27273 0.27670 0.28084 0.28512 0.28932 0.29333 0.29700 0.30026 0.30289 0.30489 0.30613 0.30644
0.930  0.24892 0.24989 0.25147 0.25364 0.25632 0.25945 0.26302 0.26687 0.27089 0.27504 0.27906 0.28294 0.28658 0.28969 0.29229 0.29423 0.29543 0.29575
0.935  0.23933 0.24027 0.24180 0.24390 0.24650 0.24953 0.25299 0.25672 0.26062 0.26456 0.26853 0.27229 0.27576 0.27881 0.28133 0.28320 0.28436 0.28471
0.940  0.22941 0.23032 0.23180 0.23383 0.23634 0.23927 0.24262 0.24622 0.24998 0.25379 0.25762 0.26125 0.26457 0.26754 0.26997 0.27177 0.27289 0.27316
0.945  0.21913 0.22000 0.22140 0.22334 0.22580 0.22862 0.23184 0.23524 0.23886 0.24260 0.24627 0.24977 0.25296 0.25581 0.25813 0.25987 0.26094 0.26124
0.950  0.20843 0.20926 0.21061 0.21247 0.21478 0.21753 0.22055 0.22387 0.22734 0.23092 0.23437 0.23772 0.24085 0.24352 0.24577 0.24744 0.24847 0.24871
0.955  0.19725 0.19803 0.19933 0.20110 0.20330 0.20593 0.20881 0.21197 0.21528 0.21862 0.22198 0.22517 0.22814 0.23069 0.23283 0.23441 0.23539 0.23566
0.960  0.18550 0.18624 0.18747 0.18915 0.19123 0.19367 0.19645 0.19945 0.20258 0.20574 0.20892 0.21194 0.21470 0.21717 0.21918 0.22068 0.22161 0.22181
0.965  0.17306 0.17376 0.17491 0.17649 0.17845 0.18074 0.18336 0.18617 0.18911 0.19209 0.19507 0.19790 0.20050 0.20281 0.20469 0.20610 0.20696 0.20721
0.970  0.15979 0.16043 0.16151 0.16298 0.16480 0.16693 0.16936 0.17192 0.17465 0.17748 0.18019 0.18286 0.18529 0.18739 0.18916 0.19047 0.19128 0.19148
0.975  0.14545 0.14604 0.14702 0.14837 0.15005 0.15200 0.15418 0.15657 0.15907 0.16166 0.16414 0.16656 0.16881 0.17074 0.17235 0.17355 0.17430 0.17446
0.980  0.12969 0.13023 0.13111 0.13232 0.13383 0.13558 0.13753 0.13969 0.14193 0.14420 0.14648 0.14864 0.15062 0.15239 0.15384 0.15491 0.15557 0.15572
0.985  0.11195 0.11241 0.11318 0.11423 0.11551 0.11706 0.11876 0.12063 0.12258 0.12455 0.12653 0.12841 0.13013 0.13166 0.13291 0.13384 0.13442 0.13448
0.990  0.09107 0.09145 0.09208 0.09292 0.09399 0.09523 0.09665 0.09818 0.09977 0.10138 0.10300 0.10454 0.10594 0.10719 0.10820 0.10897 0.10944 0.10951
0.995  0.06411 0.06438 0.06483 0.06542 0.06618 0.06706 0.06806 0.06912 0.07025 0.07141 0.07253 0.07362 0.07464 0.07550 0.07623 0.07677 0.07711 0.07715
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e020.dat <==
# alpha = +0.15 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99988 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991 0.99991 0.99991 0.99992
0.015  0.99973 0.99973 0.99974 0.99974 0.99974 0.99975 0.99975 0.99976 0.99977 0.99977 0.99978 0.99979 0.99979 0.99980 0.99980 0.99981 0.99981 0.99981
0.020  0.99952 0.99952 0.99953 0.99954 0.99954 0.99955 0.99956 0.99957 0.99959 0.99960 0.99961 0.99962 0.99963 0.99964 0.99965 0.99966 0.99966 0.99966
0.025  0.99925 0.99926 0.99926 0.99927 0.99929 0.99930 0.99932 0.99933 0.99935 0.99937 0.99939 0.99941 0.99943 0.99944 0.99945 0.99946 0.99947 0.99947
0.030  0.99892 0.99893 0.99894 0.99896 0.99897 0.99899 0.99902 0.99904 0.99907 0.99910 0.99912 0.99915 0.99917 0.99920 0.99921 0.99923 0.99923 0.99924
0.035  0.99854 0.99855 0.99856 0.99858 0.99860 0.99863 0.99866 0.99870 0.99873 0.99877 0.99881 0.99884 0.99888 0.99891 0.99893 0.99895 0.99896 0.99897
0.040  0.99809 0.99810 0.99812 0.99814 0.99817 0.99821 0.99825 0.99830 0.99835 0.99839 0.99844 0.99849 0.99853 0.99857 0.99860 0.99862 0.99864 0.99865
0.045  0.99758 0.99760 0.99762 0.99765 0.99769 0.99774 0.99779 0.99785 0.99791 0.99797 0.99803 0.99809 0.99814 0.99819 0.99823 0.99826 0.99828 0.99830
0.050  0.99702 0.99703 0.99706 0.99710 0.99715 0.99721 0.99727 0.99734 0.99742 0.99749 0.99757 0.99764 0.99771 0.99777 0.99781 0.99785 0.99787 0.99790
0.055  0.99639 0.99641 0.99645 0.99649 0.99655 0.99662 0.99670 0.99678 0.99687 0.99697 0.99706 0.99715 0.99723 0.99730 0.99736 0.99740 0.99743 0.99736
0.060  0.99571 0.99573 0.99577 0.99583 0.99590 0.99598 0.99607 0.99617 0.99628 0.99639 0.99650 0.99660 0.99670 0.99679 0.99686 0.99691 0.99694 0.99688
0.065  0.99496 0.99499 0.99504 0.99511 0.99519 0.99528 0.99539 0.99551 0.99564 0.99577 0.99589 0.99602 0.99613 0.99623 0.99631 0.99637 0.99641 0.99636
0.070  0.99416 0.99420 0.99425 0.99433 0.99442 0.99453 0.99466 0.99480 0.99494 0.99509 0.99524 0.99538 0.99551 0.99563 0.99572 0.99579 0.99584 0.99579
0.075  0.99330 0.99334 0.99340 0.99349 0.99360 0.99373 0.99387 0.99403 0.99420 0.99437 0.99454 0.99470 0.99485 0.99498 0.99509 0.99517 0.99522 0.99518
0.080  0.99238 0.99243 0.99250 0.99260 0.99272 0.99287 0.99303 0.99321 0.99340 0.99359 0.99379 0.99397 0.99414 0.99429 0.99442 0.99451 0.99456 0.99453
0.085  0.99141 0.99146 0.99154 0.99165 0.99179 0.99195 0.99214 0.99234 0.99255 0.99277 0.99299 0.99320 0.99339 0.99356 0.99370 0.99380 0.99387 0.99384
0.090  0.99037 0.99043 0.99052 0.99064 0.99080 0.99098 0.99119 0.99142 0.99166 0.99190 0.99214 0.99238 0.99259 0.99278 0.99294 0.99305 0.99312 0.99311
0.095  0.98928 0.98934 0.98944 0.98958 0.98975 0.98996 0.99019 0.99044 0.99071 0.99098 0.99125 0.99151 0.99175 0.99196 0.99213 0.99226 0.99234 0.99234
0.100  0.98813 0.98820 0.98831 0.98846 0.98865 0.98888 0.98913 0.98941 0.98971 0.99001 0.99031 0.99060 0.99086 0.99109 0.99129 0.99143 0.99152 0.99152
0.105  0.98692 0.98700 0.98712 0.98729 0.98750 0.98775 0.98803 0.98834 0.98866 0.98899 0.98932 0.98964 0.98992 0.99018 0.99040 0.99055 0.99065 0.99066
0.110  0.98566 0.98574 0.98587 0.98606 0.98629 0.98656 0.98687 0.98721 0.98756 0.98792 0.98828 0.98863 0.98895 0.98923 0.98946 0.98964 0.98974 0.98976
0.115  0.98434 0.98443 0.98457 0.98478 0.98503 0.98533 0.98566 0.98603 0.98641 0.98680 0.98720 0.98758 0.98792 0.98823 0.98849 0.98868 0.98879 0.98882
0.120  0.98296 0.98306 0.98322 0.98344 0.98371 0.98403 0.98439 0.98479 0.98522 0.98564 0.98607 0.98648 0.98685 0.98719 0.98747 0.98767 0.98780 0.98784
0.125  0.98153 0.98163 0.98180 0.98204 0.98234 0.98269 0.98308 0.98351 0.98397 0.98443 0.98489 0.98534 0.98574 0.98611 0.98641 0.98663 0.98677 0.98682
0.130  0.98004 0.98015 0.98034 0.98059 0.98091 0.98129 0.98172 0.98218 0.98267 0.98317 0.98367 0.98415 0.98459 0.98498 0.98531 0.98555 0.98569 0.98575
0.135  0.97849 0.97862 0.97882 0.97909 0.97943 0.97984 0.98030 0.98080 0.98133 0.98186 0.98240 0.98292 0.98339 0.98381 0.98416 0.98442 0.98458 0.98456
0.140  0.97689 0.97702 0.97724 0.97754 0.97790 0.97834 0.97883 0.97937 0.97994 0.98051 0.98109 0.98164 0.98215 0.98260 0.98297 0.98325 0.98342 0.98341
0.145  0.97524 0.97538 0.97561 0.97593 0.97632 0.97679 0.97731 0.97788 0.97849 0.97910 0.97972 0.98032 0.98086 0.98134 0.98174 0.98204 0.98222 0.98223
0.150  0.97353 0.97368 0.97392 0.97426 0.97468 0.97518 0.97574 0.97635 0.97700 0.97766 0.97831 0.97895 0.97953 0.98004 0.98047 0.98078 0.98098 0.98100
0.155  0.97177 0.97192 0.97219 0.97255 0.97299 0.97353 0.97412 0.97477 0.97546 0.97617 0.97686 0.97754 0.97816 0.97871 0.97915 0.97949 0.97970 0.97973
0.160  0.96995 0.97012 0.97039 0.97078 0.97125 0.97182 0.97245 0.97314 0.97388 0.97462 0.97536 0.97608 0.97674 0.97732 0.97779 0.97815 0.97838 0.97843
0.165  0.96808 0.96826 0.96855 0.96896 0.96946 0.97006 0.97074 0.97146 0.97224 0.97304 0.97382 0.97457 0.97528 0.97590 0.97640 0.97678 0.97702 0.97708
0.170  0.96615 0.96634 0.96665 0.96708 0.96761 0.96825 0.96897 0.96973 0.97056 0.97140 0.97223 0.97303 0.97377 0.97443 0.97497 0.97536 0.97561 0.97569
0.175  0.96417 0.96438 0.96470 0.96516 0.96572 0.96639 0.96715 0.96796 0.96883 0.96972 0.97060 0.97144 0.97222 0.97292 0.97349 0.97391 0.97417 0.97426
0.180  0.96214 0.96236 0.96270 0.96318 0.96377 0.96448 0.96528 0.96614 0.96705 0.96799 0.96892 0.96981 0.97063 0.97136 0.97196 0.97241 0.97268 0.97279
0.185  0.96006 0.96029 0.96065 0.96116 0.96178 0.96252 0.96337 0.96427 0.96523 0.96622 0.96719 0.96813 0.96900 0.96977 0.97040 0.97087 0.97116 0.97119
0.190  0.95793 0.95817 0.95855 0.95908 0.95974 0.96051 0.96140 0.96235 0.96336 0.96439 0.96543 0.96641 0.96732 0.96813 0.96880 0.96929 0.96959 0.96964
0.195  0.95575 0.95599 0.95640 0.95695 0.95764 0.95846 0.95939 0.96039 0.96145 0.96253 0.96361 0.96465 0.96561 0.96645 0.96715 0.96767 0.96799 0.96805
0.200  0.95351 0.95377 0.95419 0.95478 0.95550 0.95635 0.95733 0.95838 0.95949 0.96063 0.96176 0.96285 0.96385 0.96473 0.96546 0.96601 0.96634 0.96642
0.205  0.95122 0.95149 0.95194 0.95255 0.95331 0.95420 0.95522 0.95632 0.95749 0.95868 0.95986 0.96100 0.96205 0.96297 0.96373 0.96430 0.96465 0.96476
0.210  0.94889 0.94917 0.94963 0.95027 0.95106 0.95200 0.95306 0.95422 0.95544 0.95668 0.95791 0.95910 0.96020 0.96117 0.96197 0.96256 0.96293 0.96305
0.215  0.94650 0.94680 0.94728 0.94795 0.94878 0.94976 0.95086 0.95206 0.95334 0.95464 0.95593 0.95716 0.95832 0.95933 0.96016 0.96078 0.96117 0.96130
0.220  0.94407 0.94438 0.94488 0.94558 0.94644 0.94746 0.94862 0.94986 0.95120 0.95256 0.95390 0.95519 0.95638 0.95744 0.95831 0.95896 0.95936 0.95951
0.225  0.94158 0.94191 0.94243 0.94316 0.94406 0.94512 0.94632 0.94762 0.94901 0.95043 0.95183 0.95318 0.95441 0.95552 0.95643 0.95710 0.95752 0.95759
0.230  0.93905 0.93939 0.93993 0.94069 0.94163 0.94274 0.94399 0.94534 0.94677 0.94826 0.94972 0.95112 0.95241 0.95355 0.95450 0.95520 0.95563 0.95573
0.235  0.93647 0.93682 0.93738 0.93817 0.93915 0.94030 0.94160 0.94301 0.94450 0.94603 0.94756 0.94902 0.95036 0.95155 0.95253 0.95326 0.95371 0.95383
0.240  0.93385 0.93421 0.93479 0.93561 0.93663 0.93782 0.93918 0.94064 0.94219 0.94377 0.94536 0.94688 0.94827 0.94950 0.95052 0.95128 0.95175 0.95188
0.245  0.93117 0.93155 0.93216 0.93300 0.93406 0.93530 0.93670 0.93822 0.93983 0.94148 0.94311 0.94469 0.94614 0.94742 0.94847 0.94926 0.94974 0.94990
0.250  0.92845 0.92884 0.92947 0.93035 0.93144 0.93273 0.93419 0.93576 0.93743 0.93913 0.94083 0.94245 0.94397 0.94529 0.94638 0.94720 0.94771 0.94788
0.255  0.92568 0.92609 0.92674 0.92765 0.92878 0.93012 0.93163 0.93326 0.93499 0.93675 0.93851 0.94019 0.94175 0.94313 0.94426 0.94510 0.94563 0.94573
0.260  0.92287 0.92329 0.92397 0.92490 0.92607 0.92746 0.92902 0.93071 0.93250 0.93433 0.93614 0.93789 0.93949 0.94092 0.94209 0.94296 0.94351 0.94363
0.265  0.92001 0.92045 0.92115 0.92212 0.92332 0.92475 0.92637 0.92812 0.92997 0.93186 0.93374 0.93554 0.93720 0.93867 0.93989 0.94080 0.94135 0.94149
0.270  0.91711 0.91756 0.91828 0.91928 0.92053 0.92201 0.92367 0.92548 0.92740 0.92935 0.93130 0.93316 0.93487 0.93639 0.93764 0.93858 0.93916 0.93932
0.275  0.91416 0.91462 0.91537 0.91641 0.91770 0.91922 0.92094 0.92280 0.92477 0.92680 0.92881 0.93073 0.93251 0.93407 0.93535 0.93633 0.93692 0.93711
0.280  0.91117 0.91165 0.91242 0.91349 0.91482 0.91639 0.91816 0.92009 0.92212 0.92420 0.92627 0.92827 0.93010 0.93171 0.93304 0.93403 0.93464 0.93486
0.285  0.90814 0.90863 0.90943 0.91053 0.91190 0.91352 0.91535 0.91733 0.91943 0.92157 0.92370 0.92574 0.92765 0.92931 0.93068 0.93170 0.93234 0.93257
0.290  0.90506 0.90557 0.90639 0.90753 0.90894 0.91061 0.91249 0.91454 0.91669 0.91890 0.92109 0.92320 0.92514 0.92688 0.92829 0.92934 0.92999 0.93015
0.295  0.90194 0.90246 0.90331 0.90448 0.90593 0.90765 0.90959 0.91170 0.91392 0.91619 0.91845 0.92062 0.92261 0.92438 0.92585 0.92693 0.92761 0.92779
0.300  0.89878 0.89932 0.90019 0.90139 0.90289 0.90466 0.90666 0.90882 0.91111 0.91345 0.91577 0.91800 0.92006 0.92187 0.92337 0.92449 0.92518 0.92538
0.305  0.89558 0.89613 0.89703 0.89826 0.89980 0.90162 0.90368 0.90591 0.90825 0.91066 0.91305 0.91534 0.91746 0.91932 0.92085 0.92201 0.92272 0.92294
0.310  0.89233 0.89290 0.89382 0.89509 0.89668 0.89855 0.90066 0.90295 0.90536 0.90783 0.91028 0.91265 0.91482 0.91673 0.91830 0.91949 0.92021 0.92047
0.315  0.88905 0.88963 0.89058 0.89188 0.89351 0.89543 0.89759 0.89993 0.90241 0.90494 0.90747 0.90990 0.91214 0.91410 0.91572 0.91693 0.91768 0.91786
0.320  0.88572 0.88632 0.88729 0.88863 0.89030 0.89226 0.89448 0.89689 0.89944 0.90205 0.90463 0.90711 0.90940 0.91144 0.91310 0.91434 0.91511 0.91531
0.325  0.88236 0.88297 0.88397 0.88534 0.88705 0.88906 0.89134 0.89382 0.89643 0.89911 0.90176 0.90430 0.90665 0.90871 0.91044 0.91171 0.91250 0.91272
0.330  0.87896 0.87958 0.88061 0.88201 0.88376 0.88583 0.88817 0.89071 0.89339 0.89613 0.89885 0.90145 0.90386 0.90597 0.90772 0.90904 0.90985 0.91010
0.335  0.87551 0.87616 0.87720 0.87864 0.88043 0.88256 0.88496 0.88756 0.89031 0.89311 0.89590 0.89857 0.90103 0.90320 0.90499 0.90632 0.90716 0.90743
0.340  0.87203 0.87269 0.87376 0.87523 0.87707 0.87925 0.88170 0.88437 0.88718 0.89006 0.89291 0.89564 0.89816 0.90039 0.90222 0.90359 0.90443 0.90473
0.345  0.86851 0.86919 0.87028 0.87179 0.87368 0.87590 0.87842 0.88115 0.88402 0.88696 0.88986 0.89267 0.89526 0.89754 0.89941 0.90081 0.90167 0.90191
0.350  0.86496 0.86564 0.86676 0.86831 0.87024 0.87252 0.87509 0.87788 0.88079 0.88380 0.88679 0.88965 0.89229 0.89464 0.89656 0.89800 0.89888 0.89914
0.355  0.86136 0.86207 0.86321 0.86479 0.86677 0.86910 0.87173 0.87455 0.87756 0.88064 0.88369 0.88662 0.88932 0.89170 0.89366 0.89514 0.89605 0.89633
0.360  0.85773 0.85845 0.85962 0.86124 0.86326 0.86564 0.86832 0.87122 0.87430 0.87744 0.88056 0.88355 0.88632 0.88874 0.89075 0.89224 0.89317 0.89348
0.365  0.85406 0.85480 0.85599 0.85765 0.85972 0.86215 0.86486 0.86785 0.87099 0.87421 0.87739 0.88045 0.88327 0.88575 0.88779 0.88931 0.89026 0.89060
0.370  0.85036 0.85111 0.85233 0.85403 0.85614 0.85861 0.86140 0.86444 0.86765 0.87093 0.87418 0.87730 0.88018 0.88271 0.88480 0.88635 0.88732 0.88759
0.375  0.84662 0.84738 0.84864 0.85037 0.85252 0.85503 0.85789 0.86100 0.86428 0.86762 0.87090 0.87409 0.87703 0.87964 0.88178 0.88337 0.88435 0.88464
0.380  0.84285 0.84363 0.84491 0.84667 0.84887 0.85143 0.85435 0.85752 0.86086 0.86424 0.86763 0.87088 0.87387 0.87651 0.87870 0.88033 0.88133 0.88165
0.385  0.83904 0.83983 0.84114 0.84294 0.84516 0.84779 0.85077 0.85401 0.85738 0.86086 0.86432 0.86763 0.87069 0.87338 0.87559 0.87724 0.87828 0.87862
0.390  0.83520 0.83601 0.83734 0.83917 0.84144 0.84413 0.84716 0.85044 0.85390 0.85745 0.86097 0.86435 0.86746 0.87020 0.87245 0.87414 0.87519 0.87546
0.395  0.83132 0.83215 0.83351 0.83537 0.83768 0.84042 0.84352 0.84684 0.85038 0.85400 0.85759 0.86103 0.86420 0.86699 0.86928 0.87100 0.87206 0.87237
0.400  0.82741 0.82826 0.82964 0.83154 0.83390 0.83669 0.83983 0.84322 0.84683 0.85052 0.85417 0.85763 0.86086 0.86373 0.86608 0.86782 0.86890 0.86923
0.405  0.82347 0.82433 0.82574 0.82766 0.83007 0.83292 0.83609 0.83958 0.84325 0.84699 0.85068 0.85424 0.85753 0.86042 0.86281 0.86461 0.86571 0.86606
0.410  0.81950 0.82037 0.82180 0.82376 0.82622 0.82911 0.83234 0.83589 0.83963 0.84340 0.84719 0.85082 0.85417 0.85711 0.85954 0.86135 0.86247 0.86285
0.415  0.81549 0.81638 0.81784 0.81983 0.82233 0.82527 0.82857 0.83218 0.83593 0.83982 0.84367 0.84736 0.85077 0.85376 0.85622 0.85807 0.85921 0.85952
0.420  0.81145 0.81236 0.81384 0.81586 0.81841 0.82137 0.82476 0.82843 0.83225 0.83620 0.84012 0.84387 0.84733 0.85037 0.85288 0.85475 0.85590 0.85625
0.425  0.80738 0.80830 0.80981 0.81187 0.81446 0.81747 0.82091 0.82461 0.82853 0.83255 0.83653 0.84032 0.84381 0.84693 0.84949 0.85139 0.85256 0.85293
0.430  0.80328 0.80422 0.80575 0.80784 0.81048 0.81354 0.81704 0.82078 0.82478 0.82887 0.83286 0.83673 0.84031 0.84346 0.84605 0.84799 0.84919 0.84958
0.435  0.79915 0.80010 0.80165 0.80379 0.80646 0.80958 0.81313 0.81694 0.82100 0.82512 0.82920 0.83314 0.83677 0.83996 0.84260 0.84456 0.84578 0.84620
0.440  0.79498 0.79595 0.79752 0.79970 0.80239 0.80558 0.80914 0.81306 0.81718 0.82134 0.82552 0.82952 0.83320 0.83644 0.83911 0.84110 0.84233 0.84269
0.445  0.79079 0.79177 0.79336 0.79558 0.79831 0.80156 0.80517 0.80915 0.81328 0.81756 0.82179 0.82586 0.82959 0.83287 0.83558 0.83760 0.83885 0.83923
0.450  0.78657 0.78757 0.78918 0.79143 0.79420 0.79750 0.80117 0.80520 0.80940 0.81374 0.81804 0.82213 0.82589 0.82924 0.83201 0.83407 0.83533 0.83574
0.455  0.78232 0.78333 0.78497 0.78725 0.79007 0.79340 0.79714 0.80122 0.80549 0.80989 0.81419 0.81837 0.82222 0.82561 0.82840 0.83048 0.83178 0.83221
0.460  0.77803 0.77906 0.78073 0.78304 0.78590 0.78925 0.79307 0.79717 0.80155 0.80601 0.81037 0.81461 0.81852 0.82194 0.82477 0.82688 0.82819 0.82856
0.465  0.77372 0.77477 0.77646 0.77880 0.78170 0.78510 0.78898 0.79313 0.79757 0.80204 0.80652 0.81082 0.81477 0.81825 0.82111 0.82325 0.82457 0.82497
0.470  0.76939 0.77044 0.77216 0.77451 0.77748 0.78092 0.78485 0.78907 0.79356 0.79809 0.80263 0.80699 0.81099 0.81451 0.81741 0.81957 0.82091 0.82133
0.475  0.76502 0.76609 0.76783 0.77021 0.77322 0.77671 0.78067 0.78498 0.78947 0.79411 0.79872 0.80306 0.80713 0.81070 0.81364 0.81586 0.81721 0.81766
0.480  0.76063 0.76171 0.76347 0.76589 0.76893 0.77248 0.77646 0.78085 0.78540 0.79011 0.79472 0.79917 0.80328 0.80690 0.80988 0.81210 0.81348 0.81387
0.485  0.75620 0.75730 0.75909 0.76153 0.76460 0.76821 0.77224 0.77668 0.78130 0.78606 0.79072 0.79524 0.79940 0.80306 0.80607 0.80832 0.80972 0.81013
0.490  0.75175 0.75286 0.75467 0.75715 0.76024 0.76392 0.76801 0.77244 0.77717 0.78192 0.78671 0.79128 0.79549 0.79919 0.80224 0.80451 0.80592 0.80636
0.495  0.74728 0.74839 0.75023 0.75274 0.75587 0.75959 0.76373 0.76822 0.77300 0.77782 0.78266 0.78728 0.79148 0.79523 0.79834 0.80066 0.80208 0.80254
0.500  0.74277 0.74390 0.74577 0.74831 0.75147 0.75519 0.75943 0.76397 0.76880 0.77368 0.77858 0.78319 0.78750 0.79130 0.79442 0.79675 0.79819 0.79870
0.505  0.73824 0.73938 0.74127 0.74384 0.74705 0.75081 0.75509 0.75969 0.76452 0.76952 0.77439 0.77914 0.78350 0.78733 0.79048 0.79283 0.79430 0.79473
0.510  0.73369 0.73484 0.73674 0.73935 0.74259 0.74640 0.75067 0.75538 0.76027 0.76531 0.77025 0.77504 0.77945 0.78332 0.78650 0.78888 0.79035 0.79081
0.515  0.72910 0.73027 0.73217 0.73483 0.73811 0.74196 0.74628 0.75104 0.75598 0.76102 0.76607 0.77091 0.77536 0.77926 0.78249 0.78489 0.78637 0.78685
0.520  0.72449 0.72567 0.72760 0.73028 0.73360 0.73749 0.74187 0.74661 0.75167 0.75676 0.76187 0.76674 0.77119 0.77515 0.77840 0.78084 0.78235 0.78286
0.525  0.71986 0.72105 0.72300 0.72568 0.72906 0.73300 0.73742 0.74221 0.74732 0.75247 0.75762 0.76249 0.76704 0.77104 0.77432 0.77678 0.77830 0.77875
0.530  0.71520 0.71640 0.71837 0.72108 0.72448 0.72847 0.73294 0.73778 0.74287 0.74814 0.75327 0.75827 0.76286 0.76689 0.77021 0.77268 0.77422 0.77469
0.535  0.71051 0.71173 0.71372 0.71645 0.71986 0.72391 0.72844 0.73333 0.73847 0.74379 0.74897 0.75401 0.75864 0.76270 0.76605 0.76855 0.77009 0.77059
0.540  0.70580 0.70703 0.70904 0.71180 0.71525 0.71929 0.72390 0.72884 0.73403 0.73933 0.74464 0.74971 0.75432 0.75844 0.76182 0.76435 0.76593 0.76645
0.545  0.70106 0.70230 0.70433 0.70712 0.71060 0.71468 0.71928 0.72432 0.72957 0.73491 0.74027 0.74532 0.75005 0.75419 0.75760 0.76015 0.76172 0.76220
0.550  0.69630 0.69755 0.69960 0.70242 0.70593 0.71005 0.71469 0.71971 0.72507 0.73046 0.73586 0.74097 0.74573 0.74991 0.75334 0.75591 0.75750 0.75799
0.555  0.69151 0.69278 0.69485 0.69769 0.70123 0.70539 0.71007 0.71514 0.72053 0.72598 0.73136 0.73658 0.74138 0.74558 0.74905 0.75163 0.75323 0.75374
0.560  0.68670 0.68798 0.69007 0.69293 0.69651 0.70070 0.70542 0.71054 0.71591 0.72147 0.72689 0.73215 0.73696 0.74117 0.74468 0.74731 0.74892 0.74946
0.565  0.68186 0.68315 0.68526 0.68815 0.69176 0.69599 0.70075 0.70591 0.71133 0.71685 0.72239 0.72768 0.73250 0.73678 0.74031 0.74294 0.74457 0.74506
0.570  0.67700 0.67830 0.68043 0.68334 0.68697 0.69124 0.69604 0.70124 0.70671 0.71227 0.71786 0.72313 0.72804 0.73236 0.73591 0.73856 0.74019 0.74070
0.575  0.67212 0.67343 0.67557 0.67850 0.68212 0.68642 0.69124 0.69655 0.70206 0.70767 0.71326 0.71860 0.72355 0.72790 0.73147 0.73413 0.73578 0.73631
0.580  0.66721 0.66852 0.67068 0.67361 0.67729 0.68162 0.68648 0.69176 0.69738 0.70303 0.70862 0.71404 0.71902 0.72334 0.72694 0.72967 0.73132 0.73188
0.585  0.66227 0.66360 0.66574 0.66872 0.67244 0.67680 0.68170 0.68701 0.69260 0.69837 0.70399 0.70945 0.71440 0.71881 0.72243 0.72514 0.72682 0.72733
0.590  0.65731 0.65865 0.66081 0.66381 0.66755 0.67195 0.67688 0.68223 0.68786 0.69358 0.69933 0.70474 0.70981 0.71424 0.71789 0.72061 0.72229 0.72282
0.595  0.65233 0.65367 0.65585 0.65888 0.66264 0.66707 0.67204 0.67743 0.68309 0.68885 0.69463 0.70008 0.70518 0.70964 0.71331 0.71604 0.71773 0.71827
0.600  0.64732 0.64866 0.65087 0.65391 0.65771 0.66216 0.66716 0.67259 0.67829 0.68409 0.68982 0.69540 0.70051 0.70496 0.70865 0.71142 0.71312 0.71369
0.605  0.64229 0.64363 0.64586 0.64893 0.65274 0.65722 0.66223 0.66767 0.67345 0.67930 0.68507 0.69067 0.69573 0.70025 0.70397 0.70675 0.70847 0.70899
0.610  0.63723 0.63859 0.64083 0.64391 0.64775 0.65220 0.65726 0.66274 0.66851 0.67447 0.68027 0.68582 0.69100 0.69554 0.69928 0.70206 0.70379 0.70432
0.615  0.63215 0.63351 0.63577 0.63887 0.64271 0.64721 0.65230 0.65782 0.66362 0.66952 0.67544 0.68102 0.68622 0.69079 0.69454 0.69733 0.69906 0.69962
0.620  0.62704 0.62841 0.63069 0.63380 0.63764 0.64219 0.64731 0.65286 0.65869 0.66463 0.67056 0.67618 0.68141 0.68599 0.68975 0.69257 0.69430 0.69489
0.625  0.62191 0.62329 0.62558 0.62870 0.63257 0.63715 0.64230 0.64788 0.65374 0.65970 0.66560 0.67131 0.67649 0.68111 0.68490 0.68774 0.68949 0.69002
0.630  0.61675 0.61814 0.62044 0.62355 0.62747 0.63208 0.63725 0.64286 0.64875 0.65475 0.66067 0.66640 0.67161 0.67624 0.68005 0.68289 0.68465 0.68520
0.635  0.61157 0.61297 0.61528 0.61840 0.62235 0.62697 0.63215 0.63773 0.64364 0.64974 0.65570 0.66138 0.66669 0.67134 0.67516 0.67801 0.67977 0.68034
0.640  0.60637 0.60777 0.61009 0.61323 0.61719 0.62184 0.62699 0.63265 0.63859 0.64463 0.65070 0.65640 0.66173 0.66639 0.67021 0.67308 0.67485 0.67544
0.645  0.60113 0.60255 0.60487 0.60803 0.61201 0.61662 0.62186 0.62754 0.63350 0.63957 0.64557 0.65139 0.65669 0.66135 0.66521 0.66809 0.66987 0.67041
0.650  0.59587 0.59730 0.59961 0.60281 0.60680 0.61143 0.61669 0.62240 0.62838 0.63448 0.64050 0.64634 0.65162 0.65633 0.66020 0.66308 0.66487 0.66542
0.655  0.59059 0.59202 0.59434 0.59756 0.60154 0.60621 0.61150 0.61723 0.62323 0.62935 0.63539 0.64116 0.64654 0.65126 0.65514 0.65803 0.65982 0.66040
0.660  0.58528 0.58672 0.58905 0.59228 0.59625 0.60097 0.60627 0.61193 0.61795 0.62409 0.63024 0.63603 0.64143 0.64616 0.65004 0.65294 0.65473 0.65524
0.665  0.57995 0.58139 0.58373 0.58697 0.59095 0.59569 0.60099 0.60669 0.61274 0.61889 0.62502 0.63087 0.63627 0.64095 0.64486 0.64777 0.64958 0.65013
0.670  0.57459 0.57604 0.57838 0.58163 0.58563 0.59039 0.59564 0.60142 0.60749 0.61366 0.61975 0.62566 0.63100 0.63576 0.63968 0.64260 0.64440 0.64497
0.675  0.56920 0.57066 0.57301 0.57625 0.58028 0.58504 0.59032 0.59612 0.60220 0.60839 0.61449 0.62032 0.62577 0.63054 0.63446 0.63738 0.63918 0.63977
0.680  0.56379 0.56525 0.56761 0.57083 0.57490 0.57961 0.58497 0.59078 0.59687 0.60308 0.60920 0.61504 0.62050 0.62527 0.62919 0.63211 0.63391 0.63444
0.685  0.55835 0.55981 0.56218 0.56541 0.56949 0.57421 0.57959 0.58540 0.59142 0.59763 0.60386 0.60971 0.61517 0.61989 0.62383 0.62677 0.62859 0.62915
0.690  0.55288 0.55434 0.55672 0.55996 0.56405 0.56878 0.57416 0.57991 0.58603 0.59225 0.59839 0.60435 0.60973 0.61453 0.61848 0.62141 0.62323 0.62381
0.695  0.54739 0.54883 0.55123 0.55448 0.55851 0.56332 0.56863 0.57447 0.58060 0.58683 0.59298 0.59892 0.60433 0.60913 0.61307 0.61601 0.61783 0.61842
0.700  0.54186 0.54331 0.54571 0.54896 0.55301 0.55782 0.56315 0.56899 0.57513 0.58137 0.58752 0.59340 0.59888 0.60368 0.60762 0.61056 0.61238 0.61291
0.705  0.53631 0.53775 0.54016 0.54342 0.54747 0.55229 0.55763 0.56348 0.56961 0.57585 0.58202 0.58791 0.59339 0.59813 0.60208 0.60503 0.60686 0.60742
0.710  0.53072 0.53217 0.53457 0.53785 0.54190 0.54665 0.55207 0.55792 0.56398 0.57022 0.57639 0.58237 0.58777 0.59259 0.59654 0.59949 0.60131 0.60189
0.715  0.52511 0.52656 0.52894 0.53224 0.53630 0.54106 0.54648 0.55224 0.55839 0.56464 0.57081 0.57678 0.58219 0.58700 0.59095 0.59389 0.59571 0.59631
0.720  0.51947 0.52092 0.52330 0.52660 0.53067 0.53542 0.54085 0.54662 0.55277 0.55902 0.56519 0.57107 0.57656 0.58137 0.58531 0.58825 0.59006 0.59059
0.725  0.51379 0.51525 0.51762 0.52088 0.52500 0.52976 0.53509 0.54095 0.54710 0.55335 0.55952 0.56540 0.57088 0.57561 0.57957 0.58252 0.58434 0.58491
0.730  0.50808 0.50954 0.51192 0.51517 0.51928 0.52405 0.52939 0.53525 0.54138 0.54754 0.55379 0.55967 0.56507 0.56988 0.57383 0.57677 0.57859 0.57917
0.735  0.50234 0.50380 0.50618 0.50943 0.51348 0.51831 0.52365 0.52950 0.53554 0.54178 0.54794 0.55390 0.55929 0.56409 0.56804 0.57097 0.57278 0.57338
0.740  0.49657 0.49802 0.50040 0.50366 0.50771 0.51252 0.51786 0.52361 0.52975 0.53599 0.54213 0.54800 0.55347 0.55826 0.56219 0.56511 0.56692 0.56745
0.745  0.49076 0.49222 0.49459 0.49785 0.50189 0.50663 0.51204 0.51778 0.52391 0.53014 0.53628 0.54213 0.54759 0.55230 0.55623 0.55917 0.56098 0.56155
0.750  0.48492 0.48637 0.48875 0.49200 0.49604 0.50077 0.50616 0.51192 0.51803 0.52424 0.53037 0.53621 0.54157 0.54635 0.55028 0.55320 0.55501 0.55559
0.755  0.47904 0.48049 0.48286 0.48611 0.49015 0.49487 0.50017 0.50600 0.51205 0.51820 0.52431 0.53024 0.53559 0.54036 0.54426 0.54718 0.54898 0.54949
0.760  0.47313 0.47457 0.47694 0.48018 0.48421 0.48893 0.49422 0.50003 0.50602 0.51221 0.51830 0.52412 0.52955 0.53430 0.53819 0.54109 0.54288 0.54341
0.765  0.46717 0.46862 0.47098 0.47421 0.47823 0.48294 0.48822 0.49392 0.49999 0.50616 0.51224 0.51804 0.52345 0.52811 0.53201 0.53491 0.53671 0.53727
0.770  0.46118 0.46262 0.46496 0.46815 0.47214 0.47691 0.48218 0.48786 0.49392 0.50006 0.50612 0.51190 0.51720 0.52194 0.52581 0.52870 0.53049 0.53107
0.775  0.45515 0.45658 0.45889 0.46209 0.46608 0.47075 0.47608 0.48175 0.48778 0.49381 0.49985 0.50571 0.51099 0.51570 0.51956 0.52243 0.52421 0.52472
0.780  0.44907 0.45049 0.45280 0.45600 0.45997 0.46463 0.46991 0.47559 0.48150 0.48760 0.49362 0.49936 0.50472 0.50940 0.51323 0.51609 0.51786 0.51839
0.785  0.44295 0.44435 0.44667 0.44986 0.45382 0.45846 0.46366 0.46938 0.47526 0.48134 0.48734 0.49305 0.49837 0.50296 0.50680 0.50965 0.51142 0.51199
0.790  0.43679 0.43818 0.44050 0.44367 0.44761 0.45224 0.45742 0.46304 0.46897 0.47502 0.48098 0.48667 0.49188 0.49653 0.50034 0.50318 0.50493 0.50551
0.795  0.43058 0.43197 0.43427 0.43743 0.44136 0.44596 0.45112 0.45669 0.46262 0.46863 0.47456 0.48022 0.48541 0.49003 0.49382 0.49664 0.49838 0.49888
0.800  0.42432 0.42570 0.42800 0.43114 0.43505 0.43963 0.44476 0.45030 0.45620 0.46209 0.46799 0.47370 0.47887 0.48345 0.48721 0.49001 0.49174 0.49227
0.805  0.41801 0.41939 0.42167 0.42480 0.42868 0.43319 0.43835 0.44386 0.44962 0.45558 0.46144 0.46703 0.47225 0.47674 0.48049 0.48328 0.48501 0.48557
0.810  0.41165 0.41302 0.41529 0.41840 0.42220 0.42672 0.43179 0.43735 0.44308 0.44900 0.45483 0.46038 0.46553 0.47002 0.47374 0.47651 0.47822 0.47879
0.815  0.40524 0.40660 0.40886 0.41189 0.41573 0.42022 0.42525 0.43076 0.43648 0.44235 0.44814 0.45365 0.45871 0.46322 0.46691 0.46966 0.47135 0.47186
0.820  0.39877 0.40013 0.40237 0.40538 0.40919 0.41366 0.41865 0.42405 0.42980 0.43553 0.44128 0.44684 0.45187 0.45633 0.46000 0.46272 0.46440 0.46491
0.825  0.39223 0.39359 0.39581 0.39881 0.40259 0.40703 0.41199 0.41734 0.42304 0.42874 0.43444 0.43987 0.44494 0.44930 0.45294 0.45566 0.45734 0.45788
0.830  0.38565 0.38699 0.38916 0.39217 0.39593 0.40033 0.40525 0.41056 0.41612 0.42187 0.42752 0.43291 0.43792 0.44224 0.44586 0.44854 0.45021 0.45068
0.835  0.37899 0.38033 0.38248 0.38547 0.38919 0.39354 0.39843 0.40371 0.40922 0.41491 0.42052 0.42585 0.43074 0.43510 0.43867 0.44133 0.44297 0.44346
0.840  0.37227 0.37360 0.37573 0.37869 0.38238 0.38663 0.39146 0.39676 0.40223 0.40787 0.41332 0.41870 0.42355 0.42786 0.43139 0.43402 0.43564 0.43615
0.845  0.36548 0.36680 0.36891 0.37185 0.37543 0.37971 0.38449 0.38966 0.39516 0.40064 0.40614 0.41137 0.41626 0.42045 0.42396 0.42658 0.42819 0.42873
0.850  0.35862 0.35992 0.36201 0.36492 0.36847 0.37271 0.37744 0.38255 0.38796 0.39342 0.39886 0.40404 0.40886 0.41301 0.41648 0.41906 0.42066 0.42112
0.855  0.35168 0.35296 0.35504 0.35791 0.36143 0.36562 0.37030 0.37536 0.38065 0.38610 0.39148 0.39660 0.40129 0.40546 0.40889 0.41143 0.41301 0.41348
0.860  0.34466 0.34592 0.34797 0.35077 0.35430 0.35844 0.36307 0.36806 0.37329 0.37868 0.38398 0.38904 0.39368 0.39780 0.40118 0.40369 0.40524 0.40573
0.865  0.33755 0.33880 0.34083 0.34358 0.34707 0.35115 0.35565 0.36066 0.36583 0.37106 0.37630 0.38129 0.38595 0.39000 0.39329 0.39578 0.39733 0.39777
0.870  0.33035 0.33156 0.33358 0.33630 0.33975 0.34371 0.34821 0.35308 0.35826 0.36342 0.36859 0.37351 0.37810 0.38204 0.38534 0.38779 0.38931 0.38976
0.875  0.32305 0.32424 0.32624 0.32892 0.33232 0.33622 0.34067 0.34546 0.35048 0.35566 0.36075 0.36560 0.37004 0.37400 0.37725 0.37966 0.38114 0.38161
0.880  0.31564 0.31682 0.31879 0.32143 0.32472 0.32863 0.33301 0.33773 0.34267 0.34777 0.35278 0.35755 0.36193 0.36582 0.36901 0.37138 0.37284 0.37323
0.885  0.30813 0.30929 0.31121 0.31383 0.31706 0.32091 0.32522 0.32987 0.33472 0.33973 0.34458 0.34928 0.35366 0.35748 0.36057 0.36291 0.36437 0.36479
0.890  0.30049 0.30163 0.30350 0.30610 0.30928 0.31306 0.31729 0.32186 0.32664 0.33148 0.33633 0.34094 0.34524 0.34894 0.35202 0.35432 0.35574 0.35618
0.895  0.29273 0.29385 0.29569 0.29824 0.30136 0.30508 0.30916 0.31364 0.31840 0.32316 0.32791 0.33244 0.33659 0.34028 0.34331 0.34556 0.34695 0.34739
0.900  0.28483 0.28593 0.28773 0.29022 0.29330 0.29687 0.30095 0.30534 0.30993 0.31467 0.31933 0.32376 0.32783 0.33145 0.33441 0.33661 0.33797 0.33834
0.905  0.27679 0.27787 0.27963 0.28203 0.28508 0.28858 0.29257 0.29687 0.30136 0.30600 0.31048 0.31490 0.31888 0.32241 0.32526 0.32743 0.32877 0.32917
0.910  0.26858 0.26963 0.27136 0.27371 0.27669 0.28011 0.28401 0.28822 0.29261 0.29706 0.30152 0.30576 0.30972 0.31311 0.31595 0.31806 0.31937 0.31979
0.915  0.26020 0.26123 0.26291 0.26521 0.26806 0.27146 0.27526 0.27936 0.28365 0.28799 0.29234 0.29649 0.30027 0.30365 0.30642 0.30847 0.30974 0.31009
0.920  0.25162 0.25263 0.25427 0.25651 0.25929 0.26260 0.26623 0.27022 0.27447 0.27870 0.28294 0.28697 0.29065 0.29394 0.29663 0.29863 0.29986 0.30022
0.925  0.24284 0.24382 0.24541 0.24759 0.25029 0.25351 0.25704 0.26092 0.26498 0.26916 0.27327 0.27719 0.28077 0.28396 0.28653 0.28848 0.28969 0.29000
0.930  0.23382 0.23477 0.23632 0.23843 0.24105 0.24411 0.24760 0.25136 0.25529 0.25934 0.26326 0.26706 0.27060 0.27363 0.27617 0.27805 0.27922 0.27955
0.935  0.22455 0.22546 0.22696 0.22900 0.23154 0.23450 0.23787 0.24151 0.24531 0.24915 0.25301 0.25668 0.26006 0.26303 0.26548 0.26730 0.26842 0.26876
0.940  0.21498 0.21586 0.21730 0.21927 0.22172 0.22457 0.22783 0.23133 0.23499 0.23870 0.24242 0.24595 0.24918 0.25206 0.25442 0.25616 0.25725 0.25752
0.945  0.20508 0.20593 0.20728 0.20917 0.21156 0.21430 0.21741 0.22072 0.22423 0.22786 0.23142 0.23481 0.23791 0.24067 0.24292 0.24461 0.24564 0.24594
0.950  0.19480 0.19561 0.19691 0.19871 0.20095 0.20362 0.20654 0.20976 0.21312 0.21658 0.21992 0.22316 0.22619 0.22878 0.23094 0.23256 0.23356 0.23379
0.955  0.18409 0.18484 0.18609 0.18781 0.18994 0.19247 0.19526 0.19831 0.20151 0.20474 0.20798 0.21106 0.21392 0.21639 0.21844 0.21997 0.22092 0.22118
0.960  0.17286 0.17357 0.17475 0.17637 0.17839 0.18073 0.18341 0.18630 0.18931 0.19237 0.19542 0.19833 0.20099 0.20336 0.20530 0.20674 0.20764 0.20784
0.965  0.16101 0.16167 0.16278 0.16430 0.16619 0.16839 0.17090 0.17360 0.17643 0.17929 0.18215 0.18487 0.18736 0.18958 0.19139 0.19274 0.19357 0.19380
0.970  0.14839 0.14901 0.15004 0.15145 0.15320 0.15524 0.15756 0.16002 0.16264 0.16534 0.16794 0.17049 0.17282 0.17483 0.17652 0.17778 0.17855 0.17875
0.975  0.13482 0.13538 0.13632 0.13761 0.13921 0.14107 0.14315 0.14544 0.14783 0.15029 0.15267 0.15497 0.15712 0.15896 0.16050 0.16164 0.16235 0.16251
0.980  0.11996 0.12047 0.12131 0.12246 0.12389 0.12555 0.12742 0.12946 0.13160 0.13376 0.13592 0.13798 0.13986 0.14154 0.14291 0.14394 0.14457 0.14470
0.985  0.10329 0.10373 0.10446 0.10545 0.10667 0.10813 0.10974 0.11151 0.11336 0.11523 0.11710 0.11888 0.12051 0.12196 0.12314 0.12402 0.12456 0.12463
0.990  0.08378 0.08414 0.08473 0.08553 0.08653 0.08770 0.08904 0.09048 0.09198 0.09350 0.09502 0.09647 0.09779 0.09897 0.09992 0.10064 0.10109 0.10116
0.995  0.05875 0.05901 0.05942 0.05998 0.06069 0.06151 0.06245 0.06344 0.06449 0.06558 0.06663 0.06765 0.06860 0.06941 0.07009 0.07060 0.07092 0.07095
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e030.dat <==
# alpha = +0.15 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99987 0.99987 0.99988 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991 0.99991
0.015  0.99972 0.99972 0.99972 0.99973 0.99973 0.99974 0.99974 0.99975 0.99976 0.99976 0.99977 0.99978 0.99978 0.99979 0.99979 0.99980 0.99980 0.99980
0.020  0.99950 0.99950 0.99950 0.99951 0.99952 0.99953 0.99954 0.99955 0.99957 0.99958 0.99959 0.99960 0.99962 0.99963 0.99963 0.99964 0.99964 0.99965
0.025  0.99921 0.99922 0.99923 0.99924 0.99925 0.99926 0.99928 0.99930 0.99932 0.99934 0.99936 0.99938 0.99940 0.99941 0.99943 0.99944 0.99944 0.99945
0.030  0.99887 0.99887 0.99889 0.99890 0.99892 0.99894 0.99897 0.99899 0.99902 0.99905 0.99908 0.99911 0.99913 0.99916 0.99918 0.99919 0.99920 0.99921
0.035  0.99846 0.99847 0.99848 0.99850 0.99853 0.99856 0.99859 0.99863 0.99867 0.99871 0.99875 0.99879 0.99882 0.99885 0.99888 0.99890 0.99891 0.99892
0.040  0.99799 0.99800 0.99802 0.99805 0.99808 0.99812 0.99816 0.99821 0.99826 0.99831 0.99837 0.99842 0.99846 0.99850 0.99853 0.99856 0.99857 0.99859
0.045  0.99745 0.99747 0.99749 0.99753 0.99757 0.99762 0.99768 0.99774 0.99780 0.99787 0.99793 0.99799 0.99805 0.99810 0.99814 0.99818 0.99820 0.99821
0.050  0.99686 0.99688 0.99691 0.99695 0.99700 0.99706 0.99713 0.99721 0.99729 0.99737 0.99745 0.99752 0.99760 0.99766 0.99771 0.99775 0.99777 0.99779
0.055  0.99620 0.99622 0.99626 0.99631 0.99637 0.99645 0.99653 0.99662 0.99672 0.99682 0.99691 0.99701 0.99709 0.99717 0.99723 0.99728 0.99731 0.99725
0.060  0.99548 0.99551 0.99555 0.99561 0.99569 0.99577 0.99587 0.99598 0.99610 0.99621 0.99633 0.99644 0.99654 0.99663 0.99670 0.99676 0.99679 0.99674
0.065  0.99470 0.99473 0.99478 0.99485 0.99494 0.99504 0.99516 0.99529 0.99542 0.99556 0.99569 0.99582 0.99594 0.99605 0.99613 0.99620 0.99624 0.99619
0.070  0.99386 0.99389 0.99395 0.99403 0.99413 0.99425 0.99439 0.99454 0.99469 0.99485 0.99501 0.99516 0.99529 0.99542 0.99552 0.99559 0.99564 0.99560
0.075  0.99295 0.99299 0.99306 0.99315 0.99327 0.99341 0.99356 0.99373 0.99391 0.99409 0.99427 0.99444 0.99460 0.99474 0.99486 0.99494 0.99499 0.99496
0.080  0.99198 0.99203 0.99211 0.99221 0.99235 0.99250 0.99268 0.99287 0.99307 0.99328 0.99348 0.99368 0.99386 0.99402 0.99415 0.99424 0.99430 0.99428
0.085  0.99095 0.99101 0.99110 0.99121 0.99136 0.99154 0.99174 0.99195 0.99218 0.99241 0.99264 0.99287 0.99307 0.99325 0.99340 0.99350 0.99357 0.99355
0.090  0.98987 0.98993 0.99002 0.99016 0.99032 0.99052 0.99074 0.99098 0.99124 0.99150 0.99176 0.99200 0.99223 0.99243 0.99260 0.99272 0.99279 0.99279
0.095  0.98872 0.98878 0.98889 0.98904 0.98923 0.98944 0.98969 0.98996 0.99024 0.99053 0.99082 0.99109 0.99135 0.99157 0.99176 0.99189 0.99198 0.99197
0.100  0.98751 0.98758 0.98770 0.98786 0.98807 0.98831 0.98858 0.98888 0.98920 0.98951 0.98983 0.99014 0.99042 0.99066 0.99087 0.99102 0.99111 0.99112
0.105  0.98624 0.98632 0.98645 0.98663 0.98686 0.98712 0.98742 0.98775 0.98810 0.98844 0.98880 0.98913 0.98944 0.98971 0.98994 0.99010 0.99020 0.99022
0.110  0.98491 0.98499 0.98514 0.98534 0.98559 0.98588 0.98620 0.98656 0.98694 0.98732 0.98771 0.98808 0.98841 0.98871 0.98896 0.98914 0.98925 0.98928
0.115  0.98352 0.98361 0.98377 0.98399 0.98426 0.98458 0.98493 0.98532 0.98574 0.98615 0.98657 0.98698 0.98734 0.98767 0.98794 0.98813 0.98826 0.98829
0.120  0.98207 0.98217 0.98234 0.98258 0.98287 0.98322 0.98360 0.98403 0.98448 0.98493 0.98539 0.98583 0.98622 0.98658 0.98687 0.98708 0.98722 0.98726
0.125  0.98056 0.98067 0.98086 0.98111 0.98143 0.98181 0.98222 0.98269 0.98317 0.98366 0.98416 0.98463 0.98505 0.98544 0.98576 0.98599 0.98614 0.98619
0.130  0.97899 0.97912 0.97932 0.97959 0.97993 0.98034 0.98079 0.98129 0.98181 0.98234 0.98287 0.98338 0.98385 0.98426 0.98460 0.98485 0.98501 0.98507
0.135  0.97737 0.97750 0.97772 0.97801 0.97838 0.97882 0.97931 0.97984 0.98040 0.98097 0.98154 0.98209 0.98259 0.98303 0.98340 0.98367 0.98384 0.98383
0.140  0.97569 0.97583 0.97606 0.97638 0.97677 0.97724 0.97776 0.97833 0.97894 0.97955 0.98016 0.98075 0.98129 0.98176 0.98216 0.98245 0.98263 0.98263
0.145  0.97395 0.97410 0.97434 0.97468 0.97511 0.97561 0.97617 0.97678 0.97743 0.97808 0.97873 0.97936 0.97994 0.98044 0.98087 0.98118 0.98137 0.98139
0.150  0.97215 0.97231 0.97257 0.97294 0.97339 0.97392 0.97452 0.97517 0.97586 0.97656 0.97725 0.97793 0.97855 0.97908 0.97953 0.97987 0.98007 0.98010
0.155  0.97029 0.97047 0.97075 0.97113 0.97161 0.97218 0.97282 0.97351 0.97425 0.97499 0.97573 0.97645 0.97710 0.97768 0.97815 0.97851 0.97873 0.97877
0.160  0.96838 0.96857 0.96886 0.96927 0.96978 0.97039 0.97107 0.97180 0.97258 0.97338 0.97416 0.97492 0.97562 0.97623 0.97673 0.97711 0.97734 0.97740
0.165  0.96642 0.96661 0.96693 0.96736 0.96790 0.96854 0.96926 0.97004 0.97087 0.97171 0.97254 0.97334 0.97409 0.97474 0.97527 0.97567 0.97592 0.97599
0.170  0.96439 0.96460 0.96493 0.96539 0.96596 0.96664 0.96741 0.96823 0.96910 0.97000 0.97088 0.97172 0.97251 0.97320 0.97377 0.97419 0.97445 0.97453
0.175  0.96231 0.96253 0.96288 0.96337 0.96397 0.96469 0.96550 0.96636 0.96729 0.96823 0.96916 0.97006 0.97089 0.97162 0.97222 0.97266 0.97294 0.97303
0.180  0.96018 0.96041 0.96078 0.96130 0.96193 0.96269 0.96354 0.96445 0.96542 0.96642 0.96740 0.96835 0.96922 0.96999 0.97062 0.97109 0.97138 0.97149
0.185  0.95799 0.95823 0.95863 0.95917 0.95983 0.96063 0.96153 0.96249 0.96352 0.96456 0.96560 0.96659 0.96751 0.96832 0.96898 0.96948 0.96978 0.96982
0.190  0.95575 0.95600 0.95642 0.95699 0.95769 0.95852 0.95947 0.96048 0.96156 0.96265 0.96374 0.96479 0.96575 0.96660 0.96730 0.96782 0.96814 0.96820
0.195  0.95346 0.95372 0.95415 0.95475 0.95549 0.95636 0.95735 0.95842 0.95955 0.96070 0.96184 0.96294 0.96395 0.96484 0.96558 0.96613 0.96646 0.96653
0.200  0.95111 0.95139 0.95184 0.95247 0.95324 0.95415 0.95519 0.95631 0.95750 0.95870 0.95990 0.96105 0.96211 0.96304 0.96381 0.96438 0.96474 0.96483
0.205  0.94871 0.94900 0.94947 0.95013 0.95094 0.95190 0.95298 0.95415 0.95539 0.95666 0.95791 0.95911 0.96022 0.96120 0.96200 0.96260 0.96297 0.96308
0.210  0.94625 0.94656 0.94705 0.94774 0.94859 0.94959 0.95072 0.95195 0.95324 0.95456 0.95587 0.95713 0.95829 0.95931 0.96015 0.96077 0.96116 0.96129
0.215  0.94375 0.94407 0.94458 0.94530 0.94618 0.94723 0.94841 0.94969 0.95105 0.95243 0.95379 0.95510 0.95631 0.95738 0.95826 0.95891 0.95932 0.95945
0.220  0.94119 0.94152 0.94206 0.94281 0.94373 0.94482 0.94605 0.94738 0.94880 0.95024 0.95167 0.95304 0.95429 0.95541 0.95632 0.95701 0.95743 0.95758
0.225  0.93858 0.93893 0.93949 0.94027 0.94123 0.94237 0.94365 0.94503 0.94651 0.94801 0.94950 0.95092 0.95223 0.95339 0.95435 0.95506 0.95550 0.95558
0.230  0.93593 0.93629 0.93687 0.93768 0.93868 0.93987 0.94120 0.94264 0.94417 0.94574 0.94728 0.94877 0.95013 0.95133 0.95233 0.95307 0.95352 0.95363
0.235  0.93322 0.93359 0.93420 0.93504 0.93608 0.93731 0.93870 0.94020 0.94179 0.94341 0.94503 0.94657 0.94798 0.94923 0.95027 0.95104 0.95151 0.95163
0.240  0.93046 0.93085 0.93148 0.93235 0.93344 0.93471 0.93616 0.93771 0.93936 0.94104 0.94272 0.94432 0.94580 0.94709 0.94816 0.94896 0.94945 0.94960
0.245  0.92766 0.92806 0.92871 0.92961 0.93074 0.93207 0.93356 0.93518 0.93689 0.93863 0.94036 0.94204 0.94357 0.94491 0.94602 0.94684 0.94735 0.94752
0.250  0.92480 0.92522 0.92589 0.92683 0.92800 0.92937 0.93092 0.93260 0.93437 0.93618 0.93797 0.93969 0.94129 0.94269 0.94383 0.94469 0.94522 0.94540
0.255  0.92190 0.92233 0.92303 0.92400 0.92521 0.92663 0.92824 0.92998 0.93181 0.93369 0.93554 0.93732 0.93897 0.94042 0.94161 0.94249 0.94304 0.94316
0.260  0.91895 0.91939 0.92012 0.92112 0.92237 0.92385 0.92551 0.92731 0.92921 0.93115 0.93307 0.93491 0.93660 0.93811 0.93934 0.94025 0.94083 0.94096
0.265  0.91595 0.91641 0.91716 0.91820 0.91949 0.92101 0.92273 0.92459 0.92656 0.92856 0.93055 0.93246 0.93421 0.93575 0.93703 0.93798 0.93857 0.93872
0.270  0.91291 0.91338 0.91416 0.91523 0.91656 0.91813 0.91991 0.92183 0.92386 0.92594 0.92799 0.92996 0.93177 0.93336 0.93468 0.93567 0.93627 0.93645
0.275  0.90982 0.91031 0.91111 0.91222 0.91359 0.91521 0.91704 0.91903 0.92111 0.92326 0.92539 0.92742 0.92929 0.93093 0.93228 0.93331 0.93393 0.93413
0.280  0.90668 0.90719 0.90802 0.90916 0.91058 0.91225 0.91414 0.91618 0.91834 0.92054 0.92273 0.92484 0.92677 0.92846 0.92986 0.93090 0.93155 0.93177
0.285  0.90350 0.90403 0.90488 0.90605 0.90752 0.90924 0.91119 0.91330 0.91552 0.91779 0.92004 0.92220 0.92420 0.92595 0.92740 0.92847 0.92913 0.92937
0.290  0.90028 0.90082 0.90170 0.90291 0.90441 0.90619 0.90820 0.91037 0.91266 0.91500 0.91731 0.91954 0.92158 0.92340 0.92489 0.92599 0.92668 0.92685
0.295  0.89701 0.89756 0.89847 0.89972 0.90127 0.90310 0.90516 0.90740 0.90975 0.91216 0.91455 0.91683 0.91894 0.92080 0.92234 0.92347 0.92418 0.92438
0.300  0.89370 0.89427 0.89520 0.89648 0.89808 0.89996 0.90209 0.90439 0.90681 0.90929 0.91174 0.91409 0.91626 0.91817 0.91974 0.92092 0.92164 0.92186
0.305  0.89034 0.89093 0.89189 0.89321 0.89485 0.89679 0.89897 0.90133 0.90382 0.90637 0.90889 0.91131 0.91354 0.91550 0.91711 0.91832 0.91906 0.91930
0.310  0.88694 0.88755 0.88853 0.88989 0.89157 0.89356 0.89581 0.89824 0.90080 0.90341 0.90600 0.90849 0.91078 0.91279 0.91444 0.91568 0.91644 0.91671
0.315  0.88350 0.88412 0.88514 0.88653 0.88826 0.89030 0.89260 0.89508 0.89771 0.90039 0.90306 0.90562 0.90798 0.91004 0.91174 0.91301 0.91379 0.91399
0.320  0.88002 0.88066 0.88170 0.88313 0.88490 0.88699 0.88934 0.89191 0.89460 0.89736 0.90009 0.90270 0.90511 0.90725 0.90900 0.91030 0.91110 0.91132
0.325  0.87650 0.87715 0.87822 0.87968 0.88150 0.88364 0.88606 0.88869 0.89146 0.89428 0.89708 0.89976 0.90223 0.90440 0.90621 0.90755 0.90837 0.90861
0.330  0.87294 0.87361 0.87470 0.87620 0.87806 0.88026 0.88274 0.88544 0.88827 0.89117 0.89404 0.89679 0.89931 0.90154 0.90338 0.90475 0.90560 0.90587
0.335  0.86934 0.87002 0.87114 0.87267 0.87458 0.87684 0.87938 0.88214 0.88505 0.88801 0.89095 0.89377 0.89636 0.89863 0.90052 0.90191 0.90279 0.90308
0.340  0.86570 0.86640 0.86754 0.86911 0.87107 0.87338 0.87598 0.87881 0.88178 0.88482 0.88783 0.89071 0.89336 0.89570 0.89762 0.89905 0.89994 0.90025
0.345  0.86201 0.86273 0.86390 0.86551 0.86751 0.86988 0.87254 0.87544 0.87848 0.88158 0.88464 0.88760 0.89032 0.89272 0.89468 0.89615 0.89705 0.89731
0.350  0.85830 0.85903 0.86022 0.86187 0.86392 0.86634 0.86907 0.87202 0.87511 0.87829 0.88144 0.88445 0.88723 0.88969 0.89170 0.89320 0.89413 0.89441
0.355  0.85454 0.85529 0.85651 0.85819 0.86029 0.86277 0.86555 0.86855 0.87173 0.87498 0.87820 0.88128 0.88412 0.88662 0.88867 0.89022 0.89117 0.89147
0.360  0.85074 0.85151 0.85275 0.85448 0.85662 0.85915 0.86199 0.86506 0.86832 0.87164 0.87492 0.87807 0.88098 0.88352 0.88562 0.88719 0.88816 0.88849
0.365  0.84691 0.84769 0.84897 0.85073 0.85292 0.85550 0.85838 0.86154 0.86486 0.86825 0.87161 0.87483 0.87779 0.88039 0.88254 0.88413 0.88512 0.88547
0.370  0.84304 0.84384 0.84514 0.84694 0.84918 0.85180 0.85476 0.85798 0.86138 0.86484 0.86826 0.87154 0.87457 0.87722 0.87941 0.88104 0.88205 0.88234
0.375  0.83914 0.83995 0.84128 0.84312 0.84540 0.84807 0.85110 0.85439 0.85785 0.86137 0.86484 0.86819 0.87127 0.87401 0.87625 0.87791 0.87894 0.87925
0.380  0.83520 0.83602 0.83738 0.83926 0.84159 0.84431 0.84740 0.85075 0.85428 0.85785 0.86141 0.86484 0.86798 0.87074 0.87303 0.87474 0.87579 0.87612
0.385  0.83122 0.83206 0.83345 0.83536 0.83772 0.84051 0.84367 0.84708 0.85065 0.85432 0.85796 0.86144 0.86465 0.86747 0.86978 0.87152 0.87259 0.87295
0.390  0.82721 0.82807 0.82949 0.83143 0.83384 0.83669 0.83990 0.84337 0.84701 0.85076 0.85446 0.85801 0.86128 0.86415 0.86651 0.86827 0.86937 0.86967
0.395  0.82317 0.82404 0.82548 0.82747 0.82992 0.83282 0.83609 0.83961 0.84335 0.84716 0.85093 0.85455 0.85787 0.86080 0.86320 0.86499 0.86610 0.86643
0.400  0.81909 0.81998 0.82145 0.82346 0.82597 0.82892 0.83225 0.83583 0.83964 0.84352 0.84736 0.85101 0.85439 0.85740 0.85985 0.86167 0.86280 0.86315
0.405  0.81498 0.81589 0.81738 0.81942 0.82198 0.82499 0.82835 0.83203 0.83590 0.83984 0.84372 0.84747 0.85091 0.85394 0.85644 0.85832 0.85947 0.85984
0.410  0.81083 0.81176 0.81328 0.81535 0.81796 0.82102 0.82444 0.82818 0.83212 0.83610 0.84008 0.84389 0.84740 0.85048 0.85302 0.85491 0.85608 0.85648
0.415  0.80665 0.80760 0.80914 0.81125 0.81391 0.81701 0.82050 0.82431 0.82827 0.83236 0.83641 0.84028 0.84385 0.84698 0.84956 0.85148 0.85268 0.85302
0.420  0.80244 0.80340 0.80498 0.80712 0.80982 0.81296 0.81653 0.82040 0.82443 0.82859 0.83270 0.83664 0.84026 0.84344 0.84606 0.84802 0.84923 0.84959
0.425  0.79820 0.79918 0.80078 0.80296 0.80570 0.80889 0.81252 0.81642 0.82055 0.82478 0.82896 0.83294 0.83660 0.83986 0.84253 0.84451 0.84574 0.84613
0.430  0.79393 0.79492 0.79654 0.79876 0.80155 0.80479 0.80848 0.81244 0.81664 0.82094 0.82513 0.82920 0.83294 0.83623 0.83894 0.84097 0.84222 0.84263
0.435  0.78962 0.79063 0.79228 0.79454 0.79736 0.80066 0.80440 0.80843 0.81270 0.81704 0.82132 0.82545 0.82925 0.83259 0.83534 0.83739 0.83866 0.83909
0.440  0.78529 0.78632 0.78798 0.79028 0.79313 0.79650 0.80026 0.80439 0.80872 0.81310 0.81748 0.82167 0.82552 0.82891 0.83170 0.83378 0.83506 0.83544
0.445  0.78093 0.78197 0.78365 0.78599 0.78888 0.79231 0.79612 0.80031 0.80466 0.80916 0.81360 0.81785 0.82176 0.82519 0.82802 0.83013 0.83143 0.83183
0.450  0.77653 0.77759 0.77930 0.78167 0.78461 0.78808 0.79196 0.79620 0.80063 0.80518 0.80968 0.81397 0.81791 0.82140 0.82430 0.82644 0.82776 0.82819
0.455  0.77211 0.77318 0.77492 0.77733 0.78030 0.78382 0.78776 0.79206 0.79655 0.80117 0.80568 0.81006 0.81408 0.81762 0.82053 0.82270 0.82405 0.82450
0.460  0.76766 0.76874 0.77051 0.77295 0.77597 0.77950 0.78353 0.78785 0.79245 0.79712 0.80170 0.80614 0.81022 0.81380 0.81675 0.81895 0.82031 0.82071
0.465  0.76318 0.76428 0.76607 0.76853 0.77160 0.77519 0.77927 0.78365 0.78831 0.79300 0.79769 0.80219 0.80632 0.80995 0.81293 0.81516 0.81653 0.81695
0.470  0.75867 0.75978 0.76160 0.76408 0.76721 0.77084 0.77497 0.77941 0.78413 0.78889 0.79364 0.79819 0.80238 0.80605 0.80908 0.81133 0.81272 0.81316
0.475  0.75413 0.75526 0.75710 0.75961 0.76278 0.76647 0.77063 0.77516 0.77988 0.78475 0.78957 0.79412 0.79836 0.80209 0.80515 0.80745 0.80886 0.80934
0.480  0.74957 0.75071 0.75257 0.75512 0.75833 0.76207 0.76626 0.77086 0.77564 0.78057 0.78541 0.79006 0.79436 0.79813 0.80123 0.80354 0.80498 0.80539
0.485  0.74497 0.74613 0.74802 0.75060 0.75383 0.75763 0.76187 0.76653 0.77138 0.77637 0.78125 0.78597 0.79032 0.79413 0.79727 0.79960 0.80106 0.80149
0.490  0.74036 0.74152 0.74344 0.74605 0.74930 0.75317 0.75747 0.76213 0.76708 0.77207 0.77707 0.78185 0.78624 0.79010 0.79327 0.79564 0.79710 0.79756
0.495  0.73571 0.73689 0.73883 0.74147 0.74477 0.74867 0.75303 0.75774 0.76276 0.76780 0.77286 0.77769 0.78208 0.78598 0.78922 0.79162 0.79310 0.79358
0.500  0.73104 0.73222 0.73419 0.73687 0.74020 0.74411 0.74856 0.75333 0.75839 0.76350 0.76861 0.77344 0.77794 0.78189 0.78514 0.78756 0.78905 0.78958
0.505  0.72634 0.72754 0.72953 0.73224 0.73561 0.73956 0.74406 0.74888 0.75395 0.75917 0.76428 0.76922 0.77377 0.77775 0.78103 0.78348 0.78500 0.78545
0.510  0.72162 0.72283 0.72484 0.72758 0.73099 0.73499 0.73948 0.74441 0.74953 0.75481 0.75997 0.76496 0.76955 0.77358 0.77690 0.77936 0.78089 0.78137
0.515  0.71687 0.71809 0.72010 0.72289 0.72634 0.73038 0.73492 0.73990 0.74508 0.75035 0.75563 0.76067 0.76530 0.76936 0.77271 0.77521 0.77675 0.77725
0.520  0.71209 0.71333 0.71536 0.71818 0.72166 0.72575 0.73034 0.73531 0.74060 0.74593 0.75125 0.75633 0.76097 0.76509 0.76847 0.77100 0.77256 0.77310
0.525  0.70729 0.70855 0.71060 0.71341 0.71696 0.72109 0.72573 0.73075 0.73609 0.74147 0.74685 0.75193 0.75666 0.76081 0.76423 0.76678 0.76835 0.76883
0.530  0.70247 0.70373 0.70581 0.70865 0.71222 0.71640 0.72109 0.72616 0.73148 0.73698 0.74234 0.74754 0.75231 0.75650 0.75995 0.76251 0.76410 0.76460
0.535  0.69762 0.69890 0.70099 0.70386 0.70744 0.71168 0.71642 0.72154 0.72691 0.73246 0.73787 0.74312 0.74793 0.75215 0.75563 0.75822 0.75982 0.76034
0.540  0.69274 0.69403 0.69615 0.69905 0.70266 0.70690 0.71171 0.71689 0.72231 0.72784 0.73338 0.73866 0.74345 0.74773 0.75124 0.75386 0.75549 0.75603
0.545  0.68785 0.68915 0.69128 0.69421 0.69785 0.70213 0.70694 0.71221 0.71768 0.72326 0.72884 0.73410 0.73901 0.74332 0.74685 0.74949 0.75112 0.75162
0.550  0.68292 0.68424 0.68639 0.68934 0.69302 0.69734 0.70219 0.70744 0.71302 0.71865 0.72427 0.72959 0.73453 0.73887 0.74243 0.74509 0.74673 0.74724
0.555  0.67798 0.67930 0.68147 0.68445 0.68816 0.69251 0.69741 0.70270 0.70832 0.71401 0.71961 0.72503 0.73001 0.73438 0.73797 0.74064 0.74230 0.74283
0.560  0.67301 0.67434 0.67653 0.67954 0.68328 0.68767 0.69260 0.69794 0.70355 0.70933 0.71498 0.72044 0.72544 0.72980 0.73343 0.73615 0.73782 0.73838
0.565  0.66801 0.66936 0.67157 0.67460 0.67837 0.68279 0.68776 0.69315 0.69880 0.70455 0.71032 0.71581 0.72081 0.72525 0.72890 0.73162 0.73331 0.73382
0.570  0.66300 0.66436 0.66658 0.66963 0.67343 0.67789 0.68290 0.68833 0.69402 0.69982 0.70562 0.71109 0.71619 0.72066 0.72434 0.72708 0.72876 0.72930
0.575  0.65796 0.65933 0.66157 0.66463 0.66842 0.67291 0.67795 0.68347 0.68922 0.69505 0.70086 0.70641 0.71154 0.71604 0.71973 0.72249 0.72419 0.72474
0.580  0.65289 0.65427 0.65653 0.65959 0.66344 0.66796 0.67303 0.67853 0.68437 0.69026 0.69606 0.70168 0.70684 0.71132 0.71505 0.71785 0.71957 0.72014
0.585  0.64781 0.64920 0.65144 0.65455 0.65843 0.66298 0.66809 0.67362 0.67944 0.68543 0.69127 0.69693 0.70206 0.70662 0.71037 0.71317 0.71490 0.71543
0.590  0.64270 0.64410 0.64636 0.64949 0.65339 0.65797 0.66312 0.66869 0.67454 0.68049 0.68645 0.69206 0.69730 0.70189 0.70566 0.70847 0.71021 0.71075
0.595  0.63757 0.63897 0.64125 0.64440 0.64833 0.65294 0.65812 0.66372 0.66961 0.67560 0.68159 0.68724 0.69251 0.69712 0.70091 0.70373 0.70548 0.70604
0.600  0.63241 0.63381 0.63612 0.63929 0.64324 0.64788 0.65309 0.65873 0.66466 0.67068 0.67663 0.68239 0.68768 0.69228 0.69609 0.69895 0.70070 0.70129
0.605  0.62724 0.62864 0.63097 0.63416 0.63813 0.64279 0.64801 0.65367 0.65966 0.66573 0.67171 0.67750 0.68275 0.68741 0.69125 0.69411 0.69589 0.69642
0.610  0.62204 0.62345 0.62579 0.62900 0.63299 0.63763 0.64289 0.64859 0.65457 0.66074 0.66676 0.67250 0.67785 0.68254 0.68639 0.68926 0.69104 0.69160
0.615  0.61681 0.61823 0.62059 0.62381 0.62781 0.63249 0.63778 0.64351 0.64953 0.65565 0.66177 0.66754 0.67291 0.67763 0.68149 0.68437 0.68615 0.68673
0.620  0.61157 0.61300 0.61536 0.61860 0.62259 0.62733 0.63265 0.63840 0.64445 0.65060 0.65673 0.66255 0.66794 0.67266 0.67654 0.67944 0.68123 0.68183
0.625  0.60630 0.60774 0.61011 0.61336 0.61738 0.62214 0.62748 0.63327 0.63934 0.64552 0.65162 0.65752 0.66287 0.66762 0.67153 0.67445 0.67625 0.67680
0.630  0.60100 0.60245 0.60484 0.60807 0.61214 0.61692 0.62229 0.62810 0.63420 0.64041 0.64653 0.65245 0.65783 0.66260 0.66652 0.66944 0.67125 0.67182
0.635  0.59569 0.59714 0.59954 0.60279 0.60688 0.61168 0.61705 0.62283 0.62895 0.63526 0.64141 0.64728 0.65275 0.65753 0.66147 0.66440 0.66620 0.66679
0.640  0.59035 0.59181 0.59422 0.59748 0.60159 0.60641 0.61175 0.61761 0.62375 0.63000 0.63625 0.64214 0.64763 0.65243 0.65636 0.65930 0.66112 0.66173
0.645  0.58499 0.58646 0.58887 0.59215 0.59628 0.60105 0.60648 0.61236 0.61852 0.62480 0.63098 0.63698 0.64244 0.64723 0.65120 0.65415 0.65598 0.65655
0.650  0.57960 0.58108 0.58348 0.58680 0.59093 0.59573 0.60118 0.60708 0.61326 0.61955 0.62576 0.63177 0.63721 0.64205 0.64603 0.64899 0.65082 0.65140
0.655  0.57420 0.57568 0.57808 0.58142 0.58554 0.59038 0.59584 0.60176 0.60796 0.61428 0.62050 0.62645 0.63198 0.63683 0.64082 0.64378 0.64561 0.64621
0.660  0.56877 0.57026 0.57267 0.57601 0.58012 0.58500 0.59048 0.59634 0.60255 0.60888 0.61521 0.62117 0.62672 0.63157 0.63556 0.63853 0.64036 0.64090
0.665  0.56331 0.56481 0.56722 0.57058 0.57470 0.57960 0.58507 0.59096 0.59720 0.60354 0.60985 0.61586 0.62140 0.62622 0.63022 0.63321 0.63506 0.63563
0.670  0.55784 0.55933 0.56176 0.56512 0.56925 0.57416 0.57960 0.58556 0.59181 0.59817 0.60444 0.61050 0.61600 0.62088 0.62489 0.62788 0.62973 0.63031
0.675  0.55234 0.55384 0.55627 0.55962 0.56378 0.56869 0.57415 0.58012 0.58639 0.59275 0.59904 0.60503 0.61061 0.61550 0.61952 0.62251 0.62435 0.62496
0.680  0.54681 0.54831 0.55075 0.55408 0.55828 0.56314 0.56867 0.57465 0.58092 0.58730 0.59360 0.59960 0.60519 0.61008 0.61409 0.61709 0.61893 0.61948
0.685  0.54126 0.54276 0.54521 0.54854 0.55275 0.55762 0.56316 0.56914 0.57535 0.58173 0.58812 0.59413 0.59972 0.60456 0.60859 0.61159 0.61345 0.61403
0.690  0.53569 0.53719 0.53964 0.54298 0.54719 0.55208 0.55762 0.56354 0.56983 0.57622 0.58252 0.58862 0.59414 0.59906 0.60309 0.60609 0.60795 0.60854
0.695  0.53009 0.53157 0.53405 0.53739 0.54155 0.54650 0.55197 0.55797 0.56427 0.57066 0.57697 0.58305 0.58860 0.59351 0.59754 0.60054 0.60239 0.60300
0.700  0.52446 0.52595 0.52842 0.53178 0.53594 0.54089 0.54637 0.55237 0.55867 0.56507 0.57138 0.57741 0.58301 0.58792 0.59194 0.59494 0.59679 0.59734
0.705  0.51881 0.52030 0.52277 0.52613 0.53030 0.53525 0.54073 0.54674 0.55303 0.55943 0.56575 0.57178 0.57738 0.58222 0.58626 0.58927 0.59113 0.59171
0.710  0.51313 0.51462 0.51709 0.52046 0.52463 0.52951 0.53507 0.54107 0.54728 0.55369 0.56000 0.56611 0.57163 0.57655 0.58058 0.58358 0.58544 0.58603
0.715  0.50743 0.50892 0.51136 0.51475 0.51893 0.52381 0.52937 0.53529 0.54158 0.54798 0.55429 0.56039 0.56592 0.57082 0.57485 0.57784 0.57970 0.58031
0.720  0.50170 0.50319 0.50563 0.50902 0.51319 0.51808 0.52363 0.52955 0.53584 0.54224 0.54854 0.55455 0.56016 0.56505 0.56907 0.57206 0.57391 0.57446
0.725  0.49594 0.49743 0.49987 0.50321 0.50743 0.51231 0.51778 0.52378 0.53006 0.53645 0.54275 0.54876 0.55434 0.55917 0.56320 0.56620 0.56805 0.56863
0.730  0.49015 0.49164 0.49408 0.49742 0.50163 0.50651 0.51198 0.51797 0.52424 0.53053 0.53691 0.54291 0.54841 0.55331 0.55733 0.56032 0.56217 0.56276
0.735  0.48433 0.48582 0.48826 0.49160 0.49575 0.50068 0.50614 0.51212 0.51830 0.52467 0.53095 0.53702 0.54251 0.54739 0.55140 0.55438 0.55622 0.55683
0.740  0.47849 0.47997 0.48241 0.48574 0.48989 0.49480 0.50026 0.50614 0.51240 0.51876 0.52503 0.53100 0.53657 0.54144 0.54542 0.54839 0.55023 0.55078
0.745  0.47261 0.47410 0.47653 0.47985 0.48399 0.48883 0.49435 0.50022 0.50647 0.51281 0.51906 0.52502 0.53057 0.53536 0.53935 0.54233 0.54417 0.54475
0.750  0.46670 0.46818 0.47061 0.47393 0.47806 0.48290 0.48839 0.49426 0.50048 0.50681 0.51305 0.51899 0.52445 0.52930 0.53327 0.53624 0.53807 0.53866
0.755  0.46076 0.46224 0.46466 0.46798 0.47210 0.47692 0.48233 0.48825 0.49442 0.50068 0.50690 0.51291 0.51835 0.52318 0.52714 0.53009 0.53192 0.53244
0.760  0.45479 0.45627 0.45868 0.46198 0.46609 0.47090 0.47630 0.48221 0.48831 0.49459 0.50079 0.50670 0.51220 0.51701 0.52095 0.52389 0.52570 0.52624
0.765  0.44879 0.45026 0.45266 0.45595 0.46005 0.46485 0.47022 0.47603 0.48220 0.48846 0.49463 0.50052 0.50599 0.51072 0.51466 0.51759 0.51941 0.51999
0.770  0.44274 0.44421 0.44660 0.44984 0.45391 0.45875 0.46411 0.46989 0.47604 0.48228 0.48842 0.49428 0.49966 0.50444 0.50836 0.51128 0.51308 0.51367
0.775  0.43667 0.43813 0.44048 0.44374 0.44780 0.45255 0.45795 0.46371 0.46983 0.47595 0.48207 0.48799 0.49334 0.49810 0.50200 0.50490 0.50670 0.50722
0.780  0.43056 0.43200 0.43435 0.43760 0.44164 0.44637 0.45172 0.45749 0.46348 0.46967 0.47576 0.48157 0.48698 0.49170 0.49557 0.49846 0.50024 0.50078
0.785  0.42441 0.42583 0.42819 0.43142 0.43544 0.44015 0.44542 0.45121 0.45718 0.46333 0.46939 0.47517 0.48054 0.48518 0.48905 0.49192 0.49370 0.49427
0.790  0.41821 0.41963 0.42198 0.42519 0.42919 0.43388 0.43913 0.44482 0.45082 0.45694 0.46297 0.46871 0.47397 0.47866 0.48250 0.48535 0.48712 0.48770
0.795  0.41198 0.41339 0.41573 0.41893 0.42291 0.42757 0.43279 0.43842 0.44441 0.45049 0.45647 0.46219 0.46742 0.47207 0.47589 0.47872 0.48048 0.48099
0.800  0.40571 0.40711 0.40943 0.41261 0.41657 0.42120 0.42639 0.43199 0.43794 0.44389 0.44985 0.45559 0.46080 0.46542 0.46920 0.47202 0.47375 0.47429
0.805  0.39939 0.40079 0.40309 0.40625 0.41017 0.41473 0.41994 0.42551 0.43133 0.43733 0.44324 0.44887 0.45412 0.45864 0.46240 0.46521 0.46695 0.46751
0.810  0.39303 0.39442 0.39671 0.39984 0.40369 0.40825 0.41336 0.41897 0.42475 0.43071 0.43657 0.44216 0.44734 0.45185 0.45558 0.45836 0.46008 0.46065
0.815  0.38662 0.38800 0.39027 0.39334 0.39720 0.40174 0.40681 0.41235 0.41811 0.42402 0.42984 0.43538 0.44047 0.44499 0.44869 0.45144 0.45314 0.45365
0.820  0.38016 0.38153 0.38378 0.38683 0.39066 0.39516 0.40019 0.40563 0.41140 0.41717 0.42294 0.42853 0.43357 0.43805 0.44171 0.44444 0.44612 0.44664
0.825  0.37364 0.37501 0.37724 0.38026 0.38407 0.38853 0.39352 0.39890 0.40462 0.41035 0.41607 0.42152 0.42660 0.43096 0.43461 0.43733 0.43901 0.43955
0.830  0.36708 0.36843 0.37061 0.37364 0.37741 0.38183 0.38678 0.39212 0.39770 0.40346 0.40913 0.41452 0.41954 0.42387 0.42748 0.43016 0.43182 0.43231
0.835  0.36046 0.36180 0.36396 0.36696 0.37070 0.37507 0.37996 0.38526 0.39079 0.39649 0.40210 0.40744 0.41234 0.41669 0.42026 0.42291 0.42455 0.42504
0.840  0.35378 0.35511 0.35725 0.36022 0.36391 0.36818 0.37302 0.37832 0.38380 0.38944 0.39491 0.40028 0.40512 0.40942 0.41294 0.41556 0.41718 0.41769
0.845  0.34704 0.34835 0.35047 0.35341 0.35701 0.36129 0.36607 0.37124 0.37674 0.38223 0.38772 0.39294 0.39781 0.40200 0.40550 0.40810 0.40971 0.41024
0.850  0.34023 0.34153 0.34362 0.34653 0.35009 0.35432 0.35905 0.36416 0.36956 0.37502 0.38044 0.38561 0.39041 0.39455 0.39800 0.40057 0.40215 0.40262
0.855  0.33336 0.33464 0.33671 0.33957 0.34310 0.34728 0.35195 0.35700 0.36228 0.36772 0.37307 0.37817 0.38284 0.38700 0.39040 0.39293 0.39449 0.39497
0.860  0.32641 0.32767 0.32972 0.33251 0.33603 0.34015 0.34477 0.34975 0.35496 0.36033 0.36560 0.37064 0.37525 0.37934 0.38269 0.38518 0.38672 0.38721
0.865  0.31938 0.32063 0.32265 0.32540 0.32887 0.33294 0.33742 0.34240 0.34755 0.35275 0.35796 0.36292 0.36754 0.37156 0.37483 0.37730 0.37883 0.37927
0.870  0.31228 0.31349 0.31550 0.31821 0.32163 0.32557 0.33006 0.33489 0.34003 0.34516 0.35029 0.35518 0.35972 0.36363 0.36690 0.36932 0.37083 0.37127
0.875  0.30509 0.30628 0.30826 0.31093 0.31430 0.31818 0.32259 0.32735 0.33233 0.33746 0.34251 0.34732 0.35172 0.35563 0.35884 0.36122 0.36270 0.36316
0.880  0.29780 0.29897 0.30092 0.30355 0.30681 0.31069 0.31502 0.31971 0.32460 0.32965 0.33461 0.33933 0.34366 0.34750 0.35065 0.35299 0.35444 0.35483
0.885  0.29042 0.29157 0.29348 0.29607 0.29927 0.30308 0.30734 0.31194 0.31675 0.32170 0.32650 0.33114 0.33546 0.33923 0.34228 0.34459 0.34602 0.34644
0.890  0.28293 0.28406 0.28591 0.28848 0.29163 0.29536 0.29954 0.30405 0.30878 0.31356 0.31834 0.32289 0.32713 0.33077 0.33381 0.33607 0.33747 0.33790
0.895  0.27533 0.27644 0.27825 0.28077 0.28386 0.28752 0.29155 0.29597 0.30066 0.30535 0.31004 0.31450 0.31858 0.32221 0.32519 0.32740 0.32877 0.32921
0.900  0.26761 0.26870 0.27047 0.27292 0.27596 0.27948 0.28349 0.28781 0.29233 0.29700 0.30158 0.30594 0.30994 0.31349 0.31640 0.31856 0.31989 0.32027
0.905  0.25976 0.26082 0.26255 0.26492 0.26792 0.27136 0.27528 0.27951 0.28393 0.28848 0.29288 0.29721 0.30112 0.30459 0.30738 0.30950 0.31082 0.31122
0.910  0.25176 0.25280 0.25449 0.25680 0.25973 0.26309 0.26691 0.27104 0.27535 0.27972 0.28409 0.28825 0.29212 0.29545 0.29822 0.30029 0.30157 0.30198
0.915  0.24361 0.24462 0.24627 0.24852 0.25132 0.25465 0.25837 0.26239 0.26659 0.27084 0.27510 0.27915 0.28286 0.28615 0.28886 0.29086 0.29210 0.29245
0.920  0.23529 0.23627 0.23788 0.24007 0.24279 0.24602 0.24958 0.25348 0.25762 0.26177 0.26590 0.26984 0.27343 0.27664 0.27926 0.28121 0.28241 0.28277
0.925  0.22678 0.22773 0.22929 0.23142 0.23406 0.23720 0.24065 0.24443 0.24839 0.25247 0.25647 0.26029 0.26378 0.26688 0.26938 0.27128 0.27246 0.27276
0.930  0.21807 0.21899 0.22050 0.22255 0.22511 0.22809 0.23149 0.23515 0.23897 0.24291 0.24673 0.25042 0.25386 0.25681 0.25927 0.26110 0.26224 0.26255
0.935  0.20912 0.21001 0.21146 0.21345 0.21592 0.21879 0.22207 0.22560 0.22929 0.23303 0.23677 0.24033 0.24361 0.24649 0.24886 0.25062 0.25171 0.25204
0.940  0.19991 0.20077 0.20217 0.20408 0.20645 0.20922 0.21237 0.21576 0.21931 0.22291 0.22650 0.22992 0.23305 0.23584 0.23812 0.23981 0.24085 0.24112
0.945  0.19041 0.19123 0.19255 0.19437 0.19668 0.19933 0.20234 0.20554 0.20894 0.21244 0.21588 0.21915 0.22215 0.22481 0.22698 0.22860 0.22960 0.22989
0.950  0.18058 0.18135 0.18261 0.18435 0.18651 0.18908 0.19191 0.19500 0.19824 0.20158 0.20480 0.20792 0.21083 0.21333 0.21541 0.21696 0.21793 0.21816
0.955  0.17035 0.17108 0.17228 0.17393 0.17598 0.17842 0.18109 0.18403 0.18710 0.19021 0.19332 0.19628 0.19903 0.20140 0.20337 0.20484 0.20575 0.20600
0.960  0.15966 0.16035 0.16148 0.16304 0.16497 0.16722 0.16979 0.17255 0.17544 0.17837 0.18130 0.18408 0.18663 0.18890 0.19076 0.19213 0.19299 0.19318
0.965  0.14842 0.14906 0.15012 0.15157 0.15338 0.15548 0.15788 0.16046 0.16316 0.16589 0.16863 0.17123 0.17360 0.17572 0.17745 0.17873 0.17952 0.17975
0.970  0.13650 0.13709 0.13808 0.13942 0.14108 0.14302 0.14524 0.14758 0.15007 0.15264 0.15511 0.15754 0.15976 0.16167 0.16328 0.16447 0.16521 0.16540
0.975  0.12372 0.12426 0.12515 0.12637 0.12789 0.12966 0.13163 0.13380 0.13606 0.13840 0.14065 0.14284 0.14487 0.14662 0.14807 0.14916 0.14983 0.14998
0.980  0.10980 0.11028 0.11107 0.11216 0.11351 0.11508 0.11684 0.11877 0.12079 0.12283 0.12487 0.12681 0.12859 0.13017 0.13147 0.13243 0.13303 0.13316
0.985  0.09426 0.09467 0.09536 0.09629 0.09743 0.09881 0.10032 0.10198 0.10372 0.10547 0.10723 0.10890 0.11043 0.11179 0.11290 0.11373 0.11424 0.11431
0.990  0.07618 0.07651 0.07707 0.07781 0.07874 0.07983 0.08108 0.08243 0.08383 0.08525 0.08667 0.08802 0.08926 0.09035 0.09124 0.09191 0.09233 0.09240
0.995  0.05316 0.05340 0.05378 0.05430 0.05495 0.05571 0.05658 0.05750 0.05848 0.05949 0.06046 0.06140 0.06228 0.06303 0.06366 0.06413 0.06442 0.06446
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e040.dat <==
# alpha = +0.15 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99987 0.99987 0.99987 0.99987 0.99987 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991
0.015  0.99970 0.99970 0.99971 0.99971 0.99972 0.99972 0.99973 0.99974 0.99974 0.99975 0.99976 0.99977 0.99977 0.99978 0.99978 0.99979 0.99979 0.99979
0.020  0.99947 0.99947 0.99948 0.99949 0.99949 0.99951 0.99952 0.99953 0.99954 0.99956 0.99957 0.99958 0.99960 0.99961 0.99962 0.99962 0.99963 0.99963
0.025  0.99917 0.99918 0.99919 0.99920 0.99921 0.99923 0.99925 0.99927 0.99929 0.99931 0.99933 0.99935 0.99937 0.99939 0.99940 0.99941 0.99942 0.99942
0.030  0.99881 0.99882 0.99883 0.99884 0.99886 0.99889 0.99891 0.99894 0.99897 0.99900 0.99904 0.99906 0.99909 0.99912 0.99914 0.99915 0.99916 0.99917
0.035  0.99838 0.99839 0.99840 0.99843 0.99845 0.99849 0.99852 0.99856 0.99860 0.99865 0.99869 0.99873 0.99876 0.99880 0.99882 0.99884 0.99886 0.99887
0.040  0.99788 0.99790 0.99792 0.99795 0.99798 0.99802 0.99807 0.99812 0.99818 0.99823 0.99829 0.99834 0.99839 0.99843 0.99846 0.99849 0.99851 0.99852
0.045  0.99732 0.99734 0.99736 0.99740 0.99745 0.99750 0.99756 0.99762 0.99769 0.99776 0.99783 0.99790 0.99796 0.99801 0.99806 0.99809 0.99811 0.99813
0.050  0.99669 0.99671 0.99675 0.99679 0.99685 0.99691 0.99699 0.99707 0.99715 0.99724 0.99732 0.99740 0.99748 0.99755 0.99760 0.99764 0.99767 0.99769
0.055  0.99600 0.99603 0.99607 0.99612 0.99619 0.99627 0.99636 0.99645 0.99656 0.99666 0.99676 0.99686 0.99695 0.99703 0.99710 0.99715 0.99718 0.99713
0.060  0.99524 0.99527 0.99532 0.99538 0.99546 0.99556 0.99566 0.99578 0.99590 0.99603 0.99615 0.99626 0.99637 0.99647 0.99655 0.99660 0.99664 0.99660
0.065  0.99442 0.99446 0.99451 0.99459 0.99468 0.99479 0.99491 0.99505 0.99519 0.99534 0.99548 0.99562 0.99574 0.99586 0.99595 0.99602 0.99606 0.99602
0.070  0.99353 0.99357 0.99364 0.99372 0.99383 0.99396 0.99410 0.99426 0.99443 0.99459 0.99476 0.99492 0.99507 0.99520 0.99530 0.99538 0.99543 0.99540
0.075  0.99258 0.99263 0.99270 0.99280 0.99292 0.99307 0.99323 0.99341 0.99360 0.99380 0.99399 0.99417 0.99434 0.99449 0.99461 0.99470 0.99475 0.99473
0.080  0.99156 0.99162 0.99170 0.99181 0.99195 0.99212 0.99231 0.99251 0.99273 0.99294 0.99316 0.99337 0.99356 0.99373 0.99387 0.99397 0.99403 0.99401
0.085  0.99048 0.99054 0.99063 0.99076 0.99092 0.99111 0.99132 0.99155 0.99179 0.99204 0.99228 0.99252 0.99273 0.99292 0.99308 0.99319 0.99326 0.99325
0.090  0.98934 0.98940 0.98951 0.98965 0.98983 0.99004 0.99027 0.99053 0.99080 0.99108 0.99135 0.99161 0.99185 0.99207 0.99224 0.99237 0.99245 0.99245
0.095  0.98813 0.98820 0.98832 0.98848 0.98867 0.98891 0.98917 0.98946 0.98976 0.99006 0.99037 0.99066 0.99093 0.99117 0.99136 0.99150 0.99159 0.99159
0.100  0.98686 0.98693 0.98706 0.98724 0.98746 0.98772 0.98801 0.98833 0.98866 0.98900 0.98933 0.98966 0.98995 0.99021 0.99043 0.99059 0.99069 0.99070
0.105  0.98552 0.98561 0.98575 0.98594 0.98618 0.98647 0.98679 0.98714 0.98750 0.98788 0.98825 0.98860 0.98893 0.98922 0.98945 0.98963 0.98973 0.98975
0.110  0.98412 0.98422 0.98437 0.98458 0.98485 0.98516 0.98551 0.98589 0.98629 0.98670 0.98711 0.98750 0.98785 0.98817 0.98843 0.98862 0.98874 0.98876
0.115  0.98266 0.98276 0.98293 0.98316 0.98345 0.98379 0.98417 0.98459 0.98503 0.98547 0.98592 0.98634 0.98673 0.98707 0.98736 0.98756 0.98769 0.98773
0.120  0.98114 0.98125 0.98143 0.98168 0.98200 0.98237 0.98278 0.98323 0.98371 0.98419 0.98468 0.98514 0.98555 0.98593 0.98624 0.98646 0.98661 0.98665
0.125  0.97955 0.97967 0.97987 0.98014 0.98048 0.98088 0.98133 0.98182 0.98234 0.98286 0.98338 0.98388 0.98433 0.98474 0.98507 0.98532 0.98547 0.98553
0.130  0.97790 0.97803 0.97825 0.97854 0.97891 0.97934 0.97983 0.98035 0.98091 0.98147 0.98204 0.98258 0.98307 0.98350 0.98386 0.98413 0.98429 0.98435
0.135  0.97620 0.97634 0.97657 0.97688 0.97728 0.97774 0.97827 0.97883 0.97943 0.98003 0.98064 0.98122 0.98175 0.98222 0.98260 0.98289 0.98307 0.98307
0.140  0.97443 0.97458 0.97482 0.97516 0.97559 0.97609 0.97665 0.97725 0.97790 0.97854 0.97919 0.97982 0.98038 0.98088 0.98130 0.98161 0.98179 0.98181
0.145  0.97260 0.97276 0.97302 0.97339 0.97384 0.97437 0.97497 0.97562 0.97631 0.97700 0.97769 0.97836 0.97897 0.97950 0.97995 0.98028 0.98048 0.98050
0.150  0.97071 0.97088 0.97116 0.97155 0.97203 0.97260 0.97324 0.97393 0.97467 0.97541 0.97615 0.97686 0.97751 0.97808 0.97855 0.97890 0.97912 0.97915
0.155  0.96876 0.96894 0.96924 0.96966 0.97017 0.97077 0.97146 0.97219 0.97297 0.97377 0.97455 0.97531 0.97600 0.97661 0.97711 0.97748 0.97771 0.97776
0.160  0.96675 0.96694 0.96726 0.96770 0.96825 0.96889 0.96962 0.97040 0.97123 0.97207 0.97290 0.97370 0.97444 0.97509 0.97562 0.97601 0.97626 0.97632
0.165  0.96468 0.96489 0.96523 0.96569 0.96627 0.96695 0.96772 0.96855 0.96943 0.97032 0.97120 0.97205 0.97284 0.97352 0.97409 0.97450 0.97476 0.97484
0.170  0.96256 0.96277 0.96313 0.96363 0.96423 0.96496 0.96577 0.96665 0.96758 0.96853 0.96946 0.97036 0.97118 0.97191 0.97251 0.97295 0.97323 0.97331
0.175  0.96037 0.96060 0.96098 0.96150 0.96214 0.96291 0.96377 0.96469 0.96567 0.96668 0.96766 0.96861 0.96948 0.97025 0.97088 0.97135 0.97164 0.97174
0.180  0.95813 0.95837 0.95877 0.95932 0.96000 0.96081 0.96171 0.96269 0.96372 0.96478 0.96582 0.96682 0.96773 0.96855 0.96921 0.96971 0.97001 0.97012
0.185  0.95583 0.95609 0.95651 0.95709 0.95780 0.95865 0.95960 0.96063 0.96172 0.96283 0.96393 0.96498 0.96594 0.96680 0.96750 0.96802 0.96834 0.96839
0.190  0.95348 0.95375 0.95419 0.95480 0.95555 0.95644 0.95744 0.95852 0.95966 0.96083 0.96198 0.96309 0.96410 0.96500 0.96574 0.96628 0.96662 0.96669
0.195  0.95107 0.95135 0.95181 0.95245 0.95324 0.95417 0.95523 0.95636 0.95756 0.95878 0.95999 0.96115 0.96222 0.96315 0.96393 0.96451 0.96486 0.96494
0.200  0.94860 0.94890 0.94938 0.95005 0.95088 0.95185 0.95296 0.95415 0.95541 0.95668 0.95795 0.95917 0.96029 0.96127 0.96208 0.96268 0.96305 0.96315
0.205  0.94608 0.94639 0.94690 0.94760 0.94846 0.94948 0.95064 0.95189 0.95320 0.95454 0.95587 0.95714 0.95831 0.95934 0.96018 0.96081 0.96120 0.96132
0.210  0.94350 0.94383 0.94436 0.94509 0.94599 0.94706 0.94826 0.94957 0.95095 0.95235 0.95373 0.95506 0.95629 0.95736 0.95824 0.95890 0.95931 0.95944
0.215  0.94087 0.94121 0.94176 0.94253 0.94347 0.94459 0.94584 0.94721 0.94865 0.95011 0.95155 0.95293 0.95422 0.95534 0.95626 0.95695 0.95737 0.95752
0.220  0.93819 0.93854 0.93912 0.93991 0.94090 0.94206 0.94337 0.94479 0.94629 0.94782 0.94933 0.95077 0.95210 0.95327 0.95423 0.95495 0.95540 0.95555
0.225  0.93545 0.93582 0.93642 0.93725 0.93828 0.93949 0.94085 0.94233 0.94389 0.94548 0.94705 0.94856 0.94994 0.95116 0.95217 0.95291 0.95337 0.95347
0.230  0.93266 0.93305 0.93367 0.93453 0.93560 0.93686 0.93828 0.93982 0.94144 0.94310 0.94473 0.94630 0.94774 0.94900 0.95005 0.95083 0.95131 0.95143
0.235  0.92982 0.93022 0.93087 0.93176 0.93288 0.93419 0.93566 0.93726 0.93894 0.94066 0.94237 0.94400 0.94549 0.94680 0.94789 0.94870 0.94920 0.94933
0.240  0.92693 0.92734 0.92801 0.92894 0.93010 0.93146 0.93299 0.93465 0.93640 0.93818 0.93995 0.94165 0.94320 0.94456 0.94569 0.94653 0.94704 0.94720
0.245  0.92398 0.92441 0.92511 0.92607 0.92727 0.92869 0.93028 0.93199 0.93381 0.93566 0.93748 0.93925 0.94086 0.94228 0.94344 0.94431 0.94485 0.94502
0.250  0.92099 0.92143 0.92216 0.92315 0.92440 0.92586 0.92751 0.92929 0.93117 0.93309 0.93498 0.93680 0.93848 0.93995 0.94115 0.94205 0.94261 0.94280
0.255  0.91794 0.91840 0.91915 0.92019 0.92147 0.92299 0.92470 0.92654 0.92849 0.93047 0.93244 0.93432 0.93605 0.93758 0.93882 0.93975 0.94033 0.94046
0.260  0.91485 0.91533 0.91610 0.91717 0.91850 0.92007 0.92184 0.92375 0.92576 0.92781 0.92985 0.93179 0.93358 0.93516 0.93645 0.93741 0.93801 0.93816
0.265  0.91171 0.91220 0.91300 0.91411 0.91548 0.91710 0.91893 0.92090 0.92299 0.92511 0.92721 0.92922 0.93106 0.93269 0.93403 0.93503 0.93565 0.93582
0.270  0.90852 0.90902 0.90985 0.91099 0.91241 0.91409 0.91597 0.91801 0.92017 0.92236 0.92453 0.92660 0.92851 0.93019 0.93157 0.93261 0.93324 0.93343
0.275  0.90528 0.90580 0.90666 0.90784 0.90930 0.91103 0.91297 0.91508 0.91729 0.91956 0.92180 0.92395 0.92591 0.92764 0.92907 0.93014 0.93079 0.93100
0.280  0.90199 0.90253 0.90341 0.90463 0.90614 0.90792 0.90993 0.91210 0.91438 0.91671 0.91902 0.92124 0.92327 0.92506 0.92653 0.92762 0.92830 0.92853
0.285  0.89866 0.89922 0.90013 0.90138 0.90294 0.90477 0.90684 0.90908 0.91143 0.91383 0.91621 0.91848 0.92059 0.92243 0.92395 0.92507 0.92577 0.92602
0.290  0.89528 0.89585 0.89679 0.89808 0.89969 0.90158 0.90370 0.90601 0.90843 0.91091 0.91335 0.91570 0.91785 0.91976 0.92132 0.92248 0.92320 0.92339
0.295  0.89185 0.89245 0.89341 0.89474 0.89639 0.89834 0.90053 0.90290 0.90539 0.90794 0.91046 0.91287 0.91508 0.91704 0.91865 0.91984 0.92059 0.92080
0.300  0.88839 0.88899 0.88999 0.89135 0.89305 0.89505 0.89731 0.89975 0.90231 0.90493 0.90752 0.91000 0.91228 0.91428 0.91594 0.91717 0.91793 0.91816
0.305  0.88487 0.88550 0.88652 0.88792 0.88967 0.89173 0.89404 0.89655 0.89918 0.90188 0.90454 0.90709 0.90943 0.91149 0.91318 0.91445 0.91523 0.91548
0.310  0.88131 0.88196 0.88300 0.88445 0.88624 0.88835 0.89073 0.89331 0.89602 0.89878 0.90151 0.90414 0.90654 0.90866 0.91039 0.91169 0.91249 0.91277
0.315  0.87771 0.87837 0.87945 0.88093 0.88277 0.88494 0.88738 0.89001 0.89279 0.89562 0.89843 0.90113 0.90361 0.90578 0.90756 0.90889 0.90971 0.90994
0.320  0.87407 0.87475 0.87585 0.87737 0.87926 0.88148 0.88397 0.88669 0.88954 0.89245 0.89533 0.89808 0.90062 0.90286 0.90469 0.90606 0.90690 0.90714
0.325  0.87038 0.87108 0.87221 0.87377 0.87570 0.87797 0.88054 0.88332 0.88625 0.88923 0.89218 0.89501 0.89760 0.89988 0.90178 0.90318 0.90404 0.90430
0.330  0.86666 0.86737 0.86853 0.87012 0.87210 0.87444 0.87707 0.87992 0.88292 0.88597 0.88900 0.89189 0.89455 0.89689 0.89881 0.90026 0.90114 0.90142
0.335  0.86289 0.86361 0.86480 0.86643 0.86846 0.87086 0.87355 0.87647 0.87954 0.88268 0.88577 0.88874 0.89146 0.89385 0.89582 0.89729 0.89820 0.89850
0.340  0.85908 0.85982 0.86104 0.86270 0.86479 0.86724 0.87000 0.87299 0.87613 0.87933 0.88250 0.88554 0.88832 0.89078 0.89279 0.89429 0.89522 0.89555
0.345  0.85523 0.85599 0.85723 0.85894 0.86107 0.86358 0.86640 0.86946 0.87268 0.87595 0.87918 0.88229 0.88515 0.88766 0.88972 0.89126 0.89220 0.89248
0.350  0.85134 0.85212 0.85338 0.85514 0.85731 0.85988 0.86277 0.86589 0.86916 0.87251 0.87583 0.87900 0.88191 0.88449 0.88660 0.88818 0.88915 0.88944
0.355  0.84741 0.84821 0.84950 0.85129 0.85352 0.85614 0.85909 0.86226 0.86563 0.86905 0.87244 0.87568 0.87866 0.88128 0.88344 0.88506 0.88605 0.88636
0.360  0.84344 0.84426 0.84558 0.84741 0.84969 0.85237 0.85537 0.85862 0.86206 0.86556 0.86902 0.87233 0.87538 0.87805 0.88025 0.88189 0.88291 0.88325
0.365  0.83944 0.84027 0.84162 0.84349 0.84582 0.84855 0.85161 0.85494 0.85845 0.86202 0.86556 0.86893 0.87205 0.87477 0.87702 0.87869 0.87973 0.88009
0.370  0.83540 0.83624 0.83763 0.83954 0.84191 0.84469 0.84782 0.85122 0.85480 0.85845 0.86205 0.86550 0.86868 0.87146 0.87375 0.87546 0.87651 0.87682
0.375  0.83132 0.83218 0.83360 0.83554 0.83797 0.84079 0.84399 0.84747 0.85112 0.85483 0.85848 0.86200 0.86524 0.86810 0.87045 0.87219 0.87326 0.87359
0.380  0.82720 0.82808 0.82953 0.83151 0.83398 0.83686 0.84013 0.84367 0.84739 0.85115 0.85491 0.85850 0.86180 0.86469 0.86709 0.86887 0.86997 0.87032
0.385  0.82305 0.82395 0.82542 0.82744 0.82995 0.83290 0.83623 0.83984 0.84360 0.84747 0.85129 0.85495 0.85831 0.86127 0.86369 0.86551 0.86663 0.86700
0.390  0.81887 0.81978 0.82128 0.82334 0.82589 0.82890 0.83230 0.83596 0.83981 0.84375 0.84764 0.85137 0.85479 0.85780 0.86027 0.86212 0.86326 0.86358
0.395  0.81465 0.81558 0.81710 0.81920 0.82180 0.82487 0.82832 0.83204 0.83598 0.83999 0.84395 0.84775 0.85123 0.85430 0.85681 0.85869 0.85985 0.86020
0.400  0.81039 0.81134 0.81289 0.81503 0.81768 0.82080 0.82431 0.82810 0.83211 0.83619 0.84023 0.84406 0.84760 0.85075 0.85332 0.85522 0.85640 0.85677
0.405  0.80610 0.80707 0.80865 0.81081 0.81352 0.81670 0.82025 0.82413 0.82821 0.83235 0.83643 0.84036 0.84397 0.84714 0.84975 0.85172 0.85291 0.85330
0.410  0.80178 0.80276 0.80437 0.80657 0.80932 0.81256 0.81617 0.82012 0.82426 0.82845 0.83264 0.83663 0.84031 0.84353 0.84618 0.84816 0.84938 0.84980
0.415  0.79742 0.79842 0.80006 0.80229 0.80510 0.80838 0.81206 0.81607 0.82025 0.82455 0.82880 0.83286 0.83660 0.83987 0.84257 0.84458 0.84582 0.84618
0.420  0.79304 0.79405 0.79572 0.79799 0.80084 0.80415 0.80792 0.81199 0.81624 0.82061 0.82493 0.82906 0.83285 0.83618 0.83892 0.84096 0.84222 0.84261
0.425  0.78862 0.78965 0.79134 0.79365 0.79654 0.79991 0.80374 0.80785 0.81220 0.81664 0.82103 0.82520 0.82904 0.83244 0.83523 0.83730 0.83858 0.83899
0.430  0.78416 0.78521 0.78693 0.78928 0.79222 0.79564 0.79953 0.80370 0.80812 0.81263 0.81704 0.82130 0.82522 0.82866 0.83148 0.83360 0.83490 0.83533
0.435  0.77968 0.78075 0.78249 0.78487 0.78786 0.79134 0.79528 0.79952 0.80401 0.80857 0.81307 0.81739 0.82137 0.82485 0.82772 0.82986 0.83118 0.83164
0.440  0.77517 0.77625 0.77801 0.78044 0.78345 0.78700 0.79097 0.79531 0.79986 0.80447 0.80906 0.81345 0.81748 0.82102 0.82392 0.82609 0.82743 0.82784
0.445  0.77063 0.77172 0.77351 0.77598 0.77903 0.78264 0.78666 0.79106 0.79564 0.80036 0.80501 0.80946 0.81355 0.81714 0.82009 0.82228 0.82364 0.82407
0.450  0.76605 0.76717 0.76898 0.77148 0.77458 0.77824 0.78232 0.78678 0.79143 0.79621 0.80093 0.80542 0.80955 0.81319 0.81621 0.81844 0.81981 0.82026
0.455  0.76145 0.76258 0.76442 0.76695 0.77010 0.77380 0.77795 0.78247 0.78719 0.79203 0.79677 0.80135 0.80555 0.80924 0.81228 0.81454 0.81594 0.81641
0.460  0.75682 0.75797 0.75983 0.76240 0.76558 0.76931 0.77355 0.77809 0.78291 0.78782 0.79262 0.79726 0.80152 0.80526 0.80833 0.81063 0.81204 0.81246
0.465  0.75216 0.75332 0.75521 0.75781 0.76104 0.76482 0.76911 0.77371 0.77860 0.78353 0.78844 0.79314 0.79745 0.80124 0.80435 0.80667 0.80810 0.80855
0.470  0.74747 0.74865 0.75056 0.75318 0.75647 0.76030 0.76464 0.76931 0.77426 0.77925 0.78422 0.78898 0.79334 0.79718 0.80033 0.80268 0.80412 0.80459
0.475  0.74276 0.74395 0.74589 0.74854 0.75187 0.75575 0.76013 0.76488 0.76984 0.77494 0.77998 0.78474 0.78917 0.79305 0.79625 0.79864 0.80011 0.80060
0.480  0.73802 0.73922 0.74118 0.74387 0.74724 0.75117 0.75558 0.76041 0.76543 0.77059 0.77565 0.78051 0.78500 0.78892 0.79215 0.79456 0.79605 0.79650
0.485  0.73325 0.73446 0.73645 0.73917 0.74257 0.74657 0.75103 0.75591 0.76099 0.76621 0.77133 0.77625 0.78079 0.78476 0.78803 0.79046 0.79197 0.79243
0.490  0.72845 0.72968 0.73169 0.73445 0.73787 0.74193 0.74645 0.75134 0.75653 0.76175 0.76698 0.77196 0.77654 0.78056 0.78386 0.78632 0.78784 0.78832
0.495  0.72363 0.72487 0.72691 0.72969 0.73316 0.73726 0.74183 0.74678 0.75202 0.75731 0.76259 0.76763 0.77221 0.77628 0.77964 0.78214 0.78367 0.78418
0.500  0.71878 0.72003 0.72210 0.72491 0.72842 0.73253 0.73719 0.74219 0.74749 0.75284 0.75818 0.76322 0.76790 0.77202 0.77539 0.77791 0.77946 0.78000
0.505  0.71391 0.71517 0.71726 0.72011 0.72365 0.72780 0.73251 0.73757 0.74288 0.74834 0.75367 0.75883 0.76356 0.76771 0.77112 0.77366 0.77524 0.77572
0.510  0.70901 0.71029 0.71239 0.71527 0.71886 0.72305 0.72777 0.73293 0.73829 0.74380 0.74919 0.75440 0.75918 0.76337 0.76681 0.76937 0.77096 0.77146
0.515  0.70409 0.70538 0.70749 0.71042 0.71403 0.71828 0.72304 0.72825 0.73367 0.73918 0.74468 0.74993 0.75476 0.75898 0.76246 0.76505 0.76665 0.76717
0.520  0.69914 0.70044 0.70258 0.70553 0.70919 0.71347 0.71828 0.72349 0.72901 0.73458 0.74013 0.74543 0.75026 0.75454 0.75805 0.76067 0.76229 0.76285
0.525  0.69417 0.69548 0.69764 0.70059 0.70431 0.70864 0.71350 0.71875 0.72433 0.72995 0.73555 0.74085 0.74578 0.75009 0.75363 0.75628 0.75791 0.75841
0.530  0.68917 0.69050 0.69268 0.69566 0.69940 0.70378 0.70868 0.71399 0.71956 0.72529 0.73088 0.73629 0.74126 0.74561 0.74919 0.75185 0.75349 0.75401
0.535  0.68415 0.68549 0.68769 0.69070 0.69445 0.69889 0.70384 0.70920 0.71482 0.72060 0.72624 0.73170 0.73670 0.74108 0.74469 0.74738 0.74903 0.74957
0.540  0.67911 0.68046 0.68268 0.68572 0.68950 0.69394 0.69897 0.70438 0.71005 0.71581 0.72157 0.72706 0.73206 0.73649 0.74013 0.74285 0.74453 0.74510
0.545  0.67404 0.67541 0.67764 0.68071 0.68452 0.68900 0.69403 0.69953 0.70524 0.71106 0.71687 0.72234 0.72744 0.73191 0.73557 0.73831 0.74000 0.74052
0.550  0.66895 0.67033 0.67258 0.67567 0.67952 0.68404 0.68911 0.69459 0.70041 0.70628 0.71212 0.71765 0.72279 0.72728 0.73098 0.73373 0.73543 0.73597
0.555  0.66384 0.66523 0.66750 0.67062 0.67450 0.67905 0.68416 0.68969 0.69554 0.70146 0.70730 0.71293 0.71810 0.72262 0.72634 0.72911 0.73083 0.73138
0.560  0.65871 0.66010 0.66239 0.66553 0.66945 0.67403 0.67918 0.68476 0.69060 0.69662 0.70249 0.70817 0.71335 0.71788 0.72164 0.72445 0.72618 0.72676
0.565  0.65355 0.65496 0.65727 0.66043 0.66437 0.66899 0.67418 0.67979 0.68569 0.69168 0.69766 0.70336 0.70856 0.71315 0.71694 0.71975 0.72149 0.72203
0.570  0.64837 0.64979 0.65211 0.65530 0.65927 0.66392 0.66915 0.67481 0.68074 0.68677 0.69280 0.69848 0.70376 0.70839 0.71219 0.71503 0.71677 0.71733
0.575  0.64317 0.64460 0.64694 0.65014 0.65410 0.65878 0.66404 0.66978 0.67576 0.68184 0.68786 0.69362 0.69894 0.70359 0.70741 0.71026 0.71202 0.71259
0.580  0.63795 0.63939 0.64174 0.64494 0.64896 0.65367 0.65896 0.66468 0.67075 0.67687 0.68290 0.68873 0.69407 0.69871 0.70256 0.70546 0.70723 0.70782
0.585  0.63270 0.63415 0.63650 0.63974 0.64379 0.64853 0.65385 0.65961 0.66566 0.67187 0.67794 0.68380 0.68912 0.69384 0.69771 0.70060 0.70239 0.70294
0.590  0.62744 0.62889 0.63126 0.63452 0.63859 0.64336 0.64872 0.65451 0.66059 0.66678 0.67295 0.67878 0.68419 0.68893 0.69283 0.69573 0.69752 0.69809
0.595  0.62215 0.62361 0.62599 0.62928 0.63337 0.63817 0.64356 0.64938 0.65550 0.66172 0.66792 0.67378 0.67923 0.68399 0.68790 0.69082 0.69262 0.69320
0.600  0.61684 0.61830 0.62071 0.62401 0.62813 0.63295 0.63837 0.64423 0.65038 0.65664 0.66280 0.66876 0.67422 0.67898 0.68292 0.68586 0.68767 0.68827
0.605  0.61151 0.61298 0.61540 0.61872 0.62286 0.62771 0.63313 0.63901 0.64523 0.65152 0.65772 0.66370 0.66913 0.67395 0.67791 0.68085 0.68268 0.68324
0.610  0.60616 0.60764 0.61007 0.61341 0.61756 0.62239 0.62786 0.63377 0.63998 0.64636 0.65260 0.65854 0.66406 0.66890 0.67287 0.67583 0.67766 0.67824
0.615  0.60079 0.60227 0.60472 0.60807 0.61223 0.61710 0.62259 0.62854 0.63477 0.64112 0.64744 0.65341 0.65896 0.66382 0.66780 0.67077 0.67260 0.67320
0.620  0.59540 0.59689 0.59935 0.60272 0.60687 0.61178 0.61730 0.62327 0.62954 0.63591 0.64224 0.64825 0.65382 0.65868 0.66268 0.66567 0.66750 0.66812
0.625  0.58999 0.59149 0.59395 0.59733 0.60151 0.60644 0.61198 0.61798 0.62427 0.63067 0.63697 0.64306 0.64858 0.65348 0.65751 0.66050 0.66236 0.66293
0.630  0.58456 0.58606 0.58854 0.59190 0.59612 0.60108 0.60664 0.61266 0.61897 0.62539 0.63172 0.63782 0.64337 0.64829 0.65232 0.65533 0.65718 0.65777
0.635  0.57910 0.58061 0.58310 0.58647 0.59071 0.59569 0.60125 0.60725 0.61357 0.62008 0.62644 0.63250 0.63813 0.64305 0.64710 0.65011 0.65197 0.65258
0.640  0.57363 0.57514 0.57764 0.58102 0.58528 0.59027 0.59581 0.60187 0.60822 0.61468 0.62112 0.62720 0.63285 0.63778 0.64183 0.64485 0.64672 0.64734
0.645  0.56813 0.56965 0.57215 0.57555 0.57982 0.58478 0.59039 0.59647 0.60284 0.60931 0.61570 0.62187 0.62749 0.63243 0.63650 0.63953 0.64141 0.64199
0.650  0.56261 0.56414 0.56663 0.57006 0.57434 0.57931 0.58494 0.59104 0.59742 0.60392 0.61032 0.61650 0.62211 0.62708 0.63116 0.63420 0.63608 0.63668
0.655  0.55707 0.55861 0.56110 0.56455 0.56881 0.57382 0.57947 0.58557 0.59197 0.59849 0.60491 0.61103 0.61672 0.62170 0.62579 0.62883 0.63070 0.63132
0.660  0.55152 0.55306 0.55555 0.55901 0.56326 0.56831 0.57396 0.58002 0.58643 0.59295 0.59946 0.60560 0.61129 0.61627 0.62036 0.62341 0.62529 0.62585
0.665  0.54594 0.54748 0.54998 0.55345 0.55771 0.56276 0.56841 0.57450 0.58093 0.58746 0.59394 0.60012 0.60582 0.61076 0.61487 0.61793 0.61982 0.62041
0.670  0.54034 0.54188 0.54439 0.54786 0.55213 0.55720 0.56281 0.56895 0.57539 0.58194 0.58839 0.59461 0.60026 0.60526 0.60937 0.61244 0.61433 0.61493
0.675  0.53472 0.53626 0.53878 0.54224 0.54653 0.55159 0.55723 0.56338 0.56983 0.57638 0.58284 0.58899 0.59472 0.59973 0.60384 0.60690 0.60879 0.60941
0.680  0.52907 0.53062 0.53314 0.53658 0.54091 0.54592 0.55161 0.55777 0.56422 0.57078 0.57725 0.58341 0.58914 0.59415 0.59826 0.60132 0.60320 0.60377
0.685  0.52341 0.52496 0.52748 0.53092 0.53526 0.54028 0.54597 0.55213 0.55852 0.56508 0.57163 0.57779 0.58352 0.58848 0.59260 0.59567 0.59757 0.59816
0.690  0.51772 0.51927 0.52180 0.52524 0.52958 0.53461 0.54030 0.54640 0.55286 0.55942 0.56589 0.57214 0.57780 0.58282 0.58694 0.59000 0.59190 0.59251
0.695  0.51202 0.51355 0.51609 0.51954 0.52383 0.52891 0.53454 0.54071 0.54717 0.55373 0.56020 0.56643 0.57210 0.57712 0.58124 0.58430 0.58619 0.58681
0.700  0.50629 0.50782 0.51036 0.51381 0.51810 0.52318 0.52882 0.53498 0.54144 0.54800 0.55447 0.56064 0.56637 0.57138 0.57549 0.57855 0.58044 0.58101
0.705  0.50053 0.50207 0.50461 0.50806 0.51235 0.51743 0.52306 0.52922 0.53568 0.54223 0.54870 0.55487 0.56059 0.56554 0.56966 0.57273 0.57463 0.57522
0.710  0.49476 0.49629 0.49882 0.50228 0.50657 0.51158 0.51728 0.52343 0.52981 0.53636 0.54282 0.54906 0.55471 0.55972 0.56383 0.56689 0.56878 0.56939
0.715  0.48896 0.49049 0.49300 0.49648 0.50076 0.50577 0.51146 0.51754 0.52398 0.53053 0.53698 0.54320 0.54885 0.55385 0.55795 0.56100 0.56289 0.56351
0.720  0.48314 0.48467 0.48717 0.49064 0.49493 0.49994 0.50562 0.51169 0.51812 0.52466 0.53111 0.53724 0.54295 0.54794 0.55203 0.55508 0.55695 0.55752
0.725  0.47729 0.47882 0.48132 0.48475 0.48906 0.49407 0.49967 0.50580 0.51223 0.51875 0.52519 0.53131 0.53700 0.54193 0.54602 0.54907 0.55095 0.55155
0.730  0.47142 0.47294 0.47544 0.47887 0.48317 0.48817 0.49376 0.49988 0.50628 0.51272 0.51922 0.52534 0.53095 0.53593 0.54001 0.54305 0.54493 0.54553
0.735  0.46552 0.46704 0.46954 0.47295 0.47720 0.48224 0.48782 0.49393 0.50025 0.50674 0.51315 0.51932 0.52492 0.52988 0.53395 0.53697 0.53884 0.53946
0.740  0.45960 0.46112 0.46361 0.46702 0.47125 0.47627 0.48185 0.48786 0.49424 0.50072 0.50711 0.51319 0.51885 0.52379 0.52784 0.53085 0.53271 0.53328
0.745  0.45365 0.45517 0.45765 0.46105 0.46528 0.47022 0.47584 0.48184 0.48820 0.49466 0.50102 0.50709 0.51272 0.51759 0.52164 0.52466 0.52652 0.52711
0.750  0.44767 0.44919 0.45166 0.45505 0.45927 0.46420 0.46980 0.47578 0.48212 0.48855 0.49490 0.50094 0.50648 0.51140 0.51543 0.51843 0.52029 0.52089
0.755  0.44167 0.44318 0.44565 0.44903 0.45323 0.45815 0.46366 0.46969 0.47596 0.48233 0.48865 0.49475 0.50027 0.50516 0.50918 0.51216 0.51401 0.51455
0.760  0.43564 0.43714 0.43960 0.44297 0.44715 0.45205 0.45754 0.46355 0.46976 0.47615 0.48244 0.48843 0.49401 0.49887 0.50287 0.50583 0.50767 0.50823
0.765  0.42958 0.43108 0.43353 0.43688 0.44105 0.44593 0.45140 0.45730 0.46356 0.46992 0.47618 0.48215 0.48769 0.49247 0.49646 0.49942 0.50126 0.50185
0.770  0.42349 0.42498 0.42741 0.43071 0.43485 0.43976 0.44521 0.45109 0.45732 0.46364 0.46987 0.47581 0.48125 0.48609 0.49005 0.49299 0.49481 0.49541
0.775  0.41737 0.41885 0.42125 0.42456 0.42868 0.43350 0.43899 0.44483 0.45103 0.45724 0.46344 0.46942 0.47484 0.47964 0.48358 0.48651 0.48831 0.48885
0.780  0.41122 0.41269 0.41508 0.41837 0.42247 0.42727 0.43270 0.43854 0.44462 0.45088 0.45704 0.46291 0.46837 0.47314 0.47704 0.47995 0.48175 0.48230
0.785  0.40503 0.40648 0.40887 0.41215 0.41622 0.42100 0.42634 0.43220 0.43824 0.44446 0.45059 0.45643 0.46185 0.46652 0.47042 0.47332 0.47511 0.47569
0.790  0.39882 0.40025 0.40263 0.40589 0.40994 0.41469 0.42000 0.42576 0.43182 0.43800 0.44409 0.44988 0.45520 0.45991 0.46378 0.46665 0.46843 0.46901
0.795  0.39256 0.39399 0.39635 0.39959 0.40362 0.40833 0.41361 0.41931 0.42535 0.43148 0.43752 0.44328 0.44856 0.45324 0.45707 0.45993 0.46169 0.46221
0.800  0.38627 0.38769 0.39004 0.39325 0.39725 0.40193 0.40717 0.41283 0.41883 0.42484 0.43084 0.43662 0.44186 0.44650 0.45030 0.45313 0.45488 0.45541
0.805  0.37995 0.38136 0.38369 0.38687 0.39083 0.39544 0.40069 0.40631 0.41218 0.41822 0.42417 0.42984 0.43510 0.43965 0.44343 0.44624 0.44798 0.44855
0.810  0.37358 0.37498 0.37729 0.38045 0.38434 0.38894 0.39409 0.39973 0.40555 0.41155 0.41745 0.42307 0.42826 0.43279 0.43653 0.43932 0.44104 0.44161
0.815  0.36717 0.36856 0.37085 0.37395 0.37784 0.38240 0.38751 0.39309 0.39888 0.40482 0.41066 0.41623 0.42133 0.42586 0.42957 0.43233 0.43403 0.43454
0.820  0.36072 0.36210 0.36437 0.36744 0.37130 0.37582 0.38088 0.38634 0.39214 0.39794 0.40373 0.40932 0.41438 0.41886 0.42253 0.42526 0.42694 0.42747
0.825  0.35422 0.35560 0.35784 0.36088 0.36471 0.36918 0.37419 0.37961 0.38534 0.39109 0.39683 0.40229 0.40736 0.41173 0.41538 0.41809 0.41977 0.42031
0.830  0.34769 0.34904 0.35124 0.35428 0.35806 0.36249 0.36745 0.37281 0.37841 0.38418 0.38985 0.39525 0.40026 0.40459 0.40820 0.41088 0.41253 0.41302
0.835  0.34110 0.34244 0.34461 0.34762 0.35136 0.35574 0.36065 0.36595 0.37149 0.37719 0.38280 0.38814 0.39304 0.39738 0.40094 0.40358 0.40521 0.40571
0.840  0.33446 0.33579 0.33793 0.34091 0.34461 0.34888 0.35373 0.35902 0.36451 0.37014 0.37561 0.38096 0.38579 0.39008 0.39359 0.39620 0.39781 0.39832
0.845  0.32777 0.32908 0.33120 0.33414 0.33774 0.34202 0.34680 0.35197 0.35746 0.36294 0.36841 0.37362 0.37847 0.38264 0.38612 0.38871 0.39031 0.39084
0.850  0.32102 0.32232 0.32441 0.32731 0.33087 0.33509 0.33982 0.34492 0.35030 0.35574 0.36114 0.36628 0.37106 0.37518 0.37861 0.38116 0.38273 0.38320
0.855  0.31422 0.31549 0.31756 0.32042 0.32393 0.32810 0.33276 0.33779 0.34305 0.34846 0.35379 0.35886 0.36350 0.36762 0.37100 0.37351 0.37506 0.37554
0.860  0.30735 0.30861 0.31065 0.31342 0.31693 0.32103 0.32563 0.33058 0.33577 0.34110 0.34634 0.35134 0.35592 0.35997 0.36330 0.36577 0.36729 0.36778
0.865  0.30041 0.30165 0.30366 0.30640 0.30985 0.31389 0.31835 0.32329 0.32840 0.33357 0.33874 0.34366 0.34824 0.35221 0.35545 0.35790 0.35941 0.35985
0.870  0.29341 0.29461 0.29660 0.29930 0.30270 0.30661 0.31106 0.31586 0.32095 0.32604 0.33112 0.33596 0.34045 0.34433 0.34755 0.34995 0.35143 0.35188
0.875  0.28633 0.28751 0.28947 0.29212 0.29546 0.29931 0.30368 0.30840 0.31333 0.31840 0.32340 0.32815 0.33250 0.33637 0.33953 0.34188 0.34333 0.34379
0.880  0.27917 0.28033 0.28226 0.28486 0.28809 0.29192 0.29621 0.30084 0.30568 0.31067 0.31557 0.32023 0.32450 0.32829 0.33140 0.33370 0.33512 0.33552
0.885  0.27193 0.27306 0.27495 0.27751 0.28068 0.28444 0.28865 0.29319 0.29793 0.30282 0.30755 0.31213 0.31638 0.32009 0.32310 0.32537 0.32677 0.32719
0.890  0.26459 0.26571 0.26753 0.27006 0.27317 0.27685 0.28097 0.28542 0.29007 0.29479 0.29949 0.30397 0.30814 0.31172 0.31471 0.31693 0.31830 0.31873
0.895  0.25716 0.25825 0.26003 0.26251 0.26555 0.26915 0.27313 0.27748 0.28209 0.28670 0.29131 0.29569 0.29970 0.30326 0.30618 0.30835 0.30968 0.31012
0.900  0.24962 0.25069 0.25243 0.25484 0.25783 0.26129 0.26523 0.26948 0.27391 0.27849 0.28298 0.28726 0.29118 0.29466 0.29750 0.29962 0.30092 0.30129
0.905  0.24197 0.24301 0.24471 0.24704 0.24997 0.25336 0.25720 0.26134 0.26567 0.27013 0.27445 0.27868 0.28250 0.28589 0.28863 0.29070 0.29198 0.29237
0.910  0.23420 0.23521 0.23687 0.23913 0.24199 0.24529 0.24903 0.25306 0.25728 0.26155 0.26582 0.26988 0.27366 0.27691 0.27962 0.28163 0.28288 0.28328
0.915  0.22629 0.22727 0.22888 0.23109 0.23382 0.23707 0.24071 0.24462 0.24873 0.25288 0.25703 0.26098 0.26459 0.26780 0.27043 0.27238 0.27359 0.27393
0.920  0.21823 0.21919 0.22075 0.22289 0.22554 0.22869 0.23216 0.23596 0.23999 0.24403 0.24805 0.25188 0.25538 0.25849 0.26104 0.26293 0.26409 0.26444
0.925  0.21001 0.21094 0.21245 0.21452 0.21709 0.22014 0.22350 0.22717 0.23102 0.23498 0.23886 0.24257 0.24596 0.24896 0.25139 0.25323 0.25437 0.25467
0.930  0.20161 0.20250 0.20397 0.20596 0.20844 0.21134 0.21463 0.21818 0.22189 0.22570 0.22941 0.23298 0.23630 0.23916 0.24154 0.24331 0.24441 0.24472
0.935  0.19301 0.19387 0.19528 0.19720 0.19959 0.20237 0.20554 0.20896 0.21253 0.21614 0.21976 0.22319 0.22636 0.22914 0.23142 0.23312 0.23418 0.23450
0.940  0.18418 0.18501 0.18635 0.18820 0.19049 0.19316 0.19620 0.19947 0.20290 0.20637 0.20983 0.21313 0.21614 0.21882 0.22101 0.22264 0.22365 0.22391
0.945  0.17510 0.17589 0.17715 0.17891 0.18113 0.18368 0.18658 0.18966 0.19292 0.19629 0.19960 0.20274 0.20562 0.20817 0.21026 0.21181 0.21277 0.21305
0.950  0.16572 0.16646 0.16768 0.16934 0.17142 0.17388 0.17659 0.17956 0.18267 0.18587 0.18896 0.19195 0.19473 0.19712 0.19912 0.20060 0.20152 0.20175
0.955  0.15600 0.15670 0.15785 0.15943 0.16139 0.16372 0.16628 0.16909 0.17202 0.17499 0.17796 0.18079 0.18341 0.18568 0.18756 0.18896 0.18982 0.19007
0.960  0.14588 0.14654 0.14762 0.14910 0.15094 0.15309 0.15553 0.15817 0.16092 0.16371 0.16650 0.16915 0.17157 0.17373 0.17549 0.17680 0.17761 0.17781
0.965  0.13528 0.13589 0.13690 0.13827 0.13999 0.14198 0.14426 0.14671 0.14927 0.15186 0.15446 0.15692 0.15918 0.16118 0.16282 0.16403 0.16478 0.16500
0.970  0.12409 0.12465 0.12557 0.12684 0.12841 0.13025 0.13234 0.13456 0.13691 0.13934 0.14168 0.14397 0.14606 0.14787 0.14938 0.15051 0.15120 0.15138
0.975  0.11214 0.11264 0.11348 0.11463 0.11606 0.11772 0.11958 0.12162 0.12375 0.12594 0.12807 0.13012 0.13203 0.13367 0.13504 0.13606 0.13669 0.13683
0.980  0.09919 0.09964 0.10038 0.10140 0.10266 0.10413 0.10578 0.10759 0.10947 0.11138 0.11329 0.11511 0.11677 0.11825 0.11946 0.12036 0.12092 0.12104
0.985  0.08482 0.08521 0.08584 0.08671 0.08777 0.08905 0.09046 0.09201 0.09362 0.09525 0.09689 0.09844 0.09986 0.10112 0.10216 0.10293 0.10340 0.10347
0.990  0.06823 0.06854 0.06905 0.06974 0.07060 0.07161 0.07276 0.07400 0.07529 0.07661 0.07792 0.07916 0.08030 0.08131 0.08214 0.08276 0.08314 0.08320
0.995  0.04733 0.04754 0.04789 0.04836 0.04896 0.04965 0.05045 0.05129 0.05218 0.05310 0.05399 0.05485 0.05565 0.05634 0.05691 0.05734 0.05761 0.05764
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e050.dat <==
# alpha = +0.15 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998
0.010  0.99986 0.99986 0.99986 0.99986 0.99987 0.99987 0.99987 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990 0.99990
0.015  0.99969 0.99969 0.99969 0.99970 0.99970 0.99971 0.99971 0.99972 0.99973 0.99974 0.99975 0.99975 0.99976 0.99977 0.99977 0.99978 0.99978 0.99978
0.020  0.99944 0.99945 0.99945 0.99946 0.99947 0.99948 0.99949 0.99951 0.99952 0.99954 0.99955 0.99956 0.99958 0.99959 0.99960 0.99960 0.99961 0.99961
0.025  0.99913 0.99913 0.99914 0.99916 0.99917 0.99919 0.99921 0.99923 0.99925 0.99927 0.99930 0.99932 0.99934 0.99936 0.99937 0.99938 0.99939 0.99939
0.030  0.99875 0.99875 0.99877 0.99878 0.99881 0.99883 0.99886 0.99889 0.99892 0.99896 0.99899 0.99902 0.99905 0.99907 0.99909 0.99911 0.99912 0.99913
0.035  0.99829 0.99830 0.99832 0.99835 0.99837 0.99841 0.99845 0.99849 0.99853 0.99858 0.99862 0.99867 0.99870 0.99874 0.99877 0.99879 0.99880 0.99881
0.040  0.99777 0.99779 0.99781 0.99784 0.99788 0.99792 0.99797 0.99803 0.99809 0.99814 0.99820 0.99826 0.99831 0.99835 0.99839 0.99842 0.99843 0.99845
0.045  0.99718 0.99720 0.99723 0.99727 0.99731 0.99737 0.99744 0.99750 0.99758 0.99765 0.99773 0.99779 0.99786 0.99792 0.99796 0.99800 0.99802 0.99803
0.050  0.99652 0.99654 0.99658 0.99663 0.99669 0.99676 0.99683 0.99692 0.99701 0.99710 0.99719 0.99728 0.99736 0.99743 0.99748 0.99753 0.99755 0.99757
0.055  0.99580 0.99582 0.99586 0.99592 0.99599 0.99608 0.99617 0.99628 0.99638 0.99649 0.99660 0.99671 0.99680 0.99689 0.99696 0.99701 0.99704 0.99700
0.060  0.99500 0.99503 0.99508 0.99515 0.99523 0.99533 0.99545 0.99557 0.99570 0.99583 0.99596 0.99608 0.99620 0.99630 0.99638 0.99644 0.99648 0.99644
0.065  0.99413 0.99417 0.99423 0.99431 0.99441 0.99453 0.99466 0.99480 0.99495 0.99511 0.99526 0.99540 0.99554 0.99566 0.99575 0.99582 0.99587 0.99584
0.070  0.99320 0.99324 0.99331 0.99340 0.99352 0.99365 0.99381 0.99397 0.99415 0.99433 0.99450 0.99467 0.99483 0.99496 0.99508 0.99516 0.99521 0.99518
0.075  0.99220 0.99224 0.99232 0.99243 0.99256 0.99272 0.99289 0.99309 0.99329 0.99349 0.99369 0.99389 0.99406 0.99422 0.99435 0.99444 0.99450 0.99448
0.080  0.99113 0.99118 0.99127 0.99139 0.99154 0.99172 0.99192 0.99214 0.99237 0.99260 0.99283 0.99305 0.99325 0.99343 0.99357 0.99368 0.99374 0.99373
0.085  0.98999 0.99005 0.99015 0.99029 0.99046 0.99066 0.99088 0.99113 0.99139 0.99165 0.99191 0.99215 0.99238 0.99258 0.99274 0.99286 0.99294 0.99293
0.090  0.98879 0.98885 0.98897 0.98912 0.98931 0.98953 0.98978 0.99006 0.99035 0.99064 0.99093 0.99121 0.99146 0.99168 0.99187 0.99200 0.99209 0.99209
0.095  0.98751 0.98759 0.98771 0.98788 0.98810 0.98835 0.98863 0.98893 0.98925 0.98957 0.98990 0.99021 0.99049 0.99074 0.99094 0.99109 0.99119 0.99120
0.100  0.98618 0.98626 0.98640 0.98659 0.98682 0.98710 0.98740 0.98774 0.98810 0.98845 0.98881 0.98915 0.98946 0.98974 0.98997 0.99013 0.99024 0.99025
0.105  0.98477 0.98486 0.98501 0.98522 0.98548 0.98578 0.98612 0.98649 0.98688 0.98728 0.98767 0.98805 0.98839 0.98869 0.98894 0.98913 0.98924 0.98926
0.110  0.98330 0.98340 0.98357 0.98379 0.98408 0.98441 0.98478 0.98519 0.98561 0.98605 0.98648 0.98689 0.98726 0.98760 0.98787 0.98807 0.98820 0.98823
0.115  0.98176 0.98187 0.98205 0.98230 0.98261 0.98297 0.98338 0.98382 0.98429 0.98476 0.98523 0.98568 0.98608 0.98645 0.98675 0.98697 0.98710 0.98714
0.120  0.98016 0.98028 0.98048 0.98075 0.98108 0.98148 0.98192 0.98240 0.98290 0.98341 0.98393 0.98441 0.98485 0.98525 0.98557 0.98581 0.98596 0.98601
0.125  0.97850 0.97862 0.97884 0.97913 0.97949 0.97992 0.98039 0.98092 0.98146 0.98201 0.98257 0.98310 0.98357 0.98400 0.98435 0.98461 0.98477 0.98483
0.130  0.97676 0.97690 0.97713 0.97745 0.97784 0.97830 0.97882 0.97937 0.97997 0.98056 0.98116 0.98173 0.98225 0.98271 0.98308 0.98336 0.98354 0.98360
0.135  0.97497 0.97512 0.97537 0.97570 0.97612 0.97662 0.97718 0.97778 0.97841 0.97905 0.97970 0.98031 0.98087 0.98136 0.98177 0.98207 0.98225 0.98226
0.140  0.97311 0.97327 0.97353 0.97390 0.97435 0.97488 0.97548 0.97612 0.97680 0.97749 0.97818 0.97884 0.97944 0.97996 0.98040 0.98072 0.98092 0.98094
0.145  0.97119 0.97136 0.97164 0.97203 0.97251 0.97308 0.97372 0.97441 0.97514 0.97587 0.97661 0.97731 0.97795 0.97851 0.97898 0.97933 0.97954 0.97958
0.150  0.96920 0.96938 0.96969 0.97010 0.97061 0.97122 0.97190 0.97264 0.97342 0.97420 0.97498 0.97574 0.97642 0.97702 0.97752 0.97789 0.97811 0.97816
0.155  0.96715 0.96735 0.96767 0.96811 0.96866 0.96930 0.97003 0.97081 0.97164 0.97248 0.97331 0.97411 0.97484 0.97548 0.97600 0.97640 0.97664 0.97670
0.160  0.96504 0.96525 0.96559 0.96606 0.96664 0.96733 0.96810 0.96893 0.96981 0.97070 0.97158 0.97243 0.97321 0.97389 0.97444 0.97486 0.97512 0.97519
0.165  0.96287 0.96309 0.96345 0.96395 0.96456 0.96529 0.96611 0.96699 0.96792 0.96887 0.96980 0.97070 0.97152 0.97225 0.97284 0.97328 0.97355 0.97364
0.170  0.96064 0.96087 0.96125 0.96178 0.96243 0.96320 0.96406 0.96499 0.96598 0.96698 0.96797 0.96892 0.96979 0.97056 0.97119 0.97165 0.97194 0.97203
0.175  0.95834 0.95859 0.95899 0.95955 0.96023 0.96105 0.96196 0.96294 0.96398 0.96505 0.96609 0.96709 0.96801 0.96882 0.96948 0.96998 0.97028 0.97038
0.180  0.95599 0.95625 0.95667 0.95726 0.95798 0.95884 0.95980 0.96084 0.96194 0.96306 0.96416 0.96521 0.96618 0.96703 0.96773 0.96825 0.96857 0.96869
0.185  0.95357 0.95385 0.95430 0.95491 0.95567 0.95658 0.95759 0.95868 0.95984 0.96101 0.96217 0.96328 0.96430 0.96520 0.96594 0.96648 0.96682 0.96689
0.190  0.95110 0.95139 0.95186 0.95251 0.95331 0.95425 0.95532 0.95647 0.95768 0.95891 0.96013 0.96130 0.96237 0.96331 0.96409 0.96467 0.96502 0.96510
0.195  0.94857 0.94887 0.94936 0.95004 0.95089 0.95188 0.95300 0.95420 0.95547 0.95677 0.95805 0.95927 0.96040 0.96138 0.96220 0.96280 0.96317 0.96327
0.200  0.94598 0.94630 0.94681 0.94752 0.94841 0.94945 0.95062 0.95188 0.95322 0.95457 0.95591 0.95720 0.95837 0.95941 0.96026 0.96089 0.96128 0.96139
0.205  0.94333 0.94366 0.94420 0.94495 0.94587 0.94696 0.94818 0.94951 0.95090 0.95232 0.95372 0.95507 0.95630 0.95738 0.95827 0.95894 0.95934 0.95947
0.210  0.94063 0.94097 0.94154 0.94232 0.94328 0.94442 0.94570 0.94708 0.94854 0.95002 0.95149 0.95289 0.95418 0.95531 0.95624 0.95693 0.95736 0.95750
0.215  0.93787 0.93823 0.93882 0.93963 0.94064 0.94182 0.94316 0.94460 0.94613 0.94768 0.94921 0.95066 0.95201 0.95319 0.95416 0.95488 0.95533 0.95549
0.220  0.93505 0.93542 0.93604 0.93689 0.93794 0.93918 0.94057 0.94207 0.94366 0.94528 0.94687 0.94840 0.94979 0.95103 0.95204 0.95280 0.95326 0.95343
0.225  0.93218 0.93257 0.93321 0.93409 0.93519 0.93648 0.93792 0.93949 0.94114 0.94283 0.94449 0.94608 0.94753 0.94882 0.94988 0.95066 0.95114 0.95126
0.230  0.92925 0.92966 0.93032 0.93124 0.93238 0.93372 0.93523 0.93686 0.93857 0.94033 0.94206 0.94371 0.94523 0.94656 0.94766 0.94847 0.94898 0.94911
0.235  0.92627 0.92669 0.92738 0.92834 0.92952 0.93092 0.93248 0.93417 0.93596 0.93778 0.93958 0.94130 0.94287 0.94426 0.94540 0.94625 0.94677 0.94692
0.240  0.92323 0.92367 0.92439 0.92538 0.92661 0.92806 0.92969 0.93144 0.93329 0.93518 0.93705 0.93883 0.94047 0.94191 0.94309 0.94397 0.94451 0.94468
0.245  0.92014 0.92060 0.92134 0.92237 0.92365 0.92515 0.92684 0.92866 0.93058 0.93254 0.93447 0.93633 0.93802 0.93951 0.94074 0.94165 0.94221 0.94240
0.250  0.91700 0.91748 0.91825 0.91931 0.92063 0.92219 0.92394 0.92583 0.92782 0.92984 0.93185 0.93376 0.93553 0.93707 0.93834 0.93928 0.93987 0.94007
0.255  0.91381 0.91430 0.91510 0.91620 0.91757 0.91918 0.92099 0.92295 0.92501 0.92711 0.92918 0.93116 0.93299 0.93459 0.93590 0.93688 0.93748 0.93763
0.260  0.91056 0.91107 0.91190 0.91304 0.91445 0.91612 0.91799 0.92002 0.92215 0.92432 0.92646 0.92851 0.93040 0.93206 0.93342 0.93442 0.93505 0.93522
0.265  0.90727 0.90779 0.90865 0.90982 0.91128 0.91300 0.91494 0.91704 0.91924 0.92149 0.92370 0.92582 0.92777 0.92947 0.93088 0.93193 0.93258 0.93276
0.270  0.90392 0.90447 0.90535 0.90656 0.90807 0.90985 0.91184 0.91401 0.91629 0.91861 0.92090 0.92308 0.92509 0.92685 0.92831 0.92939 0.93006 0.93026
0.275  0.90053 0.90109 0.90200 0.90325 0.90481 0.90664 0.90870 0.91094 0.91328 0.91567 0.91804 0.92030 0.92237 0.92419 0.92568 0.92681 0.92749 0.92771
0.280  0.89709 0.89766 0.89860 0.89989 0.90150 0.90339 0.90552 0.90782 0.91023 0.91269 0.91513 0.91747 0.91961 0.92148 0.92303 0.92417 0.92488 0.92512
0.285  0.89359 0.89419 0.89516 0.89649 0.89814 0.90009 0.90228 0.90465 0.90714 0.90968 0.91219 0.91458 0.91680 0.91873 0.92032 0.92150 0.92224 0.92249
0.290  0.89005 0.89066 0.89166 0.89303 0.89474 0.89675 0.89900 0.90144 0.90400 0.90662 0.90920 0.91167 0.91393 0.91594 0.91757 0.91879 0.91954 0.91975
0.295  0.88647 0.88709 0.88812 0.88953 0.89129 0.89335 0.89567 0.89819 0.90082 0.90351 0.90617 0.90871 0.91104 0.91309 0.91478 0.91603 0.91681 0.91704
0.300  0.88283 0.88348 0.88454 0.88599 0.88779 0.88991 0.89230 0.89488 0.89759 0.90036 0.90309 0.90570 0.90810 0.91021 0.91194 0.91323 0.91403 0.91428
0.305  0.87915 0.87982 0.88090 0.88239 0.88425 0.88643 0.88888 0.89154 0.89432 0.89716 0.89997 0.90265 0.90512 0.90728 0.90906 0.91039 0.91120 0.91147
0.310  0.87543 0.87611 0.87722 0.87876 0.88066 0.88290 0.88542 0.88815 0.89101 0.89392 0.89681 0.89957 0.90210 0.90431 0.90614 0.90750 0.90834 0.90862
0.315  0.87166 0.87236 0.87350 0.87508 0.87703 0.87933 0.88191 0.88470 0.88764 0.89062 0.89359 0.89642 0.89903 0.90130 0.90317 0.90457 0.90543 0.90567
0.320  0.86784 0.86856 0.86974 0.87135 0.87335 0.87571 0.87835 0.88122 0.88423 0.88730 0.89034 0.89324 0.89590 0.89825 0.90017 0.90160 0.90248 0.90274
0.325  0.86399 0.86472 0.86593 0.86758 0.86963 0.87204 0.87476 0.87770 0.88079 0.88394 0.88705 0.89002 0.89275 0.89514 0.89712 0.89859 0.89949 0.89977
0.330  0.86009 0.86084 0.86207 0.86376 0.86586 0.86834 0.87112 0.87414 0.87730 0.88053 0.88371 0.88676 0.88955 0.89200 0.89402 0.89553 0.89646 0.89676
0.335  0.85614 0.85692 0.85818 0.85990 0.86206 0.86460 0.86745 0.87053 0.87378 0.87708 0.88034 0.88345 0.88632 0.88882 0.89089 0.89243 0.89338 0.89370
0.340  0.85216 0.85295 0.85424 0.85601 0.85821 0.86081 0.86373 0.86689 0.87021 0.87358 0.87692 0.88011 0.88304 0.88561 0.88772 0.88929 0.89026 0.89060
0.345  0.84813 0.84894 0.85026 0.85207 0.85433 0.85698 0.85997 0.86320 0.86659 0.87004 0.87344 0.87671 0.87972 0.88235 0.88451 0.88612 0.88710 0.88740
0.350  0.84407 0.84489 0.84624 0.84809 0.85040 0.85312 0.85617 0.85947 0.86292 0.86645 0.86994 0.87327 0.87634 0.87904 0.88125 0.88289 0.88391 0.88422
0.355  0.83996 0.84080 0.84218 0.84408 0.84644 0.84921 0.85233 0.85568 0.85923 0.86284 0.86640 0.86981 0.87293 0.87568 0.87794 0.87963 0.88067 0.88100
0.360  0.83581 0.83668 0.83808 0.84002 0.84243 0.84526 0.84844 0.85187 0.85549 0.85918 0.86282 0.86630 0.86950 0.87230 0.87461 0.87632 0.87738 0.87774
0.365  0.83163 0.83251 0.83395 0.83592 0.83839 0.84128 0.84451 0.84803 0.85172 0.85549 0.85920 0.86275 0.86602 0.86888 0.87123 0.87298 0.87406 0.87443
0.370  0.82741 0.82830 0.82977 0.83179 0.83430 0.83724 0.84055 0.84414 0.84791 0.85175 0.85554 0.85916 0.86249 0.86541 0.86781 0.86959 0.87070 0.87103
0.375  0.82315 0.82406 0.82556 0.82762 0.83018 0.83317 0.83655 0.84022 0.84406 0.84797 0.85182 0.85551 0.85891 0.86190 0.86435 0.86617 0.86730 0.86765
0.380  0.81885 0.81978 0.82131 0.82341 0.82602 0.82907 0.83252 0.83625 0.84017 0.84414 0.84808 0.85185 0.85531 0.85834 0.86084 0.86271 0.86385 0.86422
0.385  0.81451 0.81546 0.81702 0.81916 0.82181 0.82493 0.82845 0.83225 0.83622 0.84029 0.84430 0.84814 0.85167 0.85476 0.85730 0.85919 0.86036 0.86076
0.390  0.81015 0.81111 0.81270 0.81488 0.81758 0.82076 0.82434 0.82820 0.83226 0.83640 0.84049 0.84440 0.84799 0.85114 0.85372 0.85565 0.85684 0.85719
0.395  0.80574 0.80672 0.80834 0.81056 0.81331 0.81655 0.82019 0.82411 0.82825 0.83247 0.83663 0.84062 0.84427 0.84747 0.85010 0.85206 0.85327 0.85365
0.400  0.80130 0.80230 0.80395 0.80620 0.80900 0.81230 0.81600 0.82000 0.82422 0.82851 0.83274 0.83677 0.84048 0.84377 0.84645 0.84844 0.84967 0.85006
0.405  0.79682 0.79784 0.79952 0.80180 0.80466 0.80802 0.81176 0.81585 0.82014 0.82450 0.82879 0.83290 0.83669 0.84001 0.84273 0.84478 0.84603 0.84644
0.410  0.79232 0.79335 0.79506 0.79738 0.80029 0.80370 0.80751 0.81167 0.81603 0.82043 0.82482 0.82901 0.83286 0.83623 0.83900 0.84106 0.84234 0.84277
0.415  0.78777 0.78883 0.79056 0.79292 0.79588 0.79934 0.80322 0.80745 0.81185 0.81636 0.82082 0.82507 0.82899 0.83241 0.83523 0.83732 0.83862 0.83901
0.420  0.78320 0.78427 0.78603 0.78843 0.79144 0.79494 0.79890 0.80319 0.80766 0.81225 0.81678 0.82110 0.82507 0.82855 0.83141 0.83354 0.83486 0.83527
0.425  0.77859 0.77968 0.78147 0.78391 0.78696 0.79052 0.79454 0.79888 0.80345 0.80811 0.81270 0.81708 0.82109 0.82465 0.82756 0.82972 0.83105 0.83148
0.430  0.77395 0.77506 0.77687 0.77935 0.78245 0.78607 0.79015 0.79455 0.79919 0.80392 0.80855 0.81301 0.81711 0.82070 0.82365 0.82586 0.82722 0.82766
0.435  0.76928 0.77041 0.77224 0.77476 0.77791 0.78158 0.78573 0.79019 0.79490 0.79969 0.80441 0.80893 0.81309 0.81673 0.81972 0.82195 0.82333 0.82380
0.440  0.76458 0.76573 0.76758 0.77015 0.77332 0.77706 0.78124 0.78580 0.79058 0.79542 0.80022 0.80482 0.80903 0.81272 0.81576 0.81802 0.81941 0.81984
0.445  0.75985 0.76101 0.76290 0.76550 0.76871 0.77251 0.77675 0.78137 0.78619 0.79113 0.79600 0.80066 0.80493 0.80868 0.81175 0.81404 0.81546 0.81591
0.450  0.75509 0.75627 0.75818 0.76082 0.76408 0.76793 0.77223 0.77692 0.78180 0.78681 0.79175 0.79645 0.80076 0.80456 0.80770 0.81003 0.81146 0.81193
0.455  0.75031 0.75150 0.75343 0.75611 0.75941 0.76331 0.76767 0.77242 0.77738 0.78245 0.78742 0.79220 0.79659 0.80044 0.80361 0.80596 0.80742 0.80791
0.460  0.74549 0.74669 0.74866 0.75136 0.75472 0.75864 0.76309 0.76787 0.77292 0.77806 0.78309 0.78794 0.79239 0.79629 0.79949 0.80188 0.80335 0.80380
0.465  0.74064 0.74186 0.74385 0.74659 0.74999 0.75397 0.75847 0.76331 0.76843 0.77359 0.77873 0.78364 0.78815 0.79210 0.79534 0.79775 0.79924 0.79971
0.470  0.73577 0.73701 0.73902 0.74178 0.74524 0.74927 0.75382 0.75873 0.76391 0.76914 0.77434 0.77931 0.78386 0.78786 0.79114 0.79359 0.79509 0.79558
0.475  0.73087 0.73212 0.73416 0.73695 0.74045 0.74453 0.74913 0.75411 0.75931 0.76465 0.76991 0.77490 0.77952 0.78356 0.78689 0.78938 0.79090 0.79141
0.480  0.72594 0.72721 0.72927 0.73210 0.73564 0.73977 0.74440 0.74946 0.75473 0.76012 0.76542 0.77049 0.77517 0.77926 0.78262 0.78513 0.78668 0.78715
0.485  0.72099 0.72227 0.72436 0.72722 0.73079 0.73498 0.73967 0.74478 0.75011 0.75557 0.76091 0.76606 0.77078 0.77492 0.77832 0.78085 0.78241 0.78290
0.490  0.71601 0.71730 0.71941 0.72231 0.72591 0.73016 0.73490 0.74003 0.74546 0.75093 0.75639 0.76158 0.76636 0.77054 0.77398 0.77654 0.77811 0.77862
0.495  0.71100 0.71230 0.71445 0.71737 0.72101 0.72531 0.73011 0.73529 0.74078 0.74631 0.75182 0.75708 0.76186 0.76609 0.76958 0.77218 0.77377 0.77430
0.500  0.70597 0.70728 0.70945 0.71241 0.71609 0.72040 0.72528 0.73052 0.73606 0.74166 0.74723 0.75249 0.75737 0.76165 0.76516 0.76777 0.76939 0.76994
0.505  0.70091 0.70224 0.70443 0.70742 0.71114 0.71550 0.72043 0.72572 0.73128 0.73697 0.74255 0.74792 0.75285 0.75717 0.76071 0.76335 0.76498 0.76549
0.510  0.69583 0.69717 0.69938 0.70240 0.70616 0.71056 0.71550 0.72090 0.72650 0.73226 0.73789 0.74331 0.74829 0.75264 0.75622 0.75888 0.76053 0.76106
0.515  0.69073 0.69208 0.69430 0.69736 0.70116 0.70560 0.71059 0.71604 0.72170 0.72746 0.73320 0.73867 0.74368 0.74807 0.75169 0.75438 0.75604 0.75658
0.520  0.68560 0.68696 0.68920 0.69230 0.69613 0.70062 0.70566 0.71110 0.71687 0.72268 0.72847 0.73398 0.73901 0.74346 0.74710 0.74982 0.75150 0.75208
0.525  0.68044 0.68183 0.68409 0.68719 0.69107 0.69561 0.70069 0.70619 0.71200 0.71787 0.72371 0.72923 0.73435 0.73883 0.74251 0.74525 0.74694 0.74747
0.530  0.67527 0.67666 0.67894 0.68207 0.68598 0.69057 0.69570 0.70124 0.70706 0.71303 0.71887 0.72449 0.72965 0.73417 0.73788 0.74064 0.74234 0.74289
0.535  0.67007 0.67148 0.67378 0.67693 0.68086 0.68550 0.69068 0.69627 0.70214 0.70816 0.71404 0.71971 0.72491 0.72946 0.73320 0.73599 0.73770 0.73827
0.540  0.66485 0.66627 0.66859 0.67177 0.67573 0.68037 0.68562 0.69127 0.69719 0.70320 0.70919 0.71490 0.72010 0.72470 0.72847 0.73128 0.73302 0.73361
0.545  0.65961 0.66104 0.66338 0.66659 0.67058 0.67526 0.68051 0.68624 0.69221 0.69827 0.70431 0.71001 0.71530 0.71993 0.72373 0.72656 0.72830 0.72885
0.550  0.65434 0.65579 0.65814 0.66138 0.66540 0.67012 0.67541 0.68114 0.68719 0.69331 0.69938 0.70513 0.71046 0.71512 0.71895 0.72180 0.72356 0.72412
0.555  0.64906 0.65051 0.65289 0.65614 0.66020 0.66495 0.67029 0.67605 0.68214 0.68831 0.69438 0.70023 0.70559 0.71028 0.71413 0.71700 0.71877 0.71935
0.560  0.64375 0.64521 0.64761 0.65089 0.65497 0.65976 0.66513 0.67094 0.67703 0.68329 0.68940 0.69528 0.70066 0.70536 0.70925 0.71216 0.71394 0.71454
0.565  0.63842 0.63990 0.64231 0.64561 0.64972 0.65455 0.65996 0.66581 0.67194 0.67818 0.68439 0.69030 0.69569 0.70045 0.70436 0.70727 0.70907 0.70963
0.570  0.63308 0.63456 0.63699 0.64031 0.64445 0.64930 0.65475 0.66064 0.66682 0.67309 0.67934 0.68525 0.69072 0.69550 0.69944 0.70237 0.70417 0.70475
0.575  0.62771 0.62920 0.63164 0.63498 0.63912 0.64400 0.64947 0.65544 0.66166 0.66798 0.67423 0.68020 0.68571 0.69053 0.69448 0.69742 0.69924 0.69983
0.580  0.62232 0.62382 0.62627 0.62962 0.63380 0.63871 0.64422 0.65018 0.65648 0.66283 0.66910 0.67513 0.68066 0.68547 0.68945 0.69243 0.69426 0.69487
0.585  0.61691 0.61842 0.62087 0.62425 0.62846 0.63340 0.63894 0.64493 0.65122 0.65766 0.66396 0.67002 0.67554 0.68041 0.68441 0.68740 0.68924 0.68981
0.590  0.61148 0.61300 0.61546 0.61886 0.62310 0.62806 0.63364 0.63966 0.64598 0.65240 0.65879 0.66483 0.67043 0.67533 0.67935 0.68234 0.68419 0.68478
0.595  0.60603 0.60755 0.61004 0.61346 0.61771 0.62271 0.62830 0.63436 0.64071 0.64716 0.65359 0.65966 0.66528 0.67020 0.67424 0.67725 0.67910 0.67971
0.600  0.60056 0.60209 0.60459 0.60803 0.61231 0.61732 0.62295 0.62904 0.63542 0.64191 0.64829 0.65446 0.66010 0.66502 0.66908 0.67211 0.67397 0.67460
0.605  0.59508 0.59660 0.59912 0.60258 0.60688 0.61191 0.61755 0.62365 0.63009 0.63661 0.64304 0.64922 0.65484 0.65980 0.66389 0.66692 0.66880 0.66939
0.610  0.58957 0.59111 0.59364 0.59710 0.60142 0.60644 0.61211 0.61825 0.62469 0.63129 0.63774 0.64389 0.64959 0.65458 0.65867 0.66172 0.66360 0.66420
0.615  0.58405 0.58559 0.58813 0.59161 0.59593 0.60099 0.60669 0.61285 0.61931 0.62588 0.63241 0.63859 0.64431 0.64931 0.65342 0.65647 0.65836 0.65898
0.620  0.57850 0.58005 0.58260 0.58610 0.59041 0.59551 0.60123 0.60742 0.61391 0.62050 0.62704 0.63325 0.63899 0.64400 0.64812 0.65119 0.65308 0.65372
0.625  0.57294 0.57449 0.57706 0.58056 0.58490 0.59001 0.59575 0.60197 0.60847 0.61509 0.62161 0.62788 0.63359 0.63863 0.64277 0.64585 0.64776 0.64836
0.630  0.56736 0.56892 0.57149 0.57498 0.57936 0.58449 0.59025 0.59648 0.60301 0.60965 0.61619 0.62247 0.62820 0.63326 0.63741 0.64050 0.64240 0.64302
0.635  0.56176 0.56332 0.56590 0.56940 0.57380 0.57895 0.58471 0.59092 0.59746 0.60417 0.61073 0.61698 0.62278 0.62785 0.63201 0.63510 0.63701 0.63764
0.640  0.55614 0.55771 0.56029 0.56381 0.56821 0.57337 0.57912 0.58538 0.59194 0.59861 0.60525 0.61152 0.61732 0.62240 0.62656 0.62966 0.63158 0.63222
0.645  0.55050 0.55208 0.55467 0.55819 0.56261 0.56774 0.57354 0.57982 0.58640 0.59308 0.59967 0.60602 0.61180 0.61688 0.62106 0.62417 0.62610 0.62670
0.650  0.54484 0.54643 0.54900 0.55256 0.55698 0.56212 0.56794 0.57423 0.58082 0.58752 0.59412 0.60048 0.60625 0.61136 0.61555 0.61866 0.62059 0.62121
0.655  0.53917 0.54076 0.54334 0.54690 0.55131 0.55649 0.56231 0.56862 0.57522 0.58193 0.58854 0.59485 0.60069 0.60580 0.61000 0.61311 0.61504 0.61567
0.660  0.53348 0.53507 0.53765 0.54122 0.54562 0.55083 0.55666 0.56292 0.56953 0.57624 0.58293 0.58925 0.59509 0.60021 0.60440 0.60752 0.60945 0.61004
0.665  0.52777 0.52936 0.53195 0.53552 0.53993 0.54514 0.55097 0.55725 0.56387 0.57059 0.57726 0.58361 0.58946 0.59453 0.59874 0.60187 0.60381 0.60442
0.670  0.52204 0.52364 0.52623 0.52980 0.53422 0.53944 0.54523 0.55156 0.55818 0.56492 0.57155 0.57794 0.58374 0.58887 0.59307 0.59621 0.59814 0.59876
0.675  0.51630 0.51789 0.52049 0.52405 0.52849 0.53370 0.53951 0.54584 0.55247 0.55920 0.56584 0.57217 0.57803 0.58316 0.58737 0.59050 0.59243 0.59307
0.680  0.51053 0.51213 0.51472 0.51827 0.52273 0.52790 0.53376 0.54009 0.54672 0.55346 0.56010 0.56643 0.57229 0.57742 0.58162 0.58475 0.58668 0.58727
0.685  0.50475 0.50634 0.50894 0.51249 0.51695 0.52212 0.52798 0.53431 0.54088 0.54762 0.55432 0.56065 0.56651 0.57159 0.57580 0.57894 0.58088 0.58149
0.690  0.49895 0.50054 0.50314 0.50669 0.51115 0.51632 0.52218 0.52845 0.53508 0.54181 0.54845 0.55484 0.56064 0.56577 0.56998 0.57311 0.57505 0.57567
0.695  0.49312 0.49470 0.49732 0.50087 0.50528 0.51050 0.51629 0.52262 0.52924 0.53598 0.54261 0.54898 0.55479 0.55991 0.56411 0.56724 0.56917 0.56981
0.700  0.48728 0.48886 0.49148 0.49502 0.49943 0.50465 0.51044 0.51676 0.52338 0.53011 0.53673 0.54305 0.54890 0.55401 0.55820 0.56133 0.56325 0.56384
0.705  0.48142 0.48300 0.48561 0.48916 0.49356 0.49877 0.50456 0.51087 0.51748 0.52419 0.53082 0.53713 0.54297 0.54803 0.55223 0.55535 0.55728 0.55789
0.710  0.47555 0.47712 0.47972 0.48327 0.48767 0.49282 0.49865 0.50495 0.51149 0.51820 0.52480 0.53117 0.53694 0.54205 0.54624 0.54935 0.55128 0.55190
0.715  0.46965 0.47122 0.47380 0.47736 0.48175 0.48690 0.49272 0.49895 0.50554 0.51223 0.51882 0.52517 0.53094 0.53603 0.54021 0.54331 0.54523 0.54586
0.720  0.46373 0.46530 0.46787 0.47142 0.47581 0.48095 0.48676 0.49297 0.49955 0.50623 0.51281 0.51908 0.52489 0.52997 0.53413 0.53723 0.53914 0.53973
0.725  0.45779 0.45936 0.46192 0.46543 0.46985 0.47497 0.48071 0.48697 0.49353 0.50019 0.50676 0.51301 0.51880 0.52382 0.52798 0.53108 0.53299 0.53360
0.730  0.45183 0.45339 0.45595 0.45946 0.46385 0.46897 0.47469 0.48094 0.48747 0.49405 0.50066 0.50690 0.51261 0.51767 0.52182 0.52490 0.52681 0.52743
0.735  0.44585 0.44741 0.44996 0.45346 0.45780 0.46294 0.46865 0.47487 0.48132 0.48795 0.49447 0.50075 0.50645 0.51148 0.51562 0.51869 0.52058 0.52121
0.740  0.43985 0.44140 0.44395 0.44743 0.45176 0.45688 0.46257 0.46871 0.47521 0.48181 0.48831 0.49450 0.50024 0.50525 0.50936 0.51242 0.51431 0.51489
0.745  0.43382 0.43537 0.43791 0.44138 0.44569 0.45074 0.45647 0.46258 0.46906 0.47563 0.48210 0.48827 0.49398 0.49893 0.50303 0.50609 0.50797 0.50858
0.750  0.42778 0.42932 0.43185 0.43531 0.43960 0.44463 0.45033 0.45643 0.46287 0.46941 0.47586 0.48200 0.48763 0.49261 0.49669 0.49973 0.50161 0.50222
0.755  0.42171 0.42325 0.42576 0.42920 0.43348 0.43849 0.44411 0.45023 0.45661 0.46309 0.46951 0.47569 0.48129 0.48624 0.49030 0.49333 0.49519 0.49575
0.760  0.41562 0.41715 0.41965 0.42308 0.42734 0.43232 0.43791 0.44401 0.45032 0.45680 0.46319 0.46927 0.47490 0.47983 0.48387 0.48687 0.48872 0.48929
0.765  0.40950 0.41102 0.41351 0.41692 0.42116 0.42612 0.43168 0.43768 0.44403 0.45048 0.45682 0.46287 0.46847 0.47332 0.47734 0.48034 0.48219 0.48278
0.770  0.40336 0.40487 0.40734 0.41070 0.41491 0.41989 0.42542 0.43138 0.43770 0.44411 0.45041 0.45643 0.46193 0.46681 0.47081 0.47378 0.47562 0.47622
0.775  0.39719 0.39870 0.40114 0.40450 0.40868 0.41357 0.41912 0.42505 0.43133 0.43762 0.44390 0.44994 0.45541 0.46026 0.46423 0.46718 0.46900 0.46955
0.780  0.39100 0.39249 0.39492 0.39826 0.40241 0.40728 0.41277 0.41869 0.42485 0.43117 0.43740 0.44334 0.44884 0.45365 0.45758 0.46051 0.46232 0.46288
0.785  0.38478 0.38625 0.38867 0.39199 0.39612 0.40095 0.40636 0.41228 0.41840 0.42468 0.43087 0.43676 0.44222 0.44694 0.45086 0.45377 0.45557 0.45616
0.790  0.37854 0.37999 0.38240 0.38569 0.38979 0.39459 0.39996 0.40579 0.41191 0.41814 0.42428 0.43013 0.43548 0.44022 0.44411 0.44700 0.44879 0.44938
0.795  0.37226 0.37371 0.37609 0.37936 0.38343 0.38819 0.39352 0.39928 0.40537 0.41155 0.41764 0.42345 0.42876 0.43346 0.43731 0.44018 0.44195 0.44248
0.800  0.36595 0.36739 0.36976 0.37300 0.37703 0.38176 0.38704 0.39275 0.39879 0.40486 0.41090 0.41670 0.42198 0.42663 0.43045 0.43329 0.43504 0.43559
0.805  0.35962 0.36104 0.36339 0.36660 0.37059 0.37524 0.38052 0.38619 0.39210 0.39818 0.40416 0.40986 0.41514 0.41971 0.42350 0.42632 0.42806 0.42863
0.810  0.35325 0.35466 0.35698 0.36017 0.36409 0.36872 0.37390 0.37957 0.38544 0.39146 0.39738 0.40302 0.40823 0.41277 0.41652 0.41931 0.42103 0.42161
0.815  0.34684 0.34824 0.35055 0.35366 0.35758 0.36217 0.36730 0.37290 0.37872 0.38468 0.39054 0.39613 0.40125 0.40578 0.40949 0.41224 0.41394 0.41447
0.820  0.34040 0.34179 0.34407 0.34716 0.35103 0.35557 0.36065 0.36614 0.37195 0.37778 0.38358 0.38917 0.39424 0.39872 0.40238 0.40511 0.40679 0.40732
0.825  0.33392 0.33530 0.33755 0.34061 0.34444 0.34893 0.35396 0.35939 0.36513 0.37090 0.37664 0.38210 0.38717 0.39154 0.39518 0.39788 0.39955 0.40010
0.830  0.32741 0.32877 0.33097 0.33402 0.33781 0.34225 0.34722 0.35259 0.35819 0.36396 0.36963 0.37503 0.38003 0.38435 0.38795 0.39061 0.39226 0.39276
0.835  0.32086 0.32220 0.32438 0.32739 0.33113 0.33551 0.34042 0.34573 0.35127 0.35696 0.36256 0.36789 0.37277 0.37710 0.38064 0.38327 0.38489 0.38540
0.840  0.31426 0.31559 0.31774 0.32071 0.32440 0.32868 0.33352 0.33881 0.34428 0.34990 0.35536 0.36069 0.36550 0.36977 0.37326 0.37585 0.37745 0.37796
0.845  0.30763 0.30893 0.31105 0.31399 0.31759 0.32185 0.32663 0.33178 0.33724 0.34271 0.34816 0.35335 0.35816 0.36232 0.36577 0.36834 0.36992 0.37045
0.850  0.30094 0.30223 0.30432 0.30721 0.31076 0.31497 0.31967 0.32475 0.33011 0.33552 0.34090 0.34601 0.35074 0.35484 0.35824 0.36077 0.36233 0.36280
0.855  0.29421 0.29548 0.29754 0.30038 0.30388 0.30802 0.31266 0.31766 0.32289 0.32827 0.33356 0.33859 0.34320 0.34728 0.35063 0.35311 0.35464 0.35512
0.860  0.28742 0.28867 0.29070 0.29346 0.29694 0.30102 0.30558 0.31050 0.31565 0.32094 0.32613 0.33109 0.33563 0.33964 0.34293 0.34537 0.34687 0.34736
0.865  0.28058 0.28180 0.28380 0.28652 0.28994 0.29395 0.29838 0.30327 0.30834 0.31347 0.31858 0.32345 0.32797 0.33190 0.33510 0.33751 0.33900 0.33945
0.870  0.27368 0.27487 0.27685 0.27952 0.28288 0.28676 0.29117 0.29592 0.30095 0.30599 0.31101 0.31579 0.32022 0.32405 0.32723 0.32959 0.33105 0.33149
0.875  0.26672 0.26789 0.26983 0.27245 0.27575 0.27956 0.28388 0.28854 0.29341 0.29842 0.30335 0.30804 0.31233 0.31613 0.31925 0.32156 0.32299 0.32344
0.880  0.25969 0.26083 0.26274 0.26531 0.26850 0.27228 0.27651 0.28108 0.28586 0.29077 0.29559 0.30019 0.30439 0.30812 0.31117 0.31343 0.31483 0.31523
0.885  0.25259 0.25371 0.25557 0.25809 0.26122 0.26492 0.26906 0.27354 0.27821 0.28301 0.28768 0.29218 0.29635 0.29999 0.30294 0.30517 0.30654 0.30696
0.890  0.24542 0.24651 0.24831 0.25080 0.25385 0.25747 0.26152 0.26589 0.27047 0.27510 0.27972 0.28412 0.28820 0.29171 0.29464 0.29681 0.29815 0.29857
0.895  0.23816 0.23923 0.24098 0.24341 0.24640 0.24993 0.25384 0.25810 0.26262 0.26715 0.27166 0.27595 0.27988 0.28336 0.28621 0.28833 0.28963 0.29006
0.900  0.23081 0.23186 0.23357 0.23593 0.23885 0.24225 0.24610 0.25026 0.25461 0.25908 0.26347 0.26766 0.27149 0.27488 0.27765 0.27972 0.28099 0.28136
0.905  0.22337 0.22439 0.22606 0.22833 0.23120 0.23451 0.23826 0.24231 0.24654 0.25089 0.25511 0.25923 0.26296 0.26625 0.26893 0.27094 0.27219 0.27257
0.910  0.21583 0.21682 0.21844 0.22065 0.22343 0.22665 0.23030 0.23423 0.23834 0.24251 0.24666 0.25062 0.25429 0.25745 0.26008 0.26203 0.26324 0.26363
0.915  0.20817 0.20913 0.21070 0.21285 0.21551 0.21867 0.22220 0.22601 0.23000 0.23404 0.23807 0.24191 0.24542 0.24853 0.25108 0.25297 0.25414 0.25447
0.920  0.20039 0.20132 0.20284 0.20492 0.20749 0.21055 0.21392 0.21761 0.22151 0.22543 0.22932 0.23303 0.23642 0.23943 0.24189 0.24372 0.24485 0.24519
0.925  0.19247 0.19337 0.19484 0.19684 0.19933 0.20228 0.20553 0.20909 0.21281 0.21664 0.22039 0.22398 0.22725 0.23015 0.23250 0.23427 0.23537 0.23566
0.930  0.18440 0.18527 0.18668 0.18861 0.19100 0.19380 0.19698 0.20040 0.20398 0.20766 0.21123 0.21468 0.21787 0.22063 0.22292 0.22462 0.22568 0.22598
0.935  0.17616 0.17699 0.17835 0.18020 0.18250 0.18518 0.18823 0.19152 0.19495 0.19843 0.20190 0.20521 0.20825 0.21092 0.21311 0.21474 0.21575 0.21606
0.940  0.16773 0.16852 0.16982 0.17159 0.17379 0.17636 0.17927 0.18241 0.18570 0.18902 0.19234 0.19550 0.19839 0.20095 0.20305 0.20461 0.20557 0.20583
0.945  0.15908 0.15984 0.16105 0.16273 0.16485 0.16730 0.17006 0.17301 0.17614 0.17935 0.18251 0.18551 0.18827 0.19070 0.19269 0.19417 0.19509 0.19536
0.950  0.15019 0.15090 0.15205 0.15364 0.15562 0.15797 0.16055 0.16338 0.16634 0.16939 0.17233 0.17518 0.17783 0.18010 0.18200 0.18341 0.18428 0.18450
0.955  0.14100 0.14166 0.14276 0.14426 0.14612 0.14833 0.15076 0.15343 0.15622 0.15904 0.16186 0.16454 0.16702 0.16916 0.17095 0.17227 0.17309 0.17332
0.960  0.13148 0.13210 0.13312 0.13452 0.13626 0.13829 0.14060 0.14309 0.14570 0.14833 0.15097 0.15347 0.15576 0.15780 0.15946 0.16070 0.16146 0.16165
0.965  0.12154 0.12212 0.12306 0.12436 0.12597 0.12785 0.12999 0.13230 0.13471 0.13715 0.13959 0.14191 0.14403 0.14591 0.14745 0.14859 0.14930 0.14950
0.970  0.11110 0.11163 0.11250 0.11368 0.11516 0.11688 0.11884 0.12091 0.12312 0.12539 0.12758 0.12973 0.13168 0.13337 0.13479 0.13584 0.13649 0.13666
0.975  0.10002 0.10050 0.10128 0.10235 0.10367 0.10523 0.10696 0.10886 0.11084 0.11288 0.11486 0.11677 0.11855 0.12007 0.12134 0.12229 0.12288 0.12302
0.980  0.08809 0.08851 0.08920 0.09014 0.09131 0.09267 0.09419 0.09587 0.09761 0.09938 0.10115 0.10283 0.10436 0.10573 0.10685 0.10768 0.10819 0.10831
0.985  0.07496 0.07531 0.07590 0.07669 0.07767 0.07884 0.08014 0.08155 0.08304 0.08453 0.08604 0.08746 0.08876 0.08992 0.09087 0.09158 0.09201 0.09208
0.990  0.05993 0.06021 0.06068 0.06130 0.06208 0.06300 0.06405 0.06517 0.06635 0.06754 0.06874 0.06987 0.07091 0.07182 0.07257 0.07313 0.07348 0.07354
0.995  0.04122 0.04141 0.04173 0.04215 0.04269 0.04331 0.04402 0.04478 0.04558 0.04640 0.04720 0.04797 0.04869 0.04931 0.04982 0.05021 0.05045 0.05048
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e060.dat <==
# alpha = +0.15 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99985 0.99985 0.99986 0.99986 0.99986 0.99986 0.99987 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990
0.015  0.99967 0.99967 0.99968 0.99968 0.99969 0.99969 0.99970 0.99971 0.99972 0.99973 0.99973 0.99974 0.99975 0.99976 0.99976 0.99977 0.99977 0.99977
0.020  0.99941 0.99942 0.99942 0.99943 0.99944 0.99945 0.99947 0.99948 0.99950 0.99951 0.99953 0.99954 0.99956 0.99957 0.99958 0.99959 0.99959 0.99959
0.025  0.99908 0.99909 0.99910 0.99911 0.99913 0.99915 0.99917 0.99919 0.99921 0.99924 0.99926 0.99929 0.99931 0.99933 0.99934 0.99935 0.99936 0.99936
0.030  0.99868 0.99869 0.99870 0.99872 0.99874 0.99877 0.99880 0.99883 0.99887 0.99890 0.99894 0.99897 0.99900 0.99903 0.99905 0.99907 0.99908 0.99908
0.035  0.99821 0.99822 0.99824 0.99826 0.99829 0.99833 0.99837 0.99841 0.99846 0.99851 0.99856 0.99860 0.99864 0.99868 0.99871 0.99873 0.99874 0.99875
0.040  0.99766 0.99767 0.99770 0.99773 0.99777 0.99782 0.99787 0.99793 0.99799 0.99805 0.99811 0.99817 0.99823 0.99827 0.99831 0.99834 0.99836 0.99837
0.045  0.99704 0.99706 0.99709 0.99713 0.99718 0.99724 0.99731 0.99738 0.99746 0.99754 0.99761 0.99769 0.99776 0.99782 0.99786 0.99790 0.99792 0.99794
0.050  0.99634 0.99637 0.99640 0.99645 0.99652 0.99659 0.99668 0.99677 0.99686 0.99696 0.99705 0.99715 0.99723 0.99730 0.99736 0.99741 0.99744 0.99745
0.055  0.99558 0.99561 0.99565 0.99571 0.99579 0.99588 0.99598 0.99609 0.99620 0.99632 0.99644 0.99655 0.99665 0.99674 0.99681 0.99686 0.99690 0.99687
0.060  0.99474 0.99477 0.99483 0.99490 0.99499 0.99510 0.99522 0.99535 0.99548 0.99562 0.99576 0.99589 0.99601 0.99612 0.99620 0.99627 0.99631 0.99628
0.065  0.99383 0.99387 0.99393 0.99402 0.99412 0.99425 0.99439 0.99454 0.99470 0.99487 0.99503 0.99518 0.99532 0.99545 0.99555 0.99562 0.99567 0.99565
0.070  0.99285 0.99289 0.99296 0.99306 0.99319 0.99333 0.99350 0.99367 0.99386 0.99405 0.99423 0.99441 0.99458 0.99472 0.99484 0.99492 0.99498 0.99496
0.075  0.99179 0.99184 0.99193 0.99204 0.99218 0.99235 0.99254 0.99274 0.99295 0.99317 0.99338 0.99359 0.99377 0.99394 0.99407 0.99417 0.99424 0.99422
0.080  0.99067 0.99073 0.99082 0.99095 0.99111 0.99130 0.99151 0.99174 0.99199 0.99223 0.99248 0.99271 0.99292 0.99311 0.99326 0.99337 0.99344 0.99344
0.085  0.98947 0.98954 0.98964 0.98979 0.98997 0.99019 0.99042 0.99068 0.99096 0.99123 0.99151 0.99177 0.99201 0.99222 0.99239 0.99252 0.99260 0.99260
0.090  0.98821 0.98828 0.98840 0.98856 0.98877 0.98900 0.98927 0.98956 0.98987 0.99018 0.99048 0.99078 0.99104 0.99128 0.99148 0.99162 0.99171 0.99171
0.095  0.98687 0.98695 0.98708 0.98727 0.98749 0.98776 0.98805 0.98838 0.98872 0.98906 0.98940 0.98973 0.99003 0.99029 0.99050 0.99066 0.99076 0.99078
0.100  0.98546 0.98555 0.98570 0.98590 0.98615 0.98644 0.98677 0.98713 0.98751 0.98789 0.98826 0.98862 0.98895 0.98924 0.98948 0.98966 0.98977 0.98979
0.105  0.98399 0.98409 0.98425 0.98447 0.98474 0.98507 0.98543 0.98582 0.98623 0.98665 0.98707 0.98746 0.98783 0.98815 0.98841 0.98860 0.98872 0.98875
0.110  0.98244 0.98255 0.98273 0.98297 0.98327 0.98362 0.98402 0.98445 0.98490 0.98536 0.98582 0.98625 0.98664 0.98700 0.98728 0.98749 0.98763 0.98766
0.115  0.98083 0.98094 0.98114 0.98140 0.98173 0.98211 0.98255 0.98302 0.98351 0.98401 0.98451 0.98498 0.98541 0.98579 0.98611 0.98634 0.98648 0.98652
0.120  0.97914 0.97927 0.97948 0.97977 0.98012 0.98054 0.98101 0.98152 0.98206 0.98260 0.98314 0.98365 0.98412 0.98454 0.98488 0.98513 0.98528 0.98533
0.125  0.97739 0.97753 0.97775 0.97807 0.97845 0.97890 0.97941 0.97997 0.98055 0.98113 0.98172 0.98227 0.98278 0.98323 0.98360 0.98387 0.98404 0.98410
0.130  0.97557 0.97572 0.97596 0.97630 0.97671 0.97720 0.97775 0.97835 0.97897 0.97961 0.98024 0.98084 0.98139 0.98187 0.98227 0.98256 0.98274 0.98281
0.135  0.97368 0.97384 0.97411 0.97447 0.97491 0.97544 0.97603 0.97667 0.97735 0.97802 0.97870 0.97935 0.97994 0.98046 0.98088 0.98120 0.98140 0.98142
0.140  0.97173 0.97190 0.97218 0.97257 0.97305 0.97361 0.97425 0.97493 0.97566 0.97638 0.97711 0.97780 0.97844 0.97899 0.97945 0.97979 0.98000 0.98003
0.145  0.96971 0.96989 0.97019 0.97061 0.97112 0.97173 0.97240 0.97314 0.97391 0.97469 0.97546 0.97621 0.97688 0.97748 0.97797 0.97833 0.97855 0.97860
0.150  0.96762 0.96782 0.96814 0.96858 0.96913 0.96977 0.97050 0.97128 0.97210 0.97294 0.97376 0.97455 0.97528 0.97591 0.97643 0.97682 0.97706 0.97712
0.155  0.96547 0.96568 0.96602 0.96649 0.96707 0.96776 0.96853 0.96936 0.97024 0.97113 0.97201 0.97285 0.97362 0.97429 0.97485 0.97526 0.97551 0.97558
0.160  0.96325 0.96348 0.96384 0.96434 0.96495 0.96569 0.96650 0.96738 0.96832 0.96926 0.97019 0.97109 0.97191 0.97263 0.97321 0.97365 0.97392 0.97400
0.165  0.96097 0.96121 0.96159 0.96212 0.96277 0.96355 0.96442 0.96535 0.96634 0.96734 0.96833 0.96927 0.97015 0.97091 0.97153 0.97199 0.97228 0.97237
0.170  0.95863 0.95887 0.95928 0.95984 0.96053 0.96135 0.96227 0.96326 0.96430 0.96537 0.96641 0.96741 0.96833 0.96914 0.96980 0.97029 0.97059 0.97069
0.175  0.95622 0.95648 0.95691 0.95750 0.95823 0.95910 0.96006 0.96111 0.96221 0.96333 0.96444 0.96549 0.96646 0.96731 0.96801 0.96853 0.96885 0.96896
0.180  0.95374 0.95402 0.95447 0.95510 0.95587 0.95678 0.95780 0.95890 0.96006 0.96125 0.96241 0.96352 0.96454 0.96544 0.96618 0.96672 0.96706 0.96718
0.185  0.95121 0.95150 0.95198 0.95263 0.95344 0.95440 0.95548 0.95664 0.95786 0.95910 0.96033 0.96150 0.96257 0.96352 0.96429 0.96487 0.96522 0.96530
0.190  0.94861 0.94892 0.94942 0.95011 0.95096 0.95197 0.95310 0.95432 0.95560 0.95690 0.95819 0.95943 0.96055 0.96154 0.96236 0.96297 0.96334 0.96343
0.195  0.94595 0.94628 0.94680 0.94752 0.94842 0.94947 0.95066 0.95194 0.95329 0.95465 0.95601 0.95730 0.95848 0.95952 0.96038 0.96101 0.96140 0.96151
0.200  0.94323 0.94357 0.94412 0.94488 0.94582 0.94692 0.94817 0.94951 0.95092 0.95235 0.95377 0.95512 0.95636 0.95745 0.95834 0.95901 0.95942 0.95954
0.205  0.94046 0.94081 0.94138 0.94218 0.94316 0.94431 0.94561 0.94702 0.94849 0.94999 0.95147 0.95289 0.95419 0.95533 0.95626 0.95696 0.95739 0.95752
0.210  0.93762 0.93798 0.93859 0.93941 0.94044 0.94165 0.94300 0.94447 0.94602 0.94759 0.94913 0.95061 0.95197 0.95316 0.95414 0.95486 0.95531 0.95546
0.215  0.93472 0.93510 0.93573 0.93660 0.93767 0.93893 0.94034 0.94187 0.94349 0.94512 0.94674 0.94828 0.94970 0.95094 0.95196 0.95272 0.95319 0.95335
0.220  0.93176 0.93216 0.93282 0.93372 0.93484 0.93615 0.93763 0.93922 0.94090 0.94261 0.94429 0.94590 0.94737 0.94867 0.94973 0.95053 0.95101 0.95119
0.225  0.92875 0.92917 0.92985 0.93079 0.93195 0.93332 0.93485 0.93651 0.93826 0.94004 0.94180 0.94347 0.94500 0.94635 0.94747 0.94829 0.94879 0.94893
0.230  0.92568 0.92611 0.92682 0.92780 0.92901 0.93043 0.93203 0.93375 0.93557 0.93742 0.93925 0.94099 0.94259 0.94399 0.94514 0.94600 0.94653 0.94668
0.235  0.92255 0.92300 0.92373 0.92475 0.92601 0.92749 0.92915 0.93094 0.93283 0.93475 0.93665 0.93846 0.94012 0.94158 0.94277 0.94366 0.94421 0.94438
0.240  0.91936 0.91983 0.92060 0.92165 0.92296 0.92449 0.92622 0.92808 0.93004 0.93203 0.93400 0.93588 0.93761 0.93912 0.94036 0.94128 0.94185 0.94203
0.245  0.91612 0.91661 0.91740 0.91849 0.91985 0.92144 0.92323 0.92516 0.92719 0.92926 0.93130 0.93325 0.93504 0.93661 0.93789 0.93885 0.93944 0.93964
0.250  0.91283 0.91333 0.91415 0.91528 0.91669 0.91834 0.92019 0.92219 0.92430 0.92644 0.92855 0.93057 0.93243 0.93405 0.93538 0.93637 0.93699 0.93719
0.255  0.90948 0.91000 0.91085 0.91202 0.91348 0.91519 0.91710 0.91918 0.92135 0.92357 0.92576 0.92784 0.92977 0.93145 0.93283 0.93385 0.93449 0.93466
0.260  0.90608 0.90662 0.90750 0.90871 0.91021 0.91198 0.91396 0.91611 0.91836 0.92065 0.92291 0.92507 0.92705 0.92880 0.93022 0.93128 0.93194 0.93213
0.265  0.90263 0.90318 0.90409 0.90534 0.90689 0.90872 0.91077 0.91299 0.91532 0.91768 0.92002 0.92225 0.92430 0.92609 0.92757 0.92867 0.92935 0.92955
0.270  0.89912 0.89969 0.90063 0.90192 0.90352 0.90541 0.90752 0.90981 0.91222 0.91467 0.91708 0.91938 0.92150 0.92335 0.92487 0.92601 0.92671 0.92693
0.275  0.89556 0.89615 0.89712 0.89845 0.90011 0.90205 0.90423 0.90659 0.90907 0.91160 0.91409 0.91647 0.91865 0.92056 0.92213 0.92330 0.92402 0.92426
0.280  0.89195 0.89256 0.89356 0.89493 0.89664 0.89864 0.90089 0.90333 0.90588 0.90848 0.91105 0.91351 0.91575 0.91772 0.91934 0.92055 0.92129 0.92154
0.285  0.88829 0.88892 0.88995 0.89136 0.89312 0.89519 0.89750 0.90001 0.90264 0.90532 0.90796 0.91048 0.91281 0.91484 0.91651 0.91775 0.91852 0.91878
0.290  0.88458 0.88523 0.88629 0.88775 0.88956 0.89168 0.89407 0.89665 0.89936 0.90211 0.90483 0.90743 0.90981 0.91192 0.91363 0.91491 0.91570 0.91593
0.295  0.88083 0.88149 0.88258 0.88408 0.88594 0.88813 0.89058 0.89324 0.89603 0.89886 0.90166 0.90433 0.90678 0.90894 0.91071 0.91202 0.91283 0.91308
0.300  0.87702 0.87771 0.87883 0.88037 0.88228 0.88453 0.88705 0.88978 0.89265 0.89556 0.89844 0.90119 0.90371 0.90592 0.90774 0.90909 0.90992 0.91019
0.305  0.87317 0.87387 0.87502 0.87661 0.87857 0.88088 0.88347 0.88628 0.88922 0.89222 0.89517 0.89800 0.90059 0.90286 0.90472 0.90611 0.90697 0.90725
0.310  0.86927 0.86999 0.87117 0.87280 0.87482 0.87719 0.87985 0.88273 0.88575 0.88882 0.89186 0.89476 0.89742 0.89975 0.90166 0.90309 0.90396 0.90426
0.315  0.86532 0.86606 0.86728 0.86894 0.87101 0.87345 0.87618 0.87912 0.88222 0.88538 0.88849 0.89148 0.89421 0.89660 0.89856 0.90002 0.90092 0.90119
0.320  0.86133 0.86209 0.86334 0.86504 0.86717 0.86966 0.87245 0.87548 0.87867 0.88190 0.88509 0.88814 0.89094 0.89340 0.89542 0.89691 0.89784 0.89812
0.325  0.85729 0.85807 0.85935 0.86110 0.86327 0.86582 0.86869 0.87180 0.87506 0.87838 0.88165 0.88477 0.88764 0.89015 0.89223 0.89376 0.89471 0.89500
0.330  0.85321 0.85401 0.85532 0.85711 0.85933 0.86195 0.86489 0.86807 0.87141 0.87481 0.87816 0.88136 0.88430 0.88687 0.88898 0.89056 0.89153 0.89185
0.335  0.84908 0.84990 0.85124 0.85307 0.85535 0.85803 0.86105 0.86430 0.86772 0.87120 0.87463 0.87791 0.88091 0.88354 0.88571 0.88731 0.88831 0.88864
0.340  0.84492 0.84575 0.84712 0.84899 0.85133 0.85407 0.85716 0.86049 0.86399 0.86754 0.87105 0.87441 0.87748 0.88018 0.88239 0.88403 0.88505 0.88540
0.345  0.84071 0.84156 0.84296 0.84488 0.84727 0.85007 0.85322 0.85663 0.86021 0.86384 0.86742 0.87085 0.87400 0.87676 0.87902 0.88071 0.88174 0.88206
0.350  0.83645 0.83733 0.83876 0.84072 0.84316 0.84603 0.84925 0.85273 0.85637 0.86009 0.86376 0.86726 0.87047 0.87330 0.87562 0.87734 0.87840 0.87873
0.355  0.83216 0.83306 0.83451 0.83652 0.83901 0.84194 0.84523 0.84878 0.85251 0.85631 0.86006 0.86363 0.86692 0.86979 0.87216 0.87392 0.87501 0.87536
0.360  0.82783 0.82874 0.83023 0.83228 0.83483 0.83782 0.84117 0.84480 0.84861 0.85249 0.85631 0.85997 0.86332 0.86626 0.86867 0.87046 0.87157 0.87194
0.365  0.82346 0.82438 0.82591 0.82800 0.83060 0.83365 0.83706 0.84077 0.84467 0.84862 0.85253 0.85626 0.85968 0.86267 0.86514 0.86696 0.86809 0.86848
0.370  0.81904 0.81999 0.82154 0.82368 0.82633 0.82944 0.83293 0.83671 0.84068 0.84472 0.84870 0.85250 0.85600 0.85905 0.86156 0.86342 0.86458 0.86493
0.375  0.81459 0.81556 0.81714 0.81932 0.82203 0.82519 0.82875 0.83261 0.83666 0.84077 0.84481 0.84869 0.85225 0.85538 0.85794 0.85985 0.86102 0.86139
0.380  0.81010 0.81109 0.81270 0.81492 0.81768 0.82090 0.82454 0.82847 0.83259 0.83677 0.84091 0.84486 0.84849 0.85166 0.85428 0.85622 0.85742 0.85781
0.385  0.80558 0.80658 0.80823 0.81049 0.81329 0.81658 0.82028 0.82429 0.82847 0.83274 0.83696 0.84099 0.84468 0.84792 0.85057 0.85255 0.85377 0.85418
0.390  0.80102 0.80204 0.80372 0.80601 0.80887 0.81222 0.81599 0.82006 0.82433 0.82868 0.83298 0.83708 0.84083 0.84413 0.84683 0.84884 0.85009 0.85046
0.395  0.79642 0.79746 0.79917 0.80151 0.80441 0.80782 0.81166 0.81579 0.82015 0.82458 0.82895 0.83312 0.83695 0.84030 0.84305 0.84510 0.84636 0.84675
0.400  0.79178 0.79284 0.79458 0.79696 0.79991 0.80339 0.80729 0.81150 0.81593 0.82044 0.82488 0.82910 0.83299 0.83642 0.83923 0.84131 0.84259 0.84300
0.405  0.78711 0.78819 0.78996 0.79237 0.79539 0.79892 0.80287 0.80717 0.81168 0.81626 0.82076 0.82507 0.82903 0.83250 0.83535 0.83748 0.83878 0.83921
0.410  0.78241 0.78351 0.78530 0.78775 0.79082 0.79441 0.79843 0.80280 0.80738 0.81201 0.81661 0.82100 0.82503 0.82855 0.83144 0.83360 0.83493 0.83538
0.415  0.77768 0.77879 0.78062 0.78311 0.78622 0.78987 0.79396 0.79840 0.80303 0.80776 0.81244 0.81689 0.82098 0.82456 0.82750 0.82969 0.83104 0.83146
0.420  0.77291 0.77404 0.77589 0.77842 0.78159 0.78528 0.78945 0.79396 0.79866 0.80347 0.80822 0.81274 0.81690 0.82053 0.82352 0.82574 0.82711 0.82754
0.425  0.76810 0.76925 0.77114 0.77371 0.77692 0.78067 0.78490 0.78946 0.79426 0.79915 0.80396 0.80854 0.81275 0.81645 0.81949 0.82175 0.82314 0.82359
0.430  0.76327 0.76444 0.76635 0.76896 0.77222 0.77603 0.78032 0.78495 0.78982 0.79478 0.79964 0.80430 0.80859 0.81234 0.81541 0.81771 0.81913 0.81959
0.435  0.75840 0.75959 0.76152 0.76418 0.76749 0.77135 0.77571 0.78040 0.78535 0.79036 0.79531 0.80004 0.80439 0.80819 0.81131 0.81363 0.81507 0.81556
0.440  0.75351 0.75471 0.75667 0.75937 0.76271 0.76664 0.77104 0.77582 0.78084 0.78591 0.79094 0.79575 0.80015 0.80400 0.80717 0.80953 0.81098 0.81143
0.445  0.74858 0.74980 0.75179 0.75452 0.75791 0.76190 0.76636 0.77121 0.77627 0.78144 0.78654 0.79141 0.79587 0.79978 0.80299 0.80537 0.80685 0.80732
0.450  0.74363 0.74486 0.74688 0.74965 0.75308 0.75713 0.76165 0.76656 0.77169 0.77693 0.78210 0.78702 0.79153 0.79549 0.79876 0.80118 0.80267 0.80317
0.455  0.73864 0.73989 0.74194 0.74474 0.74823 0.75232 0.75690 0.76188 0.76708 0.77239 0.77759 0.78259 0.78718 0.79119 0.79449 0.79694 0.79846 0.79897
0.460  0.73363 0.73490 0.73697 0.73981 0.74334 0.74747 0.75213 0.75714 0.76244 0.76781 0.77308 0.77815 0.78279 0.78685 0.79019 0.79268 0.79421 0.79469
0.465  0.72859 0.72987 0.73197 0.73484 0.73842 0.74260 0.74732 0.75240 0.75776 0.76317 0.76854 0.77367 0.77837 0.78248 0.78586 0.78837 0.78992 0.79041
0.470  0.72352 0.72482 0.72694 0.72984 0.73347 0.73770 0.74248 0.74762 0.75305 0.75853 0.76396 0.76915 0.77390 0.77806 0.78148 0.78402 0.78559 0.78610
0.475  0.71842 0.71974 0.72188 0.72482 0.72849 0.73278 0.73760 0.74282 0.74827 0.75385 0.75935 0.76456 0.76937 0.77359 0.77705 0.77963 0.78122 0.78175
0.480  0.71330 0.71463 0.71680 0.71977 0.72349 0.72783 0.73269 0.73798 0.74349 0.74914 0.75467 0.75997 0.76484 0.76910 0.77260 0.77520 0.77681 0.77731
0.485  0.70815 0.70950 0.71169 0.71470 0.71845 0.72284 0.72776 0.73311 0.73869 0.74439 0.74998 0.75534 0.76027 0.76457 0.76811 0.77074 0.77237 0.77288
0.490  0.70298 0.70434 0.70656 0.70960 0.71337 0.71783 0.72280 0.72818 0.73385 0.73957 0.74526 0.75068 0.75566 0.76001 0.76358 0.76624 0.76788 0.76841
0.495  0.69778 0.69915 0.70140 0.70447 0.70829 0.71279 0.71781 0.72325 0.72898 0.73476 0.74051 0.74599 0.75098 0.75538 0.75901 0.76170 0.76336 0.76390
0.500  0.69256 0.69394 0.69621 0.69931 0.70317 0.70769 0.71280 0.71829 0.72407 0.72992 0.73573 0.74122 0.74630 0.75075 0.75440 0.75711 0.75879 0.75936
0.505  0.68731 0.68870 0.69100 0.69413 0.69803 0.70260 0.70775 0.71330 0.71910 0.72505 0.73087 0.73646 0.74159 0.74608 0.74976 0.75250 0.75419 0.75473
0.510  0.68204 0.68344 0.68576 0.68893 0.69286 0.69748 0.70265 0.70828 0.71414 0.72014 0.72602 0.73166 0.73684 0.74137 0.74508 0.74784 0.74955 0.75010
0.515  0.67674 0.67816 0.68049 0.68370 0.68767 0.69233 0.69755 0.70323 0.70915 0.71516 0.72113 0.72683 0.73205 0.73661 0.74036 0.74316 0.74487 0.74544
0.520  0.67142 0.67286 0.67521 0.67844 0.68245 0.68715 0.69242 0.69811 0.70412 0.71019 0.71622 0.72195 0.72719 0.73181 0.73559 0.73841 0.74015 0.74074
0.525  0.66608 0.66753 0.66990 0.67314 0.67721 0.68195 0.68726 0.69301 0.69907 0.70519 0.71127 0.71702 0.72234 0.72699 0.73081 0.73365 0.73540 0.73596
0.530  0.66072 0.66218 0.66457 0.66784 0.67193 0.67672 0.68208 0.68788 0.69395 0.70016 0.70624 0.71209 0.71745 0.72213 0.72599 0.72885 0.73061 0.73118
0.535  0.65534 0.65681 0.65922 0.66252 0.66662 0.67146 0.67687 0.68271 0.68883 0.69510 0.70123 0.70712 0.71252 0.71724 0.72112 0.72400 0.72578 0.72637
0.540  0.64993 0.65141 0.65384 0.65717 0.66131 0.66616 0.67163 0.67753 0.68369 0.68996 0.69619 0.70212 0.70752 0.71229 0.71620 0.71911 0.72091 0.72152
0.545  0.64450 0.64600 0.64845 0.65180 0.65597 0.66086 0.66634 0.67231 0.67852 0.68484 0.69111 0.69704 0.70253 0.70733 0.71127 0.71420 0.71600 0.71658
0.550  0.63906 0.64056 0.64303 0.64640 0.65061 0.65553 0.66105 0.66702 0.67332 0.67969 0.68600 0.69198 0.69750 0.70233 0.70630 0.70925 0.71107 0.71165
0.555  0.63359 0.63511 0.63759 0.64099 0.64522 0.65018 0.65574 0.66175 0.66809 0.67451 0.68082 0.68688 0.69244 0.69730 0.70129 0.70426 0.70609 0.70669
0.560  0.62810 0.62963 0.63213 0.63555 0.63981 0.64481 0.65040 0.65646 0.66280 0.66929 0.67565 0.68175 0.68733 0.69220 0.69622 0.69922 0.70107 0.70168
0.565  0.62260 0.62413 0.62665 0.63009 0.63438 0.63941 0.64504 0.65113 0.65752 0.66400 0.67044 0.67657 0.68217 0.68709 0.69114 0.69415 0.69601 0.69659
0.570  0.61707 0.61862 0.62115 0.62461 0.62893 0.63398 0.63965 0.64578 0.65221 0.65873 0.66521 0.67134 0.67700 0.68196 0.68602 0.68905 0.69091 0.69152
0.575  0.61153 0.61308 0.61563 0.61911 0.62343 0.62851 0.63420 0.64040 0.64687 0.65343 0.65992 0.66611 0.67180 0.67679 0.68087 0.68391 0.68579 0.68640
0.580  0.60596 0.60752 0.61008 0.61357 0.61793 0.62304 0.62877 0.63496 0.64150 0.64810 0.65460 0.66084 0.66656 0.67154 0.67565 0.67873 0.68062 0.68125
0.585  0.60038 0.60195 0.60451 0.60803 0.61241 0.61755 0.62331 0.62954 0.63606 0.64274 0.64928 0.65555 0.66126 0.66630 0.67043 0.67351 0.67540 0.67601
0.590  0.59478 0.59636 0.59893 0.60247 0.60687 0.61204 0.61783 0.62408 0.63064 0.63730 0.64392 0.65017 0.65596 0.66102 0.66517 0.66826 0.67016 0.67078
0.595  0.58916 0.59075 0.59333 0.59689 0.60131 0.60650 0.61232 0.61861 0.62519 0.63188 0.63853 0.64481 0.65063 0.65571 0.65987 0.66297 0.66488 0.66551
0.600  0.58353 0.58511 0.58772 0.59129 0.59573 0.60094 0.60679 0.61310 0.61972 0.62644 0.63306 0.63943 0.64526 0.65034 0.65452 0.65765 0.65956 0.66021
0.605  0.57788 0.57946 0.58208 0.58567 0.59013 0.59536 0.60121 0.60755 0.61422 0.62097 0.62762 0.63400 0.63981 0.64494 0.64914 0.65227 0.65420 0.65482
0.610  0.57221 0.57380 0.57643 0.58003 0.58451 0.58973 0.59561 0.60197 0.60864 0.61546 0.62214 0.62850 0.63438 0.63952 0.64374 0.64687 0.64881 0.64944
0.615  0.56652 0.56812 0.57076 0.57437 0.57885 0.58410 0.59001 0.59639 0.60309 0.60988 0.61663 0.62301 0.62891 0.63407 0.63829 0.64144 0.64338 0.64402
0.620  0.56081 0.56242 0.56507 0.56870 0.57318 0.57846 0.58439 0.59079 0.59750 0.60432 0.61108 0.61749 0.62340 0.62857 0.63281 0.63597 0.63791 0.63856
0.625  0.55510 0.55671 0.55936 0.56300 0.56750 0.57280 0.57874 0.58517 0.59190 0.59873 0.60547 0.61194 0.61782 0.62301 0.62727 0.63044 0.63240 0.63302
0.630  0.54936 0.55098 0.55364 0.55726 0.56180 0.56711 0.57307 0.57951 0.58626 0.59312 0.59987 0.60635 0.61225 0.61745 0.62172 0.62490 0.62686 0.62749
0.635  0.54361 0.54523 0.54790 0.55153 0.55608 0.56140 0.56736 0.57379 0.58055 0.58746 0.59424 0.60068 0.60665 0.61186 0.61614 0.61931 0.62127 0.62192
0.640  0.53784 0.53946 0.54214 0.54578 0.55034 0.55567 0.56162 0.56809 0.57486 0.58174 0.58858 0.59504 0.60101 0.60623 0.61050 0.61369 0.61565 0.61631
0.645  0.53205 0.53368 0.53636 0.54001 0.54458 0.54988 0.55588 0.56236 0.56915 0.57604 0.58283 0.58936 0.59531 0.60053 0.60482 0.60802 0.60999 0.61062
0.650  0.52625 0.52789 0.53055 0.53422 0.53880 0.54412 0.55012 0.55661 0.56341 0.57031 0.57711 0.58364 0.58958 0.59483 0.59913 0.60232 0.60429 0.60493
0.655  0.52043 0.52207 0.52474 0.52842 0.53298 0.53832 0.54433 0.55083 0.55764 0.56455 0.57136 0.57785 0.58384 0.58909 0.59339 0.59659 0.59856 0.59921
0.660  0.51460 0.51625 0.51892 0.52260 0.52715 0.53251 0.53853 0.54498 0.55179 0.55871 0.56558 0.57207 0.57807 0.58331 0.58761 0.59081 0.59278 0.59340
0.665  0.50876 0.51040 0.51307 0.51676 0.52131 0.52668 0.53268 0.53916 0.54597 0.55289 0.55974 0.56626 0.57226 0.57747 0.58178 0.58498 0.58697 0.58760
0.670  0.50289 0.50454 0.50721 0.51090 0.51545 0.52083 0.52680 0.53331 0.54013 0.54705 0.55387 0.56042 0.56637 0.57162 0.57593 0.57914 0.58111 0.58176
0.675  0.49702 0.49866 0.50134 0.50501 0.50958 0.51495 0.52093 0.52744 0.53426 0.54118 0.54799 0.55449 0.56050 0.56575 0.57005 0.57325 0.57522 0.57588
0.680  0.49112 0.49277 0.49544 0.49910 0.50369 0.50901 0.51503 0.52154 0.52835 0.53527 0.54209 0.54858 0.55458 0.55983 0.56413 0.56732 0.56929 0.56991
0.685  0.48522 0.48686 0.48953 0.49319 0.49777 0.50310 0.50911 0.51561 0.52237 0.52929 0.53615 0.54264 0.54863 0.55383 0.55814 0.56134 0.56332 0.56395
0.690  0.47929 0.48093 0.48361 0.48726 0.49184 0.49716 0.50317 0.50962 0.51642 0.52333 0.53013 0.53666 0.54260 0.54784 0.55214 0.55534 0.55731 0.55795
0.695  0.47335 0.47498 0.47766 0.48131 0.48585 0.49120 0.49716 0.50364 0.51044 0.51734 0.52413 0.53064 0.53658 0.54182 0.54611 0.54930 0.55126 0.55191
0.700  0.46740 0.46902 0.47170 0.47535 0.47988 0.48522 0.49117 0.49765 0.50443 0.51132 0.51810 0.52456 0.53053 0.53575 0.54003 0.54321 0.54517 0.54578
0.705  0.46143 0.46305 0.46572 0.46936 0.47389 0.47922 0.48516 0.49162 0.49839 0.50526 0.51203 0.51848 0.52444 0.52961 0.53389 0.53707 0.53903 0.53966
0.710  0.45544 0.45706 0.45972 0.46336 0.46787 0.47316 0.47913 0.48557 0.49227 0.49913 0.50588 0.51237 0.51827 0.52347 0.52773 0.53090 0.53286 0.53350
0.715  0.44944 0.45105 0.45369 0.45734 0.46184 0.46711 0.47307 0.47945 0.48618 0.49302 0.49975 0.50622 0.51210 0.51729 0.52154 0.52470 0.52665 0.52730
0.720  0.44342 0.44503 0.44766 0.45130 0.45579 0.46105 0.46698 0.47335 0.48006 0.48688 0.49360 0.49999 0.50591 0.51107 0.51531 0.51846 0.52040 0.52100
0.725  0.43738 0.43899 0.44162 0.44521 0.44972 0.45496 0.46083 0.46722 0.47391 0.48071 0.48740 0.49377 0.49967 0.50477 0.50900 0.51215 0.51409 0.51471
0.730  0.43133 0.43293 0.43555 0.43913 0.44362 0.44885 0.45470 0.46107 0.46773 0.47445 0.48117 0.48752 0.49334 0.49848 0.50269 0.50582 0.50775 0.50838
0.735  0.42527 0.42686 0.42947 0.43304 0.43747 0.44271 0.44854 0.45488 0.46147 0.46821 0.47485 0.48123 0.48703 0.49214 0.49634 0.49945 0.50137 0.50201
0.740  0.41918 0.42077 0.42337 0.42692 0.43134 0.43655 0.44236 0.44862 0.45523 0.46195 0.46856 0.47486 0.48068 0.48577 0.48993 0.49303 0.49494 0.49554
0.745  0.41308 0.41466 0.41724 0.42078 0.42518 0.43033 0.43615 0.44238 0.44897 0.45565 0.46223 0.46850 0.47429 0.47931 0.48346 0.48656 0.48846 0.48908
0.750  0.40696 0.40853 0.41110 0.41463 0.41900 0.42413 0.42992 0.43612 0.44267 0.44932 0.45586 0.46210 0.46781 0.47285 0.47698 0.48006 0.48195 0.48257
0.755  0.40082 0.40238 0.40495 0.40845 0.41280 0.41790 0.42361 0.42983 0.43631 0.44290 0.44940 0.45566 0.46134 0.46635 0.47046 0.47351 0.47539 0.47597
0.760  0.39466 0.39622 0.39877 0.40225 0.40658 0.41165 0.41732 0.42351 0.42993 0.43650 0.44297 0.44913 0.45483 0.45981 0.46388 0.46692 0.46878 0.46937
0.765  0.38849 0.39003 0.39256 0.39602 0.40033 0.40537 0.41101 0.41710 0.42353 0.43006 0.43649 0.44261 0.44827 0.45318 0.45724 0.46026 0.46212 0.46273
0.770  0.38229 0.38383 0.38634 0.38975 0.39402 0.39906 0.40467 0.41072 0.41711 0.42359 0.42998 0.43606 0.44163 0.44655 0.45058 0.45357 0.45542 0.45603
0.775  0.37608 0.37760 0.38008 0.38349 0.38773 0.39269 0.39830 0.40431 0.41065 0.41703 0.42337 0.42946 0.43499 0.43987 0.44387 0.44684 0.44868 0.44924
0.780  0.36984 0.37135 0.37381 0.37720 0.38140 0.38633 0.39188 0.39786 0.40410 0.41049 0.41678 0.42277 0.42831 0.43315 0.43711 0.44006 0.44188 0.44245
0.785  0.36359 0.36507 0.36753 0.37088 0.37506 0.37995 0.38542 0.39139 0.39757 0.40391 0.41015 0.41609 0.42158 0.42634 0.43028 0.43321 0.43502 0.43561
0.790  0.35731 0.35878 0.36122 0.36455 0.36869 0.37353 0.37896 0.38484 0.39101 0.39729 0.40348 0.40937 0.41476 0.41952 0.42343 0.42633 0.42812 0.42871
0.795  0.35101 0.35247 0.35488 0.35818 0.36229 0.36709 0.37247 0.37828 0.38441 0.39063 0.39676 0.40260 0.40794 0.41266 0.41653 0.41940 0.42117 0.42172
0.800  0.34469 0.34613 0.34852 0.35179 0.35586 0.36062 0.36595 0.37170 0.37777 0.38388 0.38995 0.39578 0.40108 0.40575 0.40957 0.41242 0.41417 0.41472
0.805  0.33834 0.33977 0.34214 0.34537 0.34939 0.35408 0.35939 0.36508 0.37104 0.37714 0.38315 0.38887 0.39416 0.39874 0.40254 0.40536 0.40710 0.40767
0.810  0.33196 0.33338 0.33573 0.33893 0.34287 0.34753 0.35274 0.35843 0.36432 0.37036 0.37631 0.38196 0.38718 0.39173 0.39548 0.39827 0.39998 0.40056
0.815  0.32556 0.32697 0.32929 0.33242 0.33635 0.34096 0.34612 0.35173 0.35757 0.36354 0.36941 0.37501 0.38013 0.38466 0.38837 0.39112 0.39282 0.39335
0.820  0.31914 0.32053 0.32282 0.32592 0.32980 0.33436 0.33945 0.34495 0.35077 0.35661 0.36242 0.36800 0.37306 0.37753 0.38119 0.38391 0.38559 0.38612
0.825  0.31268 0.31406 0.31631 0.31938 0.32322 0.32772 0.33275 0.33818 0.34392 0.34970 0.35543 0.36089 0.36594 0.37031 0.37393 0.37662 0.37829 0.37883
0.830  0.30619 0.30755 0.30976 0.31281 0.31660 0.32104 0.32601 0.33137 0.33698 0.34273 0.34839 0.35378 0.35876 0.36307 0.36664 0.36930 0.37094 0.37144
0.835  0.29968 0.30102 0.30320 0.30620 0.30994 0.31432 0.31922 0.32451 0.33005 0.33572 0.34130 0.34661 0.35148 0.35577 0.35929 0.36191 0.36352 0.36403
0.840  0.29313 0.29445 0.29660 0.29956 0.30324 0.30752 0.31234 0.31760 0.32306 0.32865 0.33410 0.33938 0.34418 0.34841 0.35187 0.35445 0.35604 0.35655
0.845  0.28654 0.28785 0.28996 0.29288 0.29647 0.30072 0.30547 0.31060 0.31603 0.32148 0.32689 0.33205 0.33682 0.34094 0.34437 0.34691 0.34848 0.34900
0.850  0.27992 0.28121 0.28329 0.28616 0.28970 0.29388 0.29855 0.30360 0.30892 0.31430 0.31963 0.32470 0.32939 0.33345 0.33682 0.33932 0.34086 0.34133
0.855  0.27326 0.27452 0.27657 0.27939 0.28288 0.28699 0.29158 0.29655 0.30175 0.30707 0.31231 0.31729 0.32186 0.32589 0.32920 0.33165 0.33316 0.33364
0.860  0.26656 0.26780 0.26982 0.27256 0.27601 0.28005 0.28457 0.28944 0.29455 0.29977 0.30491 0.30981 0.31430 0.31826 0.32150 0.32391 0.32539 0.32587
0.865  0.25982 0.26103 0.26301 0.26571 0.26909 0.27305 0.27744 0.28228 0.28729 0.29236 0.29741 0.30222 0.30667 0.31054 0.31370 0.31607 0.31754 0.31798
0.870  0.25303 0.25421 0.25616 0.25880 0.26212 0.26597 0.27031 0.27500 0.27996 0.28494 0.28989 0.29460 0.29896 0.30273 0.30585 0.30817 0.30960 0.31005
0.875  0.24619 0.24735 0.24926 0.25185 0.25510 0.25886 0.26312 0.26771 0.27251 0.27744 0.28229 0.28690 0.29112 0.29486 0.29791 0.30018 0.30158 0.30203
0.880  0.23930 0.24043 0.24230 0.24484 0.24798 0.25170 0.25586 0.26036 0.26505 0.26987 0.27461 0.27912 0.28325 0.28690 0.28989 0.29211 0.29348 0.29388
0.885  0.23235 0.23346 0.23528 0.23776 0.24083 0.24447 0.24854 0.25293 0.25752 0.26222 0.26680 0.27121 0.27529 0.27885 0.28174 0.28392 0.28526 0.28567
0.890  0.22535 0.22642 0.22819 0.23062 0.23362 0.23717 0.24113 0.24542 0.24990 0.25444 0.25896 0.26326 0.26724 0.27068 0.27353 0.27565 0.27696 0.27737
0.895  0.21827 0.21932 0.22104 0.22341 0.22634 0.22979 0.23361 0.23778 0.24219 0.24662 0.25102 0.25521 0.25904 0.26243 0.26521 0.26727 0.26854 0.26896
0.900  0.21113 0.21215 0.21382 0.21612 0.21898 0.22230 0.22606 0.23011 0.23435 0.23871 0.24298 0.24706 0.25079 0.25408 0.25678 0.25878 0.26002 0.26039
0.905  0.20391 0.20490 0.20653 0.20874 0.21153 0.21476 0.21841 0.22234 0.22646 0.23069 0.23479 0.23879 0.24241 0.24561 0.24820 0.25015 0.25136 0.25174
0.910  0.19661 0.19757 0.19914 0.20129 0.20399 0.20712 0.21066 0.21448 0.21847 0.22251 0.22654 0.23037 0.23392 0.23699 0.23953 0.24142 0.24258 0.24296
0.915  0.18922 0.19015 0.19167 0.19375 0.19633 0.19938 0.20281 0.20650 0.21036 0.21427 0.21816 0.22187 0.22526 0.22826 0.23072 0.23254 0.23367 0.23400
0.920  0.18172 0.18262 0.18409 0.18610 0.18859 0.19154 0.19480 0.19836 0.20212 0.20590 0.20965 0.21323 0.21650 0.21939 0.22176 0.22352 0.22461 0.22494
0.925  0.17412 0.17498 0.17640 0.17833 0.18073 0.18356 0.18670 0.19013 0.19371 0.19739 0.20100 0.20444 0.20759 0.21037 0.21262 0.21432 0.21538 0.21567
0.930  0.16640 0.16722 0.16858 0.17043 0.17274 0.17542 0.17847 0.18176 0.18519 0.18872 0.19214 0.19544 0.19850 0.20114 0.20333 0.20496 0.20597 0.20626
0.935  0.15853 0.15933 0.16062 0.16240 0.16460 0.16717 0.17008 0.17322 0.17651 0.17984 0.18316 0.18631 0.18921 0.19176 0.19385 0.19540 0.19636 0.19666
0.940  0.15052 0.15127 0.15251 0.15420 0.15629 0.15874 0.16152 0.16451 0.16764 0.17081 0.17397 0.17698 0.17973 0.18216 0.18416 0.18563 0.18655 0.18680
0.945  0.14233 0.14304 0.14420 0.14579 0.14780 0.15013 0.15276 0.15556 0.15853 0.16157 0.16457 0.16742 0.17002 0.17233 0.17421 0.17562 0.17648 0.17674
0.950  0.13393 0.13460 0.13570 0.13720 0.13908 0.14129 0.14374 0.14642 0.14922 0.15209 0.15488 0.15756 0.16006 0.16221 0.16399 0.16532 0.16614 0.16636
0.955  0.12530 0.12593 0.12696 0.12837 0.13013 0.13220 0.13450 0.13701 0.13963 0.14229 0.14494 0.14746 0.14979 0.15180 0.15348 0.15472 0.15549 0.15571
0.960  0.11640 0.11698 0.11794 0.11925 0.12089 0.12279 0.12495 0.12729 0.12972 0.13219 0.13466 0.13700 0.13914 0.14104 0.14260 0.14375 0.14447 0.14465
0.965  0.10716 0.10770 0.10858 0.10979 0.11129 0.11305 0.11504 0.11719 0.11943 0.12171 0.12398 0.12613 0.12811 0.12986 0.13129 0.13235 0.13300 0.13320
0.970  0.09752 0.09800 0.09881 0.09991 0.10127 0.10287 0.10468 0.10660 0.10865 0.11074 0.11278 0.11476 0.11656 0.11813 0.11944 0.12041 0.12101 0.12117
0.975  0.08735 0.08778 0.08850 0.08948 0.09071 0.09213 0.09373 0.09547 0.09730 0.09917 0.10099 0.10275 0.10437 0.10578 0.10694 0.10781 0.10835 0.10848
0.980  0.07648 0.07686 0.07749 0.07835 0.07941 0.08066 0.08205 0.08357 0.08516 0.08678 0.08839 0.08992 0.09132 0.09256 0.09358 0.09434 0.09480 0.09492
0.985  0.06463 0.06495 0.06548 0.06620 0.06708 0.06814 0.06931 0.07059 0.07193 0.07329 0.07464 0.07592 0.07710 0.07815 0.07900 0.07964 0.08003 0.08009
0.990  0.05124 0.05149 0.05190 0.05246 0.05316 0.05398 0.05491 0.05592 0.05697 0.05803 0.05909 0.06010 0.06103 0.06185 0.06251 0.06301 0.06332 0.06338
0.995  0.03483 0.03500 0.03528 0.03565 0.03612 0.03666 0.03729 0.03795 0.03865 0.03937 0.04007 0.04075 0.04138 0.04192 0.04237 0.04270 0.04291 0.04294
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e070.dat <==
# alpha = +0.15 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99985 0.99985 0.99985 0.99985 0.99985 0.99986 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99989
0.015  0.99965 0.99966 0.99966 0.99966 0.99967 0.99968 0.99969 0.99969 0.99970 0.99971 0.99972 0.99973 0.99974 0.99975 0.99975 0.99976 0.99976 0.99976
0.020  0.99938 0.99939 0.99939 0.99940 0.99941 0.99943 0.99944 0.99946 0.99947 0.99949 0.99950 0.99952 0.99953 0.99955 0.99956 0.99956 0.99957 0.99957
0.025  0.99904 0.99904 0.99905 0.99907 0.99908 0.99910 0.99913 0.99915 0.99918 0.99920 0.99923 0.99925 0.99927 0.99929 0.99931 0.99932 0.99933 0.99933
0.030  0.99861 0.99862 0.99864 0.99866 0.99868 0.99871 0.99874 0.99878 0.99881 0.99885 0.99889 0.99892 0.99895 0.99898 0.99900 0.99902 0.99903 0.99904
0.035  0.99811 0.99813 0.99815 0.99817 0.99820 0.99824 0.99829 0.99833 0.99838 0.99843 0.99848 0.99853 0.99858 0.99861 0.99864 0.99867 0.99868 0.99869
0.040  0.99754 0.99755 0.99758 0.99761 0.99766 0.99771 0.99776 0.99783 0.99789 0.99796 0.99802 0.99808 0.99814 0.99819 0.99823 0.99826 0.99828 0.99829
0.045  0.99688 0.99690 0.99694 0.99698 0.99703 0.99710 0.99717 0.99725 0.99733 0.99741 0.99750 0.99757 0.99765 0.99771 0.99776 0.99780 0.99782 0.99784
0.050  0.99615 0.99618 0.99622 0.99627 0.99634 0.99642 0.99651 0.99660 0.99671 0.99681 0.99691 0.99701 0.99709 0.99717 0.99723 0.99728 0.99731 0.99733
0.055  0.99535 0.99538 0.99543 0.99549 0.99557 0.99567 0.99578 0.99589 0.99602 0.99614 0.99626 0.99638 0.99649 0.99658 0.99666 0.99671 0.99675 0.99673
0.060  0.99447 0.99450 0.99456 0.99464 0.99474 0.99485 0.99498 0.99512 0.99526 0.99541 0.99555 0.99569 0.99582 0.99593 0.99602 0.99609 0.99613 0.99611
0.065  0.99351 0.99355 0.99362 0.99371 0.99382 0.99396 0.99411 0.99427 0.99444 0.99461 0.99478 0.99494 0.99509 0.99522 0.99533 0.99541 0.99546 0.99545
0.070  0.99248 0.99253 0.99260 0.99271 0.99284 0.99300 0.99317 0.99336 0.99355 0.99375 0.99395 0.99414 0.99431 0.99446 0.99459 0.99468 0.99473 0.99473
0.075  0.99137 0.99143 0.99151 0.99164 0.99179 0.99196 0.99216 0.99238 0.99260 0.99283 0.99306 0.99327 0.99347 0.99365 0.99379 0.99389 0.99396 0.99395
0.080  0.99019 0.99025 0.99035 0.99049 0.99066 0.99086 0.99109 0.99133 0.99159 0.99185 0.99211 0.99235 0.99257 0.99277 0.99293 0.99305 0.99313 0.99313
0.085  0.98893 0.98900 0.98912 0.98927 0.98946 0.98969 0.98994 0.99022 0.99051 0.99080 0.99109 0.99137 0.99162 0.99184 0.99202 0.99216 0.99224 0.99225
0.090  0.98760 0.98768 0.98781 0.98798 0.98820 0.98845 0.98873 0.98904 0.98937 0.98969 0.99002 0.99033 0.99061 0.99086 0.99106 0.99121 0.99130 0.99132
0.095  0.98620 0.98628 0.98642 0.98662 0.98686 0.98714 0.98745 0.98780 0.98816 0.98852 0.98888 0.98923 0.98954 0.98982 0.99004 0.99021 0.99031 0.99033
0.100  0.98472 0.98481 0.98497 0.98518 0.98545 0.98576 0.98611 0.98649 0.98689 0.98729 0.98769 0.98807 0.98841 0.98872 0.98897 0.98916 0.98927 0.98930
0.105  0.98317 0.98327 0.98344 0.98368 0.98397 0.98431 0.98470 0.98511 0.98555 0.98599 0.98643 0.98685 0.98723 0.98757 0.98784 0.98805 0.98817 0.98821
0.110  0.98154 0.98166 0.98184 0.98210 0.98242 0.98280 0.98322 0.98367 0.98415 0.98464 0.98512 0.98558 0.98599 0.98636 0.98666 0.98689 0.98703 0.98707
0.115  0.97984 0.97997 0.98017 0.98045 0.98080 0.98121 0.98167 0.98217 0.98269 0.98322 0.98374 0.98424 0.98470 0.98510 0.98543 0.98567 0.98582 0.98587
0.120  0.97807 0.97821 0.97843 0.97874 0.97912 0.97956 0.98006 0.98060 0.98117 0.98174 0.98231 0.98285 0.98335 0.98378 0.98414 0.98441 0.98457 0.98462
0.125  0.97623 0.97638 0.97662 0.97695 0.97736 0.97784 0.97838 0.97897 0.97958 0.98020 0.98082 0.98141 0.98194 0.98241 0.98280 0.98309 0.98326 0.98333
0.130  0.97432 0.97448 0.97474 0.97509 0.97554 0.97606 0.97664 0.97727 0.97793 0.97860 0.97927 0.97990 0.98048 0.98099 0.98140 0.98171 0.98191 0.98197
0.135  0.97234 0.97251 0.97279 0.97317 0.97365 0.97421 0.97483 0.97551 0.97622 0.97694 0.97766 0.97834 0.97896 0.97951 0.97996 0.98029 0.98049 0.98053
0.140  0.97029 0.97047 0.97077 0.97118 0.97169 0.97229 0.97296 0.97369 0.97445 0.97522 0.97599 0.97672 0.97739 0.97797 0.97845 0.97881 0.97903 0.97908
0.145  0.96816 0.96836 0.96868 0.96912 0.96966 0.97030 0.97102 0.97180 0.97262 0.97344 0.97426 0.97504 0.97576 0.97638 0.97690 0.97728 0.97752 0.97757
0.150  0.96597 0.96618 0.96652 0.96699 0.96757 0.96826 0.96902 0.96985 0.97072 0.97160 0.97248 0.97331 0.97407 0.97474 0.97529 0.97570 0.97595 0.97601
0.155  0.96371 0.96393 0.96430 0.96479 0.96541 0.96614 0.96696 0.96784 0.96877 0.96971 0.97063 0.97152 0.97234 0.97305 0.97363 0.97406 0.97433 0.97440
0.160  0.96138 0.96162 0.96200 0.96253 0.96319 0.96396 0.96483 0.96577 0.96675 0.96775 0.96874 0.96968 0.97054 0.97130 0.97191 0.97237 0.97266 0.97274
0.165  0.95898 0.95923 0.95964 0.96020 0.96090 0.96172 0.96264 0.96363 0.96468 0.96574 0.96678 0.96778 0.96869 0.96949 0.97015 0.97064 0.97094 0.97103
0.170  0.95652 0.95678 0.95722 0.95781 0.95855 0.95942 0.96039 0.96144 0.96254 0.96366 0.96477 0.96582 0.96679 0.96764 0.96833 0.96885 0.96917 0.96927
0.175  0.95399 0.95427 0.95473 0.95535 0.95613 0.95705 0.95807 0.95918 0.96035 0.96153 0.96270 0.96381 0.96483 0.96573 0.96646 0.96701 0.96734 0.96746
0.180  0.95139 0.95169 0.95217 0.95283 0.95365 0.95462 0.95570 0.95687 0.95809 0.95934 0.96057 0.96174 0.96282 0.96377 0.96454 0.96511 0.96547 0.96559
0.185  0.94873 0.94904 0.94955 0.95024 0.95111 0.95212 0.95326 0.95449 0.95578 0.95710 0.95839 0.95963 0.96076 0.96175 0.96256 0.96317 0.96354 0.96364
0.190  0.94601 0.94633 0.94686 0.94759 0.94850 0.94957 0.95077 0.95206 0.95341 0.95479 0.95615 0.95745 0.95864 0.95968 0.96054 0.96117 0.96156 0.96167
0.195  0.94321 0.94356 0.94411 0.94488 0.94583 0.94695 0.94821 0.94956 0.95099 0.95243 0.95386 0.95522 0.95647 0.95756 0.95846 0.95913 0.95954 0.95966
0.200  0.94036 0.94072 0.94130 0.94211 0.94310 0.94427 0.94559 0.94701 0.94850 0.95002 0.95151 0.95294 0.95425 0.95539 0.95633 0.95703 0.95746 0.95759
0.205  0.93744 0.93782 0.93843 0.93927 0.94031 0.94154 0.94291 0.94440 0.94596 0.94755 0.94911 0.95060 0.95197 0.95317 0.95415 0.95488 0.95533 0.95547
0.210  0.93446 0.93485 0.93549 0.93637 0.93746 0.93874 0.94018 0.94173 0.94337 0.94502 0.94665 0.94821 0.94964 0.95089 0.95192 0.95268 0.95315 0.95331
0.215  0.93142 0.93183 0.93250 0.93341 0.93455 0.93589 0.93739 0.93901 0.94071 0.94244 0.94414 0.94577 0.94726 0.94857 0.94964 0.95043 0.95093 0.95109
0.220  0.92832 0.92874 0.92944 0.93040 0.93158 0.93297 0.93454 0.93622 0.93800 0.93980 0.94158 0.94327 0.94483 0.94619 0.94731 0.94814 0.94865 0.94883
0.225  0.92516 0.92560 0.92632 0.92732 0.92855 0.93000 0.93163 0.93339 0.93524 0.93712 0.93896 0.94073 0.94234 0.94376 0.94493 0.94579 0.94632 0.94647
0.230  0.92193 0.92239 0.92315 0.92418 0.92547 0.92698 0.92867 0.93050 0.93241 0.93437 0.93629 0.93813 0.93981 0.94128 0.94249 0.94339 0.94395 0.94411
0.235  0.91865 0.91913 0.91991 0.92099 0.92232 0.92389 0.92565 0.92755 0.92954 0.93157 0.93357 0.93548 0.93722 0.93875 0.94001 0.94095 0.94152 0.94170
0.240  0.91531 0.91581 0.91662 0.91774 0.91912 0.92075 0.92258 0.92455 0.92661 0.92872 0.93080 0.93278 0.93459 0.93618 0.93748 0.93845 0.93904 0.93924
0.245  0.91191 0.91243 0.91327 0.91443 0.91587 0.91755 0.91945 0.92149 0.92363 0.92581 0.92796 0.93002 0.93190 0.93355 0.93490 0.93590 0.93652 0.93673
0.250  0.90846 0.90899 0.90987 0.91106 0.91255 0.91430 0.91626 0.91838 0.92060 0.92286 0.92509 0.92721 0.92916 0.93087 0.93227 0.93331 0.93395 0.93417
0.255  0.90495 0.90550 0.90640 0.90764 0.90918 0.91099 0.91302 0.91522 0.91752 0.91985 0.92216 0.92436 0.92638 0.92814 0.92959 0.93066 0.93133 0.93152
0.260  0.90138 0.90195 0.90289 0.90417 0.90576 0.90763 0.90973 0.91200 0.91438 0.91680 0.91918 0.92145 0.92353 0.92536 0.92686 0.92797 0.92866 0.92887
0.265  0.89776 0.89835 0.89932 0.90064 0.90228 0.90422 0.90639 0.90873 0.91119 0.91369 0.91615 0.91850 0.92065 0.92253 0.92409 0.92524 0.92595 0.92616
0.270  0.89409 0.89469 0.89569 0.89706 0.89876 0.90075 0.90299 0.90541 0.90795 0.91053 0.91307 0.91549 0.91771 0.91966 0.92126 0.92245 0.92318 0.92341
0.275  0.89036 0.89098 0.89201 0.89342 0.89517 0.89723 0.89954 0.90203 0.90465 0.90731 0.90994 0.91244 0.91473 0.91674 0.91838 0.91961 0.92037 0.92062
0.280  0.88657 0.88722 0.88828 0.88973 0.89154 0.89366 0.89604 0.89861 0.90131 0.90405 0.90675 0.90934 0.91170 0.91377 0.91547 0.91673 0.91750 0.91777
0.285  0.88274 0.88341 0.88450 0.88600 0.88786 0.89004 0.89249 0.89514 0.89791 0.90074 0.90352 0.90617 0.90862 0.91075 0.91250 0.91380 0.91460 0.91488
0.290  0.87886 0.87954 0.88067 0.88221 0.88412 0.88637 0.88889 0.89162 0.89448 0.89738 0.90025 0.90298 0.90548 0.90769 0.90948 0.91082 0.91165 0.91190
0.295  0.87492 0.87563 0.87678 0.87837 0.88034 0.88265 0.88524 0.88805 0.89099 0.89397 0.89692 0.89973 0.90231 0.90457 0.90642 0.90780 0.90865 0.90891
0.300  0.87093 0.87166 0.87285 0.87448 0.87650 0.87888 0.88154 0.88443 0.88745 0.89052 0.89355 0.89644 0.89909 0.90140 0.90331 0.90472 0.90560 0.90588
0.305  0.86690 0.86764 0.86886 0.87054 0.87262 0.87506 0.87780 0.88076 0.88386 0.88702 0.89013 0.89309 0.89582 0.89820 0.90015 0.90161 0.90250 0.90280
0.310  0.86281 0.86358 0.86483 0.86655 0.86868 0.87119 0.87400 0.87704 0.88023 0.88347 0.88666 0.88971 0.89250 0.89494 0.89695 0.89844 0.89936 0.89967
0.315  0.85868 0.85947 0.86075 0.86252 0.86471 0.86728 0.87016 0.87327 0.87654 0.87986 0.88314 0.88627 0.88914 0.89165 0.89370 0.89523 0.89617 0.89646
0.320  0.85450 0.85531 0.85663 0.85843 0.86068 0.86331 0.86626 0.86946 0.87282 0.87622 0.87958 0.88278 0.88572 0.88830 0.89041 0.89198 0.89294 0.89324
0.325  0.85028 0.85110 0.85245 0.85430 0.85660 0.85930 0.86233 0.86561 0.86904 0.87253 0.87598 0.87926 0.88226 0.88490 0.88707 0.88867 0.88967 0.88998
0.330  0.84601 0.84685 0.84824 0.85013 0.85248 0.85525 0.85835 0.86171 0.86523 0.86880 0.87232 0.87568 0.87877 0.88146 0.88368 0.88533 0.88634 0.88667
0.335  0.84169 0.84256 0.84397 0.84591 0.84832 0.85115 0.85433 0.85776 0.86136 0.86502 0.86863 0.87207 0.87522 0.87798 0.88025 0.88193 0.88297 0.88332
0.340  0.83733 0.83822 0.83966 0.84164 0.84411 0.84701 0.85026 0.85377 0.85746 0.86120 0.86489 0.86840 0.87163 0.87446 0.87677 0.87849 0.87955 0.87992
0.345  0.83293 0.83383 0.83531 0.83734 0.83986 0.84282 0.84615 0.84974 0.85350 0.85733 0.86109 0.86469 0.86799 0.87088 0.87325 0.87501 0.87610 0.87644
0.350  0.82848 0.82941 0.83091 0.83299 0.83557 0.83859 0.84199 0.84566 0.84949 0.85340 0.85726 0.86093 0.86430 0.86726 0.86968 0.87148 0.87259 0.87295
0.355  0.82399 0.82494 0.82648 0.82860 0.83123 0.83432 0.83779 0.84153 0.84546 0.84945 0.85339 0.85714 0.86058 0.86360 0.86607 0.86791 0.86905 0.86942
0.360  0.81946 0.82043 0.82200 0.82416 0.82685 0.83001 0.83354 0.83736 0.84138 0.84545 0.84947 0.85330 0.85682 0.85989 0.86242 0.86429 0.86545 0.86584
0.365  0.81489 0.81587 0.81748 0.81969 0.82244 0.82565 0.82925 0.83316 0.83725 0.84141 0.84551 0.84942 0.85301 0.85614 0.85872 0.86063 0.86181 0.86222
0.370  0.81028 0.81128 0.81292 0.81517 0.81798 0.82125 0.82493 0.82891 0.83309 0.83733 0.84151 0.84550 0.84916 0.85235 0.85498 0.85693 0.85813 0.85851
0.375  0.80563 0.80665 0.80833 0.81062 0.81348 0.81681 0.82057 0.82463 0.82888 0.83320 0.83745 0.84151 0.84524 0.84852 0.85119 0.85318 0.85441 0.85480
0.380  0.80094 0.80198 0.80369 0.80603 0.80893 0.81233 0.81616 0.82030 0.82463 0.82902 0.83337 0.83751 0.84131 0.84463 0.84736 0.84939 0.85064 0.85105
0.385  0.79622 0.79727 0.79901 0.80139 0.80435 0.80782 0.81172 0.81593 0.82033 0.82482 0.82924 0.83346 0.83733 0.84071 0.84349 0.84555 0.84683 0.84725
0.390  0.79145 0.79253 0.79430 0.79672 0.79973 0.80327 0.80723 0.81152 0.81600 0.82057 0.82507 0.82937 0.83330 0.83675 0.83957 0.84168 0.84297 0.84338
0.395  0.78665 0.78775 0.78955 0.79202 0.79508 0.79867 0.80271 0.80706 0.81164 0.81629 0.82087 0.82524 0.82924 0.83275 0.83562 0.83776 0.83907 0.83949
0.400  0.78181 0.78293 0.78476 0.78727 0.79039 0.79405 0.79815 0.80258 0.80723 0.81196 0.81662 0.82104 0.82512 0.82870 0.83162 0.83379 0.83513 0.83557
0.405  0.77694 0.77808 0.77994 0.78249 0.78566 0.78938 0.79354 0.79805 0.80279 0.80759 0.81231 0.81683 0.82097 0.82460 0.82757 0.82979 0.83115 0.83160
0.410  0.77204 0.77319 0.77508 0.77767 0.78090 0.78468 0.78890 0.79349 0.79830 0.80317 0.80798 0.81257 0.81679 0.82047 0.82349 0.82574 0.82712 0.82759
0.415  0.76710 0.76827 0.77019 0.77282 0.77610 0.77993 0.78424 0.78890 0.79376 0.79872 0.80362 0.80828 0.81256 0.81630 0.81937 0.82165 0.82306 0.82350
0.420  0.76212 0.76331 0.76527 0.76793 0.77126 0.77515 0.77953 0.78426 0.78920 0.79424 0.79921 0.80395 0.80829 0.81209 0.81520 0.81752 0.81895 0.81941
0.425  0.75712 0.75832 0.76031 0.76302 0.76640 0.77034 0.77479 0.77958 0.78461 0.78973 0.79477 0.79956 0.80396 0.80783 0.81100 0.81335 0.81480 0.81527
0.430  0.75208 0.75330 0.75532 0.75806 0.76149 0.76550 0.77001 0.77487 0.77998 0.78517 0.79026 0.79514 0.79961 0.80353 0.80674 0.80913 0.81060 0.81109
0.435  0.74701 0.74825 0.75029 0.75308 0.75656 0.76062 0.76520 0.77013 0.77531 0.78057 0.78574 0.79069 0.79523 0.79920 0.80245 0.80487 0.80637 0.80687
0.440  0.74191 0.74317 0.74523 0.74807 0.75158 0.75572 0.76033 0.76535 0.77061 0.77592 0.78119 0.78620 0.79080 0.79483 0.79813 0.80058 0.80209 0.80258
0.445  0.73677 0.73806 0.74015 0.74302 0.74658 0.75077 0.75546 0.76054 0.76584 0.77126 0.77659 0.78168 0.78633 0.79041 0.79376 0.79624 0.79778 0.79827
0.450  0.73161 0.73291 0.73503 0.73794 0.74155 0.74580 0.75054 0.75570 0.76107 0.76656 0.77196 0.77710 0.78181 0.78594 0.78934 0.79187 0.79342 0.79393
0.455  0.72642 0.72774 0.72989 0.73283 0.73649 0.74079 0.74560 0.75082 0.75626 0.76182 0.76727 0.77248 0.77727 0.78145 0.78489 0.78744 0.78902 0.78955
0.460  0.72121 0.72254 0.72471 0.72770 0.73140 0.73574 0.74063 0.74588 0.75142 0.75705 0.76256 0.76785 0.77269 0.77692 0.78040 0.78299 0.78458 0.78509
0.465  0.71596 0.71731 0.71951 0.72253 0.72628 0.73067 0.73562 0.74094 0.74655 0.75221 0.75782 0.76317 0.76807 0.77236 0.77587 0.77849 0.78010 0.78062
0.470  0.71069 0.71205 0.71428 0.71732 0.72113 0.72557 0.73058 0.73597 0.74164 0.74737 0.75305 0.75845 0.76341 0.76775 0.77131 0.77395 0.77558 0.77612
0.475  0.70539 0.70677 0.70902 0.71210 0.71595 0.72045 0.72550 0.73096 0.73667 0.74249 0.74824 0.75368 0.75870 0.76308 0.76669 0.76937 0.77102 0.77157
0.480  0.70006 0.70146 0.70374 0.70685 0.71075 0.71529 0.72039 0.72592 0.73170 0.73759 0.74337 0.74889 0.75397 0.75840 0.76204 0.76475 0.76642 0.76695
0.485  0.69471 0.69612 0.69842 0.70157 0.70550 0.71011 0.71526 0.72085 0.72669 0.73264 0.73848 0.74407 0.74920 0.75368 0.75736 0.76009 0.76178 0.76232
0.490  0.68933 0.69076 0.69309 0.69627 0.70023 0.70489 0.71010 0.71573 0.72165 0.72763 0.73357 0.73921 0.74439 0.74892 0.75264 0.75540 0.75710 0.75766
0.495  0.68393 0.68537 0.68772 0.69094 0.69494 0.69965 0.70491 0.71060 0.71658 0.72263 0.72862 0.73432 0.73952 0.74410 0.74787 0.75066 0.75238 0.75295
0.500  0.67851 0.67995 0.68234 0.68559 0.68963 0.69436 0.69970 0.70544 0.71147 0.71758 0.72363 0.72936 0.73465 0.73927 0.74306 0.74588 0.74762 0.74821
0.505  0.67306 0.67452 0.67692 0.68021 0.68429 0.68907 0.69445 0.70025 0.70631 0.71251 0.71858 0.72440 0.72974 0.73440 0.73823 0.74107 0.74282 0.74339
0.510  0.66759 0.66906 0.67149 0.67480 0.67892 0.68374 0.68915 0.69503 0.70115 0.70740 0.71353 0.71941 0.72479 0.72949 0.73335 0.73622 0.73799 0.73857
0.515  0.66209 0.66358 0.66602 0.66937 0.67353 0.67840 0.68385 0.68978 0.69596 0.70224 0.70845 0.71437 0.71980 0.72454 0.72844 0.73133 0.73311 0.73371
0.520  0.65658 0.65808 0.66054 0.66391 0.66811 0.67302 0.67852 0.68447 0.69074 0.69707 0.70333 0.70930 0.71475 0.71954 0.72347 0.72639 0.72819 0.72881
0.525  0.65104 0.65255 0.65503 0.65843 0.66267 0.66762 0.67317 0.67917 0.68548 0.69187 0.69818 0.70417 0.70970 0.71452 0.71848 0.72143 0.72325 0.72383
0.530  0.64548 0.64700 0.64950 0.65293 0.65720 0.66220 0.66779 0.67384 0.68017 0.68664 0.69297 0.69904 0.70460 0.70947 0.71346 0.71643 0.71825 0.71885
0.535  0.63990 0.64144 0.64396 0.64740 0.65169 0.65674 0.66238 0.66848 0.67486 0.68137 0.68776 0.69387 0.69948 0.70438 0.70840 0.71138 0.71323 0.71383
0.540  0.63430 0.63585 0.63839 0.64186 0.64618 0.65125 0.65695 0.66309 0.66952 0.67605 0.68251 0.68867 0.69428 0.69923 0.70328 0.70629 0.70815 0.70878
0.545  0.62868 0.63024 0.63280 0.63630 0.64065 0.64575 0.65147 0.65768 0.66415 0.67073 0.67724 0.68340 0.68909 0.69407 0.69814 0.70118 0.70305 0.70365
0.550  0.62304 0.62461 0.62719 0.63071 0.63509 0.64023 0.64598 0.65220 0.65875 0.66537 0.67193 0.67814 0.68386 0.68887 0.69297 0.69602 0.69791 0.69852
0.555  0.61738 0.61897 0.62156 0.62510 0.62952 0.63468 0.64048 0.64674 0.65332 0.65999 0.66655 0.67284 0.67860 0.68363 0.68776 0.69083 0.69272 0.69335
0.560  0.61171 0.61330 0.61591 0.61948 0.62391 0.62912 0.63495 0.64125 0.64784 0.65458 0.66118 0.66750 0.67329 0.67834 0.68250 0.68560 0.68750 0.68814
0.565  0.60601 0.60762 0.61024 0.61383 0.61829 0.62353 0.62939 0.63573 0.64237 0.64910 0.65578 0.66213 0.66794 0.67303 0.67722 0.68032 0.68224 0.68286
0.570  0.60030 0.60191 0.60455 0.60816 0.61265 0.61791 0.62381 0.63019 0.63686 0.64364 0.65035 0.65671 0.66257 0.66769 0.67190 0.67502 0.67695 0.67758
0.575  0.59457 0.59619 0.59884 0.60247 0.60697 0.61225 0.61818 0.62461 0.63133 0.63814 0.64487 0.65128 0.65717 0.66232 0.66654 0.66968 0.67162 0.67225
0.580  0.58883 0.59045 0.59312 0.59675 0.60128 0.60660 0.61255 0.61899 0.62576 0.63261 0.63935 0.64581 0.65173 0.65688 0.66113 0.66430 0.66624 0.66690
0.585  0.58306 0.58470 0.58736 0.59102 0.59558 0.60092 0.60690 0.61337 0.62014 0.62706 0.63383 0.64032 0.64624 0.65144 0.65570 0.65887 0.66083 0.66146
0.590  0.57728 0.57893 0.58160 0.58528 0.58986 0.59522 0.60123 0.60773 0.61453 0.62143 0.62828 0.63476 0.64073 0.64596 0.65024 0.65342 0.65539 0.65603
0.595  0.57149 0.57314 0.57583 0.57952 0.58412 0.58950 0.59554 0.60206 0.60889 0.61582 0.62269 0.62920 0.63520 0.64044 0.64474 0.64794 0.64991 0.65056
0.600  0.56568 0.56733 0.57003 0.57374 0.57836 0.58376 0.58982 0.59637 0.60323 0.61019 0.61704 0.62361 0.62963 0.63488 0.63919 0.64241 0.64439 0.64505
0.605  0.55985 0.56151 0.56422 0.56795 0.57258 0.57800 0.58407 0.59063 0.59753 0.60452 0.61140 0.61799 0.62400 0.62928 0.63361 0.63684 0.63882 0.63946
0.610  0.55401 0.55567 0.55840 0.56213 0.56678 0.57219 0.57829 0.58488 0.59178 0.59883 0.60573 0.61230 0.61836 0.62367 0.62801 0.63124 0.63323 0.63388
0.615  0.54816 0.54982 0.55256 0.55630 0.56095 0.56639 0.57251 0.57912 0.58604 0.59307 0.60003 0.60662 0.61270 0.61801 0.62237 0.62560 0.62760 0.62826
0.620  0.54229 0.54395 0.54670 0.55045 0.55510 0.56057 0.56671 0.57333 0.58027 0.58732 0.59429 0.60091 0.60700 0.61232 0.61668 0.61993 0.62193 0.62260
0.625  0.53640 0.53807 0.54083 0.54459 0.54925 0.55473 0.56088 0.56753 0.57448 0.58154 0.58850 0.59516 0.60123 0.60657 0.61095 0.61421 0.61622 0.61687
0.630  0.53050 0.53218 0.53494 0.53869 0.54338 0.54888 0.55504 0.56169 0.56866 0.57574 0.58271 0.58938 0.59547 0.60082 0.60521 0.60847 0.61048 0.61113
0.635  0.52459 0.52627 0.52903 0.53279 0.53749 0.54300 0.54916 0.55580 0.56278 0.56991 0.57689 0.58354 0.58967 0.59503 0.59942 0.60268 0.60469 0.60536
0.640  0.51866 0.52035 0.52311 0.52688 0.53159 0.53710 0.54325 0.54993 0.55691 0.56401 0.57104 0.57770 0.58384 0.58920 0.59359 0.59686 0.59888 0.59955
0.645  0.51272 0.51441 0.51718 0.52095 0.52567 0.53115 0.53734 0.54403 0.55102 0.55813 0.56513 0.57183 0.57796 0.58331 0.58772 0.59100 0.59302 0.59367
0.650  0.50677 0.50846 0.51122 0.51501 0.51972 0.52522 0.53141 0.53810 0.54511 0.55222 0.55922 0.56593 0.57204 0.57742 0.58183 0.58511 0.58713 0.58779
0.655  0.50081 0.50250 0.50526 0.50905 0.51376 0.51927 0.52546 0.53216 0.53917 0.54628 0.55329 0.55996 0.56611 0.57149 0.57590 0.57918 0.58120 0.58186
0.660  0.49483 0.49652 0.49928 0.50308 0.50777 0.51330 0.51950 0.52615 0.53316 0.54028 0.54733 0.55400 0.56015 0.56553 0.56993 0.57321 0.57523 0.57587
0.665  0.48884 0.49053 0.49329 0.49709 0.50178 0.50731 0.51349 0.52016 0.52717 0.53429 0.54132 0.54801 0.55416 0.55950 0.56392 0.56719 0.56922 0.56987
0.670  0.48284 0.48453 0.48729 0.49108 0.49578 0.50130 0.50746 0.51415 0.52116 0.52827 0.53527 0.54199 0.54810 0.55347 0.55788 0.56116 0.56318 0.56384
0.675  0.47682 0.47851 0.48127 0.48505 0.48975 0.49527 0.50143 0.50812 0.51512 0.52223 0.52923 0.53589 0.54204 0.54741 0.55181 0.55508 0.55710 0.55777
0.680  0.47079 0.47248 0.47524 0.47900 0.48372 0.48920 0.49538 0.50207 0.50906 0.51616 0.52315 0.52980 0.53594 0.54131 0.54570 0.54897 0.55098 0.55162
0.685  0.46475 0.46644 0.46919 0.47296 0.47766 0.48314 0.48931 0.49598 0.50293 0.51002 0.51704 0.52369 0.52982 0.53514 0.53954 0.54280 0.54482 0.54547
0.690  0.45870 0.46038 0.46314 0.46689 0.47159 0.47706 0.48322 0.48985 0.49682 0.50389 0.51086 0.51754 0.52362 0.52897 0.53336 0.53661 0.53863 0.53928
0.695  0.45264 0.45431 0.45706 0.46081 0.46547 0.47096 0.47708 0.48372 0.49068 0.49775 0.50470 0.51135 0.51743 0.52277 0.52714 0.53039 0.53239 0.53306
0.700  0.44656 0.44823 0.45098 0.45472 0.45937 0.46485 0.47095 0.47758 0.48452 0.49157 0.49851 0.50511 0.51120 0.51652 0.52088 0.52413 0.52612 0.52676
0.705  0.44048 0.44214 0.44488 0.44861 0.45325 0.45871 0.46480 0.47141 0.47833 0.48536 0.49228 0.49887 0.50494 0.51022 0.51457 0.51781 0.51981 0.52046
0.710  0.43438 0.43603 0.43876 0.44249 0.44711 0.45253 0.45863 0.46522 0.47208 0.47909 0.48598 0.49260 0.49861 0.50391 0.50825 0.51147 0.51346 0.51412
0.715  0.42827 0.42992 0.43263 0.43635 0.44096 0.44636 0.45244 0.45897 0.46585 0.47283 0.47970 0.48629 0.49229 0.49756 0.50188 0.50510 0.50708 0.50774
0.720  0.42214 0.42379 0.42649 0.43020 0.43479 0.44017 0.44623 0.45274 0.45959 0.46654 0.47339 0.47991 0.48593 0.49118 0.49548 0.49868 0.50065 0.50128
0.725  0.41601 0.41765 0.42033 0.42401 0.42861 0.43396 0.43996 0.44648 0.45330 0.46023 0.46705 0.47354 0.47953 0.48473 0.48902 0.49221 0.49418 0.49482
0.730  0.40986 0.41149 0.41417 0.41783 0.42240 0.42774 0.43371 0.44020 0.44699 0.45384 0.46067 0.46714 0.47306 0.47827 0.48254 0.48572 0.48767 0.48832
0.735  0.40370 0.40532 0.40799 0.41163 0.41616 0.42149 0.42744 0.43390 0.44061 0.44747 0.45423 0.46070 0.46659 0.47178 0.47603 0.47918 0.48113 0.48178
0.740  0.39753 0.39914 0.40180 0.40542 0.40992 0.41523 0.42115 0.42753 0.43425 0.44108 0.44780 0.45419 0.46010 0.46525 0.46947 0.47261 0.47454 0.47516
0.745  0.39134 0.39295 0.39559 0.39919 0.40367 0.40892 0.41483 0.42118 0.42786 0.43465 0.44133 0.44769 0.45356 0.45865 0.46286 0.46598 0.46791 0.46854
0.750  0.38514 0.38674 0.38936 0.39295 0.39740 0.40261 0.40849 0.41481 0.42145 0.42819 0.43484 0.44116 0.44695 0.45205 0.45623 0.45933 0.46124 0.46188
0.755  0.37893 0.38052 0.38313 0.38669 0.39111 0.39630 0.40210 0.40841 0.41499 0.42167 0.42826 0.43459 0.44034 0.44541 0.44955 0.45264 0.45454 0.45513
0.760  0.37271 0.37429 0.37688 0.38041 0.38481 0.38996 0.39572 0.40199 0.40850 0.41515 0.42170 0.42794 0.43370 0.43872 0.44284 0.44590 0.44779 0.44839
0.765  0.36647 0.36804 0.37061 0.37412 0.37848 0.38359 0.38932 0.39549 0.40200 0.40861 0.41511 0.42130 0.42701 0.43197 0.43607 0.43911 0.44098 0.44160
0.770  0.36022 0.36178 0.36432 0.36779 0.37211 0.37721 0.38289 0.38902 0.39548 0.40204 0.40849 0.41463 0.42025 0.42521 0.42927 0.43229 0.43415 0.43476
0.775  0.35396 0.35550 0.35801 0.36146 0.36575 0.37078 0.37644 0.38253 0.38893 0.39538 0.40178 0.40792 0.41350 0.41841 0.42244 0.42543 0.42727 0.42785
0.780  0.34768 0.34920 0.35170 0.35512 0.35937 0.36435 0.36996 0.37600 0.38230 0.38875 0.39509 0.40113 0.40671 0.41157 0.41556 0.41852 0.42034 0.42093
0.785  0.34138 0.34289 0.34537 0.34876 0.35297 0.35791 0.36344 0.36945 0.37570 0.38208 0.38837 0.39435 0.39987 0.40466 0.40861 0.41155 0.41337 0.41396
0.790  0.33507 0.33656 0.33902 0.34238 0.34655 0.35144 0.35692 0.36284 0.36906 0.37538 0.38160 0.38753 0.39295 0.39773 0.40165 0.40456 0.40635 0.40695
0.795  0.32875 0.33022 0.33265 0.33598 0.34011 0.34495 0.35037 0.35622 0.36239 0.36865 0.37480 0.38067 0.38604 0.39077 0.39464 0.39752 0.39929 0.39985
0.800  0.32241 0.32387 0.32627 0.32956 0.33365 0.33844 0.34380 0.34959 0.35569 0.36183 0.36793 0.37376 0.37908 0.38376 0.38759 0.39043 0.39218 0.39274
0.805  0.31605 0.31749 0.31987 0.32312 0.32716 0.33187 0.33720 0.34293 0.34891 0.35503 0.36105 0.36679 0.37208 0.37667 0.38046 0.38328 0.38502 0.38559
0.810  0.30967 0.31110 0.31345 0.31666 0.32063 0.32530 0.33053 0.33623 0.34215 0.34820 0.35415 0.35981 0.36502 0.36957 0.37331 0.37610 0.37781 0.37838
0.815  0.30327 0.30468 0.30700 0.31015 0.31410 0.31871 0.32388 0.32950 0.33535 0.34132 0.34720 0.35279 0.35791 0.36242 0.36612 0.36886 0.37056 0.37109
0.820  0.29686 0.29825 0.30054 0.30365 0.30754 0.31210 0.31720 0.32271 0.32852 0.33436 0.34016 0.34572 0.35078 0.35523 0.35888 0.36158 0.36325 0.36379
0.825  0.29042 0.29180 0.29405 0.29712 0.30096 0.30546 0.31049 0.31592 0.32164 0.32741 0.33313 0.33857 0.34360 0.34795 0.35156 0.35423 0.35588 0.35643
0.830  0.28396 0.28532 0.28753 0.29057 0.29435 0.29878 0.30374 0.30910 0.31470 0.32042 0.32606 0.33142 0.33637 0.34066 0.34421 0.34685 0.34847 0.34898
0.835  0.27748 0.27882 0.28100 0.28399 0.28772 0.29208 0.29696 0.30224 0.30775 0.31339 0.31894 0.32422 0.32906 0.33332 0.33681 0.33940 0.34100 0.34151
0.840  0.27098 0.27230 0.27444 0.27739 0.28105 0.28531 0.29012 0.29534 0.30077 0.30632 0.31173 0.31697 0.32173 0.32593 0.32936 0.33190 0.33348 0.33398
0.845  0.26446 0.26575 0.26786 0.27076 0.27433 0.27855 0.28327 0.28837 0.29375 0.29916 0.30453 0.30964 0.31435 0.31844 0.32182 0.32433 0.32588 0.32640
0.850  0.25790 0.25918 0.26124 0.26409 0.26761 0.27175 0.27639 0.28140 0.28667 0.29200 0.29727 0.30229 0.30692 0.31094 0.31426 0.31672 0.31824 0.31872
0.855  0.25132 0.25257 0.25460 0.25740 0.26085 0.26492 0.26947 0.27439 0.27953 0.28479 0.28996 0.29489 0.29940 0.30337 0.30663 0.30905 0.31054 0.31101
0.860  0.24471 0.24594 0.24793 0.25065 0.25405 0.25804 0.26251 0.26733 0.27237 0.27753 0.28260 0.28743 0.29185 0.29575 0.29894 0.30131 0.30277 0.30324
0.865  0.23807 0.23927 0.24122 0.24389 0.24722 0.25113 0.25547 0.26023 0.26517 0.27017 0.27515 0.27988 0.28425 0.28805 0.29116 0.29349 0.29492 0.29537
0.870  0.23140 0.23256 0.23448 0.23709 0.24035 0.24414 0.24842 0.25304 0.25791 0.26281 0.26767 0.27230 0.27658 0.28028 0.28334 0.28561 0.28702 0.28746
0.875  0.22469 0.22583 0.22770 0.23025 0.23344 0.23715 0.24133 0.24584 0.25056 0.25539 0.26014 0.26467 0.26881 0.27246 0.27545 0.27767 0.27904 0.27948
0.880  0.21794 0.21905 0.22088 0.22337 0.22646 0.23011 0.23419 0.23859 0.24320 0.24791 0.25255 0.25696 0.26100 0.26457 0.26748 0.26965 0.27098 0.27139
0.885  0.21115 0.21224 0.21402 0.21645 0.21946 0.22301 0.22699 0.23128 0.23577 0.24037 0.24485 0.24915 0.25313 0.25660 0.25942 0.26154 0.26284 0.26325
0.890  0.20432 0.20537 0.20710 0.20948 0.21241 0.21586 0.21973 0.22392 0.22829 0.23272 0.23712 0.24131 0.24518 0.24853 0.25130 0.25335 0.25462 0.25503
0.895  0.19744 0.19846 0.20014 0.20245 0.20530 0.20866 0.21239 0.21645 0.22073 0.22504 0.22932 0.23339 0.23711 0.24040 0.24309 0.24509 0.24632 0.24672
0.900  0.19051 0.19150 0.19313 0.19536 0.19814 0.20136 0.20501 0.20895 0.21307 0.21729 0.22144 0.22538 0.22900 0.23219 0.23479 0.23673 0.23792 0.23829
0.905  0.18352 0.18448 0.18606 0.18821 0.19091 0.19403 0.19757 0.20138 0.20537 0.20946 0.21343 0.21729 0.22079 0.22387 0.22638 0.22826 0.22942 0.22979
0.910  0.17647 0.17740 0.17892 0.18100 0.18361 0.18663 0.19005 0.19373 0.19759 0.20150 0.20538 0.20907 0.21249 0.21544 0.21789 0.21970 0.22082 0.22119
0.915  0.16936 0.17025 0.17172 0.17372 0.17621 0.17915 0.18245 0.18600 0.18972 0.19348 0.19723 0.20079 0.20405 0.20693 0.20928 0.21103 0.21211 0.21244
0.920  0.16217 0.16303 0.16444 0.16637 0.16876 0.17159 0.17472 0.17814 0.18175 0.18537 0.18897 0.19240 0.19553 0.19830 0.20056 0.20224 0.20328 0.20360
0.925  0.15489 0.15572 0.15707 0.15892 0.16122 0.16393 0.16694 0.17022 0.17364 0.17715 0.18060 0.18388 0.18689 0.18954 0.19169 0.19331 0.19431 0.19460
0.930  0.14753 0.14832 0.14961 0.15138 0.15358 0.15614 0.15905 0.16218 0.16545 0.16880 0.17207 0.17521 0.17812 0.18063 0.18271 0.18425 0.18521 0.18549
0.935  0.14006 0.14082 0.14205 0.14373 0.14583 0.14827 0.15103 0.15402 0.15714 0.16030 0.16344 0.16643 0.16918 0.17159 0.17357 0.17504 0.17594 0.17623
0.940  0.13248 0.13320 0.13436 0.13596 0.13795 0.14027 0.14289 0.14572 0.14868 0.15168 0.15466 0.15749 0.16009 0.16238 0.16426 0.16565 0.16651 0.16676
0.945  0.12477 0.12544 0.12653 0.12804 0.12993 0.13212 0.13459 0.13723 0.14002 0.14289 0.14570 0.14838 0.15083 0.15299 0.15475 0.15607 0.15688 0.15713
0.950  0.11690 0.11753 0.11856 0.11997 0.12172 0.12380 0.12610 0.12860 0.13122 0.13391 0.13652 0.13903 0.14136 0.14337 0.14503 0.14627 0.14704 0.14725
0.955  0.10886 0.10944 0.11040 0.11172 0.11335 0.11529 0.11743 0.11976 0.12221 0.12468 0.12714 0.12949 0.13165 0.13353 0.13508 0.13623 0.13694 0.13715
0.960  0.10061 0.10114 0.10203 0.10325 0.10476 0.10653 0.10853 0.11069 0.11294 0.11523 0.11751 0.11967 0.12165 0.12341 0.12484 0.12591 0.12656 0.12674
0.965  0.09210 0.09259 0.09341 0.09452 0.09590 0.09752 0.09935 0.10132 0.10338 0.10548 0.10756 0.10954 0.11135 0.11296 0.11426 0.11524 0.11584 0.11602
0.970  0.08328 0.08373 0.08446 0.08546 0.08671 0.08817 0.08982 0.09158 0.09344 0.09535 0.09721 0.09901 0.10066 0.10208 0.10327 0.10415 0.10470 0.10485
0.975  0.07406 0.07446 0.07511 0.07600 0.07710 0.07840 0.07984 0.08142 0.08307 0.08476 0.08641 0.08799 0.08946 0.09073 0.09178 0.09256 0.09304 0.09317
0.980  0.06432 0.06466 0.06522 0.06599 0.06694 0.06806 0.06930 0.07067 0.07209 0.07353 0.07497 0.07634 0.07759 0.07870 0.07961 0.08028 0.08070 0.08081
0.985  0.05382 0.05410 0.05457 0.05520 0.05598 0.05692 0.05795 0.05908 0.06026 0.06146 0.06265 0.06379 0.06483 0.06575 0.06650 0.06706 0.06740 0.06747
0.990  0.04213 0.04235 0.04271 0.04320 0.04380 0.04452 0.04532 0.04620 0.04711 0.04803 0.04895 0.04983 0.05063 0.05134 0.05192 0.05235 0.05262 0.05267
0.995  0.02814 0.02828 0.02852 0.02883 0.02923 0.02969 0.03022 0.03078 0.03137 0.03198 0.03257 0.03315 0.03368 0.03414 0.03452 0.03480 0.03498 0.03500
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e080.dat <==
# alpha = +0.15 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99984 0.99984 0.99984 0.99984 0.99985 0.99985 0.99985 0.99986 0.99986 0.99987 0.99987 0.99987 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989
0.015  0.99964 0.99964 0.99964 0.99965 0.99965 0.99966 0.99967 0.99968 0.99969 0.99970 0.99971 0.99972 0.99973 0.99973 0.99974 0.99974 0.99975 0.99975
0.020  0.99935 0.99936 0.99936 0.99937 0.99938 0.99940 0.99941 0.99943 0.99945 0.99946 0.99948 0.99950 0.99951 0.99952 0.99954 0.99954 0.99955 0.99955
0.025  0.99899 0.99899 0.99900 0.99902 0.99904 0.99906 0.99908 0.99911 0.99913 0.99916 0.99919 0.99921 0.99924 0.99926 0.99927 0.99929 0.99929 0.99930
0.030  0.99854 0.99855 0.99857 0.99859 0.99861 0.99864 0.99868 0.99872 0.99875 0.99879 0.99883 0.99887 0.99890 0.99893 0.99896 0.99897 0.99898 0.99899
0.035  0.99802 0.99803 0.99805 0.99808 0.99811 0.99816 0.99820 0.99825 0.99830 0.99836 0.99841 0.99846 0.99851 0.99855 0.99858 0.99860 0.99862 0.99863
0.040  0.99741 0.99743 0.99745 0.99749 0.99754 0.99759 0.99765 0.99772 0.99779 0.99785 0.99792 0.99799 0.99805 0.99810 0.99814 0.99818 0.99819 0.99820
0.045  0.99672 0.99674 0.99678 0.99683 0.99688 0.99695 0.99703 0.99711 0.99720 0.99729 0.99737 0.99745 0.99753 0.99760 0.99765 0.99769 0.99772 0.99773
0.050  0.99596 0.99598 0.99603 0.99608 0.99615 0.99624 0.99633 0.99643 0.99654 0.99665 0.99676 0.99686 0.99695 0.99703 0.99710 0.99715 0.99718 0.99719
0.055  0.99511 0.99514 0.99519 0.99526 0.99535 0.99545 0.99557 0.99569 0.99582 0.99595 0.99608 0.99620 0.99631 0.99641 0.99649 0.99655 0.99659 0.99658
0.060  0.99419 0.99422 0.99428 0.99437 0.99447 0.99459 0.99472 0.99487 0.99502 0.99518 0.99533 0.99548 0.99561 0.99573 0.99583 0.99590 0.99594 0.99593
0.065  0.99318 0.99322 0.99329 0.99339 0.99351 0.99365 0.99381 0.99398 0.99416 0.99434 0.99452 0.99470 0.99485 0.99499 0.99510 0.99519 0.99524 0.99523
0.070  0.99209 0.99214 0.99223 0.99234 0.99248 0.99264 0.99283 0.99302 0.99323 0.99344 0.99365 0.99385 0.99403 0.99419 0.99432 0.99442 0.99448 0.99448
0.075  0.99093 0.99099 0.99108 0.99121 0.99137 0.99156 0.99177 0.99200 0.99224 0.99248 0.99272 0.99294 0.99315 0.99333 0.99348 0.99359 0.99366 0.99367
0.080  0.98969 0.98975 0.98986 0.99001 0.99019 0.99040 0.99064 0.99090 0.99117 0.99144 0.99172 0.99197 0.99221 0.99242 0.99259 0.99271 0.99279 0.99280
0.085  0.98837 0.98844 0.98856 0.98872 0.98893 0.98917 0.98944 0.98973 0.99004 0.99035 0.99065 0.99094 0.99121 0.99144 0.99163 0.99177 0.99186 0.99188
0.090  0.98697 0.98705 0.98718 0.98737 0.98760 0.98787 0.98817 0.98849 0.98884 0.98918 0.98952 0.98985 0.99015 0.99041 0.99062 0.99078 0.99088 0.99090
0.095  0.98549 0.98558 0.98573 0.98594 0.98619 0.98649 0.98683 0.98719 0.98757 0.98795 0.98833 0.98870 0.98903 0.98932 0.98956 0.98973 0.98984 0.98987
0.100  0.98393 0.98404 0.98420 0.98443 0.98471 0.98504 0.98541 0.98581 0.98623 0.98666 0.98708 0.98748 0.98785 0.98817 0.98843 0.98863 0.98875 0.98878
0.105  0.98230 0.98242 0.98260 0.98285 0.98316 0.98352 0.98393 0.98437 0.98483 0.98530 0.98576 0.98620 0.98661 0.98696 0.98725 0.98747 0.98760 0.98764
0.110  0.98060 0.98072 0.98092 0.98119 0.98153 0.98193 0.98238 0.98286 0.98337 0.98388 0.98439 0.98487 0.98531 0.98570 0.98601 0.98625 0.98639 0.98644
0.115  0.97881 0.97895 0.97916 0.97946 0.97983 0.98027 0.98075 0.98128 0.98183 0.98239 0.98294 0.98347 0.98395 0.98437 0.98472 0.98497 0.98513 0.98518
0.120  0.97695 0.97710 0.97733 0.97766 0.97806 0.97853 0.97906 0.97963 0.98023 0.98084 0.98144 0.98201 0.98253 0.98299 0.98337 0.98365 0.98382 0.98387
0.125  0.97502 0.97517 0.97543 0.97578 0.97622 0.97673 0.97730 0.97792 0.97857 0.97922 0.97987 0.98049 0.98106 0.98155 0.98196 0.98226 0.98245 0.98251
0.130  0.97301 0.97318 0.97345 0.97383 0.97430 0.97485 0.97547 0.97614 0.97684 0.97755 0.97825 0.97891 0.97952 0.98006 0.98050 0.98082 0.98102 0.98109
0.135  0.97093 0.97111 0.97141 0.97181 0.97232 0.97291 0.97357 0.97429 0.97504 0.97580 0.97656 0.97728 0.97793 0.97851 0.97898 0.97933 0.97954 0.97959
0.140  0.96877 0.96896 0.96928 0.96972 0.97026 0.97090 0.97161 0.97238 0.97318 0.97400 0.97481 0.97558 0.97628 0.97690 0.97740 0.97778 0.97801 0.97807
0.145  0.96654 0.96675 0.96709 0.96755 0.96813 0.96881 0.96957 0.97040 0.97126 0.97213 0.97300 0.97382 0.97457 0.97523 0.97577 0.97617 0.97642 0.97649
0.150  0.96424 0.96446 0.96482 0.96532 0.96594 0.96666 0.96747 0.96835 0.96927 0.97020 0.97112 0.97200 0.97281 0.97351 0.97408 0.97451 0.97478 0.97485
0.155  0.96186 0.96210 0.96248 0.96301 0.96367 0.96444 0.96531 0.96624 0.96722 0.96821 0.96919 0.97013 0.97098 0.97173 0.97234 0.97280 0.97308 0.97316
0.160  0.95942 0.95967 0.96008 0.96064 0.96134 0.96216 0.96307 0.96406 0.96511 0.96616 0.96720 0.96819 0.96910 0.96990 0.97054 0.97103 0.97133 0.97142
0.165  0.95690 0.95716 0.95760 0.95819 0.95893 0.95980 0.96078 0.96183 0.96293 0.96405 0.96515 0.96620 0.96716 0.96800 0.96869 0.96921 0.96952 0.96962
0.170  0.95431 0.95459 0.95505 0.95568 0.95646 0.95738 0.95841 0.95952 0.96069 0.96187 0.96304 0.96415 0.96517 0.96606 0.96679 0.96733 0.96766 0.96777
0.175  0.95165 0.95195 0.95244 0.95310 0.95393 0.95490 0.95598 0.95716 0.95839 0.95964 0.96087 0.96204 0.96311 0.96406 0.96483 0.96540 0.96575 0.96587
0.180  0.94893 0.94924 0.94975 0.95045 0.95132 0.95234 0.95349 0.95473 0.95602 0.95734 0.95864 0.95987 0.96101 0.96200 0.96281 0.96341 0.96378 0.96391
0.185  0.94613 0.94646 0.94700 0.94774 0.94865 0.94973 0.95093 0.95224 0.95360 0.95499 0.95635 0.95765 0.95884 0.95989 0.96074 0.96138 0.96177 0.96188
0.190  0.94327 0.94362 0.94418 0.94496 0.94592 0.94705 0.94831 0.94968 0.95111 0.95257 0.95400 0.95537 0.95662 0.95772 0.95862 0.95928 0.95969 0.95981
0.195  0.94034 0.94070 0.94130 0.94211 0.94312 0.94430 0.94563 0.94707 0.94857 0.95010 0.95160 0.95303 0.95435 0.95549 0.95644 0.95714 0.95757 0.95770
0.200  0.93734 0.93772 0.93835 0.93920 0.94025 0.94149 0.94289 0.94439 0.94596 0.94756 0.94914 0.95064 0.95202 0.95322 0.95420 0.95494 0.95539 0.95553
0.205  0.93428 0.93468 0.93533 0.93622 0.93733 0.93862 0.94008 0.94165 0.94330 0.94497 0.94662 0.94819 0.94963 0.95089 0.95192 0.95269 0.95316 0.95331
0.210  0.93116 0.93157 0.93225 0.93318 0.93433 0.93569 0.93721 0.93885 0.94058 0.94232 0.94404 0.94568 0.94719 0.94850 0.94958 0.95038 0.95088 0.95104
0.215  0.92796 0.92840 0.92910 0.93008 0.93128 0.93270 0.93428 0.93600 0.93779 0.93962 0.94141 0.94312 0.94469 0.94606 0.94719 0.94802 0.94854 0.94871
0.220  0.92471 0.92516 0.92590 0.92691 0.92817 0.92964 0.93129 0.93308 0.93495 0.93685 0.93872 0.94051 0.94214 0.94357 0.94474 0.94562 0.94615 0.94634
0.225  0.92139 0.92186 0.92263 0.92368 0.92499 0.92652 0.92825 0.93010 0.93205 0.93403 0.93598 0.93784 0.93954 0.94103 0.94225 0.94316 0.94371 0.94388
0.230  0.91801 0.91850 0.91930 0.92039 0.92175 0.92335 0.92514 0.92707 0.92910 0.93116 0.93318 0.93511 0.93688 0.93843 0.93970 0.94064 0.94122 0.94140
0.235  0.91457 0.91507 0.91590 0.91704 0.91846 0.92011 0.92197 0.92398 0.92608 0.92822 0.93033 0.93234 0.93417 0.93578 0.93710 0.93808 0.93868 0.93887
0.240  0.91106 0.91159 0.91245 0.91363 0.91510 0.91682 0.91875 0.92083 0.92302 0.92523 0.92742 0.92950 0.93141 0.93308 0.93444 0.93546 0.93609 0.93629
0.245  0.90750 0.90804 0.90894 0.91016 0.91168 0.91347 0.91547 0.91763 0.91989 0.92219 0.92445 0.92662 0.92859 0.93032 0.93174 0.93279 0.93344 0.93366
0.250  0.90388 0.90444 0.90537 0.90663 0.90821 0.91006 0.91213 0.91437 0.91671 0.91909 0.92144 0.92367 0.92572 0.92751 0.92898 0.93007 0.93075 0.93097
0.255  0.90020 0.90078 0.90174 0.90305 0.90468 0.90659 0.90874 0.91105 0.91348 0.91594 0.91837 0.92068 0.92280 0.92466 0.92618 0.92730 0.92800 0.92821
0.260  0.89646 0.89706 0.89805 0.89941 0.90109 0.90307 0.90529 0.90768 0.91019 0.91274 0.91525 0.91764 0.91983 0.92175 0.92332 0.92448 0.92520 0.92543
0.265  0.89266 0.89328 0.89431 0.89571 0.89745 0.89949 0.90178 0.90425 0.90685 0.90948 0.91207 0.91454 0.91680 0.91878 0.92041 0.92161 0.92236 0.92259
0.270  0.88881 0.88945 0.89051 0.89195 0.89375 0.89586 0.89822 0.90077 0.90345 0.90617 0.90884 0.91139 0.91373 0.91577 0.91745 0.91869 0.91946 0.91971
0.275  0.88490 0.88556 0.88665 0.88814 0.89000 0.89217 0.89461 0.89724 0.90000 0.90280 0.90556 0.90819 0.91060 0.91271 0.91443 0.91572 0.91651 0.91677
0.280  0.88093 0.88162 0.88274 0.88428 0.88619 0.88843 0.89094 0.89365 0.89650 0.89938 0.90223 0.90494 0.90742 0.90960 0.91138 0.91270 0.91351 0.91379
0.285  0.87692 0.87762 0.87878 0.88036 0.88233 0.88463 0.88722 0.89002 0.89294 0.89592 0.89884 0.90163 0.90420 0.90643 0.90827 0.90963 0.91047 0.91075
0.290  0.87285 0.87357 0.87476 0.87639 0.87841 0.88079 0.88345 0.88633 0.88934 0.89240 0.89541 0.89828 0.90091 0.90322 0.90511 0.90651 0.90737 0.90764
0.295  0.86872 0.86947 0.87069 0.87237 0.87445 0.87689 0.87963 0.88259 0.88569 0.88883 0.89193 0.89488 0.89759 0.89996 0.90190 0.90334 0.90423 0.90451
0.300  0.86455 0.86531 0.86657 0.86829 0.87043 0.87294 0.87576 0.87880 0.88198 0.88521 0.88840 0.89143 0.89421 0.89665 0.89864 0.90012 0.90104 0.90133
0.305  0.86032 0.86111 0.86240 0.86417 0.86637 0.86894 0.87183 0.87496 0.87823 0.88155 0.88482 0.88793 0.89079 0.89329 0.89533 0.89686 0.89779 0.89811
0.310  0.85604 0.85685 0.85818 0.85999 0.86225 0.86489 0.86786 0.87106 0.87442 0.87783 0.88119 0.88439 0.88732 0.88988 0.89198 0.89354 0.89450 0.89483
0.315  0.85172 0.85255 0.85391 0.85577 0.85808 0.86080 0.86384 0.86712 0.87056 0.87406 0.87750 0.88079 0.88380 0.88642 0.88858 0.89018 0.89116 0.89148
0.320  0.84734 0.84819 0.84959 0.85150 0.85387 0.85665 0.85976 0.86313 0.86666 0.87025 0.87377 0.87714 0.88022 0.88292 0.88513 0.88677 0.88778 0.88810
0.325  0.84292 0.84379 0.84522 0.84717 0.84960 0.85245 0.85564 0.85910 0.86271 0.86638 0.87000 0.87344 0.87660 0.87936 0.88163 0.88331 0.88435 0.88468
0.330  0.83845 0.83934 0.84081 0.84281 0.84529 0.84821 0.85148 0.85501 0.85872 0.86248 0.86618 0.86970 0.87294 0.87576 0.87808 0.87980 0.88086 0.88122
0.335  0.83394 0.83485 0.83634 0.83839 0.84093 0.84392 0.84727 0.85089 0.85467 0.85852 0.86231 0.86592 0.86922 0.87211 0.87449 0.87625 0.87733 0.87770
0.340  0.82937 0.83031 0.83184 0.83393 0.83653 0.83959 0.84301 0.84671 0.85059 0.85452 0.85839 0.86208 0.86547 0.86842 0.87085 0.87265 0.87376 0.87414
0.345  0.82477 0.82572 0.82729 0.82942 0.83209 0.83521 0.83871 0.84249 0.84645 0.85047 0.85442 0.85820 0.86166 0.86468 0.86716 0.86900 0.87014 0.87050
0.350  0.82012 0.82109 0.82269 0.82488 0.82760 0.83079 0.83436 0.83822 0.84226 0.84637 0.85042 0.85427 0.85780 0.86090 0.86343 0.86531 0.86647 0.86685
0.355  0.81542 0.81642 0.81805 0.82028 0.82306 0.82632 0.82997 0.83390 0.83804 0.84223 0.84636 0.85030 0.85390 0.85706 0.85965 0.86157 0.86275 0.86315
0.360  0.81069 0.81170 0.81337 0.81565 0.81848 0.82181 0.82553 0.82955 0.83377 0.83805 0.84227 0.84628 0.84996 0.85318 0.85582 0.85778 0.85899 0.85940
0.365  0.80591 0.80695 0.80864 0.81097 0.81386 0.81725 0.82104 0.82515 0.82946 0.83382 0.83813 0.84222 0.84598 0.84926 0.85195 0.85395 0.85518 0.85560
0.370  0.80109 0.80215 0.80388 0.80625 0.80920 0.81265 0.81653 0.82071 0.82510 0.82955 0.83394 0.83812 0.84195 0.84529 0.84804 0.85007 0.85133 0.85174
0.375  0.79623 0.79731 0.79907 0.80149 0.80450 0.80801 0.81196 0.81623 0.82070 0.82524 0.82970 0.83396 0.83786 0.84128 0.84408 0.84615 0.84743 0.84785
0.380  0.79133 0.79243 0.79423 0.79669 0.79975 0.80333 0.80736 0.81171 0.81626 0.82087 0.82543 0.82977 0.83374 0.83721 0.84007 0.84219 0.84349 0.84392
0.385  0.78640 0.78751 0.78934 0.79185 0.79496 0.79862 0.80271 0.80714 0.81177 0.81648 0.82111 0.82553 0.82958 0.83311 0.83601 0.83817 0.83950 0.83995
0.390  0.78142 0.78256 0.78442 0.78697 0.79014 0.79386 0.79803 0.80253 0.80724 0.81204 0.81676 0.82125 0.82537 0.82897 0.83192 0.83411 0.83547 0.83590
0.395  0.77641 0.77756 0.77946 0.78206 0.78528 0.78906 0.79331 0.79788 0.80268 0.80756 0.81236 0.81693 0.82112 0.82478 0.82778 0.83001 0.83139 0.83184
0.400  0.77136 0.77253 0.77446 0.77710 0.78038 0.78423 0.78854 0.79319 0.79808 0.80303 0.80792 0.81255 0.81681 0.82055 0.82360 0.82587 0.82727 0.82773
0.405  0.76627 0.76747 0.76943 0.77211 0.77545 0.77936 0.78373 0.78847 0.79343 0.79847 0.80342 0.80815 0.81248 0.81626 0.81937 0.82168 0.82310 0.82357
0.410  0.76115 0.76237 0.76436 0.76708 0.77047 0.77445 0.77889 0.78371 0.78875 0.79385 0.79890 0.80370 0.80810 0.81195 0.81510 0.81744 0.81889 0.81938
0.415  0.75600 0.75723 0.75926 0.76202 0.76547 0.76950 0.77402 0.77891 0.78401 0.78921 0.79434 0.79921 0.80368 0.80759 0.81079 0.81317 0.81464 0.81511
0.420  0.75081 0.75206 0.75412 0.75692 0.76042 0.76451 0.76910 0.77407 0.77925 0.78453 0.78973 0.79468 0.79922 0.80318 0.80644 0.80885 0.81034 0.81083
0.425  0.74559 0.74686 0.74895 0.75179 0.75534 0.75949 0.76416 0.76918 0.77446 0.77982 0.78509 0.79011 0.79470 0.79874 0.80204 0.80449 0.80600 0.80650
0.430  0.74034 0.74163 0.74374 0.74663 0.75023 0.75444 0.75917 0.76427 0.76962 0.77506 0.78039 0.78549 0.79016 0.79424 0.79759 0.80008 0.80161 0.80213
0.435  0.73505 0.73636 0.73850 0.74143 0.74509 0.74936 0.75415 0.75932 0.76475 0.77025 0.77567 0.78084 0.78558 0.78972 0.79311 0.79563 0.79719 0.79771
0.440  0.72973 0.73106 0.73323 0.73621 0.73990 0.74424 0.74908 0.75434 0.75984 0.76541 0.77091 0.77615 0.78095 0.78515 0.78859 0.79114 0.79272 0.79323
0.445  0.72439 0.72573 0.72793 0.73095 0.73469 0.73908 0.74400 0.74932 0.75488 0.76054 0.76612 0.77142 0.77629 0.78054 0.78402 0.78661 0.78821 0.78873
0.450  0.71901 0.72037 0.72260 0.72566 0.72945 0.73390 0.73888 0.74427 0.74990 0.75564 0.76128 0.76665 0.77157 0.77587 0.77941 0.78204 0.78365 0.78419
0.455  0.71361 0.71499 0.71724 0.72034 0.72418 0.72868 0.73372 0.73918 0.74489 0.75069 0.75639 0.76184 0.76682 0.77118 0.77476 0.77742 0.77906 0.77961
0.460  0.70818 0.70957 0.71186 0.71499 0.71887 0.72342 0.72854 0.73405 0.73984 0.74571 0.75148 0.75699 0.76204 0.76645 0.77007 0.77276 0.77442 0.77496
0.465  0.70272 0.70413 0.70644 0.70960 0.71354 0.71814 0.72332 0.72890 0.73475 0.74068 0.74654 0.75211 0.75722 0.76169 0.76535 0.76806 0.76974 0.77029
0.470  0.69723 0.69866 0.70099 0.70419 0.70818 0.71283 0.71807 0.72371 0.72964 0.73563 0.74155 0.74719 0.75236 0.75687 0.76058 0.76333 0.76502 0.76558
0.475  0.69171 0.69316 0.69552 0.69875 0.70279 0.70750 0.71278 0.71850 0.72447 0.73055 0.73654 0.74222 0.74744 0.75201 0.75576 0.75854 0.76026 0.76083
0.480  0.68617 0.68763 0.69002 0.69329 0.69737 0.70213 0.70746 0.71325 0.71928 0.72543 0.73147 0.73723 0.74251 0.74712 0.75091 0.75372 0.75546 0.75602
0.485  0.68061 0.68208 0.68450 0.68780 0.69191 0.69673 0.70212 0.70797 0.71407 0.72028 0.72637 0.73220 0.73753 0.74220 0.74602 0.74886 0.75061 0.75118
0.490  0.67502 0.67651 0.67895 0.68229 0.68643 0.69131 0.69675 0.70264 0.70882 0.71507 0.72125 0.72713 0.73252 0.73723 0.74109 0.74396 0.74573 0.74631
0.495  0.66941 0.67091 0.67338 0.67674 0.68093 0.68585 0.69136 0.69730 0.70354 0.70985 0.71609 0.72203 0.72745 0.73221 0.73612 0.73902 0.74080 0.74140
0.500  0.66377 0.66529 0.66778 0.67118 0.67541 0.68036 0.68593 0.69193 0.69822 0.70460 0.71090 0.71687 0.72237 0.72717 0.73111 0.73403 0.73583 0.73645
0.505  0.65811 0.65964 0.66215 0.66559 0.66986 0.67485 0.68047 0.68653 0.69286 0.69932 0.70565 0.71170 0.71725 0.72209 0.72606 0.72901 0.73083 0.73143
0.510  0.65243 0.65397 0.65651 0.65997 0.66428 0.66932 0.67497 0.68110 0.68749 0.69400 0.70039 0.70649 0.71209 0.71697 0.72098 0.72396 0.72579 0.72640
0.515  0.64673 0.64828 0.65083 0.65433 0.65868 0.66376 0.66946 0.67564 0.68209 0.68863 0.69510 0.70125 0.70689 0.71181 0.71586 0.71886 0.72071 0.72132
0.520  0.64100 0.64257 0.64514 0.64867 0.65305 0.65818 0.66393 0.67013 0.67665 0.68325 0.68977 0.69597 0.70164 0.70661 0.71068 0.71371 0.71558 0.71621
0.525  0.63526 0.63684 0.63943 0.64298 0.64740 0.65257 0.65836 0.66462 0.67119 0.67784 0.68441 0.69064 0.69637 0.70138 0.70549 0.70854 0.71042 0.71103
0.530  0.62949 0.63109 0.63370 0.63727 0.64173 0.64694 0.65277 0.65908 0.66568 0.67240 0.67899 0.68530 0.69107 0.69612 0.70025 0.70332 0.70522 0.70584
0.535  0.62371 0.62531 0.62795 0.63154 0.63602 0.64128 0.64716 0.65351 0.66016 0.66693 0.67357 0.67992 0.68573 0.69081 0.69498 0.69807 0.69998 0.70061
0.540  0.61791 0.61952 0.62217 0.62580 0.63030 0.63558 0.64152 0.64792 0.65461 0.66140 0.66812 0.67450 0.68034 0.68546 0.68965 0.69277 0.69470 0.69534
0.545  0.61208 0.61371 0.61638 0.62003 0.62457 0.62988 0.63584 0.64229 0.64903 0.65587 0.66263 0.66904 0.67493 0.68008 0.68431 0.68744 0.68938 0.69001
0.550  0.60624 0.60788 0.61057 0.61424 0.61881 0.62416 0.63015 0.63662 0.64343 0.65031 0.65711 0.66356 0.66949 0.67467 0.67892 0.68208 0.68402 0.68466
0.555  0.60039 0.60203 0.60474 0.60843 0.61303 0.61841 0.62444 0.63095 0.63779 0.64472 0.65153 0.65805 0.66401 0.66923 0.67350 0.67667 0.67863 0.67928
0.560  0.59451 0.59617 0.59889 0.60260 0.60722 0.61264 0.61870 0.62525 0.63211 0.63910 0.64595 0.65250 0.65849 0.66372 0.66803 0.67123 0.67319 0.67386
0.565  0.58862 0.59029 0.59302 0.59676 0.60140 0.60685 0.61294 0.61953 0.62643 0.63343 0.64034 0.64692 0.65294 0.65821 0.66253 0.66574 0.66772 0.66837
0.570  0.58271 0.58439 0.58714 0.59089 0.59556 0.60103 0.60716 0.61378 0.62072 0.62775 0.63470 0.64129 0.64736 0.65266 0.65700 0.66023 0.66221 0.66287
0.575  0.57679 0.57848 0.58123 0.58501 0.58969 0.59518 0.60134 0.60801 0.61498 0.62205 0.62902 0.63565 0.64175 0.64707 0.65143 0.65467 0.65667 0.65733
0.580  0.57085 0.57254 0.57532 0.57909 0.58381 0.58933 0.59551 0.60219 0.60921 0.61631 0.62330 0.62998 0.63610 0.64143 0.64581 0.64908 0.65108 0.65176
0.585  0.56490 0.56660 0.56937 0.57318 0.57791 0.58345 0.58966 0.59637 0.60340 0.61055 0.61757 0.62428 0.63040 0.63577 0.64017 0.64344 0.64546 0.64612
0.590  0.55893 0.56064 0.56342 0.56724 0.57200 0.57756 0.58380 0.59053 0.59758 0.60474 0.61181 0.61852 0.62469 0.63008 0.63450 0.63778 0.63980 0.64047
0.595  0.55295 0.55466 0.55746 0.56129 0.56606 0.57165 0.57791 0.58467 0.59174 0.59892 0.60602 0.61275 0.61894 0.62435 0.62878 0.63208 0.63411 0.63478
0.600  0.54696 0.54867 0.55148 0.55533 0.56011 0.56572 0.57199 0.57878 0.58588 0.59308 0.60017 0.60696 0.61317 0.61858 0.62303 0.62634 0.62837 0.62905
0.605  0.54095 0.54267 0.54549 0.54935 0.55414 0.55976 0.56605 0.57285 0.57999 0.58722 0.59433 0.60113 0.60733 0.61278 0.61724 0.62056 0.62260 0.62327
0.610  0.53493 0.53665 0.53948 0.54335 0.54816 0.55378 0.56009 0.56691 0.57405 0.58132 0.58846 0.59524 0.60149 0.60695 0.61142 0.61474 0.61679 0.61747
0.615  0.52890 0.53062 0.53346 0.53733 0.54215 0.54779 0.55412 0.56095 0.56811 0.57537 0.58255 0.58936 0.59562 0.60109 0.60557 0.60890 0.61095 0.61163
0.620  0.52285 0.52458 0.52742 0.53131 0.53612 0.54178 0.54813 0.55498 0.56215 0.56943 0.57661 0.58344 0.58971 0.59519 0.59968 0.60301 0.60507 0.60576
0.625  0.51679 0.51853 0.52137 0.52526 0.53009 0.53576 0.54212 0.54898 0.55616 0.56346 0.57063 0.57749 0.58375 0.58924 0.59374 0.59709 0.59915 0.59982
0.630  0.51073 0.51246 0.51531 0.51920 0.52405 0.52972 0.53609 0.54296 0.55015 0.55746 0.56464 0.57151 0.57778 0.58328 0.58779 0.59113 0.59320 0.59388
0.635  0.50464 0.50638 0.50924 0.51313 0.51798 0.52367 0.53003 0.53689 0.54409 0.55143 0.55863 0.56547 0.57178 0.57728 0.58179 0.58514 0.58721 0.58789
0.640  0.49855 0.50029 0.50315 0.50704 0.51190 0.51759 0.52394 0.53083 0.53804 0.54535 0.55258 0.55944 0.56574 0.57125 0.57576 0.57911 0.58118 0.58187
0.645  0.49245 0.49419 0.49705 0.50095 0.50581 0.51148 0.51786 0.52475 0.53196 0.53928 0.54648 0.55337 0.55967 0.56517 0.56969 0.57304 0.57511 0.57579
0.650  0.48634 0.48808 0.49093 0.49484 0.49970 0.50538 0.51176 0.51865 0.52586 0.53318 0.54039 0.54728 0.55356 0.55907 0.56359 0.56695 0.56901 0.56970
0.655  0.48022 0.48196 0.48481 0.48872 0.49357 0.49926 0.50563 0.51253 0.51974 0.52706 0.53426 0.54112 0.54743 0.55294 0.55746 0.56081 0.56288 0.56357
0.660  0.47409 0.47583 0.47868 0.48259 0.48743 0.49312 0.49950 0.50636 0.51356 0.52088 0.52811 0.53497 0.54127 0.54678 0.55129 0.55464 0.55671 0.55738
0.665  0.46795 0.46969 0.47253 0.47644 0.48128 0.48697 0.49333 0.50019 0.50740 0.51471 0.52192 0.52878 0.53508 0.54056 0.54508 0.54843 0.55050 0.55117
0.670  0.46180 0.46354 0.46638 0.47028 0.47512 0.48080 0.48714 0.49401 0.50121 0.50851 0.51570 0.52257 0.52884 0.53434 0.53884 0.54219 0.54425 0.54494
0.675  0.45564 0.45737 0.46021 0.46410 0.46894 0.47461 0.48094 0.48781 0.49500 0.50229 0.50947 0.51630 0.52258 0.52808 0.53258 0.53592 0.53797 0.53866
0.680  0.44947 0.45120 0.45404 0.45791 0.46275 0.46839 0.47473 0.48159 0.48876 0.49604 0.50321 0.51003 0.51630 0.52178 0.52627 0.52961 0.53166 0.53232
0.685  0.44329 0.44502 0.44785 0.45172 0.45655 0.46218 0.46851 0.47535 0.48248 0.48974 0.49692 0.50373 0.50999 0.51543 0.51992 0.52325 0.52530 0.52598
0.690  0.43711 0.43883 0.44166 0.44551 0.45033 0.45595 0.46226 0.46906 0.47620 0.48345 0.49058 0.49740 0.50361 0.50907 0.51355 0.51687 0.51892 0.51959
0.695  0.43091 0.43263 0.43545 0.43930 0.44408 0.44970 0.45598 0.46278 0.46990 0.47713 0.48424 0.49103 0.49724 0.50268 0.50714 0.51045 0.51249 0.51317
0.700  0.42471 0.42642 0.42924 0.43307 0.43784 0.44345 0.44970 0.45648 0.46358 0.47079 0.47787 0.48462 0.49083 0.49626 0.50070 0.50400 0.50603 0.50669
0.705  0.41850 0.42021 0.42301 0.42683 0.43159 0.43717 0.44341 0.45017 0.45724 0.46441 0.47148 0.47821 0.48439 0.48978 0.49421 0.49750 0.49953 0.50020
0.710  0.41228 0.41398 0.41677 0.42059 0.42532 0.43086 0.43710 0.44383 0.45084 0.45799 0.46503 0.47176 0.47790 0.48329 0.48770 0.49098 0.49300 0.49367
0.715  0.40606 0.40775 0.41052 0.41433 0.41904 0.42456 0.43077 0.43744 0.44446 0.45158 0.45859 0.46529 0.47140 0.47676 0.48115 0.48442 0.48643 0.48710
0.720  0.39983 0.40151 0.40427 0.40805 0.41275 0.41824 0.42442 0.43107 0.43805 0.44514 0.45212 0.45876 0.46487 0.47020 0.47457 0.47782 0.47982 0.48047
0.725  0.39358 0.39526 0.39801 0.40176 0.40645 0.41191 0.41803 0.42468 0.43163 0.43868 0.44562 0.45223 0.45830 0.46359 0.46794 0.47118 0.47317 0.47383
0.730  0.38734 0.38900 0.39173 0.39547 0.40013 0.40557 0.41166 0.41826 0.42517 0.43216 0.43909 0.44566 0.45168 0.45697 0.46130 0.46451 0.46649 0.46715
0.735  0.38108 0.38274 0.38545 0.38916 0.39378 0.39921 0.40526 0.41183 0.41867 0.42565 0.43251 0.43907 0.44506 0.45031 0.45462 0.45781 0.45978 0.46044
0.740  0.37482 0.37646 0.37916 0.38285 0.38744 0.39283 0.39885 0.40535 0.41218 0.41911 0.42593 0.43243 0.43840 0.44362 0.44790 0.45107 0.45303 0.45366
0.745  0.36855 0.37018 0.37286 0.37653 0.38109 0.38642 0.39243 0.39888 0.40567 0.41255 0.41933 0.42578 0.43171 0.43687 0.44112 0.44428 0.44623 0.44687
0.750  0.36227 0.36389 0.36656 0.37020 0.37472 0.38002 0.38598 0.39239 0.39913 0.40597 0.41270 0.41910 0.42496 0.43012 0.43434 0.43747 0.43940 0.44004
0.755  0.35598 0.35759 0.36024 0.36385 0.36835 0.37360 0.37949 0.38589 0.39256 0.39933 0.40600 0.41239 0.41821 0.42333 0.42751 0.43062 0.43254 0.43315
0.760  0.34969 0.35129 0.35391 0.35750 0.36195 0.36717 0.37302 0.37936 0.38596 0.39269 0.39932 0.40562 0.41143 0.41650 0.42065 0.42373 0.42563 0.42625
0.765  0.34338 0.34497 0.34757 0.35113 0.35555 0.36073 0.36652 0.37278 0.37936 0.38603 0.39260 0.39885 0.40461 0.40961 0.41374 0.41680 0.41868 0.41931
0.770  0.33707 0.33865 0.34122 0.34473 0.34911 0.35426 0.36001 0.36621 0.37273 0.37935 0.38586 0.39206 0.39773 0.40272 0.40680 0.40984 0.41170 0.41233
0.775  0.33076 0.33231 0.33486 0.33835 0.34268 0.34776 0.35348 0.35962 0.36608 0.37260 0.37906 0.38523 0.39085 0.39579 0.39983 0.40284 0.40469 0.40528
0.780  0.32443 0.32597 0.32849 0.33195 0.33624 0.34127 0.34692 0.35302 0.35938 0.36587 0.37226 0.37834 0.38394 0.38882 0.39282 0.39580 0.39763 0.39822
0.785  0.31809 0.31961 0.32212 0.32553 0.32979 0.33476 0.34034 0.34639 0.35268 0.35911 0.36543 0.37145 0.37698 0.38180 0.38576 0.38871 0.39052 0.39112
0.790  0.31175 0.31325 0.31573 0.31911 0.32332 0.32824 0.33375 0.33972 0.34597 0.35232 0.35857 0.36452 0.36997 0.37476 0.37868 0.38159 0.38338 0.38398
0.795  0.30540 0.30689 0.30933 0.31268 0.31683 0.32170 0.32715 0.33304 0.33923 0.34550 0.35168 0.35757 0.36295 0.36768 0.37156 0.37444 0.37621 0.37678
0.800  0.29904 0.30051 0.30292 0.30623 0.31034 0.31515 0.32053 0.32634 0.33246 0.33863 0.34474 0.35057 0.35590 0.36057 0.36440 0.36724 0.36899 0.36956
0.805  0.29267 0.29412 0.29650 0.29977 0.30382 0.30855 0.31389 0.31963 0.32563 0.33176 0.33779 0.34353 0.34881 0.35340 0.35718 0.35999 0.36172 0.36230
0.810  0.28628 0.28772 0.29007 0.29329 0.29727 0.30196 0.30720 0.31289 0.31882 0.32486 0.33081 0.33647 0.34167 0.34621 0.34994 0.35271 0.35442 0.35499
0.815  0.27989 0.28131 0.28363 0.28678 0.29073 0.29535 0.30052 0.30613 0.31198 0.31794 0.32380 0.32938 0.33449 0.33899 0.34266 0.34539 0.34707 0.34762
0.820  0.27349 0.27488 0.27717 0.28028 0.28417 0.28872 0.29382 0.29932 0.30511 0.31095 0.31673 0.32226 0.32730 0.33172 0.33534 0.33803 0.33969 0.34023
0.825  0.26707 0.26845 0.27070 0.27377 0.27759 0.28208 0.28709 0.29251 0.29821 0.30396 0.30965 0.31507 0.32006 0.32439 0.32796 0.33061 0.33225 0.33279
0.830  0.26065 0.26200 0.26420 0.26723 0.27100 0.27541 0.28035 0.28568 0.29125 0.29695 0.30255 0.30787 0.31278 0.31704 0.32055 0.32316 0.32477 0.32528
0.835  0.25421 0.25554 0.25771 0.26068 0.26439 0.26872 0.27358 0.27882 0.28430 0.28990 0.29540 0.30064 0.30544 0.30965 0.31310 0.31567 0.31725 0.31776
0.840  0.24776 0.24906 0.25119 0.25412 0.25776 0.26199 0.26676 0.27193 0.27732 0.28282 0.28819 0.29337 0.29808 0.30222 0.30561 0.30812 0.30967 0.31018
0.845  0.24129 0.24257 0.24466 0.24753 0.25108 0.25526 0.25994 0.26499 0.27031 0.27567 0.28098 0.28603 0.29068 0.29472 0.29805 0.30053 0.30205 0.30256
0.850  0.23481 0.23607 0.23812 0.24093 0.24441 0.24851 0.25310 0.25805 0.26325 0.26852 0.27373 0.27868 0.28324 0.28720 0.29047 0.29289 0.29438 0.29486
0.855  0.22831 0.22954 0.23155 0.23431 0.23772 0.24174 0.24623 0.25108 0.25616 0.26134 0.26644 0.27129 0.27573 0.27963 0.28283 0.28520 0.28666 0.28714
0.860  0.22180 0.22300 0.22497 0.22765 0.23101 0.23493 0.23933 0.24408 0.24905 0.25412 0.25910 0.26385 0.26820 0.27202 0.27514 0.27746 0.27889 0.27936
0.865  0.21526 0.21644 0.21836 0.22099 0.22427 0.22811 0.23238 0.23705 0.24190 0.24683 0.25170 0.25634 0.26062 0.26434 0.26739 0.26966 0.27107 0.27151
0.870  0.20871 0.20985 0.21174 0.21430 0.21750 0.22123 0.22542 0.22995 0.23472 0.23953 0.24429 0.24882 0.25299 0.25661 0.25960 0.26182 0.26319 0.26362
0.875  0.20214 0.20325 0.20509 0.20759 0.21071 0.21434 0.21843 0.22285 0.22747 0.23219 0.23683 0.24124 0.24529 0.24884 0.25176 0.25392 0.25525 0.25568
0.880  0.19554 0.19663 0.19842 0.20085 0.20387 0.20743 0.21141 0.21571 0.22021 0.22480 0.22932 0.23362 0.23756 0.24102 0.24385 0.24596 0.24725 0.24766
0.885  0.18892 0.18997 0.19171 0.19408 0.19702 0.20048 0.20435 0.20853 0.21291 0.21737 0.22174 0.22592 0.22977 0.23314 0.23588 0.23793 0.23919 0.23959
0.890  0.18227 0.18329 0.18497 0.18728 0.19013 0.19349 0.19725 0.20131 0.20556 0.20986 0.21413 0.21819 0.22193 0.22518 0.22785 0.22984 0.23107 0.23147
0.895  0.17559 0.17658 0.17821 0.18045 0.18321 0.18647 0.19009 0.19402 0.19816 0.20233 0.20647 0.21040 0.21400 0.21717 0.21977 0.22169 0.22288 0.22327
0.900  0.16888 0.16984 0.17142 0.17357 0.17625 0.17938 0.18290 0.18671 0.19069 0.19475 0.19875 0.20255 0.20604 0.20910 0.21161 0.21347 0.21462 0.21498
0.905  0.16214 0.16306 0.16458 0.16666 0.16925 0.17227 0.17567 0.17935 0.18319 0.18711 0.19094 0.19464 0.19800 0.20096 0.20337 0.20517 0.20628 0.20664
0.910  0.15535 0.15625 0.15771 0.15971 0.16221 0.16511 0.16839 0.17193 0.17563 0.17938 0.18310 0.18664 0.18990 0.19273 0.19506 0.19680 0.19786 0.19822
0.915  0.14853 0.14939 0.15079 0.15271 0.15510 0.15791 0.16105 0.16445 0.16801 0.17161 0.17518 0.17858 0.18170 0.18443 0.18668 0.18834 0.18937 0.18969
0.920  0.14165 0.14248 0.14382 0.14566 0.14795 0.15064 0.15363 0.15689 0.16032 0.16377 0.16719 0.17045 0.17343 0.17606 0.17820 0.17980 0.18078 0.18109
0.925  0.13473 0.13551 0.13680 0.13856 0.14074 0.14331 0.14617 0.14928 0.15253 0.15585 0.15912 0.16223 0.16508 0.16759 0.16962 0.17115 0.17209 0.17238
0.930  0.12774 0.12849 0.12972 0.13139 0.13347 0.13589 0.13864 0.14159 0.14469 0.14785 0.15094 0.15390 0.15663 0.15900 0.16096 0.16241 0.16330 0.16358
0.935  0.12069 0.12140 0.12256 0.12415 0.12612 0.12842 0.13102 0.13382 0.13676 0.13973 0.14268 0.14549 0.14807 0.15032 0.15218 0.15355 0.15440 0.15467
0.940  0.11357 0.11423 0.11533 0.11683 0.11869 0.12086 0.12331 0.12596 0.12873 0.13153 0.13432 0.13697 0.13939 0.14153 0.14328 0.14457 0.14537 0.14561
0.945  0.10635 0.10698 0.10800 0.10940 0.11116 0.11320 0.11550 0.11796 0.12056 0.12322 0.12583 0.12832 0.13059 0.13260 0.13423 0.13545 0.13620 0.13644
0.950  0.09904 0.09962 0.10058 0.10188 0.10351 0.10543 0.10755 0.10987 0.11229 0.11477 0.11719 0.11951 0.12165 0.12351 0.12504 0.12618 0.12688 0.12708
0.955  0.09161 0.09215 0.09303 0.09424 0.09575 0.09752 0.09949 0.10164 0.10388 0.10615 0.10841 0.11056 0.11254 0.11426 0.11568 0.11673 0.11738 0.11758
0.960  0.08404 0.08453 0.08534 0.08645 0.08783 0.08945 0.09127 0.09324 0.09529 0.09738 0.09945 0.10142 0.10322 0.10481 0.10612 0.10708 0.10768 0.10785
0.965  0.07630 0.07675 0.07748 0.07849 0.07974 0.08120 0.08285 0.08464 0.08650 0.08840 0.09027 0.09206 0.09370 0.09514 0.09632 0.09719 0.09773 0.09790
0.970  0.06835 0.06875 0.06941 0.07031 0.07142 0.07273 0.07421 0.07578 0.07745 0.07916 0.08082 0.08242 0.08389 0.08517 0.08622 0.08701 0.08749 0.08763
0.975  0.06013 0.06048 0.06106 0.06185 0.06282 0.06397 0.06525 0.06664 0.06810 0.06959 0.07105 0.07245 0.07374 0.07486 0.07578 0.07647 0.07690 0.07701
0.980  0.05156 0.05186 0.05235 0.05302 0.05385 0.05482 0.05591 0.05710 0.05834 0.05960 0.06085 0.06204 0.06313 0.06409 0.06488 0.06546 0.06582 0.06592
0.985  0.04248 0.04272 0.04312 0.04366 0.04433 0.04513 0.04602 0.04698 0.04799 0.04902 0.05004 0.05101 0.05189 0.05268 0.05332 0.05380 0.05409 0.05415
0.990  0.03258 0.03277 0.03307 0.03347 0.03398 0.03457 0.03525 0.03598 0.03674 0.03751 0.03828 0.03901 0.03967 0.04026 0.04074 0.04110 0.04133 0.04138
0.995  0.02112 0.02124 0.02142 0.02168 0.02199 0.02237 0.02279 0.02324 0.02372 0.02421 0.02468 0.02514 0.02556 0.02593 0.02624 0.02646 0.02660 0.02663
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e090.dat <==
# alpha = +0.15 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99983 0.99983 0.99983 0.99983 0.99984 0.99984 0.99985 0.99985 0.99985 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99988 0.99988 0.99988
0.015  0.99962 0.99962 0.99962 0.99963 0.99964 0.99964 0.99965 0.99966 0.99967 0.99968 0.99969 0.99970 0.99971 0.99972 0.99973 0.99973 0.99973 0.99973
0.020  0.99932 0.99932 0.99933 0.99934 0.99935 0.99937 0.99938 0.99940 0.99942 0.99944 0.99945 0.99947 0.99949 0.99950 0.99951 0.99952 0.99953 0.99953
0.025  0.99894 0.99894 0.99895 0.99897 0.99899 0.99901 0.99904 0.99906 0.99909 0.99912 0.99915 0.99917 0.99920 0.99922 0.99924 0.99925 0.99926 0.99926
0.030  0.99847 0.99848 0.99849 0.99852 0.99854 0.99858 0.99861 0.99865 0.99869 0.99873 0.99877 0.99881 0.99885 0.99888 0.99890 0.99892 0.99893 0.99894
0.035  0.99792 0.99793 0.99795 0.99798 0.99802 0.99806 0.99811 0.99816 0.99822 0.99828 0.99833 0.99838 0.99843 0.99847 0.99851 0.99853 0.99855 0.99856
0.040  0.99728 0.99730 0.99732 0.99736 0.99741 0.99747 0.99753 0.99760 0.99767 0.99775 0.99782 0.99789 0.99795 0.99801 0.99805 0.99809 0.99811 0.99811
0.045  0.99656 0.99658 0.99661 0.99666 0.99673 0.99680 0.99688 0.99697 0.99706 0.99715 0.99724 0.99733 0.99741 0.99748 0.99753 0.99758 0.99760 0.99761
0.050  0.99575 0.99578 0.99582 0.99588 0.99596 0.99605 0.99615 0.99626 0.99637 0.99648 0.99660 0.99670 0.99680 0.99689 0.99696 0.99701 0.99704 0.99705
0.055  0.99486 0.99489 0.99495 0.99502 0.99511 0.99522 0.99534 0.99547 0.99561 0.99575 0.99588 0.99601 0.99613 0.99624 0.99632 0.99638 0.99642 0.99642
0.060  0.99389 0.99393 0.99399 0.99408 0.99419 0.99432 0.99446 0.99461 0.99478 0.99494 0.99510 0.99526 0.99540 0.99552 0.99562 0.99570 0.99574 0.99574
0.065  0.99283 0.99288 0.99295 0.99305 0.99318 0.99333 0.99350 0.99368 0.99387 0.99406 0.99425 0.99443 0.99460 0.99474 0.99486 0.99495 0.99500 0.99501
0.070  0.99169 0.99174 0.99183 0.99195 0.99210 0.99227 0.99246 0.99267 0.99289 0.99312 0.99334 0.99355 0.99374 0.99391 0.99404 0.99414 0.99421 0.99422
0.075  0.99047 0.99053 0.99063 0.99076 0.99093 0.99113 0.99135 0.99159 0.99185 0.99210 0.99235 0.99259 0.99281 0.99301 0.99316 0.99328 0.99335 0.99336
0.080  0.98916 0.98923 0.98934 0.98950 0.98969 0.98992 0.99017 0.99044 0.99073 0.99102 0.99130 0.99158 0.99183 0.99204 0.99222 0.99235 0.99244 0.99245
0.085  0.98777 0.98785 0.98798 0.98815 0.98837 0.98862 0.98891 0.98922 0.98954 0.98987 0.99019 0.99049 0.99078 0.99102 0.99122 0.99137 0.99146 0.99149
0.090  0.98630 0.98639 0.98653 0.98672 0.98697 0.98725 0.98757 0.98792 0.98828 0.98864 0.98901 0.98935 0.98966 0.98994 0.99016 0.99033 0.99043 0.99046
0.095  0.98475 0.98484 0.98500 0.98522 0.98549 0.98581 0.98616 0.98655 0.98695 0.98735 0.98776 0.98814 0.98849 0.98879 0.98904 0.98923 0.98934 0.98937
0.100  0.98311 0.98322 0.98340 0.98364 0.98394 0.98429 0.98468 0.98510 0.98555 0.98600 0.98644 0.98686 0.98725 0.98759 0.98786 0.98807 0.98819 0.98823
0.105  0.98140 0.98152 0.98171 0.98198 0.98230 0.98269 0.98312 0.98359 0.98408 0.98457 0.98506 0.98552 0.98595 0.98632 0.98662 0.98685 0.98699 0.98703
0.110  0.97960 0.97973 0.97995 0.98024 0.98060 0.98102 0.98149 0.98200 0.98254 0.98308 0.98361 0.98412 0.98458 0.98499 0.98532 0.98557 0.98572 0.98577
0.115  0.97773 0.97787 0.97810 0.97842 0.97881 0.97927 0.97979 0.98034 0.98093 0.98152 0.98210 0.98265 0.98316 0.98360 0.98397 0.98424 0.98440 0.98446
0.120  0.97578 0.97593 0.97618 0.97652 0.97695 0.97745 0.97801 0.97861 0.97925 0.97989 0.98052 0.98112 0.98167 0.98215 0.98255 0.98284 0.98302 0.98308
0.125  0.97374 0.97391 0.97418 0.97455 0.97501 0.97555 0.97616 0.97681 0.97750 0.97819 0.97888 0.97953 0.98012 0.98065 0.98107 0.98139 0.98158 0.98165
0.130  0.97163 0.97181 0.97210 0.97250 0.97300 0.97359 0.97424 0.97494 0.97568 0.97643 0.97717 0.97787 0.97852 0.97908 0.97954 0.97988 0.98009 0.98016
0.135  0.96945 0.96964 0.96995 0.97038 0.97092 0.97154 0.97225 0.97301 0.97380 0.97461 0.97540 0.97615 0.97685 0.97745 0.97794 0.97831 0.97854 0.97860
0.140  0.96718 0.96738 0.96772 0.96818 0.96876 0.96943 0.97018 0.97100 0.97185 0.97271 0.97356 0.97437 0.97511 0.97576 0.97629 0.97669 0.97693 0.97700
0.145  0.96484 0.96506 0.96542 0.96591 0.96652 0.96724 0.96805 0.96892 0.96983 0.97075 0.97166 0.97253 0.97332 0.97401 0.97458 0.97500 0.97526 0.97534
0.150  0.96242 0.96265 0.96304 0.96356 0.96422 0.96498 0.96584 0.96677 0.96774 0.96873 0.96970 0.97062 0.97147 0.97221 0.97281 0.97326 0.97354 0.97362
0.155  0.95992 0.96017 0.96058 0.96114 0.96184 0.96265 0.96357 0.96456 0.96559 0.96664 0.96767 0.96865 0.96955 0.97034 0.97098 0.97146 0.97176 0.97185
0.160  0.95735 0.95762 0.95805 0.95865 0.95939 0.96025 0.96123 0.96227 0.96337 0.96449 0.96558 0.96663 0.96758 0.96842 0.96910 0.96961 0.96992 0.97002
0.165  0.95471 0.95499 0.95545 0.95608 0.95686 0.95778 0.95881 0.95992 0.96109 0.96227 0.96343 0.96453 0.96555 0.96643 0.96716 0.96769 0.96803 0.96814
0.170  0.95199 0.95229 0.95278 0.95344 0.95427 0.95524 0.95633 0.95751 0.95874 0.95999 0.96121 0.96238 0.96345 0.96439 0.96516 0.96573 0.96608 0.96619
0.175  0.94920 0.94952 0.95003 0.95073 0.95161 0.95263 0.95378 0.95502 0.95632 0.95764 0.95894 0.96017 0.96130 0.96229 0.96310 0.96370 0.96407 0.96420
0.180  0.94634 0.94667 0.94721 0.94795 0.94887 0.94996 0.95117 0.95247 0.95384 0.95523 0.95660 0.95790 0.95909 0.96013 0.96099 0.96162 0.96201 0.96214
0.185  0.94341 0.94375 0.94432 0.94510 0.94607 0.94721 0.94849 0.94986 0.95130 0.95276 0.95420 0.95557 0.95682 0.95792 0.95881 0.95948 0.95989 0.96002
0.190  0.94040 0.94077 0.94136 0.94218 0.94320 0.94440 0.94574 0.94718 0.94869 0.95023 0.95174 0.95318 0.95449 0.95564 0.95659 0.95729 0.95772 0.95785
0.195  0.93732 0.93771 0.93834 0.93920 0.94026 0.94152 0.94292 0.94444 0.94602 0.94763 0.94922 0.95073 0.95211 0.95331 0.95430 0.95504 0.95549 0.95563
0.200  0.93418 0.93458 0.93524 0.93614 0.93726 0.93857 0.94004 0.94163 0.94329 0.94498 0.94663 0.94822 0.94966 0.95092 0.95196 0.95273 0.95320 0.95336
0.205  0.93096 0.93138 0.93207 0.93301 0.93419 0.93556 0.93710 0.93876 0.94049 0.94226 0.94399 0.94565 0.94716 0.94848 0.94956 0.95037 0.95086 0.95103
0.210  0.92768 0.92812 0.92884 0.92982 0.93105 0.93248 0.93409 0.93582 0.93764 0.93948 0.94129 0.94302 0.94460 0.94598 0.94711 0.94795 0.94847 0.94864
0.215  0.92433 0.92479 0.92554 0.92657 0.92784 0.92934 0.93101 0.93282 0.93472 0.93664 0.93853 0.94033 0.94198 0.94342 0.94460 0.94548 0.94602 0.94620
0.220  0.92092 0.92139 0.92217 0.92324 0.92457 0.92613 0.92788 0.92976 0.93174 0.93374 0.93571 0.93759 0.93931 0.94081 0.94204 0.94295 0.94352 0.94371
0.225  0.91743 0.91793 0.91875 0.91986 0.92124 0.92287 0.92468 0.92664 0.92870 0.93079 0.93284 0.93479 0.93658 0.93814 0.93942 0.94037 0.94096 0.94114
0.230  0.91389 0.91440 0.91525 0.91641 0.91785 0.91953 0.92142 0.92346 0.92560 0.92777 0.92990 0.93193 0.93379 0.93542 0.93675 0.93774 0.93835 0.93854
0.235  0.91028 0.91081 0.91169 0.91289 0.91439 0.91614 0.91810 0.92022 0.92244 0.92469 0.92691 0.92902 0.93095 0.93264 0.93402 0.93505 0.93568 0.93589
0.240  0.90660 0.90716 0.90807 0.90932 0.91087 0.91269 0.91472 0.91692 0.91922 0.92156 0.92386 0.92605 0.92805 0.92980 0.93124 0.93230 0.93296 0.93318
0.245  0.90286 0.90344 0.90438 0.90568 0.90729 0.90917 0.91128 0.91356 0.91595 0.91837 0.92075 0.92302 0.92510 0.92692 0.92840 0.92951 0.93019 0.93041
0.250  0.89906 0.89966 0.90064 0.90198 0.90364 0.90560 0.90778 0.91014 0.91262 0.91512 0.91759 0.91994 0.92209 0.92397 0.92551 0.92666 0.92736 0.92760
0.255  0.89520 0.89582 0.89683 0.89822 0.89994 0.90196 0.90423 0.90667 0.90923 0.91182 0.91437 0.91680 0.91903 0.92098 0.92257 0.92375 0.92448 0.92471
0.260  0.89128 0.89192 0.89297 0.89440 0.89618 0.89827 0.90061 0.90313 0.90578 0.90846 0.91110 0.91361 0.91591 0.91793 0.91957 0.92080 0.92155 0.92179
0.265  0.88730 0.88796 0.88904 0.89052 0.89236 0.89452 0.89693 0.89954 0.90227 0.90505 0.90777 0.91037 0.91274 0.91482 0.91652 0.91779 0.91856 0.91882
0.270  0.88326 0.88394 0.88506 0.88659 0.88849 0.89071 0.89320 0.89590 0.89871 0.90158 0.90439 0.90707 0.90952 0.91166 0.91342 0.91472 0.91553 0.91579
0.275  0.87916 0.87987 0.88102 0.88259 0.88455 0.88685 0.88942 0.89219 0.89510 0.89805 0.90095 0.90371 0.90624 0.90845 0.91026 0.91161 0.91244 0.91271
0.280  0.87501 0.87573 0.87692 0.87854 0.88056 0.88293 0.88557 0.88844 0.89143 0.89447 0.89746 0.90031 0.90291 0.90519 0.90706 0.90844 0.90929 0.90958
0.285  0.87080 0.87155 0.87277 0.87444 0.87652 0.87895 0.88168 0.88462 0.88771 0.89084 0.89391 0.89684 0.89953 0.90188 0.90380 0.90522 0.90610 0.90640
0.290  0.86654 0.86730 0.86856 0.87028 0.87242 0.87492 0.87773 0.88076 0.88393 0.88715 0.89032 0.89333 0.89609 0.89851 0.90049 0.90195 0.90286 0.90315
0.295  0.86222 0.86300 0.86430 0.86606 0.86826 0.87084 0.87372 0.87684 0.88010 0.88341 0.88667 0.88977 0.89261 0.89509 0.89712 0.89863 0.89956 0.89987
0.300  0.85784 0.85865 0.85998 0.86180 0.86406 0.86670 0.86967 0.87287 0.87622 0.87962 0.88297 0.88615 0.88907 0.89162 0.89371 0.89526 0.89622 0.89653
0.305  0.85341 0.85425 0.85561 0.85748 0.85980 0.86251 0.86556 0.86885 0.87229 0.87578 0.87922 0.88249 0.88548 0.88810 0.89024 0.89184 0.89282 0.89315
0.310  0.84894 0.84979 0.85119 0.85310 0.85548 0.85827 0.86140 0.86477 0.86830 0.87189 0.87541 0.87877 0.88185 0.88453 0.88673 0.88836 0.88937 0.88971
0.315  0.84441 0.84528 0.84672 0.84868 0.85112 0.85398 0.85719 0.86064 0.86427 0.86794 0.87156 0.87500 0.87816 0.88091 0.88317 0.88484 0.88587 0.88621
0.320  0.83983 0.84072 0.84219 0.84421 0.84671 0.84964 0.85292 0.85647 0.86018 0.86395 0.86765 0.87118 0.87441 0.87724 0.87955 0.88127 0.88233 0.88267
0.325  0.83520 0.83612 0.83762 0.83968 0.84224 0.84525 0.84861 0.85224 0.85605 0.85990 0.86370 0.86731 0.87062 0.87351 0.87589 0.87764 0.87873 0.87909
0.330  0.83052 0.83146 0.83300 0.83511 0.83773 0.84081 0.84425 0.84797 0.85186 0.85581 0.85970 0.86340 0.86678 0.86974 0.87217 0.87397 0.87508 0.87545
0.335  0.82579 0.82675 0.82833 0.83049 0.83317 0.83632 0.83984 0.84365 0.84763 0.85167 0.85565 0.85943 0.86290 0.86592 0.86840 0.87025 0.87138 0.87176
0.340  0.82102 0.82200 0.82362 0.82582 0.82857 0.83178 0.83538 0.83928 0.84335 0.84748 0.85155 0.85542 0.85896 0.86206 0.86459 0.86648 0.86764 0.86803
0.345  0.81620 0.81721 0.81885 0.82111 0.82391 0.82720 0.83088 0.83486 0.83902 0.84324 0.84740 0.85135 0.85498 0.85814 0.86073 0.86266 0.86384 0.86423
0.350  0.81134 0.81236 0.81405 0.81635 0.81922 0.82257 0.82633 0.83040 0.83464 0.83895 0.84320 0.84724 0.85094 0.85417 0.85682 0.85879 0.86000 0.86040
0.355  0.80643 0.80748 0.80919 0.81155 0.81447 0.81790 0.82174 0.82588 0.83022 0.83462 0.83896 0.84308 0.84686 0.85016 0.85286 0.85487 0.85611 0.85652
0.360  0.80147 0.80254 0.80430 0.80670 0.80968 0.81318 0.81710 0.82133 0.82575 0.83025 0.83467 0.83888 0.84273 0.84610 0.84886 0.85091 0.85217 0.85259
0.365  0.79648 0.79757 0.79936 0.80181 0.80485 0.80842 0.81241 0.81673 0.82124 0.82583 0.83034 0.83463 0.83856 0.84199 0.84481 0.84689 0.84818 0.84862
0.370  0.79144 0.79255 0.79438 0.79687 0.79998 0.80361 0.80768 0.81208 0.81669 0.82136 0.82596 0.83033 0.83434 0.83784 0.84071 0.84284 0.84415 0.84458
0.375  0.78636 0.78750 0.78935 0.79190 0.79506 0.79876 0.80291 0.80740 0.81209 0.81685 0.82152 0.82598 0.83007 0.83364 0.83656 0.83873 0.84007 0.84051
0.380  0.78124 0.78240 0.78429 0.78688 0.79010 0.79387 0.79810 0.80266 0.80744 0.81228 0.81705 0.82160 0.82575 0.82939 0.83236 0.83458 0.83594 0.83639
0.385  0.77608 0.77726 0.77919 0.78182 0.78510 0.78894 0.79324 0.79789 0.80275 0.80768 0.81254 0.81716 0.82140 0.82509 0.82812 0.83037 0.83176 0.83223
0.390  0.77089 0.77208 0.77405 0.77673 0.78006 0.78397 0.78835 0.79308 0.79802 0.80304 0.80798 0.81269 0.81700 0.82076 0.82384 0.82613 0.82754 0.82800
0.395  0.76565 0.76687 0.76886 0.77159 0.77498 0.77896 0.78341 0.78822 0.79325 0.79836 0.80338 0.80817 0.81255 0.81637 0.81951 0.82184 0.82327 0.82374
0.400  0.76038 0.76162 0.76364 0.76642 0.76987 0.77391 0.77843 0.78332 0.78844 0.79363 0.79874 0.80360 0.80805 0.81194 0.81513 0.81750 0.81896 0.81944
0.405  0.75507 0.75633 0.75839 0.76121 0.76471 0.76882 0.77341 0.77838 0.78358 0.78886 0.79405 0.79899 0.80351 0.80747 0.81071 0.81312 0.81460 0.81509
0.410  0.74973 0.75100 0.75310 0.75596 0.75952 0.76369 0.76836 0.77341 0.77869 0.78404 0.78932 0.79434 0.79894 0.80295 0.80624 0.80868 0.81019 0.81070
0.415  0.74435 0.74564 0.74777 0.75067 0.75429 0.75853 0.76327 0.76839 0.77375 0.77919 0.78455 0.78965 0.79431 0.79839 0.80173 0.80421 0.80574 0.80624
0.420  0.73893 0.74025 0.74241 0.74536 0.74903 0.75332 0.75814 0.76334 0.76878 0.77430 0.77974 0.78491 0.78965 0.79379 0.79718 0.79969 0.80124 0.80176
0.425  0.73349 0.73482 0.73701 0.74000 0.74373 0.74808 0.75297 0.75824 0.76376 0.76937 0.77489 0.78013 0.78493 0.78913 0.79258 0.79513 0.79670 0.79723
0.430  0.72801 0.72936 0.73158 0.73462 0.73839 0.74281 0.74777 0.75311 0.75872 0.76440 0.76998 0.77531 0.78018 0.78444 0.78793 0.79052 0.79212 0.79265
0.435  0.72250 0.72387 0.72612 0.72920 0.73303 0.73751 0.74253 0.74795 0.75363 0.75939 0.76505 0.77045 0.77539 0.77971 0.78324 0.78587 0.78749 0.78803
0.440  0.71696 0.71835 0.72063 0.72375 0.72762 0.73217 0.73725 0.74275 0.74850 0.75433 0.76008 0.76555 0.77056 0.77493 0.77851 0.78118 0.78281 0.78336
0.445  0.71138 0.71279 0.71510 0.71826 0.72219 0.72679 0.73194 0.73751 0.74333 0.74925 0.75507 0.76061 0.76568 0.77011 0.77374 0.77644 0.77810 0.77865
0.450  0.70578 0.70721 0.70955 0.71275 0.71672 0.72138 0.72660 0.73224 0.73814 0.74413 0.75002 0.75563 0.76076 0.76524 0.76893 0.77166 0.77334 0.77390
0.455  0.70015 0.70160 0.70396 0.70720 0.71123 0.71595 0.72123 0.72694 0.73290 0.73897 0.74492 0.75060 0.75580 0.76034 0.76406 0.76683 0.76853 0.76911
0.460  0.69449 0.69596 0.69835 0.70163 0.70570 0.71047 0.71582 0.72159 0.72764 0.73377 0.73980 0.74554 0.75081 0.75540 0.75917 0.76196 0.76369 0.76425
0.465  0.68881 0.69029 0.69271 0.69602 0.70015 0.70497 0.71038 0.71622 0.72233 0.72853 0.73464 0.74045 0.74577 0.75042 0.75423 0.75705 0.75880 0.75937
0.470  0.68309 0.68459 0.68704 0.69039 0.69456 0.69944 0.70491 0.71081 0.71700 0.72326 0.72944 0.73531 0.74069 0.74539 0.74924 0.75210 0.75386 0.75445
0.475  0.67736 0.67887 0.68134 0.68473 0.68895 0.69387 0.69940 0.70537 0.71161 0.71796 0.72420 0.73013 0.73557 0.74032 0.74421 0.74711 0.74889 0.74949
0.480  0.67159 0.67312 0.67562 0.67904 0.68330 0.68829 0.69387 0.69990 0.70621 0.71262 0.71892 0.72492 0.73042 0.73522 0.73915 0.74207 0.74387 0.74447
0.485  0.66580 0.66735 0.66988 0.67333 0.67763 0.68267 0.68830 0.69440 0.70077 0.70725 0.71361 0.71967 0.72522 0.73007 0.73405 0.73700 0.73881 0.73942
0.490  0.65999 0.66155 0.66410 0.66759 0.67193 0.67702 0.68271 0.68886 0.69530 0.70183 0.70826 0.71439 0.71999 0.72489 0.72890 0.73188 0.73371 0.73433
0.495  0.65416 0.65573 0.65831 0.66183 0.66621 0.67134 0.67709 0.68330 0.68980 0.69639 0.70289 0.70907 0.71471 0.71966 0.72371 0.72672 0.72857 0.72919
0.500  0.64830 0.64988 0.65248 0.65604 0.66046 0.66564 0.67144 0.67771 0.68427 0.69092 0.69747 0.70370 0.70941 0.71440 0.71848 0.72152 0.72339 0.72402
0.505  0.64242 0.64402 0.64664 0.65023 0.65469 0.65991 0.66577 0.67209 0.67869 0.68541 0.69201 0.69830 0.70407 0.70910 0.71322 0.71628 0.71817 0.71879
0.510  0.63652 0.63813 0.64077 0.64439 0.64889 0.65416 0.66005 0.66644 0.67310 0.67988 0.68653 0.69288 0.69869 0.70376 0.70792 0.71100 0.71290 0.71354
0.515  0.63059 0.63222 0.63488 0.63853 0.64307 0.64838 0.65432 0.66076 0.66748 0.67429 0.68101 0.68741 0.69327 0.69838 0.70257 0.70568 0.70760 0.70824
0.520  0.62465 0.62629 0.62897 0.63265 0.63722 0.64257 0.64857 0.65504 0.66182 0.66869 0.67547 0.68191 0.68780 0.69296 0.69718 0.70032 0.70225 0.70290
0.525  0.61869 0.62034 0.62305 0.62675 0.63136 0.63675 0.64278 0.64930 0.65614 0.66306 0.66989 0.67637 0.68231 0.68751 0.69176 0.69492 0.69687 0.69751
0.530  0.61271 0.61437 0.61710 0.62082 0.62546 0.63089 0.63698 0.64354 0.65041 0.65740 0.66426 0.67080 0.67679 0.68202 0.68630 0.68949 0.69145 0.69210
0.535  0.60671 0.60838 0.61113 0.61488 0.61955 0.62502 0.63114 0.63776 0.64467 0.65171 0.65861 0.66520 0.67123 0.67649 0.68081 0.68401 0.68598 0.68664
0.540  0.60069 0.60238 0.60514 0.60892 0.61361 0.61911 0.62528 0.63194 0.63890 0.64597 0.65293 0.65956 0.66562 0.67092 0.67526 0.67849 0.68048 0.68115
0.545  0.59466 0.59635 0.59913 0.60293 0.60766 0.61319 0.61939 0.62610 0.63311 0.64022 0.64723 0.65388 0.65999 0.66532 0.66969 0.67294 0.67494 0.67560
0.550  0.58861 0.59031 0.59311 0.59693 0.60169 0.60725 0.61349 0.62022 0.62728 0.63444 0.64148 0.64818 0.65432 0.65969 0.66408 0.66735 0.66936 0.67002
0.555  0.58254 0.58425 0.58707 0.59091 0.59569 0.60129 0.60756 0.61433 0.62143 0.62862 0.63570 0.64244 0.64862 0.65402 0.65843 0.66172 0.66374 0.66441
0.560  0.57646 0.57818 0.58101 0.58487 0.58968 0.59531 0.60161 0.60842 0.61554 0.62279 0.62990 0.63668 0.64288 0.64830 0.65274 0.65605 0.65808 0.65876
0.565  0.57036 0.57209 0.57493 0.57882 0.58365 0.58931 0.59564 0.60248 0.60964 0.61690 0.62407 0.63088 0.63711 0.64256 0.64702 0.65034 0.65238 0.65306
0.570  0.56425 0.56599 0.56884 0.57275 0.57760 0.58328 0.58965 0.59652 0.60371 0.61101 0.61820 0.62503 0.63130 0.63678 0.64127 0.64460 0.64665 0.64733
0.575  0.55812 0.55987 0.56274 0.56665 0.57152 0.57723 0.58362 0.59053 0.59776 0.60509 0.61230 0.61917 0.62547 0.63097 0.63547 0.63882 0.64087 0.64156
0.580  0.55198 0.55374 0.55662 0.56054 0.56544 0.57117 0.57758 0.58451 0.59178 0.59914 0.60638 0.61328 0.61960 0.62511 0.62963 0.63300 0.63506 0.63576
0.585  0.54583 0.54759 0.55048 0.55443 0.55934 0.56509 0.57153 0.57848 0.58576 0.59316 0.60043 0.60736 0.61369 0.61923 0.62377 0.62714 0.62922 0.62991
0.590  0.53967 0.54143 0.54433 0.54829 0.55322 0.55899 0.56545 0.57243 0.57973 0.58714 0.59445 0.60139 0.60775 0.61331 0.61787 0.62125 0.62333 0.62403
0.595  0.53349 0.53526 0.53817 0.54214 0.54708 0.55287 0.55935 0.56636 0.57368 0.58111 0.58844 0.59540 0.60179 0.60736 0.61193 0.61532 0.61741 0.61811
0.600  0.52730 0.52908 0.53199 0.53598 0.54093 0.54674 0.55324 0.56026 0.56761 0.57506 0.58239 0.58939 0.59579 0.60137 0.60595 0.60936 0.61145 0.61216
0.605  0.52110 0.52288 0.52581 0.52980 0.53477 0.54059 0.54710 0.55413 0.56151 0.56898 0.57633 0.58334 0.58974 0.59535 0.59995 0.60336 0.60546 0.60615
0.610  0.51489 0.51668 0.51961 0.52361 0.52859 0.53441 0.54094 0.54799 0.55537 0.56287 0.57024 0.57725 0.58368 0.58930 0.59390 0.59732 0.59943 0.60013
0.615  0.50867 0.51046 0.51339 0.51741 0.52239 0.52823 0.53477 0.54183 0.54923 0.55673 0.56412 0.57114 0.57759 0.58322 0.58783 0.59125 0.59336 0.59406
0.620  0.50244 0.50423 0.50717 0.51119 0.51618 0.52203 0.52858 0.53565 0.54306 0.55057 0.55797 0.56501 0.57147 0.57710 0.58172 0.58515 0.58726 0.58797
0.625  0.49621 0.49800 0.50094 0.50496 0.50996 0.51581 0.52237 0.52946 0.53687 0.54439 0.55179 0.55885 0.56530 0.57094 0.57557 0.57900 0.58111 0.58182
0.630  0.48996 0.49175 0.49470 0.49872 0.50372 0.50958 0.51615 0.52324 0.53066 0.53819 0.54559 0.55266 0.55911 0.56476 0.56939 0.57282 0.57494 0.57564
0.635  0.48370 0.48550 0.48844 0.49246 0.49747 0.50334 0.50990 0.51699 0.52441 0.53196 0.53937 0.54642 0.55289 0.55855 0.56318 0.56661 0.56873 0.56944
0.640  0.47744 0.47923 0.48218 0.48620 0.49121 0.49708 0.50364 0.51073 0.51816 0.52569 0.53312 0.54017 0.54665 0.55230 0.55693 0.56037 0.56248 0.56319
0.645  0.47117 0.47296 0.47591 0.47993 0.48494 0.49079 0.49736 0.50446 0.51188 0.51942 0.52683 0.53390 0.54036 0.54601 0.55064 0.55408 0.55620 0.55690
0.650  0.46489 0.46668 0.46962 0.47365 0.47866 0.48451 0.49108 0.49817 0.50559 0.51312 0.52053 0.52759 0.53405 0.53970 0.54433 0.54777 0.54988 0.55059
0.655  0.45860 0.46039 0.46333 0.46736 0.47236 0.47821 0.48477 0.49186 0.49927 0.50680 0.51420 0.52124 0.52771 0.53336 0.53798 0.54142 0.54353 0.54424
0.660  0.45231 0.45410 0.45704 0.46106 0.46604 0.47190 0.47845 0.48552 0.49292 0.50044 0.50785 0.51489 0.52135 0.52698 0.53160 0.53503 0.53714 0.53784
0.665  0.44601 0.44780 0.45073 0.45474 0.45973 0.46557 0.47211 0.47917 0.48657 0.49407 0.50147 0.50850 0.51495 0.52057 0.52518 0.52861 0.53072 0.53142
0.670  0.43970 0.44149 0.44442 0.44842 0.45340 0.45923 0.46575 0.47281 0.48019 0.48768 0.49505 0.50209 0.50851 0.51413 0.51874 0.52216 0.52426 0.52497
0.675  0.43339 0.43518 0.43810 0.44209 0.44706 0.45288 0.45939 0.46643 0.47380 0.48127 0.48863 0.49563 0.50205 0.50767 0.51226 0.51567 0.51777 0.51848
0.680  0.42708 0.42886 0.43177 0.43575 0.44071 0.44651 0.45301 0.46004 0.46739 0.47484 0.48218 0.48916 0.49557 0.50117 0.50575 0.50915 0.51125 0.51194
0.685  0.42076 0.42253 0.42544 0.42941 0.43435 0.44013 0.44662 0.45362 0.46093 0.46837 0.47571 0.48267 0.48906 0.49463 0.49920 0.50259 0.50469 0.50538
0.690  0.41443 0.41620 0.41910 0.42305 0.42798 0.43374 0.44021 0.44718 0.45448 0.46190 0.46919 0.47615 0.48250 0.48807 0.49262 0.49601 0.49809 0.49879
0.695  0.40810 0.40986 0.41275 0.41669 0.42159 0.42735 0.43377 0.44073 0.44801 0.45540 0.46267 0.46960 0.47593 0.48148 0.48602 0.48939 0.49146 0.49216
0.700  0.40177 0.40352 0.40640 0.41033 0.41521 0.42094 0.42734 0.43427 0.44153 0.44888 0.45612 0.46301 0.46934 0.47486 0.47938 0.48274 0.48480 0.48548
0.705  0.39543 0.39717 0.40004 0.40395 0.40881 0.41452 0.42090 0.42780 0.43502 0.44234 0.44955 0.45641 0.46271 0.46819 0.47270 0.47604 0.47810 0.47879
0.710  0.38909 0.39082 0.39368 0.39757 0.40241 0.40807 0.41444 0.42131 0.42847 0.43577 0.44294 0.44979 0.45604 0.46151 0.46600 0.46933 0.47138 0.47206
0.715  0.38274 0.38447 0.38730 0.39118 0.39600 0.40163 0.40796 0.41478 0.42193 0.42919 0.43632 0.44314 0.44936 0.45480 0.45926 0.46257 0.46461 0.46530
0.720  0.37639 0.37811 0.38093 0.38479 0.38958 0.39518 0.40148 0.40826 0.41537 0.42259 0.42969 0.43644 0.44265 0.44806 0.45250 0.45579 0.45782 0.45848
0.725  0.37004 0.37175 0.37455 0.37838 0.38315 0.38872 0.39496 0.40172 0.40879 0.41597 0.42303 0.42974 0.43591 0.44128 0.44569 0.44897 0.45098 0.45165
0.730  0.36369 0.36538 0.36817 0.37197 0.37671 0.38225 0.38846 0.39517 0.40220 0.40930 0.41634 0.42301 0.42912 0.43448 0.43886 0.44211 0.44412 0.44479
0.735  0.35733 0.35902 0.36178 0.36556 0.37026 0.37577 0.38193 0.38860 0.39556 0.40264 0.40961 0.41626 0.42233 0.42765 0.43200 0.43523 0.43722 0.43789
0.740  0.35097 0.35264 0.35539 0.35914 0.36381 0.36928 0.37540 0.38200 0.38893 0.39597 0.40288 0.40946 0.41551 0.42079 0.42511 0.42831 0.43029 0.43094
0.745  0.34461 0.34627 0.34900 0.35272 0.35735 0.36277 0.36885 0.37541 0.38229 0.38926 0.39613 0.40266 0.40866 0.41388 0.41817 0.42136 0.42332 0.42397
0.750  0.33824 0.33989 0.34260 0.34629 0.35088 0.35626 0.36230 0.36880 0.37562 0.38254 0.38935 0.39583 0.40176 0.40696 0.41122 0.41438 0.41632 0.41697
0.755  0.33188 0.33351 0.33619 0.33986 0.34441 0.34974 0.35571 0.36218 0.36893 0.37578 0.38253 0.38898 0.39486 0.40001 0.40423 0.40737 0.40929 0.40993
0.760  0.32551 0.32713 0.32979 0.33342 0.33793 0.34321 0.34913 0.35554 0.36222 0.36902 0.37571 0.38208 0.38793 0.39303 0.39721 0.40032 0.40223 0.40286
0.765  0.31914 0.32074 0.32338 0.32697 0.33144 0.33668 0.34254 0.34886 0.35550 0.36224 0.36887 0.37517 0.38097 0.38601 0.39015 0.39323 0.39513 0.39576
0.770  0.31277 0.31436 0.31696 0.32051 0.32494 0.33013 0.33593 0.34220 0.34877 0.35544 0.36200 0.36825 0.37396 0.37897 0.38307 0.38612 0.38799 0.38862
0.775  0.30639 0.30797 0.31054 0.31406 0.31844 0.32356 0.32932 0.33552 0.34202 0.34860 0.35509 0.36129 0.36695 0.37190 0.37596 0.37897 0.38083 0.38144
0.780  0.30002 0.30157 0.30412 0.30760 0.31193 0.31700 0.32268 0.32882 0.33523 0.34176 0.34818 0.35429 0.35990 0.36480 0.36882 0.37179 0.37363 0.37423
0.785  0.29364 0.29517 0.29769 0.30113 0.30541 0.31042 0.31603 0.32211 0.32845 0.33490 0.34125 0.34729 0.35283 0.35766 0.36163 0.36458 0.36639 0.36700
0.790  0.28726 0.28878 0.29126 0.29466 0.29889 0.30384 0.30938 0.31537 0.32165 0.32802 0.33429 0.34025 0.34572 0.35050 0.35442 0.35733 0.35912 0.35972
0.795  0.28088 0.28238 0.28483 0.28819 0.29236 0.29725 0.30272 0.30863 0.31483 0.32112 0.32731 0.33320 0.33859 0.34331 0.34718 0.35005 0.35182 0.35240
0.800  0.27450 0.27597 0.27840 0.28171 0.28583 0.29065 0.29605 0.30188 0.30799 0.31418 0.32028 0.32611 0.33143 0.33609 0.33991 0.34274 0.34448 0.34506
0.805  0.26812 0.26957 0.27196 0.27522 0.27928 0.28403 0.28936 0.29511 0.30112 0.30724 0.31326 0.31899 0.32425 0.32883 0.33260 0.33539 0.33711 0.33769
0.810  0.26173 0.26316 0.26552 0.26873 0.27272 0.27740 0.28264 0.28833 0.29425 0.30028 0.30621 0.31185 0.31703 0.32155 0.32526 0.32801 0.32971 0.33027
0.815  0.25534 0.25675 0.25907 0.26223 0.26617 0.27078 0.27594 0.28152 0.28736 0.29330 0.29914 0.30469 0.30978 0.31424 0.31789 0.32060 0.32227 0.32282
0.820  0.24895 0.25034 0.25262 0.25573 0.25960 0.26414 0.26921 0.27470 0.28045 0.28627 0.29202 0.29750 0.30251 0.30690 0.31049 0.31315 0.31479 0.31533
0.825  0.24256 0.24393 0.24617 0.24922 0.25303 0.25749 0.26248 0.26787 0.27353 0.27925 0.28490 0.29027 0.29521 0.29951 0.30304 0.30566 0.30728 0.30782
0.830  0.23617 0.23751 0.23970 0.24271 0.24645 0.25083 0.25573 0.26103 0.26656 0.27220 0.27775 0.28303 0.28788 0.29210 0.29557 0.29815 0.29973 0.30025
0.835  0.22977 0.23109 0.23324 0.23619 0.23986 0.24416 0.24897 0.25417 0.25960 0.26514 0.27058 0.27576 0.28051 0.28466 0.28807 0.29059 0.29215 0.29266
0.840  0.22337 0.22466 0.22677 0.22967 0.23327 0.23747 0.24218 0.24729 0.25262 0.25805 0.26337 0.26847 0.27312 0.27719 0.28053 0.28300 0.28453 0.28503
0.845  0.21697 0.21823 0.22030 0.22314 0.22665 0.23077 0.23539 0.24038 0.24562 0.25092 0.25615 0.26112 0.26570 0.26967 0.27295 0.27537 0.27687 0.27737
0.850  0.21056 0.21180 0.21382 0.21660 0.22004 0.22407 0.22859 0.23348 0.23860 0.24378 0.24890 0.25377 0.25824 0.26214 0.26534 0.26771 0.26918 0.26966
0.855  0.20415 0.20536 0.20734 0.21005 0.21341 0.21736 0.22178 0.22655 0.23154 0.23663 0.24163 0.24639 0.25075 0.25457 0.25769 0.26002 0.26144 0.26192
0.860  0.19773 0.19892 0.20085 0.20349 0.20678 0.21063 0.21495 0.21961 0.22448 0.22945 0.23433 0.23898 0.24323 0.24696 0.25001 0.25228 0.25367 0.25414
0.865  0.19131 0.19247 0.19435 0.19693 0.20014 0.20389 0.20809 0.21265 0.21740 0.22222 0.22698 0.23152 0.23568 0.23932 0.24229 0.24450 0.24586 0.24630
0.870  0.18489 0.18601 0.18785 0.19035 0.19348 0.19713 0.20122 0.20565 0.21029 0.21499 0.21963 0.22404 0.22810 0.23163 0.23453 0.23668 0.23801 0.23844
0.875  0.17846 0.17954 0.18133 0.18377 0.18681 0.19036 0.19434 0.19865 0.20315 0.20773 0.21224 0.21654 0.22047 0.22391 0.22674 0.22883 0.23012 0.23054
0.880  0.17202 0.17307 0.17481 0.17718 0.18012 0.18358 0.18745 0.19163 0.19600 0.20045 0.20483 0.20900 0.21282 0.21616 0.21890 0.22093 0.22218 0.22259
0.885  0.16557 0.16660 0.16828 0.17058 0.17343 0.17678 0.18053 0.18458 0.18882 0.19314 0.19737 0.20141 0.20513 0.20837 0.21101 0.21299 0.21420 0.21460
0.890  0.15911 0.16011 0.16173 0.16396 0.16672 0.16996 0.17359 0.17751 0.18162 0.18578 0.18989 0.19380 0.19740 0.20052 0.20310 0.20501 0.20618 0.20657
0.895  0.15265 0.15361 0.15518 0.15733 0.15999 0.16313 0.16662 0.17041 0.17438 0.17840 0.18238 0.18616 0.18962 0.19265 0.19513 0.19698 0.19811 0.19849
0.900  0.14617 0.14709 0.14861 0.15068 0.15325 0.15626 0.15964 0.16329 0.16711 0.17100 0.17483 0.17847 0.18181 0.18473 0.18713 0.18890 0.19000 0.19035
0.905  0.13968 0.14057 0.14202 0.14401 0.14649 0.14938 0.15264 0.15615 0.15982 0.16356 0.16723 0.17075 0.17396 0.17677 0.17906 0.18077 0.18183 0.18217
0.910  0.13318 0.13403 0.13542 0.13733 0.13971 0.14249 0.14561 0.14897 0.15250 0.15607 0.15961 0.16297 0.16606 0.16875 0.17096 0.17260 0.17361 0.17395
0.915  0.12666 0.12747 0.12881 0.13063 0.13290 0.13556 0.13855 0.14177 0.14514 0.14856 0.15194 0.15516 0.15810 0.16069 0.16280 0.16437 0.16534 0.16565
0.920  0.12011 0.12089 0.12217 0.12391 0.12607 0.12861 0.13144 0.13452 0.13775 0.14101 0.14423 0.14730 0.15011 0.15257 0.15459 0.15609 0.15701 0.15731
0.925  0.11355 0.11429 0.11550 0.11716 0.11921 0.12163 0.12432 0.12724 0.13030 0.13341 0.13648 0.13939 0.14206 0.14441 0.14631 0.14774 0.14862 0.14889
0.930  0.10697 0.10767 0.10881 0.11038 0.11232 0.11460 0.11716 0.11993 0.12282 0.12577 0.12866 0.13142 0.13396 0.13617 0.13798 0.13933 0.14016 0.14043
0.935  0.10035 0.10101 0.10209 0.10357 0.10540 0.10755 0.10996 0.11257 0.11529 0.11806 0.12080 0.12340 0.12579 0.12787 0.12958 0.13086 0.13164 0.13189
0.940  0.09370 0.09432 0.09533 0.09672 0.09844 0.10045 0.10271 0.10516 0.10771 0.11031 0.11287 0.11531 0.11755 0.11951 0.12112 0.12231 0.12304 0.12327
0.945  0.08702 0.08759 0.08853 0.08982 0.09143 0.09330 0.09541 0.09768 0.10006 0.10249 0.10488 0.10716 0.10924 0.11107 0.11256 0.11367 0.11436 0.11458
0.950  0.08028 0.08082 0.08169 0.08288 0.08436 0.08610 0.08804 0.09015 0.09236 0.09461 0.09681 0.09891 0.10085 0.10254 0.10392 0.10495 0.10559 0.10578
0.955  0.07350 0.07398 0.07478 0.07588 0.07724 0.07884 0.08062 0.08255 0.08457 0.08663 0.08866 0.09059 0.09237 0.09391 0.09519 0.09613 0.09671 0.09690
0.960  0.06664 0.06708 0.06781 0.06880 0.07004 0.07148 0.07311 0.07487 0.07670 0.07857 0.08041 0.08217 0.08377 0.08518 0.08634 0.08720 0.08772 0.08788
0.965  0.05971 0.06010 0.06076 0.06165 0.06275 0.06405 0.06550 0.06708 0.06872 0.07039 0.07205 0.07362 0.07506 0.07632 0.07736 0.07813 0.07860 0.07875
0.970  0.05267 0.05302 0.05360 0.05438 0.05535 0.05649 0.05778 0.05916 0.06061 0.06209 0.06353 0.06493 0.06620 0.06731 0.06822 0.06890 0.06932 0.06945
0.975  0.04551 0.04581 0.04630 0.04698 0.04782 0.04880 0.04989 0.05109 0.05234 0.05361 0.05486 0.05605 0.05715 0.05811 0.05889 0.05948 0.05984 0.05994
0.980  0.03816 0.03841 0.03882 0.03939 0.04009 0.04090 0.04182 0.04281 0.04385 0.04491 0.04595 0.04695 0.04786 0.04866 0.04932 0.04980 0.05010 0.05019
0.985  0.03056 0.03076 0.03109 0.03153 0.03208 0.03273 0.03346 0.03424 0.03507 0.03590 0.03673 0.03752 0.03824 0.03888 0.03940 0.03978 0.04002 0.04008
0.990  0.02256 0.02270 0.02294 0.02325 0.02365 0.02412 0.02465 0.02522 0.02581 0.02642 0.02702 0.02759 0.02811 0.02857 0.02895 0.02923 0.02940 0.02944
0.995  0.01375 0.01383 0.01397 0.01416 0.01439 0.01466 0.01497 0.01530 0.01565 0.01601 0.01636 0.01669 0.01700 0.01727 0.01749 0.01766 0.01776 0.01778
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap015e100.dat <==
# alpha = +0.15 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99982 0.99982 0.99982 0.99983 0.99983 0.99983 0.99984 0.99984 0.99985 0.99985 0.99986 0.99986 0.99987 0.99987 0.99987 0.99987 0.99988 0.99988
0.015  0.99960 0.99960 0.99960 0.99961 0.99962 0.99963 0.99964 0.99965 0.99966 0.99967 0.99968 0.99969 0.99970 0.99971 0.99971 0.99972 0.99972 0.99972
0.020  0.99928 0.99929 0.99930 0.99931 0.99932 0.99933 0.99935 0.99937 0.99939 0.99941 0.99943 0.99945 0.99946 0.99948 0.99949 0.99950 0.99950 0.99950
0.025  0.99888 0.99889 0.99890 0.99892 0.99894 0.99896 0.99899 0.99902 0.99905 0.99908 0.99911 0.99913 0.99916 0.99918 0.99920 0.99921 0.99922 0.99923
0.030  0.99839 0.99840 0.99842 0.99844 0.99847 0.99850 0.99854 0.99858 0.99863 0.99867 0.99871 0.99875 0.99879 0.99882 0.99885 0.99887 0.99888 0.99889
0.035  0.99781 0.99782 0.99785 0.99788 0.99792 0.99796 0.99802 0.99807 0.99813 0.99819 0.99825 0.99830 0.99835 0.99840 0.99843 0.99846 0.99848 0.99848
0.040  0.99714 0.99716 0.99719 0.99723 0.99728 0.99734 0.99741 0.99748 0.99756 0.99764 0.99771 0.99778 0.99785 0.99791 0.99796 0.99799 0.99801 0.99802
0.045  0.99638 0.99640 0.99644 0.99649 0.99656 0.99664 0.99672 0.99681 0.99691 0.99701 0.99710 0.99720 0.99728 0.99735 0.99741 0.99746 0.99748 0.99749
0.050  0.99553 0.99556 0.99561 0.99567 0.99575 0.99585 0.99595 0.99607 0.99619 0.99631 0.99643 0.99654 0.99664 0.99673 0.99681 0.99686 0.99689 0.99691
0.055  0.99460 0.99463 0.99469 0.99477 0.99487 0.99498 0.99511 0.99524 0.99539 0.99553 0.99568 0.99581 0.99594 0.99605 0.99614 0.99620 0.99624 0.99626
0.060  0.99357 0.99362 0.99368 0.99378 0.99389 0.99403 0.99418 0.99434 0.99451 0.99469 0.99486 0.99502 0.99517 0.99530 0.99540 0.99548 0.99553 0.99554
0.065  0.99246 0.99251 0.99259 0.99270 0.99283 0.99299 0.99317 0.99336 0.99356 0.99377 0.99397 0.99416 0.99433 0.99448 0.99461 0.99470 0.99476 0.99477
0.070  0.99126 0.99132 0.99141 0.99154 0.99169 0.99188 0.99208 0.99231 0.99254 0.99277 0.99301 0.99323 0.99343 0.99360 0.99375 0.99385 0.99392 0.99394
0.075  0.98998 0.99004 0.99015 0.99029 0.99047 0.99068 0.99092 0.99117 0.99144 0.99171 0.99197 0.99223 0.99246 0.99266 0.99282 0.99295 0.99302 0.99304
0.080  0.98860 0.98868 0.98880 0.98896 0.98917 0.98940 0.98967 0.98996 0.99026 0.99057 0.99087 0.99116 0.99142 0.99165 0.99184 0.99198 0.99206 0.99209
0.085  0.98714 0.98723 0.98736 0.98755 0.98778 0.98805 0.98835 0.98867 0.98901 0.98936 0.98970 0.99002 0.99032 0.99058 0.99079 0.99094 0.99104 0.99107
0.090  0.98560 0.98569 0.98584 0.98605 0.98631 0.98661 0.98695 0.98731 0.98769 0.98808 0.98846 0.98882 0.98915 0.98944 0.98967 0.98985 0.98996 0.98999
0.095  0.98397 0.98407 0.98424 0.98447 0.98475 0.98509 0.98546 0.98587 0.98629 0.98672 0.98715 0.98755 0.98791 0.98824 0.98850 0.98869 0.98881 0.98885
0.100  0.98225 0.98236 0.98255 0.98280 0.98312 0.98349 0.98391 0.98435 0.98482 0.98530 0.98576 0.98621 0.98662 0.98697 0.98726 0.98748 0.98761 0.98765
0.105  0.98045 0.98057 0.98078 0.98106 0.98141 0.98181 0.98227 0.98276 0.98328 0.98380 0.98431 0.98480 0.98525 0.98564 0.98596 0.98620 0.98634 0.98639
0.110  0.97856 0.97870 0.97892 0.97923 0.97961 0.98006 0.98056 0.98110 0.98166 0.98223 0.98280 0.98333 0.98382 0.98425 0.98460 0.98486 0.98502 0.98507
0.115  0.97659 0.97674 0.97699 0.97732 0.97774 0.97822 0.97877 0.97936 0.97997 0.98059 0.98121 0.98179 0.98232 0.98279 0.98317 0.98345 0.98363 0.98369
0.120  0.97454 0.97470 0.97497 0.97533 0.97578 0.97631 0.97690 0.97754 0.97821 0.97888 0.97955 0.98018 0.98076 0.98127 0.98168 0.98199 0.98218 0.98224
0.125  0.97240 0.97258 0.97287 0.97326 0.97375 0.97432 0.97496 0.97565 0.97637 0.97711 0.97783 0.97851 0.97914 0.97969 0.98013 0.98047 0.98067 0.98074
0.130  0.97019 0.97037 0.97068 0.97111 0.97163 0.97225 0.97294 0.97369 0.97447 0.97526 0.97603 0.97677 0.97745 0.97804 0.97852 0.97888 0.97910 0.97918
0.135  0.96789 0.96809 0.96842 0.96888 0.96945 0.97011 0.97085 0.97165 0.97249 0.97334 0.97418 0.97497 0.97570 0.97633 0.97685 0.97724 0.97748 0.97755
0.140  0.96551 0.96572 0.96608 0.96657 0.96718 0.96789 0.96868 0.96954 0.97044 0.97135 0.97225 0.97310 0.97388 0.97456 0.97512 0.97553 0.97579 0.97587
0.145  0.96305 0.96328 0.96366 0.96418 0.96483 0.96559 0.96644 0.96736 0.96832 0.96930 0.97025 0.97116 0.97200 0.97273 0.97332 0.97376 0.97404 0.97413
0.150  0.96050 0.96075 0.96116 0.96172 0.96241 0.96322 0.96413 0.96511 0.96613 0.96717 0.96819 0.96916 0.97005 0.97083 0.97147 0.97194 0.97223 0.97232
0.155  0.95788 0.95815 0.95858 0.95917 0.95991 0.96077 0.96174 0.96278 0.96387 0.96498 0.96607 0.96710 0.96805 0.96887 0.96955 0.97005 0.97036 0.97046
0.160  0.95518 0.95547 0.95593 0.95655 0.95734 0.95825 0.95928 0.96039 0.96154 0.96272 0.96387 0.96497 0.96597 0.96685 0.96757 0.96810 0.96843 0.96854
0.165  0.95241 0.95271 0.95319 0.95386 0.95469 0.95566 0.95675 0.95792 0.95915 0.96039 0.96161 0.96278 0.96384 0.96477 0.96553 0.96610 0.96644 0.96656
0.170  0.94955 0.94987 0.95038 0.95109 0.95197 0.95299 0.95414 0.95538 0.95668 0.95799 0.95929 0.96052 0.96164 0.96263 0.96343 0.96403 0.96440 0.96452
0.175  0.94662 0.94696 0.94750 0.94824 0.94917 0.95025 0.95147 0.95277 0.95414 0.95553 0.95690 0.95820 0.95939 0.96042 0.96127 0.96190 0.96229 0.96242
0.180  0.94362 0.94397 0.94454 0.94532 0.94630 0.94744 0.94872 0.95010 0.95154 0.95301 0.95445 0.95581 0.95707 0.95816 0.95905 0.95972 0.96013 0.96027
0.185  0.94054 0.94090 0.94151 0.94233 0.94336 0.94456 0.94590 0.94736 0.94887 0.95041 0.95193 0.95337 0.95469 0.95584 0.95678 0.95748 0.95791 0.95805
0.190  0.93738 0.93777 0.93840 0.93927 0.94035 0.94161 0.94302 0.94454 0.94614 0.94776 0.94935 0.95086 0.95224 0.95345 0.95444 0.95517 0.95563 0.95578
0.195  0.93415 0.93456 0.93522 0.93613 0.93726 0.93858 0.94006 0.94166 0.94334 0.94503 0.94670 0.94829 0.94974 0.95101 0.95204 0.95281 0.95329 0.95344
0.200  0.93085 0.93127 0.93197 0.93292 0.93411 0.93549 0.93704 0.93872 0.94047 0.94225 0.94399 0.94565 0.94717 0.94850 0.94959 0.95039 0.95089 0.95106
0.205  0.92748 0.92792 0.92865 0.92964 0.93088 0.93233 0.93395 0.93570 0.93754 0.93939 0.94122 0.94296 0.94455 0.94594 0.94707 0.94792 0.94843 0.94861
0.210  0.92403 0.92449 0.92525 0.92629 0.92759 0.92910 0.93079 0.93262 0.93454 0.93648 0.93839 0.94020 0.94186 0.94331 0.94450 0.94538 0.94592 0.94610
0.215  0.92051 0.92100 0.92179 0.92288 0.92422 0.92580 0.92757 0.92948 0.93148 0.93350 0.93549 0.93738 0.93912 0.94063 0.94187 0.94279 0.94335 0.94354
0.220  0.91693 0.91743 0.91826 0.91939 0.92080 0.92244 0.92428 0.92627 0.92835 0.93046 0.93254 0.93451 0.93631 0.93789 0.93918 0.94014 0.94073 0.94092
0.225  0.91328 0.91380 0.91466 0.91584 0.91730 0.91901 0.92093 0.92300 0.92516 0.92736 0.92952 0.93157 0.93345 0.93509 0.93643 0.93743 0.93804 0.93825
0.230  0.90955 0.91010 0.91099 0.91222 0.91374 0.91552 0.91751 0.91966 0.92191 0.92420 0.92644 0.92857 0.93053 0.93223 0.93363 0.93466 0.93530 0.93552
0.235  0.90576 0.90633 0.90726 0.90853 0.91011 0.91196 0.91403 0.91626 0.91860 0.92097 0.92330 0.92552 0.92755 0.92932 0.93077 0.93184 0.93251 0.93273
0.240  0.90191 0.90250 0.90346 0.90478 0.90642 0.90833 0.91048 0.91280 0.91523 0.91768 0.92010 0.92240 0.92451 0.92634 0.92785 0.92896 0.92965 0.92988
0.245  0.89799 0.89860 0.89960 0.90096 0.90266 0.90465 0.90687 0.90928 0.91179 0.91434 0.91685 0.91923 0.92141 0.92331 0.92487 0.92603 0.92674 0.92698
0.250  0.89400 0.89463 0.89567 0.89708 0.89884 0.90090 0.90320 0.90569 0.90829 0.91093 0.91353 0.91600 0.91826 0.92023 0.92184 0.92304 0.92378 0.92403
0.255  0.88996 0.89061 0.89168 0.89314 0.89496 0.89709 0.89947 0.90205 0.90474 0.90747 0.91016 0.91271 0.91505 0.91709 0.91876 0.92000 0.92076 0.92101
0.260  0.88584 0.88652 0.88762 0.88914 0.89102 0.89322 0.89568 0.89834 0.90113 0.90395 0.90672 0.90936 0.91178 0.91389 0.91561 0.91689 0.91768 0.91795
0.265  0.88167 0.88237 0.88351 0.88507 0.88701 0.88928 0.89183 0.89458 0.89745 0.90037 0.90323 0.90596 0.90845 0.91063 0.91241 0.91374 0.91455 0.91483
0.270  0.87743 0.87815 0.87933 0.88094 0.88295 0.88529 0.88792 0.89075 0.89372 0.89673 0.89969 0.90250 0.90507 0.90732 0.90916 0.91053 0.91137 0.91165
0.275  0.87314 0.87388 0.87510 0.87676 0.87882 0.88124 0.88395 0.88687 0.88993 0.89303 0.89608 0.89898 0.90164 0.90395 0.90585 0.90726 0.90813 0.90842
0.280  0.86878 0.86955 0.87080 0.87251 0.87464 0.87713 0.87992 0.88294 0.88609 0.88928 0.89242 0.89541 0.89815 0.90053 0.90249 0.90394 0.90483 0.90513
0.285  0.86437 0.86516 0.86645 0.86821 0.87040 0.87297 0.87584 0.87894 0.88218 0.88547 0.88871 0.89178 0.89460 0.89706 0.89907 0.90056 0.90148 0.90179
0.290  0.85990 0.86071 0.86204 0.86385 0.86610 0.86874 0.87170 0.87489 0.87823 0.88161 0.88494 0.88810 0.89100 0.89353 0.89560 0.89714 0.89808 0.89840
0.295  0.85537 0.85621 0.85757 0.85943 0.86175 0.86446 0.86750 0.87078 0.87421 0.87769 0.88111 0.88437 0.88735 0.88995 0.89207 0.89365 0.89463 0.89495
0.300  0.85079 0.85165 0.85305 0.85496 0.85734 0.86013 0.86325 0.86662 0.87015 0.87372 0.87724 0.88058 0.88364 0.88631 0.88849 0.89012 0.89112 0.89145
0.305  0.84615 0.84703 0.84847 0.85044 0.85288 0.85574 0.85895 0.86241 0.86603 0.86970 0.87330 0.87674 0.87988 0.88262 0.88486 0.88653 0.88755 0.88790
0.310  0.84146 0.84236 0.84384 0.84586 0.84836 0.85130 0.85459 0.85814 0.86185 0.86562 0.86932 0.87284 0.87606 0.87887 0.88118 0.88289 0.88394 0.88429
0.315  0.83672 0.83764 0.83916 0.84122 0.84380 0.84681 0.85018 0.85382 0.85762 0.86148 0.86528 0.86889 0.87220 0.87508 0.87744 0.87919 0.88027 0.88063
0.320  0.83192 0.83287 0.83442 0.83654 0.83917 0.84226 0.84571 0.84944 0.85334 0.85730 0.86119 0.86489 0.86828 0.87123 0.87365 0.87545 0.87655 0.87692
0.325  0.82708 0.82804 0.82963 0.83180 0.83450 0.83766 0.84120 0.84502 0.84901 0.85306 0.85705 0.86084 0.86430 0.86733 0.86981 0.87165 0.87278 0.87316
0.330  0.82218 0.82317 0.82479 0.82701 0.82978 0.83301 0.83663 0.84054 0.84463 0.84878 0.85286 0.85673 0.86028 0.86338 0.86592 0.86780 0.86896 0.86935
0.335  0.81723 0.81824 0.81991 0.82218 0.82500 0.82831 0.83202 0.83602 0.84020 0.84444 0.84861 0.85258 0.85621 0.85938 0.86197 0.86390 0.86508 0.86548
0.340  0.81223 0.81327 0.81497 0.81729 0.82018 0.82356 0.82735 0.83144 0.83572 0.84005 0.84432 0.84837 0.85208 0.85532 0.85798 0.85995 0.86116 0.86157
0.345  0.80719 0.80825 0.80999 0.81236 0.81531 0.81877 0.82264 0.82682 0.83119 0.83562 0.83997 0.84412 0.84791 0.85122 0.85393 0.85594 0.85718 0.85760
0.350  0.80210 0.80318 0.80496 0.80738 0.81040 0.81392 0.81788 0.82214 0.82660 0.83113 0.83558 0.83981 0.84369 0.84707 0.84983 0.85189 0.85315 0.85358
0.355  0.79697 0.79807 0.79988 0.80236 0.80543 0.80903 0.81307 0.81742 0.82198 0.82660 0.83114 0.83546 0.83941 0.84286 0.84569 0.84779 0.84908 0.84951
0.360  0.79179 0.79291 0.79476 0.79728 0.80042 0.80410 0.80821 0.81266 0.81730 0.82201 0.82665 0.83106 0.83509 0.83861 0.84149 0.84363 0.84495 0.84539
0.365  0.78656 0.78771 0.78959 0.79217 0.79537 0.79912 0.80331 0.80784 0.81258 0.81739 0.82211 0.82660 0.83072 0.83431 0.83725 0.83943 0.84077 0.84122
0.370  0.78130 0.78247 0.78439 0.78701 0.79027 0.79409 0.79837 0.80298 0.80781 0.81271 0.81753 0.82211 0.82630 0.82996 0.83295 0.83518 0.83654 0.83701
0.375  0.77599 0.77718 0.77913 0.78181 0.78513 0.78902 0.79338 0.79808 0.80300 0.80799 0.81289 0.81756 0.82183 0.82556 0.82861 0.83087 0.83227 0.83274
0.380  0.77063 0.77185 0.77384 0.77656 0.77994 0.78391 0.78834 0.79313 0.79814 0.80322 0.80822 0.81297 0.81731 0.82111 0.82422 0.82652 0.82794 0.82842
0.385  0.76524 0.76648 0.76851 0.77127 0.77472 0.77875 0.78326 0.78814 0.79324 0.79841 0.80349 0.80833 0.81275 0.81661 0.81978 0.82213 0.82357 0.82406
0.390  0.75981 0.76107 0.76313 0.76595 0.76945 0.77355 0.77815 0.78311 0.78829 0.79355 0.79872 0.80364 0.80814 0.81207 0.81529 0.81768 0.81915 0.81964
0.395  0.75434 0.75562 0.75772 0.76058 0.76414 0.76832 0.77299 0.77803 0.78330 0.78865 0.79391 0.79891 0.80349 0.80748 0.81076 0.81318 0.81468 0.81518
0.400  0.74884 0.75014 0.75227 0.75518 0.75880 0.76304 0.76778 0.77291 0.77827 0.78371 0.78905 0.79413 0.79879 0.80285 0.80617 0.80864 0.81016 0.81067
0.405  0.74329 0.74461 0.74678 0.74973 0.75341 0.75772 0.76254 0.76775 0.77319 0.77872 0.78415 0.78931 0.79404 0.79817 0.80154 0.80405 0.80560 0.80612
0.410  0.73771 0.73905 0.74125 0.74425 0.74799 0.75236 0.75726 0.76255 0.76808 0.77369 0.77920 0.78445 0.78925 0.79344 0.79687 0.79942 0.80098 0.80151
0.415  0.73210 0.73346 0.73569 0.73874 0.74253 0.74697 0.75194 0.75731 0.76292 0.76862 0.77421 0.77954 0.78441 0.78867 0.79215 0.79473 0.79632 0.79686
0.420  0.72645 0.72783 0.73009 0.73319 0.73703 0.74154 0.74658 0.75203 0.75772 0.76350 0.76918 0.77459 0.77953 0.78385 0.78738 0.79000 0.79162 0.79216
0.425  0.72076 0.72216 0.72446 0.72760 0.73150 0.73607 0.74119 0.74671 0.75249 0.75835 0.76411 0.76959 0.77460 0.77898 0.78257 0.78523 0.78687 0.78742
0.430  0.71505 0.71647 0.71879 0.72198 0.72593 0.73057 0.73575 0.74135 0.74721 0.75315 0.75899 0.76455 0.76964 0.77407 0.77771 0.78041 0.78207 0.78263
0.435  0.70930 0.71074 0.71310 0.71632 0.72033 0.72503 0.73028 0.73596 0.74190 0.74792 0.75384 0.75947 0.76462 0.76912 0.77281 0.77554 0.77722 0.77779
0.440  0.70352 0.70498 0.70737 0.71064 0.71470 0.71945 0.72478 0.73053 0.73655 0.74264 0.74864 0.75435 0.75957 0.76413 0.76786 0.77063 0.77233 0.77291
0.445  0.69771 0.69919 0.70161 0.70492 0.70903 0.71385 0.71924 0.72507 0.73115 0.73733 0.74341 0.74919 0.75447 0.75909 0.76287 0.76567 0.76740 0.76798
0.450  0.69187 0.69337 0.69582 0.69917 0.70333 0.70821 0.71367 0.71956 0.72573 0.73198 0.73813 0.74398 0.74933 0.75401 0.75783 0.76067 0.76242 0.76301
0.455  0.68600 0.68751 0.69000 0.69338 0.69760 0.70253 0.70806 0.71403 0.72026 0.72659 0.73281 0.73873 0.74415 0.74888 0.75275 0.75563 0.75740 0.75799
0.460  0.68011 0.68164 0.68415 0.68758 0.69184 0.69683 0.70242 0.70845 0.71477 0.72117 0.72746 0.73345 0.73893 0.74371 0.74763 0.75054 0.75233 0.75293
0.465  0.67419 0.67573 0.67827 0.68174 0.68605 0.69109 0.69675 0.70285 0.70923 0.71570 0.72207 0.72813 0.73367 0.73851 0.74247 0.74541 0.74721 0.74782
0.470  0.66824 0.66980 0.67236 0.67587 0.68023 0.68533 0.69104 0.69721 0.70366 0.71021 0.71664 0.72276 0.72836 0.73325 0.73726 0.74023 0.74206 0.74267
0.475  0.66226 0.66384 0.66643 0.66997 0.67438 0.67953 0.68531 0.69154 0.69806 0.70467 0.71118 0.71736 0.72302 0.72796 0.73201 0.73501 0.73686 0.73748
0.480  0.65626 0.65786 0.66048 0.66405 0.66850 0.67371 0.67954 0.68584 0.69242 0.69910 0.70567 0.71192 0.71764 0.72263 0.72672 0.72975 0.73162 0.73224
0.485  0.65024 0.65185 0.65449 0.65810 0.66260 0.66786 0.67374 0.68010 0.68675 0.69350 0.70013 0.70644 0.71221 0.71725 0.72138 0.72444 0.72633 0.72696
0.490  0.64419 0.64582 0.64849 0.65213 0.65667 0.66198 0.66792 0.67434 0.68105 0.68786 0.69455 0.70092 0.70675 0.71184 0.71601 0.71910 0.72100 0.72164
0.495  0.63812 0.63976 0.64245 0.64613 0.65071 0.65607 0.66206 0.66854 0.67532 0.68218 0.68894 0.69537 0.70125 0.70638 0.71059 0.71371 0.71563 0.71628
0.500  0.63203 0.63368 0.63640 0.64011 0.64473 0.65013 0.65618 0.66272 0.66955 0.67648 0.68330 0.68978 0.69571 0.70089 0.70513 0.70828 0.71022 0.71087
0.505  0.62592 0.62759 0.63033 0.63407 0.63872 0.64417 0.65027 0.65686 0.66375 0.67074 0.67761 0.68415 0.69013 0.69536 0.69963 0.70281 0.70476 0.70542
0.510  0.61978 0.62147 0.62423 0.62800 0.63269 0.63819 0.64433 0.65098 0.65792 0.66497 0.67190 0.67849 0.68452 0.68979 0.69410 0.69730 0.69927 0.69993
0.515  0.61363 0.61533 0.61811 0.62191 0.62664 0.63217 0.63837 0.64507 0.65207 0.65916 0.66615 0.67279 0.67887 0.68417 0.68852 0.69174 0.69373 0.69440
0.520  0.60746 0.60917 0.61197 0.61580 0.62056 0.62614 0.63238 0.63912 0.64618 0.65333 0.66036 0.66706 0.67318 0.67852 0.68290 0.68615 0.68815 0.68882
0.525  0.60127 0.60299 0.60581 0.60967 0.61447 0.62008 0.62637 0.63316 0.64026 0.64746 0.65455 0.66128 0.66745 0.67284 0.67725 0.68052 0.68253 0.68321
0.530  0.59506 0.59679 0.59963 0.60352 0.60835 0.61400 0.62033 0.62717 0.63431 0.64157 0.64870 0.65548 0.66169 0.66711 0.67155 0.67484 0.67687 0.67755
0.535  0.58883 0.59058 0.59344 0.59735 0.60221 0.60790 0.61427 0.62115 0.62834 0.63564 0.64282 0.64965 0.65590 0.66135 0.66582 0.66913 0.67117 0.67186
0.540  0.58259 0.58435 0.58722 0.59116 0.59604 0.60177 0.60818 0.61510 0.62234 0.62968 0.63690 0.64377 0.65006 0.65555 0.66004 0.66338 0.66543 0.66612
0.545  0.57634 0.57810 0.58099 0.58495 0.58987 0.59562 0.60207 0.60903 0.61631 0.62370 0.63096 0.63787 0.64419 0.64971 0.65423 0.65759 0.65965 0.66035
0.550  0.57006 0.57184 0.57475 0.57872 0.58367 0.58946 0.59594 0.60294 0.61026 0.61768 0.62499 0.63193 0.63829 0.64384 0.64839 0.65176 0.65384 0.65453
0.555  0.56377 0.56556 0.56848 0.57248 0.57745 0.58327 0.58978 0.59682 0.60418 0.61164 0.61898 0.62596 0.63235 0.63793 0.64250 0.64589 0.64798 0.64868
0.560  0.55747 0.55926 0.56220 0.56622 0.57121 0.57706 0.58361 0.59067 0.59807 0.60557 0.61294 0.61996 0.62638 0.63199 0.63658 0.63999 0.64208 0.64279
0.565  0.55116 0.55296 0.55591 0.55995 0.56496 0.57083 0.57741 0.58451 0.59194 0.59947 0.60688 0.61393 0.62038 0.62601 0.63062 0.63404 0.63615 0.63686
0.570  0.54483 0.54664 0.54960 0.55365 0.55869 0.56459 0.57119 0.57832 0.58578 0.59334 0.60078 0.60786 0.61434 0.61999 0.62462 0.62806 0.63018 0.63089
0.575  0.53849 0.54031 0.54328 0.54735 0.55240 0.55832 0.56495 0.57211 0.57960 0.58719 0.59466 0.60176 0.60827 0.61394 0.61859 0.62204 0.62416 0.62488
0.580  0.53214 0.53396 0.53695 0.54103 0.54610 0.55204 0.55869 0.56588 0.57339 0.58101 0.58850 0.59564 0.60216 0.60786 0.61252 0.61599 0.61812 0.61883
0.585  0.52578 0.52761 0.53060 0.53470 0.53979 0.54575 0.55242 0.55962 0.56716 0.57481 0.58232 0.58948 0.59602 0.60174 0.60642 0.60989 0.61203 0.61275
0.590  0.51941 0.52124 0.52424 0.52835 0.53345 0.53943 0.54612 0.55335 0.56091 0.56857 0.57612 0.58329 0.58985 0.59559 0.60028 0.60376 0.60591 0.60663
0.595  0.51303 0.51486 0.51787 0.52199 0.52711 0.53310 0.53981 0.54706 0.55463 0.56232 0.56988 0.57707 0.58365 0.58940 0.59411 0.59760 0.59975 0.60047
0.600  0.50664 0.50848 0.51149 0.51562 0.52075 0.52675 0.53348 0.54074 0.54833 0.55604 0.56361 0.57082 0.57742 0.58318 0.58790 0.59140 0.59355 0.59428
0.605  0.50024 0.50208 0.50510 0.50924 0.51438 0.52039 0.52713 0.53440 0.54202 0.54973 0.55732 0.56455 0.57116 0.57693 0.58165 0.58516 0.58732 0.58805
0.610  0.49383 0.49568 0.49870 0.50284 0.50799 0.51402 0.52076 0.52805 0.53567 0.54341 0.55101 0.55824 0.56486 0.57064 0.57538 0.57889 0.58105 0.58178
0.615  0.48741 0.48926 0.49229 0.49644 0.50159 0.50763 0.51438 0.52168 0.52931 0.53705 0.54467 0.55191 0.55854 0.56433 0.56907 0.57258 0.57475 0.57548
0.620  0.48099 0.48284 0.48588 0.49003 0.49518 0.50122 0.50798 0.51529 0.52292 0.53067 0.53830 0.54554 0.55218 0.55798 0.56272 0.56624 0.56841 0.56914
0.625  0.47456 0.47641 0.47945 0.48360 0.48876 0.49481 0.50157 0.50888 0.51652 0.52428 0.53190 0.53916 0.54579 0.55159 0.55634 0.55986 0.56203 0.56276
0.630  0.46813 0.46998 0.47302 0.47717 0.48233 0.48838 0.49515 0.50245 0.51010 0.51785 0.52548 0.53274 0.53938 0.54518 0.54993 0.55345 0.55562 0.55635
0.635  0.46168 0.46354 0.46658 0.47073 0.47589 0.48193 0.48870 0.49601 0.50365 0.51141 0.51904 0.52629 0.53294 0.53874 0.54348 0.54701 0.54918 0.54991
0.640  0.45524 0.45709 0.46013 0.46428 0.46944 0.47548 0.48224 0.48955 0.49719 0.50494 0.51257 0.51982 0.52646 0.53226 0.53701 0.54053 0.54270 0.54343
0.645  0.44879 0.45064 0.45367 0.45782 0.46298 0.46901 0.47577 0.48307 0.49071 0.49845 0.50607 0.51332 0.51996 0.52575 0.53050 0.53402 0.53618 0.53691
0.650  0.44233 0.44418 0.44721 0.45135 0.45651 0.46253 0.46929 0.47658 0.48421 0.49195 0.49956 0.50680 0.51343 0.51922 0.52396 0.52747 0.52964 0.53037
0.655  0.43587 0.43772 0.44075 0.44488 0.45003 0.45605 0.46279 0.47007 0.47769 0.48542 0.49302 0.50025 0.50687 0.51265 0.51738 0.52089 0.52305 0.52378
0.660  0.42941 0.43125 0.43428 0.43841 0.44354 0.44955 0.45628 0.46355 0.47115 0.47886 0.48646 0.49367 0.50028 0.50605 0.51078 0.51428 0.51644 0.51717
0.665  0.42295 0.42478 0.42780 0.43192 0.43704 0.44304 0.44976 0.45701 0.46460 0.47230 0.47987 0.48707 0.49367 0.49942 0.50414 0.50764 0.50979 0.51052
0.670  0.41648 0.41831 0.42132 0.42543 0.43054 0.43653 0.44322 0.45046 0.45803 0.46571 0.47326 0.48045 0.48702 0.49277 0.49747 0.50096 0.50311 0.50383
0.675  0.41001 0.41184 0.41484 0.41893 0.42403 0.43000 0.43668 0.44389 0.45144 0.45910 0.46663 0.47379 0.48036 0.48608 0.49077 0.49425 0.49640 0.49712
0.680  0.40354 0.40536 0.40835 0.41243 0.41752 0.42346 0.43012 0.43732 0.44484 0.45247 0.45998 0.46712 0.47366 0.47937 0.48405 0.48751 0.48965 0.49037
0.685  0.39706 0.39888 0.40186 0.40593 0.41099 0.41692 0.42355 0.43072 0.43821 0.44582 0.45331 0.46042 0.46694 0.47263 0.47728 0.48074 0.48287 0.48359
0.690  0.39059 0.39240 0.39537 0.39942 0.40446 0.41037 0.41698 0.42411 0.43158 0.43915 0.44660 0.45370 0.46019 0.46585 0.47050 0.47394 0.47606 0.47677
0.695  0.38412 0.38592 0.38887 0.39291 0.39793 0.40381 0.41038 0.41749 0.42493 0.43247 0.43989 0.44695 0.45341 0.45906 0.46368 0.46711 0.46921 0.46993
0.700  0.37764 0.37944 0.38238 0.38640 0.39139 0.39724 0.40379 0.41086 0.41826 0.42577 0.43315 0.44018 0.44661 0.45223 0.45683 0.46024 0.46234 0.46305
0.705  0.37117 0.37295 0.37588 0.37988 0.38485 0.39067 0.39718 0.40422 0.41158 0.41905 0.42640 0.43339 0.43979 0.44537 0.44995 0.45334 0.45543 0.45614
0.710  0.36470 0.36647 0.36938 0.37336 0.37830 0.38408 0.39056 0.39757 0.40488 0.41231 0.41961 0.42657 0.43293 0.43849 0.44304 0.44642 0.44850 0.44920
0.715  0.35823 0.35999 0.36288 0.36683 0.37175 0.37750 0.38394 0.39089 0.39817 0.40555 0.41282 0.41973 0.42606 0.43158 0.43611 0.43946 0.44153 0.44223
0.720  0.35176 0.35351 0.35638 0.36031 0.36519 0.37090 0.37731 0.38422 0.39145 0.39879 0.40600 0.41287 0.41916 0.42465 0.42914 0.43248 0.43453 0.43522
0.725  0.34529 0.34703 0.34988 0.35378 0.35863 0.36431 0.37066 0.37753 0.38471 0.39200 0.39917 0.40599 0.41223 0.41768 0.42215 0.42546 0.42750 0.42819
0.730  0.33882 0.34055 0.34338 0.34725 0.35207 0.35770 0.36401 0.37083 0.37796 0.38519 0.39231 0.39908 0.40528 0.41069 0.41513 0.41842 0.42044 0.42112
0.735  0.33236 0.33407 0.33688 0.34072 0.34550 0.35109 0.35735 0.36412 0.37119 0.37837 0.38543 0.39216 0.39831 0.40368 0.40808 0.41134 0.41335 0.41403
0.740  0.32590 0.32760 0.33039 0.33420 0.33893 0.34448 0.35069 0.35740 0.36442 0.37154 0.37854 0.38521 0.39131 0.39664 0.40100 0.40424 0.40623 0.40690
0.745  0.31944 0.32113 0.32389 0.32767 0.33236 0.33786 0.34402 0.35067 0.35763 0.36469 0.37163 0.37824 0.38429 0.38957 0.39390 0.39711 0.39908 0.39975
0.750  0.31299 0.31466 0.31740 0.32114 0.32579 0.33124 0.33734 0.34393 0.35083 0.35782 0.36470 0.37125 0.37724 0.38248 0.38677 0.38995 0.39191 0.39256
0.755  0.30654 0.30819 0.31090 0.31461 0.31922 0.32461 0.33065 0.33718 0.34401 0.35094 0.35775 0.36424 0.37018 0.37536 0.37961 0.38276 0.38470 0.38535
0.760  0.30009 0.30173 0.30441 0.30808 0.31265 0.31799 0.32396 0.33043 0.33718 0.34404 0.35079 0.35721 0.36309 0.36822 0.37243 0.37554 0.37746 0.37811
0.765  0.29365 0.29527 0.29793 0.30156 0.30607 0.31135 0.31727 0.32366 0.33035 0.33713 0.34381 0.35016 0.35598 0.36105 0.36521 0.36830 0.37020 0.37084
0.770  0.28721 0.28881 0.29144 0.29503 0.29949 0.30472 0.31057 0.31688 0.32350 0.33021 0.33681 0.34309 0.34884 0.35386 0.35797 0.36103 0.36290 0.36354
0.775  0.28078 0.28236 0.28496 0.28850 0.29291 0.29808 0.30386 0.31010 0.31664 0.32327 0.32979 0.33600 0.34168 0.34665 0.35071 0.35373 0.35558 0.35621
0.780  0.27435 0.27592 0.27848 0.28198 0.28634 0.29144 0.29715 0.30332 0.30976 0.31631 0.32276 0.32889 0.33451 0.33941 0.34342 0.34640 0.34823 0.34885
0.785  0.26793 0.26947 0.27200 0.27546 0.27976 0.28479 0.29043 0.29652 0.30289 0.30935 0.31571 0.32176 0.32731 0.33214 0.33611 0.33905 0.34085 0.34146
0.790  0.26151 0.26304 0.26553 0.26894 0.27318 0.27815 0.28371 0.28971 0.29600 0.30237 0.30865 0.31462 0.32008 0.32486 0.32876 0.33166 0.33345 0.33405
0.795  0.25511 0.25661 0.25907 0.26243 0.26661 0.27150 0.27698 0.28290 0.28910 0.29538 0.30157 0.30745 0.31284 0.31755 0.32140 0.32426 0.32602 0.32661
0.800  0.24870 0.25018 0.25260 0.25592 0.26003 0.26485 0.27025 0.27608 0.28219 0.28837 0.29447 0.30027 0.30558 0.31021 0.31401 0.31682 0.31856 0.31914
0.805  0.24230 0.24376 0.24615 0.24941 0.25346 0.25820 0.26352 0.26926 0.27526 0.28136 0.28736 0.29306 0.29829 0.30285 0.30659 0.30936 0.31107 0.31164
0.810  0.23591 0.23735 0.23969 0.24290 0.24688 0.25155 0.25678 0.26243 0.26833 0.27433 0.28023 0.28584 0.29099 0.29547 0.29915 0.30188 0.30356 0.30412
0.815  0.22953 0.23094 0.23325 0.23640 0.24031 0.24490 0.25004 0.25559 0.26140 0.26729 0.27309 0.27861 0.28366 0.28807 0.29169 0.29437 0.29602 0.29657
0.820  0.22316 0.22454 0.22680 0.22990 0.23374 0.23825 0.24329 0.24874 0.25445 0.26023 0.26593 0.27135 0.27631 0.28065 0.28420 0.28683 0.28845 0.28899
0.825  0.21679 0.21814 0.22037 0.22340 0.22718 0.23160 0.23655 0.24190 0.24749 0.25317 0.25876 0.26408 0.26895 0.27320 0.27668 0.27927 0.28086 0.28139
0.830  0.21043 0.21176 0.21393 0.21691 0.22061 0.22495 0.22980 0.23504 0.24052 0.24609 0.25157 0.25679 0.26157 0.26573 0.26915 0.27168 0.27324 0.27376
0.835  0.20407 0.20538 0.20751 0.21042 0.21405 0.21830 0.22305 0.22818 0.23355 0.23901 0.24438 0.24948 0.25416 0.25824 0.26159 0.26407 0.26559 0.26611
0.840  0.19773 0.19900 0.20109 0.20394 0.20749 0.21164 0.21629 0.22132 0.22657 0.23191 0.23716 0.24216 0.24673 0.25073 0.25400 0.25643 0.25792 0.25842
0.845  0.19139 0.19264 0.19468 0.19747 0.20093 0.20499 0.20953 0.21444 0.21959 0.22480 0.22993 0.23481 0.23929 0.24319 0.24639 0.24877 0.25022 0.25072
0.850  0.18506 0.18628 0.18827 0.19100 0.19438 0.19834 0.20278 0.20757 0.21259 0.21768 0.22269 0.22746 0.23183 0.23564 0.23876 0.24108 0.24250 0.24298
0.855  0.17875 0.17993 0.18187 0.18453 0.18783 0.19169 0.19602 0.20069 0.20558 0.21055 0.21544 0.22009 0.22434 0.22806 0.23111 0.23337 0.23476 0.23523
0.860  0.17243 0.17359 0.17548 0.17806 0.18128 0.18504 0.18926 0.19381 0.19857 0.20341 0.20817 0.21270 0.21684 0.22047 0.22343 0.22563 0.22699 0.22744
0.865  0.16613 0.16726 0.16910 0.17161 0.17474 0.17840 0.18249 0.18692 0.19156 0.19625 0.20088 0.20529 0.20933 0.21285 0.21573 0.21787 0.21919 0.21963
0.870  0.15984 0.16093 0.16272 0.16516 0.16820 0.17175 0.17573 0.18003 0.18453 0.18910 0.19359 0.19787 0.20179 0.20521 0.20801 0.21009 0.21137 0.21180
0.875  0.15356 0.15462 0.15635 0.15872 0.16166 0.16510 0.16896 0.17313 0.17749 0.18193 0.18629 0.19044 0.19423 0.19755 0.20027 0.20229 0.20353 0.20394
0.880  0.14729 0.14831 0.14999 0.15228 0.15513 0.15846 0.16220 0.16624 0.17046 0.17475 0.17897 0.18299 0.18666 0.18988 0.19251 0.19446 0.19566 0.19606
0.885  0.14102 0.14201 0.14363 0.14585 0.14860 0.15182 0.15543 0.15933 0.16341 0.16756 0.17163 0.17552 0.17907 0.18218 0.18472 0.18660 0.18776 0.18815
0.890  0.13477 0.13572 0.13729 0.13942 0.14208 0.14519 0.14867 0.15243 0.15636 0.16036 0.16429 0.16803 0.17147 0.17446 0.17691 0.17873 0.17985 0.18022
0.895  0.12853 0.12944 0.13095 0.13300 0.13556 0.13855 0.14190 0.14552 0.14931 0.15315 0.15694 0.16054 0.16384 0.16672 0.16908 0.17083 0.17191 0.17227
0.900  0.12230 0.12318 0.12462 0.12659 0.12905 0.13191 0.13513 0.13861 0.14224 0.14594 0.14957 0.15303 0.15620 0.15896 0.16123 0.16291 0.16394 0.16429
0.905  0.11607 0.11692 0.11830 0.12019 0.12254 0.12528 0.12837 0.13169 0.13517 0.13871 0.14219 0.14551 0.14854 0.15119 0.15336 0.15497 0.15596 0.15629
0.910  0.10986 0.11067 0.11199 0.11379 0.11603 0.11866 0.12160 0.12478 0.12810 0.13148 0.13480 0.13796 0.14086 0.14339 0.14546 0.14700 0.14795 0.14826
0.915  0.10366 0.10443 0.10568 0.10740 0.10953 0.11203 0.11483 0.11786 0.12102 0.12424 0.12740 0.13041 0.13317 0.13558 0.13755 0.13901 0.13991 0.14021
0.920  0.09747 0.09820 0.09939 0.10102 0.10304 0.10541 0.10807 0.11093 0.11394 0.11699 0.11999 0.12284 0.12546 0.12775 0.12962 0.13100 0.13186 0.13214
0.925  0.09129 0.09198 0.09310 0.09464 0.09655 0.09880 0.10130 0.10401 0.10685 0.10973 0.11257 0.11527 0.11774 0.11989 0.12166 0.12297 0.12378 0.12405
0.930  0.08512 0.08577 0.08683 0.08827 0.09007 0.09218 0.09454 0.09709 0.09975 0.10247 0.10513 0.10767 0.10999 0.11202 0.11369 0.11492 0.11568 0.11593
0.935  0.07897 0.07957 0.08056 0.08191 0.08360 0.08557 0.08777 0.09016 0.09266 0.09519 0.09768 0.10006 0.10224 0.10414 0.10569 0.10684 0.10755 0.10779
0.940  0.07282 0.07338 0.07430 0.07556 0.07713 0.07896 0.08101 0.08323 0.08555 0.08791 0.09023 0.09244 0.09446 0.09623 0.09768 0.09875 0.09941 0.09963
0.945  0.06669 0.06721 0.06806 0.06922 0.07066 0.07236 0.07425 0.07630 0.07844 0.08062 0.08277 0.08481 0.08667 0.08831 0.08964 0.09063 0.09124 0.09145
0.950  0.06056 0.06104 0.06182 0.06288 0.06421 0.06576 0.06749 0.06937 0.07133 0.07333 0.07529 0.07716 0.07887 0.08036 0.08159 0.08249 0.08305 0.08324
0.955  0.05445 0.05488 0.05559 0.05656 0.05776 0.05916 0.06073 0.06243 0.06421 0.06602 0.06780 0.06950 0.07105 0.07240 0.07351 0.07434 0.07484 0.07501
0.960  0.04835 0.04874 0.04937 0.05024 0.05131 0.05257 0.05398 0.05550 0.05710 0.05871 0.06031 0.06182 0.06321 0.06443 0.06542 0.06616 0.06661 0.06676
0.965  0.04227 0.04261 0.04316 0.04393 0.04487 0.04598 0.04722 0.04857 0.04997 0.05140 0.05280 0.05414 0.05536 0.05643 0.05731 0.05796 0.05836 0.05849
0.970  0.03619 0.03649 0.03697 0.03762 0.03844 0.03940 0.04047 0.04163 0.04284 0.04407 0.04528 0.04644 0.04750 0.04842 0.04918 0.04974 0.05008 0.05020
0.975  0.03013 0.03038 0.03078 0.03133 0.03202 0.03282 0.03372 0.03469 0.03571 0.03674 0.03776 0.03873 0.03962 0.04039 0.04103 0.04150 0.04179 0.04188
0.980  0.02408 0.02428 0.02460 0.02505 0.02560 0.02625 0.02697 0.02775 0.02857 0.02941 0.03023 0.03101 0.03172 0.03235 0.03286 0.03324 0.03347 0.03355
0.985  0.01804 0.01819 0.01844 0.01877 0.01919 0.01968 0.02023 0.02082 0.02144 0.02206 0.02268 0.02327 0.02381 0.02429 0.02467 0.02496 0.02513 0.02519
0.990  0.01201 0.01212 0.01228 0.01251 0.01279 0.01311 0.01348 0.01388 0.01429 0.01472 0.01513 0.01553 0.01589 0.01621 0.01647 0.01666 0.01678 0.01682
0.995  0.00600 0.00605 0.00613 0.00625 0.00639 0.00655 0.00674 0.00694 0.00715 0.00736 0.00757 0.00777 0.00795 0.00811 0.00824 0.00834 0.00840 0.00842
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e000.dat <==
# alpha = +0.20 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998 0.99998
0.010  0.99986 0.99986 0.99986 0.99987 0.99987 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99989 0.99990 0.99990 0.99991 0.99991 0.99991 0.99991
0.015  0.99969 0.99969 0.99969 0.99970 0.99970 0.99971 0.99972 0.99973 0.99974 0.99974 0.99975 0.99976 0.99977 0.99978 0.99979 0.99979 0.99979 0.99980
0.020  0.99945 0.99945 0.99945 0.99946 0.99947 0.99948 0.99950 0.99951 0.99953 0.99955 0.99956 0.99958 0.99960 0.99961 0.99962 0.99963 0.99964 0.99964
0.025  0.99913 0.99914 0.99915 0.99916 0.99918 0.99920 0.99922 0.99924 0.99927 0.99929 0.99932 0.99934 0.99937 0.99939 0.99941 0.99942 0.99943 0.99944
0.030  0.99875 0.99876 0.99877 0.99879 0.99881 0.99884 0.99887 0.99891 0.99894 0.99898 0.99902 0.99906 0.99909 0.99912 0.99915 0.99917 0.99918 0.99919
0.035  0.99830 0.99831 0.99833 0.99836 0.99839 0.99842 0.99846 0.99851 0.99856 0.99861 0.99866 0.99871 0.99876 0.99881 0.99884 0.99887 0.99888 0.99890
0.040  0.99779 0.99780 0.99782 0.99785 0.99789 0.99794 0.99800 0.99806 0.99812 0.99819 0.99826 0.99832 0.99838 0.99844 0.99848 0.99852 0.99854 0.99857
0.045  0.99720 0.99722 0.99725 0.99729 0.99734 0.99740 0.99747 0.99754 0.99762 0.99771 0.99779 0.99788 0.99796 0.99803 0.99808 0.99813 0.99815 0.99807
0.050  0.99654 0.99657 0.99660 0.99665 0.99671 0.99679 0.99687 0.99697 0.99707 0.99717 0.99728 0.99738 0.99748 0.99756 0.99763 0.99769 0.99772 0.99765
0.055  0.99582 0.99585 0.99589 0.99595 0.99602 0.99612 0.99622 0.99633 0.99645 0.99658 0.99671 0.99683 0.99695 0.99705 0.99714 0.99720 0.99724 0.99718
0.060  0.99503 0.99506 0.99511 0.99518 0.99527 0.99538 0.99550 0.99564 0.99578 0.99593 0.99608 0.99623 0.99637 0.99650 0.99660 0.99667 0.99672 0.99667
0.065  0.99417 0.99421 0.99427 0.99435 0.99446 0.99458 0.99472 0.99488 0.99505 0.99523 0.99541 0.99558 0.99574 0.99589 0.99601 0.99610 0.99615 0.99611
0.070  0.99324 0.99329 0.99336 0.99345 0.99357 0.99372 0.99388 0.99407 0.99427 0.99447 0.99468 0.99488 0.99506 0.99523 0.99537 0.99547 0.99554 0.99551
0.075  0.99225 0.99230 0.99238 0.99249 0.99263 0.99280 0.99299 0.99320 0.99342 0.99365 0.99389 0.99412 0.99434 0.99453 0.99469 0.99481 0.99488 0.99486
0.080  0.99119 0.99125 0.99134 0.99146 0.99162 0.99181 0.99203 0.99227 0.99252 0.99279 0.99306 0.99332 0.99356 0.99378 0.99396 0.99410 0.99418 0.99417
0.085  0.99007 0.99013 0.99023 0.99037 0.99055 0.99076 0.99101 0.99128 0.99157 0.99186 0.99217 0.99246 0.99273 0.99298 0.99319 0.99334 0.99344 0.99344
0.090  0.98887 0.98894 0.98906 0.98922 0.98942 0.98966 0.98993 0.99023 0.99055 0.99088 0.99122 0.99155 0.99186 0.99214 0.99237 0.99254 0.99265 0.99266
0.095  0.98762 0.98770 0.98782 0.98800 0.98822 0.98849 0.98879 0.98912 0.98948 0.98985 0.99023 0.99060 0.99093 0.99124 0.99150 0.99169 0.99181 0.99184
0.100  0.98630 0.98638 0.98652 0.98672 0.98696 0.98726 0.98759 0.98796 0.98836 0.98876 0.98918 0.98959 0.98996 0.99030 0.99059 0.99080 0.99093 0.99098
0.105  0.98491 0.98500 0.98516 0.98537 0.98564 0.98597 0.98633 0.98674 0.98718 0.98762 0.98809 0.98853 0.98895 0.98932 0.98963 0.98986 0.99001 0.99007
0.110  0.98346 0.98356 0.98373 0.98397 0.98426 0.98462 0.98502 0.98546 0.98594 0.98643 0.98694 0.98743 0.98788 0.98828 0.98863 0.98888 0.98904 0.98900
0.115  0.98195 0.98206 0.98224 0.98250 0.98282 0.98321 0.98365 0.98413 0.98465 0.98518 0.98573 0.98627 0.98676 0.98720 0.98758 0.98786 0.98803 0.98801
0.120  0.98037 0.98049 0.98069 0.98097 0.98132 0.98174 0.98222 0.98274 0.98331 0.98389 0.98448 0.98506 0.98560 0.98607 0.98648 0.98679 0.98697 0.98698
0.125  0.97873 0.97886 0.97908 0.97938 0.97976 0.98021 0.98073 0.98129 0.98191 0.98254 0.98318 0.98381 0.98439 0.98491 0.98534 0.98567 0.98587 0.98590
0.130  0.97703 0.97717 0.97740 0.97773 0.97814 0.97863 0.97919 0.97979 0.98046 0.98114 0.98182 0.98250 0.98313 0.98370 0.98416 0.98451 0.98473 0.98478
0.135  0.97526 0.97542 0.97567 0.97602 0.97646 0.97699 0.97759 0.97824 0.97895 0.97969 0.98042 0.98115 0.98183 0.98243 0.98294 0.98331 0.98355 0.98361
0.140  0.97344 0.97361 0.97388 0.97425 0.97472 0.97529 0.97593 0.97663 0.97739 0.97818 0.97897 0.97975 0.98048 0.98113 0.98167 0.98207 0.98232 0.98241
0.145  0.97156 0.97173 0.97202 0.97242 0.97292 0.97353 0.97422 0.97497 0.97578 0.97663 0.97747 0.97830 0.97907 0.97977 0.98035 0.98078 0.98105 0.98116
0.150  0.96961 0.96980 0.97011 0.97054 0.97107 0.97172 0.97245 0.97325 0.97412 0.97502 0.97592 0.97681 0.97763 0.97838 0.97899 0.97945 0.97974 0.97975
0.155  0.96761 0.96781 0.96814 0.96860 0.96916 0.96985 0.97063 0.97148 0.97241 0.97336 0.97432 0.97527 0.97614 0.97693 0.97759 0.97808 0.97839 0.97842
0.160  0.96555 0.96576 0.96611 0.96659 0.96720 0.96792 0.96876 0.96966 0.97064 0.97165 0.97268 0.97368 0.97461 0.97544 0.97614 0.97666 0.97699 0.97705
0.165  0.96343 0.96365 0.96402 0.96454 0.96518 0.96594 0.96683 0.96779 0.96883 0.96990 0.97097 0.97204 0.97303 0.97391 0.97465 0.97520 0.97555 0.97564
0.170  0.96125 0.96149 0.96188 0.96243 0.96310 0.96391 0.96485 0.96587 0.96696 0.96810 0.96924 0.97036 0.97141 0.97234 0.97312 0.97370 0.97407 0.97418
0.175  0.95902 0.95927 0.95968 0.96026 0.96097 0.96183 0.96281 0.96389 0.96505 0.96625 0.96746 0.96862 0.96974 0.97072 0.97154 0.97216 0.97255 0.97268
0.180  0.95673 0.95700 0.95743 0.95804 0.95879 0.95969 0.96073 0.96186 0.96309 0.96435 0.96562 0.96685 0.96801 0.96906 0.96993 0.97058 0.97099 0.97103
0.185  0.95439 0.95467 0.95512 0.95576 0.95656 0.95751 0.95859 0.95978 0.96107 0.96240 0.96374 0.96505 0.96626 0.96735 0.96828 0.96896 0.96938 0.96946
0.190  0.95199 0.95228 0.95276 0.95343 0.95427 0.95527 0.95641 0.95765 0.95900 0.96041 0.96182 0.96319 0.96447 0.96561 0.96657 0.96729 0.96774 0.96784
0.195  0.94954 0.94984 0.95035 0.95105 0.95193 0.95298 0.95417 0.95548 0.95689 0.95836 0.95985 0.96129 0.96263 0.96383 0.96482 0.96558 0.96605 0.96618
0.200  0.94703 0.94735 0.94788 0.94862 0.94954 0.95064 0.95189 0.95326 0.95474 0.95627 0.95782 0.95934 0.96074 0.96200 0.96304 0.96383 0.96432 0.96449
0.205  0.94447 0.94481 0.94536 0.94613 0.94709 0.94824 0.94956 0.95099 0.95254 0.95414 0.95575 0.95732 0.95881 0.96013 0.96122 0.96204 0.96256 0.96275
0.210  0.94186 0.94222 0.94279 0.94359 0.94460 0.94581 0.94718 0.94868 0.95029 0.95197 0.95365 0.95529 0.95683 0.95822 0.95936 0.96021 0.96076 0.96086
0.215  0.93920 0.93957 0.94017 0.94101 0.94206 0.94332 0.94475 0.94631 0.94800 0.94975 0.95151 0.95322 0.95482 0.95624 0.95745 0.95835 0.95891 0.95904
0.220  0.93649 0.93688 0.93750 0.93837 0.93946 0.94078 0.94227 0.94390 0.94566 0.94748 0.94932 0.95110 0.95277 0.95425 0.95549 0.95645 0.95702 0.95719
0.225  0.93373 0.93413 0.93478 0.93569 0.93682 0.93818 0.93974 0.94144 0.94328 0.94517 0.94708 0.94894 0.95068 0.95222 0.95351 0.95449 0.95510 0.95530
0.230  0.93092 0.93134 0.93202 0.93296 0.93414 0.93555 0.93716 0.93894 0.94083 0.94280 0.94480 0.94674 0.94854 0.95015 0.95150 0.95250 0.95314 0.95336
0.235  0.92807 0.92850 0.92920 0.93018 0.93141 0.93288 0.93455 0.93640 0.93836 0.94040 0.94246 0.94447 0.94636 0.94804 0.94944 0.95048 0.95114 0.95128
0.240  0.92516 0.92561 0.92634 0.92736 0.92863 0.93016 0.93190 0.93381 0.93585 0.93797 0.94011 0.94219 0.94413 0.94587 0.94733 0.94842 0.94910 0.94928
0.245  0.92221 0.92267 0.92343 0.92449 0.92581 0.92739 0.92920 0.93118 0.93330 0.93549 0.93771 0.93986 0.94187 0.94368 0.94517 0.94631 0.94702 0.94723
0.250  0.91921 0.91969 0.92048 0.92157 0.92295 0.92458 0.92645 0.92851 0.93070 0.93298 0.93527 0.93750 0.93959 0.94145 0.94300 0.94417 0.94489 0.94515
0.255  0.91617 0.91667 0.91748 0.91862 0.92004 0.92173 0.92367 0.92579 0.92806 0.93042 0.93279 0.93511 0.93726 0.93918 0.94078 0.94199 0.94274 0.94291
0.260  0.91308 0.91360 0.91444 0.91561 0.91708 0.91884 0.92084 0.92303 0.92538 0.92778 0.93023 0.93263 0.93488 0.93688 0.93853 0.93978 0.94056 0.94076
0.265  0.90995 0.91048 0.91135 0.91257 0.91408 0.91590 0.91796 0.92021 0.92264 0.92515 0.92769 0.93015 0.93245 0.93450 0.93624 0.93753 0.93833 0.93856
0.270  0.90678 0.90733 0.90823 0.90948 0.91104 0.91291 0.91502 0.91737 0.91988 0.92248 0.92509 0.92763 0.93001 0.93212 0.93389 0.93522 0.93606 0.93633
0.275  0.90356 0.90413 0.90506 0.90635 0.90796 0.90987 0.91207 0.91449 0.91708 0.91976 0.92246 0.92508 0.92753 0.92971 0.93153 0.93290 0.93375 0.93406
0.280  0.90030 0.90089 0.90184 0.90317 0.90482 0.90681 0.90908 0.91158 0.91424 0.91701 0.91978 0.92248 0.92500 0.92726 0.92913 0.93054 0.93141 0.93165
0.285  0.89700 0.89760 0.89859 0.89996 0.90166 0.90371 0.90605 0.90862 0.91137 0.91421 0.91703 0.91981 0.92241 0.92475 0.92669 0.92814 0.92905 0.92931
0.290  0.89366 0.89428 0.89530 0.89670 0.89846 0.90058 0.90298 0.90563 0.90845 0.91134 0.91428 0.91715 0.91982 0.92221 0.92419 0.92570 0.92663 0.92693
0.295  0.89028 0.89092 0.89196 0.89341 0.89523 0.89740 0.89987 0.90259 0.90546 0.90847 0.91150 0.91444 0.91720 0.91964 0.92169 0.92322 0.92418 0.92452
0.300  0.88686 0.88752 0.88859 0.89008 0.89195 0.89418 0.89673 0.89949 0.90248 0.90557 0.90868 0.91170 0.91453 0.91705 0.91914 0.92071 0.92170 0.92196
0.305  0.88341 0.88408 0.88518 0.88671 0.88864 0.89093 0.89353 0.89638 0.89945 0.90263 0.90582 0.90892 0.91181 0.91440 0.91656 0.91818 0.91919 0.91948
0.310  0.87991 0.88060 0.88173 0.88331 0.88529 0.88764 0.89029 0.89324 0.89639 0.89965 0.90288 0.90607 0.90905 0.91170 0.91391 0.91560 0.91663 0.91696
0.315  0.87638 0.87709 0.87825 0.87987 0.88190 0.88430 0.88704 0.89006 0.89330 0.89659 0.89996 0.90323 0.90628 0.90900 0.91126 0.91297 0.91403 0.91441
0.320  0.87281 0.87354 0.87473 0.87639 0.87848 0.88092 0.88375 0.88685 0.89011 0.89355 0.89700 0.90035 0.90348 0.90627 0.90858 0.91032 0.91141 0.91171
0.325  0.86921 0.86995 0.87118 0.87288 0.87502 0.87752 0.88042 0.88360 0.88695 0.89047 0.89400 0.89744 0.90063 0.90349 0.90587 0.90764 0.90875 0.90909
0.330  0.86557 0.86633 0.86759 0.86933 0.87150 0.87409 0.87706 0.88027 0.88375 0.88735 0.89096 0.89443 0.89771 0.90064 0.90308 0.90493 0.90607 0.90644
0.335  0.86190 0.86268 0.86397 0.86575 0.86797 0.87063 0.87367 0.87696 0.88052 0.88420 0.88786 0.89145 0.89481 0.89780 0.90029 0.90216 0.90333 0.90374
0.340  0.85820 0.85899 0.86031 0.86214 0.86441 0.86713 0.87020 0.87361 0.87726 0.88097 0.88476 0.88844 0.89188 0.89493 0.89747 0.89938 0.90057 0.90091
0.345  0.85446 0.85527 0.85662 0.85849 0.86082 0.86360 0.86674 0.87023 0.87395 0.87775 0.88163 0.88539 0.88890 0.89201 0.89461 0.89657 0.89778 0.89816
0.350  0.85068 0.85152 0.85290 0.85479 0.85719 0.86004 0.86325 0.86682 0.87057 0.87451 0.87847 0.88225 0.88584 0.88903 0.89168 0.89368 0.89495 0.89537
0.355  0.84688 0.84774 0.84915 0.85108 0.85354 0.85640 0.85973 0.86337 0.86721 0.87123 0.87521 0.87914 0.88280 0.88606 0.88878 0.89082 0.89209 0.89243
0.360  0.84305 0.84392 0.84536 0.84734 0.84985 0.85278 0.85617 0.85984 0.86381 0.86792 0.87199 0.87599 0.87973 0.88306 0.88582 0.88790 0.88919 0.88958
0.365  0.83918 0.84008 0.84155 0.84356 0.84613 0.84912 0.85259 0.85633 0.86039 0.86452 0.86873 0.87282 0.87662 0.88000 0.88283 0.88495 0.88626 0.88669
0.370  0.83529 0.83620 0.83770 0.83976 0.84237 0.84544 0.84896 0.85280 0.85693 0.86115 0.86545 0.86954 0.87343 0.87689 0.87977 0.88194 0.88330 0.88376
0.375  0.83136 0.83229 0.83382 0.83593 0.83856 0.84172 0.84527 0.84923 0.85338 0.85775 0.86211 0.86631 0.87027 0.87379 0.87672 0.87894 0.88031 0.88070
0.380  0.82741 0.82836 0.82990 0.83207 0.83475 0.83797 0.84160 0.84563 0.84987 0.85432 0.85870 0.86304 0.86708 0.87066 0.87365 0.87589 0.87728 0.87771
0.385  0.82343 0.82440 0.82597 0.82818 0.83092 0.83420 0.83789 0.84197 0.84633 0.85078 0.85533 0.85974 0.86383 0.86744 0.87049 0.87280 0.87422 0.87469
0.390  0.81942 0.82041 0.82201 0.82426 0.82705 0.83038 0.83416 0.83828 0.84276 0.84729 0.85192 0.85633 0.86052 0.86425 0.86734 0.86967 0.87113 0.87164
0.395  0.81538 0.81639 0.81802 0.82031 0.82316 0.82651 0.83040 0.83460 0.83914 0.84377 0.84847 0.85297 0.85724 0.86102 0.86417 0.86653 0.86801 0.86844
0.400  0.81132 0.81234 0.81401 0.81633 0.81924 0.82266 0.82661 0.83089 0.83545 0.84022 0.84494 0.84958 0.85392 0.85776 0.86095 0.86336 0.86485 0.86533
0.405  0.80723 0.80827 0.80997 0.81231 0.81529 0.81877 0.82273 0.82716 0.83179 0.83664 0.84144 0.84616 0.85049 0.85441 0.85766 0.86012 0.86165 0.86218
0.410  0.80311 0.80417 0.80590 0.80828 0.81132 0.81487 0.81889 0.82338 0.82810 0.83296 0.83792 0.84263 0.84711 0.85109 0.85441 0.85689 0.85844 0.85889
0.415  0.79897 0.80005 0.80181 0.80423 0.80730 0.81093 0.81502 0.81952 0.82438 0.82932 0.83436 0.83916 0.84371 0.84775 0.85110 0.85362 0.85519 0.85568
0.420  0.79480 0.79590 0.79769 0.80016 0.80325 0.80696 0.81114 0.81570 0.82057 0.82566 0.83069 0.83566 0.84027 0.84433 0.84771 0.85031 0.85191 0.85244
0.425  0.79061 0.79172 0.79355 0.79605 0.79920 0.80292 0.80721 0.81186 0.81679 0.82197 0.82708 0.83212 0.83672 0.84089 0.84435 0.84696 0.84858 0.84905
0.430  0.78640 0.78752 0.78938 0.79193 0.79512 0.79890 0.80326 0.80798 0.81300 0.81816 0.82344 0.82846 0.83323 0.83745 0.84096 0.84360 0.84525 0.84575
0.435  0.78216 0.78330 0.78519 0.78778 0.79102 0.79486 0.79922 0.80408 0.80918 0.81443 0.81977 0.82487 0.82970 0.83398 0.83754 0.84021 0.84187 0.84241
0.440  0.77790 0.77905 0.78097 0.78360 0.78690 0.79080 0.79523 0.80008 0.80532 0.81066 0.81599 0.82125 0.82613 0.83041 0.83403 0.83675 0.83845 0.83904
0.445  0.77362 0.77479 0.77671 0.77940 0.78275 0.78671 0.79121 0.79613 0.80136 0.80686 0.81227 0.81760 0.82247 0.82689 0.83055 0.83331 0.83502 0.83553
0.450  0.76931 0.77050 0.77245 0.77516 0.77858 0.78260 0.78716 0.79215 0.79746 0.80294 0.80852 0.81383 0.81887 0.82333 0.82704 0.82982 0.83156 0.83210
0.455  0.76498 0.76619 0.76817 0.77090 0.77433 0.77846 0.78309 0.78816 0.79354 0.79909 0.80474 0.81013 0.81523 0.81971 0.82343 0.82628 0.82805 0.82864
0.460  0.76063 0.76186 0.76386 0.76664 0.77012 0.77424 0.77892 0.78412 0.78959 0.79522 0.80085 0.80640 0.81147 0.81605 0.81987 0.82272 0.82451 0.82504
0.465  0.75626 0.75750 0.75954 0.76235 0.76588 0.77006 0.77480 0.77999 0.78558 0.79132 0.79702 0.80261 0.80777 0.81241 0.81626 0.81916 0.82096 0.82151
0.470  0.75187 0.75313 0.75519 0.75804 0.76162 0.76585 0.77066 0.77592 0.78151 0.78728 0.79317 0.79875 0.80404 0.80873 0.81262 0.81555 0.81736 0.81796
0.475  0.74746 0.74873 0.75082 0.75371 0.75734 0.76163 0.76650 0.77183 0.77749 0.78333 0.78927 0.79494 0.80028 0.80495 0.80890 0.81187 0.81372 0.81426
0.480  0.74302 0.74431 0.74643 0.74936 0.75303 0.75738 0.76231 0.76771 0.77345 0.77936 0.78527 0.79109 0.79641 0.80122 0.80521 0.80821 0.81007 0.81065
0.485  0.73857 0.73988 0.74202 0.74499 0.74870 0.75310 0.75809 0.76355 0.76937 0.77535 0.78134 0.78712 0.79261 0.79746 0.80149 0.80452 0.80640 0.80700
0.490  0.73409 0.73542 0.73759 0.74059 0.74434 0.74874 0.75378 0.75930 0.76517 0.77128 0.77737 0.78322 0.78877 0.79358 0.79767 0.80074 0.80266 0.80332
0.495  0.72960 0.73094 0.73314 0.73616 0.73993 0.74442 0.74953 0.75511 0.76105 0.76716 0.77329 0.77930 0.78480 0.78976 0.79389 0.79699 0.79892 0.79950
0.500  0.72509 0.72645 0.72867 0.73169 0.73554 0.74009 0.74525 0.75090 0.75691 0.76308 0.76926 0.77535 0.78090 0.78592 0.79008 0.79320 0.79514 0.79576
0.505  0.72056 0.72193 0.72414 0.72724 0.73113 0.73573 0.74095 0.74666 0.75274 0.75899 0.76523 0.77127 0.77698 0.78204 0.78618 0.78936 0.79133 0.79199
0.510  0.71601 0.71739 0.71964 0.72277 0.72670 0.73135 0.73663 0.74235 0.74843 0.75482 0.76117 0.76726 0.77302 0.77805 0.78230 0.78550 0.78748 0.78808
0.515  0.71144 0.71283 0.71511 0.71828 0.72225 0.72695 0.73220 0.73802 0.74422 0.75059 0.75696 0.76323 0.76894 0.77412 0.77840 0.78162 0.78362 0.78425
0.520  0.70685 0.70824 0.71056 0.71376 0.71778 0.72245 0.72783 0.73372 0.73998 0.74641 0.75284 0.75905 0.76495 0.77015 0.77446 0.77770 0.77972 0.78038
0.525  0.70225 0.70365 0.70600 0.70923 0.71328 0.71801 0.72345 0.72939 0.73571 0.74221 0.74870 0.75497 0.76091 0.76606 0.77044 0.77372 0.77577 0.77638
0.530  0.69762 0.69905 0.70141 0.70468 0.70871 0.71355 0.71904 0.72505 0.73139 0.73793 0.74453 0.75086 0.75674 0.76205 0.76645 0.76976 0.77181 0.77245
0.535  0.69298 0.69442 0.69681 0.70011 0.70418 0.70907 0.71461 0.72057 0.72700 0.73361 0.74022 0.74672 0.75265 0.75800 0.76243 0.76575 0.76781 0.76849
0.540  0.68832 0.68978 0.69219 0.69546 0.69963 0.70457 0.71006 0.71618 0.72266 0.72934 0.73600 0.74244 0.74853 0.75389 0.75830 0.76167 0.76377 0.76439
0.545  0.68364 0.68511 0.68755 0.69086 0.69507 0.70004 0.70559 0.71176 0.71830 0.72503 0.73175 0.73825 0.74436 0.74971 0.75422 0.75761 0.75972 0.76037
0.550  0.67895 0.68043 0.68289 0.68623 0.69048 0.69541 0.70110 0.70733 0.71391 0.72058 0.72747 0.73402 0.74009 0.74557 0.75011 0.75352 0.75563 0.75632
0.555  0.67423 0.67573 0.67821 0.68158 0.68587 0.69085 0.69659 0.70285 0.70939 0.71623 0.72306 0.72975 0.73589 0.74140 0.74589 0.74934 0.75148 0.75223
0.560  0.66950 0.67102 0.67350 0.67692 0.68123 0.68627 0.69205 0.69827 0.70496 0.71186 0.71874 0.72537 0.73166 0.73711 0.74172 0.74518 0.74735 0.74801
0.565  0.66475 0.66628 0.66876 0.67224 0.67652 0.68167 0.68739 0.69376 0.70052 0.70746 0.71439 0.72107 0.72728 0.73288 0.73752 0.74100 0.74316 0.74385
0.570  0.65999 0.66153 0.66403 0.66754 0.67186 0.67704 0.68281 0.68924 0.69604 0.70290 0.70988 0.71674 0.72299 0.72862 0.73328 0.73677 0.73894 0.73967
0.575  0.65520 0.65676 0.65929 0.66282 0.66717 0.67239 0.67822 0.68469 0.69141 0.69846 0.70548 0.71226 0.71867 0.72423 0.72894 0.73248 0.73468 0.73535
0.580  0.65041 0.65198 0.65452 0.65806 0.66247 0.66764 0.67360 0.67999 0.68689 0.69398 0.70105 0.70787 0.71426 0.71991 0.72465 0.72819 0.73040 0.73110
0.585  0.64559 0.64717 0.64974 0.65326 0.65774 0.66296 0.66895 0.67540 0.68234 0.68948 0.69659 0.70346 0.70982 0.71557 0.72031 0.72387 0.72608 0.72681
0.590  0.64076 0.64235 0.64493 0.64848 0.65300 0.65825 0.66418 0.67078 0.67777 0.68482 0.69197 0.69900 0.70541 0.71116 0.71587 0.71947 0.72171 0.72239
0.595  0.63591 0.63751 0.64011 0.64369 0.64815 0.65353 0.65950 0.66614 0.67304 0.68026 0.68746 0.69441 0.70097 0.70667 0.71148 0.71509 0.71734 0.71804
0.600  0.63104 0.63263 0.63528 0.63887 0.64337 0.64878 0.65480 0.66146 0.66842 0.67569 0.68293 0.68991 0.69638 0.70222 0.70706 0.71067 0.71292 0.71366
0.605  0.62615 0.62775 0.63042 0.63404 0.63857 0.64395 0.65007 0.65666 0.66378 0.67108 0.67835 0.68538 0.69188 0.69774 0.70251 0.70616 0.70845 0.70913
0.610  0.62125 0.62286 0.62554 0.62919 0.63375 0.63912 0.64532 0.65195 0.65910 0.66631 0.67363 0.68068 0.68735 0.69313 0.69802 0.70169 0.70396 0.70468
0.615  0.61633 0.61795 0.62060 0.62432 0.62891 0.63431 0.64043 0.64721 0.65427 0.66165 0.66901 0.67610 0.68267 0.68860 0.69350 0.69717 0.69945 0.70019
0.620  0.61139 0.61302 0.61569 0.61942 0.62404 0.62948 0.63563 0.64245 0.64955 0.65697 0.66436 0.67148 0.67808 0.68402 0.68892 0.69260 0.69489 0.69556
0.625  0.60643 0.60807 0.61075 0.61445 0.61915 0.62463 0.63081 0.63754 0.64480 0.65225 0.65953 0.66681 0.67345 0.67930 0.68426 0.68797 0.69028 0.69100
0.630  0.60146 0.60310 0.60580 0.60952 0.61417 0.61975 0.62597 0.63273 0.64003 0.64737 0.65483 0.66201 0.66878 0.67466 0.67964 0.68336 0.68567 0.68641
0.635  0.59646 0.59812 0.60083 0.60457 0.60924 0.61475 0.62110 0.62790 0.63508 0.64261 0.65009 0.65730 0.66397 0.67000 0.67497 0.67869 0.68100 0.68177
0.640  0.59145 0.59312 0.59585 0.59960 0.60430 0.60983 0.61609 0.62305 0.63027 0.63781 0.64532 0.65255 0.65925 0.66528 0.67018 0.67394 0.67628 0.67700
0.645  0.58642 0.58809 0.59084 0.59461 0.59933 0.60489 0.61118 0.61814 0.62541 0.63297 0.64037 0.64763 0.65450 0.66043 0.66546 0.66921 0.67154 0.67229
0.650  0.58137 0.58305 0.58581 0.58960 0.59434 0.59993 0.60625 0.61312 0.62053 0.62798 0.63555 0.64283 0.64958 0.65566 0.66068 0.66444 0.66678 0.66755
0.655  0.57630 0.57799 0.58076 0.58457 0.58933 0.59494 0.60128 0.60819 0.61548 0.62310 0.63069 0.63799 0.64475 0.65084 0.65579 0.65958 0.66194 0.66266
0.660  0.57121 0.57291 0.57568 0.57949 0.58420 0.58989 0.59629 0.60323 0.61054 0.61819 0.62578 0.63311 0.63989 0.64588 0.65094 0.65473 0.65709 0.65784
0.665  0.56610 0.56780 0.57057 0.57436 0.57914 0.58479 0.59116 0.59823 0.60558 0.61320 0.62072 0.62807 0.63498 0.64100 0.64606 0.64985 0.65220 0.65297
0.670  0.56097 0.56268 0.56543 0.56926 0.57406 0.57973 0.58612 0.59308 0.60058 0.60812 0.61577 0.62313 0.62993 0.63607 0.64113 0.64488 0.64725 0.64797
0.675  0.55582 0.55752 0.56029 0.56414 0.56896 0.57464 0.58105 0.58804 0.59541 0.60311 0.61078 0.61815 0.62497 0.63099 0.63609 0.63991 0.64228 0.64302
0.680  0.55065 0.55233 0.55514 0.55900 0.56383 0.56953 0.57596 0.58296 0.59035 0.59808 0.60560 0.61299 0.61996 0.62599 0.63109 0.63490 0.63726 0.63804
0.685  0.54545 0.54714 0.54996 0.55383 0.55868 0.56439 0.57083 0.57786 0.58527 0.59285 0.60054 0.60794 0.61479 0.62095 0.62605 0.62985 0.63221 0.63291
0.690  0.54024 0.54193 0.54476 0.54864 0.55348 0.55912 0.56556 0.57258 0.58015 0.58775 0.59545 0.60286 0.60971 0.61587 0.62087 0.62471 0.62709 0.62784
0.695  0.53500 0.53670 0.53953 0.54342 0.54820 0.55393 0.56039 0.56742 0.57484 0.58261 0.59032 0.59772 0.60459 0.61064 0.61575 0.61958 0.62195 0.62272
0.700  0.52974 0.53144 0.53428 0.53810 0.54297 0.54871 0.55518 0.56223 0.56966 0.57743 0.58500 0.59242 0.59928 0.60548 0.61058 0.61440 0.61676 0.61756
0.705  0.52445 0.52616 0.52900 0.53283 0.53771 0.54346 0.54994 0.55700 0.56445 0.57207 0.57980 0.58722 0.59408 0.60027 0.60528 0.60912 0.61151 0.61225
0.710  0.51913 0.52085 0.52370 0.52754 0.53242 0.53818 0.54466 0.55173 0.55919 0.56682 0.57455 0.58198 0.58885 0.59490 0.60002 0.60386 0.60624 0.60700
0.715  0.51379 0.51552 0.51835 0.52222 0.52711 0.53276 0.53924 0.54631 0.55376 0.56154 0.56924 0.57654 0.58355 0.58961 0.59472 0.59854 0.60091 0.60170
0.720  0.50843 0.51016 0.51296 0.51687 0.52176 0.52742 0.53391 0.54098 0.54844 0.55621 0.56379 0.57122 0.57809 0.58428 0.58937 0.59316 0.59552 0.59625
0.725  0.50304 0.50478 0.50757 0.51149 0.51629 0.52206 0.52855 0.53562 0.54308 0.55070 0.55843 0.56586 0.57271 0.57887 0.58388 0.58771 0.59009 0.59085
0.730  0.49762 0.49936 0.50216 0.50608 0.51089 0.51666 0.52315 0.53022 0.53768 0.54530 0.55302 0.56044 0.56729 0.57334 0.57844 0.58225 0.58462 0.58540
0.735  0.49218 0.49392 0.49672 0.50064 0.50545 0.51122 0.51759 0.52465 0.53212 0.53986 0.54742 0.55484 0.56168 0.56786 0.57294 0.57674 0.57910 0.57980
0.740  0.48671 0.48845 0.49125 0.49509 0.49998 0.50573 0.51212 0.51918 0.52661 0.53437 0.54193 0.54933 0.55617 0.56232 0.56731 0.57112 0.57350 0.57424
0.745  0.48121 0.48294 0.48575 0.48959 0.49448 0.50013 0.50661 0.51366 0.52109 0.52869 0.53639 0.54378 0.55061 0.55662 0.56171 0.56550 0.56786 0.56863
0.750  0.47567 0.47739 0.48022 0.48406 0.48894 0.49459 0.50107 0.50811 0.51553 0.52312 0.53080 0.53803 0.54498 0.55099 0.55605 0.55983 0.56218 0.56287
0.755  0.47011 0.47180 0.47465 0.47849 0.48327 0.48901 0.49548 0.50237 0.50985 0.51750 0.52502 0.53238 0.53918 0.54530 0.55031 0.55405 0.55640 0.55714
0.760  0.46451 0.46620 0.46904 0.47288 0.47766 0.48339 0.48972 0.49673 0.50412 0.51181 0.51933 0.52668 0.53346 0.53943 0.54448 0.54826 0.55061 0.55137
0.765  0.45887 0.46057 0.46337 0.46724 0.47201 0.47773 0.48405 0.49105 0.49843 0.50597 0.51360 0.52092 0.52768 0.53363 0.53867 0.54242 0.54475 0.54542
0.770  0.45320 0.45490 0.45767 0.46155 0.46632 0.47191 0.47834 0.48533 0.49268 0.50020 0.50776 0.51496 0.52171 0.52778 0.53278 0.53650 0.53881 0.53952
0.775  0.44750 0.44919 0.45195 0.45578 0.46059 0.46617 0.47259 0.47954 0.48684 0.49438 0.50181 0.50909 0.51581 0.52185 0.52674 0.53048 0.53280 0.53355
0.780  0.44175 0.44344 0.44620 0.44999 0.45482 0.46039 0.46677 0.47358 0.48089 0.48835 0.49592 0.50317 0.50986 0.51575 0.52072 0.52444 0.52675 0.52751
0.785  0.43597 0.43765 0.44040 0.44418 0.44890 0.45455 0.46079 0.46771 0.47500 0.48243 0.48996 0.49703 0.50384 0.50970 0.51465 0.51834 0.52063 0.52131
0.790  0.43014 0.43182 0.43456 0.43833 0.44303 0.44867 0.45489 0.46178 0.46904 0.47645 0.48379 0.49098 0.49762 0.50359 0.50841 0.51210 0.51440 0.51514
0.795  0.42427 0.42594 0.42868 0.43244 0.43712 0.44262 0.44894 0.45580 0.46299 0.47041 0.47771 0.48487 0.49147 0.49729 0.50220 0.50587 0.50814 0.50889
0.800  0.41835 0.42002 0.42275 0.42649 0.43116 0.43664 0.44293 0.44962 0.45681 0.46414 0.47157 0.47869 0.48525 0.49103 0.49591 0.49955 0.50181 0.50247
0.805  0.41239 0.41405 0.41677 0.42049 0.42515 0.43060 0.43682 0.44352 0.45068 0.45798 0.46535 0.47229 0.47883 0.48470 0.48954 0.49314 0.49537 0.49607
0.810  0.40637 0.40803 0.41073 0.41444 0.41907 0.42450 0.43061 0.43736 0.44448 0.45174 0.45892 0.46597 0.47246 0.47829 0.48301 0.48661 0.48885 0.48959
0.815  0.40031 0.40195 0.40459 0.40826 0.41285 0.41835 0.42442 0.43114 0.43819 0.44543 0.45257 0.45957 0.46602 0.47169 0.47648 0.48006 0.48228 0.48292
0.820  0.39419 0.39581 0.39844 0.40210 0.40666 0.41209 0.41817 0.42470 0.43173 0.43890 0.44614 0.45308 0.45949 0.46512 0.46987 0.47341 0.47561 0.47627
0.825  0.38801 0.38960 0.39224 0.39588 0.40042 0.40574 0.41185 0.41835 0.42532 0.43244 0.43962 0.44639 0.45275 0.45847 0.46308 0.46662 0.46881 0.46953
0.830  0.38177 0.38335 0.38598 0.38959 0.39410 0.39939 0.40533 0.41192 0.41884 0.42591 0.43290 0.43974 0.44606 0.45164 0.45629 0.45979 0.46197 0.46259
0.835  0.37547 0.37704 0.37966 0.38324 0.38772 0.39297 0.39887 0.40541 0.41226 0.41928 0.42623 0.43301 0.43927 0.44477 0.44941 0.45286 0.45501 0.45566
0.840  0.36911 0.37067 0.37326 0.37683 0.38127 0.38648 0.39233 0.39879 0.40549 0.41243 0.41946 0.42605 0.43236 0.43783 0.44242 0.44583 0.44795 0.44862
0.845  0.36267 0.36422 0.36679 0.37033 0.37470 0.37990 0.38571 0.39201 0.39875 0.40564 0.41245 0.41912 0.42527 0.43078 0.43524 0.43865 0.44077 0.44137
0.850  0.35616 0.35770 0.36025 0.36368 0.36803 0.37314 0.37900 0.38524 0.39193 0.39875 0.40550 0.41210 0.41818 0.42353 0.42804 0.43140 0.43349 0.43411
0.855  0.34956 0.35110 0.35363 0.35702 0.36133 0.36640 0.37208 0.37839 0.38500 0.39175 0.39843 0.40496 0.41097 0.41627 0.42072 0.42404 0.42610 0.42673
0.860  0.34289 0.34441 0.34691 0.35028 0.35455 0.35956 0.36519 0.37143 0.37784 0.38451 0.39126 0.39758 0.40353 0.40888 0.41326 0.41650 0.41855 0.41923
0.865  0.33613 0.33764 0.34006 0.34345 0.34767 0.35264 0.35821 0.36423 0.37071 0.37731 0.38383 0.39021 0.39610 0.40136 0.40563 0.40888 0.41090 0.41150
0.870  0.32928 0.33077 0.33317 0.33652 0.34069 0.34560 0.35111 0.35706 0.36346 0.36998 0.37642 0.38272 0.38853 0.39362 0.39792 0.40113 0.40311 0.40373
0.875  0.32233 0.32380 0.32617 0.32948 0.33359 0.33834 0.34388 0.34978 0.35608 0.36250 0.36888 0.37508 0.38081 0.38584 0.39007 0.39322 0.39518 0.39581
0.880  0.31527 0.31673 0.31907 0.32233 0.32632 0.33108 0.33644 0.34236 0.34845 0.35479 0.36120 0.36720 0.37284 0.37791 0.38200 0.38513 0.38707 0.38764
0.885  0.30810 0.30953 0.31185 0.31506 0.31900 0.32370 0.32897 0.33468 0.34082 0.34706 0.35324 0.35928 0.36483 0.36972 0.37384 0.37691 0.37881 0.37940
0.890  0.30081 0.30222 0.30450 0.30760 0.31154 0.31618 0.32137 0.32700 0.33303 0.33918 0.34526 0.35119 0.35666 0.36146 0.36550 0.36852 0.37038 0.37099
0.895  0.29339 0.29474 0.29702 0.30007 0.30395 0.30851 0.31362 0.31916 0.32508 0.33107 0.33710 0.34281 0.34824 0.35302 0.35698 0.35993 0.36175 0.36229
0.900  0.28582 0.28715 0.28939 0.29239 0.29621 0.30058 0.30560 0.31115 0.31685 0.32278 0.32876 0.33438 0.33965 0.34438 0.34820 0.35111 0.35292 0.35348
0.905  0.27810 0.27941 0.28161 0.28456 0.28829 0.29260 0.29752 0.30293 0.30855 0.31437 0.32012 0.32574 0.33091 0.33545 0.33928 0.34213 0.34390 0.34437
0.910  0.27022 0.27150 0.27362 0.27655 0.28013 0.28443 0.28925 0.29446 0.30006 0.30576 0.31139 0.31688 0.32194 0.32638 0.33012 0.33290 0.33462 0.33511
0.915  0.26215 0.26341 0.26546 0.26835 0.27185 0.27606 0.28078 0.28588 0.29135 0.29679 0.30242 0.30767 0.31262 0.31706 0.32068 0.32337 0.32507 0.32561
0.920  0.25388 0.25511 0.25712 0.25993 0.26337 0.26747 0.27208 0.27706 0.28228 0.28772 0.29308 0.29833 0.30315 0.30747 0.31096 0.31363 0.31528 0.31573
0.925  0.24540 0.24659 0.24856 0.25123 0.25464 0.25863 0.26303 0.26799 0.27308 0.27837 0.28360 0.28870 0.29340 0.29752 0.30099 0.30357 0.30518 0.30564
0.930  0.23667 0.23783 0.23974 0.24235 0.24566 0.24946 0.25382 0.25853 0.26359 0.26873 0.27380 0.27876 0.28332 0.28732 0.29068 0.29319 0.29473 0.29522
0.935  0.22766 0.22879 0.23065 0.23317 0.23639 0.24008 0.24431 0.24888 0.25377 0.25864 0.26367 0.26837 0.27280 0.27676 0.27995 0.28239 0.28391 0.28433
0.940  0.21835 0.21945 0.22124 0.22369 0.22672 0.23037 0.23445 0.23887 0.24350 0.24831 0.25306 0.25770 0.26197 0.26572 0.26888 0.27123 0.27269 0.27313
0.945  0.20870 0.20975 0.21148 0.21384 0.21677 0.22028 0.22421 0.22847 0.23292 0.23756 0.24213 0.24660 0.25071 0.25431 0.25734 0.25960 0.26100 0.26136
0.950  0.19864 0.19965 0.20131 0.20358 0.20639 0.20975 0.21344 0.21752 0.22189 0.22633 0.23072 0.23499 0.23892 0.24238 0.24528 0.24744 0.24877 0.24916
0.955  0.18812 0.18909 0.19067 0.19283 0.19552 0.19866 0.20226 0.20615 0.21031 0.21446 0.21874 0.22273 0.22649 0.22985 0.23256 0.23463 0.23592 0.23625
0.960  0.17705 0.17797 0.17944 0.18148 0.18408 0.18706 0.19047 0.19416 0.19802 0.20204 0.20601 0.20988 0.21343 0.21656 0.21918 0.22114 0.22235 0.22271
0.965  0.16533 0.16617 0.16758 0.16950 0.17194 0.17475 0.17796 0.18143 0.18507 0.18885 0.19258 0.19621 0.19956 0.20249 0.20496 0.20679 0.20793 0.20822
0.970  0.15280 0.15359 0.15490 0.15669 0.15891 0.16158 0.16455 0.16780 0.17119 0.17471 0.17818 0.18149 0.18460 0.18740 0.18968 0.19138 0.19243 0.19268
0.975  0.13925 0.13997 0.14117 0.14282 0.14486 0.14731 0.14999 0.15296 0.15613 0.15929 0.16255 0.16558 0.16844 0.17100 0.17306 0.17463 0.17562 0.17581
0.980  0.12433 0.12498 0.12606 0.12755 0.12939 0.13154 0.13401 0.13667 0.13946 0.14237 0.14523 0.14802 0.15059 0.15284 0.15473 0.15615 0.15702 0.15719
0.985  0.10749 0.10805 0.10900 0.11029 0.11189 0.11377 0.11592 0.11824 0.12067 0.12320 0.12569 0.12812 0.13035 0.13231 0.13395 0.13518 0.13594 0.13611
0.990  0.08761 0.08808 0.08885 0.08991 0.09123 0.09277 0.09454 0.09644 0.09844 0.10051 0.10256 0.10451 0.10634 0.10799 0.10933 0.11032 0.11095 0.11111
0.995  0.06184 0.06218 0.06273 0.06348 0.06442 0.06552 0.06674 0.06810 0.06955 0.07099 0.07247 0.07386 0.07516 0.07633 0.07727 0.07799 0.07843 0.07844
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e010.dat <==
# alpha = +0.20 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998 0.99998
0.010  0.99985 0.99986 0.99986 0.99986 0.99986 0.99987 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99991 0.99991
0.015  0.99967 0.99968 0.99968 0.99968 0.99969 0.99970 0.99971 0.99971 0.99972 0.99973 0.99974 0.99975 0.99976 0.99977 0.99978 0.99978 0.99979 0.99979
0.020  0.99942 0.99942 0.99943 0.99944 0.99945 0.99946 0.99948 0.99949 0.99951 0.99953 0.99955 0.99956 0.99958 0.99959 0.99961 0.99962 0.99962 0.99963
0.025  0.99909 0.99910 0.99911 0.99912 0.99914 0.99916 0.99918 0.99921 0.99923 0.99926 0.99929 0.99932 0.99934 0.99937 0.99938 0.99940 0.99941 0.99942
0.030  0.99869 0.99870 0.99872 0.99874 0.99876 0.99879 0.99882 0.99886 0.99890 0.99894 0.99898 0.99902 0.99905 0.99909 0.99911 0.99913 0.99915 0.99916
0.035  0.99822 0.99823 0.99825 0.99828 0.99831 0.99835 0.99840 0.99845 0.99850 0.99855 0.99861 0.99866 0.99871 0.99876 0.99879 0.99882 0.99884 0.99886
0.040  0.99768 0.99769 0.99772 0.99775 0.99780 0.99785 0.99791 0.99797 0.99804 0.99811 0.99818 0.99825 0.99832 0.99838 0.99843 0.99846 0.99849 0.99851
0.045  0.99706 0.99708 0.99711 0.99716 0.99721 0.99728 0.99735 0.99743 0.99752 0.99761 0.99770 0.99779 0.99787 0.99795 0.99801 0.99805 0.99808 0.99801
0.050  0.99638 0.99640 0.99644 0.99649 0.99656 0.99664 0.99673 0.99683 0.99694 0.99705 0.99717 0.99727 0.99738 0.99747 0.99754 0.99760 0.99763 0.99757
0.055  0.99562 0.99565 0.99569 0.99576 0.99584 0.99594 0.99605 0.99617 0.99630 0.99644 0.99657 0.99670 0.99683 0.99694 0.99703 0.99710 0.99714 0.99708
0.060  0.99479 0.99482 0.99488 0.99496 0.99505 0.99517 0.99530 0.99545 0.99560 0.99576 0.99592 0.99608 0.99623 0.99636 0.99647 0.99654 0.99660 0.99655
0.065  0.99389 0.99393 0.99400 0.99409 0.99420 0.99434 0.99449 0.99466 0.99484 0.99503 0.99522 0.99540 0.99557 0.99573 0.99585 0.99595 0.99601 0.99597
0.070  0.99292 0.99297 0.99304 0.99315 0.99328 0.99344 0.99361 0.99381 0.99402 0.99424 0.99446 0.99467 0.99487 0.99505 0.99519 0.99530 0.99537 0.99534
0.075  0.99188 0.99193 0.99202 0.99214 0.99229 0.99247 0.99267 0.99290 0.99314 0.99339 0.99364 0.99389 0.99411 0.99432 0.99449 0.99461 0.99469 0.99467
0.080  0.99077 0.99083 0.99093 0.99107 0.99124 0.99144 0.99167 0.99193 0.99220 0.99248 0.99277 0.99305 0.99330 0.99354 0.99373 0.99387 0.99396 0.99396
0.085  0.98959 0.98966 0.98977 0.98992 0.99012 0.99035 0.99061 0.99090 0.99121 0.99152 0.99184 0.99216 0.99244 0.99271 0.99292 0.99308 0.99318 0.99319
0.090  0.98834 0.98842 0.98854 0.98871 0.98893 0.98919 0.98948 0.98980 0.99015 0.99050 0.99086 0.99121 0.99153 0.99183 0.99207 0.99225 0.99236 0.99239
0.095  0.98703 0.98711 0.98725 0.98744 0.98768 0.98797 0.98829 0.98865 0.98903 0.98943 0.98983 0.99022 0.99057 0.99090 0.99117 0.99137 0.99150 0.99153
0.100  0.98564 0.98573 0.98589 0.98610 0.98636 0.98668 0.98704 0.98744 0.98786 0.98829 0.98874 0.98917 0.98956 0.98992 0.99022 0.99044 0.99058 0.99063
0.105  0.98419 0.98429 0.98446 0.98469 0.98498 0.98533 0.98572 0.98616 0.98663 0.98710 0.98760 0.98807 0.98851 0.98890 0.98923 0.98947 0.98962 0.98969
0.110  0.98267 0.98278 0.98297 0.98322 0.98354 0.98392 0.98436 0.98483 0.98534 0.98586 0.98640 0.98692 0.98740 0.98782 0.98819 0.98845 0.98862 0.98859
0.115  0.98108 0.98121 0.98141 0.98169 0.98203 0.98245 0.98292 0.98344 0.98400 0.98457 0.98515 0.98572 0.98624 0.98670 0.98709 0.98739 0.98757 0.98756
0.120  0.97943 0.97957 0.97978 0.98009 0.98046 0.98092 0.98143 0.98199 0.98260 0.98321 0.98384 0.98446 0.98503 0.98553 0.98596 0.98628 0.98647 0.98648
0.125  0.97772 0.97786 0.97810 0.97842 0.97883 0.97932 0.97988 0.98048 0.98114 0.98181 0.98249 0.98315 0.98377 0.98432 0.98477 0.98512 0.98533 0.98536
0.130  0.97593 0.97609 0.97634 0.97670 0.97713 0.97766 0.97826 0.97891 0.97963 0.98035 0.98108 0.98180 0.98246 0.98306 0.98354 0.98391 0.98414 0.98420
0.135  0.97409 0.97425 0.97453 0.97491 0.97538 0.97595 0.97659 0.97729 0.97806 0.97884 0.97962 0.98039 0.98111 0.98174 0.98227 0.98267 0.98292 0.98298
0.140  0.97218 0.97236 0.97265 0.97306 0.97356 0.97417 0.97486 0.97562 0.97643 0.97727 0.97811 0.97893 0.97970 0.98039 0.98095 0.98138 0.98164 0.98173
0.145  0.97021 0.97040 0.97071 0.97115 0.97168 0.97234 0.97308 0.97388 0.97475 0.97565 0.97655 0.97743 0.97824 0.97898 0.97959 0.98004 0.98032 0.98043
0.150  0.96817 0.96838 0.96871 0.96917 0.96975 0.97045 0.97124 0.97209 0.97302 0.97398 0.97494 0.97587 0.97674 0.97753 0.97817 0.97866 0.97896 0.97898
0.155  0.96608 0.96629 0.96665 0.96714 0.96775 0.96849 0.96934 0.97025 0.97123 0.97225 0.97327 0.97427 0.97520 0.97602 0.97672 0.97723 0.97755 0.97760
0.160  0.96392 0.96415 0.96453 0.96505 0.96570 0.96648 0.96738 0.96835 0.96939 0.97047 0.97156 0.97262 0.97360 0.97448 0.97521 0.97576 0.97610 0.97617
0.165  0.96170 0.96194 0.96234 0.96290 0.96359 0.96442 0.96537 0.96640 0.96750 0.96865 0.96979 0.97092 0.97196 0.97289 0.97366 0.97424 0.97460 0.97470
0.170  0.95942 0.95968 0.96010 0.96069 0.96142 0.96230 0.96330 0.96439 0.96556 0.96677 0.96798 0.96917 0.97027 0.97125 0.97207 0.97268 0.97307 0.97319
0.175  0.95709 0.95736 0.95781 0.95843 0.95920 0.96012 0.96117 0.96233 0.96357 0.96484 0.96612 0.96736 0.96854 0.96957 0.97043 0.97108 0.97149 0.97163
0.180  0.95469 0.95498 0.95545 0.95610 0.95692 0.95789 0.95900 0.96022 0.96152 0.96287 0.96422 0.96552 0.96674 0.96785 0.96875 0.96944 0.96987 0.96992
0.185  0.95224 0.95254 0.95304 0.95373 0.95458 0.95561 0.95677 0.95804 0.95942 0.96084 0.96226 0.96364 0.96492 0.96607 0.96704 0.96775 0.96820 0.96828
0.190  0.94973 0.95005 0.95057 0.95129 0.95219 0.95327 0.95449 0.95583 0.95727 0.95876 0.96026 0.96171 0.96306 0.96426 0.96527 0.96602 0.96649 0.96660
0.195  0.94717 0.94750 0.94804 0.94880 0.94975 0.95088 0.95216 0.95356 0.95507 0.95663 0.95820 0.95973 0.96114 0.96240 0.96345 0.96425 0.96474 0.96488
0.200  0.94455 0.94490 0.94546 0.94626 0.94725 0.94843 0.94978 0.95125 0.95282 0.95445 0.95609 0.95770 0.95918 0.96050 0.96160 0.96242 0.96294 0.96311
0.205  0.94187 0.94224 0.94283 0.94366 0.94470 0.94594 0.94735 0.94888 0.95053 0.95224 0.95395 0.95561 0.95718 0.95856 0.95971 0.96057 0.96111 0.96130
0.210  0.93915 0.93953 0.94015 0.94101 0.94210 0.94339 0.94486 0.94647 0.94819 0.94997 0.95176 0.95349 0.95511 0.95657 0.95777 0.95867 0.95924 0.95935
0.215  0.93636 0.93676 0.93741 0.93831 0.93945 0.94080 0.94233 0.94401 0.94580 0.94766 0.94953 0.95134 0.95302 0.95452 0.95579 0.95674 0.95732 0.95746
0.220  0.93353 0.93395 0.93462 0.93556 0.93674 0.93815 0.93975 0.94149 0.94337 0.94530 0.94725 0.94913 0.95089 0.95245 0.95375 0.95475 0.95536 0.95554
0.225  0.93065 0.93108 0.93178 0.93276 0.93398 0.93544 0.93711 0.93893 0.94088 0.94290 0.94492 0.94689 0.94872 0.95034 0.95169 0.95272 0.95335 0.95357
0.230  0.92771 0.92816 0.92889 0.92991 0.93118 0.93270 0.93443 0.93632 0.93834 0.94043 0.94254 0.94459 0.94650 0.94819 0.94960 0.95066 0.95132 0.95155
0.235  0.92473 0.92519 0.92595 0.92701 0.92833 0.92991 0.93170 0.93367 0.93577 0.93794 0.94012 0.94224 0.94423 0.94599 0.94746 0.94855 0.94924 0.94940
0.240  0.92169 0.92218 0.92297 0.92406 0.92544 0.92707 0.92893 0.93098 0.93315 0.93540 0.93767 0.93986 0.94191 0.94374 0.94527 0.94641 0.94712 0.94731
0.245  0.91861 0.91911 0.91993 0.92107 0.92249 0.92419 0.92612 0.92824 0.93049 0.93283 0.93517 0.93745 0.93957 0.94146 0.94303 0.94422 0.94496 0.94519
0.250  0.91548 0.91600 0.91685 0.91803 0.91950 0.92126 0.92326 0.92545 0.92779 0.93021 0.93263 0.93499 0.93719 0.93915 0.94077 0.94200 0.94275 0.94302
0.255  0.91230 0.91284 0.91372 0.91494 0.91647 0.91828 0.92035 0.92262 0.92504 0.92754 0.93005 0.93250 0.93477 0.93679 0.93847 0.93974 0.94052 0.94070
0.260  0.90908 0.90964 0.91054 0.91181 0.91338 0.91527 0.91741 0.91975 0.92225 0.92480 0.92740 0.92993 0.93229 0.93439 0.93612 0.93743 0.93825 0.93846
0.265  0.90581 0.90639 0.90732 0.90863 0.91026 0.91220 0.91441 0.91681 0.91939 0.92207 0.92475 0.92735 0.92977 0.93193 0.93375 0.93509 0.93593 0.93618
0.270  0.90250 0.90309 0.90406 0.90541 0.90709 0.90909 0.91135 0.91386 0.91652 0.91928 0.92205 0.92473 0.92723 0.92945 0.93131 0.93270 0.93357 0.93386
0.275  0.89914 0.89975 0.90075 0.90214 0.90388 0.90593 0.90828 0.91086 0.91361 0.91645 0.91931 0.92207 0.92465 0.92694 0.92885 0.93029 0.93118 0.93150
0.280  0.89574 0.89637 0.89740 0.89883 0.90061 0.90274 0.90516 0.90782 0.91066 0.91359 0.91653 0.91937 0.92203 0.92440 0.92636 0.92784 0.92875 0.92900
0.285  0.89230 0.89295 0.89401 0.89548 0.89731 0.89951 0.90201 0.90475 0.90767 0.91068 0.91366 0.91660 0.91933 0.92179 0.92382 0.92534 0.92629 0.92656
0.290  0.88882 0.88949 0.89058 0.89208 0.89398 0.89624 0.89881 0.90163 0.90462 0.90770 0.91081 0.91383 0.91664 0.91915 0.92122 0.92280 0.92378 0.92409
0.295  0.88529 0.88598 0.88710 0.88865 0.89061 0.89293 0.89557 0.89847 0.90152 0.90471 0.90791 0.91102 0.91391 0.91648 0.91862 0.92022 0.92123 0.92158
0.300  0.88173 0.88244 0.88358 0.88519 0.88719 0.88958 0.89230 0.89524 0.89842 0.90169 0.90498 0.90817 0.91114 0.91378 0.91598 0.91762 0.91865 0.91893
0.305  0.87813 0.87885 0.88003 0.88168 0.88374 0.88619 0.88897 0.89201 0.89527 0.89864 0.90201 0.90527 0.90832 0.91103 0.91329 0.91499 0.91604 0.91635
0.310  0.87448 0.87523 0.87644 0.87813 0.88026 0.88277 0.88560 0.88874 0.89209 0.89554 0.89896 0.90231 0.90545 0.90823 0.91054 0.91230 0.91338 0.91373
0.315  0.87081 0.87157 0.87281 0.87455 0.87673 0.87929 0.88221 0.88543 0.88887 0.89236 0.89591 0.89936 0.90257 0.90543 0.90779 0.90957 0.91069 0.91107
0.320  0.86709 0.86787 0.86915 0.87093 0.87316 0.87578 0.87879 0.88209 0.88556 0.88920 0.89284 0.89637 0.89966 0.90258 0.90500 0.90683 0.90796 0.90828
0.325  0.86334 0.86413 0.86545 0.86727 0.86956 0.87224 0.87533 0.87871 0.88227 0.88599 0.88972 0.89334 0.89670 0.89969 0.90218 0.90404 0.90520 0.90556
0.330  0.85955 0.86037 0.86171 0.86358 0.86590 0.86867 0.87184 0.87525 0.87895 0.88276 0.88657 0.89022 0.89367 0.89674 0.89928 0.90122 0.90241 0.90279
0.335  0.85573 0.85656 0.85794 0.85986 0.86223 0.86507 0.86830 0.87181 0.87559 0.87948 0.88334 0.88713 0.89065 0.89378 0.89639 0.89835 0.89957 0.89999
0.340  0.85187 0.85273 0.85414 0.85609 0.85853 0.86143 0.86471 0.86833 0.87219 0.87612 0.88012 0.88399 0.88760 0.89080 0.89346 0.89546 0.89670 0.89706
0.345  0.84798 0.84885 0.85030 0.85230 0.85479 0.85776 0.86110 0.86481 0.86875 0.87278 0.87687 0.88083 0.88451 0.88777 0.89049 0.89253 0.89379 0.89419
0.350  0.84405 0.84495 0.84643 0.84845 0.85102 0.85405 0.85747 0.86126 0.86524 0.86941 0.87358 0.87756 0.88133 0.88468 0.88745 0.88954 0.89086 0.89129
0.355  0.84010 0.84102 0.84253 0.84459 0.84722 0.85028 0.85381 0.85768 0.86175 0.86600 0.87020 0.87433 0.87818 0.88159 0.88443 0.88655 0.88788 0.88825
0.360  0.83611 0.83705 0.83859 0.84070 0.84338 0.84651 0.85012 0.85402 0.85822 0.86256 0.86685 0.87106 0.87499 0.87847 0.88136 0.88353 0.88487 0.88528
0.365  0.83209 0.83305 0.83462 0.83678 0.83951 0.84271 0.84639 0.85037 0.85466 0.85904 0.86347 0.86777 0.87175 0.87529 0.87825 0.88046 0.88183 0.88227
0.370  0.82804 0.82902 0.83062 0.83283 0.83561 0.83888 0.84263 0.84670 0.85107 0.85553 0.86006 0.86437 0.86845 0.87207 0.87508 0.87733 0.87875 0.87923
0.375  0.82396 0.82496 0.82659 0.82885 0.83165 0.83502 0.83880 0.84299 0.84739 0.85200 0.85659 0.86101 0.86516 0.86885 0.87191 0.87421 0.87564 0.87606
0.380  0.81986 0.82087 0.82252 0.82484 0.82770 0.83113 0.83498 0.83925 0.84375 0.84844 0.85306 0.85761 0.86184 0.86559 0.86871 0.87105 0.87250 0.87295
0.385  0.81572 0.81676 0.81844 0.82080 0.82371 0.82721 0.83113 0.83545 0.84007 0.84477 0.84955 0.85418 0.85847 0.86225 0.86543 0.86784 0.86932 0.86981
0.390  0.81156 0.81261 0.81433 0.81673 0.81970 0.82324 0.82726 0.83163 0.83635 0.84115 0.84601 0.85065 0.85504 0.85893 0.86216 0.86459 0.86611 0.86663
0.395  0.80737 0.80844 0.81019 0.81263 0.81566 0.81923 0.82335 0.82781 0.83260 0.83749 0.84243 0.84716 0.85163 0.85558 0.85887 0.86133 0.86287 0.86333
0.400  0.80315 0.80424 0.80602 0.80850 0.81159 0.81523 0.81942 0.82395 0.82877 0.83381 0.83877 0.84364 0.84818 0.85219 0.85553 0.85804 0.85959 0.86009
0.405  0.79890 0.80002 0.80183 0.80432 0.80750 0.81120 0.81540 0.82008 0.82497 0.83008 0.83514 0.84009 0.84463 0.84872 0.85212 0.85468 0.85626 0.85681
0.410  0.79464 0.79577 0.79761 0.80015 0.80337 0.80715 0.81142 0.81616 0.82115 0.82627 0.83148 0.83643 0.84112 0.84528 0.84873 0.85132 0.85293 0.85341
0.415  0.79034 0.79149 0.79337 0.79595 0.79921 0.80306 0.80740 0.81217 0.81729 0.82250 0.82779 0.83283 0.83759 0.84181 0.84530 0.84792 0.84956 0.85007
0.420  0.78602 0.78719 0.78910 0.79172 0.79501 0.79895 0.80337 0.80820 0.81334 0.81870 0.82399 0.82919 0.83402 0.83826 0.84179 0.84449 0.84615 0.84670
0.425  0.78168 0.78286 0.78480 0.78747 0.79081 0.79476 0.79930 0.80421 0.80942 0.81487 0.82024 0.82552 0.83034 0.83469 0.83830 0.84101 0.84270 0.84319
0.430  0.77731 0.77850 0.78048 0.78319 0.78659 0.79060 0.79520 0.80020 0.80549 0.81093 0.81647 0.82173 0.82671 0.83112 0.83478 0.83753 0.83924 0.83976
0.435  0.77292 0.77413 0.77614 0.77889 0.78234 0.78641 0.79103 0.79615 0.80152 0.80706 0.81266 0.81801 0.82305 0.82752 0.83123 0.83400 0.83573 0.83629
0.440  0.76851 0.76973 0.77177 0.77457 0.77807 0.78220 0.78689 0.79201 0.79753 0.80315 0.80874 0.81425 0.81935 0.82382 0.82759 0.83041 0.83218 0.83278
0.445  0.76407 0.76532 0.76736 0.77022 0.77377 0.77797 0.78272 0.78792 0.79343 0.79921 0.80489 0.81046 0.81556 0.82016 0.82397 0.82684 0.82861 0.82915
0.450  0.75961 0.76088 0.76295 0.76583 0.76945 0.77371 0.77853 0.78380 0.78939 0.79515 0.80100 0.80656 0.81182 0.81647 0.82033 0.82322 0.82502 0.82559
0.455  0.75514 0.75642 0.75852 0.76142 0.76506 0.76942 0.77431 0.77966 0.78533 0.79116 0.79708 0.80273 0.80804 0.81272 0.81659 0.81955 0.82138 0.82199
0.460  0.75064 0.75194 0.75407 0.75701 0.76070 0.76506 0.77000 0.77548 0.78123 0.78715 0.79305 0.79885 0.80415 0.80893 0.81289 0.81586 0.81771 0.81827
0.465  0.74611 0.74743 0.74959 0.75257 0.75631 0.76073 0.76574 0.77121 0.77709 0.78311 0.78909 0.79493 0.80032 0.80514 0.80915 0.81216 0.81402 0.81461
0.470  0.74157 0.74291 0.74510 0.74812 0.75190 0.75638 0.76145 0.76700 0.77288 0.77894 0.78509 0.79093 0.79645 0.80133 0.80537 0.80841 0.81030 0.81091
0.475  0.73701 0.73837 0.74058 0.74364 0.74748 0.75201 0.75715 0.76276 0.76871 0.77485 0.78105 0.78698 0.79255 0.79742 0.80152 0.80460 0.80652 0.80709
0.480  0.73243 0.73380 0.73605 0.73914 0.74303 0.74761 0.75281 0.75850 0.76453 0.77073 0.77692 0.78300 0.78854 0.79355 0.79769 0.80080 0.80274 0.80334
0.485  0.72783 0.72922 0.73149 0.73463 0.73855 0.74319 0.74845 0.75420 0.76031 0.76658 0.77285 0.77889 0.78460 0.78965 0.79384 0.79697 0.79892 0.79955
0.490  0.72321 0.72462 0.72692 0.73009 0.73405 0.73869 0.74400 0.74981 0.75598 0.76237 0.76874 0.77485 0.78062 0.78564 0.78988 0.79307 0.79505 0.79573
0.495  0.71858 0.71999 0.72232 0.72552 0.72949 0.73423 0.73961 0.74548 0.75171 0.75811 0.76452 0.77079 0.77652 0.78168 0.78596 0.78917 0.79117 0.79178
0.500  0.71392 0.71535 0.71770 0.72091 0.72496 0.72976 0.73519 0.74112 0.74743 0.75389 0.76036 0.76670 0.77249 0.77770 0.78201 0.78525 0.78725 0.78790
0.505  0.70925 0.71070 0.71304 0.71631 0.72041 0.72526 0.73075 0.73675 0.74311 0.74966 0.75618 0.76248 0.76842 0.77368 0.77797 0.78127 0.78331 0.78399
0.510  0.70456 0.70602 0.70839 0.71170 0.71584 0.72074 0.72628 0.73229 0.73867 0.74535 0.75198 0.75834 0.76432 0.76955 0.77396 0.77726 0.77932 0.77995
0.515  0.69985 0.70132 0.70372 0.70706 0.71125 0.71619 0.72172 0.72783 0.73432 0.74099 0.74764 0.75416 0.76011 0.76548 0.76992 0.77325 0.77531 0.77597
0.520  0.69512 0.69659 0.69904 0.70241 0.70664 0.71156 0.71721 0.72339 0.72994 0.73667 0.74338 0.74985 0.75597 0.76137 0.76584 0.76919 0.77127 0.77196
0.525  0.69038 0.69186 0.69433 0.69774 0.70200 0.70698 0.71269 0.71892 0.72553 0.73232 0.73910 0.74563 0.75179 0.75715 0.76167 0.76507 0.76719 0.76782
0.530  0.68562 0.68712 0.68961 0.69305 0.69730 0.70238 0.70814 0.71443 0.72107 0.72790 0.73478 0.74137 0.74749 0.75299 0.75755 0.76096 0.76309 0.76375
0.535  0.68084 0.68236 0.68487 0.68834 0.69263 0.69776 0.70357 0.70982 0.71654 0.72345 0.73034 0.73709 0.74325 0.74880 0.75339 0.75682 0.75895 0.75965
0.540  0.67605 0.67758 0.68012 0.68357 0.68795 0.69313 0.69889 0.70529 0.71207 0.71904 0.72598 0.73268 0.73899 0.74455 0.74912 0.75260 0.75477 0.75542
0.545  0.67123 0.67278 0.67534 0.67882 0.68324 0.68846 0.69429 0.70074 0.70757 0.71459 0.72159 0.72834 0.73469 0.74023 0.74490 0.74839 0.75057 0.75125
0.550  0.66641 0.66797 0.67055 0.67407 0.67852 0.68371 0.68966 0.69617 0.70304 0.71001 0.71717 0.72398 0.73028 0.73595 0.74064 0.74416 0.74634 0.74705
0.555  0.66156 0.66314 0.66574 0.66929 0.67378 0.67901 0.68501 0.69156 0.69839 0.70552 0.71263 0.71956 0.72594 0.73164 0.73629 0.73984 0.74205 0.74282
0.560  0.65670 0.65830 0.66090 0.66449 0.66901 0.67430 0.68034 0.68684 0.69383 0.70101 0.70817 0.71506 0.72156 0.72721 0.73198 0.73555 0.73777 0.73846
0.565  0.65183 0.65343 0.65604 0.65968 0.66418 0.66956 0.67555 0.68221 0.68925 0.69647 0.70368 0.71061 0.71705 0.72284 0.72763 0.73121 0.73345 0.73416
0.570  0.64694 0.64856 0.65118 0.65485 0.65938 0.66481 0.67085 0.67754 0.68463 0.69179 0.69904 0.70614 0.71262 0.71844 0.72324 0.72685 0.72908 0.72983
0.575  0.64203 0.64366 0.64631 0.65001 0.65457 0.66002 0.66612 0.67286 0.67988 0.68720 0.69450 0.70153 0.70815 0.71391 0.71877 0.72241 0.72468 0.72537
0.580  0.63711 0.63875 0.64142 0.64513 0.64974 0.65515 0.66137 0.66804 0.67522 0.68259 0.68993 0.69700 0.70361 0.70945 0.71433 0.71798 0.72026 0.72098
0.585  0.63217 0.63383 0.63652 0.64020 0.64489 0.65034 0.65659 0.66332 0.67054 0.67795 0.68533 0.69245 0.69904 0.70496 0.70986 0.71352 0.71580 0.71655
0.590  0.62722 0.62889 0.63159 0.63531 0.64002 0.64551 0.65170 0.65857 0.66583 0.67317 0.68059 0.68785 0.69449 0.70042 0.70528 0.70898 0.71128 0.71199
0.595  0.62225 0.62393 0.62665 0.63039 0.63506 0.64066 0.64690 0.65380 0.66098 0.66848 0.67594 0.68313 0.68991 0.69579 0.70074 0.70446 0.70677 0.70750
0.600  0.61727 0.61894 0.62170 0.62546 0.63016 0.63579 0.64206 0.64900 0.65623 0.66377 0.67127 0.67849 0.68518 0.69120 0.69618 0.69990 0.70221 0.70297
0.605  0.61227 0.61394 0.61673 0.62051 0.62524 0.63085 0.63721 0.64407 0.65146 0.65903 0.66656 0.67383 0.68055 0.68658 0.69150 0.69525 0.69760 0.69831
0.610  0.60726 0.60893 0.61173 0.61554 0.62030 0.62590 0.63234 0.63924 0.64666 0.65414 0.66171 0.66900 0.67588 0.68184 0.68687 0.69064 0.69297 0.69371
0.615  0.60223 0.60391 0.60668 0.61056 0.61534 0.62097 0.62733 0.63438 0.64171 0.64935 0.65696 0.66428 0.67106 0.67716 0.68220 0.68598 0.68832 0.68908
0.620  0.59718 0.59888 0.60166 0.60555 0.61036 0.61603 0.62242 0.62949 0.63686 0.64454 0.65218 0.65953 0.66634 0.67245 0.67749 0.68127 0.68361 0.68432
0.625  0.59212 0.59382 0.59662 0.60047 0.60536 0.61106 0.61748 0.62447 0.63199 0.63970 0.64723 0.65473 0.66157 0.66760 0.67270 0.67650 0.67887 0.67961
0.630  0.58704 0.58875 0.59157 0.59543 0.60027 0.60606 0.61252 0.61954 0.62709 0.63470 0.64239 0.64980 0.65677 0.66283 0.66793 0.67174 0.67411 0.67487
0.635  0.58194 0.58367 0.58649 0.59038 0.59524 0.60096 0.60754 0.61459 0.62203 0.62981 0.63753 0.64496 0.65183 0.65802 0.66312 0.66694 0.66931 0.67010
0.640  0.57683 0.57856 0.58140 0.58531 0.59019 0.59593 0.60243 0.60962 0.61710 0.62489 0.63263 0.64008 0.64698 0.65317 0.65821 0.66206 0.66445 0.66520
0.645  0.57170 0.57344 0.57629 0.58021 0.58511 0.59088 0.59740 0.60460 0.61212 0.61993 0.62757 0.63504 0.64209 0.64820 0.65334 0.65719 0.65958 0.66035
0.650  0.56656 0.56830 0.57117 0.57510 0.58002 0.58581 0.59236 0.59947 0.60712 0.61482 0.62262 0.63012 0.63705 0.64328 0.64843 0.65228 0.65467 0.65546
0.655  0.56140 0.56315 0.56602 0.56997 0.57491 0.58072 0.58729 0.59443 0.60196 0.60982 0.61763 0.62515 0.63210 0.63833 0.64341 0.64729 0.64970 0.65044
0.660  0.55622 0.55798 0.56086 0.56481 0.56969 0.57557 0.58219 0.58935 0.59691 0.60479 0.61260 0.62013 0.62711 0.63325 0.63843 0.64231 0.64471 0.64548
0.665  0.55102 0.55278 0.55566 0.55958 0.56453 0.57037 0.57696 0.58425 0.59183 0.59968 0.60743 0.61498 0.62206 0.62824 0.63341 0.63729 0.63968 0.64048
0.670  0.54581 0.54757 0.55042 0.55439 0.55936 0.56522 0.57182 0.57900 0.58673 0.59449 0.60236 0.60991 0.61690 0.62318 0.62835 0.63219 0.63460 0.63535
0.675  0.54057 0.54233 0.54520 0.54919 0.55416 0.56004 0.56665 0.57385 0.58145 0.58937 0.59725 0.60481 0.61180 0.61798 0.62319 0.62708 0.62950 0.63027
0.680  0.53532 0.53706 0.53996 0.54396 0.54895 0.55483 0.56146 0.56868 0.57629 0.58423 0.59196 0.59954 0.60668 0.61285 0.61806 0.62195 0.62436 0.62515
0.685  0.53005 0.53180 0.53471 0.53871 0.54371 0.54960 0.55624 0.56347 0.57110 0.57890 0.58679 0.59437 0.60139 0.60769 0.61288 0.61676 0.61918 0.61989
0.690  0.52476 0.52651 0.52943 0.53343 0.53843 0.54424 0.55088 0.55811 0.56588 0.57369 0.58158 0.58917 0.59619 0.60248 0.60759 0.61150 0.61393 0.61469
0.695  0.51945 0.52121 0.52412 0.52813 0.53307 0.53897 0.54562 0.55285 0.56048 0.56844 0.57634 0.58392 0.59094 0.59713 0.60234 0.60624 0.60866 0.60944
0.700  0.51412 0.51588 0.51880 0.52275 0.52776 0.53366 0.54032 0.54756 0.55520 0.56316 0.57092 0.57852 0.58553 0.59185 0.59705 0.60094 0.60334 0.60415
0.705  0.50876 0.51053 0.51345 0.51741 0.52242 0.52834 0.53500 0.54225 0.54989 0.55771 0.56561 0.57321 0.58022 0.58652 0.59163 0.59553 0.59797 0.59873
0.710  0.50339 0.50516 0.50808 0.51204 0.51706 0.52298 0.52963 0.53689 0.54454 0.55236 0.56026 0.56785 0.57486 0.58104 0.58625 0.59015 0.59257 0.59335
0.715  0.49798 0.49976 0.50268 0.50665 0.51168 0.51749 0.52414 0.53139 0.53902 0.54698 0.55485 0.56232 0.56946 0.57564 0.58084 0.58472 0.58712 0.58792
0.720  0.49257 0.49435 0.49722 0.50124 0.50626 0.51208 0.51873 0.52598 0.53361 0.54156 0.54931 0.55689 0.56389 0.57019 0.57536 0.57921 0.58161 0.58236
0.725  0.48713 0.48891 0.49178 0.49580 0.50073 0.50664 0.51329 0.52053 0.52817 0.53596 0.54385 0.55142 0.55841 0.56466 0.56977 0.57365 0.57607 0.57684
0.730  0.48166 0.48344 0.48632 0.49034 0.49527 0.50117 0.50782 0.51505 0.52268 0.53047 0.53834 0.54590 0.55288 0.55903 0.56421 0.56808 0.57048 0.57127
0.735  0.47617 0.47795 0.48083 0.48484 0.48977 0.49567 0.50220 0.50942 0.51705 0.52495 0.53266 0.54021 0.54718 0.55344 0.55860 0.56246 0.56484 0.56556
0.740  0.47065 0.47243 0.47531 0.47925 0.48425 0.49013 0.49666 0.50387 0.51147 0.51937 0.52708 0.53461 0.54157 0.54780 0.55287 0.55673 0.55913 0.55989
0.745  0.46511 0.46689 0.46976 0.47370 0.47869 0.48447 0.49109 0.49829 0.50587 0.51362 0.52145 0.52896 0.53590 0.54201 0.54716 0.55101 0.55339 0.55417
0.750  0.45954 0.46130 0.46419 0.46812 0.47310 0.47888 0.48549 0.49267 0.50024 0.50797 0.51578 0.52313 0.53018 0.53628 0.54141 0.54523 0.54761 0.54831
0.755  0.45395 0.45568 0.45858 0.46251 0.46740 0.47325 0.47984 0.48688 0.49449 0.50228 0.50992 0.51739 0.52430 0.53049 0.53556 0.53934 0.54173 0.54248
0.760  0.44832 0.45005 0.45295 0.45687 0.46175 0.46758 0.47404 0.48118 0.48870 0.49651 0.50416 0.51161 0.51848 0.52454 0.52964 0.53346 0.53583 0.53660
0.765  0.44266 0.44439 0.44725 0.45119 0.45606 0.46188 0.46833 0.47545 0.48294 0.49061 0.49835 0.50577 0.51262 0.51865 0.52373 0.52752 0.52987 0.53056
0.770  0.43697 0.43870 0.44152 0.44548 0.45034 0.45603 0.46257 0.46967 0.47714 0.48478 0.49244 0.49974 0.50657 0.51270 0.51775 0.52151 0.52384 0.52456
0.775  0.43125 0.43297 0.43579 0.43969 0.44458 0.45026 0.45677 0.46383 0.47124 0.47890 0.48643 0.49380 0.50060 0.50669 0.51163 0.51540 0.51774 0.51850
0.780  0.42549 0.42721 0.43002 0.43387 0.43878 0.44444 0.45092 0.45784 0.46525 0.47282 0.48047 0.48780 0.49457 0.50052 0.50553 0.50928 0.51160 0.51237
0.785  0.41970 0.42141 0.42421 0.42805 0.43284 0.43858 0.44492 0.45193 0.45931 0.46684 0.47445 0.48161 0.48847 0.49440 0.49938 0.50309 0.50540 0.50609
0.790  0.41387 0.41557 0.41836 0.42219 0.42696 0.43267 0.43899 0.44596 0.45331 0.46081 0.46824 0.47550 0.48220 0.48820 0.49307 0.49678 0.49909 0.49983
0.795  0.40800 0.40970 0.41248 0.41629 0.42104 0.42661 0.43301 0.43995 0.44723 0.45472 0.46211 0.46932 0.47598 0.48184 0.48678 0.49047 0.49275 0.49351
0.800  0.40209 0.40378 0.40655 0.41034 0.41507 0.42062 0.42698 0.43375 0.44102 0.44843 0.45592 0.46309 0.46970 0.47553 0.48042 0.48408 0.48635 0.48702
0.805  0.39614 0.39782 0.40058 0.40435 0.40905 0.41457 0.42086 0.42763 0.43485 0.44222 0.44966 0.45665 0.46323 0.46913 0.47399 0.47761 0.47985 0.48055
0.810  0.39015 0.39182 0.39455 0.39830 0.40299 0.40848 0.41464 0.42146 0.42863 0.43595 0.44320 0.45028 0.45681 0.46267 0.46741 0.47102 0.47326 0.47400
0.815  0.38411 0.38577 0.38843 0.39214 0.39678 0.40232 0.40845 0.41522 0.42233 0.42962 0.43681 0.44385 0.45033 0.45603 0.46083 0.46441 0.46663 0.46728
0.820  0.37802 0.37966 0.38231 0.38600 0.39061 0.39608 0.40220 0.40879 0.41586 0.42308 0.43036 0.43732 0.44376 0.44941 0.45417 0.45771 0.45991 0.46058
0.825  0.37188 0.37348 0.37614 0.37981 0.38438 0.38974 0.39589 0.40243 0.40945 0.41661 0.42381 0.43061 0.43699 0.44272 0.44734 0.45087 0.45307 0.45378
0.830  0.36568 0.36727 0.36992 0.37356 0.37809 0.38341 0.38939 0.39601 0.40297 0.41006 0.41709 0.42394 0.43027 0.43586 0.44051 0.44401 0.44618 0.44681
0.835  0.35943 0.36101 0.36364 0.36724 0.37174 0.37702 0.38295 0.38951 0.39639 0.40344 0.41040 0.41720 0.42346 0.42896 0.43360 0.43705 0.43919 0.43984
0.840  0.35312 0.35468 0.35729 0.36087 0.36533 0.37056 0.37644 0.38292 0.38964 0.39660 0.40363 0.41023 0.41653 0.42200 0.42658 0.42999 0.43210 0.43277
0.845  0.34674 0.34830 0.35088 0.35443 0.35881 0.36402 0.36986 0.37617 0.38292 0.38982 0.39664 0.40330 0.40944 0.41494 0.41939 0.42279 0.42490 0.42551
0.850  0.34030 0.34184 0.34440 0.34784 0.35220 0.35732 0.36319 0.36944 0.37613 0.38295 0.38969 0.39628 0.40235 0.40769 0.41218 0.41553 0.41760 0.41823
0.855  0.33378 0.33532 0.33785 0.34125 0.34557 0.35063 0.35632 0.36262 0.36922 0.37597 0.38265 0.38916 0.39515 0.40042 0.40486 0.40816 0.41020 0.41084
0.860  0.32719 0.32872 0.33121 0.33459 0.33886 0.34386 0.34949 0.35571 0.36212 0.36878 0.37550 0.38180 0.38773 0.39305 0.39740 0.40062 0.40266 0.40334
0.865  0.32053 0.32203 0.32446 0.32784 0.33206 0.33701 0.34257 0.34859 0.35504 0.36161 0.36812 0.37447 0.38032 0.38555 0.38979 0.39302 0.39502 0.39562
0.870  0.31378 0.31527 0.31766 0.32100 0.32516 0.33005 0.33554 0.34148 0.34785 0.35434 0.36075 0.36702 0.37278 0.37785 0.38211 0.38529 0.38725 0.38787
0.875  0.30694 0.30841 0.31077 0.31407 0.31816 0.32290 0.32840 0.33427 0.34054 0.34693 0.35327 0.35942 0.36511 0.37010 0.37429 0.37741 0.37935 0.37998
0.880  0.30001 0.30145 0.30379 0.30703 0.31100 0.31574 0.32106 0.32694 0.33300 0.33930 0.34565 0.35160 0.35720 0.36222 0.36627 0.36936 0.37128 0.37185
0.885  0.29297 0.29439 0.29669 0.29988 0.30380 0.30846 0.31370 0.31938 0.32546 0.33165 0.33777 0.34375 0.34926 0.35409 0.35816 0.36120 0.36308 0.36366
0.890  0.28582 0.28722 0.28948 0.29256 0.29647 0.30107 0.30622 0.31180 0.31777 0.32386 0.32988 0.33575 0.34116 0.34591 0.34990 0.35287 0.35471 0.35531
0.895  0.27856 0.27990 0.28216 0.28518 0.28902 0.29353 0.29860 0.30408 0.30994 0.31587 0.32183 0.32748 0.33284 0.33755 0.34146 0.34436 0.34616 0.34669
0.900  0.27116 0.27248 0.27469 0.27766 0.28144 0.28577 0.29072 0.29621 0.30184 0.30771 0.31360 0.31915 0.32435 0.32901 0.33277 0.33564 0.33743 0.33798
0.905  0.26363 0.26492 0.26709 0.27000 0.27369 0.27794 0.28280 0.28814 0.29369 0.29943 0.30510 0.31064 0.31573 0.32020 0.32396 0.32677 0.32851 0.32897
0.910  0.25594 0.25721 0.25929 0.26218 0.26572 0.26995 0.27471 0.27985 0.28536 0.29097 0.29651 0.30192 0.30689 0.31126 0.31493 0.31767 0.31936 0.31984
0.915  0.24809 0.24932 0.25135 0.25419 0.25764 0.26178 0.26642 0.27145 0.27682 0.28219 0.28771 0.29288 0.29774 0.30210 0.30565 0.30829 0.30996 0.31048
0.920  0.24005 0.24126 0.24324 0.24600 0.24938 0.25341 0.25793 0.26283 0.26797 0.27330 0.27857 0.28372 0.28844 0.29267 0.29610 0.29871 0.30033 0.30077
0.925  0.23182 0.23299 0.23492 0.23755 0.24089 0.24480 0.24912 0.25398 0.25898 0.26416 0.26929 0.27429 0.27888 0.28292 0.28631 0.28884 0.29041 0.29086
0.930  0.22336 0.22450 0.22637 0.22892 0.23217 0.23590 0.24016 0.24478 0.24972 0.25476 0.25972 0.26457 0.26902 0.27294 0.27622 0.27867 0.28018 0.28065
0.935  0.21465 0.21576 0.21757 0.22004 0.22318 0.22680 0.23093 0.23539 0.24018 0.24494 0.24985 0.25444 0.25876 0.26262 0.26574 0.26812 0.26960 0.27001
0.940  0.20567 0.20673 0.20848 0.21087 0.21384 0.21739 0.22138 0.22569 0.23020 0.23490 0.23953 0.24406 0.24822 0.25187 0.25494 0.25722 0.25864 0.25907
0.945  0.19636 0.19739 0.19907 0.20137 0.20422 0.20764 0.21147 0.21562 0.21996 0.22447 0.22892 0.23327 0.23726 0.24077 0.24371 0.24591 0.24727 0.24762
0.950  0.18669 0.18768 0.18929 0.19149 0.19422 0.19749 0.20108 0.20504 0.20929 0.21360 0.21786 0.22201 0.22583 0.22918 0.23200 0.23409 0.23538 0.23576
0.955  0.17660 0.17754 0.17907 0.18117 0.18378 0.18682 0.19031 0.19408 0.19812 0.20214 0.20629 0.21016 0.21380 0.21705 0.21968 0.22168 0.22293 0.22325
0.960  0.16600 0.16689 0.16831 0.17029 0.17280 0.17568 0.17898 0.18255 0.18629 0.19018 0.19402 0.19776 0.20120 0.20421 0.20675 0.20864 0.20981 0.21016
0.965  0.15481 0.15562 0.15698 0.15883 0.16119 0.16390 0.16700 0.17035 0.17386 0.17751 0.18110 0.18461 0.18784 0.19066 0.19304 0.19481 0.19591 0.19619
0.970  0.14287 0.14363 0.14489 0.14661 0.14876 0.15132 0.15418 0.15731 0.16057 0.16396 0.16730 0.17049 0.17348 0.17617 0.17837 0.17999 0.18101 0.18125
0.975  0.13000 0.13069 0.13185 0.13343 0.13539 0.13774 0.14031 0.14316 0.14621 0.14924 0.15236 0.15528 0.15802 0.16047 0.16244 0.16395 0.16489 0.16508
0.980  0.11587 0.11650 0.11753 0.11895 0.12071 0.12277 0.12513 0.12768 0.13035 0.13313 0.13587 0.13854 0.14099 0.14315 0.14496 0.14631 0.14714 0.14731
0.985  0.09998 0.10052 0.10142 0.10265 0.10418 0.10597 0.10802 0.11023 0.11255 0.11496 0.11733 0.11965 0.12177 0.12364 0.12521 0.12637 0.12710 0.12727
0.990  0.08130 0.08175 0.08248 0.08349 0.08474 0.08620 0.08788 0.08969 0.09158 0.09355 0.09549 0.09734 0.09908 0.10064 0.10192 0.10285 0.10346 0.10361
0.995  0.05722 0.05753 0.05805 0.05876 0.05965 0.06068 0.06184 0.06312 0.06449 0.06585 0.06725 0.06856 0.06979 0.07089 0.07178 0.07246 0.07288 0.07288
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e020.dat <==
# alpha = +0.20 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99998 0.99998 0.99998
0.010  0.99985 0.99985 0.99985 0.99985 0.99986 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99990
0.015  0.99966 0.99966 0.99966 0.99967 0.99968 0.99968 0.99969 0.99970 0.99971 0.99972 0.99973 0.99974 0.99975 0.99976 0.99977 0.99978 0.99978 0.99978
0.020  0.99939 0.99940 0.99940 0.99941 0.99942 0.99944 0.99945 0.99947 0.99949 0.99951 0.99953 0.99955 0.99956 0.99958 0.99959 0.99960 0.99961 0.99961
0.025  0.99905 0.99906 0.99907 0.99908 0.99910 0.99912 0.99914 0.99917 0.99920 0.99923 0.99926 0.99929 0.99932 0.99934 0.99936 0.99938 0.99939 0.99939
0.030  0.99863 0.99864 0.99866 0.99868 0.99870 0.99873 0.99877 0.99881 0.99885 0.99889 0.99894 0.99898 0.99902 0.99905 0.99908 0.99910 0.99911 0.99913
0.035  0.99814 0.99815 0.99817 0.99820 0.99823 0.99828 0.99833 0.99838 0.99844 0.99849 0.99855 0.99861 0.99866 0.99871 0.99875 0.99878 0.99880 0.99881
0.040  0.99757 0.99758 0.99761 0.99765 0.99770 0.99775 0.99781 0.99788 0.99796 0.99803 0.99811 0.99818 0.99825 0.99831 0.99836 0.99840 0.99843 0.99845
0.045  0.99692 0.99694 0.99698 0.99703 0.99708 0.99716 0.99723 0.99732 0.99742 0.99751 0.99761 0.99770 0.99779 0.99787 0.99793 0.99798 0.99801 0.99794
0.050  0.99620 0.99623 0.99627 0.99633 0.99640 0.99649 0.99659 0.99670 0.99681 0.99693 0.99705 0.99716 0.99727 0.99737 0.99745 0.99751 0.99754 0.99748
0.055  0.99541 0.99544 0.99549 0.99556 0.99565 0.99575 0.99587 0.99600 0.99614 0.99629 0.99643 0.99657 0.99670 0.99682 0.99691 0.99698 0.99703 0.99698
0.060  0.99454 0.99458 0.99464 0.99472 0.99483 0.99495 0.99509 0.99525 0.99541 0.99558 0.99575 0.99592 0.99607 0.99621 0.99633 0.99641 0.99646 0.99642
0.065  0.99360 0.99364 0.99371 0.99381 0.99393 0.99408 0.99424 0.99443 0.99462 0.99482 0.99502 0.99521 0.99540 0.99556 0.99569 0.99579 0.99585 0.99582
0.070  0.99258 0.99263 0.99271 0.99283 0.99297 0.99314 0.99333 0.99354 0.99377 0.99399 0.99423 0.99445 0.99466 0.99485 0.99501 0.99512 0.99519 0.99517
0.075  0.99149 0.99155 0.99164 0.99177 0.99194 0.99213 0.99235 0.99259 0.99285 0.99311 0.99338 0.99364 0.99388 0.99409 0.99427 0.99440 0.99448 0.99447
0.080  0.99033 0.99040 0.99050 0.99065 0.99083 0.99105 0.99130 0.99158 0.99187 0.99217 0.99247 0.99277 0.99304 0.99328 0.99348 0.99363 0.99372 0.99373
0.085  0.98909 0.98917 0.98929 0.98945 0.98966 0.98991 0.99019 0.99050 0.99083 0.99116 0.99151 0.99184 0.99214 0.99242 0.99265 0.99281 0.99292 0.99293
0.090  0.98779 0.98787 0.98800 0.98819 0.98842 0.98870 0.98901 0.98936 0.98973 0.99010 0.99049 0.99086 0.99120 0.99151 0.99176 0.99195 0.99207 0.99209
0.095  0.98641 0.98650 0.98665 0.98686 0.98711 0.98742 0.98777 0.98815 0.98856 0.98898 0.98941 0.98982 0.99020 0.99054 0.99082 0.99103 0.99117 0.99120
0.100  0.98496 0.98506 0.98522 0.98545 0.98574 0.98608 0.98646 0.98689 0.98734 0.98780 0.98827 0.98873 0.98914 0.98953 0.98984 0.99007 0.99022 0.99027
0.105  0.98344 0.98355 0.98373 0.98398 0.98430 0.98467 0.98509 0.98556 0.98606 0.98656 0.98708 0.98759 0.98805 0.98846 0.98881 0.98906 0.98922 0.98929
0.110  0.98185 0.98197 0.98217 0.98244 0.98279 0.98320 0.98366 0.98417 0.98472 0.98527 0.98584 0.98639 0.98689 0.98734 0.98772 0.98800 0.98818 0.98816
0.115  0.98019 0.98032 0.98054 0.98084 0.98121 0.98166 0.98217 0.98272 0.98331 0.98392 0.98454 0.98514 0.98569 0.98617 0.98659 0.98690 0.98709 0.98709
0.120  0.97846 0.97860 0.97884 0.97916 0.97957 0.98006 0.98061 0.98121 0.98185 0.98251 0.98318 0.98383 0.98443 0.98496 0.98541 0.98574 0.98595 0.98597
0.125  0.97666 0.97682 0.97707 0.97742 0.97786 0.97839 0.97898 0.97963 0.98033 0.98104 0.98177 0.98247 0.98312 0.98370 0.98417 0.98454 0.98476 0.98480
0.130  0.97480 0.97496 0.97524 0.97562 0.97609 0.97666 0.97730 0.97800 0.97876 0.97953 0.98030 0.98106 0.98176 0.98239 0.98289 0.98329 0.98353 0.98359
0.135  0.97286 0.97304 0.97334 0.97375 0.97425 0.97487 0.97556 0.97631 0.97712 0.97795 0.97878 0.97959 0.98035 0.98102 0.98158 0.98199 0.98225 0.98233
0.140  0.97086 0.97106 0.97137 0.97181 0.97236 0.97301 0.97375 0.97456 0.97543 0.97632 0.97721 0.97808 0.97889 0.97961 0.98020 0.98065 0.98093 0.98102
0.145  0.96880 0.96901 0.96934 0.96981 0.97039 0.97110 0.97189 0.97275 0.97367 0.97463 0.97558 0.97651 0.97737 0.97815 0.97878 0.97926 0.97956 0.97967
0.150  0.96667 0.96689 0.96725 0.96775 0.96837 0.96912 0.96996 0.97088 0.97187 0.97289 0.97391 0.97489 0.97581 0.97664 0.97732 0.97783 0.97814 0.97817
0.155  0.96448 0.96471 0.96509 0.96563 0.96629 0.96708 0.96798 0.96896 0.97001 0.97109 0.97217 0.97323 0.97420 0.97507 0.97580 0.97634 0.97668 0.97673
0.160  0.96222 0.96247 0.96288 0.96344 0.96414 0.96498 0.96594 0.96698 0.96809 0.96924 0.97039 0.97151 0.97254 0.97347 0.97424 0.97481 0.97517 0.97525
0.165  0.95990 0.96016 0.96059 0.96119 0.96194 0.96282 0.96384 0.96494 0.96612 0.96733 0.96854 0.96974 0.97084 0.97181 0.97262 0.97324 0.97361 0.97372
0.170  0.95752 0.95780 0.95825 0.95888 0.95967 0.96061 0.96168 0.96285 0.96410 0.96538 0.96667 0.96792 0.96908 0.97011 0.97097 0.97161 0.97202 0.97214
0.175  0.95507 0.95537 0.95585 0.95652 0.95735 0.95834 0.95946 0.96070 0.96202 0.96337 0.96473 0.96604 0.96728 0.96837 0.96927 0.96995 0.97038 0.97052
0.180  0.95257 0.95288 0.95339 0.95409 0.95497 0.95601 0.95719 0.95850 0.95989 0.96131 0.96274 0.96412 0.96541 0.96657 0.96753 0.96825 0.96869 0.96876
0.185  0.95000 0.95033 0.95086 0.95160 0.95253 0.95362 0.95487 0.95623 0.95770 0.95920 0.96071 0.96217 0.96352 0.96473 0.96574 0.96649 0.96696 0.96706
0.190  0.94738 0.94772 0.94828 0.94906 0.95003 0.95118 0.95249 0.95392 0.95545 0.95704 0.95862 0.96015 0.96158 0.96284 0.96390 0.96469 0.96518 0.96531
0.195  0.94470 0.94506 0.94564 0.94646 0.94748 0.94869 0.95006 0.95156 0.95316 0.95482 0.95649 0.95809 0.95959 0.96091 0.96201 0.96285 0.96336 0.96351
0.200  0.94196 0.94234 0.94295 0.94381 0.94487 0.94614 0.94758 0.94915 0.95082 0.95255 0.95429 0.95598 0.95755 0.95894 0.96009 0.96095 0.96149 0.96167
0.205  0.93916 0.93956 0.94020 0.94109 0.94221 0.94353 0.94504 0.94668 0.94844 0.95024 0.95206 0.95381 0.95546 0.95692 0.95812 0.95902 0.95959 0.95979
0.210  0.93631 0.93672 0.93739 0.93833 0.93949 0.94088 0.94245 0.94416 0.94600 0.94789 0.94978 0.95161 0.95332 0.95485 0.95611 0.95705 0.95764 0.95777
0.215  0.93341 0.93384 0.93453 0.93550 0.93672 0.93817 0.93981 0.94160 0.94351 0.94548 0.94745 0.94937 0.95114 0.95272 0.95405 0.95504 0.95565 0.95581
0.220  0.93045 0.93089 0.93162 0.93263 0.93389 0.93540 0.93711 0.93898 0.94097 0.94303 0.94508 0.94707 0.94893 0.95057 0.95194 0.95298 0.95361 0.95380
0.225  0.92743 0.92790 0.92865 0.92971 0.93102 0.93258 0.93436 0.93631 0.93838 0.94052 0.94266 0.94474 0.94666 0.94837 0.94979 0.95087 0.95153 0.95175
0.230  0.92436 0.92485 0.92564 0.92673 0.92810 0.92972 0.93157 0.93359 0.93573 0.93795 0.94019 0.94235 0.94436 0.94613 0.94762 0.94872 0.94942 0.94966
0.235  0.92125 0.92175 0.92257 0.92370 0.92512 0.92681 0.92873 0.93083 0.93306 0.93536 0.93767 0.93990 0.94200 0.94385 0.94539 0.94654 0.94726 0.94743
0.240  0.91808 0.91860 0.91945 0.92063 0.92210 0.92385 0.92584 0.92802 0.93033 0.93272 0.93511 0.93743 0.93959 0.94151 0.94312 0.94431 0.94505 0.94526
0.245  0.91486 0.91540 0.91628 0.91750 0.91903 0.92084 0.92291 0.92516 0.92756 0.93004 0.93252 0.93492 0.93715 0.93914 0.94079 0.94203 0.94281 0.94304
0.250  0.91159 0.91215 0.91306 0.91433 0.91591 0.91779 0.91992 0.92226 0.92474 0.92731 0.92988 0.93236 0.93468 0.93673 0.93844 0.93972 0.94051 0.94079
0.255  0.90827 0.90885 0.90980 0.91111 0.91274 0.91469 0.91690 0.91932 0.92188 0.92453 0.92719 0.92977 0.93216 0.93428 0.93604 0.93737 0.93819 0.93839
0.260  0.90491 0.90551 0.90648 0.90784 0.90953 0.91154 0.91382 0.91632 0.91898 0.92169 0.92443 0.92710 0.92959 0.93179 0.93361 0.93498 0.93583 0.93606
0.265  0.90150 0.90212 0.90312 0.90452 0.90627 0.90835 0.91070 0.91326 0.91601 0.91884 0.92167 0.92442 0.92697 0.92923 0.93113 0.93254 0.93342 0.93368
0.270  0.89804 0.89868 0.89972 0.90116 0.90297 0.90511 0.90752 0.91018 0.91302 0.91594 0.91886 0.92169 0.92432 0.92666 0.92860 0.93006 0.93097 0.93127
0.275  0.89454 0.89520 0.89627 0.89776 0.89962 0.90181 0.90432 0.90706 0.90999 0.91300 0.91601 0.91893 0.92164 0.92404 0.92605 0.92755 0.92848 0.92881
0.280  0.89099 0.89167 0.89278 0.89431 0.89621 0.89849 0.90107 0.90390 0.90691 0.91001 0.91312 0.91612 0.91891 0.92140 0.92345 0.92500 0.92595 0.92622
0.285  0.88740 0.88810 0.88924 0.89081 0.89278 0.89512 0.89778 0.90070 0.90380 0.90698 0.91015 0.91324 0.91611 0.91869 0.92081 0.92241 0.92339 0.92369
0.290  0.88377 0.88449 0.88566 0.88727 0.88930 0.89172 0.89446 0.89745 0.90063 0.90389 0.90718 0.91036 0.91331 0.91594 0.91812 0.91977 0.92079 0.92111
0.295  0.88010 0.88083 0.88204 0.88370 0.88579 0.88827 0.89108 0.89416 0.89741 0.90078 0.90416 0.90743 0.91048 0.91317 0.91541 0.91709 0.91814 0.91850
0.300  0.87638 0.87714 0.87837 0.88009 0.88223 0.88478 0.88767 0.89081 0.89417 0.89764 0.90111 0.90447 0.90760 0.91036 0.91266 0.91438 0.91546 0.91576
0.305  0.87263 0.87340 0.87467 0.87643 0.87864 0.88125 0.88421 0.88744 0.89090 0.89446 0.89802 0.90146 0.90466 0.90751 0.90987 0.91164 0.91274 0.91307
0.310  0.86883 0.86963 0.87093 0.87274 0.87501 0.87769 0.88070 0.88404 0.88759 0.89124 0.89485 0.89839 0.90168 0.90459 0.90702 0.90885 0.90998 0.91035
0.315  0.86500 0.86581 0.86715 0.86901 0.87133 0.87407 0.87718 0.88060 0.88424 0.88794 0.89169 0.89532 0.89869 0.90168 0.90415 0.90602 0.90718 0.90758
0.320  0.86113 0.86196 0.86333 0.86524 0.86762 0.87041 0.87362 0.87712 0.88081 0.88465 0.88849 0.89221 0.89565 0.89872 0.90125 0.90316 0.90435 0.90469
0.325  0.85722 0.85807 0.85948 0.86143 0.86387 0.86673 0.87002 0.87360 0.87738 0.88132 0.88525 0.88905 0.89258 0.89572 0.89832 0.90026 0.90147 0.90185
0.330  0.85327 0.85415 0.85559 0.85759 0.86006 0.86302 0.86638 0.87001 0.87392 0.87795 0.88196 0.88582 0.88943 0.89265 0.89531 0.89733 0.89857 0.89897
0.335  0.84929 0.85019 0.85167 0.85371 0.85624 0.85927 0.86271 0.86643 0.87043 0.87454 0.87862 0.88260 0.88629 0.88958 0.89230 0.89435 0.89562 0.89606
0.340  0.84528 0.84620 0.84771 0.84979 0.85239 0.85549 0.85897 0.86281 0.86690 0.87105 0.87527 0.87934 0.88313 0.88647 0.88926 0.89134 0.89264 0.89302
0.345  0.84123 0.84217 0.84371 0.84584 0.84850 0.85167 0.85522 0.85915 0.86332 0.86758 0.87189 0.87605 0.87991 0.88332 0.88617 0.88830 0.88962 0.89004
0.350  0.83715 0.83811 0.83969 0.84184 0.84458 0.84781 0.85145 0.85546 0.85968 0.86408 0.86847 0.87266 0.87661 0.88012 0.88301 0.88519 0.88656 0.88702
0.355  0.83303 0.83401 0.83563 0.83783 0.84063 0.84389 0.84764 0.85174 0.85605 0.86053 0.86497 0.86930 0.87333 0.87691 0.87987 0.88209 0.88347 0.88387
0.360  0.82889 0.82989 0.83153 0.83379 0.83664 0.83997 0.84380 0.84794 0.85238 0.85696 0.86148 0.86591 0.87002 0.87366 0.87668 0.87894 0.88035 0.88078
0.365  0.82471 0.82573 0.82741 0.82971 0.83262 0.83602 0.83993 0.84415 0.84868 0.85330 0.85797 0.86248 0.86666 0.87036 0.87345 0.87576 0.87718 0.87765
0.370  0.82050 0.82154 0.82325 0.82560 0.82857 0.83204 0.83601 0.84033 0.84494 0.84966 0.85442 0.85896 0.86323 0.86701 0.87015 0.87251 0.87398 0.87448
0.375  0.81626 0.81732 0.81906 0.82146 0.82446 0.82803 0.83204 0.83648 0.84113 0.84599 0.85082 0.85546 0.85981 0.86367 0.86686 0.86927 0.87076 0.87119
0.380  0.81199 0.81308 0.81484 0.81730 0.82035 0.82399 0.82807 0.83259 0.83734 0.84228 0.84716 0.85193 0.85636 0.86028 0.86354 0.86598 0.86749 0.86796
0.385  0.80769 0.80880 0.81059 0.81310 0.81621 0.81991 0.82408 0.82865 0.83352 0.83848 0.84351 0.84837 0.85286 0.85682 0.86013 0.86264 0.86418 0.86470
0.390  0.80337 0.80449 0.80632 0.80887 0.81204 0.81580 0.82005 0.82468 0.82966 0.83472 0.83983 0.84471 0.84930 0.85337 0.85674 0.85927 0.86084 0.86139
0.395  0.79902 0.80016 0.80203 0.80462 0.80784 0.81164 0.81600 0.82071 0.82577 0.83092 0.83611 0.84108 0.84575 0.84989 0.85331 0.85588 0.85748 0.85796
0.400  0.79464 0.79580 0.79770 0.80033 0.80362 0.80748 0.81191 0.81671 0.82180 0.82710 0.83232 0.83743 0.84217 0.84637 0.84984 0.85246 0.85407 0.85459
0.405  0.79023 0.79142 0.79335 0.79600 0.79937 0.80330 0.80775 0.81269 0.81786 0.82323 0.82855 0.83374 0.83849 0.84276 0.84630 0.84897 0.85062 0.85119
0.410  0.78581 0.78701 0.78897 0.79167 0.79509 0.79909 0.80361 0.80862 0.81388 0.81928 0.82475 0.82994 0.83485 0.83918 0.84279 0.84548 0.84716 0.84766
0.415  0.78135 0.78257 0.78457 0.78731 0.79077 0.79485 0.79945 0.80448 0.80988 0.81537 0.82091 0.82620 0.83118 0.83558 0.83922 0.84195 0.84365 0.84419
0.420  0.77687 0.77811 0.78014 0.78293 0.78642 0.79059 0.79526 0.80037 0.80579 0.81142 0.81698 0.82242 0.82747 0.83190 0.83558 0.83838 0.84011 0.84068
0.425  0.77237 0.77362 0.77569 0.77852 0.78206 0.78625 0.79105 0.79623 0.80173 0.80745 0.81309 0.81861 0.82366 0.82820 0.83195 0.83478 0.83653 0.83705
0.430  0.76784 0.76911 0.77121 0.77409 0.77768 0.78193 0.78679 0.79207 0.79764 0.80337 0.80917 0.81469 0.81989 0.82449 0.82830 0.83115 0.83293 0.83348
0.435  0.76329 0.76458 0.76671 0.76963 0.77328 0.77759 0.78247 0.78787 0.79353 0.79935 0.80522 0.81082 0.81609 0.82075 0.82461 0.82749 0.82929 0.82987
0.440  0.75872 0.76002 0.76218 0.76515 0.76885 0.77323 0.77818 0.78358 0.78939 0.79529 0.80117 0.80692 0.81225 0.81691 0.82084 0.82377 0.82560 0.82623
0.445  0.75413 0.75545 0.75762 0.76064 0.76440 0.76884 0.77386 0.77934 0.78515 0.79121 0.79716 0.80299 0.80832 0.81312 0.81708 0.82006 0.82190 0.82247
0.450  0.74951 0.75085 0.75305 0.75610 0.75993 0.76443 0.76952 0.77507 0.78096 0.78701 0.79313 0.79895 0.80444 0.80929 0.81330 0.81630 0.81817 0.81877
0.455  0.74488 0.74624 0.74847 0.75154 0.75539 0.75999 0.76515 0.77078 0.77674 0.78288 0.78907 0.79497 0.80052 0.80539 0.80942 0.81250 0.81439 0.81503
0.460  0.74022 0.74160 0.74386 0.74697 0.75087 0.75548 0.76069 0.76646 0.77250 0.77871 0.78490 0.79096 0.79649 0.80146 0.80558 0.80866 0.81059 0.81117
0.465  0.73554 0.73694 0.73923 0.74238 0.74633 0.75100 0.75628 0.76204 0.76821 0.77452 0.78079 0.78689 0.79251 0.79754 0.80170 0.80482 0.80676 0.80737
0.470  0.73085 0.73226 0.73458 0.73777 0.74177 0.74650 0.75184 0.75768 0.76386 0.77022 0.77664 0.78275 0.78850 0.79358 0.79778 0.80093 0.80289 0.80353
0.475  0.72613 0.72756 0.72991 0.73314 0.73719 0.74197 0.74738 0.75329 0.75954 0.76597 0.77246 0.77866 0.78446 0.78953 0.79379 0.79699 0.79898 0.79957
0.480  0.72140 0.72285 0.72522 0.72849 0.73259 0.73743 0.74290 0.74888 0.75521 0.76171 0.76819 0.77452 0.78031 0.78552 0.78982 0.79304 0.79505 0.79567
0.485  0.71665 0.71811 0.72052 0.72382 0.72797 0.73286 0.73839 0.74443 0.75084 0.75741 0.76396 0.77028 0.77622 0.78147 0.78582 0.78907 0.79109 0.79174
0.490  0.71188 0.71336 0.71579 0.71913 0.72332 0.72821 0.73380 0.73990 0.74637 0.75306 0.75971 0.76609 0.77210 0.77732 0.78172 0.78502 0.78707 0.78778
0.495  0.70709 0.70859 0.71104 0.71441 0.71861 0.72360 0.72925 0.73542 0.74195 0.74866 0.75535 0.76188 0.76786 0.77322 0.77766 0.78098 0.78305 0.78369
0.500  0.70229 0.70380 0.70628 0.70966 0.71393 0.71898 0.72469 0.73092 0.73752 0.74429 0.75104 0.75764 0.76367 0.76909 0.77356 0.77691 0.77899 0.77966
0.505  0.69746 0.69899 0.70147 0.70491 0.70923 0.71433 0.72010 0.72639 0.73306 0.73990 0.74672 0.75329 0.75946 0.76492 0.76938 0.77279 0.77490 0.77560
0.510  0.69263 0.69417 0.69667 0.70015 0.70451 0.70966 0.71548 0.72179 0.72848 0.73545 0.74236 0.74899 0.75522 0.76065 0.76522 0.76864 0.77077 0.77142
0.515  0.68777 0.68932 0.69186 0.69537 0.69978 0.70497 0.71078 0.71718 0.72397 0.73094 0.73788 0.74467 0.75086 0.75643 0.76103 0.76447 0.76661 0.76730
0.520  0.68290 0.68445 0.68703 0.69058 0.69502 0.70020 0.70613 0.71259 0.71945 0.72648 0.73348 0.74022 0.74657 0.75217 0.75680 0.76027 0.76243 0.76314
0.525  0.67801 0.67958 0.68218 0.68576 0.69024 0.69547 0.70146 0.70798 0.71489 0.72199 0.72905 0.73585 0.74225 0.74781 0.75250 0.75600 0.75819 0.75886
0.530  0.67311 0.67469 0.67731 0.68093 0.68539 0.69073 0.69676 0.70335 0.71029 0.71742 0.72459 0.73145 0.73780 0.74350 0.74822 0.75175 0.75394 0.75464
0.535  0.66819 0.66979 0.67243 0.67608 0.68059 0.68597 0.69205 0.69860 0.70562 0.71283 0.72000 0.72701 0.73342 0.73916 0.74391 0.74746 0.74966 0.75038
0.540  0.66326 0.66487 0.66754 0.67116 0.67576 0.68119 0.68724 0.69393 0.70100 0.70827 0.71550 0.72246 0.72901 0.73476 0.73950 0.74309 0.74533 0.74601
0.545  0.65831 0.65993 0.66262 0.66628 0.67092 0.67638 0.68249 0.68923 0.69636 0.70368 0.71096 0.71798 0.72456 0.73031 0.73513 0.73874 0.74099 0.74169
0.550  0.65334 0.65498 0.65770 0.66138 0.66605 0.67149 0.67772 0.68451 0.69169 0.69896 0.70639 0.71347 0.72001 0.72587 0.73072 0.73436 0.73661 0.73734
0.555  0.64836 0.65002 0.65275 0.65647 0.66117 0.66665 0.67293 0.67976 0.68690 0.69432 0.70171 0.70891 0.71552 0.72142 0.72623 0.72989 0.73217 0.73296
0.560  0.64337 0.64504 0.64777 0.65154 0.65627 0.66180 0.66812 0.67491 0.68219 0.68966 0.69711 0.70426 0.71099 0.71684 0.72176 0.72545 0.72774 0.72845
0.565  0.63836 0.64005 0.64278 0.64659 0.65130 0.65693 0.66320 0.67013 0.67747 0.68499 0.69247 0.69967 0.70634 0.71232 0.71727 0.72096 0.72326 0.72401
0.570  0.63334 0.63504 0.63779 0.64163 0.64637 0.65204 0.65835 0.66533 0.67271 0.68017 0.68769 0.69505 0.70176 0.70777 0.71273 0.71645 0.71875 0.71952
0.575  0.62831 0.63002 0.63279 0.63665 0.64143 0.64712 0.65348 0.66051 0.66783 0.67544 0.68301 0.69030 0.69715 0.70310 0.70811 0.71187 0.71420 0.71492
0.580  0.62326 0.62498 0.62777 0.63165 0.63647 0.64212 0.64860 0.65556 0.66303 0.67069 0.67830 0.68563 0.69247 0.69849 0.70353 0.70729 0.70963 0.71038
0.585  0.61820 0.61993 0.62274 0.62660 0.63149 0.63718 0.64369 0.65070 0.65821 0.66590 0.67356 0.68093 0.68775 0.69386 0.69890 0.70268 0.70502 0.70579
0.590  0.61312 0.61486 0.61769 0.62157 0.62649 0.63222 0.63867 0.64582 0.65336 0.66099 0.66868 0.67619 0.68305 0.68917 0.69418 0.69799 0.70036 0.70109
0.595  0.60803 0.60978 0.61263 0.61653 0.62141 0.62724 0.63374 0.64091 0.64839 0.65616 0.66389 0.67133 0.67832 0.68439 0.68950 0.69332 0.69569 0.69645
0.600  0.60293 0.60467 0.60755 0.61148 0.61638 0.62224 0.62877 0.63598 0.64350 0.65131 0.65908 0.66655 0.67346 0.67966 0.68479 0.68861 0.69099 0.69176
0.605  0.59781 0.59955 0.60246 0.60640 0.61133 0.61717 0.62379 0.63093 0.63859 0.64643 0.65423 0.66174 0.66868 0.67490 0.67996 0.68382 0.68622 0.68696
0.610  0.59268 0.59443 0.59734 0.60132 0.60627 0.61210 0.61879 0.62596 0.63365 0.64141 0.64925 0.65678 0.66386 0.67002 0.67518 0.67905 0.68145 0.68222
0.615  0.58753 0.58929 0.59218 0.59621 0.60119 0.60705 0.61367 0.62097 0.62858 0.63649 0.64436 0.65192 0.65892 0.66519 0.67037 0.67425 0.67665 0.67743
0.620  0.58238 0.58415 0.58705 0.59109 0.59610 0.60198 0.60863 0.61596 0.62360 0.63154 0.63944 0.64703 0.65405 0.66033 0.66551 0.66939 0.67180 0.67253
0.625  0.57720 0.57898 0.58190 0.58590 0.59098 0.59690 0.60357 0.61082 0.61860 0.62657 0.63436 0.64209 0.64914 0.65535 0.66058 0.66448 0.66691 0.66768
0.630  0.57202 0.57380 0.57673 0.58075 0.58578 0.59179 0.59849 0.60577 0.61357 0.62145 0.62939 0.63703 0.64420 0.65043 0.65566 0.65958 0.66200 0.66279
0.635  0.56682 0.56861 0.57155 0.57559 0.58063 0.58657 0.59338 0.60069 0.60840 0.61642 0.62439 0.63205 0.63913 0.64548 0.65071 0.65463 0.65705 0.65786
0.640  0.56160 0.56340 0.56635 0.57040 0.57547 0.58143 0.58816 0.59560 0.60333 0.61137 0.61935 0.62703 0.63413 0.64048 0.64566 0.64960 0.65205 0.65282
0.645  0.55637 0.55818 0.56114 0.56521 0.57029 0.57627 0.58302 0.59046 0.59823 0.60628 0.61417 0.62187 0.62911 0.63538 0.64065 0.64459 0.64703 0.64782
0.650  0.55113 0.55294 0.55591 0.55999 0.56509 0.57109 0.57786 0.58522 0.59311 0.60106 0.60909 0.61681 0.62393 0.63032 0.63560 0.63954 0.64198 0.64279
0.655  0.54587 0.54769 0.55067 0.55476 0.55987 0.56588 0.57268 0.58006 0.58784 0.59594 0.60398 0.61170 0.61884 0.62524 0.63044 0.63440 0.63687 0.63764
0.660  0.54060 0.54242 0.54540 0.54949 0.55455 0.56063 0.56747 0.57487 0.58267 0.59078 0.59882 0.60656 0.61372 0.62002 0.62532 0.62928 0.63174 0.63253
0.665  0.53531 0.53713 0.54011 0.54418 0.54930 0.55534 0.56214 0.56965 0.57747 0.58555 0.59353 0.60128 0.60854 0.61487 0.62016 0.62412 0.62657 0.62739
0.670  0.53001 0.53183 0.53479 0.53889 0.54403 0.55008 0.55689 0.56430 0.57225 0.58025 0.58833 0.59609 0.60325 0.60968 0.61496 0.61889 0.62135 0.62212
0.675  0.52469 0.52651 0.52948 0.53359 0.53874 0.54479 0.55162 0.55905 0.56687 0.57501 0.58309 0.59086 0.59803 0.60435 0.60967 0.61364 0.61611 0.61690
0.680  0.51935 0.52116 0.52415 0.52827 0.53342 0.53949 0.54633 0.55376 0.56160 0.56975 0.57770 0.58547 0.59277 0.59909 0.60440 0.60837 0.61083 0.61163
0.685  0.51400 0.51581 0.51881 0.52294 0.52809 0.53416 0.54100 0.54845 0.55630 0.56432 0.57241 0.58018 0.58736 0.59379 0.59909 0.60305 0.60551 0.60625
0.690  0.50863 0.51044 0.51345 0.51758 0.52273 0.52872 0.53556 0.54300 0.55096 0.55899 0.56708 0.57485 0.58203 0.58845 0.59367 0.59766 0.60013 0.60091
0.695  0.50325 0.50506 0.50807 0.51220 0.51729 0.52336 0.53020 0.53764 0.54548 0.55363 0.56172 0.56948 0.57666 0.58298 0.58830 0.59226 0.59472 0.59552
0.700  0.49785 0.49966 0.50267 0.50674 0.51189 0.51797 0.52481 0.53225 0.54009 0.54824 0.55620 0.56397 0.57114 0.57757 0.58287 0.58683 0.58928 0.59010
0.705  0.49242 0.49424 0.49725 0.50132 0.50648 0.51255 0.51940 0.52684 0.53468 0.54269 0.55078 0.55854 0.56570 0.57212 0.57733 0.58130 0.58377 0.58455
0.710  0.48698 0.48881 0.49181 0.49589 0.50104 0.50711 0.51394 0.52138 0.52923 0.53724 0.54532 0.55307 0.56023 0.56653 0.57183 0.57579 0.57825 0.57904
0.715  0.48152 0.48335 0.48634 0.49043 0.49558 0.50155 0.50838 0.51580 0.52363 0.53176 0.53980 0.54743 0.55470 0.56100 0.56629 0.57023 0.57267 0.57349
0.720  0.47604 0.47787 0.48083 0.48495 0.49009 0.49607 0.50289 0.51031 0.51812 0.52624 0.53416 0.54189 0.54903 0.55543 0.56069 0.56460 0.56704 0.56780
0.725  0.47055 0.47237 0.47533 0.47945 0.48451 0.49056 0.49737 0.50478 0.51258 0.52055 0.52860 0.53632 0.54343 0.54979 0.55498 0.55892 0.56137 0.56216
0.730  0.46503 0.46685 0.46981 0.47392 0.47898 0.48502 0.49182 0.49921 0.50701 0.51497 0.52299 0.53069 0.53779 0.54405 0.54931 0.55323 0.55566 0.55647
0.735  0.45949 0.46131 0.46426 0.46836 0.47342 0.47945 0.48614 0.49351 0.50130 0.50935 0.51722 0.52491 0.53199 0.53835 0.54358 0.54749 0.54991 0.55064
0.740  0.45393 0.45575 0.45870 0.46273 0.46784 0.47385 0.48053 0.48789 0.49564 0.50369 0.51154 0.51920 0.52628 0.53260 0.53774 0.54165 0.54408 0.54486
0.745  0.44835 0.45016 0.45310 0.45713 0.46223 0.46814 0.47489 0.48223 0.48996 0.49786 0.50583 0.51346 0.52051 0.52671 0.53192 0.53581 0.53823 0.53902
0.750  0.44274 0.44454 0.44749 0.45150 0.45659 0.46249 0.46923 0.47655 0.48425 0.49213 0.50006 0.50754 0.51469 0.52087 0.52606 0.52993 0.53233 0.53305
0.755  0.43711 0.43888 0.44184 0.44585 0.45084 0.45681 0.46352 0.47070 0.47844 0.48635 0.49413 0.50171 0.50871 0.51498 0.52012 0.52394 0.52634 0.52711
0.760  0.43145 0.43322 0.43617 0.44017 0.44515 0.45109 0.45768 0.46494 0.47259 0.48051 0.48828 0.49584 0.50281 0.50894 0.51410 0.51795 0.52034 0.52112
0.765  0.42577 0.42754 0.43045 0.43446 0.43942 0.44534 0.45191 0.45915 0.46677 0.47455 0.48239 0.48991 0.49685 0.50295 0.50808 0.51191 0.51428 0.51498
0.770  0.42006 0.42182 0.42470 0.42872 0.43367 0.43946 0.44610 0.45331 0.46090 0.46865 0.47642 0.48382 0.49073 0.49692 0.50201 0.50580 0.50815 0.50888
0.775  0.41432 0.41607 0.41894 0.42291 0.42787 0.43365 0.44026 0.44742 0.45495 0.46270 0.47034 0.47780 0.48467 0.49082 0.49580 0.49960 0.50195 0.50272
0.780  0.40856 0.41030 0.41316 0.41707 0.42205 0.42780 0.43437 0.44140 0.44891 0.45658 0.46432 0.47172 0.47856 0.48457 0.48962 0.49339 0.49572 0.49650
0.785  0.40276 0.40449 0.40734 0.41124 0.41610 0.42191 0.42835 0.43544 0.44292 0.45054 0.45823 0.46547 0.47238 0.47836 0.48338 0.48712 0.48943 0.49013
0.790  0.39692 0.39865 0.40148 0.40536 0.41020 0.41598 0.42238 0.42944 0.43688 0.44446 0.45197 0.45929 0.46605 0.47209 0.47699 0.48073 0.48305 0.48379
0.795  0.39106 0.39278 0.39559 0.39945 0.40427 0.40991 0.41638 0.42339 0.43075 0.43832 0.44578 0.45306 0.45976 0.46567 0.47063 0.47433 0.47662 0.47738
0.800  0.38516 0.38687 0.38967 0.39351 0.39829 0.40391 0.41033 0.41718 0.42451 0.43200 0.43954 0.44676 0.45342 0.45928 0.46420 0.46787 0.47014 0.47082
0.805  0.37922 0.38092 0.38370 0.38752 0.39227 0.39785 0.40420 0.41104 0.41832 0.42575 0.43324 0.44029 0.44690 0.45283 0.45770 0.46133 0.46357 0.46428
0.810  0.37325 0.37493 0.37769 0.38148 0.38621 0.39175 0.39798 0.40485 0.41208 0.41945 0.42675 0.43387 0.44043 0.44630 0.45106 0.45468 0.45693 0.45767
0.815  0.36723 0.36890 0.37160 0.37534 0.38002 0.38560 0.39178 0.39860 0.40575 0.41309 0.42033 0.42739 0.43390 0.43962 0.44442 0.44801 0.45023 0.45089
0.820  0.36117 0.36282 0.36551 0.36922 0.37386 0.37937 0.38554 0.39217 0.39928 0.40654 0.41384 0.42083 0.42728 0.43295 0.43771 0.44126 0.44345 0.44413
0.825  0.35507 0.35668 0.35937 0.36305 0.36766 0.37305 0.37923 0.38582 0.39286 0.40005 0.40728 0.41410 0.42049 0.42622 0.43084 0.43438 0.43657 0.43728
0.830  0.34891 0.35052 0.35318 0.35684 0.36140 0.36675 0.37276 0.37940 0.38638 0.39350 0.40054 0.40741 0.41374 0.41933 0.42398 0.42747 0.42963 0.43027
0.835  0.34271 0.34430 0.34694 0.35056 0.35508 0.36038 0.36634 0.37291 0.37981 0.38687 0.39385 0.40064 0.40690 0.41241 0.41703 0.42047 0.42261 0.42326
0.840  0.33646 0.33803 0.34065 0.34424 0.34871 0.35396 0.35985 0.36634 0.37308 0.38005 0.38707 0.39368 0.39997 0.40542 0.40999 0.41338 0.41548 0.41615
0.845  0.33015 0.33171 0.33430 0.33785 0.34224 0.34746 0.35330 0.35962 0.36638 0.37328 0.38009 0.38675 0.39287 0.39835 0.40279 0.40617 0.40826 0.40888
0.850  0.32378 0.32532 0.32789 0.33133 0.33569 0.34081 0.34668 0.35293 0.35961 0.36642 0.37316 0.37973 0.38578 0.39110 0.39556 0.39889 0.40095 0.40158
0.855  0.31734 0.31888 0.32141 0.32481 0.32913 0.33419 0.33987 0.34616 0.35274 0.35948 0.36613 0.37262 0.37858 0.38383 0.38824 0.39151 0.39355 0.39418
0.860  0.31084 0.31236 0.31486 0.31823 0.32249 0.32748 0.33310 0.33930 0.34569 0.35233 0.35901 0.36529 0.37119 0.37647 0.38079 0.38399 0.38601 0.38668
0.865  0.30428 0.30578 0.30820 0.31157 0.31577 0.32070 0.32624 0.33224 0.33866 0.34521 0.35168 0.35799 0.36380 0.36899 0.37320 0.37640 0.37838 0.37898
0.870  0.29764 0.29911 0.30150 0.30482 0.30897 0.31383 0.31930 0.32521 0.33154 0.33799 0.34436 0.35058 0.35630 0.36132 0.36554 0.36869 0.37063 0.37124
0.875  0.29091 0.29237 0.29472 0.29800 0.30206 0.30678 0.31224 0.31808 0.32430 0.33064 0.33693 0.34304 0.34867 0.35362 0.35776 0.36085 0.36276 0.36338
0.880  0.28411 0.28554 0.28786 0.29108 0.29502 0.29973 0.30501 0.31084 0.31686 0.32310 0.32938 0.33529 0.34083 0.34578 0.34979 0.35284 0.35474 0.35530
0.885  0.27721 0.27862 0.28090 0.28406 0.28794 0.29257 0.29776 0.30339 0.30941 0.31554 0.32160 0.32751 0.33295 0.33773 0.34174 0.34473 0.34659 0.34716
0.890  0.27021 0.27159 0.27384 0.27689 0.28076 0.28530 0.29040 0.29592 0.30183 0.30785 0.31380 0.31960 0.32493 0.32961 0.33355 0.33648 0.33829 0.33888
0.895  0.26311 0.26444 0.26667 0.26966 0.27346 0.27791 0.28292 0.28833 0.29412 0.29997 0.30586 0.31143 0.31671 0.32135 0.32519 0.32805 0.32982 0.33035
0.900  0.25589 0.25719 0.25937 0.26231 0.26603 0.27031 0.27520 0.28060 0.28617 0.29194 0.29775 0.30321 0.30834 0.31291 0.31661 0.31943 0.32118 0.32173
0.905  0.24855 0.24982 0.25195 0.25483 0.25846 0.26266 0.26744 0.27270 0.27817 0.28381 0.28939 0.29483 0.29984 0.30423 0.30792 0.31067 0.31238 0.31284
0.910  0.24107 0.24231 0.24437 0.24721 0.25069 0.25485 0.25953 0.26458 0.27000 0.27551 0.28096 0.28626 0.29114 0.29543 0.29903 0.30170 0.30336 0.30384
0.915  0.23344 0.23465 0.23664 0.23943 0.24282 0.24688 0.25144 0.25637 0.26165 0.26692 0.27233 0.27740 0.28216 0.28642 0.28990 0.29248 0.29411 0.29462
0.920  0.22564 0.22683 0.22877 0.23147 0.23478 0.23874 0.24317 0.24797 0.25300 0.25823 0.26339 0.26842 0.27305 0.27718 0.28053 0.28307 0.28465 0.28509
0.925  0.21767 0.21882 0.22071 0.22328 0.22655 0.23037 0.23461 0.23935 0.24424 0.24931 0.25432 0.25920 0.26369 0.26763 0.27094 0.27340 0.27493 0.27538
0.930  0.20950 0.21061 0.21244 0.21493 0.21810 0.22175 0.22591 0.23042 0.23524 0.24015 0.24500 0.24972 0.25406 0.25788 0.26107 0.26345 0.26492 0.26539
0.935  0.20110 0.20218 0.20394 0.20636 0.20941 0.21294 0.21696 0.22132 0.22597 0.23062 0.23539 0.23986 0.24406 0.24782 0.25085 0.25316 0.25460 0.25500
0.940  0.19245 0.19349 0.19519 0.19751 0.20040 0.20385 0.20773 0.21192 0.21631 0.22088 0.22538 0.22977 0.23381 0.23736 0.24033 0.24255 0.24393 0.24434
0.945  0.18351 0.18451 0.18614 0.18837 0.19114 0.19446 0.19817 0.20220 0.20641 0.21079 0.21510 0.21932 0.22318 0.22658 0.22943 0.23155 0.23287 0.23322
0.950  0.17425 0.17520 0.17676 0.17889 0.18154 0.18470 0.18818 0.19202 0.19612 0.20030 0.20442 0.20843 0.21212 0.21536 0.21808 0.22010 0.22135 0.22172
0.955  0.16460 0.16550 0.16698 0.16901 0.17153 0.17447 0.17784 0.18148 0.18538 0.18927 0.19326 0.19700 0.20051 0.20365 0.20618 0.20811 0.20931 0.20962
0.960  0.15449 0.15535 0.15672 0.15863 0.16104 0.16382 0.16700 0.17044 0.17404 0.17778 0.18147 0.18507 0.18838 0.19129 0.19372 0.19554 0.19667 0.19700
0.965  0.14385 0.14463 0.14593 0.14771 0.14998 0.15258 0.15556 0.15878 0.16215 0.16565 0.16910 0.17247 0.17556 0.17828 0.18056 0.18225 0.18330 0.18358
0.970  0.13253 0.13326 0.13446 0.13611 0.13817 0.14062 0.14336 0.14635 0.14948 0.15272 0.15592 0.15897 0.16184 0.16441 0.16651 0.16807 0.16903 0.16927
0.975  0.12036 0.12102 0.12213 0.12363 0.12551 0.12775 0.13021 0.13293 0.13583 0.13873 0.14170 0.14449 0.14710 0.14944 0.15132 0.15276 0.15366 0.15384
0.980  0.10706 0.10765 0.10864 0.10999 0.11166 0.11362 0.11587 0.11829 0.12083 0.12347 0.12608 0.12862 0.13095 0.13299 0.13472 0.13600 0.13679 0.13695
0.985  0.09216 0.09267 0.09352 0.09469 0.09614 0.09783 0.09977 0.10187 0.10406 0.10634 0.10859 0.11078 0.11279 0.11456 0.11604 0.11715 0.11783 0.11799
0.990  0.07473 0.07515 0.07584 0.07679 0.07797 0.07935 0.08092 0.08263 0.08441 0.08627 0.08810 0.08984 0.09148 0.09295 0.09415 0.09503 0.09560 0.09575
0.995  0.05240 0.05269 0.05318 0.05384 0.05467 0.05564 0.05672 0.05792 0.05920 0.06047 0.06179 0.06301 0.06416 0.06519 0.06602 0.06666 0.06705 0.06706
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e030.dat <==
# alpha = +0.20 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99984 0.99984 0.99984 0.99985 0.99985 0.99985 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990
0.015  0.99964 0.99964 0.99965 0.99965 0.99966 0.99967 0.99968 0.99969 0.99970 0.99971 0.99972 0.99973 0.99974 0.99975 0.99976 0.99977 0.99977 0.99977
0.020  0.99936 0.99937 0.99937 0.99938 0.99940 0.99941 0.99943 0.99945 0.99947 0.99949 0.99951 0.99953 0.99955 0.99956 0.99957 0.99958 0.99959 0.99960
0.025  0.99900 0.99901 0.99902 0.99904 0.99906 0.99908 0.99911 0.99914 0.99917 0.99920 0.99923 0.99926 0.99929 0.99931 0.99934 0.99935 0.99936 0.99937
0.030  0.99857 0.99858 0.99859 0.99861 0.99864 0.99868 0.99871 0.99876 0.99880 0.99885 0.99889 0.99894 0.99898 0.99901 0.99904 0.99907 0.99908 0.99909
0.035  0.99805 0.99806 0.99808 0.99811 0.99815 0.99820 0.99825 0.99831 0.99837 0.99843 0.99849 0.99855 0.99861 0.99866 0.99870 0.99873 0.99875 0.99876
0.040  0.99745 0.99747 0.99750 0.99754 0.99759 0.99765 0.99772 0.99779 0.99787 0.99795 0.99803 0.99811 0.99818 0.99825 0.99830 0.99834 0.99837 0.99839
0.045  0.99678 0.99680 0.99684 0.99689 0.99695 0.99703 0.99711 0.99721 0.99730 0.99741 0.99751 0.99761 0.99770 0.99778 0.99785 0.99790 0.99793 0.99787
0.050  0.99602 0.99605 0.99610 0.99616 0.99624 0.99633 0.99644 0.99655 0.99667 0.99680 0.99693 0.99705 0.99716 0.99726 0.99735 0.99741 0.99745 0.99739
0.055  0.99519 0.99523 0.99528 0.99536 0.99545 0.99556 0.99569 0.99583 0.99598 0.99613 0.99628 0.99643 0.99657 0.99669 0.99679 0.99686 0.99691 0.99687
0.060  0.99428 0.99432 0.99439 0.99448 0.99459 0.99472 0.99487 0.99504 0.99522 0.99540 0.99558 0.99575 0.99592 0.99606 0.99618 0.99627 0.99633 0.99629
0.065  0.99330 0.99334 0.99342 0.99352 0.99365 0.99381 0.99399 0.99418 0.99439 0.99460 0.99481 0.99502 0.99521 0.99538 0.99552 0.99562 0.99569 0.99566
0.070  0.99223 0.99228 0.99237 0.99249 0.99265 0.99283 0.99303 0.99326 0.99350 0.99374 0.99399 0.99423 0.99445 0.99465 0.99481 0.99493 0.99500 0.99499
0.075  0.99109 0.99115 0.99125 0.99139 0.99157 0.99177 0.99201 0.99227 0.99254 0.99282 0.99310 0.99338 0.99363 0.99386 0.99404 0.99418 0.99427 0.99426
0.080  0.98987 0.98994 0.99006 0.99022 0.99041 0.99065 0.99091 0.99121 0.99152 0.99184 0.99216 0.99247 0.99276 0.99301 0.99322 0.99338 0.99348 0.99348
0.085  0.98858 0.98866 0.98879 0.98897 0.98919 0.98945 0.98975 0.99008 0.99043 0.99079 0.99116 0.99150 0.99183 0.99212 0.99236 0.99253 0.99264 0.99266
0.090  0.98721 0.98730 0.98744 0.98764 0.98789 0.98819 0.98852 0.98889 0.98929 0.98969 0.99009 0.99048 0.99084 0.99117 0.99143 0.99163 0.99176 0.99178
0.095  0.98577 0.98586 0.98602 0.98625 0.98652 0.98685 0.98723 0.98764 0.98807 0.98852 0.98897 0.98940 0.98980 0.99016 0.99046 0.99068 0.99082 0.99086
0.100  0.98425 0.98436 0.98453 0.98478 0.98509 0.98545 0.98586 0.98632 0.98680 0.98729 0.98779 0.98827 0.98871 0.98911 0.98944 0.98968 0.98983 0.98989
0.105  0.98265 0.98277 0.98297 0.98324 0.98358 0.98398 0.98443 0.98493 0.98546 0.98600 0.98655 0.98708 0.98757 0.98800 0.98836 0.98863 0.98880 0.98886
0.110  0.98099 0.98112 0.98133 0.98163 0.98200 0.98244 0.98294 0.98348 0.98406 0.98465 0.98525 0.98583 0.98637 0.98684 0.98724 0.98753 0.98771 0.98771
0.115  0.97925 0.97939 0.97963 0.97995 0.98035 0.98083 0.98137 0.98197 0.98260 0.98324 0.98390 0.98453 0.98511 0.98562 0.98606 0.98638 0.98658 0.98659
0.120  0.97744 0.97760 0.97785 0.97820 0.97864 0.97916 0.97975 0.98039 0.98108 0.98177 0.98248 0.98317 0.98380 0.98436 0.98483 0.98518 0.98539 0.98542
0.125  0.97556 0.97573 0.97600 0.97638 0.97685 0.97742 0.97805 0.97875 0.97949 0.98025 0.98101 0.98176 0.98244 0.98305 0.98355 0.98393 0.98416 0.98421
0.130  0.97361 0.97379 0.97408 0.97449 0.97500 0.97561 0.97630 0.97704 0.97785 0.97867 0.97948 0.98029 0.98103 0.98168 0.98222 0.98263 0.98288 0.98295
0.135  0.97159 0.97178 0.97210 0.97254 0.97308 0.97374 0.97447 0.97528 0.97614 0.97702 0.97790 0.97876 0.97956 0.98026 0.98085 0.98128 0.98155 0.98163
0.140  0.96949 0.96970 0.97004 0.97051 0.97110 0.97180 0.97259 0.97345 0.97437 0.97532 0.97627 0.97718 0.97804 0.97879 0.97942 0.97989 0.98018 0.98027
0.145  0.96733 0.96756 0.96792 0.96842 0.96905 0.96980 0.97064 0.97156 0.97255 0.97356 0.97457 0.97555 0.97646 0.97727 0.97794 0.97844 0.97875 0.97887
0.150  0.96511 0.96534 0.96573 0.96627 0.96693 0.96773 0.96864 0.96962 0.97066 0.97175 0.97282 0.97387 0.97484 0.97570 0.97642 0.97695 0.97728 0.97733
0.155  0.96281 0.96306 0.96347 0.96405 0.96476 0.96560 0.96657 0.96761 0.96872 0.96987 0.97102 0.97213 0.97316 0.97408 0.97484 0.97541 0.97576 0.97583
0.160  0.96045 0.96072 0.96115 0.96176 0.96251 0.96341 0.96444 0.96554 0.96673 0.96794 0.96916 0.97034 0.97144 0.97241 0.97322 0.97382 0.97419 0.97428
0.165  0.95802 0.95830 0.95877 0.95941 0.96021 0.96116 0.96224 0.96342 0.96467 0.96596 0.96724 0.96850 0.96966 0.97069 0.97154 0.97218 0.97258 0.97269
0.170  0.95553 0.95583 0.95632 0.95700 0.95784 0.95885 0.95999 0.96124 0.96256 0.96392 0.96529 0.96661 0.96783 0.96892 0.96982 0.97049 0.97092 0.97105
0.175  0.95297 0.95329 0.95381 0.95452 0.95542 0.95648 0.95768 0.95900 0.96040 0.96183 0.96327 0.96466 0.96596 0.96710 0.96805 0.96876 0.96921 0.96936
0.180  0.95035 0.95069 0.95123 0.95199 0.95293 0.95404 0.95531 0.95670 0.95817 0.95969 0.96120 0.96266 0.96402 0.96524 0.96624 0.96699 0.96746 0.96754
0.185  0.94767 0.94802 0.94860 0.94939 0.95038 0.95155 0.95289 0.95434 0.95589 0.95749 0.95908 0.96062 0.96205 0.96332 0.96438 0.96517 0.96566 0.96577
0.190  0.94493 0.94530 0.94590 0.94673 0.94777 0.94901 0.95041 0.95193 0.95355 0.95524 0.95691 0.95853 0.96003 0.96136 0.96247 0.96330 0.96381 0.96395
0.195  0.94213 0.94251 0.94314 0.94402 0.94511 0.94640 0.94787 0.94946 0.95117 0.95292 0.95469 0.95638 0.95796 0.95935 0.96051 0.96138 0.96191 0.96208
0.200  0.93926 0.93967 0.94032 0.94124 0.94238 0.94374 0.94528 0.94695 0.94873 0.95057 0.95240 0.95419 0.95584 0.95730 0.95851 0.95941 0.95997 0.96016
0.205  0.93634 0.93676 0.93745 0.93841 0.93960 0.94102 0.94263 0.94438 0.94624 0.94816 0.95008 0.95193 0.95367 0.95519 0.95646 0.95740 0.95800 0.95821
0.210  0.93336 0.93380 0.93452 0.93552 0.93677 0.93825 0.93993 0.94175 0.94370 0.94570 0.94771 0.94964 0.95144 0.95304 0.95437 0.95535 0.95597 0.95612
0.215  0.93032 0.93078 0.93153 0.93257 0.93388 0.93542 0.93717 0.93908 0.94111 0.94320 0.94529 0.94730 0.94918 0.95083 0.95222 0.95326 0.95390 0.95407
0.220  0.92723 0.92771 0.92849 0.92957 0.93092 0.93254 0.93436 0.93635 0.93846 0.94064 0.94282 0.94492 0.94687 0.94860 0.95003 0.95112 0.95178 0.95198
0.225  0.92408 0.92458 0.92539 0.92652 0.92793 0.92960 0.93149 0.93356 0.93577 0.93803 0.94030 0.94248 0.94451 0.94631 0.94780 0.94892 0.94962 0.94985
0.230  0.92088 0.92139 0.92224 0.92341 0.92487 0.92661 0.92858 0.93073 0.93301 0.93536 0.93772 0.94000 0.94211 0.94398 0.94553 0.94669 0.94742 0.94767
0.235  0.91762 0.91816 0.91904 0.92025 0.92177 0.92358 0.92562 0.92785 0.93022 0.93266 0.93510 0.93746 0.93966 0.94160 0.94322 0.94442 0.94517 0.94536
0.240  0.91431 0.91487 0.91578 0.91704 0.91862 0.92049 0.92261 0.92493 0.92738 0.92991 0.93244 0.93489 0.93715 0.93917 0.94085 0.94210 0.94288 0.94310
0.245  0.91095 0.91153 0.91247 0.91378 0.91541 0.91735 0.91955 0.92195 0.92449 0.92712 0.92974 0.93227 0.93462 0.93671 0.93843 0.93974 0.94054 0.94080
0.250  0.90753 0.90813 0.90911 0.91047 0.91216 0.91417 0.91644 0.91893 0.92156 0.92428 0.92699 0.92961 0.93205 0.93420 0.93599 0.93733 0.93816 0.93845
0.255  0.90407 0.90469 0.90571 0.90711 0.90886 0.91093 0.91329 0.91586 0.91858 0.92139 0.92419 0.92691 0.92943 0.93165 0.93350 0.93489 0.93574 0.93597
0.260  0.90056 0.90120 0.90225 0.90370 0.90551 0.90765 0.91008 0.91274 0.91555 0.91843 0.92133 0.92413 0.92675 0.92906 0.93096 0.93240 0.93329 0.93354
0.265  0.89700 0.89766 0.89874 0.90024 0.90211 0.90432 0.90683 0.90955 0.91247 0.91546 0.91845 0.92134 0.92403 0.92640 0.92839 0.92987 0.93078 0.93106
0.270  0.89339 0.89408 0.89519 0.89673 0.89866 0.90094 0.90352 0.90635 0.90935 0.91244 0.91553 0.91851 0.92128 0.92372 0.92576 0.92728 0.92824 0.92855
0.275  0.88974 0.89044 0.89159 0.89318 0.89517 0.89751 0.90018 0.90310 0.90619 0.90938 0.91256 0.91563 0.91848 0.92101 0.92310 0.92467 0.92565 0.92599
0.280  0.88604 0.88677 0.88795 0.88959 0.89162 0.89405 0.89680 0.89980 0.90299 0.90627 0.90955 0.91271 0.91565 0.91825 0.92040 0.92202 0.92302 0.92331
0.285  0.88230 0.88304 0.88426 0.88595 0.88804 0.89054 0.89337 0.89647 0.89975 0.90312 0.90646 0.90972 0.91274 0.91544 0.91766 0.91933 0.92036 0.92067
0.290  0.87851 0.87928 0.88053 0.88226 0.88442 0.88699 0.88990 0.89309 0.89646 0.89990 0.90337 0.90672 0.90982 0.91258 0.91486 0.91658 0.91765 0.91799
0.295  0.87468 0.87547 0.87675 0.87853 0.88076 0.88340 0.88639 0.88966 0.89310 0.89667 0.90024 0.90368 0.90687 0.90970 0.91205 0.91380 0.91489 0.91527
0.300  0.87080 0.87161 0.87293 0.87476 0.87705 0.87977 0.88284 0.88617 0.88974 0.89340 0.89706 0.90059 0.90388 0.90678 0.90919 0.91098 0.91210 0.91243
0.305  0.86689 0.86772 0.86908 0.87096 0.87331 0.87609 0.87924 0.88267 0.88633 0.89009 0.89385 0.89746 0.90083 0.90381 0.90628 0.90813 0.90928 0.90963
0.310  0.86294 0.86379 0.86518 0.86711 0.86953 0.87238 0.87559 0.87913 0.88288 0.88674 0.89055 0.89427 0.89773 0.90078 0.90332 0.90523 0.90641 0.90679
0.315  0.85894 0.85981 0.86124 0.86322 0.86570 0.86861 0.87192 0.87555 0.87939 0.88331 0.88726 0.89108 0.89461 0.89775 0.90034 0.90228 0.90349 0.90391
0.320  0.85491 0.85580 0.85727 0.85930 0.86184 0.86481 0.86821 0.87193 0.87583 0.87988 0.88393 0.88784 0.89146 0.89467 0.89732 0.89931 0.90055 0.90091
0.325  0.85084 0.85175 0.85326 0.85533 0.85793 0.86098 0.86446 0.86827 0.87227 0.87642 0.88056 0.88456 0.88826 0.89155 0.89427 0.89630 0.89756 0.89796
0.330  0.84673 0.84766 0.84921 0.85133 0.85397 0.85711 0.86068 0.86454 0.86867 0.87292 0.87715 0.88120 0.88500 0.88836 0.89115 0.89325 0.89454 0.89497
0.335  0.84259 0.84354 0.84512 0.84729 0.85000 0.85321 0.85686 0.86081 0.86503 0.86937 0.87367 0.87785 0.88173 0.88517 0.88802 0.89015 0.89147 0.89193
0.340  0.83841 0.83939 0.84100 0.84322 0.84599 0.84927 0.85297 0.85704 0.86136 0.86575 0.87019 0.87447 0.87843 0.88194 0.88485 0.88702 0.88838 0.88878
0.345  0.83419 0.83519 0.83684 0.83911 0.84194 0.84530 0.84908 0.85324 0.85764 0.86214 0.86667 0.87104 0.87509 0.87866 0.88164 0.88386 0.88524 0.88568
0.350  0.82995 0.83097 0.83265 0.83495 0.83786 0.84129 0.84515 0.84940 0.85386 0.85849 0.86312 0.86753 0.87167 0.87533 0.87836 0.88064 0.88206 0.88253
0.355  0.82567 0.82671 0.82843 0.83078 0.83375 0.83722 0.84119 0.84552 0.85008 0.85481 0.85948 0.86403 0.86826 0.87200 0.87509 0.87741 0.87885 0.87927
0.360  0.82135 0.82242 0.82417 0.82657 0.82960 0.83314 0.83720 0.84158 0.84627 0.85109 0.85586 0.86050 0.86481 0.86862 0.87177 0.87413 0.87560 0.87605
0.365  0.81701 0.81809 0.81988 0.82233 0.82542 0.82904 0.83317 0.83764 0.84243 0.84730 0.85220 0.85694 0.86132 0.86519 0.86841 0.87082 0.87231 0.87280
0.370  0.81263 0.81374 0.81556 0.81806 0.82121 0.82490 0.82910 0.83367 0.83854 0.84351 0.84851 0.85328 0.85775 0.86171 0.86499 0.86745 0.86898 0.86950
0.375  0.80822 0.80936 0.81121 0.81376 0.81694 0.82073 0.82498 0.82967 0.83458 0.83970 0.84477 0.84965 0.85420 0.85823 0.86157 0.86407 0.86563 0.86609
0.380  0.80379 0.80494 0.80682 0.80943 0.81267 0.81653 0.82086 0.82563 0.83065 0.83585 0.84097 0.84598 0.85062 0.85471 0.85811 0.86065 0.86223 0.86273
0.385  0.79932 0.80050 0.80241 0.80507 0.80837 0.81229 0.81671 0.82154 0.82667 0.83191 0.83718 0.84228 0.84698 0.85112 0.85458 0.85719 0.85879 0.85933
0.390  0.79483 0.79603 0.79797 0.80068 0.80404 0.80802 0.81253 0.81742 0.82267 0.82799 0.83336 0.83848 0.84329 0.84754 0.85105 0.85368 0.85532 0.85589
0.395  0.79031 0.79153 0.79351 0.79626 0.79968 0.80371 0.80831 0.81330 0.81862 0.82405 0.82950 0.83471 0.83960 0.84392 0.84749 0.85016 0.85182 0.85234
0.400  0.78577 0.78700 0.78902 0.79181 0.79530 0.79939 0.80407 0.80914 0.81451 0.82007 0.82556 0.83091 0.83588 0.84026 0.84388 0.84660 0.84829 0.84883
0.405  0.78120 0.78245 0.78450 0.78732 0.79088 0.79505 0.79976 0.80496 0.81041 0.81606 0.82165 0.82708 0.83206 0.83652 0.84021 0.84298 0.84470 0.84529
0.410  0.77660 0.77788 0.77996 0.78282 0.78644 0.79068 0.79546 0.80074 0.80629 0.81197 0.81770 0.82315 0.82827 0.83280 0.83655 0.83935 0.84110 0.84163
0.415  0.77198 0.77327 0.77539 0.77830 0.78196 0.78628 0.79114 0.79645 0.80213 0.80790 0.81371 0.81926 0.82446 0.82905 0.83285 0.83569 0.83746 0.83802
0.420  0.76733 0.76865 0.77080 0.77375 0.77745 0.78185 0.78680 0.79218 0.79789 0.80380 0.80964 0.81533 0.82060 0.82523 0.82907 0.83198 0.83378 0.83437
0.425  0.76266 0.76399 0.76618 0.76918 0.77293 0.77736 0.78242 0.78789 0.79367 0.79968 0.80560 0.81137 0.81666 0.82139 0.82530 0.82824 0.83005 0.83061
0.430  0.75797 0.75931 0.76154 0.76458 0.76839 0.77288 0.77801 0.78356 0.78943 0.79546 0.80153 0.80732 0.81274 0.81754 0.82150 0.82447 0.82632 0.82689
0.435  0.75325 0.75462 0.75687 0.75996 0.76383 0.76838 0.77353 0.77921 0.78517 0.79128 0.79743 0.80330 0.80880 0.81365 0.81767 0.82067 0.82253 0.82314
0.440  0.74852 0.74990 0.75218 0.75532 0.75924 0.76386 0.76908 0.77478 0.78087 0.78707 0.79323 0.79925 0.80480 0.80967 0.81375 0.81680 0.81871 0.81936
0.445  0.74376 0.74516 0.74746 0.75065 0.75463 0.75931 0.76461 0.77038 0.77649 0.78283 0.78908 0.79516 0.80074 0.80573 0.80986 0.81295 0.81486 0.81546
0.450  0.73898 0.74040 0.74273 0.74595 0.74999 0.75474 0.76010 0.76595 0.77214 0.77849 0.78489 0.79098 0.79671 0.80175 0.80592 0.80905 0.81099 0.81161
0.455  0.73418 0.73562 0.73798 0.74123 0.74529 0.75014 0.75558 0.76150 0.76777 0.77420 0.78068 0.78685 0.79263 0.79771 0.80191 0.80510 0.80706 0.80772
0.460  0.72936 0.73082 0.73321 0.73650 0.74062 0.74548 0.75097 0.75702 0.76337 0.76988 0.77637 0.78269 0.78846 0.79363 0.79792 0.80112 0.80311 0.80372
0.465  0.72452 0.72600 0.72842 0.73175 0.73592 0.74084 0.74640 0.75246 0.75892 0.76554 0.77210 0.77847 0.78433 0.78956 0.79389 0.79713 0.79913 0.79977
0.470  0.71967 0.72116 0.72361 0.72698 0.73120 0.73618 0.74180 0.74794 0.75442 0.76109 0.76780 0.77418 0.78017 0.78545 0.78982 0.79309 0.79512 0.79579
0.475  0.71479 0.71630 0.71878 0.72219 0.72646 0.73149 0.73719 0.74339 0.74995 0.75669 0.76346 0.76993 0.77597 0.78126 0.78568 0.78900 0.79106 0.79168
0.480  0.70990 0.71143 0.71393 0.71738 0.72170 0.72679 0.73255 0.73882 0.74546 0.75227 0.75904 0.76565 0.77168 0.77709 0.78156 0.78490 0.78698 0.78764
0.485  0.70499 0.70653 0.70907 0.71255 0.71692 0.72206 0.72788 0.73422 0.74094 0.74782 0.75467 0.76125 0.76744 0.77289 0.77740 0.78078 0.78287 0.78355
0.490  0.70006 0.70162 0.70418 0.70771 0.71211 0.71726 0.72314 0.72954 0.73631 0.74331 0.75026 0.75692 0.76316 0.76860 0.77316 0.77658 0.77870 0.77943
0.495  0.69512 0.69669 0.69928 0.70283 0.70725 0.71250 0.71843 0.72490 0.73175 0.73876 0.74575 0.75255 0.75877 0.76434 0.76895 0.77239 0.77453 0.77520
0.500  0.69015 0.69175 0.69436 0.69792 0.70242 0.70772 0.71371 0.72024 0.72716 0.73424 0.74129 0.74816 0.75444 0.76006 0.76469 0.76817 0.77032 0.77102
0.505  0.68518 0.68679 0.68940 0.69302 0.69756 0.70292 0.70897 0.71556 0.72254 0.72969 0.73681 0.74365 0.75007 0.75573 0.76036 0.76389 0.76607 0.76680
0.510  0.68019 0.68181 0.68445 0.68811 0.69269 0.69810 0.70420 0.71082 0.71782 0.72509 0.73230 0.73921 0.74567 0.75132 0.75605 0.75959 0.76179 0.76247
0.515  0.67518 0.67681 0.67948 0.68318 0.68780 0.69325 0.69935 0.70606 0.71316 0.72043 0.72767 0.73473 0.74117 0.74694 0.75171 0.75527 0.75748 0.75819
0.520  0.67016 0.67179 0.67450 0.67823 0.68289 0.68833 0.69454 0.70131 0.70847 0.71581 0.72311 0.73013 0.73673 0.74253 0.74733 0.75091 0.75314 0.75388
0.525  0.66512 0.66677 0.66950 0.67326 0.67796 0.68346 0.68972 0.69655 0.70377 0.71117 0.71853 0.72560 0.73224 0.73802 0.74287 0.74650 0.74876 0.74945
0.530  0.66007 0.66173 0.66449 0.66828 0.67297 0.67856 0.68488 0.69176 0.69901 0.70645 0.71391 0.72105 0.72765 0.73356 0.73844 0.74209 0.74435 0.74507
0.535  0.65500 0.65668 0.65946 0.66328 0.66801 0.67365 0.68001 0.68687 0.69420 0.70171 0.70918 0.71646 0.72311 0.72906 0.73397 0.73764 0.73991 0.74066
0.540  0.64992 0.65162 0.65442 0.65822 0.66304 0.66872 0.67505 0.68204 0.68943 0.69699 0.70452 0.71176 0.71855 0.72451 0.72941 0.73312 0.73543 0.73614
0.545  0.64483 0.64654 0.64936 0.65320 0.65805 0.66376 0.67016 0.67720 0.68463 0.69225 0.69983 0.70712 0.71394 0.71990 0.72488 0.72861 0.73093 0.73166
0.550  0.63972 0.64144 0.64429 0.64815 0.65304 0.65873 0.66524 0.67233 0.67981 0.68739 0.69511 0.70246 0.70925 0.71531 0.72032 0.72407 0.72639 0.72715
0.555  0.63460 0.63634 0.63920 0.64310 0.64802 0.65375 0.66030 0.66743 0.67488 0.68260 0.69029 0.69774 0.70459 0.71069 0.71567 0.71945 0.72180 0.72261
0.560  0.62947 0.63122 0.63408 0.63802 0.64297 0.64875 0.65534 0.66244 0.67002 0.67779 0.68553 0.69295 0.69991 0.70597 0.71105 0.71485 0.71721 0.71796
0.565  0.62432 0.62609 0.62895 0.63294 0.63786 0.64374 0.65029 0.65751 0.66515 0.67296 0.68074 0.68821 0.69512 0.70130 0.70640 0.71021 0.71258 0.71335
0.570  0.61917 0.62094 0.62383 0.62784 0.63279 0.63870 0.64530 0.65257 0.66024 0.66801 0.67582 0.68343 0.69038 0.69659 0.70171 0.70554 0.70791 0.70871
0.575  0.61400 0.61578 0.61869 0.62272 0.62771 0.63365 0.64029 0.64760 0.65522 0.66313 0.67098 0.67854 0.68562 0.69177 0.69694 0.70080 0.70320 0.70396
0.580  0.60882 0.61061 0.61353 0.61758 0.62261 0.62852 0.63526 0.64252 0.65028 0.65822 0.66612 0.67371 0.68078 0.68701 0.69220 0.69607 0.69847 0.69925
0.585  0.60362 0.60543 0.60837 0.61240 0.61749 0.62343 0.63021 0.63751 0.64531 0.65330 0.66123 0.66886 0.67591 0.68222 0.68742 0.69130 0.69371 0.69451
0.590  0.59842 0.60023 0.60319 0.60724 0.61236 0.61834 0.62506 0.63249 0.64032 0.64824 0.65621 0.66397 0.67106 0.67737 0.68254 0.68646 0.68889 0.68966
0.595  0.59320 0.59502 0.59800 0.60207 0.60715 0.61322 0.61999 0.62744 0.63521 0.64327 0.65127 0.65897 0.66618 0.67245 0.67770 0.68163 0.68407 0.68485
0.600  0.58797 0.58979 0.59279 0.59688 0.60199 0.60809 0.61489 0.62236 0.63018 0.63827 0.64631 0.65404 0.66118 0.66756 0.67283 0.67677 0.67921 0.68001
0.605  0.58273 0.58455 0.58757 0.59169 0.59682 0.60289 0.60977 0.61719 0.62513 0.63325 0.64132 0.64907 0.65624 0.66264 0.66786 0.67183 0.67429 0.67506
0.610  0.57748 0.57931 0.58234 0.58647 0.59163 0.59770 0.60463 0.61209 0.62005 0.62810 0.63620 0.64398 0.65127 0.65762 0.66293 0.66690 0.66936 0.67015
0.615  0.57222 0.57405 0.57706 0.58125 0.58642 0.59252 0.59939 0.60696 0.61485 0.62303 0.63116 0.63897 0.64619 0.65264 0.65796 0.66194 0.66441 0.66521
0.620  0.56694 0.56878 0.57180 0.57600 0.58120 0.58732 0.59422 0.60181 0.60973 0.61794 0.62610 0.63393 0.64116 0.64763 0.65295 0.65693 0.65940 0.66016
0.625  0.56165 0.56350 0.56653 0.57070 0.57596 0.58211 0.58903 0.59655 0.60459 0.61283 0.62089 0.62884 0.63611 0.64250 0.64787 0.65187 0.65436 0.65515
0.630  0.55636 0.55821 0.56125 0.56543 0.57065 0.57687 0.58382 0.59136 0.59943 0.60758 0.61577 0.62365 0.63102 0.63743 0.64280 0.64681 0.64930 0.65010
0.635  0.55104 0.55291 0.55596 0.56015 0.56539 0.57155 0.57859 0.58616 0.59414 0.60242 0.61063 0.61852 0.62581 0.63233 0.63770 0.64171 0.64419 0.64503
0.640  0.54572 0.54759 0.55065 0.55485 0.56011 0.56629 0.57326 0.58094 0.58894 0.59723 0.60546 0.61336 0.62067 0.62718 0.63250 0.63654 0.63904 0.63983
0.645  0.54039 0.54226 0.54533 0.54955 0.55481 0.56101 0.56799 0.57568 0.58371 0.59201 0.60015 0.60807 0.61549 0.62194 0.62734 0.63137 0.63387 0.63468
0.650  0.53504 0.53692 0.54000 0.54422 0.54950 0.55571 0.56271 0.57032 0.57846 0.58666 0.59493 0.60286 0.61019 0.61674 0.62214 0.62617 0.62867 0.62950
0.655  0.52968 0.53156 0.53465 0.53888 0.54417 0.55039 0.55741 0.56504 0.57307 0.58140 0.58968 0.59762 0.60495 0.61150 0.61684 0.62089 0.62341 0.62420
0.660  0.52431 0.52620 0.52928 0.53352 0.53876 0.54503 0.55209 0.55973 0.56777 0.57612 0.58438 0.59234 0.59968 0.60615 0.61157 0.61562 0.61813 0.61894
0.665  0.51893 0.52082 0.52389 0.52810 0.53340 0.53963 0.54665 0.55439 0.56245 0.57077 0.57898 0.58693 0.59437 0.60085 0.60627 0.61031 0.61281 0.61365
0.670  0.51354 0.51542 0.51848 0.52272 0.52802 0.53426 0.54129 0.54894 0.55711 0.56535 0.57364 0.58160 0.58895 0.59552 0.60092 0.60494 0.60745 0.60824
0.675  0.50813 0.51001 0.51308 0.51733 0.52263 0.52888 0.53591 0.54356 0.55162 0.55998 0.56828 0.57624 0.58358 0.59006 0.59549 0.59955 0.60206 0.60287
0.680  0.50271 0.50457 0.50766 0.51191 0.51722 0.52347 0.53051 0.53817 0.54623 0.55459 0.56277 0.57073 0.57819 0.58466 0.59008 0.59413 0.59663 0.59746
0.685  0.49727 0.49914 0.50223 0.50648 0.51179 0.51805 0.52509 0.53275 0.54081 0.54905 0.55735 0.56530 0.57266 0.57922 0.58463 0.58867 0.59117 0.59194
0.690  0.49182 0.49369 0.49679 0.50104 0.50634 0.51252 0.51955 0.52720 0.53537 0.54361 0.55189 0.55985 0.56719 0.57375 0.57908 0.58314 0.58565 0.58645
0.695  0.48636 0.48823 0.49132 0.49557 0.50081 0.50706 0.51409 0.52173 0.52978 0.53814 0.54641 0.55435 0.56169 0.56815 0.57356 0.57760 0.58011 0.58092
0.700  0.48088 0.48275 0.48585 0.49004 0.49534 0.50158 0.50860 0.51624 0.52429 0.53263 0.54079 0.54873 0.55605 0.56260 0.56800 0.57203 0.57452 0.57536
0.705  0.47539 0.47726 0.48035 0.48454 0.48984 0.49607 0.50309 0.51073 0.51876 0.52698 0.53524 0.54317 0.55048 0.55702 0.56233 0.56637 0.56888 0.56967
0.710  0.46988 0.47175 0.47484 0.47903 0.48432 0.49055 0.49755 0.50518 0.51321 0.52142 0.52967 0.53758 0.54488 0.55131 0.55670 0.56073 0.56322 0.56403
0.715  0.46435 0.46623 0.46930 0.47350 0.47878 0.48492 0.49191 0.49951 0.50752 0.51583 0.52404 0.53184 0.53924 0.54565 0.55102 0.55503 0.55751 0.55834
0.720  0.45881 0.46069 0.46373 0.46795 0.47322 0.47935 0.48633 0.49392 0.50192 0.51020 0.51830 0.52618 0.53346 0.53996 0.54530 0.54928 0.55175 0.55253
0.725  0.45326 0.45513 0.45816 0.46238 0.46757 0.47376 0.48073 0.48831 0.49629 0.50443 0.51263 0.52049 0.52774 0.53420 0.53948 0.54347 0.54595 0.54675
0.730  0.44769 0.44956 0.45258 0.45679 0.46197 0.46815 0.47510 0.48266 0.49062 0.49874 0.50692 0.51475 0.52198 0.52834 0.53367 0.53765 0.54012 0.54093
0.735  0.44210 0.44396 0.44699 0.45118 0.45635 0.46252 0.46935 0.47688 0.48483 0.49303 0.50106 0.50887 0.51608 0.52252 0.52783 0.53179 0.53424 0.53499
0.740  0.43649 0.43835 0.44137 0.44549 0.45071 0.45684 0.46367 0.47118 0.47908 0.48727 0.49528 0.50306 0.51025 0.51666 0.52187 0.52583 0.52829 0.52908
0.745  0.43087 0.43272 0.43573 0.43984 0.44504 0.45108 0.45797 0.46545 0.47333 0.48137 0.48946 0.49722 0.50437 0.51067 0.51594 0.51988 0.52232 0.52312
0.750  0.42522 0.42705 0.43007 0.43417 0.43935 0.44537 0.45224 0.45969 0.46754 0.47555 0.48360 0.49121 0.49845 0.50472 0.50996 0.51387 0.51630 0.51704
0.755  0.41956 0.42137 0.42438 0.42847 0.43356 0.43963 0.44647 0.45379 0.46165 0.46969 0.47759 0.48529 0.49238 0.49872 0.50391 0.50778 0.51020 0.51098
0.760  0.41387 0.41567 0.41868 0.42275 0.42782 0.43387 0.44058 0.44796 0.45574 0.46377 0.47166 0.47932 0.48637 0.49258 0.49779 0.50168 0.50409 0.50487
0.765  0.40816 0.40996 0.41292 0.41701 0.42206 0.42807 0.43475 0.44211 0.44984 0.45774 0.46569 0.47330 0.48032 0.48650 0.49167 0.49553 0.49792 0.49864
0.770  0.40243 0.40422 0.40715 0.41123 0.41626 0.42216 0.42890 0.43621 0.44391 0.45177 0.45964 0.46713 0.47412 0.48036 0.48550 0.48932 0.49169 0.49243
0.775  0.39668 0.39846 0.40137 0.40540 0.41044 0.41631 0.42301 0.43028 0.43790 0.44576 0.45349 0.46103 0.46797 0.47417 0.47920 0.48303 0.48539 0.48617
0.780  0.39090 0.39267 0.39557 0.39955 0.40459 0.41043 0.41708 0.42421 0.43182 0.43958 0.44740 0.45488 0.46177 0.46784 0.47292 0.47672 0.47907 0.47985
0.785  0.38509 0.38685 0.38974 0.39369 0.39863 0.40451 0.41103 0.41821 0.42577 0.43349 0.44125 0.44856 0.45552 0.46155 0.46660 0.47035 0.47268 0.47339
0.790  0.37926 0.38101 0.38388 0.38781 0.39271 0.39855 0.40504 0.41217 0.41968 0.42735 0.43493 0.44231 0.44912 0.45520 0.46013 0.46388 0.46621 0.46696
0.795  0.37339 0.37513 0.37798 0.38189 0.38676 0.39248 0.39901 0.40609 0.41352 0.42116 0.42869 0.43601 0.44277 0.44871 0.45369 0.45740 0.45970 0.46047
0.800  0.36750 0.36923 0.37206 0.37594 0.38078 0.38645 0.39293 0.39986 0.40726 0.41480 0.42239 0.42966 0.43636 0.44225 0.44718 0.45086 0.45314 0.45383
0.805  0.36158 0.36329 0.36610 0.36995 0.37476 0.38039 0.38679 0.39369 0.40103 0.40852 0.41604 0.42314 0.42979 0.43573 0.44061 0.44425 0.44650 0.44721
0.810  0.35562 0.35732 0.36011 0.36393 0.36870 0.37429 0.38057 0.38748 0.39476 0.40218 0.40952 0.41668 0.42326 0.42914 0.43392 0.43754 0.43978 0.44052
0.815  0.34963 0.35132 0.35404 0.35781 0.36252 0.36814 0.37437 0.38122 0.38842 0.39579 0.40307 0.41015 0.41668 0.42241 0.42722 0.43081 0.43303 0.43369
0.820  0.34361 0.34527 0.34797 0.35171 0.35638 0.36192 0.36812 0.37480 0.38194 0.38923 0.39655 0.40355 0.41002 0.41570 0.42045 0.42400 0.42619 0.42687
0.825  0.33754 0.33917 0.34187 0.34557 0.35020 0.35563 0.36182 0.36844 0.37551 0.38272 0.38996 0.39680 0.40320 0.40892 0.41355 0.41707 0.41925 0.41997
0.830  0.33143 0.33305 0.33572 0.33939 0.34397 0.34934 0.35538 0.36203 0.36903 0.37616 0.38322 0.39009 0.39642 0.40200 0.40664 0.41012 0.41227 0.41292
0.835  0.32528 0.32688 0.32953 0.33316 0.33769 0.34301 0.34898 0.35556 0.36246 0.36953 0.37651 0.38330 0.38955 0.39505 0.39965 0.40308 0.40521 0.40586
0.840  0.31909 0.32067 0.32329 0.32688 0.33136 0.33662 0.34252 0.34901 0.35575 0.36272 0.36973 0.37633 0.38260 0.38804 0.39258 0.39597 0.39806 0.39872
0.845  0.31285 0.31441 0.31700 0.32055 0.32495 0.33017 0.33601 0.34233 0.34908 0.35597 0.36277 0.36940 0.37551 0.38095 0.38537 0.38873 0.39081 0.39143
0.850  0.30655 0.30810 0.31066 0.31410 0.31846 0.32358 0.32943 0.33567 0.34234 0.34913 0.35585 0.36239 0.36841 0.37370 0.37813 0.38144 0.38349 0.38411
0.855  0.30020 0.30173 0.30426 0.30766 0.31196 0.31701 0.32269 0.32894 0.33551 0.34221 0.34884 0.35529 0.36122 0.36644 0.37081 0.37406 0.37607 0.37670
0.860  0.29379 0.29531 0.29779 0.30116 0.30540 0.31038 0.31597 0.32214 0.32851 0.33511 0.34175 0.34800 0.35385 0.35908 0.36337 0.36654 0.36853 0.36920
0.865  0.28733 0.28882 0.29123 0.29459 0.29877 0.30368 0.30919 0.31516 0.32154 0.32804 0.33447 0.34073 0.34649 0.35162 0.35580 0.35896 0.36092 0.36152
0.870  0.28080 0.28227 0.28465 0.28795 0.29206 0.29689 0.30232 0.30820 0.31448 0.32087 0.32720 0.33335 0.33902 0.34399 0.34816 0.35127 0.35319 0.35380
0.875  0.27420 0.27565 0.27798 0.28123 0.28527 0.28995 0.29536 0.30115 0.30732 0.31360 0.31983 0.32587 0.33144 0.33633 0.34042 0.34347 0.34535 0.34597
0.880  0.26753 0.26895 0.27125 0.27444 0.27835 0.28301 0.28824 0.29401 0.29997 0.30614 0.31235 0.31819 0.32366 0.32855 0.33250 0.33551 0.33738 0.33794
0.885  0.26077 0.26217 0.26443 0.26755 0.27140 0.27597 0.28111 0.28667 0.29262 0.29867 0.30466 0.31049 0.31586 0.32057 0.32452 0.32746 0.32928 0.32986
0.890  0.25393 0.25530 0.25751 0.26053 0.26435 0.26884 0.27388 0.27933 0.28516 0.29109 0.29696 0.30267 0.30792 0.31253 0.31640 0.31928 0.32105 0.32164
0.895  0.24700 0.24831 0.25051 0.25346 0.25721 0.26160 0.26653 0.27187 0.27757 0.28334 0.28913 0.29462 0.29980 0.30436 0.30814 0.31094 0.31268 0.31320
0.900  0.23997 0.24125 0.24340 0.24629 0.24995 0.25417 0.25898 0.26429 0.26977 0.27545 0.28114 0.28652 0.29155 0.29603 0.29967 0.30243 0.30414 0.30468
0.905  0.23282 0.23408 0.23617 0.23900 0.24256 0.24669 0.25139 0.25655 0.26192 0.26747 0.27294 0.27828 0.28318 0.28749 0.29110 0.29379 0.29545 0.29592
0.910  0.22556 0.22678 0.22880 0.23158 0.23500 0.23908 0.24367 0.24863 0.25393 0.25933 0.26467 0.26986 0.27464 0.27883 0.28234 0.28496 0.28657 0.28705
0.915  0.21816 0.21935 0.22130 0.22402 0.22735 0.23133 0.23579 0.24062 0.24577 0.25094 0.25622 0.26118 0.26583 0.26998 0.27338 0.27590 0.27748 0.27798
0.920  0.21062 0.21178 0.21367 0.21632 0.21955 0.22341 0.22774 0.23244 0.23735 0.24245 0.24749 0.25240 0.25691 0.26093 0.26419 0.26667 0.26821 0.26864
0.925  0.20292 0.20404 0.20588 0.20839 0.21158 0.21531 0.21944 0.22406 0.22883 0.23377 0.23865 0.24340 0.24777 0.25160 0.25481 0.25721 0.25869 0.25913
0.930  0.19504 0.19613 0.19791 0.20034 0.20342 0.20697 0.21102 0.21540 0.22009 0.22486 0.22958 0.23416 0.23838 0.24208 0.24518 0.24749 0.24891 0.24937
0.935  0.18697 0.18801 0.18973 0.19207 0.19504 0.19846 0.20237 0.20660 0.21111 0.21563 0.22025 0.22459 0.22866 0.23230 0.23523 0.23747 0.23885 0.23925
0.940  0.17867 0.17967 0.18132 0.18357 0.18637 0.18972 0.19347 0.19753 0.20179 0.20620 0.21056 0.21481 0.21871 0.22214 0.22501 0.22715 0.22848 0.22889
0.945  0.17011 0.17108 0.17266 0.17481 0.17749 0.18069 0.18428 0.18817 0.19224 0.19646 0.20064 0.20470 0.20843 0.21170 0.21445 0.21650 0.21776 0.21810
0.950  0.16127 0.16219 0.16369 0.16574 0.16830 0.17134 0.17470 0.17840 0.18235 0.18637 0.19034 0.19420 0.19775 0.20087 0.20348 0.20542 0.20662 0.20698
0.955  0.15208 0.15295 0.15437 0.15632 0.15874 0.16158 0.16481 0.16831 0.17206 0.17579 0.17963 0.18322 0.18659 0.18959 0.19202 0.19387 0.19502 0.19533
0.960  0.14249 0.14331 0.14462 0.14645 0.14876 0.15143 0.15447 0.15777 0.16122 0.16481 0.16834 0.17179 0.17495 0.17773 0.18006 0.18180 0.18287 0.18319
0.965  0.13242 0.13316 0.13441 0.13611 0.13827 0.14076 0.14360 0.14668 0.14990 0.15324 0.15654 0.15975 0.16270 0.16529 0.16746 0.16908 0.17008 0.17034
0.970  0.12175 0.12244 0.12359 0.12516 0.12711 0.12945 0.13205 0.13490 0.13788 0.14096 0.14400 0.14691 0.14964 0.15207 0.15407 0.15555 0.15647 0.15670
0.975  0.11032 0.11094 0.11199 0.11342 0.11519 0.11732 0.11965 0.12223 0.12498 0.12773 0.13055 0.13319 0.13566 0.13788 0.13966 0.14102 0.14187 0.14205
0.980  0.09788 0.09844 0.09937 0.10064 0.10222 0.10407 0.10619 0.10848 0.11088 0.11337 0.11582 0.11822 0.12042 0.12235 0.12397 0.12518 0.12593 0.12608
0.985  0.08401 0.08449 0.08529 0.08638 0.08774 0.08933 0.09115 0.09312 0.09518 0.09732 0.09944 0.10149 0.10338 0.10504 0.10643 0.10747 0.10811 0.10826
0.990  0.06788 0.06827 0.06892 0.06980 0.07090 0.07219 0.07366 0.07525 0.07692 0.07865 0.08036 0.08199 0.08352 0.08488 0.08600 0.08683 0.08736 0.08749
0.995  0.04737 0.04764 0.04809 0.04871 0.04948 0.05037 0.05138 0.05248 0.05367 0.05485 0.05606 0.05720 0.05826 0.05922 0.05999 0.06058 0.06094 0.06095
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e040.dat <==
# alpha = +0.20 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99983 0.99983 0.99984 0.99984 0.99984 0.99985 0.99985 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989 0.99990
0.015  0.99962 0.99963 0.99963 0.99964 0.99964 0.99965 0.99966 0.99968 0.99969 0.99970 0.99971 0.99972 0.99973 0.99974 0.99975 0.99976 0.99976 0.99976
0.020  0.99933 0.99934 0.99934 0.99936 0.99937 0.99938 0.99940 0.99942 0.99944 0.99947 0.99949 0.99951 0.99953 0.99954 0.99956 0.99957 0.99957 0.99958
0.025  0.99896 0.99896 0.99898 0.99899 0.99901 0.99904 0.99907 0.99910 0.99913 0.99916 0.99920 0.99923 0.99926 0.99929 0.99931 0.99933 0.99934 0.99934
0.030  0.99850 0.99851 0.99853 0.99855 0.99858 0.99862 0.99866 0.99870 0.99875 0.99880 0.99885 0.99889 0.99894 0.99897 0.99900 0.99903 0.99904 0.99906
0.035  0.99796 0.99797 0.99799 0.99803 0.99807 0.99812 0.99817 0.99823 0.99830 0.99836 0.99843 0.99849 0.99855 0.99860 0.99865 0.99868 0.99870 0.99871
0.040  0.99733 0.99735 0.99738 0.99742 0.99748 0.99754 0.99761 0.99769 0.99778 0.99786 0.99795 0.99803 0.99811 0.99818 0.99823 0.99827 0.99830 0.99832
0.045  0.99663 0.99665 0.99669 0.99674 0.99681 0.99689 0.99698 0.99708 0.99719 0.99730 0.99741 0.99751 0.99761 0.99769 0.99776 0.99782 0.99785 0.99780
0.050  0.99584 0.99587 0.99591 0.99598 0.99607 0.99616 0.99628 0.99640 0.99653 0.99666 0.99680 0.99693 0.99705 0.99715 0.99724 0.99731 0.99735 0.99730
0.055  0.99496 0.99500 0.99506 0.99514 0.99524 0.99536 0.99550 0.99565 0.99580 0.99597 0.99613 0.99628 0.99643 0.99656 0.99666 0.99674 0.99679 0.99675
0.060  0.99401 0.99405 0.99412 0.99422 0.99434 0.99448 0.99464 0.99482 0.99501 0.99520 0.99539 0.99558 0.99575 0.99590 0.99603 0.99612 0.99618 0.99615
0.065  0.99298 0.99303 0.99311 0.99322 0.99336 0.99353 0.99372 0.99393 0.99415 0.99437 0.99460 0.99481 0.99502 0.99519 0.99534 0.99545 0.99552 0.99550
0.070  0.99186 0.99192 0.99202 0.99215 0.99231 0.99250 0.99272 0.99296 0.99322 0.99348 0.99374 0.99399 0.99422 0.99443 0.99460 0.99473 0.99480 0.99480
0.075  0.99067 0.99073 0.99084 0.99099 0.99118 0.99140 0.99165 0.99193 0.99222 0.99252 0.99282 0.99310 0.99337 0.99361 0.99380 0.99395 0.99404 0.99404
0.080  0.98939 0.98947 0.98959 0.98976 0.98997 0.99023 0.99051 0.99082 0.99115 0.99149 0.99183 0.99216 0.99246 0.99273 0.99295 0.99312 0.99322 0.99323
0.085  0.98804 0.98812 0.98826 0.98845 0.98869 0.98898 0.98930 0.98965 0.99002 0.99040 0.99079 0.99116 0.99149 0.99180 0.99205 0.99224 0.99235 0.99237
0.090  0.98661 0.98670 0.98686 0.98707 0.98734 0.98766 0.98801 0.98841 0.98882 0.98925 0.98968 0.99009 0.99047 0.99081 0.99109 0.99130 0.99143 0.99146
0.095  0.98509 0.98520 0.98537 0.98561 0.98591 0.98626 0.98666 0.98710 0.98756 0.98803 0.98851 0.98897 0.98939 0.98977 0.99008 0.99031 0.99046 0.99050
0.100  0.98350 0.98362 0.98381 0.98407 0.98440 0.98479 0.98523 0.98572 0.98623 0.98675 0.98728 0.98779 0.98825 0.98867 0.98901 0.98927 0.98943 0.98949
0.105  0.98184 0.98197 0.98218 0.98247 0.98283 0.98326 0.98374 0.98427 0.98483 0.98541 0.98599 0.98655 0.98706 0.98752 0.98790 0.98818 0.98835 0.98842
0.110  0.98009 0.98023 0.98046 0.98078 0.98118 0.98165 0.98218 0.98276 0.98337 0.98400 0.98464 0.98525 0.98581 0.98631 0.98673 0.98703 0.98723 0.98723
0.115  0.97828 0.97843 0.97868 0.97902 0.97946 0.97997 0.98055 0.98118 0.98185 0.98253 0.98322 0.98389 0.98450 0.98504 0.98550 0.98584 0.98605 0.98607
0.120  0.97638 0.97655 0.97682 0.97719 0.97766 0.97822 0.97885 0.97953 0.98026 0.98100 0.98175 0.98248 0.98314 0.98373 0.98422 0.98459 0.98482 0.98485
0.125  0.97441 0.97459 0.97488 0.97529 0.97580 0.97640 0.97708 0.97782 0.97861 0.97941 0.98022 0.98100 0.98173 0.98237 0.98289 0.98329 0.98353 0.98359
0.130  0.97237 0.97256 0.97288 0.97332 0.97386 0.97451 0.97524 0.97604 0.97689 0.97776 0.97863 0.97947 0.98025 0.98094 0.98151 0.98194 0.98220 0.98227
0.135  0.97025 0.97046 0.97080 0.97127 0.97186 0.97255 0.97334 0.97420 0.97511 0.97605 0.97698 0.97788 0.97873 0.97947 0.98008 0.98054 0.98082 0.98091
0.140  0.96806 0.96829 0.96865 0.96916 0.96978 0.97053 0.97138 0.97229 0.97327 0.97428 0.97528 0.97624 0.97714 0.97794 0.97860 0.97909 0.97939 0.97949
0.145  0.96580 0.96604 0.96643 0.96697 0.96764 0.96844 0.96934 0.97032 0.97137 0.97245 0.97351 0.97455 0.97550 0.97636 0.97706 0.97758 0.97791 0.97803
0.150  0.96347 0.96373 0.96414 0.96472 0.96543 0.96628 0.96725 0.96829 0.96941 0.97055 0.97169 0.97280 0.97381 0.97472 0.97547 0.97603 0.97638 0.97644
0.155  0.96107 0.96134 0.96178 0.96240 0.96315 0.96406 0.96509 0.96620 0.96738 0.96860 0.96981 0.97099 0.97207 0.97303 0.97383 0.97443 0.97480 0.97488
0.160  0.95860 0.95889 0.95936 0.96001 0.96081 0.96177 0.96286 0.96404 0.96530 0.96659 0.96788 0.96913 0.97028 0.97130 0.97214 0.97278 0.97317 0.97327
0.165  0.95606 0.95636 0.95686 0.95755 0.95841 0.95942 0.96057 0.96183 0.96316 0.96452 0.96588 0.96721 0.96843 0.96951 0.97040 0.97107 0.97149 0.97161
0.170  0.95345 0.95378 0.95430 0.95503 0.95593 0.95701 0.95822 0.95955 0.96096 0.96240 0.96384 0.96523 0.96653 0.96767 0.96861 0.96932 0.96976 0.96990
0.175  0.95078 0.95112 0.95168 0.95244 0.95340 0.95453 0.95581 0.95721 0.95870 0.96022 0.96174 0.96320 0.96457 0.96578 0.96677 0.96752 0.96798 0.96814
0.180  0.94804 0.94840 0.94898 0.94979 0.95080 0.95199 0.95334 0.95481 0.95638 0.95799 0.95959 0.96113 0.96256 0.96384 0.96489 0.96567 0.96616 0.96626
0.185  0.94524 0.94561 0.94623 0.94708 0.94814 0.94939 0.95081 0.95235 0.95401 0.95570 0.95738 0.95900 0.96050 0.96184 0.96295 0.96378 0.96429 0.96441
0.190  0.94237 0.94277 0.94341 0.94430 0.94541 0.94673 0.94822 0.94984 0.95157 0.95335 0.95512 0.95682 0.95840 0.95980 0.96096 0.96183 0.96237 0.96252
0.195  0.93944 0.93985 0.94053 0.94147 0.94263 0.94401 0.94557 0.94727 0.94908 0.95094 0.95280 0.95459 0.95625 0.95771 0.95892 0.95984 0.96040 0.96057
0.200  0.93645 0.93688 0.93759 0.93857 0.93979 0.94123 0.94287 0.94465 0.94654 0.94848 0.95042 0.95231 0.95404 0.95557 0.95684 0.95779 0.95838 0.95858
0.205  0.93339 0.93385 0.93458 0.93561 0.93688 0.93840 0.94011 0.94197 0.94395 0.94598 0.94800 0.94996 0.95178 0.95339 0.95471 0.95570 0.95632 0.95654
0.210  0.93028 0.93075 0.93152 0.93259 0.93392 0.93550 0.93729 0.93923 0.94130 0.94342 0.94553 0.94757 0.94946 0.95115 0.95253 0.95357 0.95421 0.95438
0.215  0.92710 0.92760 0.92840 0.92951 0.93090 0.93255 0.93441 0.93644 0.93860 0.94081 0.94301 0.94514 0.94711 0.94885 0.95031 0.95139 0.95206 0.95225
0.220  0.92387 0.92439 0.92522 0.92638 0.92782 0.92954 0.93148 0.93360 0.93584 0.93814 0.94044 0.94266 0.94471 0.94652 0.94802 0.94916 0.94986 0.95007
0.225  0.92058 0.92112 0.92199 0.92319 0.92469 0.92647 0.92849 0.93069 0.93303 0.93543 0.93782 0.94012 0.94226 0.94414 0.94570 0.94688 0.94761 0.94785
0.230  0.91724 0.91779 0.91870 0.91995 0.92151 0.92336 0.92545 0.92774 0.93016 0.93265 0.93514 0.93754 0.93976 0.94172 0.94335 0.94456 0.94532 0.94558
0.235  0.91383 0.91441 0.91535 0.91665 0.91827 0.92019 0.92237 0.92474 0.92725 0.92983 0.93241 0.93489 0.93721 0.93925 0.94094 0.94220 0.94298 0.94319
0.240  0.91038 0.91097 0.91195 0.91330 0.91498 0.91697 0.91923 0.92169 0.92429 0.92697 0.92964 0.93222 0.93460 0.93672 0.93848 0.93978 0.94060 0.94084
0.245  0.90687 0.90749 0.90850 0.90989 0.91164 0.91370 0.91604 0.91859 0.92128 0.92406 0.92683 0.92949 0.93196 0.93416 0.93596 0.93732 0.93817 0.93843
0.250  0.90330 0.90394 0.90499 0.90644 0.90824 0.91038 0.91280 0.91544 0.91823 0.92110 0.92396 0.92672 0.92929 0.93155 0.93342 0.93482 0.93569 0.93599
0.255  0.89969 0.90035 0.90144 0.90293 0.90480 0.90701 0.90951 0.91224 0.91512 0.91809 0.92105 0.92391 0.92656 0.92889 0.93083 0.93228 0.93317 0.93342
0.260  0.89602 0.89671 0.89783 0.89937 0.90130 0.90359 0.90617 0.90899 0.91197 0.91502 0.91807 0.92103 0.92377 0.92619 0.92819 0.92969 0.93062 0.93089
0.265  0.89231 0.89301 0.89417 0.89577 0.89776 0.90011 0.90278 0.90567 0.90876 0.91192 0.91508 0.91812 0.92094 0.92343 0.92551 0.92706 0.92802 0.92831
0.270  0.88854 0.88927 0.89047 0.89211 0.89416 0.89659 0.89933 0.90233 0.90551 0.90878 0.91203 0.91517 0.91808 0.92065 0.92278 0.92437 0.92536 0.92569
0.275  0.88473 0.88548 0.88671 0.88841 0.89052 0.89302 0.89585 0.89895 0.90222 0.90559 0.90894 0.91218 0.91517 0.91782 0.92001 0.92166 0.92267 0.92303
0.280  0.88087 0.88165 0.88291 0.88466 0.88683 0.88941 0.89233 0.89552 0.89889 0.90236 0.90581 0.90914 0.91222 0.91495 0.91720 0.91890 0.91994 0.92025
0.285  0.87697 0.87776 0.87907 0.88086 0.88310 0.88575 0.88876 0.89204 0.89551 0.89907 0.90260 0.90603 0.90920 0.91202 0.91435 0.91609 0.91717 0.91750
0.290  0.87302 0.87384 0.87518 0.87701 0.87932 0.88206 0.88515 0.88852 0.89208 0.89573 0.89938 0.90290 0.90617 0.90905 0.91144 0.91324 0.91435 0.91471
0.295  0.86902 0.86986 0.87124 0.87313 0.87550 0.87831 0.88149 0.88495 0.88860 0.89236 0.89612 0.89974 0.90309 0.90606 0.90851 0.91034 0.91148 0.91188
0.300  0.86499 0.86585 0.86726 0.86921 0.87164 0.87453 0.87779 0.88132 0.88509 0.88896 0.89282 0.89653 0.89998 0.90301 0.90553 0.90741 0.90858 0.90893
0.305  0.86091 0.86179 0.86324 0.86524 0.86774 0.87070 0.87403 0.87768 0.88154 0.88551 0.88947 0.89327 0.89680 0.89993 0.90251 0.90445 0.90564 0.90602
0.310  0.85678 0.85769 0.85918 0.86123 0.86380 0.86683 0.87024 0.87399 0.87795 0.88202 0.88605 0.88996 0.89358 0.89678 0.89943 0.90143 0.90266 0.90306
0.315  0.85262 0.85355 0.85508 0.85718 0.85982 0.86291 0.86642 0.87026 0.87432 0.87846 0.88262 0.88663 0.89034 0.89362 0.89633 0.89837 0.89963 0.90006
0.320  0.84842 0.84937 0.85093 0.85309 0.85579 0.85895 0.86256 0.86649 0.87062 0.87490 0.87915 0.88326 0.88706 0.89042 0.89319 0.89527 0.89656 0.89695
0.325  0.84418 0.84515 0.84676 0.84896 0.85173 0.85497 0.85866 0.86268 0.86691 0.87129 0.87565 0.87985 0.88373 0.88717 0.89002 0.89214 0.89346 0.89388
0.330  0.83990 0.84090 0.84254 0.84480 0.84761 0.85094 0.85472 0.85881 0.86317 0.86764 0.87210 0.87636 0.88034 0.88386 0.88677 0.88896 0.89031 0.89076
0.335  0.83559 0.83661 0.83828 0.84059 0.84347 0.84688 0.85074 0.85492 0.85938 0.86396 0.86848 0.87288 0.87694 0.88054 0.88352 0.88574 0.88712 0.88760
0.340  0.83124 0.83228 0.83399 0.83635 0.83929 0.84278 0.84670 0.85100 0.85556 0.86020 0.86486 0.86935 0.87351 0.87718 0.88022 0.88249 0.88390 0.88433
0.345  0.82685 0.82791 0.82967 0.83208 0.83508 0.83865 0.84265 0.84705 0.85170 0.85644 0.86121 0.86579 0.87003 0.87377 0.87688 0.87920 0.88063 0.88110
0.350  0.82243 0.82352 0.82531 0.82775 0.83084 0.83447 0.83856 0.84306 0.84777 0.85265 0.85751 0.86214 0.86648 0.87031 0.87348 0.87585 0.87733 0.87782
0.355  0.81798 0.81909 0.82091 0.82341 0.82656 0.83024 0.83445 0.83902 0.84384 0.84882 0.85373 0.85851 0.86293 0.86684 0.87007 0.87249 0.87399 0.87444
0.360  0.81349 0.81462 0.81649 0.81904 0.82225 0.82601 0.83029 0.83493 0.83988 0.84495 0.84997 0.85483 0.85935 0.86333 0.86662 0.86908 0.87061 0.87109
0.365  0.80897 0.81013 0.81202 0.81463 0.81790 0.82173 0.82610 0.83083 0.83588 0.84101 0.84616 0.85113 0.85571 0.85976 0.86312 0.86564 0.86719 0.86770
0.370  0.80442 0.80560 0.80753 0.81019 0.81352 0.81743 0.82188 0.82670 0.83184 0.83707 0.84232 0.84733 0.85201 0.85615 0.85957 0.86213 0.86373 0.86427
0.375  0.79984 0.80104 0.80301 0.80572 0.80909 0.81310 0.81760 0.82254 0.82773 0.83311 0.83844 0.84356 0.84832 0.85253 0.85601 0.85862 0.86024 0.86073
0.380  0.79523 0.79645 0.79845 0.80121 0.80465 0.80873 0.81331 0.81835 0.82364 0.82910 0.83449 0.83974 0.84459 0.84887 0.85242 0.85507 0.85671 0.85723
0.385  0.79059 0.79184 0.79387 0.79668 0.80018 0.80433 0.80900 0.81410 0.81951 0.82502 0.83055 0.83589 0.84081 0.84514 0.84875 0.85146 0.85313 0.85369
0.390  0.78592 0.78719 0.78926 0.79212 0.79568 0.79989 0.80465 0.80982 0.81534 0.82095 0.82658 0.83195 0.83698 0.84141 0.84508 0.84782 0.84952 0.85011
0.395  0.78123 0.78252 0.78462 0.78753 0.79115 0.79542 0.80028 0.80554 0.81114 0.81685 0.82257 0.82803 0.83314 0.83765 0.84137 0.84415 0.84589 0.84643
0.400  0.77651 0.77782 0.77996 0.78291 0.78660 0.79093 0.79587 0.80122 0.80687 0.81272 0.81848 0.82408 0.82927 0.83384 0.83762 0.84046 0.84221 0.84278
0.405  0.77176 0.77309 0.77527 0.77825 0.78202 0.78642 0.79140 0.79688 0.80262 0.80855 0.81441 0.82010 0.82531 0.82996 0.83381 0.83669 0.83848 0.83909
0.410  0.76699 0.76834 0.77055 0.77358 0.77741 0.78189 0.78694 0.79249 0.79833 0.80430 0.81031 0.81602 0.82137 0.82610 0.83000 0.83292 0.83473 0.83529
0.415  0.76219 0.76357 0.76581 0.76889 0.77276 0.77732 0.78245 0.78805 0.79401 0.80008 0.80617 0.81198 0.81741 0.82220 0.82615 0.82911 0.83095 0.83154
0.420  0.75737 0.75877 0.76104 0.76417 0.76808 0.77272 0.77794 0.78362 0.78962 0.79582 0.80195 0.80790 0.81340 0.81823 0.82223 0.82526 0.82712 0.82774
0.425  0.75253 0.75394 0.75626 0.75943 0.76339 0.76807 0.77340 0.77916 0.78524 0.79154 0.79775 0.80379 0.80931 0.81424 0.81831 0.82137 0.82325 0.82384
0.430  0.74767 0.74909 0.75144 0.75466 0.75868 0.76342 0.76882 0.77467 0.78084 0.78716 0.79353 0.79958 0.80524 0.81024 0.81436 0.81745 0.81937 0.81997
0.435  0.74278 0.74422 0.74661 0.74987 0.75395 0.75876 0.76419 0.77015 0.77641 0.78283 0.78926 0.79540 0.80114 0.80620 0.81038 0.81350 0.81544 0.81607
0.440  0.73787 0.73933 0.74174 0.74506 0.74919 0.75407 0.75957 0.76556 0.77195 0.77846 0.78492 0.79120 0.79700 0.80207 0.80632 0.80949 0.81146 0.81213
0.445  0.73294 0.73442 0.73685 0.74022 0.74441 0.74935 0.75492 0.76100 0.76741 0.77406 0.78060 0.78696 0.79278 0.79798 0.80227 0.80548 0.80746 0.80809
0.450  0.72799 0.72949 0.73195 0.73535 0.73961 0.74461 0.75026 0.75641 0.76291 0.76957 0.77626 0.78263 0.78859 0.79384 0.79818 0.80143 0.80344 0.80409
0.455  0.72302 0.72454 0.72703 0.73046 0.73475 0.73984 0.74556 0.75179 0.75837 0.76511 0.77188 0.77834 0.78436 0.78965 0.79401 0.79732 0.79936 0.80005
0.460  0.71803 0.71957 0.72209 0.72556 0.72990 0.73502 0.74080 0.74715 0.75381 0.76063 0.76742 0.77401 0.78004 0.78542 0.78987 0.79319 0.79526 0.79590
0.465  0.71302 0.71458 0.71713 0.72065 0.72504 0.73021 0.73606 0.74243 0.74920 0.75613 0.76299 0.76963 0.77575 0.78119 0.78568 0.78904 0.79113 0.79179
0.470  0.70800 0.70957 0.71216 0.71571 0.72015 0.72539 0.73130 0.73774 0.74455 0.75152 0.75853 0.76520 0.77143 0.77692 0.78146 0.78485 0.78695 0.78765
0.475  0.70296 0.70455 0.70716 0.71075 0.71525 0.72054 0.72652 0.73303 0.73991 0.74696 0.75403 0.76078 0.76707 0.77258 0.77717 0.78061 0.78274 0.78340
0.480  0.69790 0.69950 0.70215 0.70578 0.71032 0.71567 0.72172 0.72830 0.73525 0.74238 0.74946 0.75634 0.76263 0.76825 0.77288 0.77635 0.77850 0.77919
0.485  0.69282 0.69445 0.69711 0.70078 0.70537 0.71078 0.71688 0.72353 0.73057 0.73776 0.74492 0.75179 0.75823 0.76389 0.76857 0.77207 0.77423 0.77494
0.490  0.68773 0.68937 0.69207 0.69577 0.70040 0.70582 0.71199 0.71870 0.72579 0.73310 0.74035 0.74729 0.75379 0.75944 0.76418 0.76772 0.76991 0.77066
0.495  0.68262 0.68428 0.68700 0.69074 0.69539 0.70090 0.70712 0.71390 0.72106 0.72839 0.73569 0.74277 0.74925 0.75502 0.75980 0.76337 0.76558 0.76628
0.500  0.67749 0.67917 0.68192 0.68567 0.69039 0.69595 0.70223 0.70908 0.71631 0.72370 0.73106 0.73821 0.74475 0.75058 0.75539 0.75898 0.76121 0.76194
0.505  0.67236 0.67405 0.67680 0.68061 0.68537 0.69099 0.69733 0.70423 0.71153 0.71900 0.72642 0.73355 0.74022 0.74609 0.75090 0.75455 0.75680 0.75756
0.510  0.66720 0.66891 0.67169 0.67553 0.68034 0.68600 0.69240 0.69933 0.70665 0.71424 0.72175 0.72894 0.73566 0.74152 0.74642 0.75009 0.75236 0.75308
0.515  0.66204 0.66375 0.66656 0.67044 0.67529 0.68100 0.68739 0.69441 0.70183 0.70942 0.71697 0.72430 0.73100 0.73698 0.74192 0.74561 0.74789 0.74863
0.520  0.65686 0.65858 0.66142 0.66533 0.67022 0.67593 0.68243 0.68951 0.69698 0.70464 0.71225 0.71955 0.72639 0.73241 0.73737 0.74109 0.74339 0.74415
0.525  0.65166 0.65340 0.65627 0.66021 0.66513 0.67089 0.67745 0.68458 0.69212 0.69983 0.70750 0.71486 0.72175 0.72774 0.73276 0.73651 0.73884 0.73957
0.530  0.64646 0.64821 0.65110 0.65507 0.65999 0.66584 0.67244 0.67963 0.68721 0.69496 0.70272 0.71014 0.71700 0.72312 0.72816 0.73194 0.73427 0.73503
0.535  0.64124 0.64300 0.64591 0.64991 0.65488 0.66077 0.66742 0.67459 0.68224 0.69006 0.69784 0.70539 0.71230 0.71845 0.72353 0.72732 0.72967 0.73045
0.540  0.63601 0.63778 0.64072 0.64471 0.64975 0.65568 0.66232 0.66961 0.67730 0.68519 0.69302 0.70054 0.70757 0.71374 0.71882 0.72265 0.72503 0.72577
0.545  0.63076 0.63255 0.63551 0.63953 0.64460 0.65058 0.65726 0.66460 0.67235 0.68028 0.68817 0.69574 0.70280 0.70897 0.71412 0.71797 0.72036 0.72112
0.550  0.62551 0.62731 0.63028 0.63434 0.63944 0.64540 0.65219 0.65958 0.66737 0.67527 0.68328 0.69091 0.69795 0.70422 0.70940 0.71327 0.71566 0.71645
0.555  0.62024 0.62206 0.62505 0.62913 0.63427 0.64027 0.64709 0.65453 0.66229 0.67033 0.67831 0.68604 0.69313 0.69944 0.70459 0.70849 0.71091 0.71174
0.560  0.61496 0.61679 0.61979 0.62391 0.62907 0.63512 0.64198 0.64939 0.65728 0.66536 0.67339 0.68109 0.68829 0.69456 0.69981 0.70372 0.70615 0.70693
0.565  0.60967 0.61151 0.61451 0.61867 0.62382 0.62995 0.63679 0.64431 0.65225 0.66037 0.66844 0.67618 0.68334 0.68972 0.69499 0.69892 0.70136 0.70215
0.570  0.60437 0.60623 0.60924 0.61343 0.61861 0.62477 0.63164 0.63921 0.64718 0.65526 0.66337 0.67124 0.67844 0.68485 0.69013 0.69408 0.69652 0.69734
0.575  0.59906 0.60093 0.60396 0.60817 0.61338 0.61956 0.62649 0.63409 0.64202 0.65023 0.65838 0.66620 0.67351 0.67988 0.68520 0.68918 0.69165 0.69243
0.580  0.59374 0.59562 0.59867 0.60289 0.60813 0.61429 0.62131 0.62887 0.63692 0.64517 0.65335 0.66122 0.66852 0.67495 0.68030 0.68428 0.68676 0.68756
0.585  0.58841 0.59030 0.59336 0.59757 0.60288 0.60907 0.61611 0.62371 0.63180 0.64008 0.64830 0.65620 0.66349 0.66999 0.67535 0.67935 0.68183 0.68265
0.590  0.58307 0.58496 0.58805 0.59227 0.59760 0.60382 0.61083 0.61854 0.62666 0.63489 0.64314 0.65115 0.65848 0.66499 0.67032 0.67435 0.67685 0.67764
0.595  0.57772 0.57962 0.58272 0.58697 0.59226 0.59857 0.60561 0.61334 0.62141 0.62976 0.63805 0.64601 0.65344 0.65991 0.66532 0.66936 0.67186 0.67267
0.600  0.57237 0.57426 0.57738 0.58165 0.58697 0.59329 0.60036 0.60812 0.61623 0.62461 0.63293 0.64091 0.64829 0.65486 0.66029 0.66433 0.66684 0.66766
0.605  0.56700 0.56889 0.57203 0.57631 0.58166 0.58797 0.59511 0.60281 0.61103 0.61944 0.62778 0.63579 0.64319 0.64978 0.65516 0.65923 0.66176 0.66256
0.610  0.56162 0.56352 0.56667 0.57097 0.57633 0.58264 0.58983 0.59756 0.60581 0.61415 0.62252 0.63055 0.63806 0.64460 0.65006 0.65414 0.65667 0.65748
0.615  0.55623 0.55814 0.56127 0.56561 0.57100 0.57732 0.58446 0.59230 0.60047 0.60893 0.61733 0.62539 0.63283 0.63946 0.64493 0.64902 0.65154 0.65237
0.620  0.55083 0.55275 0.55589 0.56024 0.56565 0.57199 0.57915 0.58701 0.59521 0.60369 0.61211 0.62019 0.62765 0.63429 0.63976 0.64384 0.64638 0.64717
0.625  0.54543 0.54735 0.55050 0.55482 0.56028 0.56665 0.57382 0.58162 0.58993 0.59843 0.60677 0.61495 0.62244 0.62901 0.63452 0.63863 0.64117 0.64199
0.630  0.54001 0.54194 0.54510 0.54943 0.55485 0.56129 0.56848 0.57629 0.58462 0.59305 0.60150 0.60961 0.61719 0.62378 0.62929 0.63341 0.63595 0.63678
0.635  0.53459 0.53652 0.53968 0.54403 0.54946 0.55584 0.56312 0.57095 0.57920 0.58774 0.59621 0.60434 0.61183 0.61852 0.62403 0.62814 0.63069 0.63154
0.640  0.52915 0.53109 0.53426 0.53862 0.54406 0.55046 0.55767 0.56560 0.57386 0.58241 0.59089 0.59903 0.60654 0.61322 0.61868 0.62281 0.62538 0.62619
0.645  0.52371 0.52565 0.52883 0.53319 0.53864 0.54505 0.55228 0.56021 0.56850 0.57705 0.58544 0.59359 0.60121 0.60783 0.61336 0.61749 0.62005 0.62088
0.650  0.51825 0.52020 0.52338 0.52775 0.53321 0.53963 0.54687 0.55473 0.56311 0.57158 0.58008 0.58824 0.59576 0.60247 0.60801 0.61213 0.61468 0.61553
0.655  0.51279 0.51474 0.51793 0.52230 0.52777 0.53420 0.54144 0.54932 0.55760 0.56618 0.57469 0.58285 0.59038 0.59708 0.60255 0.60670 0.60927 0.61008
0.660  0.50732 0.50927 0.51246 0.51683 0.52225 0.52872 0.53600 0.54388 0.55218 0.56076 0.56926 0.57742 0.58496 0.59159 0.59713 0.60127 0.60383 0.60467
0.665  0.50184 0.50378 0.50697 0.51132 0.51678 0.52321 0.53046 0.53842 0.54673 0.55528 0.56372 0.57188 0.57950 0.58614 0.59167 0.59581 0.59836 0.59921
0.670  0.49635 0.49829 0.50146 0.50583 0.51130 0.51774 0.52498 0.53286 0.54125 0.54973 0.55825 0.56641 0.57394 0.58066 0.58618 0.59028 0.59284 0.59366
0.675  0.49084 0.49279 0.49596 0.50033 0.50580 0.51224 0.51949 0.52736 0.53566 0.54424 0.55274 0.56090 0.56843 0.57506 0.58060 0.58474 0.58730 0.58813
0.680  0.48533 0.48726 0.49045 0.49482 0.50029 0.50673 0.51397 0.52185 0.53014 0.53872 0.54711 0.55527 0.56289 0.56951 0.57504 0.57917 0.58172 0.58256
0.685  0.47981 0.48174 0.48492 0.48930 0.49477 0.50120 0.50844 0.51631 0.52460 0.53307 0.54156 0.54971 0.55723 0.56393 0.56945 0.57356 0.57611 0.57690
0.690  0.47428 0.47620 0.47939 0.48376 0.48922 0.49558 0.50281 0.51066 0.51904 0.52750 0.53598 0.54412 0.55162 0.55831 0.56375 0.56788 0.57044 0.57126
0.695  0.46873 0.47066 0.47384 0.47821 0.48361 0.49002 0.49724 0.50509 0.51335 0.52190 0.53037 0.53849 0.54599 0.55258 0.55809 0.56220 0.56475 0.56558
0.700  0.46318 0.46510 0.46828 0.47259 0.47804 0.48444 0.49165 0.49949 0.50774 0.51627 0.52463 0.53274 0.54022 0.54689 0.55239 0.55649 0.55902 0.55987
0.705  0.45761 0.45953 0.46271 0.46702 0.47245 0.47885 0.48605 0.49387 0.50211 0.51052 0.51896 0.52705 0.53452 0.54117 0.54659 0.55069 0.55324 0.55405
0.710  0.45203 0.45395 0.45712 0.46142 0.46685 0.47323 0.48041 0.48822 0.49645 0.50484 0.51326 0.52134 0.52878 0.53533 0.54081 0.54490 0.54743 0.54826
0.715  0.44644 0.44836 0.45151 0.45582 0.46123 0.46752 0.47468 0.48247 0.49066 0.49914 0.50751 0.51548 0.52301 0.52954 0.53500 0.53907 0.54158 0.54242
0.720  0.44083 0.44275 0.44587 0.45020 0.45559 0.46188 0.46902 0.47678 0.48495 0.49340 0.50167 0.50970 0.51711 0.52371 0.52914 0.53318 0.53568 0.53648
0.725  0.43522 0.43714 0.44024 0.44456 0.44988 0.45621 0.46333 0.47107 0.47922 0.48754 0.49589 0.50389 0.51127 0.51783 0.52319 0.52724 0.52975 0.53057
0.730  0.42959 0.43150 0.43460 0.43890 0.44421 0.45052 0.45762 0.46533 0.47346 0.48175 0.49007 0.49804 0.50539 0.51186 0.51726 0.52129 0.52378 0.52461
0.735  0.42395 0.42586 0.42895 0.43323 0.43852 0.44481 0.45180 0.45948 0.46759 0.47593 0.48411 0.49206 0.49938 0.50591 0.51129 0.51530 0.51777 0.51854
0.740  0.41830 0.42019 0.42327 0.42749 0.43282 0.43907 0.44605 0.45370 0.46175 0.47008 0.47823 0.48614 0.49343 0.49992 0.50521 0.50922 0.51170 0.51250
0.745  0.41263 0.41451 0.41759 0.42179 0.42709 0.43325 0.44027 0.44789 0.45591 0.46409 0.47231 0.48018 0.48744 0.49382 0.49916 0.50314 0.50560 0.50641
0.750  0.40694 0.40881 0.41188 0.41606 0.42134 0.42748 0.43447 0.44205 0.45003 0.45818 0.46636 0.47409 0.48141 0.48776 0.49306 0.49701 0.49946 0.50022
0.755  0.40124 0.40309 0.40616 0.41032 0.41551 0.42169 0.42864 0.43609 0.44408 0.45224 0.46026 0.46806 0.47524 0.48165 0.48690 0.49080 0.49325 0.49404
0.760  0.39552 0.39736 0.40041 0.40456 0.40972 0.41587 0.42269 0.43020 0.43809 0.44624 0.45424 0.46199 0.46913 0.47541 0.48067 0.48459 0.48702 0.48781
0.765  0.38979 0.39161 0.39463 0.39878 0.40392 0.41002 0.41681 0.42428 0.43212 0.44014 0.44818 0.45588 0.46298 0.46922 0.47444 0.47833 0.48074 0.48147
0.770  0.38403 0.38585 0.38883 0.39297 0.39808 0.40408 0.41091 0.41832 0.42613 0.43409 0.44205 0.44963 0.45669 0.46299 0.46816 0.47201 0.47440 0.47515
0.775  0.37826 0.38007 0.38303 0.38711 0.39223 0.39818 0.40497 0.41233 0.42006 0.42801 0.43584 0.44344 0.45045 0.45670 0.46177 0.46562 0.46800 0.46878
0.780  0.37247 0.37426 0.37721 0.38124 0.38634 0.39226 0.39900 0.40623 0.41392 0.42177 0.42966 0.43721 0.44417 0.45028 0.45539 0.45921 0.46157 0.46235
0.785  0.36665 0.36844 0.37136 0.37537 0.38037 0.38632 0.39292 0.40018 0.40782 0.41562 0.42344 0.43083 0.43783 0.44390 0.44897 0.45275 0.45509 0.45581
0.790  0.36082 0.36259 0.36549 0.36947 0.37443 0.38034 0.38690 0.39410 0.40168 0.40942 0.41707 0.42451 0.43136 0.43747 0.44243 0.44619 0.44852 0.44928
0.795  0.35496 0.35672 0.35960 0.36355 0.36847 0.37425 0.38084 0.38798 0.39548 0.40318 0.41077 0.41814 0.42493 0.43091 0.43590 0.43963 0.44193 0.44269
0.800  0.34907 0.35082 0.35368 0.35760 0.36248 0.36821 0.37474 0.38173 0.38919 0.39679 0.40442 0.41173 0.41846 0.42437 0.42932 0.43300 0.43528 0.43598
0.805  0.34317 0.34490 0.34773 0.35161 0.35646 0.36214 0.36858 0.37554 0.38293 0.39046 0.39802 0.40516 0.41183 0.41778 0.42267 0.42631 0.42856 0.42928
0.810  0.33723 0.33894 0.34175 0.34560 0.35040 0.35603 0.36236 0.36931 0.37663 0.38409 0.39147 0.39864 0.40525 0.41113 0.41591 0.41953 0.42178 0.42252
0.815  0.33127 0.33296 0.33571 0.33951 0.34425 0.34989 0.35615 0.36304 0.37026 0.37767 0.38497 0.39207 0.39861 0.40435 0.40916 0.41274 0.41495 0.41563
0.820  0.32527 0.32695 0.32967 0.33343 0.33812 0.34368 0.34991 0.35662 0.36379 0.37109 0.37842 0.38544 0.39190 0.39758 0.40233 0.40587 0.40805 0.40874
0.825  0.31925 0.32089 0.32360 0.32732 0.33196 0.33741 0.34362 0.35026 0.35735 0.36457 0.37181 0.37866 0.38506 0.39076 0.39538 0.39889 0.40107 0.40178
0.830  0.31319 0.31481 0.31749 0.32117 0.32576 0.33115 0.33720 0.34386 0.35086 0.35800 0.36506 0.37192 0.37824 0.38381 0.38843 0.39189 0.39404 0.39469
0.835  0.30710 0.30870 0.31135 0.31499 0.31952 0.32484 0.33082 0.33740 0.34430 0.35136 0.35834 0.36511 0.37135 0.37683 0.38141 0.38482 0.38693 0.38759
0.840  0.30096 0.30255 0.30517 0.30876 0.31324 0.31849 0.32440 0.33088 0.33762 0.34457 0.35156 0.35815 0.36438 0.36980 0.37431 0.37767 0.37975 0.38041
0.845  0.29479 0.29635 0.29894 0.30249 0.30688 0.31209 0.31792 0.32423 0.33096 0.33783 0.34461 0.35121 0.35728 0.36269 0.36708 0.37041 0.37248 0.37310
0.850  0.28858 0.29012 0.29267 0.29612 0.30046 0.30556 0.31139 0.31761 0.32425 0.33101 0.33770 0.34420 0.35018 0.35544 0.35983 0.36311 0.36514 0.36576
0.855  0.28231 0.28384 0.28635 0.28975 0.29403 0.29906 0.30471 0.31093 0.31746 0.32413 0.33072 0.33712 0.34300 0.34818 0.35250 0.35572 0.35771 0.35834
0.860  0.27600 0.27751 0.27998 0.28333 0.28755 0.29250 0.29806 0.30418 0.31052 0.31708 0.32366 0.32986 0.33566 0.34083 0.34507 0.34821 0.35018 0.35084
0.865  0.26965 0.27113 0.27353 0.27686 0.28101 0.28588 0.29135 0.29728 0.30361 0.31005 0.31643 0.32262 0.32832 0.33339 0.33752 0.34065 0.34258 0.34317
0.870  0.26323 0.26469 0.26705 0.27032 0.27440 0.27919 0.28457 0.29040 0.29661 0.30295 0.30921 0.31529 0.32089 0.32581 0.32992 0.33298 0.33487 0.33547
0.875  0.25676 0.25819 0.26051 0.26372 0.26772 0.27236 0.27771 0.28344 0.28953 0.29574 0.30190 0.30786 0.31336 0.31819 0.32221 0.32521 0.32707 0.32767
0.880  0.25023 0.25163 0.25390 0.25706 0.26093 0.26553 0.27071 0.27640 0.28229 0.28838 0.29450 0.30027 0.30565 0.31046 0.31435 0.31731 0.31914 0.31970
0.885  0.24362 0.24500 0.24723 0.25031 0.25411 0.25862 0.26369 0.26918 0.27504 0.28101 0.28691 0.29265 0.29792 0.30256 0.30643 0.30932 0.31111 0.31167
0.890  0.23695 0.23829 0.24048 0.24345 0.24721 0.25163 0.25659 0.26196 0.26770 0.27353 0.27931 0.28491 0.29007 0.29460 0.29839 0.30121 0.30295 0.30352
0.895  0.23019 0.23148 0.23364 0.23655 0.24023 0.24455 0.24939 0.25465 0.26024 0.26591 0.27159 0.27698 0.28207 0.28653 0.29022 0.29297 0.29467 0.29518
0.900  0.22335 0.22461 0.22672 0.22956 0.23315 0.23729 0.24202 0.24722 0.25260 0.25817 0.26374 0.26901 0.27394 0.27832 0.28187 0.28457 0.28624 0.28677
0.905  0.21641 0.21764 0.21969 0.22246 0.22596 0.23001 0.23461 0.23966 0.24492 0.25034 0.25570 0.26091 0.26570 0.26991 0.27343 0.27605 0.27767 0.27813
0.910  0.20937 0.21057 0.21254 0.21526 0.21861 0.22260 0.22708 0.23193 0.23711 0.24238 0.24760 0.25266 0.25731 0.26140 0.26482 0.26737 0.26894 0.26941
0.915  0.20222 0.20338 0.20529 0.20794 0.21119 0.21507 0.21942 0.22413 0.22916 0.23419 0.23934 0.24417 0.24870 0.25273 0.25603 0.25848 0.26002 0.26051
0.920  0.19494 0.19607 0.19792 0.20049 0.20364 0.20740 0.21161 0.21618 0.22097 0.22593 0.23083 0.23559 0.23997 0.24387 0.24704 0.24944 0.25093 0.25135
0.925  0.18753 0.18862 0.19041 0.19285 0.19594 0.19956 0.20358 0.20806 0.21269 0.21749 0.22222 0.22683 0.23106 0.23477 0.23788 0.24020 0.24163 0.24206
0.930  0.17996 0.18101 0.18274 0.18509 0.18808 0.19152 0.19544 0.19969 0.20423 0.20885 0.21341 0.21785 0.22193 0.22551 0.22850 0.23073 0.23210 0.23254
0.935  0.17222 0.17323 0.17489 0.17716 0.18002 0.18334 0.18711 0.19120 0.19556 0.19992 0.20438 0.20857 0.21250 0.21600 0.21883 0.22098 0.22232 0.22270
0.940  0.16429 0.16526 0.16685 0.16902 0.17172 0.17494 0.17856 0.18247 0.18658 0.19083 0.19503 0.19911 0.20287 0.20617 0.20893 0.21099 0.21226 0.21265
0.945  0.15613 0.15706 0.15858 0.16065 0.16323 0.16630 0.16975 0.17349 0.17741 0.18146 0.18547 0.18937 0.19295 0.19609 0.19872 0.20068 0.20189 0.20222
0.950  0.14772 0.14860 0.15005 0.15202 0.15446 0.15738 0.16060 0.16415 0.16793 0.17178 0.17559 0.17928 0.18268 0.18566 0.18816 0.19001 0.19116 0.19150
0.955  0.13902 0.13985 0.14121 0.14307 0.14539 0.14810 0.15119 0.15453 0.15810 0.16168 0.16533 0.16876 0.17198 0.17484 0.17716 0.17892 0.18001 0.18031
0.960  0.12997 0.13074 0.13200 0.13374 0.13594 0.13848 0.14138 0.14451 0.14780 0.15121 0.15458 0.15785 0.16086 0.16350 0.16572 0.16736 0.16839 0.16869
0.965  0.12049 0.12120 0.12238 0.12399 0.12604 0.12840 0.13110 0.13401 0.13707 0.14024 0.14337 0.14641 0.14921 0.15166 0.15371 0.15524 0.15619 0.15644
0.970  0.11049 0.11114 0.11223 0.11371 0.11556 0.11777 0.12023 0.12292 0.12573 0.12864 0.13152 0.13426 0.13683 0.13913 0.14101 0.14241 0.14328 0.14349
0.975  0.09983 0.10042 0.10141 0.10275 0.10442 0.10642 0.10861 0.11103 0.11362 0.11621 0.11885 0.12134 0.12366 0.12574 0.12741 0.12869 0.12949 0.12966
0.980  0.08829 0.08881 0.08968 0.09087 0.09235 0.09408 0.09606 0.09820 0.10045 0.10278 0.10508 0.10732 0.10937 0.11118 0.11269 0.11382 0.11452 0.11467
0.985  0.07550 0.07594 0.07669 0.07770 0.07897 0.08045 0.08214 0.08397 0.08589 0.08788 0.08984 0.09175 0.09351 0.09505 0.09634 0.09730 0.09790 0.09804
0.990  0.06073 0.06109 0.06169 0.06250 0.06352 0.06470 0.06606 0.06753 0.06907 0.07067 0.07224 0.07375 0.07516 0.07642 0.07745 0.07821 0.07870 0.07883
0.995  0.04213 0.04238 0.04279 0.04335 0.04405 0.04487 0.04578 0.04680 0.04788 0.04896 0.05007 0.05110 0.05208 0.05295 0.05365 0.05419 0.05452 0.05453
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e050.dat <==
# alpha = +0.20 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99982 0.99983 0.99983 0.99983 0.99983 0.99984 0.99984 0.99985 0.99985 0.99986 0.99987 0.99987 0.99988 0.99988 0.99988 0.99989 0.99989 0.99989
0.015  0.99961 0.99961 0.99961 0.99962 0.99963 0.99964 0.99965 0.99966 0.99967 0.99969 0.99970 0.99971 0.99972 0.99973 0.99974 0.99975 0.99975 0.99975
0.020  0.99930 0.99931 0.99931 0.99933 0.99934 0.99936 0.99938 0.99940 0.99942 0.99944 0.99947 0.99949 0.99951 0.99953 0.99954 0.99955 0.99956 0.99956
0.025  0.99891 0.99891 0.99893 0.99895 0.99897 0.99900 0.99903 0.99906 0.99909 0.99913 0.99916 0.99920 0.99923 0.99926 0.99928 0.99930 0.99931 0.99932
0.030  0.99843 0.99844 0.99846 0.99848 0.99852 0.99855 0.99860 0.99864 0.99869 0.99875 0.99880 0.99885 0.99889 0.99893 0.99896 0.99899 0.99901 0.99902
0.035  0.99786 0.99787 0.99790 0.99794 0.99798 0.99803 0.99809 0.99816 0.99822 0.99829 0.99836 0.99843 0.99849 0.99855 0.99859 0.99863 0.99865 0.99866
0.040  0.99721 0.99723 0.99726 0.99731 0.99736 0.99743 0.99751 0.99759 0.99768 0.99777 0.99786 0.99795 0.99803 0.99810 0.99816 0.99821 0.99823 0.99825
0.045  0.99647 0.99649 0.99653 0.99659 0.99666 0.99675 0.99685 0.99695 0.99707 0.99718 0.99730 0.99741 0.99751 0.99760 0.99767 0.99773 0.99776 0.99772
0.050  0.99564 0.99567 0.99572 0.99580 0.99588 0.99599 0.99611 0.99624 0.99638 0.99652 0.99666 0.99680 0.99693 0.99704 0.99713 0.99720 0.99724 0.99720
0.055  0.99473 0.99477 0.99483 0.99492 0.99502 0.99515 0.99530 0.99545 0.99562 0.99579 0.99596 0.99613 0.99628 0.99642 0.99653 0.99661 0.99666 0.99663
0.060  0.99373 0.99378 0.99385 0.99395 0.99408 0.99423 0.99441 0.99459 0.99479 0.99500 0.99520 0.99540 0.99558 0.99574 0.99587 0.99597 0.99603 0.99601
0.065  0.99265 0.99270 0.99279 0.99291 0.99306 0.99324 0.99344 0.99366 0.99389 0.99413 0.99437 0.99460 0.99481 0.99500 0.99515 0.99527 0.99534 0.99533
0.070  0.99148 0.99154 0.99164 0.99178 0.99196 0.99216 0.99240 0.99265 0.99292 0.99320 0.99347 0.99374 0.99398 0.99420 0.99438 0.99451 0.99460 0.99459
0.075  0.99023 0.99030 0.99042 0.99058 0.99078 0.99101 0.99128 0.99157 0.99188 0.99220 0.99251 0.99282 0.99310 0.99335 0.99355 0.99371 0.99380 0.99381
0.080  0.98889 0.98897 0.98911 0.98929 0.98952 0.98978 0.99009 0.99042 0.99077 0.99113 0.99149 0.99183 0.99215 0.99244 0.99267 0.99284 0.99295 0.99297
0.085  0.98748 0.98757 0.98772 0.98792 0.98818 0.98848 0.98882 0.98919 0.98959 0.98999 0.99040 0.99079 0.99115 0.99147 0.99173 0.99192 0.99204 0.99207
0.090  0.98597 0.98608 0.98624 0.98647 0.98676 0.98710 0.98748 0.98790 0.98834 0.98879 0.98924 0.98968 0.99008 0.99044 0.99073 0.99095 0.99109 0.99112
0.095  0.98439 0.98451 0.98469 0.98495 0.98526 0.98564 0.98606 0.98653 0.98702 0.98752 0.98803 0.98851 0.98895 0.98935 0.98968 0.98992 0.99007 0.99012
0.100  0.98273 0.98285 0.98306 0.98334 0.98369 0.98411 0.98457 0.98509 0.98563 0.98619 0.98674 0.98728 0.98777 0.98821 0.98857 0.98884 0.98901 0.98906
0.105  0.98098 0.98112 0.98135 0.98166 0.98204 0.98250 0.98301 0.98358 0.98418 0.98478 0.98540 0.98599 0.98653 0.98701 0.98741 0.98770 0.98789 0.98796
0.110  0.97916 0.97931 0.97956 0.97989 0.98032 0.98082 0.98138 0.98200 0.98266 0.98332 0.98399 0.98464 0.98523 0.98575 0.98619 0.98651 0.98671 0.98673
0.115  0.97726 0.97742 0.97769 0.97806 0.97852 0.97906 0.97968 0.98035 0.98106 0.98179 0.98252 0.98322 0.98387 0.98444 0.98491 0.98527 0.98549 0.98552
0.120  0.97527 0.97545 0.97574 0.97614 0.97664 0.97724 0.97790 0.97863 0.97941 0.98019 0.98098 0.98175 0.98245 0.98307 0.98358 0.98397 0.98421 0.98425
0.125  0.97321 0.97340 0.97372 0.97415 0.97469 0.97533 0.97606 0.97684 0.97768 0.97854 0.97939 0.98022 0.98098 0.98165 0.98220 0.98262 0.98287 0.98293
0.130  0.97107 0.97128 0.97162 0.97209 0.97267 0.97336 0.97414 0.97499 0.97589 0.97682 0.97773 0.97862 0.97944 0.98017 0.98076 0.98121 0.98149 0.98156
0.135  0.96886 0.96908 0.96945 0.96995 0.97057 0.97132 0.97216 0.97307 0.97404 0.97503 0.97602 0.97697 0.97785 0.97863 0.97927 0.97975 0.98005 0.98014
0.140  0.96657 0.96681 0.96720 0.96774 0.96841 0.96920 0.97010 0.97108 0.97212 0.97318 0.97424 0.97526 0.97621 0.97704 0.97773 0.97824 0.97856 0.97867
0.145  0.96420 0.96446 0.96488 0.96545 0.96617 0.96702 0.96798 0.96902 0.97013 0.97127 0.97240 0.97349 0.97450 0.97539 0.97613 0.97668 0.97702 0.97714
0.150  0.96177 0.96204 0.96248 0.96310 0.96386 0.96477 0.96579 0.96690 0.96809 0.96930 0.97050 0.97167 0.97274 0.97369 0.97448 0.97507 0.97543 0.97550
0.155  0.95925 0.95954 0.96002 0.96067 0.96148 0.96245 0.96354 0.96472 0.96598 0.96726 0.96855 0.96978 0.97093 0.97193 0.97278 0.97340 0.97378 0.97388
0.160  0.95667 0.95698 0.95748 0.95817 0.95903 0.96006 0.96122 0.96247 0.96380 0.96517 0.96653 0.96784 0.96906 0.97013 0.97102 0.97168 0.97209 0.97220
0.165  0.95401 0.95434 0.95487 0.95561 0.95652 0.95760 0.95883 0.96016 0.96157 0.96302 0.96445 0.96585 0.96713 0.96827 0.96920 0.96991 0.97034 0.97047
0.170  0.95129 0.95163 0.95219 0.95297 0.95394 0.95508 0.95637 0.95778 0.95927 0.96080 0.96233 0.96379 0.96515 0.96635 0.96734 0.96808 0.96854 0.96869
0.175  0.94849 0.94885 0.94945 0.95027 0.95129 0.95249 0.95386 0.95534 0.95692 0.95853 0.96014 0.96168 0.96312 0.96438 0.96543 0.96621 0.96670 0.96686
0.180  0.94563 0.94601 0.94664 0.94750 0.94857 0.94984 0.95128 0.95284 0.95450 0.95620 0.95789 0.95952 0.96102 0.96236 0.96346 0.96429 0.96480 0.96492
0.185  0.94270 0.94310 0.94376 0.94466 0.94579 0.94713 0.94864 0.95028 0.95203 0.95381 0.95559 0.95731 0.95888 0.96029 0.96145 0.96231 0.96285 0.96299
0.190  0.93970 0.94012 0.94081 0.94176 0.94295 0.94435 0.94593 0.94766 0.94949 0.95137 0.95324 0.95503 0.95670 0.95816 0.95938 0.96029 0.96085 0.96101
0.195  0.93664 0.93708 0.93780 0.93880 0.94004 0.94151 0.94317 0.94498 0.94689 0.94886 0.95082 0.95271 0.95445 0.95599 0.95726 0.95821 0.95880 0.95899
0.200  0.93351 0.93397 0.93472 0.93577 0.93707 0.93861 0.94035 0.94224 0.94424 0.94630 0.94835 0.95033 0.95215 0.95376 0.95509 0.95609 0.95670 0.95691
0.205  0.93031 0.93080 0.93159 0.93268 0.93404 0.93565 0.93747 0.93944 0.94154 0.94369 0.94583 0.94788 0.94980 0.95149 0.95288 0.95391 0.95456 0.95479
0.210  0.92706 0.92756 0.92839 0.92953 0.93095 0.93263 0.93453 0.93659 0.93878 0.94102 0.94325 0.94540 0.94739 0.94916 0.95061 0.95169 0.95237 0.95255
0.215  0.92374 0.92427 0.92513 0.92631 0.92780 0.92955 0.93153 0.93368 0.93596 0.93830 0.94063 0.94287 0.94494 0.94677 0.94829 0.94943 0.95012 0.95033
0.220  0.92037 0.92091 0.92181 0.92304 0.92458 0.92641 0.92847 0.93071 0.93309 0.93552 0.93795 0.94028 0.94244 0.94434 0.94592 0.94711 0.94783 0.94806
0.225  0.91693 0.91750 0.91843 0.91971 0.92131 0.92321 0.92535 0.92769 0.93016 0.93269 0.93522 0.93764 0.93989 0.94187 0.94350 0.94473 0.94549 0.94575
0.230  0.91343 0.91402 0.91499 0.91633 0.91799 0.91996 0.92218 0.92461 0.92717 0.92980 0.93243 0.93495 0.93729 0.93934 0.94105 0.94232 0.94311 0.94338
0.235  0.90988 0.91049 0.91150 0.91288 0.91461 0.91665 0.91896 0.92148 0.92414 0.92687 0.92959 0.93220 0.93463 0.93677 0.93854 0.93986 0.94068 0.94091
0.240  0.90627 0.90691 0.90795 0.90938 0.91118 0.91330 0.91569 0.91830 0.92106 0.92389 0.92670 0.92941 0.93192 0.93414 0.93598 0.93735 0.93820 0.93845
0.245  0.90260 0.90326 0.90434 0.90583 0.90769 0.90988 0.91236 0.91507 0.91792 0.92085 0.92377 0.92658 0.92917 0.93147 0.93337 0.93479 0.93567 0.93595
0.250  0.89888 0.89957 0.90068 0.90222 0.90415 0.90642 0.90898 0.91178 0.91474 0.91777 0.92079 0.92369 0.92638 0.92876 0.93072 0.93218 0.93309 0.93340
0.255  0.89511 0.89582 0.89697 0.89856 0.90055 0.90290 0.90555 0.90845 0.91150 0.91464 0.91776 0.92076 0.92354 0.92599 0.92802 0.92954 0.93047 0.93074
0.260  0.89128 0.89201 0.89321 0.89485 0.89691 0.89933 0.90207 0.90506 0.90821 0.91144 0.91466 0.91776 0.92065 0.92318 0.92527 0.92684 0.92781 0.92810
0.265  0.88741 0.88816 0.88939 0.89109 0.89321 0.89571 0.89854 0.90161 0.90487 0.90821 0.91154 0.91474 0.91770 0.92031 0.92249 0.92410 0.92510 0.92542
0.270  0.88348 0.88425 0.88553 0.88728 0.88946 0.89204 0.89495 0.89813 0.90149 0.90494 0.90837 0.91167 0.91472 0.91741 0.91964 0.92131 0.92234 0.92269
0.275  0.87950 0.88030 0.88161 0.88341 0.88566 0.88832 0.89132 0.89460 0.89806 0.90161 0.90515 0.90855 0.91169 0.91447 0.91676 0.91848 0.91954 0.91991
0.280  0.87548 0.87630 0.87765 0.87950 0.88181 0.88455 0.88765 0.89102 0.89459 0.89825 0.90188 0.90538 0.90862 0.91148 0.91384 0.91561 0.91670 0.91703
0.285  0.87140 0.87225 0.87364 0.87554 0.87792 0.88074 0.88393 0.88740 0.89107 0.89483 0.89855 0.90215 0.90548 0.90844 0.91087 0.91269 0.91381 0.91417
0.290  0.86728 0.86815 0.86958 0.87154 0.87399 0.87689 0.88016 0.88373 0.88750 0.89135 0.89520 0.89890 0.90232 0.90535 0.90784 0.90972 0.91088 0.91126
0.295  0.86312 0.86401 0.86548 0.86749 0.87001 0.87299 0.87635 0.88002 0.88387 0.88785 0.89180 0.89560 0.89912 0.90223 0.90479 0.90671 0.90790 0.90831
0.300  0.85891 0.85983 0.86133 0.86340 0.86599 0.86905 0.87250 0.87624 0.88022 0.88430 0.88836 0.89226 0.89588 0.89906 0.90169 0.90366 0.90488 0.90525
0.305  0.85465 0.85560 0.85714 0.85926 0.86192 0.86506 0.86859 0.87244 0.87653 0.88071 0.88487 0.88887 0.89258 0.89585 0.89855 0.90057 0.90182 0.90221
0.310  0.85036 0.85132 0.85290 0.85508 0.85781 0.86103 0.86464 0.86860 0.87279 0.87708 0.88132 0.88542 0.88923 0.89258 0.89535 0.89743 0.89871 0.89913
0.315  0.84602 0.84701 0.84863 0.85087 0.85366 0.85695 0.86066 0.86472 0.86901 0.87338 0.87775 0.88196 0.88585 0.88929 0.89212 0.89424 0.89556 0.89601
0.320  0.84164 0.84265 0.84432 0.84661 0.84947 0.85283 0.85664 0.86080 0.86516 0.86966 0.87414 0.87845 0.88244 0.88595 0.88885 0.89103 0.89237 0.89278
0.325  0.83723 0.83826 0.83996 0.84231 0.84524 0.84867 0.85258 0.85683 0.86130 0.86591 0.87049 0.87490 0.87897 0.88257 0.88555 0.88776 0.88914 0.88958
0.330  0.83277 0.83383 0.83557 0.83797 0.84095 0.84448 0.84848 0.85280 0.85740 0.86212 0.86680 0.87128 0.87545 0.87913 0.88217 0.88446 0.88587 0.88633
0.335  0.82828 0.82936 0.83114 0.83359 0.83664 0.84025 0.84434 0.84876 0.85346 0.85828 0.86304 0.86765 0.87191 0.87568 0.87878 0.88111 0.88255 0.88304
0.340  0.82375 0.82485 0.82667 0.82918 0.83230 0.83599 0.84014 0.84468 0.84949 0.85437 0.85927 0.86398 0.86834 0.87218 0.87535 0.87772 0.87919 0.87965
0.345  0.81918 0.82031 0.82217 0.82473 0.82791 0.83168 0.83592 0.84056 0.84546 0.85046 0.85547 0.86027 0.86472 0.86863 0.87188 0.87430 0.87579 0.87628
0.350  0.81458 0.81573 0.81763 0.82023 0.82350 0.82734 0.83167 0.83641 0.84138 0.84651 0.85162 0.85649 0.86103 0.86504 0.86834 0.87081 0.87236 0.87287
0.355  0.80994 0.81112 0.81306 0.81571 0.81904 0.82295 0.82738 0.83222 0.83729 0.84253 0.84770 0.85271 0.85734 0.86142 0.86479 0.86732 0.86888 0.86935
0.360  0.80528 0.80648 0.80845 0.81116 0.81456 0.81854 0.82306 0.82796 0.83317 0.83851 0.84378 0.84888 0.85360 0.85777 0.86120 0.86377 0.86536 0.86587
0.365  0.80058 0.80180 0.80381 0.80657 0.81004 0.81409 0.81871 0.82370 0.82901 0.83441 0.83982 0.84503 0.84983 0.85406 0.85757 0.86018 0.86180 0.86234
0.370  0.79584 0.79709 0.79914 0.80195 0.80548 0.80962 0.81431 0.81941 0.82481 0.83032 0.83583 0.84109 0.84598 0.85031 0.85388 0.85654 0.85820 0.85876
0.375  0.79108 0.79235 0.79444 0.79731 0.80088 0.80511 0.80987 0.81508 0.82055 0.82619 0.83179 0.83716 0.84214 0.84654 0.85017 0.85289 0.85457 0.85509
0.380  0.78629 0.78758 0.78970 0.79262 0.79626 0.80057 0.80541 0.81072 0.81629 0.82203 0.82769 0.83319 0.83826 0.84273 0.84643 0.84919 0.85089 0.85145
0.385  0.78147 0.78279 0.78494 0.78791 0.79162 0.79600 0.80093 0.80630 0.81199 0.81779 0.82360 0.82918 0.83433 0.83885 0.84261 0.84544 0.84718 0.84776
0.390  0.77662 0.77796 0.78015 0.78318 0.78694 0.79139 0.79641 0.80186 0.80766 0.81356 0.81946 0.82509 0.83035 0.83497 0.83880 0.84165 0.84343 0.84403
0.395  0.77174 0.77310 0.77533 0.77841 0.78224 0.78674 0.79186 0.79741 0.80330 0.80930 0.81529 0.82102 0.82636 0.83106 0.83494 0.83784 0.83964 0.84021
0.400  0.76684 0.76822 0.77049 0.77361 0.77751 0.78208 0.78728 0.79292 0.79887 0.80500 0.81105 0.81691 0.82233 0.82710 0.83104 0.83399 0.83581 0.83641
0.405  0.76191 0.76332 0.76562 0.76877 0.77274 0.77740 0.78264 0.78841 0.79444 0.80067 0.80682 0.81277 0.81822 0.82307 0.82708 0.83008 0.83193 0.83257
0.410  0.75696 0.75838 0.76072 0.76393 0.76796 0.77269 0.77801 0.78386 0.78999 0.79627 0.80255 0.80854 0.81413 0.81905 0.82312 0.82616 0.82804 0.82863
0.415  0.75198 0.75343 0.75580 0.75905 0.76313 0.76794 0.77335 0.77924 0.78551 0.79188 0.79825 0.80434 0.81000 0.81499 0.81912 0.82219 0.82410 0.82472
0.420  0.74697 0.74844 0.75085 0.75415 0.75828 0.76317 0.76867 0.77464 0.78095 0.78745 0.79387 0.80009 0.80584 0.81088 0.81504 0.81819 0.82012 0.82077
0.425  0.74195 0.74344 0.74588 0.74923 0.75342 0.75835 0.76395 0.77001 0.77641 0.78300 0.78951 0.79582 0.80159 0.80673 0.81097 0.81414 0.81610 0.81672
0.430  0.73690 0.73841 0.74089 0.74429 0.74853 0.75353 0.75920 0.76535 0.77184 0.77847 0.78512 0.79146 0.79736 0.80257 0.80686 0.81007 0.81206 0.81269
0.435  0.73184 0.73336 0.73587 0.73932 0.74362 0.74868 0.75440 0.76066 0.76724 0.77396 0.78069 0.78712 0.79310 0.79836 0.80271 0.80596 0.80797 0.80863
0.440  0.72675 0.72829 0.73084 0.73433 0.73869 0.74382 0.74961 0.75591 0.76261 0.76943 0.77619 0.78275 0.78879 0.79409 0.79850 0.80179 0.80384 0.80454
0.445  0.72164 0.72320 0.72577 0.72931 0.73373 0.73893 0.74479 0.75117 0.75790 0.76486 0.77171 0.77834 0.78442 0.78983 0.79429 0.79762 0.79968 0.80034
0.450  0.71651 0.71809 0.72069 0.72427 0.72875 0.73401 0.73995 0.74641 0.75323 0.76021 0.76719 0.77385 0.78006 0.78553 0.79004 0.79341 0.79550 0.79618
0.455  0.71136 0.71296 0.71559 0.71920 0.72372 0.72907 0.73508 0.74162 0.74852 0.75558 0.76265 0.76939 0.77567 0.78118 0.78572 0.78915 0.79126 0.79197
0.460  0.70619 0.70781 0.71048 0.71413 0.71870 0.72408 0.73015 0.73681 0.74379 0.75093 0.75803 0.76490 0.77119 0.77679 0.78141 0.78486 0.78700 0.78767
0.465  0.70101 0.70265 0.70534 0.70904 0.71366 0.71910 0.72524 0.73192 0.73901 0.74626 0.75343 0.76036 0.76673 0.77239 0.77706 0.78054 0.78270 0.78340
0.470  0.69581 0.69747 0.70019 0.70393 0.70860 0.71410 0.72031 0.72706 0.73419 0.74149 0.74880 0.75576 0.76225 0.76795 0.77267 0.77619 0.77837 0.77909
0.475  0.69059 0.69227 0.69502 0.69880 0.70352 0.70908 0.71535 0.72218 0.72938 0.73676 0.74414 0.75118 0.75772 0.76345 0.76822 0.77178 0.77399 0.77468
0.480  0.68536 0.68705 0.68983 0.69365 0.69842 0.70404 0.71038 0.71728 0.72456 0.73200 0.73940 0.74656 0.75312 0.75896 0.76376 0.76736 0.76959 0.77031
0.485  0.68011 0.68182 0.68463 0.68848 0.69330 0.69898 0.70537 0.71234 0.71970 0.72722 0.73469 0.74186 0.74855 0.75443 0.75928 0.76291 0.76515 0.76589
0.490  0.67484 0.67657 0.67940 0.68330 0.68816 0.69385 0.70031 0.70734 0.71476 0.72239 0.72995 0.73719 0.74394 0.74982 0.75473 0.75840 0.76067 0.76144
0.495  0.66956 0.67131 0.67417 0.67809 0.68298 0.68876 0.69528 0.70237 0.70986 0.71752 0.72513 0.73249 0.73924 0.74523 0.75018 0.75388 0.75617 0.75690
0.500  0.66427 0.66603 0.66891 0.67286 0.67781 0.68364 0.69022 0.69738 0.70493 0.71266 0.72033 0.72776 0.73457 0.74062 0.74560 0.74932 0.75163 0.75239
0.505  0.65896 0.66074 0.66363 0.66763 0.67262 0.67851 0.68514 0.69236 0.69998 0.70778 0.71552 0.72295 0.72987 0.73596 0.74095 0.74472 0.74705 0.74783
0.510  0.65364 0.65543 0.65835 0.66238 0.66742 0.67335 0.68004 0.68730 0.69495 0.70285 0.71068 0.71816 0.72513 0.73123 0.73630 0.74009 0.74244 0.74319
0.515  0.64831 0.65011 0.65306 0.65712 0.66220 0.66818 0.67488 0.68221 0.68996 0.69788 0.70574 0.71335 0.72032 0.72652 0.73163 0.73544 0.73780 0.73857
0.520  0.64297 0.64477 0.64775 0.65185 0.65697 0.66295 0.66975 0.67714 0.68494 0.69292 0.70084 0.70844 0.71554 0.72177 0.72691 0.73075 0.73313 0.73392
0.525  0.63761 0.63943 0.64243 0.64656 0.65171 0.65775 0.66460 0.67204 0.67990 0.68795 0.69592 0.70358 0.71072 0.71694 0.72213 0.72601 0.72841 0.72918
0.530  0.63224 0.63408 0.63710 0.64126 0.64642 0.65253 0.65943 0.66693 0.67483 0.68291 0.69098 0.69869 0.70581 0.71214 0.71736 0.72126 0.72367 0.72446
0.535  0.62686 0.62871 0.63176 0.63594 0.64114 0.64730 0.65424 0.66173 0.66970 0.67785 0.68593 0.69377 0.70094 0.70731 0.71256 0.71648 0.71890 0.71970
0.540  0.62147 0.62333 0.62640 0.63058 0.63585 0.64205 0.64898 0.65658 0.66460 0.67280 0.68094 0.68876 0.69603 0.70242 0.70768 0.71163 0.71409 0.71486
0.545  0.61607 0.61794 0.62103 0.62524 0.63054 0.63678 0.64376 0.65141 0.65948 0.66773 0.67592 0.68378 0.69109 0.69749 0.70281 0.70678 0.70925 0.71004
0.550  0.61066 0.61255 0.61565 0.61989 0.62522 0.63145 0.63852 0.64622 0.65433 0.66256 0.67087 0.67878 0.68608 0.69256 0.69791 0.70191 0.70437 0.70519
0.555  0.60524 0.60714 0.61026 0.61453 0.61989 0.62615 0.63327 0.64101 0.64910 0.65745 0.66574 0.67374 0.68109 0.68761 0.69294 0.69696 0.69945 0.70030
0.560  0.59981 0.60172 0.60485 0.60915 0.61454 0.62085 0.62800 0.63572 0.64392 0.65232 0.66065 0.66863 0.67608 0.68257 0.68798 0.69202 0.69452 0.69533
0.565  0.59437 0.59629 0.59943 0.60377 0.60914 0.61552 0.62265 0.63048 0.63873 0.64716 0.65553 0.66356 0.67097 0.67756 0.68299 0.68704 0.68955 0.69038
0.570  0.58892 0.59085 0.59401 0.59837 0.60377 0.61018 0.61735 0.62521 0.63350 0.64190 0.65031 0.65845 0.66590 0.67251 0.67796 0.68203 0.68455 0.68539
0.575  0.58346 0.58541 0.58858 0.59296 0.59839 0.60483 0.61204 0.61993 0.62819 0.63670 0.64514 0.65325 0.66080 0.66738 0.67286 0.67696 0.67950 0.68032
0.580  0.57800 0.57995 0.58314 0.58753 0.59300 0.59941 0.60670 0.61457 0.62293 0.63148 0.63996 0.64809 0.65564 0.66228 0.66778 0.67189 0.67444 0.67527
0.585  0.57253 0.57449 0.57769 0.58207 0.58759 0.59403 0.60135 0.60925 0.61765 0.62623 0.63474 0.64291 0.65045 0.65715 0.66267 0.66678 0.66933 0.67018
0.590  0.56705 0.56901 0.57223 0.57663 0.58217 0.58864 0.59593 0.60392 0.61235 0.62088 0.62943 0.63769 0.64527 0.65198 0.65747 0.66162 0.66419 0.66501
0.595  0.56156 0.56353 0.56676 0.57118 0.57669 0.58324 0.59055 0.59857 0.60695 0.61560 0.62417 0.63239 0.64006 0.64673 0.65230 0.65645 0.65902 0.65986
0.600  0.55606 0.55803 0.56128 0.56572 0.57125 0.57782 0.58516 0.59320 0.60161 0.61029 0.61889 0.62713 0.63475 0.64151 0.64709 0.65125 0.65382 0.65468
0.605  0.55056 0.55253 0.55580 0.56025 0.56580 0.57235 0.57975 0.58775 0.59626 0.60495 0.61357 0.62185 0.62948 0.63626 0.64180 0.64598 0.64858 0.64940
0.610  0.54505 0.54703 0.55030 0.55477 0.56033 0.56688 0.57433 0.58235 0.59088 0.59952 0.60817 0.61646 0.62419 0.63092 0.63653 0.64072 0.64331 0.64415
0.615  0.53953 0.54151 0.54477 0.54927 0.55486 0.56143 0.56882 0.57694 0.58540 0.59414 0.60281 0.61113 0.61879 0.62561 0.63123 0.63542 0.63802 0.63887
0.620  0.53401 0.53600 0.53926 0.54377 0.54937 0.55596 0.56337 0.57150 0.57999 0.58875 0.59744 0.60576 0.61345 0.62027 0.62589 0.63008 0.63268 0.63350
0.625  0.52848 0.53047 0.53374 0.53822 0.54387 0.55048 0.55791 0.56597 0.57456 0.58333 0.59195 0.60037 0.60807 0.61484 0.62049 0.62470 0.62731 0.62815
0.630  0.52294 0.52493 0.52821 0.53271 0.53832 0.54498 0.55243 0.56051 0.56911 0.57781 0.58652 0.59488 0.60266 0.60944 0.61509 0.61931 0.62191 0.62277
0.635  0.51739 0.51939 0.52268 0.52718 0.53280 0.53941 0.54693 0.55503 0.56355 0.57235 0.58107 0.58944 0.59715 0.60402 0.60966 0.61388 0.61648 0.61735
0.640  0.51184 0.51384 0.51713 0.52164 0.52727 0.53389 0.54135 0.54953 0.55807 0.56687 0.57560 0.58397 0.59169 0.59855 0.60415 0.60838 0.61100 0.61185
0.645  0.50628 0.50829 0.51158 0.51609 0.52173 0.52836 0.53582 0.54400 0.55256 0.56136 0.57002 0.57840 0.58621 0.59300 0.59867 0.60289 0.60551 0.60636
0.650  0.50072 0.50272 0.50602 0.51054 0.51618 0.52281 0.53028 0.53840 0.54703 0.55576 0.56450 0.57288 0.58061 0.58748 0.59315 0.59737 0.59998 0.60085
0.655  0.49515 0.49715 0.50045 0.50497 0.51062 0.51725 0.52473 0.53285 0.54139 0.55021 0.55896 0.56734 0.57507 0.58193 0.58754 0.59177 0.59440 0.59524
0.660  0.48957 0.49158 0.49487 0.49939 0.50499 0.51166 0.51916 0.52728 0.53583 0.54465 0.55338 0.56176 0.56949 0.57628 0.58195 0.58618 0.58880 0.58965
0.665  0.48398 0.48599 0.48928 0.49377 0.49941 0.50604 0.51350 0.52169 0.53024 0.53903 0.54770 0.55608 0.56387 0.57068 0.57633 0.58055 0.58316 0.58403
0.670  0.47839 0.48040 0.48366 0.48818 0.49381 0.50044 0.50790 0.51601 0.52463 0.53335 0.54209 0.55046 0.55817 0.56504 0.57068 0.57487 0.57748 0.57832
0.675  0.47279 0.47479 0.47806 0.48257 0.48821 0.49483 0.50229 0.51039 0.51892 0.52772 0.53644 0.54480 0.55251 0.55929 0.56495 0.56917 0.57178 0.57263
0.680  0.46718 0.46917 0.47245 0.47696 0.48259 0.48921 0.49666 0.50476 0.51327 0.52207 0.53068 0.53904 0.54682 0.55359 0.55923 0.56344 0.56604 0.56690
0.685  0.46157 0.46356 0.46684 0.47134 0.47696 0.48357 0.49101 0.49910 0.50761 0.51630 0.52499 0.53333 0.54102 0.54785 0.55348 0.55767 0.56027 0.56108
0.690  0.45595 0.45793 0.46121 0.46570 0.47131 0.47786 0.48528 0.49334 0.50192 0.51059 0.51927 0.52760 0.53527 0.54208 0.54764 0.55184 0.55444 0.55528
0.695  0.45032 0.45230 0.45557 0.46006 0.46561 0.47219 0.47960 0.48765 0.49612 0.50487 0.51353 0.52183 0.52949 0.53622 0.54183 0.54601 0.54860 0.54945
0.700  0.44468 0.44666 0.44993 0.45436 0.45994 0.46652 0.47391 0.48194 0.49039 0.49912 0.50767 0.51595 0.52359 0.53038 0.53597 0.54014 0.54271 0.54358
0.705  0.43904 0.44101 0.44427 0.44870 0.45427 0.46082 0.46820 0.47621 0.48464 0.49325 0.50187 0.51013 0.51775 0.52451 0.53003 0.53420 0.53678 0.53761
0.710  0.43339 0.43536 0.43861 0.44302 0.44858 0.45512 0.46246 0.47046 0.47887 0.48746 0.49605 0.50428 0.51187 0.51854 0.52411 0.52826 0.53083 0.53167
0.715  0.42772 0.42969 0.43292 0.43734 0.44288 0.44933 0.45665 0.46461 0.47299 0.48163 0.49018 0.49831 0.50596 0.51261 0.51815 0.52228 0.52483 0.52569
0.720  0.42205 0.42402 0.42721 0.43164 0.43716 0.44359 0.45089 0.45882 0.46717 0.47578 0.48423 0.49240 0.49994 0.50664 0.51215 0.51625 0.51879 0.51961
0.725  0.41638 0.41833 0.42152 0.42593 0.43137 0.43784 0.44511 0.45302 0.46133 0.46982 0.47832 0.48646 0.49397 0.50062 0.50607 0.51017 0.51272 0.51354
0.730  0.41069 0.41264 0.41581 0.42020 0.42563 0.43207 0.43932 0.44719 0.45547 0.46392 0.47238 0.48049 0.48796 0.49453 0.50000 0.50408 0.50661 0.50744
0.735  0.40499 0.40694 0.41010 0.41447 0.41987 0.42629 0.43343 0.44125 0.44951 0.45800 0.46633 0.47440 0.48184 0.48845 0.49389 0.49795 0.50046 0.50125
0.740  0.39929 0.40122 0.40437 0.40867 0.41410 0.42047 0.42759 0.43538 0.44358 0.45204 0.46034 0.46836 0.47576 0.48234 0.48770 0.49175 0.49425 0.49507
0.745  0.39357 0.39549 0.39863 0.40291 0.40831 0.41460 0.42174 0.42949 0.43765 0.44597 0.45431 0.46229 0.46965 0.47612 0.48151 0.48553 0.48802 0.48884
0.750  0.38784 0.38975 0.39287 0.39714 0.40251 0.40876 0.41586 0.42357 0.43169 0.43997 0.44825 0.45610 0.46350 0.46994 0.47529 0.47928 0.48175 0.48252
0.755  0.38210 0.38399 0.38711 0.39135 0.39663 0.40291 0.40997 0.41755 0.42565 0.43393 0.44207 0.44997 0.45724 0.46371 0.46901 0.47295 0.47542 0.47621
0.760  0.37635 0.37822 0.38132 0.38554 0.39079 0.39703 0.40397 0.41158 0.41959 0.42784 0.43596 0.44380 0.45102 0.45737 0.46267 0.46662 0.46906 0.46987
0.765  0.37059 0.37245 0.37551 0.37972 0.38494 0.39113 0.39803 0.40560 0.41355 0.42167 0.42981 0.43759 0.44476 0.45107 0.45632 0.46024 0.46266 0.46341
0.770  0.36481 0.36666 0.36969 0.37388 0.37907 0.38515 0.39207 0.39958 0.40748 0.41555 0.42359 0.43126 0.43839 0.44472 0.44993 0.45381 0.45621 0.45697
0.775  0.35902 0.36085 0.36386 0.36800 0.37318 0.37922 0.38609 0.39353 0.40135 0.40939 0.41730 0.42498 0.43205 0.43833 0.44344 0.44731 0.44970 0.45049
0.780  0.35321 0.35503 0.35802 0.36211 0.36726 0.37326 0.38007 0.38739 0.39516 0.40310 0.41105 0.41866 0.42567 0.43183 0.43697 0.44080 0.44316 0.44395
0.785  0.34739 0.34920 0.35216 0.35622 0.36127 0.36728 0.37396 0.38130 0.38901 0.39688 0.40476 0.41221 0.41925 0.42536 0.43045 0.43424 0.43658 0.43731
0.790  0.34156 0.34335 0.34628 0.35030 0.35532 0.36127 0.36790 0.37517 0.38282 0.39062 0.39834 0.40581 0.41271 0.41883 0.42382 0.42759 0.42992 0.43068
0.795  0.33570 0.33747 0.34039 0.34437 0.34934 0.35518 0.36181 0.36901 0.37657 0.38432 0.39197 0.39937 0.40620 0.41220 0.41720 0.42093 0.42323 0.42400
0.800  0.32983 0.33159 0.33447 0.33842 0.34334 0.34912 0.35570 0.36275 0.37025 0.37790 0.38556 0.39289 0.39965 0.40558 0.41053 0.41422 0.41650 0.41721
0.805  0.32393 0.32567 0.32853 0.33244 0.33732 0.34304 0.34952 0.35653 0.36395 0.37152 0.37911 0.38628 0.39297 0.39892 0.40381 0.40745 0.40970 0.41042
0.810  0.31802 0.31974 0.32257 0.32644 0.33127 0.33693 0.34329 0.35028 0.35762 0.36511 0.37252 0.37971 0.38632 0.39220 0.39699 0.40060 0.40284 0.40358
0.815  0.31209 0.31379 0.31655 0.32037 0.32513 0.33079 0.33709 0.34399 0.35124 0.35866 0.36599 0.37309 0.37963 0.38537 0.39016 0.39373 0.39594 0.39662
0.820  0.30613 0.30781 0.31054 0.31432 0.31903 0.32460 0.33084 0.33758 0.34476 0.35207 0.35940 0.36641 0.37288 0.37855 0.38328 0.38680 0.38898 0.38967
0.825  0.30014 0.30179 0.30451 0.30824 0.31289 0.31835 0.32456 0.33122 0.33831 0.34553 0.35276 0.35961 0.36600 0.37167 0.37628 0.37978 0.38194 0.38265
0.830  0.29414 0.29576 0.29844 0.30213 0.30672 0.31211 0.31817 0.32482 0.33182 0.33895 0.34601 0.35284 0.35914 0.36469 0.36929 0.37273 0.37486 0.37551
0.835  0.28810 0.28970 0.29235 0.29599 0.30052 0.30584 0.31182 0.31838 0.32527 0.33231 0.33927 0.34602 0.35223 0.35768 0.36223 0.36561 0.36771 0.36837
0.840  0.28203 0.28361 0.28623 0.28981 0.29428 0.29953 0.30542 0.31188 0.31861 0.32554 0.33249 0.33905 0.34524 0.35062 0.35510 0.35843 0.36049 0.36115
0.845  0.27593 0.27749 0.28007 0.28360 0.28798 0.29317 0.29898 0.30528 0.31197 0.31881 0.32556 0.33211 0.33814 0.34350 0.34786 0.35115 0.35319 0.35382
0.850  0.26980 0.27134 0.27388 0.27731 0.28164 0.28672 0.29250 0.29870 0.30529 0.31201 0.31866 0.32511 0.33104 0.33625 0.34059 0.34383 0.34584 0.34646
0.855  0.26363 0.26515 0.26764 0.27102 0.27528 0.28028 0.28589 0.29207 0.29854 0.30516 0.31170 0.31803 0.32387 0.32899 0.33326 0.33644 0.33840 0.33903
0.860  0.25742 0.25891 0.26137 0.26469 0.26888 0.27379 0.27931 0.28538 0.29167 0.29816 0.30467 0.31082 0.31655 0.32165 0.32584 0.32893 0.33088 0.33152
0.865  0.25117 0.25264 0.25502 0.25832 0.26243 0.26726 0.27268 0.27856 0.28481 0.29119 0.29750 0.30361 0.30924 0.31424 0.31831 0.32139 0.32329 0.32388
0.870  0.24488 0.24632 0.24866 0.25190 0.25593 0.26067 0.26599 0.27175 0.27789 0.28415 0.29033 0.29633 0.30185 0.30669 0.31073 0.31375 0.31561 0.31620
0.875  0.23854 0.23996 0.24225 0.24542 0.24936 0.25395 0.25923 0.26488 0.27089 0.27702 0.28309 0.28896 0.29437 0.29912 0.30307 0.30602 0.30784 0.30843
0.880  0.23215 0.23354 0.23578 0.23889 0.24271 0.24725 0.25235 0.25795 0.26376 0.26975 0.27577 0.28144 0.28674 0.29145 0.29527 0.29817 0.29996 0.30051
0.885  0.22571 0.22706 0.22926 0.23229 0.23603 0.24047 0.24546 0.25086 0.25662 0.26248 0.26828 0.27391 0.27908 0.28363 0.28742 0.29025 0.29199 0.29255
0.890  0.21920 0.22052 0.22267 0.22559 0.22929 0.23363 0.23850 0.24377 0.24939 0.25512 0.26078 0.26627 0.27132 0.27576 0.27946 0.28222 0.28392 0.28447
0.895  0.21263 0.21390 0.21601 0.21887 0.22247 0.22670 0.23146 0.23660 0.24208 0.24763 0.25319 0.25847 0.26343 0.26779 0.27139 0.27407 0.27572 0.27623
0.900  0.20599 0.20723 0.20928 0.21207 0.21558 0.21964 0.22426 0.22934 0.23460 0.24004 0.24548 0.25063 0.25543 0.25970 0.26316 0.26578 0.26741 0.26792
0.905  0.19927 0.20047 0.20247 0.20518 0.20859 0.21254 0.21704 0.22196 0.22709 0.23238 0.23761 0.24268 0.24734 0.25144 0.25485 0.25740 0.25898 0.25943
0.910  0.19246 0.19363 0.19555 0.19820 0.20147 0.20535 0.20972 0.21444 0.21948 0.22461 0.22968 0.23460 0.23912 0.24309 0.24640 0.24887 0.25039 0.25085
0.915  0.18557 0.18670 0.18855 0.19113 0.19429 0.19806 0.20228 0.20686 0.21174 0.21663 0.22162 0.22631 0.23070 0.23460 0.23779 0.24016 0.24165 0.24212
0.920  0.17856 0.17966 0.18145 0.18394 0.18700 0.19064 0.19472 0.19915 0.20380 0.20860 0.21334 0.21795 0.22218 0.22595 0.22901 0.23133 0.23276 0.23318
0.925  0.17145 0.17250 0.17423 0.17660 0.17959 0.18308 0.18697 0.19130 0.19578 0.20041 0.20498 0.20942 0.21351 0.21709 0.22008 0.22231 0.22369 0.22410
0.930  0.16420 0.16522 0.16688 0.16916 0.17203 0.17535 0.17914 0.18324 0.18761 0.19205 0.19645 0.20072 0.20464 0.20809 0.21096 0.21310 0.21441 0.21484
0.935  0.15682 0.15779 0.15938 0.16156 0.16432 0.16751 0.17113 0.17506 0.17925 0.18345 0.18773 0.19176 0.19552 0.19887 0.20159 0.20365 0.20492 0.20530
0.940  0.14926 0.15019 0.15172 0.15380 0.15639 0.15948 0.16294 0.16670 0.17063 0.17471 0.17873 0.18264 0.18623 0.18938 0.19202 0.19398 0.19520 0.19557
0.945  0.14153 0.14241 0.14386 0.14585 0.14831 0.15125 0.15454 0.15811 0.16186 0.16573 0.16955 0.17327 0.17668 0.17968 0.18218 0.18405 0.18520 0.18552
0.950  0.13358 0.13442 0.13579 0.13767 0.14000 0.14277 0.14584 0.14922 0.15282 0.15648 0.16010 0.16361 0.16684 0.16968 0.17204 0.17380 0.17489 0.17522
0.955  0.12538 0.12617 0.12746 0.12922 0.13142 0.13399 0.13692 0.14009 0.14348 0.14687 0.15033 0.15358 0.15663 0.15933 0.16153 0.16319 0.16423 0.16451
0.960  0.11688 0.11762 0.11880 0.12045 0.12253 0.12493 0.12766 0.13063 0.13374 0.13695 0.14013 0.14322 0.14606 0.14855 0.15064 0.15219 0.15315 0.15344
0.965  0.10803 0.10870 0.10981 0.11133 0.11325 0.11548 0.11801 0.12075 0.12363 0.12660 0.12955 0.13240 0.13503 0.13733 0.13926 0.14069 0.14158 0.14182
0.970  0.09874 0.09935 0.10036 0.10175 0.10348 0.10555 0.10785 0.11036 0.11300 0.11572 0.11841 0.12098 0.12338 0.12553 0.12728 0.12859 0.12940 0.12960
0.975  0.08888 0.08943 0.09035 0.09160 0.09315 0.09501 0.09706 0.09931 0.10171 0.10412 0.10658 0.10889 0.11105 0.11298 0.11454 0.11572 0.11646 0.11663
0.980  0.07828 0.07876 0.07956 0.08066 0.08203 0.08363 0.08546 0.08744 0.08952 0.09168 0.09380 0.09587 0.09777 0.09944 0.10083 0.10187 0.10252 0.10266
0.985  0.06661 0.06702 0.06770 0.06863 0.06979 0.07115 0.07270 0.07438 0.07615 0.07797 0.07977 0.08153 0.08314 0.08455 0.08573 0.08661 0.08716 0.08729
0.990  0.05326 0.05359 0.05413 0.05487 0.05579 0.05687 0.05811 0.05944 0.06084 0.06229 0.06372 0.06509 0.06638 0.06752 0.06846 0.06915 0.06959 0.06971
0.995  0.03665 0.03687 0.03724 0.03775 0.03837 0.03911 0.03993 0.04084 0.04181 0.04278 0.04377 0.04470 0.04558 0.04636 0.04699 0.04747 0.04776 0.04778
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e060.dat <==
# alpha = +0.20 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99982 0.99982 0.99982 0.99982 0.99983 0.99983 0.99984 0.99984 0.99985 0.99985 0.99986 0.99987 0.99987 0.99988 0.99988 0.99988 0.99988 0.99989
0.015  0.99959 0.99959 0.99960 0.99960 0.99961 0.99962 0.99963 0.99965 0.99966 0.99967 0.99969 0.99970 0.99971 0.99972 0.99973 0.99974 0.99974 0.99974
0.020  0.99927 0.99927 0.99928 0.99929 0.99931 0.99933 0.99935 0.99937 0.99939 0.99942 0.99944 0.99947 0.99949 0.99951 0.99952 0.99953 0.99954 0.99954
0.025  0.99886 0.99886 0.99888 0.99890 0.99892 0.99895 0.99898 0.99902 0.99905 0.99909 0.99913 0.99916 0.99920 0.99923 0.99925 0.99927 0.99928 0.99929
0.030  0.99835 0.99836 0.99838 0.99841 0.99845 0.99849 0.99853 0.99858 0.99864 0.99869 0.99875 0.99880 0.99885 0.99889 0.99892 0.99895 0.99897 0.99898
0.035  0.99776 0.99777 0.99780 0.99784 0.99789 0.99794 0.99801 0.99807 0.99815 0.99822 0.99829 0.99836 0.99843 0.99849 0.99853 0.99857 0.99859 0.99861
0.040  0.99707 0.99710 0.99713 0.99718 0.99724 0.99731 0.99740 0.99749 0.99758 0.99768 0.99777 0.99786 0.99795 0.99802 0.99809 0.99813 0.99816 0.99818
0.045  0.99630 0.99633 0.99637 0.99643 0.99651 0.99660 0.99671 0.99682 0.99694 0.99706 0.99718 0.99730 0.99741 0.99750 0.99758 0.99764 0.99767 0.99764
0.050  0.99543 0.99547 0.99552 0.99560 0.99570 0.99581 0.99594 0.99608 0.99622 0.99637 0.99652 0.99666 0.99680 0.99692 0.99701 0.99708 0.99713 0.99710
0.055  0.99448 0.99452 0.99459 0.99468 0.99480 0.99493 0.99509 0.99525 0.99543 0.99561 0.99579 0.99597 0.99613 0.99627 0.99639 0.99647 0.99653 0.99651
0.060  0.99343 0.99348 0.99356 0.99367 0.99381 0.99397 0.99416 0.99436 0.99457 0.99478 0.99500 0.99520 0.99539 0.99556 0.99570 0.99580 0.99587 0.99585
0.065  0.99230 0.99236 0.99245 0.99258 0.99274 0.99293 0.99315 0.99338 0.99363 0.99388 0.99413 0.99437 0.99460 0.99479 0.99496 0.99508 0.99515 0.99515
0.070  0.99108 0.99114 0.99125 0.99140 0.99159 0.99181 0.99206 0.99233 0.99261 0.99291 0.99320 0.99348 0.99374 0.99396 0.99415 0.99429 0.99438 0.99438
0.075  0.98977 0.98984 0.98997 0.99014 0.99035 0.99061 0.99089 0.99120 0.99153 0.99186 0.99220 0.99252 0.99281 0.99307 0.99329 0.99345 0.99355 0.99356
0.080  0.98837 0.98846 0.98860 0.98879 0.98903 0.98932 0.98964 0.99000 0.99037 0.99075 0.99113 0.99149 0.99183 0.99212 0.99237 0.99255 0.99266 0.99268
0.085  0.98689 0.98698 0.98714 0.98736 0.98763 0.98796 0.98832 0.98872 0.98914 0.98956 0.98999 0.99040 0.99078 0.99111 0.99139 0.99159 0.99172 0.99175
0.090  0.98532 0.98542 0.98560 0.98585 0.98615 0.98651 0.98692 0.98736 0.98783 0.98831 0.98879 0.98925 0.98967 0.99004 0.99035 0.99058 0.99072 0.99076
0.095  0.98366 0.98378 0.98398 0.98425 0.98459 0.98499 0.98544 0.98593 0.98646 0.98699 0.98752 0.98803 0.98850 0.98891 0.98926 0.98951 0.98967 0.98972
0.100  0.98192 0.98205 0.98227 0.98257 0.98294 0.98339 0.98388 0.98443 0.98501 0.98559 0.98618 0.98675 0.98726 0.98772 0.98810 0.98839 0.98856 0.98862
0.105  0.98009 0.98024 0.98048 0.98081 0.98122 0.98171 0.98225 0.98285 0.98349 0.98413 0.98478 0.98540 0.98597 0.98647 0.98689 0.98720 0.98739 0.98747
0.110  0.97818 0.97834 0.97861 0.97897 0.97942 0.97995 0.98055 0.98121 0.98190 0.98260 0.98331 0.98399 0.98462 0.98517 0.98562 0.98596 0.98617 0.98620
0.115  0.97619 0.97636 0.97665 0.97704 0.97754 0.97812 0.97877 0.97948 0.98024 0.98101 0.98178 0.98252 0.98320 0.98380 0.98430 0.98467 0.98490 0.98494
0.120  0.97411 0.97430 0.97461 0.97504 0.97558 0.97621 0.97692 0.97769 0.97851 0.97934 0.98018 0.98098 0.98172 0.98237 0.98291 0.98332 0.98356 0.98362
0.125  0.97196 0.97216 0.97250 0.97296 0.97354 0.97422 0.97499 0.97582 0.97671 0.97761 0.97852 0.97939 0.98019 0.98089 0.98147 0.98191 0.98218 0.98225
0.130  0.96972 0.96994 0.97030 0.97080 0.97142 0.97216 0.97299 0.97389 0.97485 0.97582 0.97679 0.97773 0.97859 0.97935 0.97997 0.98044 0.98074 0.98082
0.135  0.96740 0.96764 0.96803 0.96857 0.96923 0.97002 0.97092 0.97188 0.97291 0.97396 0.97500 0.97600 0.97693 0.97775 0.97843 0.97893 0.97924 0.97934
0.140  0.96501 0.96526 0.96568 0.96625 0.96697 0.96781 0.96877 0.96981 0.97091 0.97203 0.97315 0.97422 0.97522 0.97610 0.97682 0.97736 0.97769 0.97780
0.145  0.96253 0.96280 0.96325 0.96386 0.96463 0.96553 0.96655 0.96766 0.96883 0.97004 0.97123 0.97238 0.97344 0.97438 0.97515 0.97573 0.97609 0.97621
0.150  0.95998 0.96027 0.96075 0.96140 0.96222 0.96318 0.96427 0.96545 0.96670 0.96798 0.96926 0.97048 0.97161 0.97261 0.97344 0.97405 0.97443 0.97452
0.155  0.95735 0.95766 0.95817 0.95886 0.95973 0.96076 0.96191 0.96317 0.96450 0.96586 0.96722 0.96852 0.96972 0.97078 0.97166 0.97231 0.97272 0.97282
0.160  0.95465 0.95498 0.95551 0.95625 0.95717 0.95826 0.95949 0.96082 0.96223 0.96368 0.96511 0.96650 0.96777 0.96890 0.96983 0.97052 0.97095 0.97107
0.165  0.95187 0.95222 0.95279 0.95357 0.95454 0.95569 0.95700 0.95841 0.95990 0.96143 0.96295 0.96442 0.96577 0.96696 0.96794 0.96868 0.96913 0.96927
0.170  0.94902 0.94939 0.94999 0.95082 0.95184 0.95306 0.95444 0.95593 0.95751 0.95913 0.96073 0.96228 0.96371 0.96497 0.96600 0.96678 0.96726 0.96742
0.175  0.94610 0.94649 0.94712 0.94799 0.94908 0.95036 0.95181 0.95338 0.95505 0.95676 0.95845 0.96008 0.96159 0.96292 0.96401 0.96483 0.96534 0.96551
0.180  0.94311 0.94351 0.94418 0.94510 0.94624 0.94759 0.94912 0.95078 0.95253 0.95433 0.95611 0.95782 0.95941 0.96081 0.96197 0.96283 0.96336 0.96350
0.185  0.94004 0.94047 0.94117 0.94213 0.94334 0.94476 0.94636 0.94810 0.94995 0.95184 0.95372 0.95552 0.95718 0.95865 0.95987 0.96078 0.96133 0.96149
0.190  0.93691 0.93735 0.93809 0.93910 0.94037 0.94186 0.94354 0.94537 0.94730 0.94929 0.95126 0.95315 0.95490 0.95644 0.95772 0.95867 0.95925 0.95943
0.195  0.93370 0.93417 0.93494 0.93601 0.93733 0.93889 0.94065 0.94257 0.94460 0.94668 0.94874 0.95073 0.95256 0.95418 0.95551 0.95651 0.95712 0.95732
0.200  0.93043 0.93092 0.93173 0.93284 0.93423 0.93586 0.93771 0.93971 0.94183 0.94401 0.94617 0.94825 0.95017 0.95186 0.95325 0.95429 0.95494 0.95515
0.205  0.92710 0.92761 0.92845 0.92961 0.93106 0.93277 0.93470 0.93680 0.93901 0.94128 0.94354 0.94571 0.94772 0.94949 0.95094 0.95203 0.95271 0.95294
0.210  0.92369 0.92423 0.92511 0.92632 0.92783 0.92962 0.93163 0.93382 0.93613 0.93850 0.94086 0.94312 0.94521 0.94706 0.94858 0.94972 0.95042 0.95062
0.215  0.92023 0.92079 0.92170 0.92297 0.92454 0.92640 0.92850 0.93078 0.93320 0.93567 0.93812 0.94048 0.94266 0.94458 0.94617 0.94736 0.94809 0.94831
0.220  0.91670 0.91728 0.91824 0.91955 0.92119 0.92313 0.92531 0.92769 0.93020 0.93277 0.93533 0.93778 0.94005 0.94205 0.94370 0.94494 0.94570 0.94594
0.225  0.91311 0.91371 0.91471 0.91607 0.91778 0.91979 0.92206 0.92453 0.92715 0.92982 0.93248 0.93504 0.93739 0.93947 0.94119 0.94247 0.94326 0.94353
0.230  0.90946 0.91009 0.91112 0.91254 0.91431 0.91640 0.91876 0.92132 0.92403 0.92681 0.92958 0.93223 0.93468 0.93684 0.93863 0.93996 0.94078 0.94107
0.235  0.90575 0.90640 0.90747 0.90894 0.91078 0.91295 0.91540 0.91806 0.92087 0.92375 0.92662 0.92937 0.93192 0.93416 0.93602 0.93739 0.93825 0.93850
0.240  0.90198 0.90265 0.90376 0.90529 0.90719 0.90944 0.91198 0.91474 0.91766 0.92065 0.92361 0.92647 0.92910 0.93142 0.93335 0.93478 0.93567 0.93594
0.245  0.89815 0.89885 0.90000 0.90158 0.90355 0.90588 0.90851 0.91137 0.91439 0.91748 0.92056 0.92351 0.92624 0.92865 0.93063 0.93212 0.93304 0.93333
0.250  0.89426 0.89499 0.89618 0.89781 0.89986 0.90227 0.90499 0.90795 0.91107 0.91427 0.91745 0.92051 0.92333 0.92582 0.92787 0.92941 0.93035 0.93068
0.255  0.89032 0.89107 0.89230 0.89400 0.89611 0.89860 0.90141 0.90447 0.90770 0.91101 0.91429 0.91746 0.92037 0.92294 0.92506 0.92665 0.92763 0.92792
0.260  0.88633 0.88710 0.88837 0.89012 0.89230 0.89488 0.89778 0.90094 0.90427 0.90768 0.91107 0.91433 0.91736 0.92002 0.92221 0.92384 0.92486 0.92517
0.265  0.88228 0.88308 0.88439 0.88620 0.88845 0.89110 0.89410 0.89735 0.90079 0.90432 0.90782 0.91118 0.91429 0.91703 0.91930 0.92099 0.92204 0.92237
0.270  0.87818 0.87901 0.88036 0.88222 0.88454 0.88727 0.89035 0.89372 0.89727 0.90090 0.90451 0.90798 0.91119 0.91401 0.91634 0.91808 0.91916 0.91952
0.275  0.87403 0.87488 0.87627 0.87819 0.88058 0.88339 0.88657 0.89004 0.89370 0.89744 0.90116 0.90473 0.90803 0.91094 0.91334 0.91514 0.91625 0.91663
0.280  0.86983 0.87071 0.87214 0.87411 0.87656 0.87947 0.88274 0.88631 0.89008 0.89393 0.89776 0.90144 0.90483 0.90783 0.91030 0.91215 0.91328 0.91364
0.285  0.86558 0.86648 0.86796 0.86998 0.87251 0.87550 0.87887 0.88254 0.88641 0.89037 0.89429 0.89808 0.90157 0.90466 0.90721 0.90911 0.91028 0.91065
0.290  0.86128 0.86221 0.86373 0.86580 0.86841 0.87148 0.87494 0.87871 0.88269 0.88675 0.89080 0.89469 0.89828 0.90145 0.90406 0.90602 0.90722 0.90762
0.295  0.85694 0.85789 0.85945 0.86158 0.86426 0.86741 0.87097 0.87484 0.87892 0.88310 0.88726 0.89125 0.89495 0.89820 0.90088 0.90288 0.90412 0.90455
0.300  0.85255 0.85353 0.85512 0.85732 0.86006 0.86330 0.86696 0.87091 0.87511 0.87941 0.88368 0.88778 0.89156 0.89490 0.89765 0.89970 0.90098 0.90137
0.305  0.84812 0.84912 0.85075 0.85301 0.85582 0.85915 0.86289 0.86696 0.87126 0.87567 0.88005 0.88425 0.88813 0.89155 0.89438 0.89649 0.89779 0.89821
0.310  0.84364 0.84466 0.84634 0.84865 0.85154 0.85495 0.85877 0.86296 0.86737 0.87189 0.87635 0.88066 0.88465 0.88815 0.89105 0.89322 0.89456 0.89500
0.315  0.83912 0.84017 0.84189 0.84426 0.84722 0.85070 0.85463 0.85891 0.86343 0.86804 0.87263 0.87705 0.88113 0.88473 0.88769 0.88990 0.89128 0.89174
0.320  0.83456 0.83563 0.83739 0.83982 0.84285 0.84641 0.85044 0.85483 0.85943 0.86417 0.86888 0.87340 0.87757 0.88125 0.88428 0.88655 0.88795 0.88839
0.325  0.82995 0.83105 0.83286 0.83534 0.83844 0.84208 0.84621 0.85070 0.85541 0.86026 0.86508 0.86970 0.87397 0.87773 0.88084 0.88315 0.88459 0.88505
0.330  0.82531 0.82643 0.82828 0.83082 0.83398 0.83772 0.84194 0.84650 0.85135 0.85631 0.86123 0.86594 0.87031 0.87416 0.87733 0.87971 0.88118 0.88167
0.335  0.82063 0.82178 0.82367 0.82626 0.82949 0.83331 0.83763 0.84230 0.84725 0.85232 0.85732 0.86216 0.86662 0.87056 0.87380 0.87623 0.87773 0.87824
0.340  0.81592 0.81709 0.81902 0.82167 0.82497 0.82887 0.83326 0.83805 0.84311 0.84826 0.85340 0.85834 0.86290 0.86691 0.87023 0.87270 0.87423 0.87472
0.345  0.81116 0.81236 0.81433 0.81703 0.82041 0.82439 0.82887 0.83376 0.83892 0.84419 0.84944 0.85448 0.85913 0.86323 0.86661 0.86913 0.87070 0.87121
0.350  0.80637 0.80759 0.80960 0.81236 0.81581 0.81987 0.82444 0.82944 0.83468 0.84008 0.84543 0.85055 0.85530 0.85948 0.86293 0.86551 0.86712 0.86765
0.355  0.80155 0.80279 0.80485 0.80765 0.81118 0.81530 0.81998 0.82508 0.83043 0.83593 0.84136 0.84661 0.85145 0.85572 0.85924 0.86187 0.86350 0.86400
0.360  0.79669 0.79796 0.80005 0.80291 0.80651 0.81071 0.81549 0.82065 0.82613 0.83174 0.83728 0.84263 0.84757 0.85191 0.85550 0.85818 0.85983 0.86037
0.365  0.79180 0.79309 0.79523 0.79814 0.80180 0.80609 0.81095 0.81622 0.82180 0.82749 0.83316 0.83861 0.84363 0.84806 0.85171 0.85444 0.85613 0.85669
0.370  0.78688 0.78820 0.79037 0.79334 0.79707 0.80144 0.80638 0.81175 0.81743 0.82323 0.82901 0.83452 0.83964 0.84415 0.84788 0.85066 0.85238 0.85297
0.375  0.78192 0.78327 0.78547 0.78850 0.79228 0.79675 0.80176 0.80725 0.81301 0.81893 0.82481 0.83043 0.83564 0.84023 0.84402 0.84685 0.84860 0.84915
0.380  0.77694 0.77831 0.78055 0.78364 0.78748 0.79203 0.79713 0.80271 0.80858 0.81460 0.82055 0.82630 0.83160 0.83627 0.84012 0.84300 0.84478 0.84535
0.385  0.77193 0.77332 0.77560 0.77874 0.78265 0.78727 0.79247 0.79813 0.80411 0.81020 0.81628 0.82213 0.82751 0.83224 0.83616 0.83910 0.84091 0.84151
0.390  0.76689 0.76830 0.77062 0.77381 0.77779 0.78248 0.78777 0.79351 0.79961 0.80580 0.81198 0.81789 0.82337 0.82820 0.83218 0.83516 0.83700 0.83763
0.395  0.76182 0.76326 0.76561 0.76886 0.77290 0.77765 0.78305 0.78888 0.79507 0.80137 0.80765 0.81365 0.81922 0.82412 0.82817 0.83119 0.83306 0.83366
0.400  0.75673 0.75819 0.76058 0.76387 0.76798 0.77281 0.77829 0.78422 0.79047 0.79690 0.80324 0.80937 0.81503 0.82001 0.82411 0.82718 0.82908 0.82970
0.405  0.75161 0.75309 0.75552 0.75885 0.76304 0.76794 0.77347 0.77952 0.78587 0.79239 0.79884 0.80506 0.81077 0.81582 0.82000 0.82312 0.82504 0.82570
0.410  0.74646 0.74797 0.75044 0.75382 0.75807 0.76305 0.76866 0.77480 0.78124 0.78783 0.79441 0.80067 0.80651 0.81164 0.81587 0.81903 0.82099 0.82161
0.415  0.74129 0.74282 0.74533 0.74876 0.75306 0.75812 0.76381 0.77001 0.77658 0.78326 0.78993 0.79630 0.80221 0.80742 0.81171 0.81491 0.81689 0.81754
0.420  0.73610 0.73765 0.74019 0.74367 0.74802 0.75317 0.75895 0.76523 0.77186 0.77867 0.78539 0.79189 0.79788 0.80314 0.80747 0.81074 0.81275 0.81342
0.425  0.73089 0.73246 0.73503 0.73857 0.74297 0.74816 0.75405 0.76042 0.76713 0.77404 0.78086 0.78744 0.79347 0.79882 0.80324 0.80653 0.80857 0.80922
0.430  0.72565 0.72724 0.72985 0.73343 0.73790 0.74316 0.74912 0.75558 0.76238 0.76934 0.77629 0.78292 0.78907 0.79449 0.79896 0.80230 0.80436 0.80503
0.435  0.72039 0.72200 0.72465 0.72828 0.73281 0.73814 0.74414 0.75071 0.75761 0.76466 0.77169 0.77840 0.78464 0.79012 0.79465 0.79802 0.80011 0.80080
0.440  0.71512 0.71674 0.71942 0.72310 0.72769 0.73308 0.73917 0.74578 0.75280 0.75994 0.76702 0.77386 0.78016 0.78568 0.79027 0.79369 0.79581 0.79654
0.445  0.70982 0.71147 0.71417 0.71790 0.72255 0.72801 0.73417 0.74087 0.74793 0.75520 0.76236 0.76928 0.77563 0.78125 0.78589 0.78935 0.79149 0.79218
0.450  0.70450 0.70617 0.70891 0.71267 0.71738 0.72291 0.72915 0.73592 0.74307 0.75038 0.75767 0.76463 0.77110 0.77678 0.78147 0.78497 0.78714 0.78785
0.455  0.69917 0.70086 0.70362 0.70742 0.71217 0.71779 0.72410 0.73096 0.73818 0.74558 0.75295 0.75999 0.76653 0.77226 0.77698 0.78054 0.78273 0.78347
0.460  0.69382 0.69552 0.69832 0.70217 0.70697 0.71262 0.71899 0.72596 0.73327 0.74075 0.74816 0.75532 0.76188 0.76770 0.77250 0.77608 0.77830 0.77901
0.465  0.68845 0.69017 0.69300 0.69689 0.70174 0.70746 0.71390 0.72090 0.72832 0.73589 0.74338 0.75061 0.75725 0.76313 0.76798 0.77159 0.77383 0.77456
0.470  0.68306 0.68481 0.68767 0.69160 0.69650 0.70228 0.70879 0.71586 0.72332 0.73096 0.73858 0.74584 0.75259 0.75852 0.76341 0.76707 0.76932 0.77008
0.475  0.67766 0.67942 0.68232 0.68628 0.69124 0.69708 0.70365 0.71080 0.71834 0.72605 0.73374 0.74108 0.74789 0.75385 0.75879 0.76249 0.76478 0.76550
0.480  0.67225 0.67403 0.67695 0.68095 0.68596 0.69185 0.69849 0.70572 0.71333 0.72111 0.72883 0.73629 0.74312 0.74918 0.75417 0.75789 0.76020 0.76095
0.485  0.66682 0.66861 0.67156 0.67561 0.68066 0.68661 0.69331 0.70060 0.70829 0.71615 0.72394 0.73141 0.73836 0.74447 0.74951 0.75327 0.75559 0.75636
0.490  0.66137 0.66318 0.66616 0.67024 0.67534 0.68132 0.68808 0.69543 0.70318 0.71114 0.71903 0.72657 0.73358 0.73969 0.74478 0.74858 0.75093 0.75173
0.495  0.65592 0.65774 0.66075 0.66486 0.66999 0.67604 0.68286 0.69028 0.69810 0.70610 0.71403 0.72169 0.72871 0.73493 0.74006 0.74389 0.74625 0.74702
0.500  0.65044 0.65229 0.65531 0.65945 0.66464 0.67074 0.67763 0.68511 0.69300 0.70106 0.70906 0.71678 0.72386 0.73013 0.73530 0.73915 0.74154 0.74233
0.505  0.64496 0.64682 0.64986 0.65404 0.65927 0.66543 0.67237 0.67992 0.68787 0.69600 0.70406 0.71179 0.71898 0.72530 0.73047 0.73438 0.73679 0.73759
0.510  0.63947 0.64134 0.64440 0.64862 0.65390 0.66010 0.66710 0.67468 0.68267 0.69090 0.69904 0.70683 0.71407 0.72039 0.72565 0.72957 0.73200 0.73278
0.515  0.63396 0.63585 0.63894 0.64319 0.64850 0.65476 0.66176 0.66942 0.67750 0.68575 0.69393 0.70184 0.70908 0.71550 0.72079 0.72474 0.72718 0.72798
0.520  0.62844 0.63034 0.63346 0.63774 0.64309 0.64936 0.65645 0.66417 0.67230 0.68062 0.68886 0.69676 0.70412 0.71058 0.71590 0.71987 0.72233 0.72315
0.525  0.62292 0.62482 0.62797 0.63228 0.63767 0.64398 0.65113 0.65890 0.66709 0.67546 0.68376 0.69172 0.69912 0.70557 0.71094 0.71495 0.71743 0.71823
0.530  0.61738 0.61930 0.62246 0.62681 0.63220 0.63859 0.64579 0.65361 0.66184 0.67026 0.67864 0.68665 0.69404 0.70059 0.70599 0.71002 0.71251 0.71333
0.535  0.61183 0.61376 0.61695 0.62132 0.62676 0.63318 0.64043 0.64825 0.65654 0.66502 0.67343 0.68155 0.68899 0.69558 0.70101 0.70506 0.70756 0.70839
0.540  0.60628 0.60822 0.61143 0.61580 0.62130 0.62776 0.63500 0.64292 0.65127 0.65980 0.66826 0.67637 0.68390 0.69052 0.69595 0.70003 0.70256 0.70337
0.545  0.60071 0.60267 0.60589 0.61029 0.61582 0.62233 0.62961 0.63758 0.64597 0.65455 0.66306 0.67122 0.67878 0.68541 0.69090 0.69500 0.69754 0.69837
0.550  0.59514 0.59711 0.60035 0.60478 0.61034 0.61684 0.62420 0.63222 0.64065 0.64922 0.65783 0.66604 0.67360 0.68030 0.68582 0.68994 0.69249 0.69333
0.555  0.58955 0.59154 0.59480 0.59925 0.60484 0.61137 0.61878 0.62683 0.63526 0.64393 0.65253 0.66082 0.66843 0.67516 0.68067 0.68482 0.68739 0.68826
0.560  0.58396 0.58596 0.58922 0.59371 0.59932 0.60590 0.61334 0.62138 0.62991 0.63862 0.64726 0.65554 0.66324 0.66995 0.67553 0.67970 0.68228 0.68311
0.565  0.57837 0.58037 0.58365 0.58816 0.59377 0.60041 0.60784 0.61597 0.62454 0.63329 0.64197 0.65028 0.65795 0.66476 0.67036 0.67454 0.67712 0.67797
0.570  0.57276 0.57478 0.57807 0.58261 0.58824 0.59491 0.60237 0.61054 0.61914 0.62787 0.63658 0.64500 0.65270 0.65953 0.66515 0.66934 0.67193 0.67280
0.575  0.56716 0.56918 0.57248 0.57704 0.58270 0.58939 0.59689 0.60509 0.61367 0.62250 0.63124 0.63963 0.64743 0.65422 0.65988 0.66410 0.66671 0.66755
0.580  0.56154 0.56357 0.56689 0.57146 0.57715 0.58382 0.59140 0.59957 0.60824 0.61710 0.62588 0.63430 0.64209 0.64894 0.65461 0.65884 0.66146 0.66232
0.585  0.55592 0.55796 0.56129 0.56585 0.57158 0.57829 0.58589 0.59409 0.60279 0.61168 0.62049 0.62894 0.63673 0.64363 0.64931 0.65355 0.65617 0.65705
0.590  0.55029 0.55234 0.55568 0.56026 0.56601 0.57274 0.58031 0.58860 0.59733 0.60618 0.61502 0.62355 0.63137 0.63828 0.64395 0.64821 0.65085 0.65170
0.595  0.54466 0.54671 0.55006 0.55466 0.56039 0.56718 0.57478 0.58309 0.59178 0.60072 0.60958 0.61808 0.62598 0.63287 0.63859 0.64286 0.64550 0.64637
0.600  0.53902 0.54107 0.54444 0.54905 0.55480 0.56161 0.56923 0.57755 0.58627 0.59524 0.60413 0.61265 0.62050 0.62747 0.63320 0.63748 0.64012 0.64100
0.605  0.53338 0.53542 0.53881 0.54343 0.54920 0.55599 0.56366 0.57196 0.58076 0.58974 0.59865 0.60719 0.61506 0.62203 0.62774 0.63203 0.63469 0.63555
0.610  0.52773 0.52978 0.53317 0.53781 0.54359 0.55038 0.55809 0.56640 0.57522 0.58415 0.59308 0.60164 0.60959 0.61653 0.62229 0.62659 0.62925 0.63012
0.615  0.52207 0.52413 0.52751 0.53218 0.53797 0.54478 0.55244 0.56083 0.56959 0.57862 0.58756 0.59613 0.60403 0.61104 0.61681 0.62111 0.62377 0.62465
0.620  0.51642 0.51848 0.52186 0.52653 0.53234 0.53916 0.54684 0.55524 0.56402 0.57306 0.58202 0.59060 0.59851 0.60552 0.61129 0.61559 0.61826 0.61911
0.625  0.51075 0.51282 0.51621 0.52086 0.52670 0.53353 0.54122 0.54957 0.55843 0.56748 0.57638 0.58503 0.59296 0.59992 0.60571 0.61003 0.61270 0.61357
0.630  0.50509 0.50716 0.51055 0.51520 0.52101 0.52789 0.53560 0.54395 0.55282 0.56181 0.57079 0.57939 0.58738 0.59435 0.60014 0.60446 0.60713 0.60801
0.635  0.49942 0.50149 0.50489 0.50955 0.51536 0.52220 0.52996 0.53832 0.54713 0.55619 0.56517 0.57378 0.58171 0.58875 0.59454 0.59885 0.60152 0.60241
0.640  0.49374 0.49581 0.49922 0.50388 0.50970 0.51654 0.52424 0.53268 0.54149 0.55056 0.55954 0.56815 0.57608 0.58311 0.58886 0.59319 0.59587 0.59674
0.645  0.48806 0.49014 0.49354 0.49821 0.50403 0.51087 0.51858 0.52701 0.53583 0.54489 0.55381 0.56242 0.57043 0.57740 0.58320 0.58752 0.59019 0.59107
0.650  0.48238 0.48445 0.48786 0.49253 0.49835 0.50520 0.51290 0.52127 0.53015 0.53915 0.54813 0.55674 0.56467 0.57171 0.57750 0.58182 0.58449 0.58538
0.655  0.47670 0.47877 0.48217 0.48684 0.49266 0.49951 0.50721 0.51558 0.52438 0.53345 0.54243 0.55103 0.55896 0.56599 0.57173 0.57606 0.57873 0.57960
0.660  0.47101 0.47308 0.47648 0.48114 0.48692 0.49379 0.50151 0.50987 0.51867 0.52773 0.53670 0.54529 0.55322 0.56018 0.56597 0.57029 0.57296 0.57384
0.665  0.46531 0.46738 0.47077 0.47541 0.48122 0.48805 0.49573 0.50415 0.51294 0.52197 0.53088 0.53947 0.54744 0.55441 0.56018 0.56449 0.56715 0.56804
0.670  0.45962 0.46168 0.46505 0.46970 0.47550 0.48233 0.49001 0.49835 0.50720 0.51616 0.52511 0.53369 0.54159 0.54860 0.55436 0.55864 0.56131 0.56216
0.675  0.45391 0.45597 0.45935 0.46399 0.46978 0.47660 0.48427 0.49260 0.50136 0.51038 0.51932 0.52788 0.53577 0.54270 0.54847 0.55277 0.55543 0.55630
0.680  0.44821 0.45025 0.45363 0.45827 0.46405 0.47086 0.47852 0.48683 0.49558 0.50458 0.51342 0.52197 0.52992 0.53684 0.54259 0.54688 0.54952 0.55040
0.685  0.44250 0.44454 0.44792 0.45254 0.45832 0.46511 0.47275 0.48105 0.48978 0.49869 0.50759 0.51611 0.52397 0.53094 0.53667 0.54094 0.54359 0.54442
0.690  0.43679 0.43883 0.44219 0.44681 0.45256 0.45929 0.46691 0.47518 0.48396 0.49285 0.50172 0.51023 0.51807 0.52501 0.53068 0.53496 0.53760 0.53846
0.695  0.43107 0.43310 0.43646 0.44107 0.44677 0.45352 0.46112 0.46937 0.47805 0.48699 0.49584 0.50431 0.51213 0.51900 0.52470 0.52896 0.53159 0.53246
0.700  0.42535 0.42738 0.43073 0.43528 0.44100 0.44774 0.45531 0.46354 0.47219 0.48111 0.48985 0.49831 0.50610 0.51301 0.51869 0.52293 0.52554 0.52642
0.705  0.41962 0.42165 0.42499 0.42953 0.43523 0.44195 0.44950 0.45770 0.46632 0.47512 0.48392 0.49234 0.50010 0.50699 0.51260 0.51683 0.51946 0.52030
0.710  0.41389 0.41591 0.41924 0.42376 0.42945 0.43614 0.44365 0.45183 0.46043 0.46920 0.47796 0.48635 0.49408 0.50087 0.50652 0.51074 0.51334 0.51420
0.715  0.40816 0.41017 0.41348 0.41799 0.42366 0.43027 0.43775 0.44589 0.45444 0.46325 0.47196 0.48026 0.48803 0.49479 0.50042 0.50460 0.50719 0.50806
0.720  0.40242 0.40443 0.40770 0.41222 0.41786 0.42444 0.43190 0.43999 0.44851 0.45728 0.46589 0.47421 0.48188 0.48868 0.49427 0.49842 0.50100 0.50183
0.725  0.39667 0.39867 0.40193 0.40643 0.41200 0.41860 0.42602 0.43408 0.44256 0.45122 0.45986 0.46814 0.47577 0.48252 0.48805 0.49220 0.49477 0.49562
0.730  0.39093 0.39292 0.39616 0.40064 0.40618 0.41275 0.42013 0.42815 0.43659 0.44520 0.45380 0.46204 0.46963 0.47629 0.48183 0.48596 0.48852 0.48937
0.735  0.38517 0.38715 0.39038 0.39483 0.40035 0.40688 0.41417 0.42214 0.43054 0.43917 0.44764 0.45584 0.46338 0.47008 0.47559 0.47969 0.48222 0.48303
0.740  0.37941 0.38138 0.38459 0.38898 0.39451 0.40100 0.40825 0.41618 0.42452 0.43311 0.44154 0.44968 0.45718 0.46383 0.46926 0.47335 0.47588 0.47670
0.745  0.37365 0.37560 0.37880 0.38316 0.38865 0.39506 0.40232 0.41020 0.41849 0.42695 0.43540 0.44349 0.45095 0.45749 0.46294 0.46700 0.46951 0.47034
0.750  0.36788 0.36981 0.37299 0.37733 0.38279 0.38915 0.39637 0.40420 0.41243 0.42084 0.42923 0.43720 0.44467 0.45118 0.45659 0.46061 0.46310 0.46389
0.755  0.36210 0.36401 0.36718 0.37149 0.37687 0.38323 0.39040 0.39811 0.40632 0.41471 0.42297 0.43095 0.43831 0.44483 0.45018 0.45416 0.45664 0.45745
0.760  0.35631 0.35821 0.36136 0.36564 0.37098 0.37730 0.38435 0.39207 0.40018 0.40853 0.41675 0.42467 0.43197 0.43838 0.44372 0.44769 0.45015 0.45096
0.765  0.35052 0.35241 0.35551 0.35978 0.36508 0.37135 0.37835 0.38601 0.39407 0.40228 0.41050 0.41836 0.42560 0.43196 0.43725 0.44119 0.44363 0.44439
0.770  0.34472 0.34659 0.34966 0.35391 0.35916 0.36533 0.37233 0.37993 0.38792 0.39607 0.40420 0.41194 0.41913 0.42550 0.43074 0.43464 0.43706 0.43783
0.775  0.33891 0.34076 0.34381 0.34800 0.35323 0.35935 0.36629 0.37382 0.38173 0.38984 0.39783 0.40557 0.41269 0.41901 0.42415 0.42804 0.43043 0.43122
0.780  0.33309 0.33493 0.33795 0.34208 0.34729 0.35336 0.36023 0.36763 0.37548 0.38349 0.39150 0.39916 0.40622 0.41241 0.41757 0.42141 0.42378 0.42457
0.785  0.32726 0.32908 0.33207 0.33617 0.34128 0.34734 0.35409 0.36149 0.36927 0.37720 0.38513 0.39264 0.39970 0.40584 0.41094 0.41474 0.41709 0.41783
0.790  0.32142 0.32322 0.32619 0.33025 0.33531 0.34131 0.34800 0.35532 0.36302 0.37088 0.37865 0.38616 0.39308 0.39922 0.40423 0.40800 0.41033 0.41110
0.795  0.31556 0.31735 0.32029 0.32431 0.32932 0.33520 0.34188 0.34912 0.35673 0.36452 0.37221 0.37965 0.38649 0.39251 0.39751 0.40124 0.40355 0.40431
0.800  0.30970 0.31147 0.31438 0.31835 0.32331 0.32913 0.33574 0.34283 0.35037 0.35806 0.36574 0.37310 0.37987 0.38581 0.39076 0.39444 0.39672 0.39744
0.805  0.30382 0.30558 0.30845 0.31238 0.31728 0.32304 0.32955 0.33659 0.34404 0.35164 0.35923 0.36643 0.37313 0.37907 0.38395 0.38759 0.38983 0.39056
0.810  0.29793 0.29966 0.30250 0.30639 0.31124 0.31692 0.32332 0.33032 0.33768 0.34519 0.35262 0.35980 0.36642 0.37228 0.37706 0.38067 0.38289 0.38363
0.815  0.29203 0.29374 0.29651 0.30034 0.30512 0.31079 0.31710 0.32402 0.33127 0.33870 0.34604 0.35313 0.35966 0.36540 0.37017 0.37372 0.37592 0.37661
0.820  0.28611 0.28779 0.29053 0.29432 0.29903 0.30461 0.31086 0.31761 0.32479 0.33210 0.33942 0.34641 0.35286 0.35852 0.36322 0.36673 0.36889 0.36958
0.825  0.28017 0.28181 0.28454 0.28827 0.29292 0.29838 0.30459 0.31125 0.31833 0.32555 0.33275 0.33959 0.34595 0.35159 0.35618 0.35965 0.36179 0.36250
0.830  0.27421 0.27584 0.27852 0.28220 0.28679 0.29217 0.29823 0.30486 0.31184 0.31895 0.32598 0.33279 0.33906 0.34457 0.34913 0.35255 0.35466 0.35532
0.835  0.26823 0.26983 0.27248 0.27611 0.28063 0.28593 0.29190 0.29843 0.30529 0.31231 0.31924 0.32594 0.33211 0.33753 0.34203 0.34539 0.34746 0.34812
0.840  0.26224 0.26381 0.26642 0.26999 0.27444 0.27966 0.28554 0.29196 0.29866 0.30555 0.31245 0.31897 0.32510 0.33044 0.33487 0.33817 0.34021 0.34087
0.845  0.25621 0.25777 0.26033 0.26384 0.26820 0.27336 0.27914 0.28540 0.29205 0.29883 0.30554 0.31203 0.31800 0.32330 0.32762 0.33087 0.33289 0.33351
0.850  0.25017 0.25170 0.25422 0.25763 0.26193 0.26697 0.27271 0.27886 0.28540 0.29206 0.29865 0.30503 0.31090 0.31605 0.32034 0.32354 0.32551 0.32614
0.855  0.24409 0.24560 0.24807 0.25143 0.25565 0.26060 0.26617 0.27228 0.27869 0.28524 0.29172 0.29797 0.30374 0.30879 0.31300 0.31613 0.31807 0.31869
0.860  0.23799 0.23947 0.24190 0.24519 0.24933 0.25420 0.25966 0.26565 0.27188 0.27830 0.28472 0.29079 0.29645 0.30147 0.30559 0.30864 0.31055 0.31118
0.865  0.23186 0.23331 0.23567 0.23892 0.24298 0.24775 0.25311 0.25892 0.26509 0.27138 0.27760 0.28362 0.28917 0.29408 0.29809 0.30110 0.30297 0.30356
0.870  0.22570 0.22712 0.22942 0.23261 0.23659 0.24126 0.24651 0.25220 0.25824 0.26440 0.27050 0.27639 0.28182 0.28658 0.29054 0.29349 0.29532 0.29590
0.875  0.21950 0.22089 0.22314 0.22627 0.23015 0.23468 0.23986 0.24543 0.25133 0.25736 0.26332 0.26908 0.27439 0.27905 0.28292 0.28580 0.28758 0.28817
0.880  0.21326 0.21462 0.21682 0.21987 0.22363 0.22809 0.23310 0.23860 0.24431 0.25019 0.25608 0.26165 0.26684 0.27144 0.27519 0.27801 0.27976 0.28031
0.885  0.20698 0.20830 0.21046 0.21343 0.21711 0.22146 0.22635 0.23165 0.23728 0.24303 0.24871 0.25420 0.25926 0.26370 0.26740 0.27016 0.27186 0.27241
0.890  0.20065 0.20194 0.20404 0.20691 0.21052 0.21477 0.21953 0.22470 0.23019 0.23579 0.24132 0.24668 0.25161 0.25593 0.25953 0.26221 0.26387 0.26441
0.895  0.19427 0.19551 0.19758 0.20037 0.20388 0.20801 0.21265 0.21768 0.22302 0.22844 0.23386 0.23901 0.24383 0.24807 0.25157 0.25417 0.25578 0.25628
0.900  0.18784 0.18905 0.19105 0.19376 0.19718 0.20114 0.20565 0.21059 0.21572 0.22101 0.22630 0.23131 0.23597 0.24010 0.24347 0.24601 0.24758 0.24808
0.905  0.18135 0.18252 0.18446 0.18710 0.19041 0.19426 0.19862 0.20340 0.20839 0.21352 0.21860 0.22351 0.22803 0.23200 0.23530 0.23776 0.23928 0.23973
0.910  0.17479 0.17592 0.17779 0.18035 0.18352 0.18729 0.19152 0.19610 0.20097 0.20594 0.21085 0.21561 0.21998 0.22382 0.22702 0.22939 0.23086 0.23131
0.915  0.16815 0.16925 0.17105 0.17353 0.17660 0.18023 0.18432 0.18875 0.19346 0.19820 0.20300 0.20754 0.21176 0.21552 0.21859 0.22088 0.22230 0.22276
0.920  0.16144 0.16250 0.16423 0.16663 0.16958 0.17309 0.17703 0.18130 0.18578 0.19040 0.19497 0.19940 0.20347 0.20709 0.21003 0.21225 0.21363 0.21403
0.925  0.15464 0.15565 0.15732 0.15959 0.16246 0.16582 0.16957 0.17372 0.17803 0.18248 0.18687 0.19113 0.19504 0.19848 0.20134 0.20347 0.20479 0.20520
0.930  0.14773 0.14870 0.15030 0.15248 0.15523 0.15842 0.16205 0.16598 0.17016 0.17442 0.17863 0.18271 0.18646 0.18975 0.19249 0.19453 0.19579 0.19620
0.935  0.14071 0.14164 0.14316 0.14525 0.14788 0.15093 0.15439 0.15815 0.16214 0.16615 0.17023 0.17408 0.17766 0.18085 0.18344 0.18540 0.18661 0.18697
0.940  0.13356 0.13444 0.13590 0.13788 0.14035 0.14328 0.14658 0.15015 0.15390 0.15778 0.16160 0.16531 0.16873 0.17172 0.17422 0.17608 0.17723 0.17759
0.945  0.12626 0.12710 0.12847 0.13035 0.13269 0.13548 0.13860 0.14198 0.14554 0.14921 0.15283 0.15635 0.15958 0.16241 0.16478 0.16654 0.16763 0.16794
0.950  0.11879 0.11958 0.12088 0.12265 0.12485 0.12747 0.13038 0.13356 0.13696 0.14042 0.14383 0.14714 0.15018 0.15286 0.15508 0.15674 0.15776 0.15807
0.955  0.11111 0.11186 0.11307 0.11473 0.11680 0.11922 0.12197 0.12496 0.12813 0.13132 0.13457 0.13763 0.14048 0.14302 0.14508 0.14664 0.14760 0.14787
0.960  0.10320 0.10389 0.10500 0.10654 0.10848 0.11073 0.11329 0.11607 0.11898 0.12198 0.12496 0.12784 0.13049 0.13282 0.13476 0.13620 0.13710 0.13737
0.965  0.09500 0.09563 0.09666 0.09807 0.09986 0.10193 0.10429 0.10684 0.10952 0.11229 0.11502 0.11768 0.12011 0.12225 0.12404 0.12537 0.12619 0.12642
0.970  0.08645 0.08701 0.08795 0.08924 0.09084 0.09274 0.09487 0.09720 0.09964 0.10215 0.10464 0.10701 0.10923 0.11121 0.11283 0.11403 0.11478 0.11497
0.975  0.07743 0.07794 0.07878 0.07993 0.08136 0.08306 0.08494 0.08701 0.08922 0.09143 0.09369 0.09581 0.09779 0.09956 0.10099 0.10207 0.10274 0.10290
0.980  0.06781 0.06825 0.06898 0.06998 0.07123 0.07269 0.07436 0.07616 0.07806 0.08002 0.08195 0.08383 0.08556 0.08708 0.08835 0.08929 0.08988 0.09001
0.985  0.05731 0.05769 0.05830 0.05914 0.06019 0.06142 0.06282 0.06433 0.06592 0.06757 0.06919 0.07077 0.07222 0.07350 0.07456 0.07536 0.07585 0.07597
0.990  0.04545 0.04574 0.04623 0.04689 0.04771 0.04867 0.04977 0.05096 0.05221 0.05350 0.05478 0.05600 0.05714 0.05816 0.05899 0.05961 0.06000 0.06011
0.995  0.03092 0.03112 0.03144 0.03188 0.03243 0.03307 0.03380 0.03459 0.03544 0.03629 0.03716 0.03797 0.03874 0.03942 0.03997 0.04039 0.04065 0.04067
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e070.dat <==
# alpha = +0.20 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99981 0.99981 0.99981 0.99982 0.99982 0.99982 0.99983 0.99984 0.99984 0.99985 0.99985 0.99986 0.99987 0.99987 0.99988 0.99988 0.99988 0.99988
0.015  0.99957 0.99957 0.99958 0.99958 0.99959 0.99960 0.99962 0.99963 0.99964 0.99966 0.99967 0.99969 0.99970 0.99971 0.99972 0.99973 0.99973 0.99973
0.020  0.99923 0.99924 0.99925 0.99926 0.99928 0.99930 0.99932 0.99934 0.99937 0.99939 0.99942 0.99944 0.99947 0.99949 0.99950 0.99951 0.99952 0.99953
0.025  0.99880 0.99881 0.99883 0.99885 0.99887 0.99890 0.99894 0.99897 0.99901 0.99905 0.99909 0.99913 0.99916 0.99920 0.99922 0.99924 0.99925 0.99926
0.030  0.99827 0.99829 0.99831 0.99834 0.99838 0.99842 0.99847 0.99852 0.99858 0.99863 0.99869 0.99875 0.99880 0.99884 0.99888 0.99891 0.99892 0.99893
0.035  0.99765 0.99767 0.99770 0.99774 0.99779 0.99785 0.99792 0.99799 0.99806 0.99814 0.99822 0.99829 0.99836 0.99842 0.99847 0.99851 0.99853 0.99855
0.040  0.99694 0.99696 0.99700 0.99705 0.99711 0.99719 0.99728 0.99737 0.99747 0.99757 0.99768 0.99777 0.99786 0.99794 0.99801 0.99806 0.99809 0.99810
0.045  0.99612 0.99615 0.99620 0.99627 0.99635 0.99645 0.99656 0.99668 0.99680 0.99693 0.99706 0.99718 0.99730 0.99740 0.99748 0.99754 0.99758 0.99756
0.050  0.99522 0.99526 0.99531 0.99540 0.99550 0.99562 0.99575 0.99590 0.99606 0.99622 0.99637 0.99652 0.99666 0.99679 0.99689 0.99696 0.99701 0.99699
0.055  0.99422 0.99426 0.99433 0.99443 0.99456 0.99470 0.99486 0.99504 0.99523 0.99542 0.99561 0.99580 0.99597 0.99611 0.99624 0.99633 0.99638 0.99637
0.060  0.99313 0.99318 0.99326 0.99338 0.99353 0.99370 0.99389 0.99410 0.99433 0.99456 0.99478 0.99500 0.99520 0.99538 0.99552 0.99563 0.99570 0.99569
0.065  0.99194 0.99200 0.99210 0.99224 0.99241 0.99261 0.99284 0.99309 0.99335 0.99361 0.99388 0.99413 0.99437 0.99458 0.99475 0.99487 0.99495 0.99496
0.070  0.99066 0.99073 0.99085 0.99100 0.99120 0.99144 0.99170 0.99199 0.99229 0.99260 0.99291 0.99320 0.99347 0.99371 0.99391 0.99406 0.99415 0.99416
0.075  0.98929 0.98937 0.98950 0.98968 0.98991 0.99018 0.99048 0.99081 0.99116 0.99151 0.99186 0.99220 0.99251 0.99279 0.99301 0.99318 0.99328 0.99330
0.080  0.98782 0.98792 0.98807 0.98827 0.98853 0.98884 0.98918 0.98955 0.98995 0.99035 0.99075 0.99113 0.99148 0.99180 0.99205 0.99224 0.99236 0.99239
0.085  0.98627 0.98637 0.98654 0.98678 0.98707 0.98741 0.98779 0.98822 0.98866 0.98911 0.98956 0.98999 0.99039 0.99074 0.99103 0.99125 0.99138 0.99142
0.090  0.98463 0.98474 0.98493 0.98519 0.98552 0.98590 0.98633 0.98680 0.98730 0.98780 0.98831 0.98879 0.98924 0.98963 0.98995 0.99019 0.99034 0.99039
0.095  0.98289 0.98302 0.98323 0.98352 0.98388 0.98431 0.98479 0.98531 0.98586 0.98642 0.98698 0.98752 0.98801 0.98845 0.98881 0.98908 0.98925 0.98930
0.100  0.98107 0.98121 0.98144 0.98176 0.98216 0.98263 0.98316 0.98374 0.98435 0.98497 0.98559 0.98618 0.98673 0.98721 0.98761 0.98791 0.98809 0.98815
0.105  0.97916 0.97931 0.97957 0.97992 0.98036 0.98088 0.98146 0.98209 0.98276 0.98345 0.98413 0.98478 0.98538 0.98591 0.98635 0.98667 0.98688 0.98695
0.110  0.97716 0.97733 0.97761 0.97799 0.97847 0.97904 0.97968 0.98037 0.98111 0.98185 0.98260 0.98331 0.98397 0.98455 0.98503 0.98538 0.98560 0.98564
0.115  0.97507 0.97526 0.97556 0.97598 0.97651 0.97712 0.97782 0.97857 0.97937 0.98019 0.98100 0.98178 0.98249 0.98312 0.98365 0.98404 0.98428 0.98433
0.120  0.97290 0.97310 0.97343 0.97389 0.97446 0.97513 0.97588 0.97670 0.97757 0.97845 0.97933 0.98018 0.98096 0.98164 0.98221 0.98263 0.98289 0.98295
0.125  0.97064 0.97086 0.97122 0.97171 0.97233 0.97305 0.97387 0.97475 0.97569 0.97665 0.97760 0.97851 0.97936 0.98010 0.98071 0.98116 0.98144 0.98152
0.130  0.96830 0.96854 0.96892 0.96945 0.97012 0.97090 0.97178 0.97273 0.97374 0.97478 0.97580 0.97678 0.97769 0.97849 0.97915 0.97964 0.97994 0.98003
0.135  0.96588 0.96613 0.96655 0.96712 0.96783 0.96867 0.96961 0.97064 0.97172 0.97283 0.97393 0.97499 0.97597 0.97682 0.97753 0.97806 0.97838 0.97849
0.140  0.96337 0.96364 0.96409 0.96470 0.96546 0.96636 0.96737 0.96847 0.96963 0.97082 0.97200 0.97313 0.97418 0.97510 0.97586 0.97642 0.97677 0.97689
0.145  0.96078 0.96107 0.96155 0.96220 0.96301 0.96397 0.96506 0.96623 0.96747 0.96875 0.97000 0.97121 0.97233 0.97331 0.97412 0.97473 0.97510 0.97523
0.150  0.95811 0.95842 0.95893 0.95963 0.96049 0.96152 0.96267 0.96392 0.96525 0.96660 0.96794 0.96923 0.97042 0.97147 0.97233 0.97298 0.97337 0.97348
0.155  0.95537 0.95569 0.95623 0.95697 0.95789 0.95898 0.96021 0.96154 0.96295 0.96439 0.96582 0.96719 0.96845 0.96956 0.97048 0.97117 0.97159 0.97171
0.160  0.95254 0.95289 0.95346 0.95424 0.95522 0.95637 0.95768 0.95909 0.96058 0.96211 0.96363 0.96508 0.96642 0.96760 0.96858 0.96930 0.96975 0.96989
0.165  0.94963 0.95000 0.95061 0.95144 0.95247 0.95369 0.95508 0.95657 0.95815 0.95977 0.96137 0.96291 0.96433 0.96558 0.96661 0.96738 0.96786 0.96801
0.170  0.94665 0.94704 0.94768 0.94856 0.94965 0.95094 0.95240 0.95398 0.95565 0.95736 0.95906 0.96068 0.96218 0.96351 0.96459 0.96541 0.96591 0.96608
0.175  0.94359 0.94401 0.94468 0.94561 0.94676 0.94812 0.94966 0.95133 0.95309 0.95489 0.95668 0.95839 0.95998 0.96137 0.96252 0.96337 0.96391 0.96409
0.180  0.94046 0.94090 0.94161 0.94258 0.94380 0.94523 0.94685 0.94861 0.95046 0.95236 0.95424 0.95604 0.95771 0.95918 0.96039 0.96129 0.96185 0.96200
0.185  0.93726 0.93771 0.93846 0.93948 0.94076 0.94227 0.94397 0.94581 0.94777 0.94976 0.95174 0.95364 0.95538 0.95693 0.95820 0.95915 0.95974 0.95991
0.190  0.93398 0.93446 0.93524 0.93632 0.93766 0.93924 0.94102 0.94296 0.94501 0.94710 0.94918 0.95117 0.95301 0.95462 0.95596 0.95696 0.95757 0.95776
0.195  0.93063 0.93113 0.93195 0.93308 0.93449 0.93614 0.93801 0.94004 0.94218 0.94438 0.94656 0.94865 0.95057 0.95226 0.95366 0.95471 0.95535 0.95556
0.200  0.92721 0.92774 0.92859 0.92978 0.93125 0.93298 0.93494 0.93706 0.93930 0.94160 0.94387 0.94606 0.94808 0.94985 0.95131 0.95240 0.95307 0.95330
0.205  0.92373 0.92427 0.92517 0.92640 0.92794 0.92975 0.93180 0.93402 0.93636 0.93876 0.94113 0.94341 0.94553 0.94738 0.94890 0.95004 0.95075 0.95099
0.210  0.92017 0.92074 0.92168 0.92296 0.92457 0.92646 0.92859 0.93091 0.93336 0.93586 0.93834 0.94072 0.94291 0.94485 0.94645 0.94763 0.94837 0.94859
0.215  0.91655 0.91714 0.91812 0.91946 0.92113 0.92311 0.92533 0.92774 0.93029 0.93290 0.93548 0.93796 0.94025 0.94227 0.94393 0.94517 0.94594 0.94618
0.220  0.91286 0.91348 0.91450 0.91589 0.91763 0.91969 0.92200 0.92451 0.92717 0.92988 0.93257 0.93516 0.93754 0.93963 0.94136 0.94266 0.94345 0.94371
0.225  0.90911 0.90975 0.91081 0.91226 0.91407 0.91620 0.91861 0.92122 0.92398 0.92681 0.92961 0.93229 0.93477 0.93695 0.93874 0.94009 0.94092 0.94119
0.230  0.90529 0.90596 0.90706 0.90857 0.91045 0.91266 0.91516 0.91788 0.92074 0.92367 0.92658 0.92937 0.93194 0.93421 0.93608 0.93747 0.93833 0.93863
0.235  0.90142 0.90211 0.90325 0.90481 0.90676 0.90906 0.91165 0.91447 0.91744 0.92048 0.92350 0.92639 0.92906 0.93142 0.93335 0.93480 0.93569 0.93596
0.240  0.89748 0.89820 0.89938 0.90100 0.90302 0.90540 0.90809 0.91101 0.91409 0.91724 0.92037 0.92336 0.92613 0.92857 0.93058 0.93208 0.93300 0.93330
0.245  0.89348 0.89423 0.89545 0.89713 0.89922 0.90169 0.90447 0.90749 0.91068 0.91394 0.91718 0.92028 0.92315 0.92567 0.92775 0.92930 0.93026 0.93058
0.250  0.88943 0.89020 0.89146 0.89320 0.89536 0.89791 0.90079 0.90392 0.90722 0.91059 0.91394 0.91715 0.92012 0.92272 0.92487 0.92648 0.92747 0.92780
0.255  0.88531 0.88611 0.88742 0.88921 0.89145 0.89409 0.89706 0.90030 0.90370 0.90719 0.91065 0.91397 0.91703 0.91973 0.92195 0.92360 0.92463 0.92494
0.260  0.88114 0.88197 0.88331 0.88517 0.88748 0.89020 0.89328 0.89661 0.90013 0.90372 0.90729 0.91072 0.91389 0.91668 0.91897 0.92068 0.92174 0.92207
0.265  0.87692 0.87777 0.87916 0.88107 0.88345 0.88627 0.88943 0.89287 0.89650 0.90022 0.90390 0.90744 0.91070 0.91357 0.91594 0.91771 0.91880 0.91915
0.270  0.87264 0.87351 0.87495 0.87692 0.87938 0.88227 0.88553 0.88909 0.89283 0.89666 0.90046 0.90410 0.90746 0.91042 0.91286 0.91468 0.91581 0.91619
0.275  0.86831 0.86921 0.87069 0.87272 0.87525 0.87823 0.88159 0.88525 0.88911 0.89305 0.89697 0.90072 0.90418 0.90723 0.90974 0.91161 0.91277 0.91317
0.280  0.86392 0.86485 0.86637 0.86846 0.87106 0.87414 0.87760 0.88137 0.88534 0.88940 0.89342 0.89728 0.90085 0.90398 0.90657 0.90850 0.90969 0.91006
0.285  0.85949 0.86044 0.86201 0.86416 0.86683 0.86999 0.87356 0.87743 0.88151 0.88569 0.88981 0.89379 0.89745 0.90068 0.90334 0.90533 0.90655 0.90695
0.290  0.85501 0.85599 0.85760 0.85980 0.86256 0.86580 0.86946 0.87344 0.87764 0.88192 0.88617 0.89026 0.89402 0.89734 0.90007 0.90211 0.90337 0.90379
0.295  0.85048 0.85148 0.85313 0.85540 0.85823 0.86156 0.86532 0.86941 0.87371 0.87811 0.88249 0.88668 0.89055 0.89395 0.89675 0.89884 0.90014 0.90058
0.300  0.84590 0.84693 0.84862 0.85095 0.85386 0.85728 0.86114 0.86532 0.86974 0.87427 0.87875 0.88305 0.88702 0.89051 0.89339 0.89554 0.89687 0.89729
0.305  0.84128 0.84233 0.84407 0.84646 0.84944 0.85295 0.85690 0.86120 0.86573 0.87037 0.87497 0.87938 0.88345 0.88703 0.88998 0.89218 0.89355 0.89399
0.310  0.83661 0.83769 0.83947 0.84192 0.84498 0.84857 0.85262 0.85703 0.86168 0.86643 0.87112 0.87565 0.87982 0.88349 0.88651 0.88878 0.89018 0.89064
0.315  0.83189 0.83301 0.83483 0.83734 0.84047 0.84415 0.84829 0.85281 0.85757 0.86242 0.86725 0.87189 0.87616 0.87992 0.88301 0.88533 0.88676 0.88724
0.320  0.82714 0.82828 0.83015 0.83271 0.83592 0.83968 0.84393 0.84856 0.85341 0.85840 0.86334 0.86808 0.87245 0.87630 0.87947 0.88184 0.88330 0.88377
0.325  0.82234 0.82351 0.82542 0.82804 0.83132 0.83517 0.83952 0.84425 0.84922 0.85432 0.85938 0.86423 0.86870 0.87264 0.87588 0.87830 0.87979 0.88028
0.330  0.81751 0.81870 0.82065 0.82334 0.82668 0.83062 0.83507 0.83989 0.84499 0.85021 0.85537 0.86031 0.86489 0.86891 0.87223 0.87471 0.87624 0.87675
0.335  0.81263 0.81385 0.81584 0.81859 0.82200 0.82604 0.83058 0.83551 0.84072 0.84605 0.85131 0.85638 0.86105 0.86516 0.86855 0.87108 0.87264 0.87318
0.340  0.80772 0.80896 0.81100 0.81380 0.81729 0.82141 0.82604 0.83109 0.83641 0.84183 0.84723 0.85240 0.85717 0.86137 0.86483 0.86741 0.86900 0.86952
0.345  0.80277 0.80403 0.80612 0.80898 0.81254 0.81675 0.82147 0.82662 0.83205 0.83759 0.84310 0.84838 0.85325 0.85753 0.86106 0.86369 0.86532 0.86586
0.350  0.79778 0.79907 0.80120 0.80411 0.80775 0.81204 0.81686 0.82212 0.82764 0.83331 0.83893 0.84429 0.84926 0.85363 0.85723 0.85992 0.86159 0.86215
0.355  0.79276 0.79408 0.79625 0.79921 0.80293 0.80729 0.81222 0.81758 0.82321 0.82899 0.83469 0.84019 0.84525 0.84971 0.85338 0.85613 0.85782 0.85836
0.360  0.78770 0.78905 0.79126 0.79428 0.79807 0.80251 0.80754 0.81298 0.81874 0.82463 0.83044 0.83604 0.84121 0.84575 0.84949 0.85228 0.85401 0.85457
0.365  0.78261 0.78398 0.78623 0.78931 0.79317 0.79770 0.80282 0.80837 0.81423 0.82021 0.82616 0.83186 0.83711 0.84173 0.84555 0.84839 0.85015 0.85073
0.370  0.77749 0.77889 0.78118 0.78432 0.78825 0.79286 0.79807 0.80372 0.80969 0.81577 0.82183 0.82761 0.83296 0.83767 0.84155 0.84445 0.84625 0.84685
0.375  0.77234 0.77376 0.77609 0.77929 0.78327 0.78798 0.79326 0.79903 0.80509 0.81130 0.81746 0.82335 0.82879 0.83359 0.83754 0.84048 0.84231 0.84289
0.380  0.76715 0.76860 0.77097 0.77422 0.77828 0.78307 0.78844 0.79431 0.80047 0.80679 0.81303 0.81905 0.82459 0.82946 0.83348 0.83647 0.83832 0.83893
0.385  0.76194 0.76341 0.76582 0.76913 0.77326 0.77812 0.78359 0.78954 0.79582 0.80222 0.80859 0.81471 0.82033 0.82527 0.82936 0.83241 0.83429 0.83493
0.390  0.75670 0.75820 0.76064 0.76401 0.76820 0.77314 0.77871 0.78475 0.79114 0.79764 0.80412 0.81030 0.81603 0.82106 0.82521 0.82831 0.83023 0.83088
0.395  0.75144 0.75295 0.75544 0.75886 0.76312 0.76813 0.77379 0.77993 0.78642 0.79303 0.79960 0.80589 0.81170 0.81682 0.82103 0.82418 0.82612 0.82675
0.400  0.74614 0.74768 0.75021 0.75368 0.75801 0.76309 0.76884 0.77508 0.78164 0.78838 0.79503 0.80144 0.80734 0.81253 0.81681 0.82000 0.82197 0.82263
0.405  0.74082 0.74239 0.74495 0.74846 0.75287 0.75803 0.76385 0.77020 0.77686 0.78370 0.79045 0.79695 0.80291 0.80819 0.81253 0.81577 0.81778 0.81846
0.410  0.73548 0.73707 0.73967 0.74323 0.74770 0.75294 0.75884 0.76528 0.77205 0.77895 0.78584 0.79239 0.79848 0.80383 0.80823 0.81152 0.81356 0.81421
0.415  0.73011 0.73172 0.73436 0.73798 0.74250 0.74782 0.75381 0.76032 0.76720 0.77421 0.78118 0.78784 0.79401 0.79943 0.80390 0.80723 0.80929 0.80996
0.420  0.72472 0.72635 0.72903 0.73269 0.73727 0.74268 0.74875 0.75535 0.76230 0.76943 0.77647 0.78325 0.78950 0.79498 0.79950 0.80289 0.80498 0.80568
0.425  0.71931 0.72096 0.72367 0.72739 0.73203 0.73749 0.74366 0.75035 0.75739 0.76462 0.77175 0.77862 0.78492 0.79050 0.79508 0.79851 0.80063 0.80131
0.430  0.71387 0.71554 0.71830 0.72206 0.72676 0.73229 0.73854 0.74532 0.75246 0.75974 0.76700 0.77393 0.78034 0.78599 0.79063 0.79410 0.79625 0.79695
0.435  0.70842 0.71011 0.71290 0.71671 0.72147 0.72707 0.73338 0.74026 0.74749 0.75487 0.76222 0.76923 0.77573 0.78144 0.78614 0.78965 0.79182 0.79254
0.440  0.70294 0.70466 0.70748 0.71134 0.71616 0.72183 0.72822 0.73515 0.74250 0.74997 0.75737 0.76451 0.77107 0.77683 0.78160 0.78515 0.78735 0.78810
0.445  0.69745 0.69918 0.70203 0.70595 0.71083 0.71656 0.72303 0.73005 0.73744 0.74504 0.75253 0.75974 0.76636 0.77222 0.77704 0.78063 0.78285 0.78358
0.450  0.69194 0.69369 0.69657 0.70053 0.70547 0.71127 0.71781 0.72492 0.73240 0.74004 0.74766 0.75492 0.76165 0.76757 0.77244 0.77607 0.77832 0.77906
0.455  0.68641 0.68818 0.69109 0.69509 0.70007 0.70596 0.71257 0.71976 0.72732 0.73505 0.74275 0.75010 0.75690 0.76286 0.76778 0.77146 0.77374 0.77450
0.460  0.68086 0.68266 0.68560 0.68964 0.69468 0.70060 0.70728 0.71457 0.72222 0.73004 0.73778 0.74524 0.75208 0.75813 0.76311 0.76682 0.76912 0.76987
0.465  0.67530 0.67711 0.68009 0.68417 0.68926 0.69525 0.70200 0.70934 0.71709 0.72499 0.73282 0.74034 0.74726 0.75337 0.75840 0.76216 0.76447 0.76524
0.470  0.66972 0.67155 0.67456 0.67868 0.68383 0.68988 0.69670 0.70411 0.71191 0.71988 0.72783 0.73540 0.74241 0.74858 0.75366 0.75745 0.75979 0.76057
0.475  0.66413 0.66598 0.66901 0.67318 0.67837 0.68449 0.69137 0.69886 0.70673 0.71479 0.72280 0.73045 0.73753 0.74373 0.74886 0.75269 0.75506 0.75582
0.480  0.65853 0.66039 0.66345 0.66766 0.67290 0.67908 0.68603 0.69358 0.70154 0.70966 0.71771 0.72547 0.73258 0.73887 0.74405 0.74791 0.75030 0.75108
0.485  0.65291 0.65479 0.65788 0.66212 0.66742 0.67364 0.68066 0.68828 0.69631 0.70451 0.71264 0.72042 0.72764 0.73398 0.73920 0.74310 0.74551 0.74630
0.490  0.64727 0.64917 0.65229 0.65657 0.66191 0.66817 0.67524 0.68293 0.69102 0.69932 0.70753 0.71538 0.72266 0.72902 0.73430 0.73823 0.74066 0.74149
0.495  0.64163 0.64355 0.64669 0.65100 0.65637 0.66270 0.66984 0.67759 0.68575 0.69409 0.70236 0.71032 0.71762 0.72407 0.72939 0.73335 0.73580 0.73660
0.500  0.63597 0.63790 0.64107 0.64541 0.65084 0.65722 0.66441 0.67223 0.68046 0.68887 0.69720 0.70522 0.71258 0.71908 0.72444 0.72843 0.73090 0.73172
0.505  0.63031 0.63225 0.63543 0.63982 0.64529 0.65172 0.65897 0.66685 0.67515 0.68362 0.69201 0.70006 0.70751 0.71406 0.71943 0.72347 0.72596 0.72679
0.510  0.62463 0.62659 0.62980 0.63421 0.63972 0.64621 0.65351 0.66143 0.66977 0.67833 0.68680 0.69491 0.70241 0.70898 0.71442 0.71847 0.72098 0.72180
0.515  0.61894 0.62091 0.62415 0.62859 0.63415 0.64068 0.64800 0.65599 0.66441 0.67300 0.68152 0.68973 0.69724 0.70390 0.70937 0.71345 0.71597 0.71681
0.520  0.61324 0.61522 0.61849 0.62296 0.62856 0.63510 0.64251 0.65055 0.65903 0.66768 0.67626 0.68447 0.69209 0.69878 0.70429 0.70839 0.71093 0.71178
0.525  0.60754 0.60953 0.61282 0.61732 0.62295 0.62955 0.63700 0.64510 0.65363 0.66234 0.67097 0.67924 0.68690 0.69360 0.69915 0.70329 0.70585 0.70668
0.530  0.60182 0.60383 0.60714 0.61167 0.61731 0.62397 0.63147 0.63962 0.64820 0.65695 0.66566 0.67398 0.68164 0.68842 0.69401 0.69817 0.70074 0.70159
0.535  0.59610 0.59812 0.60145 0.60601 0.61168 0.61839 0.62593 0.63409 0.64272 0.65154 0.66027 0.66869 0.67640 0.68322 0.68883 0.69301 0.69560 0.69646
0.540  0.59037 0.59240 0.59575 0.60032 0.60605 0.61279 0.62034 0.62858 0.63726 0.64613 0.65491 0.66333 0.67113 0.67797 0.68359 0.68780 0.69041 0.69126
0.545  0.58463 0.58668 0.59004 0.59464 0.60040 0.60717 0.61477 0.62306 0.63178 0.64070 0.64953 0.65799 0.66582 0.67267 0.67835 0.68258 0.68520 0.68606
0.550  0.57889 0.58094 0.58433 0.58894 0.59473 0.60151 0.60918 0.61751 0.62628 0.63519 0.64411 0.65262 0.66045 0.66738 0.67308 0.67733 0.67995 0.68083
0.555  0.57314 0.57520 0.57860 0.58324 0.58906 0.59587 0.60358 0.61195 0.62072 0.62972 0.63863 0.64721 0.65509 0.66205 0.66774 0.67202 0.67466 0.67556
0.560  0.56738 0.56946 0.57286 0.57754 0.58338 0.59023 0.59797 0.60633 0.61518 0.62422 0.63318 0.64176 0.64971 0.65665 0.66241 0.66670 0.66936 0.67023
0.565  0.56162 0.56371 0.56712 0.57182 0.57766 0.58457 0.59230 0.60074 0.60963 0.61871 0.62770 0.63631 0.64425 0.65127 0.65704 0.66135 0.66401 0.66489
0.570  0.55585 0.55795 0.56138 0.56610 0.57196 0.57889 0.58666 0.59513 0.60406 0.61312 0.62214 0.63084 0.63881 0.64585 0.65164 0.65596 0.65863 0.65953
0.575  0.55009 0.55219 0.55563 0.56037 0.56625 0.57321 0.58100 0.58951 0.59842 0.60756 0.61662 0.62530 0.63334 0.64036 0.64619 0.65053 0.65322 0.65409
0.580  0.54431 0.54642 0.54987 0.55462 0.56054 0.56748 0.57534 0.58383 0.59281 0.60199 0.61107 0.61978 0.62782 0.63489 0.64073 0.64508 0.64777 0.64866
0.585  0.53853 0.54065 0.54411 0.54886 0.55481 0.56178 0.56966 0.57817 0.58719 0.59639 0.60550 0.61423 0.62228 0.62939 0.63524 0.63960 0.64230 0.64320
0.590  0.53275 0.53487 0.53835 0.54311 0.54908 0.55606 0.56392 0.57251 0.58154 0.59072 0.59986 0.60866 0.61673 0.62385 0.62969 0.63407 0.63678 0.63766
0.595  0.52697 0.52909 0.53258 0.53735 0.54330 0.55034 0.55822 0.56683 0.57583 0.58508 0.59424 0.60302 0.61115 0.61825 0.62414 0.62853 0.63124 0.63213
0.600  0.52118 0.52330 0.52680 0.53159 0.53755 0.54461 0.55251 0.56113 0.57016 0.57943 0.58861 0.59740 0.60550 0.61266 0.61856 0.62295 0.62567 0.62657
0.605  0.51539 0.51752 0.52103 0.52582 0.53180 0.53884 0.54678 0.55537 0.56447 0.57375 0.58295 0.59176 0.59987 0.60705 0.61292 0.61732 0.62005 0.62094
0.610  0.50960 0.51173 0.51524 0.52005 0.52604 0.53307 0.54104 0.54965 0.55876 0.56800 0.57722 0.58604 0.59422 0.60136 0.60728 0.61169 0.61441 0.61531
0.615  0.50380 0.50593 0.50944 0.51426 0.52026 0.52732 0.53525 0.54391 0.55298 0.56229 0.57152 0.58035 0.58849 0.59568 0.60161 0.60602 0.60875 0.60965
0.620  0.49800 0.50014 0.50365 0.50848 0.51449 0.52155 0.52949 0.53816 0.54724 0.55656 0.56580 0.57464 0.58278 0.58998 0.59590 0.60031 0.60304 0.60392
0.625  0.49220 0.49434 0.49785 0.50267 0.50870 0.51577 0.52372 0.53235 0.54149 0.55082 0.55999 0.56889 0.57705 0.58421 0.59014 0.59457 0.59730 0.59820
0.630  0.48640 0.48854 0.49206 0.49687 0.50288 0.50998 0.51794 0.52657 0.53571 0.54499 0.55423 0.56308 0.57128 0.57845 0.58438 0.58881 0.59154 0.59245
0.635  0.48060 0.48274 0.48626 0.49107 0.49708 0.50415 0.51215 0.52078 0.52987 0.53921 0.54845 0.55730 0.56545 0.57266 0.57859 0.58301 0.58574 0.58666
0.640  0.47480 0.47694 0.48046 0.48527 0.49128 0.49835 0.50630 0.51499 0.52407 0.53340 0.54264 0.55149 0.55964 0.56684 0.57274 0.57717 0.57990 0.58080
0.645  0.46900 0.47114 0.47465 0.47947 0.48548 0.49254 0.50049 0.50916 0.51825 0.52758 0.53675 0.54560 0.55380 0.56096 0.56689 0.57131 0.57404 0.57495
0.650  0.46319 0.46533 0.46884 0.47366 0.47966 0.48672 0.49467 0.50329 0.51242 0.52168 0.53091 0.53975 0.54789 0.55509 0.56101 0.56543 0.56815 0.56906
0.655  0.45739 0.45952 0.46303 0.46784 0.47384 0.48090 0.48884 0.49745 0.50651 0.51582 0.52504 0.53387 0.54200 0.54919 0.55507 0.55949 0.56222 0.56311
0.660  0.45158 0.45371 0.45722 0.46202 0.46798 0.47505 0.48299 0.49160 0.50065 0.50995 0.51915 0.52796 0.53609 0.54322 0.54913 0.55354 0.55626 0.55716
0.665  0.44577 0.44790 0.45140 0.45617 0.46215 0.46918 0.47709 0.48573 0.49477 0.50403 0.51318 0.52198 0.53014 0.53726 0.54316 0.54756 0.55027 0.55118
0.670  0.43997 0.44209 0.44557 0.45035 0.45632 0.46334 0.47123 0.47980 0.48888 0.49808 0.50725 0.51604 0.52413 0.53128 0.53716 0.54153 0.54424 0.54513
0.675  0.43416 0.43628 0.43975 0.44452 0.45048 0.45748 0.46536 0.47391 0.48291 0.49215 0.50130 0.51006 0.51813 0.52522 0.53110 0.53548 0.53819 0.53908
0.680  0.42835 0.43045 0.43393 0.43869 0.44463 0.45162 0.45948 0.46801 0.47698 0.48620 0.49527 0.50401 0.51212 0.51918 0.52504 0.52941 0.53211 0.53300
0.685  0.42254 0.42464 0.42811 0.43285 0.43878 0.44575 0.45358 0.46210 0.47104 0.48018 0.48928 0.49799 0.50602 0.51312 0.51896 0.52330 0.52599 0.52686
0.690  0.41673 0.41883 0.42228 0.42701 0.43292 0.43983 0.44763 0.45611 0.46509 0.47419 0.48326 0.49195 0.49995 0.50702 0.51280 0.51715 0.51983 0.52071
0.695  0.41092 0.41301 0.41645 0.42117 0.42702 0.43394 0.44172 0.45017 0.45906 0.46819 0.47723 0.48588 0.49385 0.50085 0.50666 0.51098 0.51365 0.51454
0.700  0.40511 0.40719 0.41062 0.41529 0.42116 0.42805 0.43580 0.44422 0.45307 0.46217 0.47111 0.47973 0.48767 0.49470 0.50048 0.50478 0.50743 0.50833
0.705  0.39930 0.40138 0.40479 0.40945 0.41528 0.42215 0.42987 0.43825 0.44707 0.45607 0.46503 0.47362 0.48152 0.48852 0.49423 0.49852 0.50118 0.50205
0.710  0.39349 0.39556 0.39896 0.40359 0.40941 0.41624 0.42392 0.43227 0.44105 0.45001 0.45894 0.46748 0.47535 0.48226 0.48799 0.49226 0.49490 0.49577
0.715  0.38768 0.38974 0.39312 0.39774 0.40352 0.41028 0.41792 0.42623 0.43496 0.44393 0.45280 0.46125 0.46914 0.47602 0.48172 0.48597 0.48859 0.48946
0.720  0.38187 0.38392 0.38726 0.39188 0.39763 0.40436 0.41196 0.42022 0.42891 0.43784 0.44661 0.45507 0.46286 0.46975 0.47542 0.47963 0.48223 0.48309
0.725  0.37605 0.37809 0.38142 0.38601 0.39170 0.39842 0.40599 0.41421 0.42285 0.43166 0.44045 0.44886 0.45660 0.46344 0.46905 0.47325 0.47585 0.47671
0.730  0.37024 0.37227 0.37558 0.38014 0.38580 0.39248 0.40001 0.40817 0.41676 0.42552 0.43426 0.44262 0.45032 0.45708 0.46268 0.46686 0.46944 0.47030
0.735  0.36443 0.36644 0.36973 0.37427 0.37989 0.38654 0.39396 0.40207 0.41062 0.41937 0.42799 0.43630 0.44395 0.45072 0.45629 0.46043 0.46299 0.46382
0.740  0.35861 0.36061 0.36388 0.36836 0.37397 0.38057 0.38796 0.39601 0.40449 0.41320 0.42176 0.43001 0.43761 0.44433 0.44982 0.45395 0.45650 0.45734
0.745  0.35280 0.35478 0.35803 0.36248 0.36805 0.37457 0.38194 0.38994 0.39836 0.40694 0.41550 0.42370 0.43124 0.43787 0.44336 0.44745 0.44998 0.45082
0.750  0.34698 0.34895 0.35218 0.35659 0.36213 0.36859 0.37591 0.38385 0.39221 0.40073 0.40923 0.41730 0.42484 0.43142 0.43687 0.44093 0.44343 0.44424
0.755  0.34116 0.34310 0.34632 0.35070 0.35615 0.36261 0.36987 0.37769 0.38601 0.39450 0.40286 0.41093 0.41836 0.42494 0.43033 0.43434 0.43683 0.43765
0.760  0.33534 0.33727 0.34045 0.34480 0.35021 0.35661 0.36376 0.37158 0.37979 0.38823 0.39654 0.40454 0.41191 0.41837 0.42374 0.42774 0.43021 0.43103
0.765  0.32951 0.33143 0.33457 0.33889 0.34426 0.35061 0.35770 0.36545 0.37359 0.38190 0.39019 0.39812 0.40542 0.41183 0.41715 0.42111 0.42356 0.42434
0.770  0.32369 0.32558 0.32869 0.33298 0.33830 0.34455 0.35162 0.35930 0.36737 0.37560 0.38380 0.39161 0.39885 0.40526 0.41052 0.41444 0.41686 0.41764
0.775  0.31785 0.31973 0.32281 0.32705 0.33234 0.33852 0.34553 0.35312 0.36110 0.36928 0.37735 0.38514 0.39230 0.39864 0.40382 0.40771 0.41011 0.41091
0.780  0.31202 0.31388 0.31693 0.32111 0.32636 0.33248 0.33942 0.34689 0.35480 0.36287 0.37093 0.37863 0.38572 0.39195 0.39712 0.40097 0.40334 0.40414
0.785  0.30618 0.30802 0.31104 0.31518 0.32033 0.32644 0.33325 0.34069 0.34852 0.35651 0.36448 0.37204 0.37911 0.38527 0.39038 0.39419 0.39653 0.39729
0.790  0.30034 0.30216 0.30515 0.30924 0.31434 0.32037 0.32711 0.33448 0.34222 0.35012 0.35793 0.36547 0.37242 0.37856 0.38357 0.38734 0.38967 0.39044
0.795  0.29449 0.29629 0.29924 0.30329 0.30833 0.31425 0.32096 0.32824 0.33588 0.34370 0.35143 0.35888 0.36574 0.37176 0.37676 0.38049 0.38278 0.38355
0.800  0.28864 0.29042 0.29334 0.29733 0.30232 0.30817 0.31479 0.32193 0.32949 0.33720 0.34490 0.35226 0.35903 0.36498 0.36991 0.37359 0.37586 0.37658
0.805  0.28278 0.28453 0.28742 0.29136 0.29629 0.30206 0.30859 0.31565 0.32312 0.33074 0.33833 0.34554 0.35223 0.35816 0.36302 0.36665 0.36888 0.36961
0.810  0.27691 0.27864 0.28149 0.28538 0.29024 0.29595 0.30235 0.30936 0.31673 0.32424 0.33167 0.33885 0.34545 0.35129 0.35606 0.35964 0.36186 0.36260
0.815  0.27104 0.27275 0.27553 0.27937 0.28415 0.28981 0.29613 0.30304 0.31030 0.31772 0.32505 0.33212 0.33864 0.34435 0.34909 0.35263 0.35481 0.35550
0.820  0.26515 0.26684 0.26958 0.27337 0.27808 0.28365 0.28989 0.29665 0.30381 0.31111 0.31839 0.32536 0.33178 0.33741 0.34208 0.34556 0.34770 0.34840
0.825  0.25926 0.26091 0.26363 0.26735 0.27200 0.27745 0.28363 0.29029 0.29734 0.30453 0.31170 0.31851 0.32483 0.33043 0.33499 0.33842 0.34055 0.34125
0.830  0.25336 0.25498 0.25766 0.26132 0.26590 0.27127 0.27730 0.28390 0.29084 0.29792 0.30492 0.31168 0.31790 0.32337 0.32789 0.33127 0.33336 0.33402
0.835  0.24744 0.24904 0.25167 0.25528 0.25978 0.26506 0.27100 0.27749 0.28431 0.29128 0.29817 0.30481 0.31093 0.31629 0.32075 0.32406 0.32611 0.32677
0.840  0.24152 0.24309 0.24567 0.24922 0.25364 0.25883 0.26467 0.27104 0.27770 0.28454 0.29137 0.29784 0.30390 0.30918 0.31356 0.31681 0.31882 0.31948
0.845  0.23558 0.23712 0.23966 0.24314 0.24747 0.25258 0.25832 0.26453 0.27112 0.27784 0.28448 0.29089 0.29680 0.30202 0.30628 0.30949 0.31147 0.31210
0.850  0.22962 0.23113 0.23363 0.23702 0.24127 0.24627 0.25194 0.25804 0.26450 0.27109 0.27761 0.28390 0.28969 0.29477 0.29899 0.30213 0.30408 0.30470
0.855  0.22365 0.22513 0.22758 0.23090 0.23508 0.23997 0.24548 0.25151 0.25784 0.26430 0.27069 0.27686 0.28253 0.28752 0.29165 0.29473 0.29663 0.29724
0.860  0.21765 0.21911 0.22151 0.22477 0.22885 0.23365 0.23904 0.24495 0.25110 0.25742 0.26373 0.26972 0.27528 0.28021 0.28425 0.28724 0.28911 0.28973
0.865  0.21165 0.21307 0.21540 0.21861 0.22260 0.22730 0.23258 0.23830 0.24437 0.25056 0.25668 0.26259 0.26803 0.27284 0.27677 0.27972 0.28154 0.28213
0.870  0.20562 0.20701 0.20928 0.21242 0.21633 0.22092 0.22608 0.23167 0.23760 0.24365 0.24963 0.25540 0.26072 0.26538 0.26925 0.27214 0.27392 0.27449
0.875  0.19956 0.20092 0.20314 0.20620 0.21001 0.21446 0.21953 0.22500 0.23078 0.23669 0.24253 0.24816 0.25335 0.25790 0.26168 0.26449 0.26622 0.26680
0.880  0.19348 0.19481 0.19697 0.19996 0.20364 0.20801 0.21292 0.21829 0.22388 0.22963 0.23538 0.24082 0.24588 0.25036 0.25401 0.25676 0.25846 0.25900
0.885  0.18737 0.18867 0.19077 0.19368 0.19727 0.20152 0.20630 0.21148 0.21697 0.22257 0.22811 0.23347 0.23839 0.24271 0.24630 0.24898 0.25063 0.25116
0.890  0.18123 0.18249 0.18454 0.18734 0.19086 0.19499 0.19964 0.20467 0.21001 0.21546 0.22085 0.22605 0.23084 0.23504 0.23853 0.24112 0.24272 0.24325
0.895  0.17506 0.17627 0.17827 0.18099 0.18440 0.18842 0.19293 0.19781 0.20300 0.20826 0.21352 0.21852 0.22319 0.22729 0.23067 0.23318 0.23474 0.23523
0.900  0.16884 0.17002 0.17196 0.17459 0.17790 0.18175 0.18612 0.19090 0.19588 0.20100 0.20611 0.21096 0.21547 0.21946 0.22271 0.22515 0.22667 0.22716
0.905  0.16259 0.16372 0.16560 0.16815 0.17135 0.17508 0.17930 0.18392 0.18874 0.19370 0.19860 0.20333 0.20769 0.21151 0.21469 0.21706 0.21852 0.21896
0.910  0.15629 0.15738 0.15918 0.16166 0.16472 0.16835 0.17242 0.17684 0.18154 0.18632 0.19105 0.19562 0.19982 0.20351 0.20658 0.20886 0.21026 0.21070
0.915  0.14993 0.15099 0.15271 0.15510 0.15805 0.16155 0.16548 0.16973 0.17425 0.17881 0.18342 0.18777 0.19182 0.19542 0.19835 0.20054 0.20190 0.20234
0.920  0.14352 0.14453 0.14619 0.14849 0.15132 0.15468 0.15845 0.16255 0.16684 0.17127 0.17564 0.17987 0.18377 0.18721 0.19002 0.19214 0.19345 0.19384
0.925  0.13704 0.13801 0.13960 0.14178 0.14452 0.14773 0.15131 0.15527 0.15939 0.16363 0.16782 0.17187 0.17560 0.17887 0.18159 0.18361 0.18486 0.18525
0.930  0.13049 0.13141 0.13293 0.13501 0.13763 0.14067 0.14412 0.14786 0.15183 0.15588 0.15988 0.16375 0.16731 0.17043 0.17303 0.17496 0.17615 0.17654
0.935  0.12385 0.12473 0.12618 0.12816 0.13065 0.13354 0.13682 0.14038 0.14416 0.14797 0.15182 0.15547 0.15886 0.16186 0.16431 0.16615 0.16729 0.16764
0.940  0.11712 0.11795 0.11933 0.12120 0.12353 0.12630 0.12941 0.13279 0.13633 0.13998 0.14359 0.14708 0.15029 0.15311 0.15545 0.15720 0.15828 0.15862
0.945  0.11028 0.11107 0.11236 0.11413 0.11633 0.11894 0.12187 0.12505 0.12839 0.13184 0.13524 0.13853 0.14156 0.14422 0.14643 0.14807 0.14909 0.14939
0.950  0.10331 0.10405 0.10526 0.10692 0.10898 0.11143 0.11415 0.11713 0.12030 0.12352 0.12672 0.12980 0.13264 0.13513 0.13720 0.13874 0.13969 0.13999
0.955  0.09619 0.09687 0.09800 0.09955 0.10147 0.10372 0.10629 0.10906 0.11201 0.11498 0.11799 0.12083 0.12348 0.12583 0.12774 0.12918 0.13007 0.13033
0.960  0.08889 0.08952 0.09055 0.09198 0.09377 0.09585 0.09821 0.10078 0.10347 0.10625 0.10899 0.11165 0.11409 0.11624 0.11802 0.11935 0.12017 0.12043
0.965  0.08137 0.08194 0.08289 0.08419 0.08583 0.08773 0.08990 0.09224 0.09470 0.09724 0.09975 0.10217 0.10441 0.10637 0.10800 0.10921 0.10996 0.11018
0.970  0.07358 0.07410 0.07495 0.07613 0.07759 0.07932 0.08126 0.08338 0.08560 0.08789 0.09015 0.09232 0.09433 0.09613 0.09760 0.09869 0.09936 0.09955
0.975  0.06545 0.06590 0.06666 0.06770 0.06899 0.07053 0.07223 0.07410 0.07609 0.07809 0.08012 0.08204 0.08382 0.08541 0.08670 0.08767 0.08828 0.08843
0.980  0.05685 0.05724 0.05790 0.05879 0.05991 0.06121 0.06270 0.06432 0.06601 0.06776 0.06949 0.07116 0.07271 0.07406 0.07519 0.07603 0.07655 0.07667
0.985  0.04759 0.04791 0.04846 0.04920 0.05012 0.05121 0.05244 0.05378 0.05518 0.05663 0.05806 0.05946 0.06073 0.06186 0.06279 0.06349 0.06392 0.06403
0.990  0.03728 0.03753 0.03795 0.03852 0.03924 0.04007 0.04103 0.04206 0.04314 0.04426 0.04537 0.04642 0.04741 0.04829 0.04901 0.04955 0.04989 0.04998
0.995  0.02493 0.02509 0.02537 0.02574 0.02620 0.02675 0.02736 0.02803 0.02875 0.02947 0.03020 0.03089 0.03154 0.03211 0.03258 0.03293 0.03315 0.03317
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e080.dat <==
# alpha = +0.20 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99980 0.99980 0.99980 0.99981 0.99981 0.99982 0.99982 0.99983 0.99983 0.99984 0.99985 0.99985 0.99986 0.99987 0.99987 0.99987 0.99988 0.99988
0.015  0.99955 0.99955 0.99956 0.99956 0.99957 0.99959 0.99960 0.99961 0.99963 0.99964 0.99966 0.99967 0.99969 0.99970 0.99971 0.99971 0.99972 0.99972
0.020  0.99920 0.99920 0.99921 0.99923 0.99924 0.99926 0.99929 0.99931 0.99934 0.99937 0.99939 0.99942 0.99944 0.99946 0.99948 0.99949 0.99950 0.99950
0.025  0.99874 0.99875 0.99877 0.99879 0.99882 0.99885 0.99889 0.99893 0.99897 0.99901 0.99905 0.99909 0.99913 0.99916 0.99919 0.99921 0.99922 0.99923
0.030  0.99819 0.99821 0.99823 0.99826 0.99830 0.99835 0.99840 0.99846 0.99851 0.99858 0.99864 0.99869 0.99875 0.99879 0.99883 0.99886 0.99888 0.99889
0.035  0.99754 0.99756 0.99759 0.99763 0.99769 0.99775 0.99782 0.99790 0.99798 0.99806 0.99814 0.99822 0.99829 0.99836 0.99841 0.99845 0.99847 0.99848
0.040  0.99679 0.99682 0.99686 0.99691 0.99698 0.99706 0.99716 0.99726 0.99736 0.99747 0.99758 0.99768 0.99777 0.99786 0.99792 0.99797 0.99801 0.99802
0.045  0.99594 0.99597 0.99602 0.99610 0.99618 0.99629 0.99640 0.99653 0.99666 0.99680 0.99693 0.99706 0.99718 0.99729 0.99737 0.99744 0.99748 0.99747
0.050  0.99499 0.99503 0.99510 0.99518 0.99529 0.99542 0.99556 0.99572 0.99588 0.99605 0.99622 0.99638 0.99652 0.99665 0.99676 0.99684 0.99689 0.99688
0.055  0.99395 0.99399 0.99407 0.99417 0.99430 0.99446 0.99463 0.99482 0.99502 0.99522 0.99542 0.99562 0.99579 0.99595 0.99608 0.99617 0.99623 0.99623
0.060  0.99280 0.99286 0.99295 0.99307 0.99323 0.99341 0.99362 0.99384 0.99408 0.99432 0.99456 0.99479 0.99500 0.99518 0.99533 0.99545 0.99552 0.99552
0.065  0.99156 0.99162 0.99173 0.99188 0.99206 0.99227 0.99251 0.99278 0.99305 0.99333 0.99362 0.99388 0.99413 0.99435 0.99453 0.99466 0.99474 0.99475
0.070  0.99022 0.99029 0.99042 0.99059 0.99080 0.99105 0.99132 0.99163 0.99195 0.99228 0.99260 0.99291 0.99320 0.99345 0.99366 0.99381 0.99390 0.99392
0.075  0.98878 0.98887 0.98901 0.98920 0.98944 0.98973 0.99005 0.99040 0.99076 0.99114 0.99151 0.99187 0.99219 0.99248 0.99272 0.99290 0.99300 0.99303
0.080  0.98725 0.98735 0.98751 0.98773 0.98800 0.98833 0.98869 0.98908 0.98950 0.98993 0.99035 0.99075 0.99112 0.99145 0.99172 0.99192 0.99204 0.99208
0.085  0.98562 0.98573 0.98591 0.98616 0.98647 0.98683 0.98724 0.98769 0.98816 0.98864 0.98911 0.98957 0.98998 0.99035 0.99066 0.99088 0.99102 0.99106
0.090  0.98390 0.98403 0.98423 0.98450 0.98485 0.98526 0.98571 0.98621 0.98674 0.98727 0.98780 0.98831 0.98878 0.98919 0.98953 0.98978 0.98994 0.98999
0.095  0.98209 0.98222 0.98245 0.98276 0.98314 0.98359 0.98410 0.98465 0.98524 0.98583 0.98642 0.98699 0.98751 0.98796 0.98834 0.98862 0.98880 0.98885
0.100  0.98018 0.98033 0.98058 0.98092 0.98134 0.98184 0.98240 0.98301 0.98366 0.98431 0.98497 0.98559 0.98617 0.98667 0.98709 0.98740 0.98759 0.98766
0.105  0.97818 0.97834 0.97862 0.97899 0.97946 0.98000 0.98062 0.98129 0.98200 0.98272 0.98344 0.98413 0.98476 0.98532 0.98578 0.98612 0.98633 0.98640
0.110  0.97609 0.97627 0.97657 0.97697 0.97748 0.97809 0.97876 0.97950 0.98027 0.98106 0.98185 0.98260 0.98329 0.98390 0.98440 0.98477 0.98500 0.98506
0.115  0.97390 0.97410 0.97443 0.97487 0.97543 0.97608 0.97682 0.97762 0.97846 0.97932 0.98018 0.98100 0.98175 0.98241 0.98296 0.98337 0.98362 0.98368
0.120  0.97163 0.97185 0.97220 0.97268 0.97328 0.97399 0.97479 0.97566 0.97658 0.97751 0.97844 0.97933 0.98015 0.98087 0.98146 0.98190 0.98217 0.98225
0.125  0.96927 0.96950 0.96988 0.97040 0.97106 0.97182 0.97269 0.97363 0.97462 0.97563 0.97663 0.97759 0.97848 0.97926 0.97990 0.98037 0.98067 0.98076
0.130  0.96682 0.96707 0.96748 0.96804 0.96874 0.96957 0.97051 0.97152 0.97259 0.97368 0.97475 0.97579 0.97674 0.97758 0.97827 0.97879 0.97910 0.97920
0.135  0.96428 0.96455 0.96499 0.96560 0.96635 0.96724 0.96824 0.96933 0.97048 0.97165 0.97281 0.97392 0.97495 0.97585 0.97659 0.97714 0.97748 0.97759
0.140  0.96166 0.96195 0.96242 0.96307 0.96387 0.96483 0.96590 0.96707 0.96830 0.96955 0.97079 0.97198 0.97308 0.97405 0.97484 0.97543 0.97580 0.97592
0.145  0.95895 0.95926 0.95976 0.96046 0.96132 0.96234 0.96348 0.96473 0.96604 0.96738 0.96871 0.96998 0.97115 0.97219 0.97304 0.97367 0.97406 0.97419
0.150  0.95616 0.95649 0.95702 0.95776 0.95868 0.95977 0.96099 0.96232 0.96371 0.96514 0.96656 0.96792 0.96916 0.97027 0.97117 0.97184 0.97226 0.97238
0.155  0.95328 0.95363 0.95420 0.95499 0.95597 0.95712 0.95842 0.95983 0.96132 0.96284 0.96434 0.96578 0.96711 0.96828 0.96924 0.96996 0.97040 0.97053
0.160  0.95032 0.95069 0.95130 0.95213 0.95317 0.95440 0.95578 0.95727 0.95885 0.96046 0.96206 0.96359 0.96500 0.96623 0.96726 0.96802 0.96849 0.96863
0.165  0.94729 0.94768 0.94832 0.94920 0.95030 0.95160 0.95306 0.95464 0.95631 0.95802 0.95970 0.96133 0.96282 0.96413 0.96521 0.96602 0.96651 0.96667
0.170  0.94417 0.94458 0.94526 0.94619 0.94735 0.94872 0.95026 0.95194 0.95370 0.95550 0.95729 0.95900 0.96058 0.96196 0.96311 0.96396 0.96448 0.96466
0.175  0.94097 0.94141 0.94212 0.94310 0.94433 0.94577 0.94740 0.94917 0.95103 0.95293 0.95481 0.95661 0.95828 0.95974 0.96094 0.96184 0.96239 0.96258
0.180  0.93770 0.93816 0.93891 0.93994 0.94123 0.94275 0.94446 0.94632 0.94828 0.95028 0.95227 0.95416 0.95591 0.95746 0.95872 0.95967 0.96025 0.96042
0.185  0.93434 0.93483 0.93562 0.93671 0.93806 0.93966 0.94146 0.94341 0.94547 0.94758 0.94966 0.95165 0.95349 0.95511 0.95644 0.95744 0.95805 0.95824
0.190  0.93092 0.93142 0.93225 0.93340 0.93482 0.93650 0.93838 0.94043 0.94259 0.94480 0.94699 0.94908 0.95101 0.95271 0.95411 0.95515 0.95579 0.95600
0.195  0.92742 0.92795 0.92882 0.93001 0.93150 0.93326 0.93524 0.93738 0.93965 0.94196 0.94425 0.94645 0.94847 0.95025 0.95171 0.95280 0.95348 0.95370
0.200  0.92384 0.92440 0.92531 0.92656 0.92812 0.92996 0.93203 0.93427 0.93664 0.93906 0.94145 0.94376 0.94587 0.94773 0.94926 0.95040 0.95111 0.95134
0.205  0.92020 0.92078 0.92173 0.92304 0.92467 0.92659 0.92875 0.93109 0.93357 0.93609 0.93860 0.94100 0.94321 0.94515 0.94675 0.94795 0.94868 0.94894
0.210  0.91648 0.91709 0.91808 0.91944 0.92114 0.92315 0.92540 0.92785 0.93043 0.93307 0.93568 0.93819 0.94049 0.94252 0.94419 0.94543 0.94620 0.94644
0.215  0.91270 0.91333 0.91436 0.91578 0.91756 0.91964 0.92199 0.92455 0.92724 0.92998 0.93271 0.93531 0.93772 0.93983 0.94157 0.94287 0.94367 0.94393
0.220  0.90884 0.90950 0.91058 0.91205 0.91390 0.91607 0.91852 0.92118 0.92398 0.92684 0.92967 0.93239 0.93489 0.93708 0.93889 0.94025 0.94108 0.94135
0.225  0.90492 0.90560 0.90672 0.90826 0.91018 0.91244 0.91498 0.91774 0.92066 0.92363 0.92658 0.92940 0.93200 0.93428 0.93616 0.93757 0.93844 0.93873
0.230  0.90093 0.90164 0.90281 0.90440 0.90639 0.90874 0.91138 0.91425 0.91727 0.92036 0.92342 0.92635 0.92905 0.93143 0.93338 0.93484 0.93574 0.93605
0.235  0.89689 0.89762 0.89883 0.90048 0.90255 0.90498 0.90772 0.91070 0.91383 0.91704 0.92021 0.92325 0.92605 0.92852 0.93055 0.93206 0.93299 0.93328
0.240  0.89277 0.89353 0.89478 0.89650 0.89864 0.90116 0.90400 0.90709 0.91034 0.91365 0.91694 0.92009 0.92300 0.92555 0.92765 0.92922 0.93019 0.93050
0.245  0.88859 0.88938 0.89068 0.89246 0.89467 0.89728 0.90022 0.90342 0.90678 0.91022 0.91362 0.91688 0.91989 0.92253 0.92470 0.92633 0.92733 0.92766
0.250  0.88436 0.88517 0.88651 0.88835 0.89065 0.89335 0.89639 0.89969 0.90317 0.90672 0.91024 0.91362 0.91673 0.91946 0.92171 0.92338 0.92442 0.92477
0.255  0.88006 0.88091 0.88229 0.88419 0.88656 0.88935 0.89249 0.89591 0.89950 0.90317 0.90681 0.91030 0.91351 0.91633 0.91866 0.92039 0.92146 0.92180
0.260  0.87571 0.87658 0.87801 0.87997 0.88242 0.88530 0.88854 0.89207 0.89578 0.89956 0.90332 0.90692 0.91024 0.91316 0.91555 0.91734 0.91845 0.91880
0.265  0.87130 0.87220 0.87367 0.87569 0.87822 0.88119 0.88454 0.88817 0.89200 0.89591 0.89978 0.90349 0.90691 0.90992 0.91240 0.91424 0.91538 0.91576
0.270  0.86683 0.86776 0.86928 0.87136 0.87396 0.87703 0.88047 0.88422 0.88817 0.89220 0.89619 0.90002 0.90354 0.90664 0.90919 0.91109 0.91227 0.91266
0.275  0.86231 0.86326 0.86483 0.86698 0.86966 0.87280 0.87636 0.88022 0.88428 0.88843 0.89255 0.89649 0.90012 0.90330 0.90593 0.90789 0.90910 0.90951
0.280  0.85774 0.85872 0.86033 0.86254 0.86529 0.86854 0.87219 0.87617 0.88035 0.88462 0.88885 0.89291 0.89664 0.89992 0.90263 0.90464 0.90588 0.90629
0.285  0.85311 0.85412 0.85577 0.85805 0.86088 0.86422 0.86798 0.87206 0.87636 0.88075 0.88509 0.88926 0.89310 0.89649 0.89927 0.90134 0.90262 0.90304
0.290  0.84843 0.84947 0.85117 0.85350 0.85642 0.85985 0.86371 0.86791 0.87232 0.87683 0.88130 0.88558 0.88953 0.89300 0.89585 0.89799 0.89930 0.89974
0.295  0.84370 0.84477 0.84652 0.84891 0.85190 0.85543 0.85939 0.86370 0.86823 0.87286 0.87746 0.88185 0.88591 0.88947 0.89240 0.89458 0.89593 0.89639
0.300  0.83893 0.84002 0.84181 0.84427 0.84734 0.85096 0.85503 0.85944 0.86410 0.86885 0.87356 0.87808 0.88223 0.88589 0.88890 0.89114 0.89252 0.89297
0.305  0.83411 0.83523 0.83706 0.83959 0.84274 0.84644 0.85061 0.85514 0.85992 0.86479 0.86962 0.87425 0.87851 0.88225 0.88534 0.88764 0.88906 0.88953
0.310  0.82924 0.83039 0.83227 0.83485 0.83808 0.84188 0.84615 0.85079 0.85569 0.86068 0.86562 0.87036 0.87473 0.87857 0.88173 0.88409 0.88555 0.88603
0.315  0.82433 0.82550 0.82743 0.83008 0.83338 0.83727 0.84164 0.84640 0.85141 0.85652 0.86158 0.86644 0.87091 0.87485 0.87808 0.88049 0.88199 0.88249
0.320  0.81937 0.82057 0.82255 0.82526 0.82864 0.83261 0.83709 0.84196 0.84708 0.85232 0.85750 0.86247 0.86705 0.87108 0.87439 0.87685 0.87838 0.87888
0.325  0.81437 0.81560 0.81762 0.82039 0.82385 0.82792 0.83250 0.83748 0.84271 0.84807 0.85338 0.85846 0.86314 0.86726 0.87064 0.87317 0.87472 0.87524
0.330  0.80933 0.81059 0.81265 0.81549 0.81902 0.82318 0.82787 0.83294 0.83831 0.84378 0.84920 0.85439 0.85917 0.86338 0.86684 0.86943 0.87102 0.87156
0.335  0.80425 0.80553 0.80764 0.81054 0.81415 0.81840 0.82319 0.82838 0.83386 0.83945 0.84498 0.85028 0.85517 0.85947 0.86301 0.86565 0.86727 0.86783
0.340  0.79913 0.80044 0.80260 0.80555 0.80924 0.81358 0.81846 0.82377 0.82936 0.83506 0.84072 0.84614 0.85113 0.85552 0.85913 0.86182 0.86348 0.86403
0.345  0.79397 0.79531 0.79751 0.80053 0.80429 0.80872 0.81370 0.81912 0.82482 0.83064 0.83642 0.84195 0.84704 0.85151 0.85520 0.85795 0.85964 0.86021
0.350  0.78878 0.79014 0.79239 0.79546 0.79930 0.80382 0.80890 0.81443 0.82023 0.82618 0.83207 0.83769 0.84289 0.84746 0.85122 0.85402 0.85576 0.85634
0.355  0.78355 0.78494 0.78723 0.79036 0.79428 0.79887 0.80406 0.80970 0.81562 0.82168 0.82767 0.83342 0.83872 0.84337 0.84720 0.85006 0.85183 0.85240
0.360  0.77829 0.77970 0.78203 0.78523 0.78922 0.79390 0.79919 0.80492 0.81097 0.81714 0.82324 0.82910 0.83450 0.83924 0.84314 0.84605 0.84785 0.84844
0.365  0.77299 0.77443 0.77681 0.78006 0.78412 0.78889 0.79428 0.80011 0.80627 0.81254 0.81877 0.82474 0.83023 0.83506 0.83904 0.84200 0.84383 0.84444
0.370  0.76766 0.76913 0.77154 0.77485 0.77899 0.78385 0.78933 0.79527 0.80154 0.80793 0.81427 0.82032 0.82592 0.83083 0.83488 0.83790 0.83976 0.84039
0.375  0.76230 0.76379 0.76625 0.76962 0.77382 0.77877 0.78433 0.79039 0.79675 0.80327 0.80972 0.81588 0.82157 0.82657 0.83069 0.83376 0.83566 0.83628
0.380  0.75690 0.75843 0.76092 0.76435 0.76862 0.77366 0.77932 0.78548 0.79195 0.79858 0.80512 0.81140 0.81719 0.82227 0.82646 0.82958 0.83151 0.83214
0.385  0.75148 0.75303 0.75557 0.75905 0.76340 0.76852 0.77427 0.78052 0.78711 0.79382 0.80049 0.80688 0.81276 0.81792 0.82217 0.82535 0.82731 0.82797
0.390  0.74603 0.74761 0.75018 0.75373 0.75814 0.76334 0.76919 0.77553 0.78224 0.78906 0.79583 0.80230 0.80828 0.81353 0.81786 0.82108 0.82307 0.82375
0.395  0.74056 0.74215 0.74477 0.74837 0.75285 0.75812 0.76407 0.77052 0.77732 0.78425 0.79113 0.79770 0.80378 0.80911 0.81350 0.81677 0.81879 0.81946
0.400  0.73505 0.73668 0.73933 0.74298 0.74754 0.75289 0.75893 0.76547 0.77236 0.77942 0.78638 0.79307 0.79923 0.80465 0.80910 0.81242 0.81447 0.81516
0.405  0.72952 0.73117 0.73387 0.73757 0.74220 0.74762 0.75374 0.76040 0.76739 0.77454 0.78161 0.78840 0.79463 0.80012 0.80465 0.80802 0.81010 0.81081
0.410  0.72397 0.72564 0.72838 0.73213 0.73682 0.74233 0.74853 0.75529 0.76238 0.76961 0.77681 0.78367 0.79001 0.79558 0.80017 0.80359 0.80570 0.80639
0.415  0.71840 0.72009 0.72286 0.72667 0.73142 0.73701 0.74330 0.75013 0.75734 0.76468 0.77196 0.77892 0.78536 0.79100 0.79565 0.79912 0.80126 0.80197
0.420  0.71280 0.71451 0.71733 0.72118 0.72599 0.73167 0.73804 0.74496 0.75225 0.75970 0.76707 0.77414 0.78066 0.78637 0.79108 0.79460 0.79677 0.79750
0.425  0.70718 0.70891 0.71176 0.71567 0.72055 0.72628 0.73275 0.73976 0.74714 0.75470 0.76216 0.76933 0.77591 0.78171 0.78648 0.79004 0.79224 0.79296
0.430  0.70153 0.70329 0.70618 0.71014 0.71508 0.72088 0.72743 0.73454 0.74201 0.74964 0.75722 0.76445 0.77114 0.77701 0.78184 0.78545 0.78767 0.78841
0.435  0.69587 0.69765 0.70058 0.70458 0.70958 0.71546 0.72208 0.72928 0.73685 0.74457 0.75224 0.75957 0.76633 0.77228 0.77717 0.78081 0.78306 0.78382
0.440  0.69019 0.69199 0.69495 0.69901 0.70407 0.71001 0.71671 0.72398 0.73166 0.73948 0.74721 0.75465 0.76149 0.76749 0.77244 0.77613 0.77841 0.77919
0.445  0.68449 0.68631 0.68930 0.69341 0.69853 0.70455 0.71132 0.71868 0.72642 0.73435 0.74217 0.74969 0.75660 0.76268 0.76769 0.77142 0.77373 0.77449
0.450  0.67878 0.68062 0.68364 0.68779 0.69297 0.69906 0.70591 0.71334 0.72117 0.72916 0.73710 0.74468 0.75169 0.75784 0.76290 0.76667 0.76900 0.76978
0.455  0.67304 0.67490 0.67796 0.68215 0.68737 0.69354 0.70047 0.70799 0.71590 0.72398 0.73200 0.73966 0.74674 0.75295 0.75806 0.76188 0.76424 0.76503
0.460  0.66729 0.66917 0.67226 0.67649 0.68178 0.68799 0.69499 0.70260 0.71060 0.71877 0.72685 0.73462 0.74174 0.74802 0.75320 0.75705 0.75943 0.76022
0.465  0.66153 0.66343 0.66655 0.67082 0.67616 0.68244 0.68950 0.69718 0.70527 0.71352 0.72169 0.72953 0.73673 0.74308 0.74830 0.75219 0.75459 0.75539
0.470  0.65575 0.65767 0.66082 0.66514 0.67053 0.67686 0.68400 0.69175 0.69990 0.70823 0.71650 0.72439 0.73169 0.73809 0.74336 0.74729 0.74971 0.75053
0.475  0.64996 0.65189 0.65507 0.65943 0.66487 0.67127 0.67848 0.68630 0.69453 0.70293 0.71128 0.71925 0.72661 0.73305 0.73837 0.74234 0.74480 0.74560
0.480  0.64415 0.64610 0.64931 0.65371 0.65920 0.66566 0.67293 0.68082 0.68913 0.69761 0.70600 0.71407 0.72147 0.72800 0.73337 0.73737 0.73984 0.74066
0.485  0.63833 0.64030 0.64354 0.64798 0.65352 0.66003 0.66736 0.67532 0.68371 0.69226 0.70073 0.70883 0.71633 0.72291 0.72833 0.73236 0.73485 0.73569
0.490  0.63250 0.63449 0.63775 0.64223 0.64781 0.65437 0.66176 0.66978 0.67823 0.68687 0.69542 0.70360 0.71116 0.71776 0.72323 0.72730 0.72982 0.73067
0.495  0.62666 0.62867 0.63196 0.63647 0.64209 0.64870 0.65616 0.66425 0.67276 0.68146 0.69006 0.69833 0.70592 0.71261 0.71812 0.72222 0.72476 0.72560
0.500  0.62081 0.62283 0.62615 0.63068 0.63635 0.64303 0.65054 0.65869 0.66727 0.67603 0.68470 0.69304 0.70069 0.70743 0.71297 0.71711 0.71966 0.72051
0.505  0.61495 0.61698 0.62032 0.62490 0.63061 0.63733 0.64490 0.65311 0.66176 0.67059 0.67932 0.68769 0.69542 0.70221 0.70778 0.71195 0.71452 0.71539
0.510  0.60908 0.61113 0.61449 0.61910 0.62485 0.63162 0.63924 0.64750 0.65619 0.66510 0.67391 0.68234 0.69012 0.69693 0.70256 0.70676 0.70935 0.71020
0.515  0.60320 0.60526 0.60865 0.61329 0.61908 0.62590 0.63355 0.64187 0.65064 0.65959 0.66844 0.67696 0.68476 0.69165 0.69731 0.70154 0.70414 0.70501
0.520  0.59732 0.59939 0.60279 0.60747 0.61330 0.62014 0.62786 0.63624 0.64506 0.65407 0.66298 0.67151 0.67941 0.68633 0.69203 0.69628 0.69890 0.69978
0.525  0.59142 0.59351 0.59694 0.60164 0.60751 0.61439 0.62216 0.63059 0.63947 0.64853 0.65750 0.66608 0.67402 0.68096 0.68670 0.69098 0.69362 0.69449
0.530  0.58552 0.58762 0.59107 0.59580 0.60169 0.60863 0.61644 0.62492 0.63384 0.64295 0.65198 0.66062 0.66857 0.67558 0.68136 0.68565 0.68831 0.68919
0.535  0.57962 0.58172 0.58519 0.58995 0.59587 0.60285 0.61071 0.61921 0.62818 0.63734 0.64641 0.65513 0.66313 0.67018 0.67598 0.68030 0.68296 0.68386
0.540  0.57370 0.57582 0.57931 0.58408 0.59005 0.59706 0.60493 0.61351 0.62253 0.63174 0.64085 0.64958 0.65765 0.66473 0.67054 0.67489 0.67758 0.67846
0.545  0.56779 0.56992 0.57342 0.57821 0.58421 0.59126 0.59917 0.60779 0.61686 0.62611 0.63527 0.64404 0.65215 0.65924 0.66510 0.66947 0.67216 0.67306
0.550  0.56186 0.56401 0.56753 0.57234 0.57837 0.58543 0.59340 0.60206 0.61116 0.62042 0.62966 0.63847 0.64659 0.65374 0.65962 0.66401 0.66672 0.66762
0.555  0.55594 0.55809 0.56163 0.56646 0.57251 0.57960 0.58761 0.59630 0.60542 0.61475 0.62400 0.63287 0.64103 0.64821 0.65410 0.65850 0.66123 0.66215
0.560  0.55001 0.55217 0.55571 0.56058 0.56665 0.57377 0.58181 0.59051 0.59969 0.60907 0.61835 0.62723 0.63544 0.64262 0.64856 0.65298 0.65572 0.65662
0.565  0.54407 0.54624 0.54980 0.55468 0.56076 0.56793 0.57597 0.58473 0.59395 0.60336 0.61267 0.62158 0.62979 0.63703 0.64299 0.64743 0.65017 0.65108
0.570  0.53814 0.54032 0.54388 0.54879 0.55488 0.56208 0.57015 0.57894 0.58819 0.59759 0.60693 0.61592 0.62415 0.63142 0.63739 0.64184 0.64458 0.64551
0.575  0.53220 0.53439 0.53796 0.54288 0.54900 0.55622 0.56431 0.57313 0.58237 0.59184 0.60122 0.61019 0.61849 0.62574 0.63174 0.63621 0.63897 0.63988
0.580  0.52626 0.52845 0.53204 0.53697 0.54311 0.55032 0.55847 0.56728 0.57658 0.58608 0.59547 0.60447 0.61278 0.62006 0.62608 0.63055 0.63332 0.63424
0.585  0.52032 0.52251 0.52611 0.53104 0.53721 0.54444 0.55261 0.56144 0.57077 0.58029 0.58971 0.59873 0.60704 0.61436 0.62038 0.62487 0.62764 0.62857
0.590  0.51438 0.51658 0.52018 0.52513 0.53131 0.53856 0.54671 0.55560 0.56494 0.57444 0.58389 0.59296 0.60129 0.60862 0.61464 0.61914 0.62192 0.62284
0.595  0.50843 0.51064 0.51425 0.51920 0.52538 0.53266 0.54083 0.54974 0.55906 0.56862 0.57808 0.58714 0.59551 0.60284 0.60889 0.61340 0.61618 0.61710
0.600  0.50249 0.50469 0.50832 0.51328 0.51946 0.52676 0.53495 0.54386 0.55321 0.56278 0.57226 0.58133 0.58968 0.59705 0.60311 0.60762 0.61040 0.61134
0.605  0.49654 0.49875 0.50238 0.50735 0.51354 0.52084 0.52905 0.53794 0.54734 0.55692 0.56641 0.57549 0.58386 0.59123 0.59727 0.60179 0.60459 0.60551
0.610  0.49060 0.49281 0.49644 0.50142 0.50762 0.51491 0.52314 0.53204 0.54145 0.55100 0.56050 0.56959 0.57800 0.58535 0.59143 0.59596 0.59875 0.59968
0.615  0.48465 0.48686 0.49049 0.49548 0.50169 0.50899 0.51719 0.52614 0.53551 0.54511 0.55462 0.56371 0.57209 0.57948 0.58556 0.59009 0.59288 0.59381
0.620  0.47871 0.48092 0.48455 0.48954 0.49576 0.50306 0.51127 0.52022 0.52959 0.53920 0.54871 0.55781 0.56619 0.57358 0.57966 0.58418 0.58698 0.58789
0.625  0.47277 0.47498 0.47861 0.48359 0.48982 0.49712 0.50534 0.51425 0.52366 0.53327 0.54274 0.55188 0.56027 0.56762 0.57371 0.57824 0.58104 0.58197
0.630  0.46683 0.46904 0.47267 0.47765 0.48385 0.49118 0.49939 0.50830 0.51772 0.52728 0.53679 0.54589 0.55431 0.56167 0.56775 0.57228 0.57507 0.57601
0.635  0.46089 0.46310 0.46673 0.47170 0.47791 0.48520 0.49344 0.50235 0.51172 0.52132 0.53083 0.53992 0.54830 0.55569 0.56176 0.56629 0.56908 0.57002
0.640  0.45495 0.45716 0.46079 0.46576 0.47196 0.47925 0.48745 0.49639 0.50575 0.51535 0.52484 0.53393 0.54230 0.54968 0.55572 0.56025 0.56304 0.56397
0.645  0.44902 0.45122 0.45485 0.45982 0.46601 0.47329 0.48148 0.49041 0.49977 0.50935 0.51879 0.52787 0.53627 0.54361 0.54968 0.55420 0.55699 0.55792
0.650  0.44308 0.44529 0.44891 0.45387 0.46006 0.46733 0.47551 0.48439 0.49377 0.50330 0.51277 0.52184 0.53019 0.53755 0.54361 0.54812 0.55090 0.55183
0.655  0.43715 0.43935 0.44297 0.44792 0.45410 0.46136 0.46953 0.47839 0.48771 0.49727 0.50673 0.51578 0.52411 0.53146 0.53748 0.54199 0.54477 0.54569
0.660  0.43122 0.43342 0.43703 0.44197 0.44811 0.45538 0.46354 0.47239 0.48169 0.49123 0.50066 0.50970 0.51801 0.52531 0.53135 0.53585 0.53862 0.53955
0.665  0.42530 0.42749 0.43109 0.43600 0.44215 0.44938 0.45751 0.46637 0.47566 0.48516 0.49454 0.50355 0.51188 0.51917 0.52519 0.52968 0.53244 0.53337
0.670  0.41938 0.42156 0.42514 0.43006 0.43619 0.44340 0.45151 0.46031 0.46961 0.47905 0.48844 0.49743 0.50571 0.51301 0.51900 0.52346 0.52623 0.52714
0.675  0.41346 0.41563 0.41920 0.42411 0.43022 0.43741 0.44550 0.45427 0.46350 0.47296 0.48233 0.49129 0.49953 0.50678 0.51277 0.51723 0.51998 0.52090
0.680  0.40754 0.40971 0.41327 0.41816 0.42425 0.43142 0.43948 0.44823 0.45742 0.46686 0.47614 0.48507 0.49334 0.50056 0.50652 0.51097 0.51371 0.51463
0.685  0.40163 0.40379 0.40734 0.41221 0.41828 0.42542 0.43345 0.44217 0.45134 0.46069 0.46999 0.47889 0.48708 0.49431 0.50025 0.50468 0.50741 0.50830
0.690  0.39572 0.39787 0.40141 0.40626 0.41231 0.41939 0.42739 0.43607 0.44524 0.45455 0.46382 0.47268 0.48084 0.48804 0.49393 0.49834 0.50107 0.50197
0.695  0.38981 0.39195 0.39548 0.40031 0.40631 0.41339 0.42135 0.42999 0.43908 0.44840 0.45762 0.46645 0.47457 0.48170 0.48760 0.49199 0.49470 0.49561
0.700  0.38391 0.38604 0.38955 0.39434 0.40033 0.40738 0.41531 0.42391 0.43296 0.44223 0.45137 0.46015 0.46824 0.47538 0.48125 0.48562 0.48831 0.48922
0.705  0.37801 0.38013 0.38362 0.38839 0.39435 0.40137 0.40926 0.41782 0.42682 0.43600 0.44514 0.45388 0.46193 0.46903 0.47484 0.47919 0.48188 0.48277
0.710  0.37211 0.37423 0.37770 0.38244 0.38837 0.39535 0.40319 0.41171 0.42067 0.42981 0.43889 0.44759 0.45559 0.46261 0.46843 0.47275 0.47542 0.47631
0.715  0.36622 0.36832 0.37177 0.37649 0.38239 0.38930 0.39710 0.40556 0.41446 0.42359 0.43262 0.44122 0.44923 0.45621 0.46199 0.46629 0.46894 0.46983
0.720  0.36033 0.36242 0.36584 0.37054 0.37641 0.38327 0.39103 0.39944 0.40829 0.41736 0.42630 0.43489 0.44280 0.44978 0.45552 0.45978 0.46242 0.46329
0.725  0.35445 0.35653 0.35992 0.36459 0.37040 0.37725 0.38495 0.39331 0.40210 0.41107 0.41999 0.42853 0.43639 0.44332 0.44899 0.45324 0.45587 0.45674
0.730  0.34857 0.35063 0.35401 0.35865 0.36441 0.37121 0.37886 0.38717 0.39590 0.40481 0.41367 0.42215 0.42995 0.43680 0.44247 0.44669 0.44929 0.45016
0.735  0.34269 0.34474 0.34809 0.35270 0.35842 0.36518 0.37274 0.38098 0.38965 0.39854 0.40728 0.41570 0.42345 0.43029 0.43591 0.44010 0.44268 0.44353
0.740  0.33682 0.33885 0.34218 0.34673 0.35243 0.35913 0.36664 0.37482 0.38342 0.39224 0.40093 0.40928 0.41697 0.42375 0.42931 0.43347 0.43603 0.43688
0.745  0.33095 0.33296 0.33627 0.34078 0.34644 0.35306 0.36053 0.36865 0.37718 0.38589 0.39455 0.40283 0.41046 0.41716 0.42269 0.42682 0.42936 0.43021
0.750  0.32508 0.32708 0.33036 0.33483 0.34044 0.34701 0.35442 0.36247 0.37093 0.37956 0.38815 0.39632 0.40393 0.41057 0.41605 0.42014 0.42266 0.42348
0.755  0.31922 0.32119 0.32445 0.32889 0.33442 0.34095 0.34830 0.35624 0.36464 0.37322 0.38169 0.38983 0.39733 0.40395 0.40937 0.41341 0.41592 0.41674
0.760  0.31336 0.31531 0.31854 0.32294 0.32842 0.33489 0.34214 0.35004 0.35834 0.36686 0.37525 0.38332 0.39075 0.39726 0.40266 0.40667 0.40915 0.40998
0.765  0.30750 0.30944 0.31262 0.31699 0.32242 0.32883 0.33600 0.34383 0.35205 0.36045 0.36880 0.37678 0.38414 0.39059 0.39593 0.39990 0.40235 0.40315
0.770  0.30165 0.30357 0.30671 0.31104 0.31642 0.32273 0.32986 0.33761 0.34575 0.35406 0.36231 0.37018 0.37746 0.38389 0.38917 0.39310 0.39552 0.39632
0.775  0.29580 0.29769 0.30080 0.30508 0.31041 0.31665 0.32371 0.33137 0.33941 0.34765 0.35578 0.36360 0.37080 0.37715 0.38235 0.38625 0.38865 0.38945
0.780  0.28995 0.29182 0.29490 0.29911 0.30440 0.31057 0.31755 0.32509 0.33305 0.34117 0.34926 0.35699 0.36411 0.37036 0.37553 0.37938 0.38175 0.38255
0.785  0.28410 0.28595 0.28900 0.29316 0.29835 0.30449 0.31135 0.31883 0.32670 0.33473 0.34272 0.35032 0.35740 0.36357 0.36868 0.37248 0.37483 0.37559
0.790  0.27825 0.28009 0.28309 0.28721 0.29234 0.29840 0.30517 0.31257 0.32034 0.32827 0.33612 0.34367 0.35062 0.35675 0.36177 0.36553 0.36785 0.36862
0.795  0.27241 0.27422 0.27719 0.28125 0.28631 0.29226 0.29899 0.30629 0.31395 0.32179 0.32954 0.33699 0.34385 0.34987 0.35486 0.35857 0.36085 0.36162
0.800  0.26657 0.26835 0.27128 0.27529 0.28029 0.28616 0.29279 0.29995 0.30752 0.31525 0.32294 0.33029 0.33706 0.34300 0.34791 0.35157 0.35383 0.35456
0.805  0.26073 0.26249 0.26537 0.26933 0.27426 0.28004 0.28658 0.29365 0.30111 0.30873 0.31631 0.32352 0.33019 0.33609 0.34093 0.34453 0.34675 0.34749
0.810  0.25488 0.25662 0.25946 0.26336 0.26822 0.27392 0.28033 0.28733 0.29469 0.30219 0.30961 0.31676 0.32334 0.32914 0.33389 0.33745 0.33964 0.34038
0.815  0.24904 0.25075 0.25354 0.25737 0.26215 0.26779 0.27411 0.28100 0.28824 0.29563 0.30294 0.30998 0.31646 0.32214 0.32685 0.33035 0.33251 0.33321
0.820  0.24320 0.24488 0.24762 0.25139 0.25610 0.26164 0.26787 0.27461 0.28174 0.28901 0.29625 0.30317 0.30954 0.31514 0.31976 0.32321 0.32533 0.32603
0.825  0.23735 0.23900 0.24171 0.24542 0.25004 0.25547 0.26162 0.26825 0.27526 0.28241 0.28952 0.29629 0.30256 0.30810 0.31262 0.31601 0.31811 0.31880
0.830  0.23151 0.23312 0.23579 0.23943 0.24398 0.24932 0.25532 0.26187 0.26876 0.27579 0.28274 0.28943 0.29559 0.30101 0.30547 0.30880 0.31086 0.31152
0.835  0.22566 0.22725 0.22986 0.23344 0.23791 0.24315 0.24904 0.25548 0.26224 0.26914 0.27597 0.28254 0.28858 0.29389 0.29828 0.30155 0.30357 0.30422
0.840  0.21981 0.22137 0.22393 0.22744 0.23182 0.23697 0.24275 0.24906 0.25566 0.26242 0.26916 0.27557 0.28154 0.28675 0.29105 0.29425 0.29623 0.29688
0.845  0.21395 0.21548 0.21799 0.22144 0.22572 0.23077 0.23645 0.24259 0.24910 0.25573 0.26229 0.26861 0.27443 0.27957 0.28376 0.28691 0.28885 0.28948
0.850  0.20809 0.20959 0.21205 0.21540 0.21960 0.22454 0.23012 0.23614 0.24251 0.24901 0.25544 0.26163 0.26732 0.27232 0.27646 0.27954 0.28144 0.28205
0.855  0.20222 0.20369 0.20610 0.20938 0.21349 0.21832 0.22374 0.22967 0.23590 0.24226 0.24855 0.25460 0.26017 0.26506 0.26911 0.27212 0.27398 0.27459
0.860  0.19635 0.19778 0.20014 0.20334 0.20736 0.21208 0.21739 0.22318 0.22923 0.23544 0.24163 0.24751 0.25295 0.25777 0.26171 0.26464 0.26646 0.26707
0.865  0.19047 0.19187 0.19415 0.19730 0.20122 0.20583 0.21101 0.21663 0.22257 0.22864 0.23464 0.24041 0.24573 0.25043 0.25426 0.25714 0.25892 0.25949
0.870  0.18458 0.18594 0.18817 0.19124 0.19506 0.19956 0.20461 0.21009 0.21589 0.22180 0.22765 0.23328 0.23847 0.24302 0.24678 0.24959 0.25132 0.25188
0.875  0.17867 0.18000 0.18218 0.18516 0.18889 0.19324 0.19818 0.20352 0.20917 0.21493 0.22063 0.22611 0.23116 0.23559 0.23926 0.24198 0.24367 0.24422
0.880  0.17276 0.17405 0.17617 0.17907 0.18267 0.18693 0.19171 0.19693 0.20238 0.20798 0.21356 0.21886 0.22378 0.22812 0.23166 0.23432 0.23596 0.23649
0.885  0.16683 0.16809 0.17014 0.17296 0.17646 0.18059 0.18524 0.19027 0.19561 0.20104 0.20642 0.21161 0.21638 0.22056 0.22403 0.22661 0.22820 0.22873
0.890  0.16089 0.16210 0.16410 0.16681 0.17023 0.17423 0.17874 0.18362 0.18879 0.19406 0.19928 0.20431 0.20893 0.21299 0.21635 0.21885 0.22039 0.22090
0.895  0.15493 0.15610 0.15803 0.16066 0.16397 0.16784 0.17220 0.17693 0.18194 0.18703 0.19209 0.19692 0.20142 0.20536 0.20861 0.21103 0.21252 0.21300
0.900  0.14894 0.15007 0.15194 0.15449 0.15768 0.16140 0.16561 0.17021 0.17501 0.17994 0.18485 0.18952 0.19385 0.19767 0.20079 0.20313 0.20458 0.20505
0.905  0.14294 0.14403 0.14583 0.14828 0.15136 0.15495 0.15901 0.16343 0.16807 0.17283 0.17753 0.18207 0.18624 0.18990 0.19293 0.19519 0.19658 0.19702
0.910  0.13690 0.13795 0.13968 0.14205 0.14499 0.14846 0.15237 0.15660 0.16109 0.16566 0.17019 0.17455 0.17856 0.18209 0.18500 0.18717 0.18851 0.18894
0.915  0.13084 0.13185 0.13350 0.13578 0.13860 0.14193 0.14568 0.14975 0.15405 0.15841 0.16279 0.16694 0.17079 0.17420 0.17699 0.17907 0.18036 0.18078
0.920  0.12474 0.12571 0.12729 0.12947 0.13217 0.13536 0.13895 0.14284 0.14693 0.15113 0.15528 0.15929 0.16298 0.16624 0.16890 0.17090 0.17213 0.17252
0.925  0.11860 0.11952 0.12103 0.12310 0.12569 0.12873 0.13213 0.13587 0.13977 0.14378 0.14775 0.15157 0.15509 0.15818 0.16074 0.16264 0.16382 0.16419
0.930  0.11242 0.11330 0.11473 0.11669 0.11916 0.12203 0.12528 0.12881 0.13255 0.13636 0.14013 0.14377 0.14712 0.15005 0.15248 0.15429 0.15541 0.15577
0.935  0.10619 0.10702 0.10838 0.11024 0.11257 0.11529 0.11837 0.12171 0.12525 0.12883 0.13243 0.13585 0.13902 0.14182 0.14411 0.14583 0.14689 0.14722
0.940  0.09989 0.10068 0.10196 0.10371 0.10589 0.10848 0.11138 0.11453 0.11784 0.12124 0.12461 0.12786 0.13085 0.13347 0.13564 0.13726 0.13826 0.13858
0.945  0.09353 0.09426 0.09547 0.09711 0.09916 0.10158 0.10430 0.10726 0.11036 0.11355 0.11671 0.11976 0.12256 0.12502 0.12706 0.12857 0.12951 0.12980
0.950  0.08709 0.08777 0.08889 0.09042 0.09233 0.09459 0.09710 0.09985 0.10277 0.10575 0.10869 0.11152 0.11414 0.11643 0.11833 0.11974 0.12061 0.12089
0.955  0.08054 0.08118 0.08221 0.08363 0.08539 0.08746 0.08981 0.09235 0.09505 0.09778 0.10052 0.10313 0.10554 0.10768 0.10943 0.11074 0.11155 0.11179
0.960  0.07388 0.07446 0.07540 0.07670 0.07833 0.08022 0.08238 0.08471 0.08716 0.08968 0.09217 0.09458 0.09680 0.09874 0.10036 0.10156 0.10230 0.10253
0.965  0.06708 0.06760 0.06846 0.06963 0.07111 0.07283 0.07478 0.07689 0.07911 0.08139 0.08365 0.08584 0.08784 0.08961 0.09107 0.09216 0.09283 0.09303
0.970  0.06010 0.06056 0.06133 0.06238 0.06368 0.06523 0.06696 0.06885 0.07084 0.07288 0.07489 0.07682 0.07862 0.08021 0.08151 0.08248 0.08308 0.08325
0.975  0.05289 0.05329 0.05396 0.05488 0.05602 0.05738 0.05888 0.06053 0.06228 0.06405 0.06583 0.06752 0.06909 0.07048 0.07162 0.07247 0.07300 0.07314
0.980  0.04537 0.04571 0.04628 0.04706 0.04803 0.04917 0.05046 0.05186 0.05334 0.05486 0.05636 0.05781 0.05915 0.06032 0.06130 0.06202 0.06247 0.06259
0.985  0.03740 0.03768 0.03814 0.03877 0.03956 0.04049 0.04154 0.04268 0.04388 0.04512 0.04634 0.04753 0.04861 0.04957 0.05036 0.05095 0.05132 0.05142
0.990  0.02872 0.02893 0.02928 0.02975 0.03035 0.03104 0.03184 0.03270 0.03360 0.03453 0.03545 0.03633 0.03715 0.03788 0.03848 0.03892 0.03920 0.03928
0.995  0.01865 0.01878 0.01900 0.01930 0.01967 0.02011 0.02060 0.02113 0.02171 0.02228 0.02287 0.02342 0.02394 0.02440 0.02477 0.02506 0.02523 0.02525
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e090.dat <==
# alpha = +0.20 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99979 0.99979 0.99979 0.99980 0.99980 0.99981 0.99981 0.99982 0.99983 0.99983 0.99984 0.99985 0.99985 0.99986 0.99986 0.99987 0.99987 0.99987
0.015  0.99953 0.99953 0.99954 0.99954 0.99956 0.99957 0.99958 0.99960 0.99961 0.99963 0.99964 0.99966 0.99967 0.99969 0.99970 0.99970 0.99971 0.99971
0.020  0.99916 0.99916 0.99918 0.99919 0.99921 0.99923 0.99926 0.99928 0.99931 0.99934 0.99937 0.99939 0.99942 0.99944 0.99946 0.99947 0.99948 0.99948
0.025  0.99869 0.99870 0.99871 0.99874 0.99876 0.99880 0.99884 0.99888 0.99892 0.99897 0.99901 0.99905 0.99909 0.99913 0.99915 0.99917 0.99919 0.99919
0.030  0.99811 0.99812 0.99815 0.99818 0.99822 0.99827 0.99833 0.99839 0.99845 0.99851 0.99858 0.99864 0.99869 0.99874 0.99878 0.99881 0.99883 0.99884
0.035  0.99743 0.99745 0.99748 0.99752 0.99758 0.99765 0.99772 0.99780 0.99789 0.99798 0.99806 0.99814 0.99822 0.99829 0.99834 0.99838 0.99841 0.99842
0.040  0.99664 0.99667 0.99671 0.99677 0.99684 0.99693 0.99703 0.99713 0.99724 0.99736 0.99747 0.99758 0.99768 0.99776 0.99784 0.99789 0.99792 0.99794
0.045  0.99575 0.99578 0.99584 0.99591 0.99601 0.99612 0.99624 0.99637 0.99651 0.99666 0.99680 0.99694 0.99706 0.99717 0.99726 0.99733 0.99737 0.99737
0.050  0.99476 0.99480 0.99487 0.99496 0.99507 0.99521 0.99536 0.99552 0.99570 0.99588 0.99605 0.99622 0.99637 0.99651 0.99662 0.99670 0.99675 0.99676
0.055  0.99366 0.99371 0.99379 0.99390 0.99404 0.99420 0.99439 0.99459 0.99480 0.99501 0.99522 0.99543 0.99561 0.99578 0.99591 0.99601 0.99607 0.99608
0.060  0.99246 0.99252 0.99262 0.99275 0.99291 0.99311 0.99333 0.99356 0.99381 0.99407 0.99432 0.99456 0.99478 0.99498 0.99514 0.99526 0.99533 0.99534
0.065  0.99116 0.99123 0.99134 0.99150 0.99169 0.99192 0.99217 0.99245 0.99274 0.99304 0.99334 0.99362 0.99388 0.99411 0.99429 0.99443 0.99452 0.99454
0.070  0.98976 0.98984 0.98997 0.99015 0.99037 0.99063 0.99093 0.99125 0.99159 0.99193 0.99228 0.99260 0.99290 0.99317 0.99338 0.99355 0.99365 0.99367
0.075  0.98825 0.98835 0.98849 0.98870 0.98896 0.98926 0.98960 0.98996 0.99035 0.99075 0.99114 0.99151 0.99186 0.99216 0.99241 0.99259 0.99271 0.99274
0.080  0.98665 0.98675 0.98692 0.98716 0.98745 0.98779 0.98817 0.98859 0.98903 0.98948 0.98993 0.99035 0.99074 0.99109 0.99137 0.99158 0.99171 0.99175
0.085  0.98495 0.98506 0.98525 0.98552 0.98584 0.98623 0.98666 0.98713 0.98763 0.98813 0.98864 0.98911 0.98955 0.98994 0.99026 0.99050 0.99064 0.99069
0.090  0.98314 0.98327 0.98349 0.98378 0.98415 0.98458 0.98506 0.98559 0.98614 0.98671 0.98727 0.98780 0.98830 0.98873 0.98909 0.98935 0.98951 0.98957
0.095  0.98124 0.98139 0.98163 0.98195 0.98236 0.98284 0.98338 0.98396 0.98458 0.98521 0.98583 0.98642 0.98697 0.98745 0.98785 0.98814 0.98832 0.98838
0.100  0.97925 0.97941 0.97967 0.98003 0.98048 0.98101 0.98160 0.98225 0.98293 0.98362 0.98431 0.98497 0.98557 0.98610 0.98654 0.98687 0.98707 0.98713
0.105  0.97715 0.97733 0.97762 0.97801 0.97851 0.97909 0.97974 0.98045 0.98120 0.98196 0.98272 0.98344 0.98411 0.98469 0.98517 0.98553 0.98575 0.98582
0.110  0.97496 0.97515 0.97547 0.97590 0.97645 0.97708 0.97780 0.97857 0.97939 0.98023 0.98105 0.98184 0.98257 0.98321 0.98374 0.98413 0.98437 0.98444
0.115  0.97268 0.97289 0.97323 0.97370 0.97429 0.97499 0.97577 0.97661 0.97750 0.97841 0.97931 0.98017 0.98097 0.98166 0.98223 0.98266 0.98292 0.98300
0.120  0.97030 0.97053 0.97090 0.97141 0.97205 0.97280 0.97365 0.97457 0.97554 0.97652 0.97750 0.97843 0.97929 0.98005 0.98067 0.98113 0.98142 0.98150
0.125  0.96783 0.96807 0.96848 0.96903 0.96972 0.97054 0.97145 0.97244 0.97349 0.97456 0.97561 0.97662 0.97755 0.97837 0.97904 0.97954 0.97985 0.97995
0.130  0.96526 0.96553 0.96596 0.96656 0.96730 0.96818 0.96917 0.97024 0.97137 0.97251 0.97365 0.97474 0.97574 0.97662 0.97735 0.97789 0.97822 0.97833
0.135  0.96261 0.96289 0.96336 0.96400 0.96480 0.96574 0.96680 0.96795 0.96916 0.97040 0.97162 0.97279 0.97387 0.97481 0.97559 0.97617 0.97653 0.97664
0.140  0.95986 0.96017 0.96067 0.96136 0.96221 0.96322 0.96436 0.96559 0.96689 0.96821 0.96952 0.97077 0.97192 0.97294 0.97377 0.97439 0.97477 0.97490
0.145  0.95703 0.95735 0.95789 0.95862 0.95954 0.96062 0.96183 0.96315 0.96453 0.96595 0.96734 0.96868 0.96991 0.97100 0.97189 0.97255 0.97296 0.97310
0.150  0.95411 0.95445 0.95502 0.95581 0.95678 0.95793 0.95922 0.96063 0.96210 0.96361 0.96510 0.96653 0.96784 0.96899 0.96994 0.97065 0.97108 0.97122
0.155  0.95110 0.95147 0.95207 0.95291 0.95394 0.95516 0.95654 0.95803 0.95960 0.96120 0.96278 0.96430 0.96570 0.96692 0.96793 0.96868 0.96915 0.96929
0.160  0.94800 0.94839 0.94904 0.94992 0.95102 0.95232 0.95377 0.95536 0.95702 0.95872 0.96040 0.96201 0.96349 0.96479 0.96586 0.96666 0.96715 0.96731
0.165  0.94482 0.94524 0.94592 0.94685 0.94802 0.94939 0.95093 0.95261 0.95437 0.95617 0.95795 0.95965 0.96122 0.96259 0.96373 0.96457 0.96509 0.96526
0.170  0.94156 0.94200 0.94272 0.94371 0.94494 0.94639 0.94802 0.94979 0.95165 0.95355 0.95543 0.95723 0.95888 0.96034 0.96153 0.96242 0.96297 0.96316
0.175  0.93822 0.93868 0.93944 0.94048 0.94178 0.94330 0.94502 0.94689 0.94885 0.95086 0.95284 0.95473 0.95648 0.95802 0.95928 0.96021 0.96080 0.96099
0.180  0.93479 0.93528 0.93608 0.93717 0.93854 0.94015 0.94196 0.94392 0.94599 0.94810 0.95019 0.95218 0.95402 0.95563 0.95696 0.95795 0.95856 0.95875
0.185  0.93129 0.93180 0.93264 0.93379 0.93523 0.93692 0.93882 0.94088 0.94305 0.94527 0.94746 0.94956 0.95149 0.95319 0.95459 0.95562 0.95626 0.95647
0.190  0.92770 0.92824 0.92912 0.93033 0.93184 0.93361 0.93560 0.93777 0.94005 0.94238 0.94468 0.94688 0.94890 0.95068 0.95215 0.95324 0.95391 0.95413
0.195  0.92404 0.92460 0.92553 0.92679 0.92837 0.93023 0.93232 0.93459 0.93698 0.93941 0.94182 0.94413 0.94625 0.94812 0.94965 0.95079 0.95150 0.95173
0.200  0.92031 0.92089 0.92186 0.92318 0.92484 0.92678 0.92897 0.93134 0.93384 0.93638 0.93891 0.94132 0.94354 0.94549 0.94709 0.94829 0.94903 0.94927
0.205  0.91649 0.91711 0.91812 0.91950 0.92123 0.92326 0.92554 0.92802 0.93063 0.93329 0.93592 0.93845 0.94077 0.94280 0.94448 0.94573 0.94650 0.94676
0.210  0.91261 0.91325 0.91430 0.91575 0.91755 0.91967 0.92205 0.92463 0.92736 0.93013 0.93288 0.93551 0.93793 0.94006 0.94181 0.94311 0.94391 0.94417
0.215  0.90865 0.90932 0.91042 0.91192 0.91380 0.91600 0.91849 0.92118 0.92402 0.92691 0.92978 0.93252 0.93504 0.93725 0.93908 0.94043 0.94127 0.94154
0.220  0.90462 0.90532 0.90646 0.90803 0.90998 0.91228 0.91486 0.91766 0.92062 0.92363 0.92661 0.92946 0.93209 0.93439 0.93628 0.93770 0.93857 0.93886
0.225  0.90053 0.90125 0.90244 0.90406 0.90609 0.90848 0.91117 0.91408 0.91715 0.92028 0.92338 0.92635 0.92907 0.93147 0.93344 0.93491 0.93581 0.93612
0.230  0.89636 0.89711 0.89834 0.90003 0.90214 0.90462 0.90741 0.91044 0.91362 0.91687 0.92009 0.92317 0.92600 0.92849 0.93054 0.93206 0.93300 0.93332
0.235  0.89213 0.89291 0.89419 0.89594 0.89812 0.90069 0.90359 0.90673 0.91003 0.91340 0.91674 0.91993 0.92287 0.92545 0.92758 0.92916 0.93013 0.93045
0.240  0.88783 0.88864 0.88996 0.89178 0.89404 0.89671 0.89970 0.90296 0.90638 0.90988 0.91333 0.91664 0.91969 0.92236 0.92456 0.92620 0.92721 0.92754
0.245  0.88347 0.88430 0.88567 0.88755 0.88990 0.89266 0.89576 0.89913 0.90267 0.90629 0.90987 0.91329 0.91644 0.91921 0.92149 0.92318 0.92423 0.92458
0.250  0.87904 0.87991 0.88132 0.88327 0.88569 0.88854 0.89175 0.89524 0.89890 0.90264 0.90634 0.90989 0.91315 0.91601 0.91836 0.92011 0.92119 0.92156
0.255  0.87456 0.87545 0.87691 0.87892 0.88143 0.88437 0.88769 0.89129 0.89508 0.89894 0.90276 0.90642 0.90979 0.91275 0.91518 0.91699 0.91811 0.91847
0.260  0.87001 0.87093 0.87244 0.87452 0.87710 0.88014 0.88357 0.88728 0.89119 0.89518 0.89912 0.90290 0.90638 0.90943 0.91194 0.91381 0.91497 0.91535
0.265  0.86540 0.86635 0.86791 0.87005 0.87272 0.87586 0.87939 0.88321 0.88725 0.89136 0.89543 0.89933 0.90291 0.90606 0.90865 0.91058 0.91177 0.91217
0.270  0.86074 0.86172 0.86332 0.86553 0.86828 0.87151 0.87515 0.87910 0.88325 0.88749 0.89169 0.89570 0.89940 0.90264 0.90531 0.90729 0.90852 0.90893
0.275  0.85602 0.85703 0.85868 0.86095 0.86378 0.86711 0.87085 0.87492 0.87920 0.88357 0.88789 0.89202 0.89582 0.89916 0.90191 0.90395 0.90522 0.90565
0.280  0.85124 0.85228 0.85398 0.85632 0.85923 0.86265 0.86651 0.87069 0.87510 0.87959 0.88403 0.88828 0.89220 0.89563 0.89846 0.90057 0.90186 0.90229
0.285  0.84641 0.84748 0.84923 0.85163 0.85462 0.85815 0.86211 0.86641 0.87094 0.87555 0.88012 0.88449 0.88852 0.89205 0.89496 0.89712 0.89846 0.89890
0.290  0.84153 0.84263 0.84443 0.84689 0.84997 0.85359 0.85766 0.86208 0.86673 0.87147 0.87616 0.88065 0.88479 0.88842 0.89140 0.89363 0.89500 0.89546
0.295  0.83660 0.83773 0.83957 0.84210 0.84526 0.84897 0.85315 0.85769 0.86246 0.86733 0.87215 0.87676 0.88101 0.88473 0.88780 0.89008 0.89149 0.89196
0.300  0.83162 0.83277 0.83467 0.83726 0.84050 0.84431 0.84860 0.85325 0.85815 0.86315 0.86809 0.87282 0.87718 0.88100 0.88414 0.88648 0.88793 0.88840
0.305  0.82659 0.82777 0.82971 0.83237 0.83570 0.83960 0.84400 0.84877 0.85379 0.85891 0.86398 0.86883 0.87329 0.87721 0.88043 0.88283 0.88432 0.88481
0.310  0.82151 0.82272 0.82471 0.82744 0.83084 0.83484 0.83934 0.84423 0.84938 0.85463 0.85981 0.86478 0.86936 0.87337 0.87667 0.87913 0.88065 0.88116
0.315  0.81639 0.81763 0.81966 0.82246 0.82594 0.83004 0.83465 0.83965 0.84492 0.85029 0.85560 0.86069 0.86538 0.86949 0.87287 0.87538 0.87694 0.87747
0.320  0.81122 0.81249 0.81457 0.81743 0.82100 0.82519 0.82990 0.83503 0.84041 0.84591 0.85135 0.85656 0.86135 0.86555 0.86901 0.87159 0.87318 0.87370
0.325  0.80601 0.80730 0.80944 0.81236 0.81601 0.82029 0.82512 0.83035 0.83586 0.84148 0.84705 0.85237 0.85727 0.86157 0.86511 0.86774 0.86937 0.86991
0.330  0.80075 0.80208 0.80426 0.80724 0.81097 0.81535 0.82028 0.82563 0.83126 0.83701 0.84270 0.84813 0.85314 0.85753 0.86115 0.86384 0.86551 0.86606
0.335  0.79546 0.79681 0.79904 0.80209 0.80589 0.81037 0.81541 0.82087 0.82662 0.83249 0.83829 0.84385 0.84897 0.85346 0.85715 0.85990 0.86160 0.86217
0.340  0.79012 0.79151 0.79378 0.79689 0.80078 0.80535 0.81048 0.81607 0.82194 0.82792 0.83385 0.83953 0.84475 0.84933 0.85310 0.85591 0.85764 0.85822
0.345  0.78475 0.78616 0.78848 0.79166 0.79562 0.80028 0.80552 0.81122 0.81721 0.82332 0.82937 0.83516 0.84048 0.84516 0.84900 0.85187 0.85364 0.85423
0.350  0.77934 0.78078 0.78314 0.78638 0.79042 0.79518 0.80052 0.80633 0.81243 0.81867 0.82484 0.83073 0.83617 0.84093 0.84486 0.84778 0.84958 0.85019
0.355  0.77389 0.77536 0.77777 0.78107 0.78519 0.79003 0.79549 0.80141 0.80763 0.81398 0.82026 0.82628 0.83181 0.83667 0.84067 0.84365 0.84548 0.84609
0.360  0.76841 0.76990 0.77236 0.77572 0.77992 0.78485 0.79041 0.79643 0.80278 0.80925 0.81564 0.82177 0.82741 0.83236 0.83644 0.83947 0.84134 0.84196
0.365  0.76289 0.76441 0.76691 0.77034 0.77461 0.77963 0.78529 0.79142 0.79788 0.80447 0.81099 0.81723 0.82297 0.82801 0.83215 0.83524 0.83715 0.83779
0.370  0.75734 0.75889 0.76143 0.76492 0.76927 0.77438 0.78014 0.78638 0.79295 0.79965 0.80629 0.81263 0.81848 0.82361 0.82782 0.83097 0.83291 0.83356
0.375  0.75176 0.75334 0.75592 0.75947 0.76389 0.76910 0.77494 0.78130 0.78798 0.79480 0.80155 0.80800 0.81395 0.81917 0.82346 0.82665 0.82863 0.82928
0.380  0.74615 0.74775 0.75038 0.75399 0.75848 0.76377 0.76972 0.77618 0.78297 0.78991 0.79676 0.80333 0.80938 0.81468 0.81904 0.82229 0.82430 0.82497
0.385  0.74051 0.74214 0.74481 0.74847 0.75304 0.75842 0.76446 0.77103 0.77793 0.78497 0.79195 0.79862 0.80476 0.81014 0.81458 0.81789 0.81992 0.82061
0.390  0.73484 0.73649 0.73921 0.74293 0.74757 0.75303 0.75917 0.76584 0.77286 0.78001 0.78709 0.79386 0.80010 0.80557 0.81008 0.81343 0.81550 0.81621
0.395  0.72915 0.73082 0.73358 0.73736 0.74207 0.74761 0.75385 0.76062 0.76774 0.77500 0.78220 0.78907 0.79541 0.80096 0.80554 0.80894 0.81104 0.81174
0.400  0.72342 0.72513 0.72792 0.73176 0.73654 0.74216 0.74850 0.75536 0.76259 0.76997 0.77725 0.78424 0.79067 0.79631 0.80095 0.80441 0.80654 0.80725
0.405  0.71767 0.71940 0.72224 0.72613 0.73098 0.73669 0.74310 0.75008 0.75741 0.76489 0.77229 0.77937 0.78588 0.79161 0.79631 0.79982 0.80199 0.80272
0.410  0.71190 0.71366 0.71653 0.72048 0.72540 0.73118 0.73769 0.74476 0.75219 0.75977 0.76728 0.77445 0.78107 0.78687 0.79165 0.79520 0.79740 0.79813
0.415  0.70611 0.70788 0.71080 0.71480 0.71979 0.72565 0.73225 0.73941 0.74695 0.75463 0.76224 0.76951 0.77622 0.78210 0.78694 0.79054 0.79276 0.79351
0.420  0.70029 0.70209 0.70504 0.70909 0.71415 0.72009 0.72678 0.73403 0.74166 0.74945 0.75715 0.76453 0.77132 0.77728 0.78217 0.78583 0.78808 0.78884
0.425  0.69445 0.69627 0.69927 0.70337 0.70849 0.71450 0.72128 0.72862 0.73635 0.74424 0.75204 0.75952 0.76638 0.77242 0.77738 0.78108 0.78336 0.78412
0.430  0.68859 0.69043 0.69347 0.69762 0.70280 0.70889 0.71575 0.72319 0.73101 0.73899 0.74690 0.75445 0.76141 0.76753 0.77255 0.77629 0.77861 0.77938
0.435  0.68271 0.68458 0.68765 0.69185 0.69709 0.70325 0.71019 0.71772 0.72564 0.73372 0.74172 0.74936 0.75641 0.76259 0.76768 0.77147 0.77380 0.77459
0.440  0.67681 0.67870 0.68181 0.68606 0.69136 0.69760 0.70461 0.71222 0.72024 0.72841 0.73649 0.74424 0.75137 0.75761 0.76276 0.76659 0.76896 0.76976
0.445  0.67090 0.67281 0.67594 0.68025 0.68561 0.69192 0.69901 0.70671 0.71480 0.72308 0.73125 0.73908 0.74628 0.75261 0.75781 0.76168 0.76408 0.76487
0.450  0.66497 0.66690 0.67007 0.67441 0.67984 0.68621 0.69338 0.70117 0.70935 0.71770 0.72598 0.73388 0.74117 0.74756 0.75282 0.75674 0.75915 0.75996
0.455  0.65902 0.66097 0.66417 0.66856 0.67404 0.68049 0.68773 0.69560 0.70387 0.71231 0.72067 0.72865 0.73602 0.74247 0.74778 0.75174 0.75419 0.75501
0.460  0.65306 0.65503 0.65826 0.66270 0.66823 0.67473 0.68205 0.69001 0.69836 0.70688 0.71532 0.72340 0.73082 0.73735 0.74272 0.74672 0.74918 0.75001
0.465  0.64708 0.64907 0.65234 0.65681 0.66240 0.66897 0.67636 0.68438 0.69282 0.70143 0.70995 0.71811 0.72560 0.73220 0.73762 0.74165 0.74414 0.74498
0.470  0.64109 0.64310 0.64640 0.65092 0.65656 0.66318 0.67064 0.67874 0.68725 0.69594 0.70455 0.71277 0.72035 0.72700 0.73247 0.73655 0.73906 0.73991
0.475  0.63509 0.63711 0.64044 0.64500 0.65069 0.65738 0.66491 0.67308 0.68167 0.69043 0.69912 0.70742 0.71507 0.72177 0.72729 0.73140 0.73394 0.73478
0.480  0.62907 0.63112 0.63447 0.63907 0.64481 0.65156 0.65916 0.66740 0.67606 0.68490 0.69365 0.70203 0.70973 0.71651 0.72208 0.72622 0.72878 0.72964
0.485  0.62304 0.62511 0.62849 0.63313 0.63892 0.64572 0.65338 0.66169 0.67043 0.67935 0.68816 0.69660 0.70438 0.71121 0.71683 0.72101 0.72359 0.72445
0.490  0.61701 0.61909 0.62250 0.62718 0.63301 0.63986 0.64757 0.65595 0.66476 0.67375 0.68265 0.69116 0.69900 0.70587 0.71153 0.71575 0.71835 0.71923
0.495  0.61096 0.61306 0.61650 0.62121 0.62708 0.63399 0.64177 0.65021 0.65908 0.66814 0.67710 0.68568 0.69357 0.70051 0.70621 0.71046 0.71308 0.71395
0.500  0.60491 0.60702 0.61048 0.61522 0.62114 0.62811 0.63594 0.64444 0.65338 0.66250 0.67153 0.68018 0.68812 0.69511 0.70085 0.70513 0.70777 0.70866
0.505  0.59884 0.60097 0.60445 0.60923 0.61520 0.62221 0.63009 0.63866 0.64766 0.65685 0.66593 0.67463 0.68265 0.68968 0.69545 0.69977 0.70243 0.70332
0.510  0.59277 0.59491 0.59842 0.60323 0.60924 0.61629 0.62423 0.63284 0.64190 0.65116 0.66031 0.66907 0.67714 0.68420 0.69003 0.69437 0.69704 0.69794
0.515  0.58669 0.58885 0.59238 0.59722 0.60326 0.61037 0.61834 0.62702 0.63614 0.64544 0.65465 0.66348 0.67158 0.67871 0.68457 0.68893 0.69163 0.69253
0.520  0.58061 0.58277 0.58633 0.59120 0.59728 0.60441 0.61245 0.62118 0.63035 0.63972 0.64898 0.65784 0.66601 0.67318 0.67907 0.68346 0.68617 0.68708
0.525  0.57452 0.57670 0.58027 0.58517 0.59129 0.59846 0.60655 0.61532 0.62455 0.63397 0.64328 0.65219 0.66041 0.66761 0.67354 0.67796 0.68068 0.68159
0.530  0.56843 0.57061 0.57421 0.57913 0.58527 0.59250 0.60063 0.60945 0.61872 0.62819 0.63756 0.64652 0.65476 0.66202 0.66798 0.67242 0.67516 0.67608
0.535  0.56233 0.56452 0.56814 0.57309 0.57926 0.58652 0.59469 0.60354 0.61287 0.62238 0.63179 0.64082 0.64911 0.65639 0.66239 0.66685 0.66960 0.67052
0.540  0.55622 0.55843 0.56206 0.56703 0.57324 0.58054 0.58873 0.59764 0.60701 0.61657 0.62603 0.63507 0.64342 0.65074 0.65675 0.66123 0.66400 0.66492
0.545  0.55012 0.55234 0.55598 0.56097 0.56721 0.57454 0.58277 0.59172 0.60113 0.61074 0.62023 0.62932 0.63770 0.64504 0.65109 0.65560 0.65838 0.65930
0.550  0.54401 0.54624 0.54990 0.55491 0.56117 0.56852 0.57680 0.58579 0.59524 0.60486 0.61442 0.62355 0.63194 0.63933 0.64540 0.64992 0.65271 0.65365
0.555  0.53790 0.54013 0.54381 0.54884 0.55513 0.56250 0.57082 0.57984 0.58930 0.59898 0.60856 0.61774 0.62617 0.63359 0.63967 0.64421 0.64701 0.64796
0.560  0.53178 0.53403 0.53772 0.54277 0.54908 0.55648 0.56482 0.57386 0.58338 0.59309 0.60270 0.61189 0.62037 0.62780 0.63392 0.63847 0.64128 0.64222
0.565  0.52567 0.52792 0.53162 0.53669 0.54301 0.55045 0.55880 0.56788 0.57743 0.58718 0.59682 0.60604 0.61453 0.62199 0.62813 0.63270 0.63552 0.63647
0.570  0.51955 0.52181 0.52552 0.53061 0.53695 0.54441 0.55278 0.56189 0.57147 0.58122 0.59089 0.60016 0.60867 0.61616 0.62231 0.62690 0.62972 0.63068
0.575  0.51344 0.51571 0.51942 0.52453 0.53088 0.53836 0.54676 0.55589 0.56547 0.57527 0.58497 0.59424 0.60280 0.61028 0.61646 0.62106 0.62389 0.62484
0.580  0.50733 0.50960 0.51332 0.51843 0.52481 0.53229 0.54072 0.54986 0.55948 0.56931 0.57902 0.58832 0.59688 0.60439 0.61058 0.61519 0.61803 0.61898
0.585  0.50121 0.50349 0.50722 0.51234 0.51873 0.52623 0.53468 0.54383 0.55348 0.56332 0.57305 0.58237 0.59094 0.59848 0.60468 0.60929 0.61214 0.61309
0.590  0.49510 0.49738 0.50112 0.50624 0.51265 0.52016 0.52861 0.53780 0.54746 0.55729 0.56704 0.57639 0.58498 0.59253 0.59873 0.60335 0.60621 0.60716
0.595  0.48899 0.49127 0.49502 0.50015 0.50655 0.51409 0.52254 0.53175 0.54140 0.55127 0.56104 0.57038 0.57900 0.58654 0.59276 0.59739 0.60025 0.60120
0.600  0.48288 0.48516 0.48892 0.49405 0.50046 0.50801 0.51647 0.52569 0.53535 0.54523 0.55501 0.56436 0.57297 0.58054 0.58677 0.59140 0.59426 0.59522
0.605  0.47678 0.47906 0.48282 0.48796 0.49437 0.50191 0.51040 0.51959 0.52929 0.53918 0.54896 0.55832 0.56694 0.57451 0.58073 0.58537 0.58823 0.58919
0.610  0.47067 0.47296 0.47672 0.48186 0.48828 0.49581 0.50431 0.51351 0.52321 0.53308 0.54287 0.55224 0.56088 0.56844 0.57468 0.57932 0.58218 0.58314
0.615  0.46457 0.46686 0.47061 0.47576 0.48218 0.48972 0.49820 0.50743 0.51710 0.52700 0.53679 0.54616 0.55477 0.56236 0.56859 0.57323 0.57610 0.57706
0.620  0.45848 0.46076 0.46452 0.46967 0.47608 0.48362 0.49210 0.50133 0.51100 0.52090 0.53069 0.54005 0.54867 0.55625 0.56248 0.56712 0.56998 0.57093
0.625  0.45238 0.45467 0.45842 0.46356 0.46998 0.47752 0.48600 0.49519 0.50489 0.51478 0.52454 0.53392 0.54254 0.55010 0.55633 0.56097 0.56383 0.56479
0.630  0.44630 0.44858 0.45233 0.45746 0.46387 0.47141 0.47989 0.48907 0.49876 0.50862 0.51840 0.52775 0.53638 0.54394 0.55016 0.55480 0.55766 0.55862
0.635  0.44021 0.44249 0.44624 0.45137 0.45777 0.46529 0.47377 0.48295 0.49260 0.50247 0.51224 0.52158 0.53018 0.53775 0.54397 0.54860 0.55145 0.55241
0.640  0.43413 0.43641 0.44015 0.44528 0.45167 0.45918 0.46762 0.47681 0.48645 0.49631 0.50607 0.51540 0.52398 0.53154 0.53773 0.54236 0.54521 0.54616
0.645  0.42806 0.43033 0.43407 0.43918 0.44556 0.45306 0.46150 0.47067 0.48029 0.49014 0.49984 0.50916 0.51776 0.52528 0.53148 0.53610 0.53895 0.53990
0.650  0.42199 0.42426 0.42799 0.43309 0.43946 0.44695 0.45536 0.46449 0.47412 0.48392 0.49364 0.50293 0.51149 0.51902 0.52520 0.52981 0.53265 0.53361
0.655  0.41593 0.41820 0.42191 0.42701 0.43336 0.44083 0.44922 0.45834 0.46791 0.47772 0.48741 0.49668 0.50522 0.51273 0.51888 0.52348 0.52632 0.52727
0.660  0.40987 0.41213 0.41584 0.42092 0.42724 0.43470 0.44308 0.45217 0.46172 0.47150 0.48116 0.49041 0.49893 0.50639 0.51255 0.51714 0.51997 0.52091
0.665  0.40382 0.40608 0.40977 0.41483 0.42114 0.42856 0.43691 0.44599 0.45552 0.46526 0.47488 0.48410 0.49261 0.50006 0.50619 0.51076 0.51358 0.51453
0.670  0.39778 0.40003 0.40370 0.40875 0.41504 0.42244 0.43076 0.43979 0.44931 0.45899 0.46860 0.47779 0.48625 0.49369 0.49981 0.50436 0.50717 0.50810
0.675  0.39174 0.39398 0.39765 0.40267 0.40894 0.41632 0.42460 0.43360 0.44306 0.45273 0.46231 0.47146 0.47989 0.48728 0.49338 0.49792 0.50072 0.50166
0.680  0.38571 0.38794 0.39159 0.39660 0.40285 0.41019 0.41844 0.42740 0.43682 0.44646 0.45597 0.46509 0.47351 0.48087 0.48695 0.49147 0.49425 0.49519
0.685  0.37969 0.38191 0.38555 0.39053 0.39675 0.40406 0.41228 0.42120 0.43058 0.44015 0.44964 0.45872 0.46708 0.47444 0.48048 0.48498 0.48775 0.48867
0.690  0.37368 0.37588 0.37950 0.38447 0.39065 0.39791 0.40609 0.41497 0.42433 0.43385 0.44330 0.45234 0.46066 0.46798 0.47398 0.47846 0.48122 0.48215
0.695  0.36767 0.36986 0.37347 0.37840 0.38455 0.39178 0.39992 0.40875 0.41804 0.42754 0.43694 0.44594 0.45421 0.46147 0.46746 0.47192 0.47467 0.47559
0.700  0.36167 0.36385 0.36743 0.37233 0.37846 0.38565 0.39375 0.40253 0.41177 0.42122 0.43054 0.43949 0.44772 0.45496 0.46092 0.46535 0.46808 0.46900
0.705  0.35568 0.35784 0.36141 0.36628 0.37237 0.37953 0.38757 0.39631 0.40549 0.41486 0.42415 0.43305 0.44123 0.44843 0.45433 0.45874 0.46147 0.46237
0.710  0.34969 0.35185 0.35539 0.36023 0.36628 0.37340 0.38139 0.39007 0.39920 0.40851 0.41775 0.42659 0.43472 0.44185 0.44774 0.45212 0.45482 0.45573
0.715  0.34371 0.34586 0.34937 0.35419 0.36020 0.36724 0.37519 0.38381 0.39287 0.40215 0.41133 0.42008 0.42819 0.43528 0.44112 0.44547 0.44815 0.44906
0.720  0.33775 0.33987 0.34336 0.34815 0.35412 0.36112 0.36900 0.37757 0.38657 0.39578 0.40487 0.41359 0.42161 0.42868 0.43448 0.43879 0.44146 0.44234
0.725  0.33179 0.33390 0.33736 0.34211 0.34802 0.35499 0.36282 0.37132 0.38025 0.38937 0.39842 0.40707 0.41504 0.42204 0.42779 0.43208 0.43473 0.43561
0.730  0.32583 0.32793 0.33137 0.33608 0.34195 0.34886 0.35663 0.36506 0.37393 0.38298 0.39195 0.40054 0.40844 0.41538 0.42110 0.42535 0.42798 0.42886
0.735  0.31989 0.32197 0.32538 0.33005 0.33587 0.34273 0.35041 0.35878 0.36757 0.37657 0.38545 0.39396 0.40180 0.40871 0.41438 0.41860 0.42120 0.42206
0.740  0.31396 0.31602 0.31940 0.32402 0.32980 0.33660 0.34422 0.35251 0.36123 0.37015 0.37895 0.38740 0.39517 0.40201 0.40762 0.41180 0.41439 0.41525
0.745  0.30803 0.31007 0.31342 0.31801 0.32374 0.33045 0.33802 0.34624 0.35488 0.36369 0.37244 0.38081 0.38851 0.39527 0.40084 0.40499 0.40755 0.40841
0.750  0.30212 0.30414 0.30746 0.31200 0.31767 0.32432 0.33182 0.33996 0.34852 0.35725 0.36592 0.37418 0.38184 0.38853 0.39405 0.39816 0.40069 0.40153
0.755  0.29621 0.29821 0.30149 0.30599 0.31159 0.31820 0.32562 0.33365 0.34214 0.35080 0.35935 0.36756 0.37511 0.38176 0.38722 0.39128 0.39379 0.39463
0.760  0.29031 0.29228 0.29554 0.29999 0.30553 0.31207 0.31939 0.32737 0.33575 0.34433 0.35280 0.36092 0.36839 0.37495 0.38036 0.38439 0.38687 0.38771
0.765  0.28442 0.28637 0.28959 0.29399 0.29948 0.30594 0.31319 0.32108 0.32937 0.33783 0.34623 0.35426 0.36166 0.36814 0.37349 0.37747 0.37993 0.38074
0.770  0.27853 0.28047 0.28364 0.28800 0.29343 0.29979 0.30698 0.31478 0.32298 0.33134 0.33964 0.34756 0.35487 0.36131 0.36660 0.37053 0.37295 0.37376
0.775  0.27266 0.27457 0.27771 0.28201 0.28738 0.29367 0.30077 0.30847 0.31657 0.32484 0.33302 0.34087 0.34809 0.35445 0.35966 0.36355 0.36595 0.36675
0.780  0.26680 0.26868 0.27178 0.27602 0.28133 0.28754 0.29456 0.30214 0.31014 0.31830 0.32640 0.33416 0.34129 0.34755 0.35271 0.35655 0.35892 0.35972
0.785  0.26094 0.26280 0.26586 0.27005 0.27527 0.28142 0.28832 0.29583 0.30372 0.31178 0.31978 0.32740 0.33447 0.34064 0.34574 0.34953 0.35186 0.35264
0.790  0.25509 0.25693 0.25995 0.26408 0.26923 0.27530 0.28210 0.28951 0.29730 0.30524 0.31310 0.32065 0.32760 0.33371 0.33872 0.34246 0.34477 0.34555
0.795  0.24925 0.25106 0.25404 0.25811 0.26319 0.26915 0.27588 0.28318 0.29085 0.29870 0.30644 0.31389 0.32073 0.32674 0.33170 0.33539 0.33766 0.33842
0.800  0.24342 0.24520 0.24814 0.25215 0.25715 0.26303 0.26966 0.27682 0.28439 0.29211 0.29977 0.30710 0.31385 0.31977 0.32465 0.32828 0.33052 0.33126
0.805  0.23760 0.23935 0.24224 0.24619 0.25112 0.25690 0.26342 0.27049 0.27794 0.28553 0.29308 0.30027 0.30691 0.31277 0.31757 0.32114 0.32335 0.32408
0.810  0.23178 0.23351 0.23635 0.24024 0.24508 0.25078 0.25718 0.26415 0.27147 0.27895 0.28635 0.29345 0.29999 0.30574 0.31045 0.31397 0.31615 0.31687
0.815  0.22597 0.22767 0.23046 0.23427 0.23904 0.24465 0.25094 0.25780 0.26500 0.27235 0.27963 0.28661 0.29304 0.29867 0.30333 0.30679 0.30892 0.30962
0.820  0.22017 0.22184 0.22458 0.22833 0.23301 0.23852 0.24471 0.25141 0.25849 0.26571 0.27289 0.27975 0.28606 0.29160 0.29617 0.29957 0.30166 0.30236
0.825  0.21438 0.21601 0.21870 0.22239 0.22698 0.23238 0.23847 0.24505 0.25200 0.25909 0.26613 0.27284 0.27904 0.28450 0.28897 0.29231 0.29437 0.29506
0.830  0.20859 0.21020 0.21284 0.21645 0.22096 0.22625 0.23220 0.23868 0.24550 0.25246 0.25934 0.26594 0.27203 0.27737 0.28176 0.28504 0.28706 0.28772
0.835  0.20281 0.20438 0.20697 0.21051 0.21493 0.22012 0.22595 0.23231 0.23898 0.24580 0.25255 0.25902 0.26498 0.27021 0.27453 0.27774 0.27971 0.28037
0.840  0.19704 0.19858 0.20111 0.20458 0.20891 0.21399 0.21970 0.22592 0.23244 0.23911 0.24574 0.25206 0.25792 0.26304 0.26726 0.27040 0.27234 0.27298
0.845  0.19127 0.19278 0.19526 0.19865 0.20288 0.20785 0.21344 0.21950 0.22590 0.23243 0.23889 0.24510 0.25081 0.25584 0.25995 0.26303 0.26493 0.26555
0.850  0.18551 0.18698 0.18940 0.19271 0.19684 0.20169 0.20718 0.21310 0.21936 0.22574 0.23205 0.23812 0.24370 0.24859 0.25263 0.25564 0.25749 0.25810
0.855  0.17975 0.18119 0.18356 0.18678 0.19082 0.19555 0.20088 0.20669 0.21280 0.21903 0.22519 0.23111 0.23656 0.24134 0.24528 0.24821 0.25002 0.25062
0.860  0.17400 0.17540 0.17771 0.18085 0.18479 0.18941 0.19461 0.20027 0.20620 0.21227 0.21831 0.22406 0.22937 0.23405 0.23789 0.24075 0.24251 0.24311
0.865  0.16825 0.16962 0.17186 0.17493 0.17876 0.18326 0.18833 0.19382 0.19962 0.20553 0.21138 0.21701 0.22218 0.22674 0.23047 0.23326 0.23498 0.23555
0.870  0.16251 0.16384 0.16601 0.16900 0.17273 0.17711 0.18203 0.18738 0.19302 0.19877 0.20446 0.20993 0.21497 0.21938 0.22303 0.22574 0.22741 0.22796
0.875  0.15676 0.15806 0.16017 0.16308 0.16669 0.17093 0.17573 0.18092 0.18640 0.19199 0.19752 0.20283 0.20772 0.21201 0.21555 0.21818 0.21981 0.22035
0.880  0.15103 0.15228 0.15433 0.15715 0.16064 0.16477 0.16940 0.17446 0.17975 0.18517 0.19056 0.19569 0.20043 0.20461 0.20803 0.21059 0.21216 0.21268
0.885  0.14529 0.14650 0.14849 0.15121 0.15460 0.15859 0.16308 0.16795 0.17310 0.17835 0.18354 0.18854 0.19313 0.19716 0.20049 0.20296 0.20449 0.20499
0.890  0.13955 0.14072 0.14264 0.14527 0.14855 0.15241 0.15675 0.16146 0.16644 0.17151 0.17653 0.18136 0.18580 0.18969 0.19291 0.19530 0.19677 0.19726
0.895  0.13381 0.13494 0.13679 0.13933 0.14250 0.14622 0.15041 0.15495 0.15975 0.16464 0.16949 0.17413 0.17842 0.18219 0.18529 0.18759 0.18902 0.18948
0.900  0.12807 0.12915 0.13094 0.13338 0.13643 0.14000 0.14403 0.14843 0.15302 0.15774 0.16242 0.16689 0.17101 0.17465 0.17762 0.17985 0.18122 0.18167
0.905  0.12232 0.12336 0.12508 0.12743 0.13036 0.13379 0.13766 0.14188 0.14630 0.15083 0.15531 0.15962 0.16358 0.16706 0.16993 0.17207 0.17338 0.17381
0.910  0.11657 0.11757 0.11921 0.12146 0.12426 0.12756 0.13127 0.13530 0.13955 0.14389 0.14818 0.15231 0.15611 0.15944 0.16219 0.16424 0.16550 0.16591
0.915  0.11081 0.11177 0.11333 0.11549 0.11816 0.12131 0.12486 0.12871 0.13277 0.13690 0.14103 0.14495 0.14858 0.15178 0.15441 0.15636 0.15757 0.15797
0.920  0.10505 0.10596 0.10745 0.10950 0.11205 0.11505 0.11843 0.12210 0.12595 0.12990 0.13381 0.13757 0.14103 0.14408 0.14657 0.14844 0.14959 0.14996
0.925  0.09927 0.10013 0.10155 0.10349 0.10591 0.10876 0.11196 0.11546 0.11911 0.12287 0.12658 0.13015 0.13343 0.13631 0.13869 0.14046 0.14155 0.14191
0.930  0.09347 0.09429 0.09563 0.09746 0.09976 0.10244 0.10548 0.10876 0.11224 0.11579 0.11930 0.12268 0.12578 0.12851 0.13076 0.13243 0.13346 0.13381
0.935  0.08766 0.08843 0.08969 0.09142 0.09358 0.09611 0.09896 0.10206 0.10534 0.10866 0.11198 0.11514 0.11807 0.12065 0.12276 0.12434 0.12531 0.12563
0.940  0.08183 0.08255 0.08373 0.08535 0.08736 0.08974 0.09241 0.09532 0.09836 0.10149 0.10459 0.10757 0.11031 0.11272 0.11470 0.11618 0.11709 0.11739
0.945  0.07597 0.07664 0.07774 0.07924 0.08112 0.08333 0.08582 0.08853 0.09137 0.09428 0.09716 0.09994 0.10249 0.10473 0.10658 0.10795 0.10880 0.10907
0.950  0.07007 0.07069 0.07171 0.07310 0.07484 0.07688 0.07917 0.08167 0.08431 0.08700 0.08967 0.09223 0.09459 0.09666 0.09837 0.09964 0.10043 0.10068
0.955  0.06414 0.06471 0.06564 0.06691 0.06850 0.07037 0.07248 0.07477 0.07719 0.07964 0.08210 0.08444 0.08660 0.08851 0.09007 0.09124 0.09196 0.09219
0.960  0.05815 0.05867 0.05951 0.06066 0.06211 0.06380 0.06572 0.06779 0.06997 0.07222 0.07443 0.07657 0.07853 0.08025 0.08168 0.08274 0.08339 0.08360
0.965  0.05210 0.05256 0.05331 0.05435 0.05564 0.05716 0.05887 0.06073 0.06269 0.06469 0.06668 0.06859 0.07035 0.07189 0.07317 0.07412 0.07470 0.07488
0.970  0.04596 0.04637 0.04703 0.04794 0.04908 0.05042 0.05192 0.05356 0.05528 0.05705 0.05880 0.06047 0.06202 0.06339 0.06451 0.06534 0.06586 0.06602
0.975  0.03972 0.04007 0.04064 0.04142 0.04240 0.04355 0.04484 0.04625 0.04774 0.04925 0.05076 0.05220 0.05353 0.05471 0.05567 0.05639 0.05684 0.05697
0.980  0.03332 0.03361 0.03409 0.03474 0.03555 0.03651 0.03759 0.03876 0.03999 0.04125 0.04251 0.04372 0.04483 0.04580 0.04661 0.04721 0.04758 0.04769
0.985  0.02671 0.02693 0.02731 0.02783 0.02847 0.02922 0.03008 0.03101 0.03198 0.03298 0.03398 0.03493 0.03581 0.03658 0.03722 0.03770 0.03799 0.03808
0.990  0.01974 0.01990 0.02017 0.02055 0.02101 0.02156 0.02217 0.02284 0.02355 0.02428 0.02499 0.02568 0.02632 0.02688 0.02735 0.02769 0.02790 0.02797
0.995  0.01206 0.01216 0.01232 0.01254 0.01281 0.01313 0.01348 0.01388 0.01429 0.01472 0.01514 0.01554 0.01592 0.01625 0.01652 0.01673 0.01685 0.01687
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap020e100.dat <==
# alpha = +0.20 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99994 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997
0.010  0.99978 0.99978 0.99978 0.99979 0.99979 0.99980 0.99981 0.99981 0.99982 0.99983 0.99983 0.99984 0.99985 0.99985 0.99986 0.99986 0.99986 0.99987
0.015  0.99950 0.99951 0.99951 0.99952 0.99953 0.99955 0.99956 0.99958 0.99959 0.99961 0.99963 0.99964 0.99966 0.99967 0.99968 0.99969 0.99969 0.99970
0.020  0.99912 0.99913 0.99914 0.99915 0.99917 0.99920 0.99922 0.99925 0.99928 0.99931 0.99934 0.99937 0.99939 0.99942 0.99944 0.99945 0.99946 0.99946
0.025  0.99862 0.99863 0.99865 0.99868 0.99871 0.99874 0.99878 0.99883 0.99887 0.99892 0.99897 0.99901 0.99905 0.99909 0.99912 0.99914 0.99915 0.99916
0.030  0.99802 0.99803 0.99806 0.99809 0.99814 0.99819 0.99825 0.99831 0.99838 0.99845 0.99851 0.99858 0.99864 0.99869 0.99873 0.99876 0.99878 0.99879
0.035  0.99730 0.99732 0.99736 0.99741 0.99747 0.99754 0.99762 0.99770 0.99779 0.99789 0.99798 0.99806 0.99814 0.99821 0.99827 0.99831 0.99834 0.99835
0.040  0.99648 0.99651 0.99655 0.99662 0.99669 0.99679 0.99689 0.99700 0.99712 0.99724 0.99736 0.99747 0.99758 0.99767 0.99774 0.99780 0.99783 0.99784
0.045  0.99555 0.99558 0.99564 0.99572 0.99582 0.99594 0.99607 0.99621 0.99636 0.99651 0.99666 0.99680 0.99693 0.99705 0.99714 0.99721 0.99726 0.99727
0.050  0.99451 0.99455 0.99462 0.99472 0.99484 0.99499 0.99515 0.99532 0.99550 0.99569 0.99588 0.99605 0.99622 0.99636 0.99647 0.99656 0.99662 0.99663
0.055  0.99336 0.99341 0.99350 0.99362 0.99376 0.99394 0.99413 0.99434 0.99456 0.99479 0.99501 0.99523 0.99542 0.99559 0.99574 0.99584 0.99591 0.99593
0.060  0.99210 0.99217 0.99227 0.99241 0.99258 0.99279 0.99302 0.99327 0.99353 0.99380 0.99407 0.99432 0.99455 0.99476 0.99493 0.99505 0.99513 0.99515
0.065  0.99074 0.99081 0.99093 0.99110 0.99130 0.99154 0.99181 0.99211 0.99242 0.99273 0.99304 0.99334 0.99361 0.99385 0.99405 0.99419 0.99428 0.99431
0.070  0.98927 0.98936 0.98950 0.98969 0.98992 0.99020 0.99051 0.99085 0.99121 0.99157 0.99193 0.99228 0.99259 0.99287 0.99310 0.99327 0.99337 0.99341
0.075  0.98770 0.98780 0.98795 0.98817 0.98844 0.98876 0.98912 0.98951 0.98992 0.99033 0.99075 0.99114 0.99150 0.99182 0.99208 0.99228 0.99240 0.99243
0.080  0.98602 0.98613 0.98631 0.98656 0.98686 0.98723 0.98763 0.98807 0.98854 0.98901 0.98948 0.98993 0.99034 0.99070 0.99099 0.99121 0.99135 0.99140
0.085  0.98424 0.98436 0.98456 0.98484 0.98519 0.98559 0.98605 0.98655 0.98707 0.98761 0.98813 0.98864 0.98910 0.98950 0.98984 0.99009 0.99024 0.99029
0.090  0.98235 0.98249 0.98271 0.98302 0.98341 0.98387 0.98438 0.98494 0.98552 0.98612 0.98671 0.98727 0.98779 0.98824 0.98861 0.98889 0.98906 0.98912
0.095  0.98036 0.98051 0.98076 0.98111 0.98154 0.98205 0.98262 0.98323 0.98388 0.98455 0.98520 0.98583 0.98640 0.98691 0.98732 0.98763 0.98782 0.98788
0.100  0.97827 0.97844 0.97871 0.97910 0.97957 0.98013 0.98076 0.98144 0.98216 0.98289 0.98362 0.98431 0.98494 0.98550 0.98596 0.98630 0.98651 0.98658
0.105  0.97607 0.97626 0.97657 0.97699 0.97751 0.97812 0.97882 0.97957 0.98035 0.98116 0.98195 0.98271 0.98341 0.98402 0.98453 0.98490 0.98513 0.98521
0.110  0.97378 0.97399 0.97432 0.97478 0.97535 0.97602 0.97678 0.97760 0.97847 0.97935 0.98022 0.98105 0.98181 0.98248 0.98303 0.98344 0.98369 0.98378
0.115  0.97139 0.97161 0.97198 0.97248 0.97310 0.97383 0.97466 0.97555 0.97649 0.97745 0.97840 0.97930 0.98014 0.98087 0.98147 0.98191 0.98219 0.98228
0.120  0.96890 0.96914 0.96954 0.97008 0.97076 0.97155 0.97245 0.97342 0.97444 0.97548 0.97650 0.97749 0.97839 0.97918 0.97983 0.98032 0.98062 0.98072
0.125  0.96631 0.96657 0.96700 0.96759 0.96832 0.96918 0.97015 0.97119 0.97230 0.97342 0.97453 0.97560 0.97657 0.97743 0.97813 0.97866 0.97898 0.97909
0.130  0.96363 0.96391 0.96437 0.96500 0.96579 0.96672 0.96776 0.96889 0.97008 0.97129 0.97249 0.97363 0.97469 0.97561 0.97637 0.97693 0.97728 0.97740
0.135  0.96085 0.96115 0.96164 0.96232 0.96317 0.96417 0.96529 0.96650 0.96778 0.96908 0.97037 0.97160 0.97273 0.97372 0.97453 0.97514 0.97551 0.97564
0.140  0.95797 0.95830 0.95883 0.95956 0.96046 0.96153 0.96273 0.96403 0.96540 0.96679 0.96817 0.96949 0.97070 0.97176 0.97263 0.97328 0.97368 0.97382
0.145  0.95501 0.95535 0.95592 0.95670 0.95767 0.95881 0.96009 0.96148 0.96294 0.96443 0.96590 0.96731 0.96860 0.96974 0.97067 0.97136 0.97179 0.97193
0.150  0.95195 0.95232 0.95292 0.95375 0.95478 0.95600 0.95736 0.95885 0.96040 0.96199 0.96356 0.96506 0.96644 0.96765 0.96864 0.96938 0.96983 0.96999
0.155  0.94880 0.94919 0.94984 0.95072 0.95181 0.95311 0.95456 0.95613 0.95779 0.95947 0.96114 0.96274 0.96420 0.96549 0.96654 0.96733 0.96781 0.96797
0.160  0.94556 0.94598 0.94666 0.94759 0.94876 0.95013 0.95167 0.95334 0.95509 0.95688 0.95865 0.96034 0.96190 0.96326 0.96438 0.96521 0.96573 0.96590
0.165  0.94224 0.94268 0.94340 0.94439 0.94562 0.94707 0.94870 0.95047 0.95232 0.95422 0.95609 0.95788 0.95953 0.96097 0.96216 0.96304 0.96358 0.96377
0.170  0.93883 0.93929 0.94005 0.94110 0.94240 0.94393 0.94565 0.94752 0.94948 0.95148 0.95346 0.95535 0.95709 0.95861 0.95987 0.96080 0.96137 0.96157
0.175  0.93533 0.93582 0.93662 0.93772 0.93909 0.94071 0.94252 0.94449 0.94656 0.94867 0.95076 0.95275 0.95458 0.95619 0.95751 0.95850 0.95910 0.95931
0.180  0.93174 0.93226 0.93310 0.93426 0.93571 0.93741 0.93932 0.94139 0.94357 0.94579 0.94799 0.95008 0.95201 0.95371 0.95510 0.95613 0.95677 0.95698
0.185  0.92808 0.92862 0.92951 0.93072 0.93224 0.93403 0.93604 0.93821 0.94050 0.94284 0.94514 0.94735 0.94938 0.95116 0.95262 0.95370 0.95437 0.95460
0.190  0.92433 0.92490 0.92583 0.92711 0.92870 0.93057 0.93268 0.93496 0.93737 0.93981 0.94223 0.94455 0.94668 0.94854 0.95007 0.95121 0.95192 0.95215
0.195  0.92050 0.92109 0.92207 0.92341 0.92508 0.92704 0.92925 0.93164 0.93416 0.93672 0.93926 0.94168 0.94391 0.94586 0.94747 0.94866 0.94940 0.94965
0.200  0.91659 0.91721 0.91824 0.91964 0.92138 0.92343 0.92574 0.92825 0.93088 0.93356 0.93621 0.93875 0.94108 0.94312 0.94480 0.94605 0.94682 0.94708
0.205  0.91261 0.91326 0.91432 0.91578 0.91761 0.91975 0.92216 0.92478 0.92753 0.93033 0.93310 0.93575 0.93818 0.94032 0.94207 0.94338 0.94418 0.94445
0.210  0.90854 0.90922 0.91034 0.91186 0.91376 0.91600 0.91851 0.92124 0.92411 0.92703 0.92992 0.93269 0.93523 0.93745 0.93928 0.94065 0.94149 0.94177
0.215  0.90441 0.90511 0.90627 0.90786 0.90984 0.91217 0.91479 0.91764 0.92062 0.92367 0.92668 0.92956 0.93221 0.93453 0.93643 0.93785 0.93873 0.93902
0.220  0.90020 0.90093 0.90214 0.90379 0.90585 0.90828 0.91101 0.91396 0.91707 0.92024 0.92338 0.92637 0.92912 0.93154 0.93352 0.93500 0.93591 0.93622
0.225  0.89591 0.89668 0.89793 0.89965 0.90179 0.90431 0.90715 0.91022 0.91345 0.91675 0.92000 0.92312 0.92598 0.92849 0.93055 0.93209 0.93303 0.93335
0.230  0.89156 0.89235 0.89365 0.89544 0.89766 0.90028 0.90322 0.90641 0.90977 0.91319 0.91657 0.91980 0.92277 0.92538 0.92752 0.92911 0.93010 0.93043
0.235  0.88714 0.88796 0.88931 0.89116 0.89347 0.89618 0.89923 0.90254 0.90602 0.90957 0.91308 0.91643 0.91951 0.92221 0.92443 0.92609 0.92710 0.92745
0.240  0.88264 0.88350 0.88490 0.88681 0.88920 0.89202 0.89518 0.89861 0.90221 0.90589 0.90952 0.91299 0.91619 0.91898 0.92129 0.92300 0.92405 0.92441
0.245  0.87808 0.87897 0.88042 0.88240 0.88488 0.88778 0.89106 0.89461 0.89834 0.90214 0.90590 0.90950 0.91280 0.91570 0.91808 0.91985 0.92094 0.92131
0.250  0.87346 0.87437 0.87587 0.87792 0.88048 0.88349 0.88687 0.89054 0.89440 0.89834 0.90222 0.90594 0.90936 0.91235 0.91482 0.91665 0.91778 0.91816
0.255  0.86877 0.86972 0.87126 0.87338 0.87603 0.87914 0.88263 0.88642 0.89041 0.89447 0.89849 0.90233 0.90586 0.90895 0.91150 0.91339 0.91456 0.91495
0.260  0.86402 0.86500 0.86659 0.86878 0.87151 0.87472 0.87833 0.88224 0.88635 0.89055 0.89469 0.89865 0.90230 0.90549 0.90812 0.91007 0.91128 0.91168
0.265  0.85921 0.86021 0.86186 0.86412 0.86693 0.87024 0.87396 0.87800 0.88224 0.88656 0.89084 0.89492 0.89868 0.90198 0.90468 0.90670 0.90794 0.90836
0.270  0.85434 0.85537 0.85707 0.85940 0.86230 0.86570 0.86954 0.87370 0.87807 0.88252 0.88693 0.89114 0.89501 0.89840 0.90119 0.90327 0.90455 0.90498
0.275  0.84941 0.85048 0.85222 0.85462 0.85760 0.86111 0.86506 0.86934 0.87384 0.87843 0.88296 0.88730 0.89128 0.89478 0.89765 0.89979 0.90110 0.90155
0.280  0.84443 0.84552 0.84732 0.84978 0.85285 0.85646 0.86052 0.86493 0.86955 0.87427 0.87894 0.88340 0.88750 0.89109 0.89405 0.89625 0.89760 0.89806
0.285  0.83939 0.84051 0.84236 0.84489 0.84805 0.85176 0.85593 0.86046 0.86522 0.87007 0.87486 0.87945 0.88366 0.88736 0.89039 0.89265 0.89405 0.89452
0.290  0.83429 0.83544 0.83734 0.83994 0.84319 0.84700 0.85128 0.85593 0.86082 0.86580 0.87073 0.87544 0.87977 0.88356 0.88668 0.88901 0.89044 0.89092
0.295  0.82914 0.83033 0.83227 0.83494 0.83827 0.84218 0.84658 0.85136 0.85637 0.86149 0.86655 0.87138 0.87582 0.87972 0.88292 0.88530 0.88677 0.88727
0.300  0.82394 0.82516 0.82716 0.82989 0.83331 0.83732 0.84183 0.84673 0.85188 0.85712 0.86231 0.86727 0.87183 0.87582 0.87911 0.88155 0.88306 0.88357
0.305  0.81869 0.81994 0.82199 0.82479 0.82829 0.83241 0.83703 0.84205 0.84733 0.85270 0.85802 0.86310 0.86777 0.87187 0.87524 0.87774 0.87929 0.87981
0.310  0.81339 0.81467 0.81677 0.81964 0.82323 0.82744 0.83218 0.83732 0.84272 0.84823 0.85368 0.85888 0.86367 0.86787 0.87132 0.87388 0.87547 0.87600
0.315  0.80805 0.80936 0.81150 0.81445 0.81812 0.82243 0.82728 0.83254 0.83807 0.84371 0.84929 0.85462 0.85952 0.86381 0.86734 0.86997 0.87159 0.87214
0.320  0.80266 0.80400 0.80619 0.80920 0.81296 0.81737 0.82233 0.82772 0.83337 0.83914 0.84485 0.85030 0.85531 0.85971 0.86332 0.86601 0.86767 0.86822
0.325  0.79722 0.79859 0.80084 0.80391 0.80775 0.81226 0.81734 0.82284 0.82863 0.83453 0.84036 0.84593 0.85106 0.85555 0.85924 0.86199 0.86369 0.86426
0.330  0.79174 0.79314 0.79544 0.79858 0.80250 0.80711 0.81230 0.81792 0.82383 0.82986 0.83582 0.84151 0.84675 0.85134 0.85512 0.85793 0.85966 0.86024
0.335  0.78622 0.78765 0.78999 0.79321 0.79721 0.80192 0.80721 0.81296 0.81899 0.82515 0.83123 0.83705 0.84240 0.84709 0.85094 0.85381 0.85558 0.85618
0.340  0.78066 0.78212 0.78451 0.78779 0.79188 0.79668 0.80209 0.80795 0.81411 0.82039 0.82660 0.83254 0.83800 0.84279 0.84672 0.84965 0.85145 0.85206
0.345  0.77506 0.77655 0.77899 0.78233 0.78650 0.79140 0.79691 0.80290 0.80918 0.81559 0.82192 0.82798 0.83355 0.83843 0.84244 0.84543 0.84727 0.84789
0.350  0.76942 0.77094 0.77343 0.77683 0.78109 0.78608 0.79170 0.79780 0.80421 0.81074 0.81720 0.82337 0.82905 0.83403 0.83812 0.84117 0.84304 0.84368
0.355  0.76375 0.76529 0.76783 0.77130 0.77563 0.78072 0.78645 0.79266 0.79919 0.80585 0.81243 0.81872 0.82451 0.82958 0.83375 0.83685 0.83877 0.83941
0.360  0.75804 0.75961 0.76219 0.76573 0.77014 0.77533 0.78116 0.78748 0.79414 0.80092 0.80762 0.81403 0.81992 0.82509 0.82933 0.83249 0.83444 0.83510
0.365  0.75229 0.75389 0.75652 0.76012 0.76461 0.76989 0.77583 0.78227 0.78904 0.79594 0.80276 0.80929 0.81529 0.82054 0.82487 0.82808 0.83007 0.83074
0.370  0.74651 0.74814 0.75081 0.75448 0.75905 0.76442 0.77046 0.77701 0.78390 0.79092 0.79787 0.80450 0.81060 0.81595 0.82035 0.82363 0.82564 0.82633
0.375  0.74070 0.74236 0.74508 0.74880 0.75345 0.75891 0.76505 0.77172 0.77872 0.78587 0.79293 0.79967 0.80588 0.81132 0.81579 0.81912 0.82118 0.82187
0.380  0.73486 0.73654 0.73931 0.74309 0.74782 0.75337 0.75961 0.76639 0.77351 0.78077 0.78794 0.79480 0.80111 0.80664 0.81119 0.81457 0.81666 0.81736
0.385  0.72899 0.73070 0.73351 0.73735 0.74215 0.74779 0.75414 0.76102 0.76825 0.77563 0.78292 0.78989 0.79630 0.80192 0.80654 0.80998 0.81210 0.81281
0.390  0.72309 0.72482 0.72768 0.73158 0.73646 0.74219 0.74863 0.75562 0.76296 0.77045 0.77786 0.78493 0.79144 0.79715 0.80184 0.80533 0.80749 0.80821
0.395  0.71716 0.71892 0.72182 0.72579 0.73073 0.73655 0.74309 0.75018 0.75764 0.76524 0.77276 0.77994 0.78655 0.79234 0.79710 0.80065 0.80283 0.80357
0.400  0.71121 0.71300 0.71593 0.71996 0.72498 0.73088 0.73751 0.74471 0.75227 0.75999 0.76761 0.77491 0.78161 0.78749 0.79232 0.79591 0.79813 0.79888
0.405  0.70523 0.70704 0.71002 0.71410 0.71919 0.72518 0.73190 0.73921 0.74688 0.75470 0.76244 0.76983 0.77663 0.78259 0.78749 0.79114 0.79339 0.79415
0.410  0.69923 0.70107 0.70409 0.70822 0.71339 0.71945 0.72627 0.73367 0.74145 0.74938 0.75722 0.76471 0.77161 0.77765 0.78262 0.78632 0.78860 0.78936
0.415  0.69320 0.69507 0.69813 0.70232 0.70755 0.71369 0.72060 0.72810 0.73599 0.74402 0.75197 0.75956 0.76655 0.77267 0.77771 0.78145 0.78376 0.78454
0.420  0.68715 0.68904 0.69214 0.69639 0.70168 0.70791 0.71491 0.72251 0.73049 0.73863 0.74668 0.75437 0.76145 0.76765 0.77275 0.77654 0.77888 0.77967
0.425  0.68109 0.68300 0.68614 0.69044 0.69580 0.70210 0.70919 0.71688 0.72496 0.73321 0.74135 0.74915 0.75631 0.76259 0.76775 0.77159 0.77396 0.77476
0.430  0.67500 0.67693 0.68011 0.68446 0.68989 0.69627 0.70344 0.71123 0.71941 0.72775 0.73599 0.74388 0.75113 0.75749 0.76271 0.76660 0.76900 0.76981
0.435  0.66889 0.67085 0.67406 0.67846 0.68396 0.69041 0.69767 0.70554 0.71382 0.72226 0.73060 0.73858 0.74591 0.75234 0.75763 0.76156 0.76399 0.76481
0.440  0.66277 0.66474 0.66799 0.67245 0.67800 0.68453 0.69187 0.69983 0.70820 0.71673 0.72517 0.73324 0.74066 0.74716 0.75251 0.75649 0.75894 0.75977
0.445  0.65663 0.65863 0.66191 0.66641 0.67203 0.67862 0.68604 0.69409 0.70255 0.71118 0.71971 0.72787 0.73536 0.74194 0.74735 0.75137 0.75385 0.75469
0.450  0.65047 0.65249 0.65581 0.66036 0.66603 0.67270 0.68019 0.68833 0.69688 0.70559 0.71422 0.72246 0.73004 0.73668 0.74214 0.74621 0.74872 0.74956
0.455  0.64429 0.64634 0.64969 0.65428 0.66001 0.66675 0.67432 0.68254 0.69118 0.69998 0.70869 0.71702 0.72467 0.73139 0.73690 0.74101 0.74354 0.74440
0.460  0.63811 0.64017 0.64356 0.64819 0.65398 0.66078 0.66843 0.67673 0.68545 0.69434 0.70313 0.71154 0.71927 0.72605 0.73162 0.73577 0.73833 0.73919
0.465  0.63191 0.63399 0.63741 0.64209 0.64793 0.65479 0.66251 0.67089 0.67969 0.68867 0.69755 0.70603 0.71384 0.72068 0.72630 0.73049 0.73307 0.73394
0.470  0.62569 0.62779 0.63124 0.63597 0.64186 0.64879 0.65658 0.66503 0.67391 0.68297 0.69193 0.70049 0.70837 0.71527 0.72095 0.72517 0.72777 0.72865
0.475  0.61947 0.62159 0.62507 0.62983 0.63578 0.64277 0.65062 0.65915 0.66811 0.67724 0.68628 0.69492 0.70286 0.70983 0.71555 0.71981 0.72244 0.72332
0.480  0.61324 0.61537 0.61888 0.62369 0.62968 0.63673 0.64465 0.65324 0.66228 0.67149 0.68060 0.68931 0.69732 0.70435 0.71012 0.71441 0.71706 0.71796
0.485  0.60699 0.60914 0.61268 0.61752 0.62357 0.63067 0.63865 0.64732 0.65643 0.66571 0.67489 0.68367 0.69175 0.69883 0.70465 0.70898 0.71165 0.71255
0.490  0.60074 0.60291 0.60647 0.61135 0.61744 0.62459 0.63264 0.64137 0.65055 0.65991 0.66916 0.67800 0.68614 0.69328 0.69914 0.70351 0.70620 0.70711
0.495  0.59448 0.59666 0.60025 0.60517 0.61130 0.61851 0.62661 0.63541 0.64465 0.65408 0.66339 0.67231 0.68050 0.68769 0.69360 0.69800 0.70071 0.70162
0.500  0.58821 0.59041 0.59402 0.59897 0.60515 0.61240 0.62057 0.62942 0.63873 0.64822 0.65761 0.66658 0.67483 0.68207 0.68802 0.69245 0.69518 0.69610
0.505  0.58193 0.58414 0.58778 0.59276 0.59898 0.60629 0.61450 0.62342 0.63279 0.64234 0.65179 0.66082 0.66913 0.67642 0.68240 0.68686 0.68961 0.69054
0.510  0.57565 0.57788 0.58154 0.58655 0.59281 0.60016 0.60843 0.61740 0.62682 0.63644 0.64595 0.65504 0.66340 0.67073 0.67676 0.68124 0.68401 0.68494
0.515  0.56936 0.57160 0.57528 0.58033 0.58662 0.59402 0.60233 0.61136 0.62084 0.63051 0.64007 0.64922 0.65763 0.66501 0.67107 0.67558 0.67837 0.67930
0.520  0.56307 0.56532 0.56902 0.57410 0.58043 0.58786 0.59622 0.60530 0.61484 0.62457 0.63418 0.64338 0.65184 0.65926 0.66535 0.66989 0.67269 0.67363
0.525  0.55677 0.55904 0.56276 0.56786 0.57422 0.58170 0.59011 0.59923 0.60882 0.61860 0.62827 0.63751 0.64602 0.65347 0.65960 0.66416 0.66698 0.66792
0.530  0.55047 0.55275 0.55649 0.56162 0.56801 0.57552 0.58397 0.59314 0.60278 0.61260 0.62232 0.63161 0.64016 0.64766 0.65382 0.65840 0.66123 0.66218
0.535  0.54417 0.54646 0.55022 0.55537 0.56179 0.56934 0.57783 0.58703 0.59672 0.60659 0.61635 0.62569 0.63428 0.64181 0.64800 0.65260 0.65544 0.65640
0.540  0.53787 0.54017 0.54394 0.54911 0.55556 0.56315 0.57167 0.58092 0.59064 0.60056 0.61036 0.61974 0.62837 0.63593 0.64214 0.64677 0.64962 0.65058
0.545  0.53156 0.53387 0.53766 0.54285 0.54933 0.55694 0.56550 0.57479 0.58455 0.59451 0.60435 0.61376 0.62243 0.63002 0.63626 0.64090 0.64377 0.64473
0.550  0.52526 0.52757 0.53138 0.53659 0.54309 0.55073 0.55932 0.56864 0.57844 0.58843 0.59832 0.60776 0.61645 0.62408 0.63034 0.63500 0.63788 0.63885
0.555  0.51895 0.52127 0.52509 0.53032 0.53684 0.54451 0.55313 0.56248 0.57231 0.58234 0.59225 0.60174 0.61046 0.61811 0.62439 0.62907 0.63195 0.63293
0.560  0.51265 0.51498 0.51881 0.52405 0.53059 0.53828 0.54693 0.55631 0.56617 0.57623 0.58617 0.59568 0.60443 0.61210 0.61841 0.62310 0.62600 0.62697
0.565  0.50634 0.50868 0.51252 0.51778 0.52434 0.53205 0.54071 0.55012 0.56001 0.57010 0.58007 0.58961 0.59838 0.60607 0.61240 0.61710 0.62001 0.62098
0.570  0.50004 0.50238 0.50623 0.51150 0.51808 0.52581 0.53450 0.54393 0.55384 0.56394 0.57394 0.58351 0.59230 0.60002 0.60636 0.61107 0.61398 0.61496
0.575  0.49374 0.49609 0.49995 0.50523 0.51182 0.51956 0.52827 0.53772 0.54765 0.55778 0.56780 0.57738 0.58620 0.59393 0.60028 0.60501 0.60792 0.60891
0.580  0.48744 0.48980 0.49366 0.49895 0.50555 0.51331 0.52204 0.53150 0.54145 0.55160 0.56164 0.57124 0.58007 0.58781 0.59418 0.59891 0.60183 0.60282
0.585  0.48115 0.48350 0.48737 0.49267 0.49929 0.50705 0.51579 0.52527 0.53524 0.54541 0.55546 0.56507 0.57391 0.58167 0.58804 0.59279 0.59571 0.59670
0.590  0.47486 0.47722 0.48109 0.48640 0.49302 0.50080 0.50954 0.51903 0.52902 0.53918 0.54925 0.55888 0.56773 0.57550 0.58188 0.58663 0.58956 0.59054
0.595  0.46857 0.47093 0.47481 0.48012 0.48675 0.49453 0.50328 0.51279 0.52277 0.53296 0.54303 0.55266 0.56153 0.56930 0.57569 0.58044 0.58337 0.58436
0.600  0.46229 0.46465 0.46853 0.47385 0.48047 0.48827 0.49702 0.50653 0.51652 0.52671 0.53679 0.54643 0.55529 0.56307 0.56946 0.57422 0.57715 0.57814
0.605  0.45602 0.45838 0.46226 0.46758 0.47420 0.48199 0.49076 0.50026 0.51026 0.52045 0.53053 0.54017 0.54904 0.55682 0.56321 0.56797 0.57091 0.57189
0.610  0.44975 0.45211 0.45599 0.46130 0.46793 0.47572 0.48448 0.49399 0.50398 0.51417 0.52425 0.53389 0.54276 0.55054 0.55693 0.56169 0.56463 0.56561
0.615  0.44348 0.44584 0.44972 0.45504 0.46166 0.46945 0.47820 0.48770 0.49769 0.50788 0.51796 0.52759 0.53646 0.54424 0.55063 0.55538 0.55832 0.55930
0.620  0.43723 0.43959 0.44346 0.44877 0.45539 0.46317 0.47192 0.48142 0.49139 0.50158 0.51165 0.52128 0.53013 0.53791 0.54429 0.54905 0.55198 0.55296
0.625  0.43098 0.43333 0.43720 0.44251 0.44912 0.45689 0.46563 0.47511 0.48509 0.49526 0.50531 0.51494 0.52379 0.53155 0.53793 0.54268 0.54561 0.54659
0.630  0.42473 0.42709 0.43095 0.43625 0.44285 0.45061 0.45934 0.46881 0.47877 0.48892 0.49897 0.50857 0.51742 0.52517 0.53154 0.53628 0.53921 0.54019
0.635  0.41850 0.42085 0.42471 0.42999 0.43658 0.44433 0.45305 0.46250 0.47243 0.48258 0.49261 0.50220 0.51102 0.51876 0.52513 0.52986 0.53278 0.53376
0.640  0.41227 0.41462 0.41847 0.42374 0.43032 0.43805 0.44674 0.45619 0.46610 0.47622 0.48623 0.49580 0.50461 0.51234 0.51868 0.52341 0.52632 0.52730
0.645  0.40605 0.40839 0.41224 0.41750 0.42406 0.43177 0.44044 0.44986 0.45976 0.46985 0.47983 0.48938 0.49817 0.50588 0.51221 0.51693 0.51983 0.52081
0.650  0.39984 0.40218 0.40601 0.41126 0.41780 0.42549 0.43414 0.44353 0.45340 0.46346 0.47342 0.48295 0.49171 0.49940 0.50572 0.51042 0.51332 0.51429
0.655  0.39365 0.39597 0.39979 0.40502 0.41155 0.41922 0.42784 0.43720 0.44703 0.45707 0.46700 0.47650 0.48523 0.49290 0.49919 0.50388 0.50677 0.50775
0.660  0.38745 0.38977 0.39358 0.39879 0.40529 0.41294 0.42153 0.43086 0.44066 0.45067 0.46056 0.47003 0.47874 0.48637 0.49265 0.49732 0.50020 0.50117
0.665  0.38127 0.38358 0.38738 0.39257 0.39905 0.40666 0.41522 0.42452 0.43428 0.44425 0.45410 0.46353 0.47222 0.47982 0.48608 0.49073 0.49360 0.49457
0.670  0.37510 0.37740 0.38118 0.38635 0.39280 0.40039 0.40891 0.41816 0.42790 0.43782 0.44764 0.45703 0.46567 0.47325 0.47948 0.48412 0.48697 0.48794
0.675  0.36894 0.37123 0.37499 0.38014 0.38657 0.39411 0.40260 0.41181 0.42149 0.43138 0.44116 0.45051 0.45911 0.46665 0.47286 0.47747 0.48032 0.48128
0.680  0.36279 0.36507 0.36881 0.37394 0.38033 0.38785 0.39629 0.40546 0.41510 0.42494 0.43465 0.44396 0.45253 0.46004 0.46621 0.47081 0.47364 0.47459
0.685  0.35666 0.35892 0.36265 0.36775 0.37411 0.38158 0.38998 0.39910 0.40869 0.41847 0.42815 0.43741 0.44593 0.45340 0.45955 0.46411 0.46693 0.46788
0.690  0.35053 0.35278 0.35649 0.36156 0.36788 0.37531 0.38366 0.39273 0.40228 0.41200 0.42163 0.43084 0.43931 0.44674 0.45285 0.45739 0.46020 0.46114
0.695  0.34442 0.34666 0.35034 0.35538 0.36166 0.36905 0.37736 0.38637 0.39585 0.40553 0.41510 0.42425 0.43267 0.44006 0.44613 0.45065 0.45343 0.45437
0.700  0.33831 0.34054 0.34420 0.34920 0.35545 0.36279 0.37105 0.38001 0.38942 0.39904 0.40854 0.41764 0.42601 0.43336 0.43939 0.44388 0.44665 0.44758
0.705  0.33222 0.33443 0.33807 0.34304 0.34925 0.35654 0.36474 0.37364 0.38299 0.39254 0.40199 0.41102 0.41934 0.42663 0.43262 0.43709 0.43984 0.44076
0.710  0.32614 0.32834 0.33195 0.33689 0.34305 0.35029 0.35843 0.36727 0.37656 0.38603 0.39542 0.40439 0.41264 0.41988 0.42584 0.43027 0.43300 0.43392
0.715  0.32008 0.32226 0.32584 0.33074 0.33686 0.34404 0.35212 0.36089 0.37010 0.37952 0.38883 0.39773 0.40594 0.41312 0.41903 0.42343 0.42614 0.42705
0.720  0.31403 0.31619 0.31974 0.32461 0.33067 0.33780 0.34581 0.35451 0.36366 0.37300 0.38223 0.39107 0.39920 0.40634 0.41220 0.41656 0.41925 0.42015
0.725  0.30799 0.31013 0.31365 0.31848 0.32449 0.33156 0.33951 0.34814 0.35721 0.36646 0.37563 0.38439 0.39245 0.39953 0.40534 0.40967 0.41233 0.41323
0.730  0.30196 0.30409 0.30758 0.31236 0.31832 0.32533 0.33321 0.34176 0.35076 0.35993 0.36901 0.37770 0.38569 0.39270 0.39847 0.40275 0.40540 0.40629
0.735  0.29595 0.29806 0.30152 0.30625 0.31216 0.31910 0.32690 0.33538 0.34429 0.35339 0.36237 0.37098 0.37890 0.38586 0.39157 0.39582 0.39844 0.39932
0.740  0.28995 0.29204 0.29546 0.30015 0.30600 0.31288 0.32061 0.32900 0.33782 0.34684 0.35574 0.36426 0.37211 0.37899 0.38465 0.38886 0.39145 0.39232
0.745  0.28397 0.28603 0.28942 0.29406 0.29986 0.30666 0.31431 0.32262 0.33136 0.34026 0.34909 0.35753 0.36530 0.37210 0.37771 0.38187 0.38444 0.38531
0.750  0.27800 0.28004 0.28340 0.28799 0.29372 0.30045 0.30802 0.31624 0.32489 0.33370 0.34243 0.35077 0.35847 0.36521 0.37075 0.37487 0.37741 0.37826
0.755  0.27204 0.27406 0.27738 0.28192 0.28758 0.29424 0.30173 0.30985 0.31841 0.32713 0.33575 0.34401 0.35161 0.35829 0.36376 0.36784 0.37035 0.37120
0.760  0.26610 0.26810 0.27138 0.27587 0.28146 0.28805 0.29544 0.30347 0.31192 0.32055 0.32908 0.33724 0.34475 0.35134 0.35676 0.36079 0.36327 0.36411
0.765  0.26017 0.26215 0.26539 0.26982 0.27535 0.28185 0.28916 0.29710 0.30544 0.31396 0.32239 0.33046 0.33788 0.34438 0.34974 0.35372 0.35617 0.35700
0.770  0.25426 0.25621 0.25941 0.26379 0.26925 0.27566 0.28288 0.29072 0.29896 0.30737 0.31569 0.32365 0.33097 0.33741 0.34269 0.34662 0.34905 0.34986
0.775  0.24836 0.25029 0.25344 0.25776 0.26315 0.26948 0.27661 0.28434 0.29247 0.30077 0.30897 0.31683 0.32407 0.33042 0.33563 0.33951 0.34190 0.34270
0.780  0.24248 0.24438 0.24749 0.25175 0.25707 0.26331 0.27034 0.27795 0.28597 0.29415 0.30226 0.31001 0.31714 0.32340 0.32854 0.33237 0.33473 0.33552
0.785  0.23662 0.23848 0.24155 0.24575 0.25098 0.25714 0.26406 0.27158 0.27948 0.28755 0.29554 0.30317 0.31021 0.31637 0.32144 0.32521 0.32754 0.32832
0.790  0.23077 0.23260 0.23563 0.23976 0.24492 0.25098 0.25780 0.26520 0.27299 0.28093 0.28879 0.29632 0.30324 0.30933 0.31431 0.31803 0.32032 0.32109
0.795  0.22493 0.22674 0.22971 0.23379 0.23886 0.24482 0.25154 0.25883 0.26649 0.27432 0.28205 0.28946 0.29628 0.30226 0.30717 0.31083 0.31309 0.31385
0.800  0.21911 0.22089 0.22382 0.22782 0.23282 0.23868 0.24529 0.25245 0.25999 0.26768 0.27530 0.28259 0.28930 0.29518 0.30002 0.30361 0.30583 0.30658
0.805  0.21331 0.21506 0.21793 0.22187 0.22678 0.23255 0.23904 0.24608 0.25349 0.26105 0.26854 0.27570 0.28229 0.28808 0.29284 0.29637 0.29855 0.29929
0.810  0.20752 0.20924 0.21206 0.21593 0.22075 0.22642 0.23279 0.23971 0.24699 0.25442 0.26176 0.26880 0.27528 0.28097 0.28563 0.28911 0.29125 0.29197
0.815  0.20175 0.20343 0.20620 0.21000 0.21473 0.22030 0.22655 0.23334 0.24049 0.24778 0.25499 0.26190 0.26826 0.27383 0.27842 0.28183 0.28393 0.28464
0.820  0.19599 0.19764 0.20036 0.20408 0.20872 0.21418 0.22031 0.22697 0.23397 0.24112 0.24821 0.25499 0.26122 0.26669 0.27119 0.27453 0.27659 0.27728
0.825  0.19025 0.19187 0.19453 0.19818 0.20273 0.20807 0.21408 0.22060 0.22747 0.23448 0.24142 0.24805 0.25416 0.25953 0.26393 0.26721 0.26923 0.26991
0.830  0.18453 0.18611 0.18872 0.19229 0.19674 0.20197 0.20785 0.21424 0.22097 0.22783 0.23461 0.24112 0.24710 0.25235 0.25666 0.25987 0.26185 0.26251
0.835  0.17882 0.18037 0.18292 0.18641 0.19077 0.19588 0.20163 0.20789 0.21446 0.22117 0.22781 0.23417 0.24002 0.24515 0.24937 0.25251 0.25445 0.25510
0.840  0.17313 0.17464 0.17714 0.18055 0.18480 0.18980 0.19542 0.20153 0.20794 0.21450 0.22100 0.22720 0.23293 0.23794 0.24207 0.24513 0.24702 0.24766
0.845  0.16745 0.16893 0.17137 0.17470 0.17885 0.18373 0.18921 0.19517 0.20144 0.20784 0.21417 0.22024 0.22582 0.23072 0.23474 0.23774 0.23958 0.24020
0.850  0.16180 0.16324 0.16561 0.16885 0.17290 0.17766 0.18301 0.18882 0.19493 0.20117 0.20735 0.21326 0.21870 0.22348 0.22740 0.23032 0.23212 0.23273
0.855  0.15615 0.15756 0.15987 0.16303 0.16697 0.17160 0.17681 0.18247 0.18843 0.19450 0.20051 0.20627 0.21158 0.21622 0.22005 0.22289 0.22464 0.22523
0.860  0.15053 0.15190 0.15414 0.15721 0.16105 0.16555 0.17062 0.17613 0.18191 0.18782 0.19368 0.19927 0.20443 0.20895 0.21267 0.21543 0.21714 0.21771
0.865  0.14492 0.14625 0.14843 0.15142 0.15514 0.15951 0.16444 0.16977 0.17540 0.18114 0.18682 0.19227 0.19727 0.20167 0.20528 0.20797 0.20962 0.21018
0.870  0.13933 0.14062 0.14273 0.14563 0.14924 0.15348 0.15826 0.16344 0.16889 0.17446 0.17997 0.18525 0.19011 0.19437 0.19787 0.20048 0.20208 0.20262
0.875  0.13376 0.13500 0.13705 0.13986 0.14335 0.14746 0.15208 0.15710 0.16239 0.16778 0.17311 0.17823 0.18293 0.18706 0.19045 0.19297 0.19453 0.19505
0.880  0.12820 0.12941 0.13139 0.13410 0.13747 0.14145 0.14591 0.15077 0.15587 0.16108 0.16625 0.17119 0.17574 0.17973 0.18301 0.18545 0.18695 0.18746
0.885  0.12266 0.12383 0.12574 0.12835 0.13161 0.13544 0.13975 0.14443 0.14936 0.15440 0.15937 0.16415 0.16854 0.17239 0.17555 0.17791 0.17936 0.17985
0.890  0.11714 0.11826 0.12010 0.12262 0.12576 0.12945 0.13360 0.13811 0.14286 0.14770 0.15250 0.15710 0.16132 0.16503 0.16808 0.17035 0.17175 0.17222
0.895  0.11163 0.11271 0.11448 0.11690 0.11992 0.12347 0.12746 0.13179 0.13635 0.14101 0.14562 0.15003 0.15410 0.15766 0.16060 0.16277 0.16412 0.16457
0.900  0.10614 0.10718 0.10887 0.11119 0.11409 0.11748 0.12131 0.12547 0.12984 0.13431 0.13873 0.14296 0.14686 0.15028 0.15309 0.15518 0.15647 0.15690
0.905  0.10067 0.10166 0.10328 0.10550 0.10827 0.11152 0.11518 0.11916 0.12334 0.12761 0.13184 0.13589 0.13962 0.14288 0.14557 0.14757 0.14880 0.14922
0.910  0.09522 0.09616 0.09771 0.09982 0.10246 0.10556 0.10905 0.11284 0.11683 0.12091 0.12494 0.12880 0.13236 0.13548 0.13804 0.13995 0.14112 0.14152
0.915  0.08978 0.09068 0.09215 0.09416 0.09667 0.09962 0.10293 0.10654 0.11033 0.11420 0.11804 0.12170 0.12509 0.12805 0.13049 0.13230 0.13342 0.13380
0.920  0.08436 0.08521 0.08660 0.08851 0.09089 0.09368 0.09682 0.10023 0.10382 0.10749 0.11112 0.11461 0.11781 0.12062 0.12293 0.12465 0.12570 0.12606
0.925  0.07896 0.07976 0.08107 0.08287 0.08511 0.08775 0.09071 0.09394 0.09732 0.10079 0.10421 0.10750 0.11052 0.11317 0.11535 0.11697 0.11797 0.11830
0.930  0.07357 0.07433 0.07556 0.07725 0.07936 0.08183 0.08461 0.08764 0.09082 0.09408 0.09730 0.10038 0.10322 0.10571 0.10776 0.10928 0.11022 0.11053
0.935  0.06821 0.06891 0.07006 0.07164 0.07361 0.07592 0.07852 0.08135 0.08433 0.08736 0.09038 0.09325 0.09591 0.09824 0.10015 0.10157 0.10245 0.10274
0.940  0.06286 0.06351 0.06458 0.06605 0.06787 0.07002 0.07244 0.07506 0.07782 0.08065 0.08344 0.08612 0.08859 0.09075 0.09253 0.09385 0.09466 0.09494
0.945  0.05752 0.05812 0.05911 0.06046 0.06215 0.06413 0.06636 0.06878 0.07133 0.07394 0.07651 0.07899 0.08126 0.08325 0.08489 0.08611 0.08686 0.08711
0.950  0.05221 0.05276 0.05366 0.05490 0.05644 0.05825 0.06029 0.06250 0.06484 0.06722 0.06958 0.07184 0.07392 0.07574 0.07724 0.07836 0.07904 0.07928
0.955  0.04691 0.04741 0.04823 0.04935 0.05074 0.05238 0.05423 0.05623 0.05835 0.06050 0.06264 0.06468 0.06657 0.06822 0.06958 0.07059 0.07121 0.07142
0.960  0.04163 0.04207 0.04280 0.04380 0.04505 0.04652 0.04817 0.04997 0.05185 0.05378 0.05569 0.05752 0.05921 0.06069 0.06190 0.06280 0.06336 0.06355
0.965  0.03636 0.03676 0.03740 0.03828 0.03938 0.04067 0.04213 0.04370 0.04536 0.04706 0.04875 0.05036 0.05184 0.05314 0.05421 0.05501 0.05550 0.05566
0.970  0.03112 0.03145 0.03201 0.03277 0.03372 0.03483 0.03608 0.03745 0.03888 0.04034 0.04179 0.04318 0.04446 0.04558 0.04651 0.04719 0.04761 0.04775
0.975  0.02589 0.02617 0.02664 0.02727 0.02807 0.02900 0.03005 0.03119 0.03239 0.03362 0.03484 0.03600 0.03707 0.03802 0.03879 0.03936 0.03972 0.03983
0.980  0.02068 0.02090 0.02128 0.02179 0.02243 0.02318 0.02403 0.02494 0.02591 0.02690 0.02788 0.02881 0.02968 0.03043 0.03106 0.03152 0.03180 0.03190
0.985  0.01548 0.01565 0.01594 0.01632 0.01680 0.01737 0.01801 0.01870 0.01943 0.02017 0.02091 0.02162 0.02227 0.02284 0.02331 0.02366 0.02388 0.02395
0.990  0.01030 0.01042 0.01061 0.01087 0.01119 0.01157 0.01200 0.01246 0.01295 0.01345 0.01395 0.01442 0.01486 0.01524 0.01555 0.01579 0.01593 0.01598
0.995  0.00514 0.00520 0.00530 0.00543 0.00559 0.00578 0.00599 0.00623 0.00647 0.00673 0.00698 0.00721 0.00743 0.00763 0.00778 0.00790 0.00797 0.00800
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e000.dat <==
# alpha = +0.25 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99982 0.99982 0.99982 0.99983 0.99983 0.99983 0.99984 0.99985 0.99985 0.99986 0.99986 0.99987 0.99988 0.99988 0.99989 0.99989 0.99989 0.99989
0.015  0.99960 0.99960 0.99960 0.99961 0.99962 0.99963 0.99964 0.99965 0.99967 0.99968 0.99969 0.99971 0.99972 0.99973 0.99974 0.99975 0.99976 0.99976
0.020  0.99928 0.99929 0.99930 0.99931 0.99932 0.99934 0.99936 0.99938 0.99940 0.99943 0.99946 0.99948 0.99950 0.99953 0.99954 0.99956 0.99957 0.99958
0.025  0.99888 0.99889 0.99890 0.99892 0.99894 0.99897 0.99900 0.99903 0.99907 0.99911 0.99915 0.99919 0.99923 0.99926 0.99929 0.99931 0.99932 0.99934
0.030  0.99839 0.99840 0.99842 0.99844 0.99848 0.99851 0.99856 0.99861 0.99866 0.99872 0.99877 0.99883 0.99888 0.99893 0.99897 0.99900 0.99902 0.99904
0.035  0.99781 0.99782 0.99785 0.99788 0.99793 0.99798 0.99804 0.99811 0.99818 0.99825 0.99833 0.99841 0.99848 0.99855 0.99860 0.99864 0.99867 0.99870
0.040  0.99714 0.99716 0.99719 0.99724 0.99730 0.99736 0.99744 0.99753 0.99762 0.99772 0.99782 0.99792 0.99802 0.99811 0.99818 0.99823 0.99826 0.99818
0.045  0.99639 0.99641 0.99645 0.99651 0.99658 0.99667 0.99676 0.99687 0.99700 0.99712 0.99725 0.99737 0.99749 0.99760 0.99769 0.99776 0.99780 0.99773
0.050  0.99554 0.99557 0.99562 0.99569 0.99578 0.99589 0.99601 0.99614 0.99629 0.99645 0.99661 0.99676 0.99691 0.99704 0.99715 0.99724 0.99729 0.99723
0.055  0.99461 0.99465 0.99471 0.99479 0.99490 0.99503 0.99517 0.99534 0.99552 0.99570 0.99590 0.99608 0.99626 0.99642 0.99656 0.99666 0.99672 0.99668
0.060  0.99359 0.99364 0.99371 0.99381 0.99394 0.99409 0.99426 0.99446 0.99467 0.99489 0.99512 0.99534 0.99555 0.99575 0.99591 0.99603 0.99610 0.99608
0.065  0.99249 0.99254 0.99263 0.99274 0.99289 0.99307 0.99327 0.99350 0.99375 0.99401 0.99428 0.99454 0.99479 0.99501 0.99520 0.99534 0.99543 0.99542
0.070  0.99130 0.99136 0.99146 0.99160 0.99177 0.99197 0.99221 0.99248 0.99276 0.99306 0.99337 0.99367 0.99396 0.99422 0.99444 0.99460 0.99470 0.99471
0.075  0.99003 0.99010 0.99021 0.99036 0.99056 0.99080 0.99107 0.99137 0.99170 0.99204 0.99240 0.99275 0.99307 0.99337 0.99362 0.99381 0.99393 0.99395
0.080  0.98867 0.98875 0.98888 0.98905 0.98928 0.98954 0.98985 0.99020 0.99057 0.99096 0.99136 0.99176 0.99212 0.99246 0.99275 0.99296 0.99310 0.99313
0.085  0.98723 0.98732 0.98746 0.98766 0.98791 0.98821 0.98856 0.98895 0.98937 0.98980 0.99026 0.99071 0.99111 0.99150 0.99182 0.99206 0.99221 0.99227
0.090  0.98571 0.98581 0.98597 0.98619 0.98647 0.98681 0.98719 0.98763 0.98810 0.98858 0.98909 0.98959 0.99006 0.99048 0.99084 0.99111 0.99128 0.99135
0.095  0.98411 0.98421 0.98439 0.98464 0.98495 0.98533 0.98576 0.98624 0.98676 0.98730 0.98787 0.98842 0.98894 0.98940 0.98980 0.99010 0.99029 0.99027
0.100  0.98242 0.98254 0.98274 0.98301 0.98335 0.98377 0.98425 0.98478 0.98536 0.98595 0.98657 0.98719 0.98776 0.98827 0.98871 0.98904 0.98925 0.98926
0.105  0.98066 0.98079 0.98100 0.98130 0.98168 0.98214 0.98267 0.98325 0.98388 0.98454 0.98521 0.98589 0.98652 0.98709 0.98757 0.98793 0.98816 0.98819
0.110  0.97881 0.97896 0.97919 0.97952 0.97993 0.98044 0.98101 0.98164 0.98234 0.98306 0.98380 0.98454 0.98523 0.98585 0.98637 0.98677 0.98702 0.98708
0.115  0.97689 0.97705 0.97730 0.97766 0.97811 0.97866 0.97929 0.97997 0.98074 0.98153 0.98233 0.98312 0.98388 0.98456 0.98513 0.98556 0.98583 0.98591
0.120  0.97489 0.97506 0.97534 0.97573 0.97622 0.97681 0.97749 0.97824 0.97906 0.97992 0.98079 0.98165 0.98247 0.98321 0.98383 0.98430 0.98459 0.98470
0.125  0.97282 0.97300 0.97330 0.97373 0.97425 0.97489 0.97563 0.97644 0.97732 0.97826 0.97919 0.98013 0.98100 0.98181 0.98248 0.98298 0.98330 0.98332
0.130  0.97067 0.97087 0.97119 0.97165 0.97221 0.97291 0.97370 0.97457 0.97552 0.97652 0.97754 0.97854 0.97949 0.98035 0.98108 0.98162 0.98196 0.98201
0.135  0.96845 0.96866 0.96901 0.96950 0.97011 0.97085 0.97170 0.97264 0.97366 0.97473 0.97582 0.97691 0.97792 0.97884 0.97962 0.98020 0.98057 0.98065
0.140  0.96615 0.96638 0.96675 0.96728 0.96793 0.96872 0.96964 0.97064 0.97174 0.97288 0.97404 0.97521 0.97630 0.97728 0.97811 0.97874 0.97913 0.97925
0.145  0.96379 0.96403 0.96443 0.96499 0.96568 0.96653 0.96751 0.96858 0.96975 0.97098 0.97222 0.97345 0.97462 0.97567 0.97655 0.97722 0.97765 0.97779
0.150  0.96135 0.96161 0.96203 0.96263 0.96337 0.96427 0.96531 0.96646 0.96771 0.96901 0.97034 0.97164 0.97289 0.97401 0.97495 0.97567 0.97611 0.97617
0.155  0.95884 0.95912 0.95957 0.96020 0.96100 0.96195 0.96305 0.96427 0.96560 0.96699 0.96840 0.96979 0.97110 0.97229 0.97331 0.97406 0.97453 0.97463
0.160  0.95627 0.95656 0.95704 0.95771 0.95855 0.95957 0.96073 0.96202 0.96344 0.96491 0.96641 0.96789 0.96928 0.97053 0.97160 0.97240 0.97290 0.97303
0.165  0.95363 0.95394 0.95444 0.95516 0.95605 0.95712 0.95835 0.95972 0.96120 0.96277 0.96436 0.96592 0.96740 0.96873 0.96984 0.97069 0.97122 0.97139
0.170  0.95092 0.95125 0.95178 0.95253 0.95348 0.95461 0.95592 0.95736 0.95892 0.96056 0.96224 0.96391 0.96547 0.96687 0.96805 0.96894 0.96951 0.96971
0.175  0.94815 0.94850 0.94906 0.94985 0.95084 0.95204 0.95342 0.95494 0.95659 0.95832 0.96008 0.96182 0.96347 0.96496 0.96621 0.96714 0.96774 0.96786
0.180  0.94532 0.94568 0.94627 0.94711 0.94815 0.94941 0.95086 0.95246 0.95420 0.95603 0.95788 0.95971 0.96143 0.96299 0.96431 0.96531 0.96593 0.96609
0.185  0.94242 0.94280 0.94342 0.94430 0.94540 0.94673 0.94825 0.94993 0.95176 0.95368 0.95563 0.95754 0.95936 0.96099 0.96236 0.96342 0.96407 0.96427
0.190  0.93946 0.93986 0.94051 0.94143 0.94259 0.94398 0.94558 0.94734 0.94926 0.95127 0.95332 0.95533 0.95723 0.95894 0.96039 0.96148 0.96216 0.96240
0.195  0.93645 0.93686 0.93755 0.93851 0.93971 0.94117 0.94285 0.94470 0.94671 0.94881 0.95095 0.95306 0.95506 0.95685 0.95836 0.95950 0.96022 0.96038
0.200  0.93337 0.93381 0.93453 0.93553 0.93679 0.93831 0.94006 0.94200 0.94409 0.94629 0.94853 0.95073 0.95281 0.95471 0.95629 0.95748 0.95823 0.95843
0.205  0.93024 0.93070 0.93145 0.93249 0.93381 0.93540 0.93723 0.93926 0.94144 0.94374 0.94608 0.94838 0.95055 0.95251 0.95415 0.95541 0.95620 0.95644
0.210  0.92705 0.92753 0.92831 0.92940 0.93078 0.93244 0.93435 0.93646 0.93874 0.94114 0.94358 0.94598 0.94825 0.95029 0.95200 0.95330 0.95411 0.95440
0.215  0.92381 0.92431 0.92512 0.92626 0.92770 0.92943 0.93142 0.93362 0.93600 0.93849 0.94103 0.94353 0.94589 0.94802 0.94980 0.95115 0.95200 0.95221
0.220  0.92051 0.92103 0.92188 0.92307 0.92456 0.92636 0.92843 0.93073 0.93320 0.93579 0.93841 0.94101 0.94346 0.94568 0.94756 0.94896 0.94984 0.95010
0.225  0.91716 0.91770 0.91859 0.91982 0.92138 0.92325 0.92540 0.92779 0.93034 0.93302 0.93577 0.93848 0.94102 0.94331 0.94525 0.94671 0.94764 0.94794
0.230  0.91376 0.91432 0.91524 0.91653 0.91814 0.92009 0.92232 0.92477 0.92745 0.93025 0.93310 0.93590 0.93854 0.94092 0.94292 0.94443 0.94539 0.94574
0.235  0.91032 0.91090 0.91185 0.91318 0.91486 0.91688 0.91917 0.92174 0.92451 0.92742 0.93037 0.93328 0.93602 0.93849 0.94056 0.94213 0.94311 0.94338
0.240  0.90682 0.90742 0.90841 0.90979 0.91153 0.91360 0.91600 0.91866 0.92154 0.92455 0.92760 0.93057 0.93341 0.93597 0.93813 0.93977 0.94079 0.94110
0.245  0.90327 0.90390 0.90492 0.90635 0.90815 0.91030 0.91278 0.91554 0.91852 0.92162 0.92475 0.92787 0.93080 0.93345 0.93567 0.93736 0.93841 0.93878
0.250  0.89968 0.90033 0.90139 0.90287 0.90472 0.90695 0.90953 0.91238 0.91545 0.91863 0.92191 0.92513 0.92816 0.93090 0.93319 0.93492 0.93601 0.93631
0.255  0.89605 0.89672 0.89781 0.89933 0.90125 0.90357 0.90622 0.90917 0.91231 0.91564 0.91902 0.92234 0.92548 0.92829 0.93066 0.93246 0.93358 0.93392
0.260  0.89237 0.89306 0.89419 0.89576 0.89775 0.90014 0.90288 0.90588 0.90917 0.91260 0.91609 0.91946 0.92271 0.92561 0.92806 0.92992 0.93109 0.93148
0.265  0.88865 0.88936 0.89052 0.89215 0.89420 0.89667 0.89949 0.90260 0.90599 0.90952 0.91307 0.91661 0.91995 0.92294 0.92546 0.92737 0.92857 0.92889
0.270  0.88489 0.88562 0.88681 0.88849 0.89061 0.89315 0.89604 0.89927 0.90276 0.90636 0.91007 0.91372 0.91715 0.92024 0.92282 0.92479 0.92602 0.92638
0.275  0.88108 0.88184 0.88307 0.88480 0.88699 0.88960 0.89257 0.89591 0.89949 0.90321 0.90703 0.91078 0.91425 0.91744 0.92011 0.92216 0.92343 0.92384
0.280  0.87724 0.87802 0.87929 0.88107 0.88332 0.88598 0.88908 0.89250 0.89615 0.90002 0.90394 0.90775 0.91138 0.91466 0.91740 0.91948 0.92079 0.92125
0.285  0.87336 0.87416 0.87547 0.87730 0.87962 0.88236 0.88554 0.88904 0.89282 0.89680 0.90077 0.90474 0.90848 0.91184 0.91466 0.91679 0.91812 0.91852
0.290  0.86944 0.87026 0.87161 0.87350 0.87587 0.87869 0.88197 0.88554 0.88945 0.89347 0.89763 0.90170 0.90553 0.90895 0.91185 0.91405 0.91543 0.91587
0.295  0.86549 0.86633 0.86772 0.86966 0.87208 0.87500 0.87835 0.88204 0.88605 0.89018 0.89445 0.89860 0.90250 0.90604 0.90901 0.91127 0.91268 0.91317
0.300  0.86150 0.86236 0.86379 0.86578 0.86827 0.87127 0.87467 0.87849 0.88255 0.88685 0.89122 0.89544 0.89949 0.90312 0.90616 0.90847 0.90991 0.91034
0.305  0.85748 0.85837 0.85983 0.86187 0.86443 0.86750 0.87100 0.87492 0.87908 0.88349 0.88791 0.89230 0.89644 0.90015 0.90326 0.90563 0.90710 0.90758
0.310  0.85343 0.85433 0.85584 0.85790 0.86055 0.86369 0.86729 0.87128 0.87558 0.88004 0.88462 0.88912 0.89329 0.89711 0.90030 0.90272 0.90425 0.90478
0.315  0.84934 0.85027 0.85181 0.85393 0.85664 0.85983 0.86355 0.86761 0.87204 0.87661 0.88131 0.88584 0.89018 0.89408 0.89735 0.89983 0.90138 0.90184
0.320  0.84522 0.84618 0.84776 0.84993 0.85271 0.85597 0.85978 0.86394 0.86846 0.87315 0.87789 0.88260 0.88704 0.89102 0.89436 0.89689 0.89846 0.89898
0.325  0.84107 0.84205 0.84367 0.84590 0.84874 0.85209 0.85594 0.86024 0.86481 0.86967 0.87450 0.87933 0.88379 0.88787 0.89130 0.89388 0.89551 0.89608
0.330  0.83690 0.83790 0.83955 0.84183 0.84472 0.84817 0.85210 0.85651 0.86119 0.86607 0.87110 0.87594 0.88059 0.88476 0.88825 0.89088 0.89254 0.89304
0.335  0.83269 0.83372 0.83540 0.83774 0.84068 0.84422 0.84824 0.85268 0.85754 0.86253 0.86765 0.87261 0.87735 0.88160 0.88515 0.88785 0.88953 0.89008
0.340  0.82846 0.82951 0.83122 0.83363 0.83663 0.84024 0.84435 0.84889 0.85385 0.85895 0.86410 0.86925 0.87406 0.87834 0.88198 0.88475 0.88647 0.88708
0.345  0.82421 0.82528 0.82703 0.82948 0.83255 0.83619 0.84044 0.84508 0.85007 0.85535 0.86062 0.86585 0.87070 0.87513 0.87885 0.88165 0.88341 0.88395
0.350  0.81992 0.82102 0.82280 0.82531 0.82844 0.83217 0.83650 0.84124 0.84633 0.85163 0.85709 0.86234 0.86738 0.87189 0.87566 0.87851 0.88030 0.88089
0.355  0.81562 0.81674 0.81856 0.82111 0.82432 0.82812 0.83248 0.83737 0.84257 0.84797 0.85351 0.85890 0.86402 0.86855 0.87240 0.87533 0.87715 0.87768
0.360  0.81129 0.81243 0.81429 0.81686 0.82016 0.82404 0.82849 0.83341 0.83877 0.84429 0.84987 0.85542 0.86056 0.86525 0.86917 0.87214 0.87400 0.87457
0.365  0.80694 0.80810 0.81000 0.81262 0.81598 0.81995 0.82448 0.82949 0.83488 0.84057 0.84627 0.85182 0.85715 0.86191 0.86589 0.86890 0.87079 0.87142
0.370  0.80256 0.80374 0.80568 0.80836 0.81174 0.81582 0.82045 0.82555 0.83104 0.83675 0.84263 0.84830 0.85370 0.85847 0.86255 0.86562 0.86755 0.86812
0.375  0.79816 0.79937 0.80134 0.80407 0.80752 0.81162 0.81638 0.82159 0.82717 0.83300 0.83887 0.84474 0.85015 0.85509 0.85922 0.86235 0.86430 0.86491
0.380  0.79375 0.79497 0.79699 0.79977 0.80327 0.80745 0.81223 0.81756 0.82328 0.82921 0.83519 0.84105 0.84665 0.85167 0.85583 0.85901 0.86100 0.86167
0.385  0.78931 0.79054 0.79261 0.79544 0.79901 0.80326 0.80813 0.81351 0.81928 0.82538 0.83149 0.83744 0.84313 0.84814 0.85242 0.85565 0.85768 0.85829
0.390  0.78485 0.78611 0.78821 0.79109 0.79472 0.79905 0.80401 0.80948 0.81535 0.82147 0.82765 0.83381 0.83949 0.84467 0.84901 0.85229 0.85434 0.85499
0.395  0.78038 0.78166 0.78377 0.78672 0.79042 0.79482 0.79986 0.80542 0.81139 0.81761 0.82390 0.83004 0.83592 0.84117 0.84550 0.84884 0.85094 0.85166
0.400  0.77589 0.77719 0.77933 0.78230 0.78609 0.79057 0.79569 0.80134 0.80741 0.81373 0.82012 0.82636 0.83232 0.83757 0.84204 0.84542 0.84754 0.84819
0.405  0.77138 0.77270 0.77488 0.77789 0.78170 0.78624 0.79143 0.79716 0.80331 0.80973 0.81630 0.82265 0.82859 0.83402 0.83854 0.84197 0.84411 0.84480
0.410  0.76685 0.76820 0.77041 0.77347 0.77734 0.78195 0.78722 0.79305 0.79930 0.80581 0.81238 0.81888 0.82494 0.83043 0.83495 0.83844 0.84063 0.84138
0.415  0.76231 0.76368 0.76592 0.76904 0.77297 0.77765 0.78300 0.78892 0.79526 0.80186 0.80853 0.81504 0.82127 0.82674 0.83141 0.83494 0.83714 0.83783
0.420  0.75775 0.75914 0.76142 0.76458 0.76857 0.77333 0.77876 0.78476 0.79119 0.79788 0.80466 0.81126 0.81746 0.82311 0.82783 0.83140 0.83362 0.83435
0.425  0.75318 0.75459 0.75690 0.76011 0.76416 0.76898 0.77449 0.78049 0.78701 0.79379 0.80065 0.80744 0.81374 0.81944 0.82415 0.82779 0.83006 0.83085
0.430  0.74859 0.75002 0.75237 0.75563 0.75973 0.76455 0.77014 0.77630 0.78292 0.78979 0.79673 0.80352 0.80999 0.81569 0.82054 0.82420 0.82649 0.82721
0.435  0.74399 0.74544 0.74782 0.75113 0.75523 0.76018 0.76584 0.77209 0.77880 0.78577 0.79280 0.79967 0.80611 0.81198 0.81688 0.82058 0.82288 0.82365
0.440  0.73938 0.74085 0.74326 0.74659 0.75078 0.75580 0.76154 0.76787 0.77462 0.78160 0.78872 0.79579 0.80231 0.80814 0.81312 0.81688 0.81924 0.81996
0.445  0.73475 0.73624 0.73868 0.74203 0.74631 0.75139 0.75721 0.76352 0.77039 0.77754 0.78475 0.79178 0.79849 0.80439 0.80942 0.81322 0.81559 0.81635
0.450  0.73011 0.73162 0.73406 0.73749 0.74182 0.74697 0.75277 0.75926 0.76622 0.77345 0.78075 0.78786 0.79454 0.80062 0.80568 0.80949 0.81187 0.81270
0.455  0.72546 0.72698 0.72946 0.73294 0.73732 0.74253 0.74841 0.75498 0.76203 0.76933 0.77659 0.78392 0.79068 0.79671 0.80186 0.80574 0.80818 0.80893
0.460  0.72079 0.72233 0.72485 0.72837 0.73281 0.73801 0.74404 0.75069 0.75770 0.76510 0.77256 0.77984 0.78678 0.79288 0.79808 0.80200 0.80444 0.80523
0.465  0.71612 0.71766 0.72023 0.72379 0.72827 0.73355 0.73965 0.74627 0.75347 0.76095 0.76850 0.77586 0.78275 0.78903 0.79417 0.79816 0.80064 0.80151
0.470  0.71143 0.71299 0.71559 0.71920 0.72367 0.72908 0.73524 0.74195 0.74923 0.75679 0.76440 0.77185 0.77883 0.78504 0.79036 0.79436 0.79687 0.79765
0.475  0.70674 0.70832 0.71095 0.71459 0.71913 0.72459 0.73073 0.73761 0.74496 0.75248 0.76018 0.76770 0.77485 0.78115 0.78650 0.79053 0.79305 0.79388
0.480  0.70203 0.70363 0.70629 0.70992 0.71456 0.72009 0.72630 0.73325 0.74056 0.74829 0.75607 0.76366 0.77076 0.77723 0.78253 0.78662 0.78918 0.78996
0.485  0.69731 0.69893 0.70162 0.70529 0.70999 0.71548 0.72186 0.72876 0.73627 0.74407 0.75193 0.75958 0.76676 0.77316 0.77862 0.78275 0.78532 0.78614
0.490  0.69258 0.69422 0.69694 0.70066 0.70540 0.71096 0.71739 0.72438 0.73197 0.73970 0.74763 0.75536 0.76269 0.76920 0.77470 0.77883 0.78142 0.78228
0.495  0.68785 0.68951 0.69225 0.69601 0.70079 0.70642 0.71281 0.71998 0.72762 0.73546 0.74346 0.75126 0.75856 0.76521 0.77065 0.77485 0.77747 0.77829
0.500  0.68310 0.68478 0.68751 0.69135 0.69612 0.70187 0.70833 0.71556 0.72317 0.73119 0.73926 0.74713 0.75450 0.76107 0.76667 0.77090 0.77353 0.77438
0.505  0.67834 0.68004 0.68280 0.68668 0.69150 0.69730 0.70383 0.71101 0.71881 0.72689 0.73490 0.74284 0.75027 0.75703 0.76266 0.76690 0.76954 0.77044
0.510  0.67358 0.67530 0.67809 0.68200 0.68687 0.69263 0.69932 0.70656 0.71443 0.72245 0.73067 0.73867 0.74616 0.75296 0.75854 0.76284 0.76553 0.76637
0.515  0.66881 0.67054 0.67336 0.67730 0.68223 0.68805 0.69478 0.70211 0.70990 0.71814 0.72641 0.73448 0.74203 0.74875 0.75449 0.75881 0.76151 0.76238
0.520  0.66403 0.66578 0.66863 0.67255 0.67757 0.68345 0.69015 0.69763 0.70550 0.71380 0.72200 0.73012 0.73772 0.74465 0.75040 0.75468 0.75742 0.75836
0.525  0.65924 0.66101 0.66388 0.66784 0.67290 0.67884 0.68560 0.69301 0.70108 0.70929 0.71771 0.72589 0.73356 0.74049 0.74621 0.75060 0.75334 0.75421
0.530  0.65445 0.65623 0.65913 0.66313 0.66815 0.67422 0.68103 0.68851 0.69664 0.70492 0.71340 0.72164 0.72936 0.73623 0.74209 0.74650 0.74924 0.75014
0.535  0.64965 0.65143 0.65437 0.65840 0.66347 0.66948 0.67646 0.68400 0.69205 0.70053 0.70891 0.71722 0.72499 0.73205 0.73783 0.74229 0.74508 0.74593
0.540  0.64484 0.64662 0.64960 0.65367 0.65878 0.66484 0.67175 0.67947 0.68758 0.69597 0.70457 0.71293 0.72074 0.72772 0.73365 0.73813 0.74092 0.74181
0.545  0.64002 0.64181 0.64481 0.64892 0.65408 0.66019 0.66715 0.67479 0.68310 0.69155 0.70020 0.70861 0.71648 0.72349 0.72945 0.73393 0.73673 0.73766
0.550  0.63519 0.63700 0.63998 0.64416 0.64936 0.65552 0.66254 0.67023 0.67845 0.68712 0.69565 0.70412 0.71203 0.71924 0.72512 0.72966 0.73249 0.73337
0.555  0.63036 0.63219 0.63519 0.63933 0.64461 0.65084 0.65791 0.66566 0.67393 0.68265 0.69125 0.69977 0.70773 0.71482 0.72087 0.72542 0.72825 0.72917
0.560  0.62552 0.62736 0.63038 0.63456 0.63981 0.64605 0.65320 0.66108 0.66941 0.67802 0.68684 0.69540 0.70340 0.71052 0.71659 0.72114 0.72398 0.72493
0.565  0.62068 0.62253 0.62557 0.62978 0.63507 0.64135 0.64850 0.65634 0.66486 0.67353 0.68238 0.69084 0.69889 0.70620 0.71217 0.71679 0.71967 0.72057
0.570  0.61582 0.61769 0.62075 0.62499 0.63032 0.63664 0.64383 0.65173 0.66015 0.66902 0.67776 0.68642 0.69451 0.70172 0.70785 0.71247 0.71534 0.71628
0.575  0.61096 0.61284 0.61593 0.62019 0.62556 0.63192 0.63916 0.64711 0.65557 0.66432 0.67329 0.68198 0.69010 0.69734 0.70349 0.70810 0.71097 0.71196
0.580  0.60609 0.60798 0.61109 0.61538 0.62078 0.62718 0.63446 0.64246 0.65098 0.65978 0.66878 0.67736 0.68553 0.69294 0.69900 0.70367 0.70659 0.70751
0.585  0.60121 0.60312 0.60624 0.61056 0.61590 0.62232 0.62963 0.63766 0.64626 0.65522 0.66409 0.67288 0.68108 0.68839 0.69460 0.69927 0.70218 0.70314
0.590  0.59633 0.59824 0.60139 0.60566 0.61111 0.61757 0.62492 0.63299 0.64158 0.65047 0.65955 0.66838 0.67661 0.68394 0.69016 0.69476 0.69772 0.69873
0.595  0.59144 0.59336 0.59647 0.60083 0.60630 0.61281 0.62019 0.62831 0.63694 0.64587 0.65499 0.66368 0.67195 0.67946 0.68559 0.69031 0.69326 0.69420
0.600  0.58654 0.58847 0.59160 0.59598 0.60149 0.60803 0.61545 0.62360 0.63228 0.64125 0.65024 0.65914 0.66743 0.67482 0.68110 0.68583 0.68877 0.68974
0.605  0.58163 0.58354 0.58673 0.59113 0.59667 0.60322 0.61056 0.61874 0.62744 0.63661 0.64564 0.65456 0.66289 0.67029 0.67658 0.68124 0.68421 0.68514
0.610  0.57672 0.57864 0.58184 0.58626 0.59182 0.59831 0.60579 0.61401 0.62275 0.63178 0.64102 0.64980 0.65816 0.66574 0.67194 0.67670 0.67968 0.68063
0.615  0.57179 0.57372 0.57694 0.58139 0.58688 0.59350 0.60101 0.60926 0.61804 0.62711 0.63619 0.64518 0.65357 0.66102 0.66736 0.67213 0.67509 0.67607
0.620  0.56686 0.56880 0.57204 0.57650 0.58202 0.58867 0.59622 0.60448 0.61329 0.62241 0.63153 0.64054 0.64894 0.65642 0.66274 0.66745 0.67045 0.67139
0.625  0.56192 0.56387 0.56712 0.57153 0.57715 0.58383 0.59126 0.59956 0.60840 0.61752 0.62684 0.63571 0.64413 0.65178 0.65803 0.66283 0.66582 0.66678
0.630  0.55697 0.55893 0.56220 0.56662 0.57227 0.57889 0.58644 0.59477 0.60364 0.61279 0.62195 0.63102 0.63946 0.64698 0.65337 0.65816 0.66115 0.66214
0.635  0.55201 0.55399 0.55726 0.56171 0.56738 0.57398 0.58160 0.58996 0.59886 0.60803 0.61723 0.62631 0.63477 0.64230 0.64863 0.65340 0.65641 0.65737
0.640  0.54703 0.54903 0.55225 0.55678 0.56239 0.56910 0.57674 0.58497 0.59388 0.60308 0.61247 0.62139 0.62988 0.63757 0.64385 0.64868 0.65169 0.65266
0.645  0.54206 0.54406 0.54730 0.55184 0.55745 0.56421 0.57173 0.58013 0.58906 0.59828 0.60751 0.61663 0.62513 0.63269 0.63911 0.64392 0.64692 0.64792
0.650  0.53707 0.53908 0.54233 0.54689 0.55252 0.55929 0.56685 0.57527 0.58422 0.59346 0.60271 0.61184 0.62035 0.62791 0.63421 0.63906 0.64209 0.64305
0.655  0.53208 0.53409 0.53736 0.54191 0.54757 0.55424 0.56195 0.57039 0.57935 0.58861 0.59788 0.60685 0.61537 0.62310 0.62941 0.63425 0.63727 0.63825
0.660  0.52708 0.52909 0.53237 0.53687 0.54261 0.54930 0.55703 0.56532 0.57430 0.58357 0.59301 0.60201 0.61055 0.61813 0.62456 0.62940 0.63240 0.63341
0.665  0.52206 0.52408 0.52737 0.53188 0.53764 0.54435 0.55207 0.56041 0.56940 0.57868 0.58797 0.59714 0.60568 0.61326 0.61958 0.62444 0.62747 0.62844
0.670  0.51703 0.51904 0.52236 0.52688 0.53255 0.53938 0.54699 0.55547 0.56448 0.57377 0.58306 0.59206 0.60061 0.60835 0.61468 0.61953 0.62255 0.62353
0.675  0.51200 0.51399 0.51733 0.52187 0.52755 0.53439 0.54201 0.55051 0.55935 0.56865 0.57814 0.58714 0.59569 0.60328 0.60974 0.61457 0.61758 0.61859
0.680  0.50695 0.50894 0.51228 0.51684 0.52254 0.52926 0.53702 0.54536 0.55439 0.56369 0.57300 0.58218 0.59073 0.59833 0.60464 0.60951 0.61255 0.61351
0.685  0.50189 0.50389 0.50717 0.51179 0.51750 0.52424 0.53201 0.54036 0.54940 0.55871 0.56802 0.57712 0.58558 0.59332 0.59964 0.60449 0.60751 0.60849
0.690  0.49681 0.49882 0.50211 0.50665 0.51245 0.51920 0.52683 0.53534 0.54438 0.55351 0.56300 0.57201 0.58056 0.58815 0.59460 0.59943 0.60244 0.60334
0.695  0.49172 0.49373 0.49703 0.50157 0.50730 0.51414 0.52178 0.53029 0.53916 0.54847 0.55777 0.56696 0.57551 0.58309 0.58940 0.59426 0.59729 0.59825
0.700  0.48662 0.48863 0.49194 0.49649 0.50219 0.50905 0.51671 0.52506 0.53410 0.54341 0.55271 0.56187 0.57025 0.57798 0.58428 0.58912 0.59213 0.59312
0.705  0.48150 0.48352 0.48683 0.49138 0.49709 0.50383 0.51161 0.51997 0.52901 0.53831 0.54761 0.55659 0.56513 0.57271 0.57913 0.58395 0.58695 0.58785
0.710  0.47637 0.47839 0.48170 0.48626 0.49197 0.49871 0.50635 0.51486 0.52371 0.53300 0.54229 0.55145 0.55998 0.56753 0.57382 0.57866 0.58168 0.58264
0.715  0.47123 0.47324 0.47656 0.48111 0.48683 0.49358 0.50121 0.50970 0.51856 0.52785 0.53713 0.54627 0.55461 0.56231 0.56859 0.57341 0.57640 0.57739
0.720  0.46606 0.46808 0.47139 0.47595 0.48167 0.48841 0.49605 0.50438 0.51339 0.52267 0.53193 0.54088 0.54939 0.55692 0.56332 0.56811 0.57109 0.57200
0.725  0.46088 0.46290 0.46619 0.47068 0.47637 0.48309 0.49086 0.49919 0.50818 0.51726 0.52667 0.53564 0.54412 0.55164 0.55788 0.56270 0.56570 0.56666
0.730  0.45568 0.45769 0.46094 0.46548 0.47117 0.47789 0.48549 0.49397 0.50277 0.51202 0.52125 0.53035 0.53863 0.54630 0.55253 0.55732 0.56029 0.56127
0.735  0.45046 0.45243 0.45572 0.46026 0.46595 0.47266 0.48025 0.48866 0.49751 0.50674 0.51595 0.52484 0.53329 0.54078 0.54713 0.55189 0.55484 0.55574
0.740  0.44523 0.44720 0.45048 0.45501 0.46070 0.46740 0.47499 0.48327 0.49221 0.50140 0.51061 0.51948 0.52791 0.53536 0.54166 0.54634 0.54932 0.55027
0.745  0.43997 0.44194 0.44522 0.44975 0.45542 0.46211 0.46969 0.47796 0.48671 0.49589 0.50504 0.51408 0.52230 0.52990 0.53607 0.54082 0.54377 0.54474
0.750  0.43469 0.43666 0.43994 0.44446 0.45000 0.45667 0.46421 0.47262 0.48135 0.49050 0.49964 0.50846 0.51683 0.52425 0.53054 0.53526 0.53818 0.53907
0.755  0.42939 0.43135 0.43463 0.43911 0.44468 0.45133 0.45885 0.46707 0.47595 0.48507 0.49418 0.50297 0.51131 0.51869 0.52494 0.52955 0.53250 0.53344
0.760  0.42406 0.42602 0.42930 0.43371 0.43933 0.44596 0.45347 0.46166 0.47051 0.47942 0.48849 0.49744 0.50572 0.51309 0.51919 0.52388 0.52681 0.52777
0.765  0.41870 0.42067 0.42393 0.42834 0.43394 0.44057 0.44805 0.45622 0.46486 0.47392 0.48296 0.49168 0.49996 0.50729 0.51351 0.51817 0.52106 0.52193
0.770  0.41332 0.41529 0.41848 0.42294 0.42853 0.43512 0.44256 0.45073 0.45934 0.46837 0.47737 0.48605 0.49429 0.50159 0.50776 0.51231 0.51522 0.51615
0.775  0.40792 0.40988 0.41306 0.41751 0.42307 0.42953 0.43695 0.44504 0.45379 0.46259 0.47155 0.48038 0.48857 0.49583 0.50185 0.50647 0.50935 0.51030
0.780  0.40248 0.40445 0.40761 0.41205 0.41749 0.42403 0.43142 0.43948 0.44817 0.45696 0.46587 0.47464 0.48264 0.48987 0.49599 0.50058 0.50344 0.50430
0.785  0.39702 0.39898 0.40214 0.40655 0.41197 0.41849 0.42585 0.43388 0.44237 0.45127 0.46015 0.46870 0.47681 0.48400 0.49007 0.49455 0.49741 0.49833
0.790  0.39153 0.39348 0.39663 0.40093 0.40642 0.41291 0.42023 0.42823 0.43668 0.44554 0.45436 0.46287 0.47093 0.47806 0.48399 0.48854 0.49137 0.49230
0.795  0.38601 0.38794 0.39108 0.39537 0.40084 0.40715 0.41444 0.42237 0.43095 0.43957 0.44834 0.45698 0.46483 0.47203 0.47795 0.48246 0.48527 0.48611
0.800  0.38045 0.38233 0.38550 0.38976 0.39521 0.40150 0.40874 0.41663 0.42498 0.43373 0.44245 0.45085 0.45883 0.46588 0.47184 0.47630 0.47904 0.47994
0.805  0.37485 0.37672 0.37987 0.38412 0.38942 0.39580 0.40300 0.41085 0.41915 0.42784 0.43650 0.44485 0.45276 0.45975 0.46556 0.47002 0.47280 0.47371
0.810  0.36921 0.37108 0.37420 0.37844 0.38371 0.39005 0.39720 0.40501 0.41326 0.42171 0.43031 0.43878 0.44646 0.45355 0.45932 0.46374 0.46648 0.46730
0.815  0.36354 0.36539 0.36844 0.37271 0.37795 0.38425 0.39121 0.39895 0.40730 0.41570 0.42423 0.43246 0.44026 0.44716 0.45300 0.45736 0.46007 0.46092
0.820  0.35782 0.35966 0.36269 0.36692 0.37214 0.37826 0.38531 0.39300 0.40112 0.40962 0.41809 0.42626 0.43399 0.44082 0.44649 0.45085 0.45356 0.45446
0.825  0.35205 0.35389 0.35689 0.36102 0.36628 0.37236 0.37936 0.38699 0.39505 0.40348 0.41171 0.41998 0.42761 0.43441 0.44002 0.44433 0.44702 0.44781
0.830  0.34624 0.34806 0.35105 0.35514 0.36035 0.36640 0.37335 0.38091 0.38891 0.39710 0.40543 0.41345 0.42105 0.42777 0.43346 0.43772 0.44036 0.44118
0.835  0.34038 0.34218 0.34515 0.34921 0.35428 0.36038 0.36712 0.37461 0.38253 0.39082 0.39907 0.40701 0.41454 0.42119 0.42681 0.43095 0.43359 0.43446
0.840  0.33446 0.33625 0.33919 0.34322 0.34825 0.35430 0.36098 0.36841 0.37625 0.38446 0.39263 0.40049 0.40794 0.41452 0.41998 0.42417 0.42677 0.42755
0.845  0.32849 0.33026 0.33318 0.33717 0.34216 0.34802 0.35477 0.36213 0.36989 0.37785 0.38593 0.39389 0.40110 0.40762 0.41314 0.41728 0.41984 0.42064
0.850  0.32245 0.32421 0.32710 0.33106 0.33600 0.34180 0.34849 0.35576 0.36345 0.37133 0.37932 0.38703 0.39432 0.40076 0.40621 0.41023 0.41277 0.41362
0.855  0.31635 0.31809 0.32089 0.32478 0.32976 0.33551 0.34198 0.34917 0.35676 0.36472 0.37262 0.38023 0.38743 0.39380 0.39907 0.40312 0.40564 0.40639
0.860  0.31019 0.31190 0.31467 0.31853 0.32334 0.32914 0.33554 0.34265 0.35016 0.35800 0.36565 0.37333 0.38030 0.38671 0.39192 0.39591 0.39839 0.39915
0.865  0.30394 0.30561 0.30838 0.31220 0.31696 0.32265 0.32901 0.33603 0.34345 0.35103 0.35875 0.36617 0.37319 0.37940 0.38465 0.38857 0.39100 0.39179
0.870  0.29763 0.29927 0.30201 0.30578 0.31048 0.31601 0.32239 0.32929 0.33664 0.34413 0.35174 0.35905 0.36598 0.37210 0.37716 0.38106 0.38348 0.38420
0.875  0.29122 0.29284 0.29555 0.29927 0.30392 0.30938 0.31565 0.32235 0.32956 0.33711 0.34460 0.35181 0.35862 0.36465 0.36964 0.37347 0.37584 0.37658
0.880  0.28473 0.28633 0.28900 0.29267 0.29725 0.30264 0.30870 0.31543 0.32253 0.32980 0.33718 0.34443 0.35101 0.35695 0.36198 0.36573 0.36806 0.36881
0.885  0.27814 0.27972 0.28235 0.28597 0.29046 0.29579 0.30176 0.30839 0.31538 0.32253 0.32980 0.33679 0.34340 0.34923 0.35416 0.35779 0.36010 0.36079
0.890  0.27144 0.27300 0.27560 0.27907 0.28349 0.28870 0.29469 0.30107 0.30803 0.31512 0.32226 0.32913 0.33562 0.34136 0.34610 0.34974 0.35201 0.35271
0.895  0.26463 0.26617 0.26872 0.27214 0.27649 0.28161 0.28750 0.29376 0.30051 0.30757 0.31442 0.32132 0.32756 0.33319 0.33796 0.34152 0.34374 0.34445
0.900  0.25770 0.25922 0.26166 0.26508 0.26935 0.27438 0.28003 0.28631 0.29293 0.29970 0.30659 0.31319 0.31945 0.32497 0.32964 0.33312 0.33527 0.33591
0.905  0.25064 0.25213 0.25453 0.25789 0.26208 0.26700 0.27255 0.27870 0.28519 0.29182 0.29856 0.30503 0.31116 0.31656 0.32103 0.32446 0.32660 0.32727
0.910  0.24344 0.24490 0.24725 0.25054 0.25464 0.25946 0.26489 0.27078 0.27712 0.28376 0.29034 0.29668 0.30253 0.30793 0.31230 0.31565 0.31773 0.31831
0.915  0.23608 0.23751 0.23981 0.24302 0.24694 0.25164 0.25706 0.26281 0.26901 0.27539 0.28178 0.28802 0.29381 0.29897 0.30333 0.30659 0.30861 0.30921
0.920  0.22855 0.22994 0.23219 0.23531 0.23915 0.24374 0.24890 0.25464 0.26068 0.26686 0.27313 0.27915 0.28485 0.28987 0.29411 0.29723 0.29921 0.29985
0.925  0.22083 0.22216 0.22437 0.22735 0.23116 0.23562 0.24065 0.24623 0.25211 0.25813 0.26422 0.27008 0.27562 0.28050 0.28454 0.28764 0.28957 0.29011
0.930  0.21289 0.21417 0.21634 0.21924 0.22293 0.22727 0.23216 0.23745 0.24316 0.24912 0.25491 0.26073 0.26598 0.27073 0.27474 0.27774 0.27960 0.28016
0.935  0.20471 0.20596 0.20805 0.21087 0.21445 0.21865 0.22339 0.22852 0.23405 0.23970 0.24543 0.25093 0.25614 0.26073 0.26461 0.26750 0.26929 0.26977
0.940  0.19627 0.19747 0.19949 0.20222 0.20567 0.20965 0.21421 0.21928 0.22461 0.23006 0.23560 0.24091 0.24593 0.25035 0.25401 0.25682 0.25857 0.25908
0.945  0.18752 0.18868 0.19058 0.19325 0.19650 0.20041 0.20480 0.20967 0.21480 0.22005 0.22537 0.23048 0.23520 0.23955 0.24306 0.24576 0.24742 0.24795
0.950  0.17842 0.17953 0.18136 0.18391 0.18704 0.19078 0.19499 0.19955 0.20447 0.20960 0.21458 0.21956 0.22410 0.22818 0.23163 0.23420 0.23579 0.23624
0.955  0.16891 0.16997 0.17171 0.17409 0.17713 0.18070 0.18472 0.18907 0.19375 0.19854 0.20340 0.20806 0.21246 0.21634 0.21961 0.22201 0.22355 0.22404
0.960  0.15891 0.15992 0.16158 0.16383 0.16672 0.17009 0.17390 0.17803 0.18247 0.18700 0.19160 0.19601 0.20018 0.20385 0.20688 0.20921 0.21066 0.21107
0.965  0.14834 0.14929 0.15085 0.15297 0.15568 0.15879 0.16236 0.16632 0.17047 0.17475 0.17897 0.18321 0.18704 0.19054 0.19342 0.19560 0.19695 0.19729
0.970  0.13705 0.13793 0.13938 0.14136 0.14382 0.14678 0.15010 0.15370 0.15758 0.16154 0.16555 0.16941 0.17305 0.17626 0.17897 0.18099 0.18223 0.18261
0.975  0.12485 0.12566 0.12699 0.12881 0.13107 0.13378 0.13683 0.14013 0.14369 0.14732 0.15100 0.15453 0.15787 0.16081 0.16325 0.16510 0.16626 0.16659
0.980  0.11144 0.11217 0.11336 0.11500 0.11703 0.11947 0.12221 0.12518 0.12838 0.13164 0.13494 0.13812 0.14110 0.14374 0.14592 0.14759 0.14862 0.14892
0.985  0.09631 0.09694 0.09796 0.09941 0.10118 0.10326 0.10563 0.10827 0.11099 0.11389 0.11670 0.11952 0.12207 0.12436 0.12630 0.12775 0.12865 0.12884
0.990  0.07847 0.07898 0.07983 0.08099 0.08247 0.08417 0.08613 0.08824 0.09052 0.09285 0.09521 0.09747 0.09960 0.10148 0.10307 0.10425 0.10498 0.10514
0.995  0.05537 0.05573 0.05634 0.05716 0.05822 0.05943 0.06082 0.06232 0.06394 0.06559 0.06726 0.06887 0.07038 0.07172 0.07282 0.07367 0.07420 0.07427
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e010.dat <==
# alpha = +0.25 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99981 0.99981 0.99982 0.99982 0.99982 0.99983 0.99983 0.99984 0.99985 0.99985 0.99986 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99989
0.015  0.99958 0.99958 0.99959 0.99959 0.99960 0.99961 0.99963 0.99964 0.99965 0.99967 0.99968 0.99970 0.99971 0.99972 0.99974 0.99974 0.99975 0.99975
0.020  0.99925 0.99926 0.99927 0.99928 0.99929 0.99931 0.99933 0.99936 0.99938 0.99941 0.99944 0.99946 0.99949 0.99951 0.99953 0.99954 0.99955 0.99956
0.025  0.99883 0.99884 0.99885 0.99887 0.99890 0.99893 0.99896 0.99900 0.99904 0.99908 0.99912 0.99916 0.99920 0.99924 0.99926 0.99929 0.99930 0.99932
0.030  0.99832 0.99833 0.99835 0.99838 0.99841 0.99846 0.99850 0.99856 0.99861 0.99867 0.99873 0.99879 0.99885 0.99890 0.99894 0.99897 0.99899 0.99902
0.035  0.99772 0.99773 0.99776 0.99780 0.99784 0.99790 0.99796 0.99804 0.99811 0.99819 0.99828 0.99836 0.99843 0.99850 0.99856 0.99860 0.99863 0.99866
0.040  0.99702 0.99704 0.99707 0.99712 0.99718 0.99726 0.99734 0.99744 0.99754 0.99764 0.99775 0.99786 0.99796 0.99805 0.99812 0.99818 0.99821 0.99814
0.045  0.99623 0.99626 0.99630 0.99636 0.99644 0.99653 0.99664 0.99676 0.99689 0.99702 0.99716 0.99729 0.99742 0.99753 0.99762 0.99769 0.99774 0.99768
0.050  0.99535 0.99538 0.99544 0.99551 0.99561 0.99572 0.99585 0.99600 0.99616 0.99632 0.99649 0.99666 0.99681 0.99695 0.99707 0.99715 0.99721 0.99716
0.055  0.99438 0.99442 0.99448 0.99458 0.99469 0.99483 0.99499 0.99517 0.99536 0.99555 0.99576 0.99596 0.99614 0.99631 0.99646 0.99656 0.99663 0.99659
0.060  0.99332 0.99336 0.99344 0.99355 0.99369 0.99385 0.99404 0.99425 0.99448 0.99471 0.99496 0.99519 0.99541 0.99562 0.99578 0.99591 0.99599 0.99597
0.065  0.99217 0.99222 0.99231 0.99244 0.99260 0.99280 0.99302 0.99326 0.99353 0.99380 0.99409 0.99436 0.99462 0.99486 0.99506 0.99520 0.99529 0.99529
0.070  0.99093 0.99099 0.99110 0.99125 0.99143 0.99165 0.99191 0.99219 0.99250 0.99282 0.99315 0.99347 0.99377 0.99404 0.99427 0.99444 0.99455 0.99456
0.075  0.98960 0.98967 0.98979 0.98996 0.99018 0.99043 0.99072 0.99105 0.99140 0.99177 0.99214 0.99251 0.99285 0.99317 0.99343 0.99362 0.99375 0.99377
0.080  0.98818 0.98827 0.98841 0.98860 0.98884 0.98913 0.98946 0.98983 0.99023 0.99064 0.99107 0.99149 0.99187 0.99223 0.99253 0.99275 0.99289 0.99293
0.085  0.98668 0.98678 0.98693 0.98715 0.98742 0.98775 0.98812 0.98854 0.98899 0.98945 0.98993 0.99040 0.99083 0.99124 0.99157 0.99182 0.99198 0.99204
0.090  0.98509 0.98520 0.98537 0.98562 0.98592 0.98629 0.98670 0.98717 0.98767 0.98819 0.98873 0.98925 0.98974 0.99019 0.99056 0.99084 0.99102 0.99110
0.095  0.98342 0.98354 0.98373 0.98400 0.98434 0.98475 0.98521 0.98573 0.98629 0.98686 0.98746 0.98804 0.98859 0.98907 0.98949 0.98981 0.99000 0.98999
0.100  0.98167 0.98180 0.98201 0.98231 0.98268 0.98313 0.98364 0.98421 0.98483 0.98546 0.98612 0.98677 0.98737 0.98791 0.98837 0.98872 0.98893 0.98895
0.105  0.97983 0.97997 0.98020 0.98053 0.98094 0.98143 0.98200 0.98262 0.98330 0.98400 0.98472 0.98543 0.98610 0.98669 0.98719 0.98757 0.98781 0.98785
0.110  0.97790 0.97806 0.97832 0.97867 0.97912 0.97966 0.98028 0.98096 0.98171 0.98247 0.98326 0.98403 0.98476 0.98542 0.98595 0.98637 0.98663 0.98670
0.115  0.97590 0.97607 0.97635 0.97674 0.97723 0.97782 0.97849 0.97923 0.98004 0.98088 0.98173 0.98257 0.98337 0.98408 0.98468 0.98513 0.98541 0.98550
0.120  0.97382 0.97400 0.97431 0.97473 0.97525 0.97590 0.97663 0.97743 0.97831 0.97922 0.98014 0.98105 0.98191 0.98269 0.98334 0.98383 0.98413 0.98424
0.125  0.97166 0.97186 0.97218 0.97264 0.97321 0.97390 0.97469 0.97556 0.97650 0.97750 0.97849 0.97948 0.98040 0.98124 0.98195 0.98247 0.98280 0.98283
0.130  0.96942 0.96963 0.96998 0.97048 0.97109 0.97184 0.97269 0.97362 0.97464 0.97571 0.97678 0.97784 0.97884 0.97974 0.98050 0.98107 0.98142 0.98148
0.135  0.96710 0.96733 0.96771 0.96824 0.96890 0.96970 0.97062 0.97162 0.97271 0.97385 0.97501 0.97615 0.97722 0.97818 0.97899 0.97961 0.97999 0.98008
0.140  0.96471 0.96496 0.96536 0.96593 0.96663 0.96749 0.96847 0.96955 0.97072 0.97194 0.97317 0.97440 0.97555 0.97658 0.97744 0.97810 0.97850 0.97863
0.145  0.96224 0.96251 0.96294 0.96354 0.96430 0.96521 0.96626 0.96741 0.96866 0.96996 0.97129 0.97258 0.97382 0.97492 0.97584 0.97653 0.97698 0.97713
0.150  0.95970 0.95998 0.96045 0.96109 0.96190 0.96287 0.96398 0.96521 0.96655 0.96793 0.96934 0.97071 0.97202 0.97320 0.97419 0.97493 0.97540 0.97547
0.155  0.95709 0.95739 0.95788 0.95857 0.95942 0.96045 0.96164 0.96295 0.96436 0.96584 0.96734 0.96880 0.97018 0.97143 0.97249 0.97328 0.97377 0.97387
0.160  0.95441 0.95473 0.95525 0.95597 0.95688 0.95798 0.95923 0.96061 0.96212 0.96369 0.96527 0.96683 0.96830 0.96962 0.97073 0.97157 0.97209 0.97223
0.165  0.95166 0.95199 0.95254 0.95331 0.95428 0.95544 0.95676 0.95822 0.95981 0.96147 0.96316 0.96481 0.96636 0.96775 0.96892 0.96980 0.97036 0.97054
0.170  0.94884 0.94919 0.94977 0.95059 0.95161 0.95283 0.95423 0.95577 0.95745 0.95919 0.96097 0.96272 0.96436 0.96583 0.96707 0.96800 0.96859 0.96880
0.175  0.94595 0.94633 0.94694 0.94780 0.94887 0.95016 0.95164 0.95327 0.95503 0.95687 0.95874 0.96057 0.96231 0.96387 0.96517 0.96615 0.96677 0.96690
0.180  0.94300 0.94340 0.94404 0.94494 0.94607 0.94743 0.94899 0.95070 0.95256 0.95449 0.95646 0.95839 0.96020 0.96183 0.96321 0.96425 0.96490 0.96507
0.185  0.93999 0.94040 0.94107 0.94202 0.94321 0.94464 0.94628 0.94808 0.95003 0.95206 0.95413 0.95615 0.95806 0.95977 0.96120 0.96230 0.96298 0.96319
0.190  0.93691 0.93734 0.93805 0.93904 0.94029 0.94179 0.94350 0.94540 0.94744 0.94957 0.95174 0.95386 0.95586 0.95765 0.95917 0.96030 0.96101 0.96127
0.195  0.93377 0.93422 0.93496 0.93600 0.93730 0.93887 0.94067 0.94265 0.94479 0.94703 0.94929 0.95152 0.95362 0.95549 0.95708 0.95827 0.95902 0.95919
0.200  0.93057 0.93104 0.93182 0.93290 0.93427 0.93590 0.93778 0.93986 0.94209 0.94442 0.94679 0.94911 0.95130 0.95328 0.95494 0.95618 0.95696 0.95718
0.205  0.92731 0.92780 0.92862 0.92975 0.93117 0.93288 0.93484 0.93701 0.93934 0.94178 0.94425 0.94668 0.94896 0.95102 0.95274 0.95404 0.95486 0.95512
0.210  0.92399 0.92451 0.92536 0.92654 0.92803 0.92981 0.93185 0.93412 0.93655 0.93909 0.94167 0.94420 0.94658 0.94872 0.95051 0.95187 0.95271 0.95302
0.215  0.92061 0.92115 0.92204 0.92327 0.92482 0.92668 0.92881 0.93117 0.93370 0.93635 0.93904 0.94167 0.94415 0.94638 0.94824 0.94965 0.95054 0.95076
0.220  0.91719 0.91775 0.91867 0.91995 0.92157 0.92350 0.92572 0.92817 0.93080 0.93356 0.93632 0.93907 0.94164 0.94397 0.94593 0.94739 0.94831 0.94858
0.225  0.91370 0.91429 0.91525 0.91658 0.91826 0.92027 0.92257 0.92512 0.92785 0.93069 0.93359 0.93645 0.93912 0.94153 0.94355 0.94507 0.94603 0.94635
0.230  0.91017 0.91077 0.91177 0.91316 0.91490 0.91699 0.91938 0.92200 0.92485 0.92782 0.93083 0.93378 0.93656 0.93905 0.94115 0.94272 0.94371 0.94407
0.235  0.90658 0.90721 0.90824 0.90968 0.91149 0.91365 0.91611 0.91886 0.92181 0.92489 0.92802 0.93107 0.93395 0.93654 0.93870 0.94034 0.94137 0.94165
0.240  0.90295 0.90360 0.90467 0.90616 0.90803 0.91025 0.91283 0.91567 0.91873 0.92192 0.92515 0.92828 0.93126 0.93394 0.93620 0.93791 0.93897 0.93930
0.245  0.89926 0.89994 0.90104 0.90259 0.90452 0.90683 0.90949 0.91244 0.91560 0.91889 0.92221 0.92549 0.92857 0.93134 0.93366 0.93542 0.93652 0.93690
0.250  0.89553 0.89623 0.89737 0.89897 0.90096 0.90336 0.90611 0.90916 0.91242 0.91580 0.91926 0.92265 0.92584 0.92870 0.93110 0.93290 0.93404 0.93435
0.255  0.89175 0.89247 0.89366 0.89529 0.89736 0.89985 0.90269 0.90583 0.90918 0.91270 0.91628 0.91977 0.92306 0.92601 0.92849 0.93036 0.93153 0.93188
0.260  0.88793 0.88867 0.88989 0.89158 0.89372 0.89629 0.89922 0.90243 0.90592 0.90956 0.91324 0.91680 0.92021 0.92325 0.92581 0.92774 0.92896 0.92936
0.265  0.88406 0.88483 0.88609 0.88784 0.89004 0.89269 0.89571 0.89903 0.90263 0.90638 0.91013 0.91385 0.91736 0.92049 0.92312 0.92511 0.92636 0.92670
0.270  0.88015 0.88094 0.88224 0.88404 0.88632 0.88905 0.89213 0.89558 0.89929 0.90311 0.90702 0.91086 0.91446 0.91769 0.92039 0.92244 0.92372 0.92411
0.275  0.87620 0.87702 0.87835 0.88021 0.88256 0.88536 0.88854 0.89210 0.89590 0.89985 0.90387 0.90782 0.91147 0.91481 0.91760 0.91973 0.92104 0.92147
0.280  0.87221 0.87305 0.87442 0.87634 0.87876 0.88161 0.88492 0.88857 0.89245 0.89655 0.90069 0.90469 0.90851 0.91193 0.91480 0.91696 0.91832 0.91880
0.285  0.86818 0.86904 0.87046 0.87243 0.87492 0.87785 0.88125 0.88498 0.88900 0.89321 0.89741 0.90159 0.90550 0.90902 0.91196 0.91418 0.91557 0.91599
0.290  0.86412 0.86500 0.86646 0.86848 0.87103 0.87406 0.87755 0.88137 0.88552 0.88978 0.89416 0.89844 0.90246 0.90603 0.90906 0.91135 0.91278 0.91324
0.295  0.86001 0.86092 0.86242 0.86450 0.86710 0.87023 0.87381 0.87773 0.88199 0.88637 0.89087 0.89524 0.89933 0.90303 0.90612 0.90848 0.90994 0.91046
0.300  0.85588 0.85681 0.85834 0.86048 0.86315 0.86636 0.87000 0.87406 0.87838 0.88293 0.88753 0.89198 0.89622 0.90001 0.90319 0.90558 0.90708 0.90753
0.305  0.85170 0.85266 0.85424 0.85642 0.85917 0.86246 0.86619 0.87036 0.87478 0.87945 0.88411 0.88872 0.89307 0.89694 0.90019 0.90265 0.90418 0.90468
0.310  0.84750 0.84848 0.85009 0.85232 0.85515 0.85851 0.86235 0.86660 0.87116 0.87588 0.88071 0.88544 0.88982 0.89380 0.89714 0.89965 0.90124 0.90179
0.315  0.84326 0.84426 0.84592 0.84820 0.85110 0.85452 0.85848 0.86280 0.86750 0.87233 0.87728 0.88206 0.88660 0.89068 0.89408 0.89666 0.89827 0.89876
0.320  0.83899 0.84002 0.84171 0.84405 0.84702 0.85052 0.85457 0.85900 0.86379 0.86876 0.87376 0.87870 0.88335 0.88751 0.89099 0.89362 0.89526 0.89580
0.325  0.83469 0.83574 0.83748 0.83987 0.84291 0.84649 0.85061 0.85517 0.86002 0.86515 0.87025 0.87532 0.88000 0.88426 0.88783 0.89052 0.89221 0.89280
0.330  0.83036 0.83144 0.83321 0.83566 0.83875 0.84243 0.84662 0.85131 0.85627 0.86144 0.86673 0.87183 0.87669 0.88104 0.88468 0.88742 0.88914 0.88966
0.335  0.82600 0.82711 0.82891 0.83142 0.83457 0.83835 0.84263 0.84735 0.85250 0.85777 0.86317 0.86838 0.87334 0.87777 0.88148 0.88429 0.88603 0.88660
0.340  0.82162 0.82275 0.82458 0.82716 0.83037 0.83423 0.83861 0.84344 0.84868 0.85407 0.85950 0.86490 0.86994 0.87442 0.87821 0.88108 0.88287 0.88350
0.345  0.81721 0.81836 0.82024 0.82287 0.82615 0.83004 0.83456 0.83949 0.84477 0.85034 0.85590 0.86138 0.86648 0.87110 0.87497 0.87788 0.87971 0.88027
0.350  0.81278 0.81395 0.81587 0.81855 0.82190 0.82588 0.83048 0.83551 0.84091 0.84651 0.85225 0.85777 0.86304 0.86775 0.87167 0.87464 0.87649 0.87711
0.355  0.80832 0.80952 0.81147 0.81420 0.81763 0.82168 0.82632 0.83152 0.83702 0.84272 0.84855 0.85421 0.85956 0.86429 0.86831 0.87135 0.87324 0.87380
0.360  0.80384 0.80506 0.80705 0.80981 0.81333 0.81747 0.82220 0.82742 0.83309 0.83891 0.84479 0.85061 0.85599 0.86088 0.86496 0.86805 0.86998 0.87058
0.365  0.79933 0.80057 0.80261 0.80542 0.80900 0.81323 0.81805 0.82337 0.82907 0.83507 0.84106 0.84690 0.85246 0.85743 0.86157 0.86471 0.86666 0.86732
0.370  0.79480 0.79607 0.79814 0.80101 0.80462 0.80896 0.81388 0.81930 0.82510 0.83112 0.83730 0.84325 0.84890 0.85388 0.85812 0.86131 0.86332 0.86392
0.375  0.79026 0.79154 0.79366 0.79658 0.80025 0.80462 0.80968 0.81520 0.82110 0.82724 0.83343 0.83957 0.84523 0.85039 0.85468 0.85793 0.85996 0.86060
0.380  0.78569 0.78699 0.78915 0.79212 0.79586 0.80031 0.80539 0.81103 0.81708 0.82333 0.82962 0.83576 0.84162 0.84685 0.85117 0.85448 0.85654 0.85724
0.385  0.78110 0.78242 0.78462 0.78765 0.79145 0.79598 0.80115 0.80685 0.81295 0.81937 0.82579 0.83203 0.83798 0.84321 0.84766 0.85101 0.85311 0.85375
0.390  0.77649 0.77784 0.78007 0.78315 0.78702 0.79163 0.79689 0.80268 0.80889 0.81534 0.82184 0.82828 0.83422 0.83962 0.84413 0.84753 0.84966 0.85034
0.395  0.77187 0.77324 0.77549 0.77864 0.78258 0.78726 0.79260 0.79849 0.80480 0.81135 0.81796 0.82439 0.83053 0.83600 0.84051 0.84397 0.84614 0.84689
0.400  0.76723 0.76862 0.77090 0.77408 0.77810 0.78286 0.78829 0.79428 0.80068 0.80734 0.81405 0.82058 0.82680 0.83228 0.83692 0.84044 0.84263 0.84331
0.405  0.76257 0.76398 0.76630 0.76952 0.77357 0.77839 0.78390 0.78997 0.79646 0.80321 0.81010 0.81675 0.82296 0.82861 0.83331 0.83686 0.83908 0.83980
0.410  0.75789 0.75933 0.76169 0.76495 0.76907 0.77397 0.77956 0.78572 0.79231 0.79916 0.80606 0.81285 0.81919 0.82490 0.82960 0.83322 0.83548 0.83626
0.415  0.75320 0.75466 0.75706 0.76037 0.76455 0.76952 0.77519 0.78145 0.78813 0.79508 0.80208 0.80890 0.81539 0.82109 0.82594 0.82960 0.83188 0.83259
0.420  0.74850 0.74998 0.75241 0.75578 0.76002 0.76506 0.77081 0.77715 0.78393 0.79097 0.79807 0.80499 0.81147 0.81734 0.82224 0.82594 0.82824 0.82900
0.425  0.74378 0.74528 0.74775 0.75116 0.75546 0.76058 0.76640 0.77275 0.77963 0.78676 0.79394 0.80104 0.80762 0.81355 0.81844 0.82221 0.82456 0.82537
0.430  0.73905 0.74057 0.74307 0.74653 0.75089 0.75601 0.76192 0.76843 0.77540 0.78262 0.78990 0.79700 0.80374 0.80967 0.81470 0.81850 0.82087 0.82162
0.435  0.73430 0.73585 0.73838 0.74189 0.74625 0.75150 0.75749 0.76408 0.77114 0.77846 0.78584 0.79302 0.79973 0.80584 0.81092 0.81475 0.81713 0.81794
0.440  0.72955 0.73111 0.73368 0.73722 0.74166 0.74698 0.75304 0.75972 0.76683 0.77417 0.78163 0.78901 0.79581 0.80188 0.80704 0.81094 0.81338 0.81412
0.445  0.72478 0.72636 0.72896 0.73252 0.73705 0.74243 0.74858 0.75524 0.76247 0.76997 0.77752 0.78487 0.79186 0.79800 0.80321 0.80715 0.80960 0.81039
0.450  0.71999 0.72160 0.72420 0.72784 0.73243 0.73788 0.74401 0.75085 0.75817 0.76575 0.77339 0.78083 0.78779 0.79410 0.79935 0.80329 0.80576 0.80662
0.455  0.71520 0.71682 0.71946 0.72315 0.72779 0.73330 0.73951 0.74644 0.75384 0.76150 0.76912 0.77675 0.78379 0.79007 0.79540 0.79942 0.80194 0.80272
0.460  0.71040 0.71203 0.71471 0.71844 0.72314 0.72865 0.73501 0.74200 0.74938 0.75714 0.76495 0.77255 0.77976 0.78611 0.79149 0.79555 0.79807 0.79890
0.465  0.70559 0.70722 0.70995 0.71372 0.71846 0.72405 0.73048 0.73746 0.74502 0.75287 0.76076 0.76844 0.77561 0.78213 0.78747 0.79159 0.79415 0.79504
0.470  0.70076 0.70242 0.70518 0.70899 0.71374 0.71944 0.72594 0.73300 0.74065 0.74857 0.75653 0.76430 0.77156 0.77802 0.78352 0.78766 0.79025 0.79107
0.475  0.69593 0.69761 0.70040 0.70425 0.70905 0.71482 0.72130 0.72853 0.73625 0.74413 0.75218 0.76002 0.76745 0.77400 0.77954 0.78370 0.78630 0.78716
0.480  0.69109 0.69279 0.69560 0.69945 0.70435 0.71018 0.71673 0.72404 0.73172 0.73980 0.74794 0.75584 0.76324 0.76994 0.77544 0.77967 0.78231 0.78312
0.485  0.68624 0.68795 0.69080 0.69469 0.69965 0.70545 0.71215 0.71942 0.72729 0.73545 0.74366 0.75164 0.75911 0.76575 0.77140 0.77566 0.77832 0.77916
0.490  0.68138 0.68311 0.68599 0.68992 0.69493 0.70079 0.70756 0.71491 0.72286 0.73096 0.73924 0.74729 0.75490 0.76165 0.76734 0.77162 0.77428 0.77517
0.495  0.67651 0.67827 0.68117 0.68514 0.69019 0.69612 0.70285 0.71037 0.71838 0.72658 0.73494 0.74306 0.75065 0.75753 0.76317 0.76751 0.77021 0.77106
0.500  0.67163 0.67341 0.67630 0.68035 0.68538 0.69144 0.69824 0.70582 0.71380 0.72218 0.73060 0.73880 0.74645 0.75327 0.75906 0.76342 0.76614 0.76701
0.505  0.66675 0.66854 0.67147 0.67556 0.68064 0.68674 0.69361 0.70115 0.70931 0.71776 0.72612 0.73438 0.74210 0.74910 0.75491 0.75929 0.76201 0.76294
0.510  0.66186 0.66367 0.66662 0.67075 0.67588 0.68195 0.68897 0.69657 0.70480 0.71319 0.72175 0.73008 0.73786 0.74489 0.75067 0.75510 0.75787 0.75874
0.515  0.65696 0.65879 0.66177 0.66592 0.67111 0.67724 0.68430 0.69198 0.70015 0.70874 0.71737 0.72575 0.73359 0.74056 0.74648 0.75094 0.75372 0.75462
0.520  0.65206 0.65391 0.65691 0.66105 0.66633 0.67251 0.67954 0.68738 0.69562 0.70427 0.71283 0.72127 0.72916 0.73632 0.74226 0.74668 0.74950 0.75046
0.525  0.64715 0.64901 0.65204 0.65622 0.66153 0.66778 0.67487 0.68264 0.69107 0.69965 0.70841 0.71691 0.72486 0.73202 0.73794 0.74246 0.74529 0.74619
0.530  0.64224 0.64411 0.64717 0.65138 0.65667 0.66303 0.67018 0.67801 0.68650 0.69514 0.70397 0.71253 0.72052 0.72764 0.73368 0.73823 0.74105 0.74198
0.535  0.63732 0.63919 0.64229 0.64653 0.65186 0.65818 0.66548 0.67337 0.68179 0.69063 0.69936 0.70798 0.71603 0.72332 0.72930 0.73389 0.73676 0.73764
0.540  0.63239 0.63426 0.63740 0.64168 0.64705 0.65341 0.66065 0.66872 0.67719 0.68595 0.69488 0.70356 0.71165 0.71887 0.72498 0.72959 0.73246 0.73339
0.545  0.62746 0.62935 0.63249 0.63681 0.64222 0.64864 0.65593 0.66392 0.67258 0.68140 0.69038 0.69911 0.70725 0.71450 0.72064 0.72526 0.72814 0.72910
0.550  0.62252 0.62442 0.62755 0.63194 0.63739 0.64385 0.65119 0.65924 0.66781 0.67683 0.68571 0.69449 0.70269 0.71012 0.71619 0.72086 0.72377 0.72468
0.555  0.61757 0.61949 0.62264 0.62700 0.63252 0.63905 0.64645 0.65455 0.66317 0.67224 0.68118 0.69001 0.69825 0.70558 0.71180 0.71648 0.71939 0.72034
0.560  0.61262 0.61455 0.61773 0.62211 0.62762 0.63414 0.64162 0.64984 0.65853 0.66749 0.67664 0.68551 0.69378 0.70114 0.70738 0.71207 0.71499 0.71596
0.565  0.60767 0.60961 0.61281 0.61722 0.62276 0.62933 0.63680 0.64499 0.65385 0.66287 0.67205 0.68083 0.68915 0.69669 0.70284 0.70758 0.71054 0.71147
0.570  0.60271 0.60466 0.60788 0.61232 0.61790 0.62450 0.63202 0.64026 0.64903 0.65823 0.66732 0.67628 0.68464 0.69207 0.69839 0.70313 0.70608 0.70704
0.575  0.59774 0.59971 0.60294 0.60741 0.61302 0.61967 0.62723 0.63551 0.64433 0.65342 0.66271 0.67171 0.68010 0.68757 0.69389 0.69863 0.70157 0.70258
0.580  0.59277 0.59475 0.59800 0.60250 0.60814 0.61482 0.62241 0.63075 0.63961 0.64876 0.65807 0.66696 0.67540 0.68303 0.68927 0.69406 0.69706 0.69801
0.585  0.58779 0.58978 0.59305 0.59757 0.60315 0.60986 0.61748 0.62584 0.63478 0.64407 0.65327 0.66235 0.67082 0.67835 0.68474 0.68953 0.69252 0.69349
0.590  0.58280 0.58481 0.58809 0.59257 0.59826 0.60500 0.61266 0.62105 0.62999 0.63921 0.64861 0.65772 0.66621 0.67377 0.68016 0.68489 0.68792 0.68895
0.595  0.57782 0.57983 0.58308 0.58763 0.59335 0.60013 0.60782 0.61625 0.62523 0.63449 0.64392 0.65291 0.66144 0.66916 0.67546 0.68030 0.68333 0.68429
0.600  0.57282 0.57484 0.57812 0.58269 0.58843 0.59524 0.60296 0.61143 0.62045 0.62975 0.63906 0.64824 0.65679 0.66439 0.67084 0.67569 0.67870 0.67969
0.605  0.56782 0.56982 0.57314 0.57774 0.58350 0.59033 0.59797 0.60647 0.61550 0.62498 0.63433 0.64354 0.65212 0.65974 0.66619 0.67097 0.67401 0.67497
0.610  0.56282 0.56482 0.56816 0.57277 0.57856 0.58532 0.59310 0.60163 0.61069 0.62005 0.62958 0.63865 0.64727 0.65505 0.66141 0.66629 0.66934 0.67031
0.615  0.55780 0.55982 0.56317 0.56780 0.57353 0.58041 0.58821 0.59677 0.60587 0.61526 0.62465 0.63391 0.64254 0.65021 0.65671 0.66158 0.66462 0.66563
0.620  0.55278 0.55481 0.55818 0.56282 0.56857 0.57548 0.58331 0.59189 0.60101 0.61044 0.61987 0.62915 0.63779 0.64548 0.65196 0.65679 0.65985 0.66082
0.625  0.54776 0.54979 0.55317 0.55776 0.56361 0.57054 0.57827 0.58687 0.59602 0.60545 0.61506 0.62420 0.63287 0.64070 0.64711 0.65202 0.65508 0.65607
0.630  0.54273 0.54477 0.54816 0.55277 0.55864 0.56551 0.57334 0.58197 0.59115 0.60060 0.61006 0.61939 0.62807 0.63578 0.64233 0.64723 0.65028 0.65129
0.635  0.53768 0.53974 0.54314 0.54777 0.55365 0.56051 0.56841 0.57706 0.58625 0.59573 0.60521 0.61455 0.62325 0.63097 0.63746 0.64234 0.64541 0.64639
0.640  0.53263 0.53470 0.53806 0.54276 0.54858 0.55554 0.56345 0.57197 0.58118 0.59067 0.60034 0.60953 0.61825 0.62612 0.63255 0.63749 0.64056 0.64155
0.645  0.52758 0.52966 0.53303 0.53774 0.54355 0.55055 0.55835 0.56704 0.57626 0.58577 0.59527 0.60465 0.61337 0.62112 0.62768 0.63260 0.63566 0.63668
0.650  0.52253 0.52461 0.52798 0.53271 0.53854 0.54555 0.55338 0.56208 0.57131 0.58084 0.59036 0.59974 0.60847 0.61622 0.62266 0.62761 0.63070 0.63168
0.655  0.51746 0.51955 0.52293 0.52764 0.53351 0.54042 0.54838 0.55710 0.56633 0.57588 0.58542 0.59464 0.60338 0.61128 0.61773 0.62267 0.62575 0.62675
0.660  0.51239 0.51448 0.51787 0.52253 0.52848 0.53540 0.54337 0.55195 0.56120 0.57074 0.58044 0.58968 0.59843 0.60619 0.61276 0.61769 0.62075 0.62178
0.665  0.50731 0.50940 0.51280 0.51747 0.52342 0.53036 0.53833 0.54694 0.55620 0.56575 0.57529 0.58470 0.59344 0.60120 0.60766 0.61261 0.61570 0.61669
0.670  0.50222 0.50429 0.50772 0.51240 0.51827 0.52531 0.53317 0.54191 0.55118 0.56074 0.57028 0.57952 0.58827 0.59617 0.60263 0.60757 0.61065 0.61165
0.675  0.49712 0.49918 0.50263 0.50732 0.51319 0.52024 0.52811 0.53686 0.54597 0.55552 0.56525 0.57448 0.58323 0.59099 0.59757 0.60249 0.60555 0.60658
0.680  0.49201 0.49408 0.49752 0.50223 0.50811 0.51504 0.52304 0.53164 0.54091 0.55047 0.56002 0.56942 0.57816 0.58592 0.59236 0.59731 0.60040 0.60138
0.685  0.48689 0.48896 0.49236 0.49712 0.50301 0.50995 0.51794 0.52655 0.53583 0.54539 0.55493 0.56425 0.57290 0.58079 0.58724 0.59217 0.59523 0.59624
0.690  0.48177 0.48384 0.48724 0.49192 0.49789 0.50484 0.51270 0.52145 0.53072 0.54010 0.54982 0.55904 0.56777 0.57552 0.58208 0.58699 0.59004 0.59097
0.695  0.47663 0.47870 0.48210 0.48679 0.49268 0.49971 0.50758 0.51632 0.52543 0.53497 0.54450 0.55389 0.56261 0.57034 0.57676 0.58170 0.58477 0.58576
0.700  0.47148 0.47355 0.47696 0.48164 0.48751 0.49455 0.50243 0.51102 0.52028 0.52981 0.53933 0.54869 0.55725 0.56512 0.57153 0.57645 0.57950 0.58050
0.705  0.46632 0.46839 0.47180 0.47648 0.48236 0.48928 0.49727 0.50585 0.51511 0.52462 0.53413 0.54332 0.55202 0.55974 0.56626 0.57115 0.57419 0.57512
0.710  0.46115 0.46322 0.46662 0.47131 0.47718 0.48411 0.49194 0.50066 0.50974 0.51924 0.52874 0.53808 0.54676 0.55445 0.56085 0.56576 0.56881 0.56979
0.715  0.45596 0.45803 0.46144 0.46612 0.47199 0.47891 0.48674 0.49544 0.50451 0.51400 0.52348 0.53279 0.54131 0.54913 0.55550 0.56039 0.56342 0.56442
0.720  0.45076 0.45283 0.45623 0.46091 0.46677 0.47369 0.48152 0.49005 0.49926 0.50874 0.51820 0.52733 0.53598 0.54364 0.55012 0.55498 0.55800 0.55892
0.725  0.44555 0.44762 0.45099 0.45561 0.46144 0.46833 0.47627 0.48480 0.49398 0.50326 0.51285 0.52199 0.53061 0.53825 0.54458 0.54946 0.55250 0.55347
0.730  0.44032 0.44238 0.44572 0.45037 0.45620 0.46307 0.47085 0.47951 0.48851 0.49794 0.50735 0.51660 0.52504 0.53281 0.53913 0.54397 0.54698 0.54797
0.735  0.43508 0.43710 0.44047 0.44511 0.45093 0.45780 0.46556 0.47415 0.48318 0.49259 0.50197 0.51102 0.51960 0.52720 0.53363 0.53844 0.54142 0.54234
0.740  0.42982 0.43184 0.43520 0.43984 0.44564 0.45250 0.46025 0.46870 0.47782 0.48718 0.49654 0.50557 0.51412 0.52168 0.52805 0.53279 0.53580 0.53676
0.745  0.42454 0.42656 0.42991 0.43454 0.44033 0.44717 0.45490 0.46334 0.47226 0.48160 0.49092 0.50008 0.50844 0.51612 0.52237 0.52717 0.53015 0.53113
0.750  0.41925 0.42126 0.42461 0.42923 0.43489 0.44169 0.44939 0.45794 0.46684 0.47615 0.48544 0.49439 0.50288 0.51039 0.51675 0.52150 0.52446 0.52536
0.755  0.41393 0.41594 0.41928 0.42386 0.42954 0.43632 0.44399 0.45236 0.46139 0.47066 0.47991 0.48883 0.49727 0.50474 0.51105 0.51571 0.51868 0.51963
0.760  0.40860 0.41060 0.41394 0.41844 0.42416 0.43092 0.43857 0.44690 0.45589 0.46495 0.47416 0.48322 0.49160 0.49905 0.50522 0.50995 0.51289 0.51386
0.765  0.40323 0.40524 0.40856 0.41305 0.41876 0.42550 0.43311 0.44142 0.45020 0.45939 0.46856 0.47740 0.48577 0.49318 0.49944 0.50414 0.50705 0.50794
0.770  0.39785 0.39986 0.40311 0.40765 0.41333 0.42003 0.42760 0.43590 0.44464 0.45379 0.46291 0.47170 0.48003 0.48739 0.49361 0.49820 0.50112 0.50206
0.775  0.39245 0.39445 0.39769 0.40221 0.40786 0.41443 0.42196 0.43018 0.43904 0.44797 0.45704 0.46596 0.47423 0.48155 0.48763 0.49228 0.49517 0.49613
0.780  0.38703 0.38902 0.39225 0.39675 0.40227 0.40891 0.41641 0.42459 0.43339 0.44229 0.45131 0.46016 0.46824 0.47553 0.48169 0.48631 0.48917 0.49005
0.785  0.38158 0.38357 0.38677 0.39125 0.39676 0.40336 0.41083 0.41896 0.42756 0.43656 0.44553 0.45417 0.46235 0.46959 0.47570 0.48020 0.48307 0.48400
0.790  0.37611 0.37808 0.38127 0.38564 0.39121 0.39778 0.40519 0.41329 0.42184 0.43079 0.43969 0.44829 0.45640 0.46359 0.46955 0.47411 0.47696 0.47789
0.795  0.37060 0.37256 0.37574 0.38009 0.38562 0.39203 0.39939 0.40742 0.41608 0.42480 0.43365 0.44234 0.45026 0.45749 0.46344 0.46797 0.47078 0.47163
0.800  0.36507 0.36698 0.37018 0.37450 0.38000 0.38637 0.39369 0.40167 0.41011 0.41893 0.42772 0.43618 0.44420 0.45129 0.45727 0.46174 0.46449 0.46539
0.805  0.35950 0.36140 0.36458 0.36888 0.37424 0.38068 0.38795 0.39588 0.40425 0.41301 0.42173 0.43013 0.43808 0.44511 0.45093 0.45540 0.45818 0.45910
0.810  0.35390 0.35579 0.35894 0.36322 0.36854 0.37494 0.38216 0.39003 0.39834 0.40686 0.41552 0.42402 0.43175 0.43886 0.44464 0.44906 0.45181 0.45263
0.815  0.34827 0.35014 0.35321 0.35752 0.36281 0.36915 0.37618 0.38398 0.39238 0.40084 0.40942 0.41769 0.42551 0.43242 0.43827 0.44263 0.44534 0.44619
0.820  0.34259 0.34445 0.34750 0.35177 0.35703 0.36320 0.37030 0.37803 0.38620 0.39475 0.40326 0.41145 0.41920 0.42605 0.43172 0.43608 0.43878 0.43968
0.825  0.33688 0.33872 0.34175 0.34591 0.35120 0.35732 0.36436 0.37203 0.38014 0.38860 0.39687 0.40515 0.41280 0.41960 0.42521 0.42952 0.43219 0.43300
0.830  0.33112 0.33295 0.33596 0.34008 0.34531 0.35140 0.35837 0.36597 0.37400 0.38223 0.39058 0.39861 0.40622 0.41294 0.41862 0.42287 0.42550 0.42632
0.835  0.32532 0.32714 0.33012 0.33420 0.33929 0.34542 0.35219 0.35971 0.36764 0.37595 0.38421 0.39217 0.39969 0.40633 0.41194 0.41607 0.41870 0.41957
0.840  0.31947 0.32127 0.32422 0.32827 0.33332 0.33937 0.34609 0.35353 0.36139 0.36960 0.37777 0.38564 0.39307 0.39964 0.40509 0.40926 0.41185 0.41263
0.845  0.31357 0.31535 0.31828 0.32228 0.32728 0.33316 0.33992 0.34728 0.35506 0.36302 0.37110 0.37904 0.38624 0.39275 0.39824 0.40235 0.40490 0.40569
0.850  0.30762 0.30938 0.31227 0.31624 0.32118 0.32700 0.33368 0.34095 0.34865 0.35652 0.36451 0.37219 0.37946 0.38588 0.39129 0.39529 0.39782 0.39866
0.855  0.30161 0.30335 0.30615 0.31005 0.31502 0.32077 0.32724 0.33443 0.34201 0.34994 0.35783 0.36542 0.37259 0.37892 0.38417 0.38818 0.39068 0.39144
0.860  0.29554 0.29725 0.30003 0.30388 0.30869 0.31447 0.32086 0.32796 0.33545 0.34327 0.35090 0.35854 0.36547 0.37184 0.37702 0.38098 0.38343 0.38419
0.865  0.28940 0.29106 0.29383 0.29764 0.30239 0.30806 0.31441 0.32141 0.32880 0.33636 0.34403 0.35142 0.35840 0.36456 0.36977 0.37365 0.37606 0.37684
0.870  0.28320 0.28483 0.28757 0.29132 0.29601 0.30152 0.30787 0.31474 0.32205 0.32951 0.33707 0.34434 0.35121 0.35728 0.36230 0.36616 0.36856 0.36928
0.875  0.27691 0.27853 0.28123 0.28493 0.28955 0.29498 0.30122 0.30789 0.31506 0.32255 0.32998 0.33715 0.34389 0.34987 0.35482 0.35860 0.36095 0.36168
0.880  0.27055 0.27214 0.27480 0.27845 0.28300 0.28835 0.29437 0.30106 0.30811 0.31533 0.32265 0.32982 0.33635 0.34223 0.34720 0.35091 0.35320 0.35395
0.885  0.26410 0.26567 0.26828 0.27187 0.27633 0.28161 0.28754 0.29412 0.30105 0.30814 0.31534 0.32226 0.32880 0.33457 0.33944 0.34302 0.34530 0.34598
0.890  0.25755 0.25910 0.26167 0.26512 0.26950 0.27466 0.28060 0.28692 0.29381 0.30083 0.30789 0.31469 0.32110 0.32676 0.33144 0.33503 0.33726 0.33796
0.895  0.25090 0.25243 0.25495 0.25834 0.26264 0.26771 0.27353 0.27974 0.28641 0.29338 0.30017 0.30697 0.31313 0.31869 0.32338 0.32689 0.32907 0.32977
0.900  0.24414 0.24565 0.24806 0.25144 0.25566 0.26063 0.26622 0.27242 0.27896 0.28565 0.29244 0.29896 0.30512 0.31056 0.31515 0.31857 0.32069 0.32132
0.905  0.23727 0.23874 0.24111 0.24442 0.24855 0.25342 0.25889 0.26496 0.27136 0.27790 0.28454 0.29092 0.29694 0.30225 0.30665 0.31002 0.31212 0.31278
0.910  0.23027 0.23171 0.23402 0.23726 0.24130 0.24605 0.25141 0.25721 0.26345 0.26998 0.27646 0.28269 0.28845 0.29375 0.29805 0.30133 0.30337 0.30394
0.915  0.22312 0.22452 0.22679 0.22995 0.23381 0.23844 0.24376 0.24942 0.25551 0.26179 0.26807 0.27420 0.27988 0.28494 0.28922 0.29241 0.29439 0.29497
0.920  0.21582 0.21718 0.21939 0.22246 0.22623 0.23074 0.23581 0.24144 0.24738 0.25344 0.25959 0.26550 0.27108 0.27601 0.28015 0.28320 0.28515 0.28577
0.925  0.20834 0.20965 0.21182 0.21474 0.21847 0.22285 0.22778 0.23325 0.23902 0.24491 0.25089 0.25663 0.26204 0.26682 0.27077 0.27380 0.27568 0.27621
0.930  0.20067 0.20192 0.20404 0.20688 0.21050 0.21475 0.21953 0.22472 0.23030 0.23614 0.24180 0.24748 0.25262 0.25726 0.26117 0.26410 0.26591 0.26645
0.935  0.19278 0.19399 0.19604 0.19879 0.20229 0.20640 0.21103 0.21605 0.22145 0.22696 0.23256 0.23793 0.24301 0.24749 0.25126 0.25408 0.25582 0.25629
0.940  0.18464 0.18582 0.18778 0.19045 0.19381 0.19770 0.20215 0.20709 0.21229 0.21761 0.22300 0.22817 0.23306 0.23737 0.24093 0.24366 0.24536 0.24586
0.945  0.17623 0.17736 0.17921 0.18181 0.18498 0.18878 0.19305 0.19780 0.20279 0.20790 0.21307 0.21804 0.22263 0.22686 0.23027 0.23289 0.23451 0.23502
0.950  0.16749 0.16858 0.17035 0.17283 0.17587 0.17951 0.18359 0.18803 0.19281 0.19779 0.20263 0.20746 0.21187 0.21583 0.21916 0.22165 0.22320 0.22363
0.955  0.15839 0.15942 0.16111 0.16342 0.16636 0.16982 0.17371 0.17794 0.18248 0.18712 0.19182 0.19634 0.20060 0.20436 0.20752 0.20985 0.21133 0.21180
0.960  0.14884 0.14981 0.15141 0.15360 0.15638 0.15965 0.16333 0.16733 0.17162 0.17601 0.18045 0.18472 0.18874 0.19229 0.19522 0.19746 0.19886 0.19926
0.965  0.13876 0.13967 0.14117 0.14322 0.14584 0.14884 0.15228 0.15611 0.16011 0.16424 0.16832 0.17240 0.17610 0.17946 0.18224 0.18434 0.18564 0.18597
0.970  0.12802 0.12887 0.13026 0.13217 0.13454 0.13738 0.14058 0.14405 0.14778 0.15159 0.15545 0.15916 0.16266 0.16575 0.16835 0.17029 0.17149 0.17185
0.975  0.11645 0.11722 0.11850 0.12025 0.12241 0.12502 0.12794 0.13112 0.13453 0.13801 0.14155 0.14494 0.14813 0.15095 0.15330 0.15507 0.15618 0.15649
0.980  0.10376 0.10446 0.10561 0.10717 0.10912 0.11145 0.11407 0.11691 0.11997 0.12309 0.12625 0.12929 0.13214 0.13467 0.13675 0.13835 0.13934 0.13962
0.985  0.08951 0.09011 0.09108 0.09246 0.09415 0.09613 0.09839 0.10091 0.10350 0.10627 0.10895 0.11164 0.11407 0.11625 0.11810 0.11948 0.12034 0.12052
0.990  0.07277 0.07325 0.07405 0.07516 0.07656 0.07818 0.08003 0.08204 0.08420 0.08641 0.08865 0.09080 0.09283 0.09461 0.09612 0.09724 0.09793 0.09809
0.995  0.05120 0.05154 0.05211 0.05289 0.05388 0.05502 0.05633 0.05775 0.05928 0.06084 0.06242 0.06394 0.06537 0.06663 0.06767 0.06847 0.06897 0.06904
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e020.dat <==
# alpha = +0.25 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99980 0.99981 0.99981 0.99981 0.99982 0.99982 0.99983 0.99983 0.99984 0.99985 0.99985 0.99986 0.99987 0.99987 0.99988 0.99988 0.99988 0.99989
0.015  0.99956 0.99956 0.99957 0.99958 0.99959 0.99960 0.99961 0.99962 0.99964 0.99966 0.99967 0.99969 0.99970 0.99972 0.99973 0.99974 0.99974 0.99975
0.020  0.99922 0.99923 0.99924 0.99925 0.99927 0.99929 0.99931 0.99933 0.99936 0.99939 0.99942 0.99945 0.99947 0.99950 0.99951 0.99953 0.99954 0.99955
0.025  0.99878 0.99879 0.99881 0.99883 0.99885 0.99888 0.99892 0.99896 0.99900 0.99905 0.99909 0.99913 0.99918 0.99921 0.99924 0.99927 0.99928 0.99929
0.030  0.99825 0.99826 0.99828 0.99831 0.99835 0.99839 0.99844 0.99850 0.99856 0.99863 0.99869 0.99875 0.99881 0.99887 0.99891 0.99894 0.99896 0.99898
0.035  0.99762 0.99763 0.99766 0.99770 0.99775 0.99782 0.99788 0.99796 0.99805 0.99813 0.99822 0.99830 0.99838 0.99846 0.99852 0.99856 0.99859 0.99862
0.040  0.99689 0.99691 0.99695 0.99700 0.99707 0.99715 0.99724 0.99734 0.99745 0.99756 0.99768 0.99779 0.99789 0.99799 0.99806 0.99812 0.99816 0.99809
0.045  0.99607 0.99610 0.99614 0.99621 0.99629 0.99639 0.99651 0.99664 0.99677 0.99691 0.99706 0.99720 0.99733 0.99745 0.99755 0.99762 0.99767 0.99762
0.050  0.99515 0.99518 0.99524 0.99533 0.99543 0.99555 0.99569 0.99585 0.99602 0.99619 0.99637 0.99655 0.99671 0.99686 0.99698 0.99707 0.99713 0.99708
0.055  0.99414 0.99418 0.99425 0.99435 0.99447 0.99462 0.99479 0.99498 0.99519 0.99540 0.99561 0.99582 0.99602 0.99620 0.99635 0.99645 0.99653 0.99650
0.060  0.99303 0.99308 0.99317 0.99328 0.99343 0.99361 0.99381 0.99404 0.99428 0.99453 0.99478 0.99503 0.99527 0.99548 0.99565 0.99578 0.99587 0.99585
0.065  0.99183 0.99189 0.99199 0.99213 0.99230 0.99251 0.99274 0.99301 0.99329 0.99358 0.99388 0.99418 0.99445 0.99470 0.99490 0.99506 0.99515 0.99515
0.070  0.99054 0.99061 0.99072 0.99088 0.99108 0.99132 0.99160 0.99190 0.99223 0.99257 0.99291 0.99325 0.99357 0.99386 0.99409 0.99427 0.99438 0.99440
0.075  0.98915 0.98923 0.98936 0.98955 0.98978 0.99005 0.99036 0.99071 0.99109 0.99148 0.99188 0.99226 0.99262 0.99295 0.99323 0.99343 0.99356 0.99359
0.080  0.98768 0.98777 0.98792 0.98812 0.98838 0.98870 0.98905 0.98945 0.98988 0.99031 0.99077 0.99121 0.99161 0.99199 0.99230 0.99253 0.99268 0.99272
0.085  0.98611 0.98621 0.98638 0.98661 0.98691 0.98726 0.98766 0.98811 0.98859 0.98908 0.98959 0.99008 0.99054 0.99096 0.99131 0.99158 0.99174 0.99180
0.090  0.98445 0.98457 0.98476 0.98502 0.98535 0.98574 0.98619 0.98669 0.98722 0.98777 0.98834 0.98890 0.98941 0.98988 0.99027 0.99056 0.99075 0.99083
0.095  0.98271 0.98284 0.98305 0.98334 0.98370 0.98414 0.98464 0.98519 0.98579 0.98640 0.98703 0.98765 0.98822 0.98873 0.98917 0.98950 0.98970 0.98970
0.100  0.98088 0.98102 0.98125 0.98157 0.98197 0.98246 0.98301 0.98362 0.98428 0.98495 0.98565 0.98633 0.98696 0.98753 0.98801 0.98837 0.98860 0.98862
0.105  0.97896 0.97911 0.97937 0.97972 0.98016 0.98070 0.98130 0.98197 0.98269 0.98344 0.98420 0.98495 0.98565 0.98627 0.98679 0.98719 0.98744 0.98749
0.110  0.97696 0.97713 0.97740 0.97779 0.97827 0.97885 0.97952 0.98025 0.98104 0.98185 0.98268 0.98350 0.98427 0.98496 0.98552 0.98596 0.98623 0.98630
0.115  0.97487 0.97505 0.97536 0.97578 0.97630 0.97694 0.97766 0.97845 0.97932 0.98021 0.98111 0.98199 0.98283 0.98358 0.98420 0.98467 0.98497 0.98506
0.120  0.97270 0.97290 0.97323 0.97368 0.97425 0.97494 0.97572 0.97658 0.97752 0.97849 0.97947 0.98043 0.98133 0.98214 0.98282 0.98333 0.98365 0.98377
0.125  0.97045 0.97066 0.97102 0.97151 0.97212 0.97287 0.97372 0.97465 0.97565 0.97671 0.97776 0.97880 0.97977 0.98065 0.98139 0.98194 0.98228 0.98232
0.130  0.96811 0.96834 0.96873 0.96926 0.96992 0.97072 0.97164 0.97264 0.97372 0.97485 0.97599 0.97711 0.97816 0.97910 0.97989 0.98049 0.98086 0.98093
0.135  0.96570 0.96595 0.96636 0.96693 0.96764 0.96850 0.96948 0.97056 0.97172 0.97293 0.97416 0.97536 0.97649 0.97749 0.97834 0.97898 0.97938 0.97948
0.140  0.96320 0.96347 0.96391 0.96452 0.96528 0.96620 0.96726 0.96841 0.96966 0.97095 0.97225 0.97355 0.97476 0.97584 0.97674 0.97742 0.97785 0.97798
0.145  0.96063 0.96092 0.96139 0.96204 0.96286 0.96383 0.96496 0.96619 0.96753 0.96891 0.97031 0.97167 0.97297 0.97412 0.97509 0.97581 0.97628 0.97643
0.150  0.95799 0.95829 0.95879 0.95949 0.96036 0.96140 0.96260 0.96391 0.96533 0.96680 0.96829 0.96974 0.97112 0.97235 0.97338 0.97416 0.97465 0.97473
0.155  0.95527 0.95559 0.95612 0.95686 0.95779 0.95889 0.96016 0.96156 0.96307 0.96464 0.96622 0.96776 0.96922 0.97053 0.97163 0.97245 0.97297 0.97308
0.160  0.95247 0.95282 0.95338 0.95416 0.95515 0.95632 0.95766 0.95914 0.96075 0.96241 0.96409 0.96573 0.96727 0.96865 0.96981 0.97069 0.97123 0.97139
0.165  0.94961 0.94997 0.95057 0.95140 0.95244 0.95368 0.95510 0.95666 0.95835 0.96011 0.96190 0.96363 0.96527 0.96673 0.96795 0.96887 0.96945 0.96964
0.170  0.94667 0.94706 0.94768 0.94856 0.94966 0.95097 0.95247 0.95412 0.95590 0.95776 0.95963 0.96148 0.96321 0.96475 0.96604 0.96701 0.96762 0.96784
0.175  0.94367 0.94407 0.94473 0.94566 0.94682 0.94820 0.94978 0.95152 0.95340 0.95535 0.95733 0.95926 0.96108 0.96272 0.96408 0.96510 0.96575 0.96589
0.180  0.94059 0.94102 0.94171 0.94269 0.94391 0.94536 0.94703 0.94886 0.95084 0.95289 0.95497 0.95700 0.95891 0.96062 0.96206 0.96315 0.96382 0.96400
0.185  0.93745 0.93790 0.93863 0.93965 0.94093 0.94246 0.94422 0.94614 0.94822 0.95037 0.95256 0.95469 0.95669 0.95849 0.95999 0.96113 0.96184 0.96206
0.190  0.93425 0.93472 0.93548 0.93655 0.93790 0.93950 0.94134 0.94336 0.94554 0.94780 0.95009 0.95233 0.95443 0.95631 0.95788 0.95907 0.95981 0.96007
0.195  0.93098 0.93147 0.93227 0.93339 0.93479 0.93648 0.93840 0.94052 0.94279 0.94516 0.94756 0.94990 0.95211 0.95407 0.95573 0.95697 0.95775 0.95794
0.200  0.92765 0.92816 0.92900 0.93017 0.93164 0.93339 0.93540 0.93762 0.93999 0.94247 0.94497 0.94742 0.94971 0.95179 0.95352 0.95482 0.95563 0.95586
0.205  0.92425 0.92479 0.92567 0.92689 0.92842 0.93026 0.93235 0.93467 0.93715 0.93973 0.94235 0.94490 0.94730 0.94945 0.95125 0.95261 0.95346 0.95373
0.210  0.92080 0.92136 0.92228 0.92355 0.92515 0.92706 0.92925 0.93167 0.93425 0.93695 0.93967 0.94234 0.94484 0.94708 0.94895 0.95037 0.95125 0.95156
0.215  0.91729 0.91787 0.91883 0.92016 0.92182 0.92382 0.92610 0.92861 0.93130 0.93411 0.93695 0.93972 0.94233 0.94466 0.94660 0.94808 0.94900 0.94924
0.220  0.91372 0.91433 0.91532 0.91671 0.91844 0.92051 0.92289 0.92550 0.92830 0.93122 0.93415 0.93703 0.93974 0.94217 0.94422 0.94574 0.94670 0.94698
0.225  0.91010 0.91073 0.91176 0.91320 0.91500 0.91716 0.91962 0.92234 0.92524 0.92826 0.93132 0.93432 0.93714 0.93965 0.94176 0.94335 0.94435 0.94468
0.230  0.90642 0.90708 0.90815 0.90964 0.91151 0.91375 0.91631 0.91911 0.92213 0.92528 0.92846 0.93157 0.93449 0.93709 0.93928 0.94092 0.94196 0.94233
0.235  0.90269 0.90337 0.90449 0.90603 0.90797 0.91029 0.91292 0.91585 0.91899 0.92225 0.92555 0.92877 0.93179 0.93450 0.93676 0.93847 0.93953 0.93984
0.240  0.89891 0.89962 0.90077 0.90237 0.90438 0.90677 0.90951 0.91254 0.91579 0.91917 0.92258 0.92588 0.92901 0.93182 0.93417 0.93595 0.93705 0.93740
0.245  0.89508 0.89581 0.89700 0.89866 0.90074 0.90321 0.90606 0.90919 0.91255 0.91604 0.91954 0.92299 0.92623 0.92913 0.93155 0.93338 0.93453 0.93492
0.250  0.89120 0.89196 0.89319 0.89490 0.89704 0.89961 0.90255 0.90579 0.90926 0.91285 0.91650 0.92006 0.92340 0.92640 0.92890 0.93079 0.93197 0.93230
0.255  0.88728 0.88805 0.88933 0.89109 0.89331 0.89597 0.89900 0.90235 0.90590 0.90964 0.91341 0.91708 0.92054 0.92362 0.92621 0.92816 0.92937 0.92974
0.260  0.88330 0.88411 0.88542 0.88724 0.88953 0.89227 0.89541 0.89883 0.90253 0.90638 0.91027 0.91402 0.91759 0.92077 0.92344 0.92545 0.92672 0.92714
0.265  0.87929 0.88011 0.88147 0.88334 0.88571 0.88854 0.89176 0.89530 0.89912 0.90309 0.90705 0.91096 0.91464 0.91792 0.92066 0.92274 0.92403 0.92440
0.270  0.87523 0.87608 0.87747 0.87941 0.88185 0.88476 0.88806 0.89173 0.89566 0.89971 0.90383 0.90787 0.91165 0.91503 0.91785 0.91998 0.92131 0.92172
0.275  0.87112 0.87200 0.87343 0.87543 0.87795 0.88094 0.88434 0.88812 0.89215 0.89633 0.90058 0.90473 0.90856 0.91205 0.91496 0.91717 0.91854 0.91899
0.280  0.86698 0.86788 0.86936 0.87141 0.87400 0.87706 0.88058 0.88446 0.88859 0.89291 0.89728 0.90150 0.90550 0.90907 0.91206 0.91432 0.91573 0.91623
0.285  0.86280 0.86372 0.86524 0.86736 0.87002 0.87316 0.87678 0.88075 0.88501 0.88946 0.89389 0.89828 0.90239 0.90606 0.90913 0.91144 0.91289 0.91333
0.290  0.85857 0.85952 0.86109 0.86326 0.86598 0.86922 0.87294 0.87701 0.88140 0.88591 0.89053 0.89503 0.89924 0.90298 0.90614 0.90852 0.91001 0.91049
0.295  0.85431 0.85529 0.85690 0.85913 0.86191 0.86525 0.86906 0.87324 0.87775 0.88239 0.88712 0.89172 0.89601 0.89988 0.90310 0.90555 0.90708 0.90761
0.300  0.85002 0.85102 0.85267 0.85496 0.85782 0.86124 0.86512 0.86944 0.87401 0.87882 0.88367 0.88835 0.89279 0.89675 0.90006 0.90256 0.90412 0.90459
0.305  0.84569 0.84671 0.84841 0.85075 0.85369 0.85720 0.86118 0.86560 0.87030 0.87522 0.88014 0.88498 0.88953 0.89358 0.89697 0.89953 0.90112 0.90164
0.310  0.84133 0.84238 0.84411 0.84649 0.84952 0.85311 0.85720 0.86171 0.86654 0.87154 0.87662 0.88158 0.88618 0.89034 0.89381 0.89643 0.89808 0.89865
0.315  0.83693 0.83801 0.83978 0.84222 0.84533 0.84897 0.85319 0.85778 0.86275 0.86786 0.87307 0.87809 0.88285 0.88710 0.89066 0.89334 0.89501 0.89552
0.320  0.83250 0.83360 0.83542 0.83792 0.84110 0.84483 0.84914 0.85385 0.85892 0.86416 0.86943 0.87462 0.87949 0.88383 0.88746 0.89020 0.89190 0.89246
0.325  0.82804 0.82917 0.83103 0.83359 0.83683 0.84066 0.84504 0.84988 0.85502 0.86043 0.86580 0.87112 0.87603 0.88048 0.88419 0.88699 0.88875 0.88936
0.330  0.82356 0.82471 0.82661 0.82923 0.83253 0.83646 0.84091 0.84588 0.85114 0.85659 0.86216 0.86751 0.87260 0.87714 0.88093 0.88379 0.88557 0.88613
0.335  0.81904 0.82022 0.82215 0.82484 0.82820 0.83222 0.83678 0.84179 0.84723 0.85280 0.85847 0.86395 0.86914 0.87377 0.87763 0.88054 0.88236 0.88295
0.340  0.81450 0.81570 0.81767 0.82042 0.82385 0.82796 0.83262 0.83774 0.84328 0.84897 0.85469 0.86035 0.86562 0.87030 0.87425 0.87724 0.87909 0.87975
0.345  0.80993 0.81116 0.81317 0.81597 0.81948 0.82363 0.82842 0.83365 0.83924 0.84511 0.85096 0.85671 0.86204 0.86687 0.87089 0.87393 0.87582 0.87641
0.350  0.80534 0.80659 0.80864 0.81150 0.81508 0.81931 0.82420 0.82954 0.83524 0.84115 0.84719 0.85298 0.85848 0.86340 0.86749 0.87057 0.87250 0.87314
0.355  0.80072 0.80200 0.80409 0.80700 0.81065 0.81497 0.81991 0.82540 0.83121 0.83724 0.84336 0.84930 0.85489 0.85983 0.86401 0.86717 0.86913 0.86973
0.360  0.79608 0.79738 0.79951 0.80246 0.80620 0.81061 0.81564 0.82117 0.82715 0.83329 0.83948 0.84557 0.85121 0.85630 0.86055 0.86376 0.86576 0.86639
0.365  0.79141 0.79274 0.79492 0.79792 0.80172 0.80622 0.81134 0.81698 0.82300 0.82932 0.83562 0.84174 0.84756 0.85273 0.85705 0.86030 0.86233 0.86301
0.370  0.78673 0.78808 0.79030 0.79335 0.79719 0.80181 0.80703 0.81276 0.81889 0.82525 0.83173 0.83797 0.84387 0.84907 0.85348 0.85680 0.85887 0.85950
0.375  0.78202 0.78340 0.78565 0.78876 0.79268 0.79732 0.80268 0.80852 0.81476 0.82123 0.82773 0.83416 0.84008 0.84545 0.84992 0.85330 0.85540 0.85607
0.380  0.77730 0.77869 0.78099 0.78416 0.78814 0.79287 0.79826 0.80422 0.81060 0.81718 0.82379 0.83023 0.83634 0.84179 0.84630 0.84973 0.85187 0.85259
0.385  0.77255 0.77396 0.77631 0.77953 0.78358 0.78839 0.79387 0.79990 0.80634 0.81309 0.81983 0.82637 0.83258 0.83804 0.84266 0.84614 0.84832 0.84899
0.390  0.76779 0.76922 0.77160 0.77488 0.77900 0.78389 0.78946 0.79559 0.80213 0.80892 0.81575 0.82249 0.82870 0.83432 0.83901 0.84254 0.84475 0.84545
0.395  0.76301 0.76447 0.76687 0.77021 0.77440 0.77937 0.78503 0.79126 0.79790 0.80480 0.81174 0.81848 0.82488 0.83057 0.83527 0.83887 0.84111 0.84188
0.400  0.75821 0.75969 0.76213 0.76550 0.76978 0.77482 0.78057 0.78690 0.79365 0.80065 0.80769 0.81454 0.82102 0.82674 0.83156 0.83521 0.83748 0.83819
0.405  0.75340 0.75490 0.75738 0.76080 0.76510 0.77021 0.77604 0.78245 0.78929 0.79639 0.80362 0.81057 0.81706 0.82294 0.82782 0.83151 0.83381 0.83456
0.410  0.74857 0.75010 0.75261 0.75608 0.76045 0.76564 0.77155 0.77806 0.78500 0.79220 0.79944 0.80655 0.81316 0.81910 0.82400 0.82775 0.83009 0.83089
0.415  0.74373 0.74528 0.74783 0.75135 0.75578 0.76105 0.76705 0.77364 0.78069 0.78799 0.79533 0.80246 0.80923 0.81517 0.82021 0.82400 0.82636 0.82711
0.420  0.73887 0.74044 0.74303 0.74660 0.75110 0.75644 0.76252 0.76921 0.77635 0.78374 0.79119 0.79842 0.80518 0.81129 0.81638 0.82021 0.82259 0.82338
0.425  0.73400 0.73559 0.73821 0.74184 0.74640 0.75181 0.75796 0.76467 0.77191 0.77940 0.78693 0.79434 0.80120 0.80737 0.81246 0.81636 0.81879 0.81963
0.430  0.72912 0.73073 0.73339 0.73706 0.74168 0.74710 0.75334 0.76021 0.76754 0.77512 0.78275 0.79016 0.79718 0.80336 0.80859 0.81252 0.81497 0.81575
0.435  0.72422 0.72586 0.72855 0.73227 0.73690 0.74245 0.74877 0.75572 0.76314 0.77082 0.77855 0.78605 0.79306 0.79940 0.80467 0.80864 0.81111 0.81194
0.440  0.71931 0.72097 0.72370 0.72745 0.73216 0.73778 0.74418 0.75121 0.75869 0.76640 0.77421 0.78190 0.78900 0.79532 0.80067 0.80470 0.80722 0.80800
0.445  0.71439 0.71607 0.71883 0.72261 0.72740 0.73309 0.73957 0.74660 0.75420 0.76206 0.76997 0.77764 0.78492 0.79130 0.79671 0.80078 0.80331 0.80413
0.450  0.70947 0.71116 0.71393 0.71778 0.72263 0.72839 0.73486 0.74206 0.74975 0.75771 0.76570 0.77346 0.78071 0.78727 0.79271 0.79680 0.79935 0.80023
0.455  0.70453 0.70624 0.70904 0.71294 0.71785 0.72367 0.73023 0.73751 0.74528 0.75331 0.76129 0.76925 0.77658 0.78311 0.78864 0.79279 0.79539 0.79621
0.460  0.69958 0.70131 0.70415 0.70809 0.71306 0.71888 0.72558 0.73294 0.74069 0.74882 0.75698 0.76492 0.77242 0.77902 0.78459 0.78879 0.79140 0.79225
0.465  0.69462 0.69636 0.69924 0.70323 0.70824 0.71414 0.72091 0.72826 0.73619 0.74441 0.75265 0.76067 0.76814 0.77490 0.78044 0.78470 0.78735 0.78826
0.470  0.68966 0.69141 0.69433 0.69836 0.70338 0.70939 0.71623 0.72366 0.73168 0.73997 0.74829 0.75639 0.76394 0.77066 0.77636 0.78064 0.78331 0.78416
0.475  0.68468 0.68646 0.68941 0.69348 0.69855 0.70462 0.71145 0.71905 0.72714 0.73540 0.74381 0.75198 0.75970 0.76650 0.77223 0.77654 0.77923 0.78011
0.480  0.67970 0.68150 0.68448 0.68854 0.69371 0.69984 0.70675 0.71442 0.72248 0.73094 0.73943 0.74767 0.75536 0.76231 0.76800 0.77238 0.77510 0.77595
0.485  0.67471 0.67653 0.67954 0.68364 0.68886 0.69498 0.70203 0.70967 0.71791 0.72645 0.73501 0.74332 0.75109 0.75799 0.76383 0.76823 0.77097 0.77185
0.490  0.66971 0.67155 0.67459 0.67874 0.68401 0.69019 0.69730 0.70501 0.71334 0.72183 0.73046 0.73884 0.74675 0.75375 0.75963 0.76405 0.76680 0.76772
0.495  0.66471 0.66656 0.66963 0.67382 0.67913 0.68538 0.69246 0.70034 0.70872 0.71731 0.72602 0.73447 0.74236 0.74948 0.75533 0.75981 0.76259 0.76347
0.500  0.65970 0.66157 0.66463 0.66890 0.67420 0.68056 0.68771 0.69566 0.70401 0.71277 0.72155 0.73007 0.73802 0.74509 0.75108 0.75558 0.75838 0.75929
0.505  0.65468 0.65657 0.65966 0.66396 0.66931 0.67573 0.68294 0.69085 0.69939 0.70820 0.71693 0.72552 0.73354 0.74078 0.74679 0.75131 0.75412 0.75507
0.510  0.64966 0.65157 0.65468 0.65902 0.66442 0.67081 0.67816 0.68614 0.69474 0.70351 0.71243 0.72108 0.72916 0.73643 0.74242 0.74699 0.74984 0.75074
0.515  0.64464 0.64656 0.64970 0.65407 0.65952 0.66596 0.67337 0.68141 0.68996 0.69892 0.70790 0.71662 0.72475 0.73197 0.73809 0.74269 0.74554 0.74648
0.520  0.63960 0.64155 0.64471 0.64907 0.65461 0.66110 0.66848 0.67668 0.68529 0.69431 0.70323 0.71201 0.72019 0.72759 0.73372 0.73829 0.74119 0.74218
0.525  0.63457 0.63652 0.63972 0.64411 0.64968 0.65624 0.66367 0.67181 0.68061 0.68956 0.69867 0.70750 0.71575 0.72316 0.72927 0.73393 0.73684 0.73777
0.530  0.62953 0.63150 0.63471 0.63914 0.64469 0.65136 0.65885 0.66705 0.67590 0.68492 0.69409 0.70298 0.71127 0.71864 0.72487 0.72955 0.73246 0.73342
0.535  0.62448 0.62645 0.62971 0.63417 0.63976 0.64639 0.65402 0.66228 0.67106 0.68027 0.68936 0.69831 0.70665 0.71418 0.72035 0.72508 0.72803 0.72895
0.540  0.61943 0.62141 0.62469 0.62919 0.63482 0.64149 0.64907 0.65749 0.66633 0.67546 0.68474 0.69374 0.70213 0.70959 0.71590 0.72064 0.72359 0.72455
0.545  0.61438 0.61637 0.61967 0.62420 0.62987 0.63659 0.64422 0.65257 0.66159 0.67078 0.68011 0.68916 0.69759 0.70509 0.71141 0.71617 0.71913 0.72011
0.550  0.60932 0.61132 0.61461 0.61920 0.62492 0.63168 0.63935 0.64776 0.65670 0.66607 0.67532 0.68442 0.69289 0.70056 0.70682 0.71163 0.71462 0.71556
0.555  0.60426 0.60627 0.60958 0.61415 0.61993 0.62675 0.63448 0.64294 0.65193 0.66135 0.67065 0.67979 0.68832 0.69589 0.70229 0.70711 0.71010 0.71108
0.560  0.59920 0.60122 0.60455 0.60914 0.61491 0.62173 0.62954 0.63810 0.64715 0.65648 0.66596 0.67515 0.68371 0.69131 0.69773 0.70255 0.70555 0.70656
0.565  0.59413 0.59616 0.59951 0.60413 0.60993 0.61680 0.62459 0.63314 0.64235 0.65173 0.66124 0.67034 0.67895 0.68671 0.69306 0.69793 0.70096 0.70193
0.570  0.58905 0.59110 0.59447 0.59912 0.60495 0.61185 0.61969 0.62828 0.63740 0.64696 0.65639 0.66566 0.67429 0.68197 0.68846 0.69333 0.69636 0.69735
0.575  0.58398 0.58604 0.58943 0.59410 0.59996 0.60690 0.61477 0.62340 0.63257 0.64203 0.65164 0.66095 0.66962 0.67732 0.68382 0.68869 0.69171 0.69275
0.580  0.57890 0.58097 0.58437 0.58907 0.59496 0.60193 0.60984 0.61852 0.62773 0.63723 0.64687 0.65608 0.66479 0.67264 0.67907 0.68399 0.68706 0.68804
0.585  0.57381 0.57590 0.57932 0.58403 0.58987 0.59686 0.60480 0.61350 0.62278 0.63241 0.64195 0.65133 0.66007 0.66783 0.67439 0.67932 0.68237 0.68338
0.590  0.56873 0.57082 0.57425 0.57893 0.58486 0.59189 0.59986 0.60859 0.61787 0.62743 0.63715 0.64657 0.65533 0.66311 0.66967 0.67454 0.67763 0.67870
0.595  0.56364 0.56574 0.56914 0.57389 0.57984 0.58690 0.59490 0.60367 0.61298 0.62258 0.63233 0.64163 0.65043 0.65836 0.66485 0.66981 0.67290 0.67390
0.600  0.55854 0.56065 0.56407 0.56884 0.57482 0.58190 0.58993 0.59873 0.60808 0.61772 0.62735 0.63682 0.64564 0.65347 0.66008 0.66505 0.66813 0.66915
0.605  0.55345 0.55553 0.55900 0.56378 0.56978 0.57689 0.58484 0.59366 0.60303 0.61283 0.62250 0.63199 0.64083 0.64867 0.65529 0.66019 0.66331 0.66429
0.610  0.54835 0.55044 0.55392 0.55872 0.56474 0.57178 0.57986 0.58870 0.59810 0.60778 0.61762 0.62699 0.63586 0.64385 0.65038 0.65538 0.65849 0.65950
0.615  0.54324 0.54534 0.54883 0.55365 0.55961 0.56676 0.57486 0.58373 0.59315 0.60287 0.61257 0.62211 0.63100 0.63888 0.64554 0.65053 0.65364 0.65466
0.620  0.53813 0.54024 0.54375 0.54857 0.55456 0.56173 0.56985 0.57873 0.58817 0.59793 0.60766 0.61722 0.62611 0.63401 0.64065 0.64560 0.64872 0.64972
0.625  0.53302 0.53514 0.53865 0.54343 0.54949 0.55668 0.56471 0.57362 0.58308 0.59282 0.60272 0.61215 0.62106 0.62910 0.63567 0.64069 0.64382 0.64483
0.630  0.52790 0.53003 0.53355 0.53834 0.54442 0.55156 0.55968 0.56861 0.57809 0.58785 0.59761 0.60721 0.61613 0.62405 0.63075 0.63576 0.63887 0.63991
0.635  0.52278 0.52491 0.52844 0.53325 0.53935 0.54646 0.55464 0.56358 0.57308 0.58286 0.59265 0.60225 0.61118 0.61911 0.62575 0.63074 0.63388 0.63488
0.640  0.51764 0.51979 0.52328 0.52815 0.53419 0.54139 0.54958 0.55841 0.56791 0.57771 0.58765 0.59711 0.60606 0.61412 0.62071 0.62575 0.62888 0.62990
0.645  0.51251 0.51467 0.51816 0.52304 0.52907 0.53631 0.54439 0.55336 0.56288 0.57268 0.58247 0.59210 0.60105 0.60899 0.61570 0.62072 0.62384 0.62489
0.650  0.50738 0.50954 0.51304 0.51793 0.52397 0.53122 0.53932 0.54830 0.55782 0.56764 0.57744 0.58707 0.59602 0.60396 0.61056 0.61560 0.61875 0.61976
0.655  0.50224 0.50440 0.50791 0.51279 0.51886 0.52601 0.53423 0.54322 0.55274 0.56257 0.57238 0.58186 0.59082 0.59889 0.60549 0.61053 0.61366 0.61469
0.660  0.49710 0.49926 0.50277 0.50760 0.51374 0.52090 0.52912 0.53798 0.54751 0.55733 0.56729 0.57678 0.58574 0.59368 0.60039 0.60541 0.60853 0.60958
0.665  0.49195 0.49411 0.49763 0.50247 0.50861 0.51578 0.52399 0.53287 0.54241 0.55223 0.56204 0.57167 0.58063 0.58856 0.59516 0.60020 0.60335 0.60436
0.670  0.48679 0.48894 0.49248 0.49732 0.50338 0.51064 0.51875 0.52774 0.53728 0.54711 0.55691 0.56639 0.57534 0.58340 0.59000 0.59503 0.59816 0.59918
0.675  0.48163 0.48376 0.48732 0.49217 0.49823 0.50549 0.51361 0.52260 0.53199 0.54180 0.55176 0.56123 0.57018 0.57811 0.58481 0.58982 0.59293 0.59398
0.680  0.47646 0.47860 0.48215 0.48700 0.49307 0.50022 0.50845 0.51730 0.52683 0.53664 0.54643 0.55605 0.56498 0.57291 0.57948 0.58452 0.58765 0.58866
0.685  0.47129 0.47342 0.47693 0.48183 0.48790 0.49505 0.50327 0.51213 0.52165 0.53146 0.54124 0.55077 0.55962 0.56766 0.57423 0.57924 0.58236 0.58338
0.690  0.46611 0.46824 0.47175 0.47657 0.48271 0.48987 0.49796 0.50693 0.51645 0.52608 0.53602 0.54545 0.55437 0.56227 0.56894 0.57394 0.57704 0.57799
0.695  0.46092 0.46305 0.46656 0.47138 0.47744 0.48467 0.49275 0.50172 0.51108 0.52085 0.53061 0.54019 0.54909 0.55697 0.56352 0.56853 0.57165 0.57265
0.700  0.45572 0.45785 0.46136 0.46618 0.47222 0.47944 0.48753 0.49635 0.50584 0.51560 0.52534 0.53489 0.54363 0.55163 0.55816 0.56315 0.56625 0.56727
0.705  0.45051 0.45264 0.45615 0.46096 0.46700 0.47411 0.48230 0.49110 0.50058 0.51032 0.52004 0.52942 0.53829 0.54615 0.55277 0.55773 0.56082 0.56177
0.710  0.44530 0.44743 0.45092 0.45574 0.46176 0.46887 0.47691 0.48583 0.49514 0.50485 0.51455 0.52407 0.53292 0.54075 0.54725 0.55222 0.55532 0.55631
0.715  0.44007 0.44220 0.44569 0.45050 0.45652 0.46361 0.47164 0.48054 0.48983 0.49953 0.50920 0.51869 0.52736 0.53530 0.54178 0.54673 0.54981 0.55082
0.720  0.43484 0.43696 0.44045 0.44524 0.45125 0.45834 0.46635 0.47509 0.48450 0.49417 0.50382 0.51313 0.52193 0.52971 0.53629 0.54121 0.54426 0.54521
0.725  0.42959 0.43171 0.43517 0.43990 0.44588 0.45293 0.46104 0.46977 0.47914 0.48863 0.49838 0.50769 0.51645 0.52421 0.53065 0.53558 0.53865 0.53963
0.730  0.42433 0.42644 0.42986 0.43462 0.44059 0.44762 0.45558 0.46441 0.47361 0.48322 0.49281 0.50221 0.51080 0.51866 0.52508 0.52998 0.53302 0.53402
0.735  0.41906 0.42113 0.42458 0.42933 0.43528 0.44230 0.45023 0.45899 0.46821 0.47779 0.48734 0.49655 0.50525 0.51296 0.51947 0.52433 0.52735 0.52828
0.740  0.41378 0.41585 0.41929 0.42402 0.42995 0.43695 0.44486 0.45349 0.46278 0.47230 0.48183 0.49101 0.49968 0.50734 0.51378 0.51858 0.52161 0.52259
0.745  0.40848 0.41054 0.41397 0.41869 0.42461 0.43158 0.43947 0.44807 0.45716 0.46667 0.47614 0.48543 0.49391 0.50168 0.50801 0.51285 0.51586 0.51685
0.750  0.40317 0.40523 0.40865 0.41335 0.41915 0.42608 0.43392 0.44262 0.45168 0.46114 0.47057 0.47967 0.48826 0.49586 0.50228 0.50708 0.51006 0.51098
0.755  0.39785 0.39990 0.40330 0.40797 0.41376 0.42067 0.42848 0.43700 0.44617 0.45558 0.46497 0.47402 0.48256 0.49012 0.49649 0.50119 0.50419 0.50515
0.760  0.39250 0.39455 0.39794 0.40253 0.40836 0.41524 0.42302 0.43150 0.44062 0.44983 0.45917 0.46833 0.47681 0.48434 0.49057 0.49533 0.49829 0.49927
0.765  0.38713 0.38918 0.39256 0.39713 0.40294 0.40979 0.41753 0.42597 0.43489 0.44421 0.45349 0.46244 0.47091 0.47838 0.48470 0.48943 0.49236 0.49326
0.770  0.38176 0.38380 0.38710 0.39171 0.39749 0.40430 0.41198 0.42040 0.42928 0.43854 0.44778 0.45668 0.46508 0.47252 0.47878 0.48340 0.48634 0.48728
0.775  0.37636 0.37839 0.38168 0.38627 0.39201 0.39868 0.40633 0.41466 0.42364 0.43268 0.44186 0.45087 0.45921 0.46659 0.47271 0.47739 0.48030 0.48126
0.780  0.37095 0.37297 0.37624 0.38080 0.38642 0.39315 0.40075 0.40904 0.41794 0.42696 0.43607 0.44500 0.45316 0.46050 0.46670 0.47133 0.47421 0.47509
0.785  0.36551 0.36752 0.37078 0.37531 0.38090 0.38759 0.39514 0.40338 0.41209 0.42118 0.43024 0.43896 0.44720 0.45448 0.46062 0.46515 0.46803 0.46896
0.790  0.36005 0.36205 0.36529 0.36971 0.37535 0.38199 0.38950 0.39768 0.40633 0.41536 0.42435 0.43302 0.44118 0.44841 0.45441 0.45899 0.46183 0.46277
0.795  0.35457 0.35655 0.35977 0.36417 0.36977 0.37625 0.38370 0.39181 0.40054 0.40935 0.41827 0.42702 0.43499 0.44226 0.44823 0.45276 0.45558 0.45644
0.800  0.34906 0.35099 0.35423 0.35860 0.36415 0.37060 0.37799 0.38604 0.39456 0.40345 0.41230 0.42082 0.42888 0.43599 0.44199 0.44647 0.44922 0.45013
0.805  0.34353 0.34544 0.34865 0.35300 0.35841 0.36491 0.37224 0.38024 0.38868 0.39750 0.40627 0.41473 0.42270 0.42976 0.43560 0.44007 0.44285 0.44376
0.810  0.33796 0.33987 0.34304 0.34736 0.35274 0.35918 0.36645 0.37438 0.38276 0.39134 0.40004 0.40858 0.41634 0.42345 0.42925 0.43367 0.43641 0.43725
0.815  0.33237 0.33426 0.33736 0.34169 0.34702 0.35341 0.36050 0.36835 0.37679 0.38530 0.39392 0.40222 0.41005 0.41698 0.42282 0.42719 0.42989 0.43075
0.820  0.32674 0.32861 0.33169 0.33598 0.34127 0.34749 0.35463 0.36241 0.37062 0.37920 0.38773 0.39595 0.40371 0.41056 0.41624 0.42059 0.42328 0.42418
0.825  0.32108 0.32294 0.32599 0.33016 0.33548 0.34164 0.34871 0.35642 0.36455 0.37304 0.38134 0.38962 0.39727 0.40407 0.40969 0.41398 0.41664 0.41745
0.830  0.31538 0.31722 0.32024 0.32438 0.32964 0.33575 0.34275 0.35037 0.35843 0.36668 0.37504 0.38308 0.39068 0.39740 0.40305 0.40729 0.40991 0.41074
0.835  0.30965 0.31147 0.31446 0.31856 0.32367 0.32981 0.33661 0.34414 0.35209 0.36040 0.36867 0.37662 0.38413 0.39076 0.39635 0.40046 0.40308 0.40394
0.840  0.30387 0.30567 0.30863 0.31269 0.31775 0.32381 0.33054 0.33799 0.34586 0.35407 0.36223 0.37009 0.37751 0.38405 0.38948 0.39363 0.39620 0.39698
0.845  0.29805 0.29983 0.30276 0.30677 0.31177 0.31766 0.32442 0.33178 0.33955 0.34751 0.35558 0.36349 0.37067 0.37715 0.38261 0.38670 0.38923 0.39002
0.850  0.29218 0.29394 0.29683 0.30080 0.30574 0.31156 0.31823 0.32550 0.33318 0.34104 0.34900 0.35667 0.36390 0.37028 0.37566 0.37963 0.38214 0.38297
0.855  0.28627 0.28800 0.29080 0.29470 0.29965 0.30540 0.31186 0.31903 0.32659 0.33449 0.34234 0.34990 0.35703 0.36332 0.36853 0.37252 0.37499 0.37575
0.860  0.28030 0.28200 0.28477 0.28862 0.29341 0.29918 0.30555 0.31262 0.32008 0.32786 0.33546 0.34305 0.34994 0.35626 0.36140 0.36531 0.36775 0.36850
0.865  0.27427 0.27592 0.27868 0.28247 0.28720 0.29285 0.29917 0.30613 0.31349 0.32101 0.32864 0.33597 0.34289 0.34900 0.35416 0.35800 0.36038 0.36115
0.870  0.26818 0.26981 0.27253 0.27626 0.28093 0.28641 0.29271 0.29954 0.30680 0.31422 0.32172 0.32893 0.33574 0.34175 0.34673 0.35054 0.35290 0.35362
0.875  0.26202 0.26363 0.26631 0.26998 0.27457 0.27997 0.28616 0.29279 0.29990 0.30732 0.31470 0.32180 0.32847 0.33439 0.33927 0.34300 0.34532 0.34605
0.880  0.25579 0.25737 0.26001 0.26362 0.26814 0.27345 0.27943 0.28605 0.29304 0.30019 0.30744 0.31453 0.32099 0.32680 0.33170 0.33536 0.33762 0.33835
0.885  0.24948 0.25104 0.25363 0.25718 0.26160 0.26683 0.27271 0.27921 0.28607 0.29310 0.30021 0.30705 0.31350 0.31920 0.32399 0.32752 0.32977 0.33045
0.890  0.24309 0.24463 0.24717 0.25058 0.25492 0.26002 0.26589 0.27214 0.27895 0.28589 0.29286 0.29956 0.30588 0.31146 0.31608 0.31961 0.32180 0.32248
0.895  0.23661 0.23812 0.24061 0.24396 0.24821 0.25321 0.25896 0.26509 0.27167 0.27855 0.28524 0.29194 0.29801 0.30348 0.30809 0.31154 0.31368 0.31437
0.900  0.23003 0.23151 0.23390 0.23723 0.24139 0.24629 0.25181 0.25792 0.26436 0.27095 0.27763 0.28405 0.29011 0.29546 0.29996 0.30332 0.30539 0.30602
0.905  0.22335 0.22480 0.22713 0.23039 0.23446 0.23925 0.24464 0.25061 0.25690 0.26334 0.26987 0.27613 0.28205 0.28726 0.29158 0.29488 0.29693 0.29758
0.910  0.21655 0.21797 0.22025 0.22343 0.22740 0.23207 0.23733 0.24304 0.24918 0.25558 0.26194 0.26806 0.27371 0.27889 0.28310 0.28631 0.28830 0.28887
0.915  0.20963 0.21101 0.21323 0.21633 0.22012 0.22466 0.22988 0.23544 0.24141 0.24757 0.25372 0.25972 0.26529 0.27024 0.27442 0.27753 0.27947 0.28004
0.920  0.20256 0.20390 0.20607 0.20907 0.21277 0.21719 0.22215 0.22766 0.23347 0.23941 0.24543 0.25121 0.25666 0.26147 0.26552 0.26850 0.27039 0.27099
0.925  0.19534 0.19662 0.19874 0.20161 0.20525 0.20953 0.21436 0.21970 0.22533 0.23110 0.23693 0.24253 0.24781 0.25248 0.25633 0.25928 0.26111 0.26163
0.930  0.18794 0.18917 0.19124 0.19401 0.19754 0.20169 0.20636 0.21142 0.21687 0.22255 0.22808 0.23361 0.23863 0.24314 0.24694 0.24978 0.25154 0.25208
0.935  0.18035 0.18154 0.18353 0.18621 0.18962 0.19362 0.19813 0.20302 0.20828 0.21365 0.21909 0.22432 0.22926 0.23361 0.23727 0.24000 0.24169 0.24216
0.940  0.17254 0.17368 0.17559 0.17818 0.18145 0.18523 0.18956 0.19436 0.19941 0.20458 0.20982 0.21484 0.21958 0.22376 0.22721 0.22986 0.23150 0.23199
0.945  0.16448 0.16557 0.16737 0.16989 0.17297 0.17665 0.18080 0.18539 0.19024 0.19519 0.20020 0.20502 0.20947 0.21355 0.21686 0.21939 0.22095 0.22145
0.950  0.15613 0.15717 0.15889 0.16129 0.16423 0.16775 0.17171 0.17600 0.18062 0.18544 0.19013 0.19479 0.19905 0.20288 0.20610 0.20850 0.20999 0.21041
0.955  0.14744 0.14843 0.15006 0.15229 0.15513 0.15848 0.16223 0.16631 0.17069 0.17517 0.17971 0.18407 0.18818 0.19180 0.19484 0.19708 0.19851 0.19897
0.960  0.13835 0.13929 0.14083 0.14293 0.14561 0.14876 0.15231 0.15616 0.16029 0.16451 0.16879 0.17289 0.17676 0.18017 0.18299 0.18515 0.18649 0.18687
0.965  0.12878 0.12966 0.13110 0.13307 0.13558 0.13846 0.14177 0.14544 0.14929 0.15325 0.15717 0.16109 0.16463 0.16786 0.17052 0.17253 0.17378 0.17410
0.970  0.11862 0.11943 0.12077 0.12259 0.12486 0.12758 0.13064 0.13396 0.13754 0.14119 0.14488 0.14843 0.15178 0.15473 0.15722 0.15907 0.16022 0.16057
0.975  0.10770 0.10844 0.10966 0.11132 0.11340 0.11588 0.11867 0.12170 0.12496 0.12828 0.13165 0.13489 0.13794 0.14062 0.14286 0.14454 0.14560 0.14591
0.980  0.09578 0.09644 0.09753 0.09902 0.10086 0.10308 0.10557 0.10828 0.11119 0.11415 0.11716 0.12005 0.12276 0.12516 0.12714 0.12865 0.12959 0.12986
0.985  0.08243 0.08300 0.08392 0.08522 0.08682 0.08870 0.09084 0.09323 0.09568 0.09830 0.10084 0.10338 0.10568 0.10775 0.10950 0.11081 0.11162 0.11179
0.990  0.06683 0.06728 0.06804 0.06908 0.07040 0.07193 0.07367 0.07557 0.07760 0.07969 0.08180 0.08382 0.08573 0.08741 0.08883 0.08988 0.09054 0.09068
0.995  0.04685 0.04717 0.04770 0.04843 0.04936 0.05043 0.05166 0.05299 0.05442 0.05588 0.05736 0.05878 0.06012 0.06129 0.06227 0.06302 0.06349 0.06355
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e030.dat <==
# alpha = +0.25 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99980 0.99980 0.99980 0.99980 0.99981 0.99981 0.99982 0.99983 0.99983 0.99984 0.99985 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99988
0.015  0.99954 0.99955 0.99955 0.99956 0.99957 0.99958 0.99960 0.99961 0.99963 0.99964 0.99966 0.99968 0.99969 0.99971 0.99972 0.99973 0.99973 0.99974
0.020  0.99919 0.99919 0.99920 0.99922 0.99924 0.99926 0.99928 0.99931 0.99934 0.99937 0.99940 0.99943 0.99945 0.99948 0.99950 0.99952 0.99953 0.99953
0.025  0.99873 0.99874 0.99876 0.99878 0.99881 0.99884 0.99888 0.99892 0.99896 0.99901 0.99906 0.99910 0.99915 0.99919 0.99922 0.99924 0.99926 0.99927
0.030  0.99817 0.99819 0.99821 0.99824 0.99828 0.99833 0.99838 0.99845 0.99851 0.99858 0.99865 0.99871 0.99877 0.99883 0.99888 0.99891 0.99893 0.99895
0.035  0.99751 0.99753 0.99756 0.99761 0.99766 0.99773 0.99780 0.99788 0.99797 0.99806 0.99816 0.99825 0.99833 0.99841 0.99847 0.99852 0.99855 0.99857
0.040  0.99676 0.99678 0.99682 0.99688 0.99695 0.99704 0.99713 0.99724 0.99736 0.99747 0.99759 0.99771 0.99782 0.99792 0.99800 0.99807 0.99810 0.99805
0.045  0.99590 0.99593 0.99598 0.99605 0.99614 0.99625 0.99637 0.99651 0.99665 0.99680 0.99696 0.99710 0.99725 0.99737 0.99747 0.99755 0.99760 0.99755
0.050  0.99494 0.99498 0.99504 0.99513 0.99524 0.99538 0.99553 0.99569 0.99587 0.99606 0.99625 0.99643 0.99660 0.99676 0.99688 0.99698 0.99704 0.99700
0.055  0.99388 0.99393 0.99401 0.99411 0.99425 0.99441 0.99459 0.99479 0.99501 0.99523 0.99546 0.99568 0.99589 0.99608 0.99623 0.99635 0.99642 0.99640
0.060  0.99273 0.99279 0.99288 0.99300 0.99316 0.99335 0.99357 0.99381 0.99407 0.99433 0.99460 0.99487 0.99511 0.99534 0.99552 0.99565 0.99574 0.99573
0.065  0.99148 0.99154 0.99165 0.99180 0.99199 0.99221 0.99246 0.99274 0.99305 0.99336 0.99367 0.99398 0.99427 0.99453 0.99474 0.99490 0.99501 0.99501
0.070  0.99013 0.99020 0.99033 0.99050 0.99072 0.99098 0.99127 0.99159 0.99194 0.99230 0.99267 0.99303 0.99336 0.99366 0.99391 0.99410 0.99421 0.99423
0.075  0.98869 0.98877 0.98891 0.98911 0.98936 0.98965 0.98999 0.99036 0.99076 0.99117 0.99159 0.99200 0.99238 0.99273 0.99301 0.99323 0.99336 0.99339
0.080  0.98715 0.98724 0.98741 0.98763 0.98791 0.98825 0.98863 0.98905 0.98950 0.98997 0.99045 0.99091 0.99134 0.99173 0.99206 0.99230 0.99245 0.99250
0.085  0.98551 0.98562 0.98581 0.98606 0.98637 0.98675 0.98718 0.98766 0.98817 0.98869 0.98923 0.98975 0.99023 0.99067 0.99104 0.99132 0.99149 0.99155
0.090  0.98379 0.98391 0.98411 0.98440 0.98475 0.98517 0.98565 0.98618 0.98675 0.98734 0.98794 0.98852 0.98907 0.98956 0.98997 0.99027 0.99046 0.99054
0.095  0.98197 0.98211 0.98233 0.98265 0.98304 0.98351 0.98404 0.98463 0.98526 0.98591 0.98658 0.98723 0.98784 0.98837 0.98883 0.98917 0.98938 0.98939
0.100  0.98006 0.98021 0.98046 0.98081 0.98124 0.98176 0.98235 0.98300 0.98370 0.98442 0.98515 0.98587 0.98654 0.98713 0.98763 0.98801 0.98825 0.98828
0.105  0.97806 0.97823 0.97850 0.97888 0.97936 0.97993 0.98058 0.98129 0.98206 0.98285 0.98365 0.98444 0.98518 0.98584 0.98638 0.98680 0.98705 0.98711
0.110  0.97597 0.97615 0.97645 0.97687 0.97739 0.97801 0.97872 0.97950 0.98034 0.98121 0.98209 0.98295 0.98376 0.98447 0.98507 0.98552 0.98581 0.98588
0.115  0.97379 0.97399 0.97432 0.97477 0.97534 0.97602 0.97679 0.97764 0.97856 0.97950 0.98046 0.98139 0.98227 0.98305 0.98371 0.98420 0.98450 0.98460
0.120  0.97153 0.97175 0.97210 0.97259 0.97320 0.97394 0.97478 0.97570 0.97669 0.97772 0.97876 0.97977 0.98072 0.98157 0.98228 0.98281 0.98314 0.98327
0.125  0.96918 0.96942 0.96980 0.97033 0.97099 0.97179 0.97270 0.97369 0.97476 0.97588 0.97699 0.97809 0.97911 0.98003 0.98080 0.98137 0.98173 0.98179
0.130  0.96675 0.96700 0.96741 0.96798 0.96870 0.96956 0.97053 0.97160 0.97276 0.97396 0.97516 0.97634 0.97744 0.97843 0.97926 0.97988 0.98026 0.98035
0.135  0.96423 0.96450 0.96495 0.96556 0.96633 0.96725 0.96830 0.96945 0.97068 0.97197 0.97326 0.97453 0.97571 0.97677 0.97766 0.97833 0.97874 0.97885
0.140  0.96164 0.96192 0.96240 0.96306 0.96388 0.96486 0.96599 0.96722 0.96854 0.96992 0.97130 0.97266 0.97393 0.97506 0.97601 0.97672 0.97716 0.97730
0.145  0.95896 0.95927 0.95977 0.96047 0.96135 0.96240 0.96360 0.96492 0.96633 0.96780 0.96928 0.97072 0.97208 0.97329 0.97430 0.97506 0.97554 0.97570
0.150  0.95620 0.95653 0.95707 0.95782 0.95875 0.95987 0.96115 0.96255 0.96406 0.96562 0.96720 0.96873 0.97017 0.97146 0.97254 0.97335 0.97386 0.97396
0.155  0.95337 0.95372 0.95429 0.95508 0.95608 0.95727 0.95862 0.96011 0.96172 0.96338 0.96505 0.96668 0.96820 0.96958 0.97073 0.97159 0.97212 0.97225
0.160  0.95046 0.95083 0.95143 0.95228 0.95333 0.95459 0.95603 0.95760 0.95931 0.96107 0.96284 0.96458 0.96619 0.96764 0.96886 0.96977 0.97034 0.97050
0.165  0.94747 0.94786 0.94851 0.94940 0.95051 0.95185 0.95337 0.95503 0.95682 0.95870 0.96058 0.96241 0.96412 0.96565 0.96693 0.96789 0.96850 0.96869
0.170  0.94441 0.94483 0.94550 0.94645 0.94763 0.94903 0.95064 0.95240 0.95429 0.95625 0.95824 0.96018 0.96199 0.96361 0.96496 0.96597 0.96661 0.96683
0.175  0.94129 0.94172 0.94243 0.94343 0.94467 0.94615 0.94784 0.94970 0.95170 0.95376 0.95585 0.95789 0.95980 0.96151 0.96293 0.96400 0.96467 0.96484
0.180  0.93808 0.93854 0.93929 0.94034 0.94165 0.94321 0.94499 0.94694 0.94904 0.95122 0.95341 0.95555 0.95755 0.95934 0.96085 0.96198 0.96268 0.96288
0.185  0.93481 0.93530 0.93608 0.93718 0.93855 0.94019 0.94206 0.94412 0.94632 0.94861 0.95091 0.95316 0.95526 0.95714 0.95871 0.95991 0.96064 0.96088
0.190  0.93148 0.93198 0.93281 0.93395 0.93540 0.93712 0.93908 0.94123 0.94354 0.94594 0.94836 0.95071 0.95292 0.95489 0.95654 0.95778 0.95855 0.95882
0.195  0.92807 0.92860 0.92947 0.93067 0.93217 0.93398 0.93603 0.93828 0.94070 0.94321 0.94574 0.94821 0.95052 0.95258 0.95431 0.95561 0.95642 0.95663
0.200  0.92461 0.92516 0.92606 0.92732 0.92889 0.93077 0.93292 0.93528 0.93780 0.94042 0.94306 0.94564 0.94805 0.95022 0.95203 0.95338 0.95423 0.95448
0.205  0.92107 0.92165 0.92260 0.92391 0.92555 0.92752 0.92975 0.93222 0.93485 0.93759 0.94035 0.94304 0.94556 0.94781 0.94969 0.95111 0.95199 0.95228
0.210  0.91748 0.91808 0.91907 0.92044 0.92215 0.92420 0.92653 0.92910 0.93185 0.93470 0.93758 0.94038 0.94301 0.94536 0.94731 0.94879 0.94971 0.95003
0.215  0.91383 0.91446 0.91548 0.91691 0.91870 0.92083 0.92326 0.92593 0.92879 0.93177 0.93476 0.93768 0.94042 0.94286 0.94489 0.94643 0.94739 0.94765
0.220  0.91012 0.91077 0.91184 0.91332 0.91518 0.91740 0.91993 0.92271 0.92568 0.92877 0.93186 0.93490 0.93774 0.94029 0.94242 0.94401 0.94501 0.94531
0.225  0.90635 0.90703 0.90814 0.90968 0.91161 0.91391 0.91654 0.91943 0.92251 0.92571 0.92894 0.93210 0.93505 0.93768 0.93988 0.94154 0.94258 0.94293
0.230  0.90252 0.90323 0.90438 0.90598 0.90798 0.91038 0.91310 0.91608 0.91929 0.92262 0.92598 0.92925 0.93231 0.93504 0.93732 0.93904 0.94011 0.94049
0.235  0.89865 0.89937 0.90057 0.90223 0.90431 0.90679 0.90959 0.91270 0.91603 0.91948 0.92296 0.92635 0.92952 0.93235 0.93471 0.93650 0.93761 0.93793
0.240  0.89471 0.89547 0.89671 0.89842 0.90058 0.90313 0.90605 0.90928 0.91272 0.91630 0.91989 0.92337 0.92665 0.92959 0.93205 0.93390 0.93505 0.93541
0.245  0.89073 0.89151 0.89279 0.89457 0.89679 0.89944 0.90247 0.90580 0.90936 0.91305 0.91675 0.92038 0.92377 0.92681 0.92933 0.93124 0.93244 0.93285
0.250  0.88670 0.88751 0.88883 0.89066 0.89296 0.89570 0.89883 0.90228 0.90595 0.90975 0.91360 0.91735 0.92085 0.92399 0.92660 0.92856 0.92979 0.93015
0.255  0.88262 0.88345 0.88482 0.88670 0.88908 0.89192 0.89515 0.89870 0.90248 0.90642 0.91040 0.91426 0.91789 0.92111 0.92381 0.92584 0.92711 0.92750
0.260  0.87849 0.87935 0.88076 0.88270 0.88516 0.88809 0.89142 0.89506 0.89899 0.90306 0.90715 0.91110 0.91484 0.91817 0.92096 0.92305 0.92437 0.92481
0.265  0.87431 0.87520 0.87665 0.87866 0.88119 0.88421 0.88764 0.89140 0.89545 0.89964 0.90382 0.90794 0.91179 0.91522 0.91809 0.92025 0.92159 0.92198
0.270  0.87009 0.87101 0.87250 0.87458 0.87718 0.88029 0.88380 0.88770 0.89187 0.89615 0.90049 0.90473 0.90869 0.91223 0.91517 0.91739 0.91877 0.91921
0.275  0.86583 0.86677 0.86831 0.87045 0.87314 0.87632 0.87995 0.88396 0.88823 0.89265 0.89712 0.90148 0.90551 0.90915 0.91219 0.91449 0.91592 0.91639
0.280  0.86153 0.86249 0.86407 0.86627 0.86904 0.87230 0.87605 0.88017 0.88454 0.88911 0.89371 0.89815 0.90234 0.90608 0.90920 0.91155 0.91301 0.91352
0.285  0.85718 0.85817 0.85980 0.86206 0.86491 0.86826 0.87211 0.87632 0.88084 0.88553 0.89021 0.89482 0.89912 0.90296 0.90616 0.90857 0.91007 0.91054
0.290  0.85280 0.85381 0.85549 0.85781 0.86072 0.86418 0.86813 0.87245 0.87710 0.88187 0.88673 0.89145 0.89586 0.89978 0.90307 0.90555 0.90709 0.90760
0.295  0.84838 0.84942 0.85114 0.85352 0.85650 0.86006 0.86411 0.86854 0.87331 0.87822 0.88320 0.88802 0.89252 0.89657 0.89993 0.90248 0.90406 0.90461
0.300  0.84392 0.84499 0.84675 0.84920 0.85225 0.85590 0.86003 0.86461 0.86945 0.87452 0.87963 0.88454 0.88919 0.89334 0.89679 0.89939 0.90101 0.90151
0.305  0.83943 0.84052 0.84233 0.84483 0.84797 0.85171 0.85594 0.86063 0.86560 0.87079 0.87597 0.88106 0.88582 0.89005 0.89359 0.89625 0.89790 0.89845
0.310  0.83490 0.83602 0.83788 0.84042 0.84365 0.84747 0.85182 0.85660 0.86171 0.86699 0.87234 0.87754 0.88236 0.88670 0.89033 0.89305 0.89476 0.89535
0.315  0.83034 0.83149 0.83339 0.83599 0.83930 0.84319 0.84766 0.85253 0.85779 0.86318 0.86866 0.87393 0.87891 0.88336 0.88706 0.88985 0.89159 0.89213
0.320  0.82575 0.82692 0.82887 0.83153 0.83491 0.83889 0.84347 0.84846 0.85382 0.85935 0.86490 0.87034 0.87543 0.87997 0.88375 0.88660 0.88837 0.88895
0.325  0.82112 0.82233 0.82431 0.82704 0.83050 0.83457 0.83922 0.84435 0.84979 0.85548 0.86115 0.86672 0.87186 0.87651 0.88038 0.88329 0.88511 0.88574
0.330  0.81647 0.81770 0.81973 0.82252 0.82604 0.83021 0.83495 0.84020 0.84576 0.85152 0.85737 0.86300 0.86832 0.87306 0.87700 0.87997 0.88183 0.88241
0.335  0.81179 0.81305 0.81511 0.81797 0.82155 0.82583 0.83067 0.83598 0.84172 0.84759 0.85356 0.85930 0.86473 0.86956 0.87358 0.87662 0.87850 0.87912
0.340  0.80708 0.80837 0.81047 0.81339 0.81705 0.82141 0.82635 0.83178 0.83763 0.84363 0.84965 0.85558 0.86110 0.86598 0.87009 0.87320 0.87513 0.87580
0.345  0.80234 0.80366 0.80580 0.80879 0.81252 0.81693 0.82201 0.82755 0.83346 0.83963 0.84578 0.85181 0.85740 0.86243 0.86662 0.86977 0.87174 0.87236
0.350  0.79759 0.79892 0.80111 0.80416 0.80796 0.81246 0.81764 0.82329 0.82932 0.83554 0.84188 0.84796 0.85371 0.85884 0.86309 0.86630 0.86830 0.86897
0.355  0.79280 0.79417 0.79640 0.79949 0.80338 0.80797 0.81320 0.81901 0.82515 0.83149 0.83792 0.84415 0.85000 0.85516 0.85950 0.86278 0.86482 0.86545
0.360  0.78800 0.78939 0.79166 0.79479 0.79877 0.80345 0.80878 0.81464 0.82094 0.82741 0.83391 0.84029 0.84619 0.85150 0.85592 0.85925 0.86133 0.86199
0.365  0.78317 0.78458 0.78690 0.79009 0.79414 0.79891 0.80433 0.81030 0.81665 0.82330 0.82992 0.83634 0.84241 0.84781 0.85230 0.85568 0.85779 0.85849
0.370  0.77832 0.77976 0.78212 0.78537 0.78945 0.79434 0.79987 0.80593 0.81240 0.81909 0.82589 0.83243 0.83859 0.84402 0.84861 0.85205 0.85421 0.85487
0.375  0.77345 0.77491 0.77731 0.78062 0.78478 0.78971 0.79537 0.80154 0.80812 0.81493 0.82177 0.82848 0.83468 0.84028 0.84493 0.84843 0.85061 0.85131
0.380  0.76856 0.77004 0.77249 0.77585 0.78008 0.78510 0.79080 0.79710 0.80382 0.81074 0.81769 0.82443 0.83081 0.83649 0.84118 0.84474 0.84696 0.84771
0.385  0.76365 0.76515 0.76764 0.77107 0.77536 0.78046 0.78626 0.79263 0.79942 0.80651 0.81358 0.82044 0.82692 0.83261 0.83742 0.84103 0.84328 0.84399
0.390  0.75872 0.76025 0.76278 0.76626 0.77063 0.77581 0.78170 0.78817 0.79507 0.80221 0.80938 0.81642 0.82291 0.82877 0.83364 0.83731 0.83959 0.84032
0.395  0.75378 0.75533 0.75788 0.76143 0.76587 0.77113 0.77712 0.78369 0.79070 0.79795 0.80522 0.81228 0.81896 0.82488 0.82977 0.83350 0.83583 0.83662
0.400  0.74882 0.75039 0.75298 0.75657 0.76109 0.76644 0.77251 0.77918 0.78629 0.79365 0.80104 0.80820 0.81497 0.82092 0.82594 0.82971 0.83207 0.83281
0.405  0.74384 0.74544 0.74807 0.75170 0.75626 0.76168 0.76783 0.77459 0.78180 0.78926 0.79682 0.80410 0.81087 0.81699 0.82206 0.82589 0.82827 0.82905
0.410  0.73886 0.74048 0.74314 0.74683 0.75146 0.75695 0.76319 0.77005 0.77736 0.78492 0.79251 0.79993 0.80683 0.81302 0.81811 0.82200 0.82442 0.82525
0.415  0.73385 0.73550 0.73820 0.74194 0.74663 0.75220 0.75854 0.76549 0.77290 0.78056 0.78826 0.79572 0.80277 0.80896 0.81418 0.81811 0.82056 0.82134
0.420  0.72884 0.73050 0.73325 0.73703 0.74179 0.74744 0.75386 0.76090 0.76841 0.77617 0.78397 0.79153 0.79859 0.80494 0.81022 0.81419 0.81666 0.81748
0.425  0.72381 0.72550 0.72828 0.73212 0.73694 0.74266 0.74915 0.75623 0.76383 0.77169 0.77958 0.78731 0.79447 0.80088 0.80617 0.81021 0.81273 0.81359
0.430  0.71877 0.72048 0.72330 0.72718 0.73207 0.73781 0.74439 0.75161 0.75931 0.76727 0.77525 0.78301 0.79031 0.79675 0.80217 0.80624 0.80877 0.80959
0.435  0.71371 0.71545 0.71830 0.72224 0.72714 0.73300 0.73966 0.74697 0.75477 0.76283 0.77091 0.77875 0.78606 0.79264 0.79812 0.80223 0.80478 0.80564
0.440  0.70865 0.71041 0.71330 0.71727 0.72224 0.72818 0.73492 0.74232 0.75018 0.75827 0.76644 0.77446 0.78186 0.78843 0.79398 0.79815 0.80076 0.80158
0.445  0.70358 0.70536 0.70828 0.71228 0.71734 0.72334 0.73016 0.73757 0.74554 0.75379 0.76205 0.77006 0.77763 0.78428 0.78988 0.79410 0.79671 0.79757
0.450  0.69850 0.70029 0.70322 0.70730 0.71242 0.71849 0.72531 0.73288 0.74095 0.74928 0.75764 0.76574 0.77329 0.78010 0.78574 0.78997 0.79261 0.79352
0.455  0.69341 0.69522 0.69819 0.70231 0.70748 0.71361 0.72053 0.72818 0.73633 0.74474 0.75310 0.76138 0.76902 0.77581 0.78153 0.78584 0.78852 0.78937
0.460  0.68831 0.69014 0.69314 0.69731 0.70254 0.70868 0.71573 0.72346 0.73161 0.74011 0.74864 0.75691 0.76471 0.77157 0.77735 0.78169 0.78439 0.78527
0.465  0.68320 0.68504 0.68809 0.69230 0.69757 0.70379 0.71091 0.71864 0.72696 0.73555 0.74416 0.75252 0.76030 0.76731 0.77306 0.77746 0.78020 0.78114
0.470  0.67809 0.67995 0.68303 0.68728 0.69257 0.69890 0.70608 0.71390 0.72229 0.73097 0.73965 0.74810 0.75596 0.76293 0.76883 0.77326 0.77602 0.77690
0.475  0.67297 0.67484 0.67795 0.68225 0.68759 0.69398 0.70117 0.70914 0.71761 0.72627 0.73504 0.74355 0.75157 0.75863 0.76456 0.76902 0.77179 0.77271
0.480  0.66784 0.66974 0.67288 0.67717 0.68261 0.68906 0.69632 0.70436 0.71282 0.72165 0.73051 0.73909 0.74709 0.75429 0.76020 0.76472 0.76752 0.76841
0.485  0.66270 0.66462 0.66779 0.67212 0.67762 0.68406 0.69145 0.69948 0.70810 0.71702 0.72595 0.73460 0.74267 0.74984 0.75588 0.76043 0.76325 0.76417
0.490  0.65756 0.65950 0.66270 0.66707 0.67262 0.67912 0.68658 0.69467 0.70338 0.71226 0.72127 0.72999 0.73819 0.74545 0.75154 0.75610 0.75894 0.75989
0.495  0.65242 0.65437 0.65760 0.66202 0.66760 0.67417 0.68161 0.68986 0.69862 0.70760 0.71667 0.72547 0.73366 0.74104 0.74709 0.75172 0.75459 0.75550
0.500  0.64727 0.64924 0.65246 0.65695 0.66253 0.66921 0.67671 0.68503 0.69378 0.70291 0.71206 0.72092 0.72918 0.73651 0.74270 0.74734 0.75023 0.75117
0.505  0.64211 0.64410 0.64735 0.65188 0.65750 0.66423 0.67180 0.68009 0.68900 0.69820 0.70731 0.71624 0.72456 0.73205 0.73827 0.74293 0.74583 0.74681
0.510  0.63695 0.63896 0.64224 0.64680 0.65247 0.65918 0.66688 0.67523 0.68422 0.69338 0.70266 0.71165 0.72003 0.72756 0.73375 0.73846 0.74140 0.74234
0.515  0.63179 0.63382 0.63712 0.64170 0.64743 0.65419 0.66194 0.67037 0.67931 0.68864 0.69799 0.70704 0.71548 0.72296 0.72928 0.73402 0.73696 0.73793
0.520  0.62663 0.62867 0.63199 0.63657 0.64238 0.64920 0.65692 0.66549 0.67449 0.68389 0.69318 0.70229 0.71078 0.71843 0.72476 0.72948 0.73246 0.73348
0.525  0.62146 0.62351 0.62687 0.63148 0.63732 0.64419 0.65198 0.66049 0.66966 0.67900 0.68848 0.69765 0.70619 0.71385 0.72017 0.72497 0.72796 0.72893
0.530  0.61629 0.61835 0.62173 0.62638 0.63220 0.63917 0.64702 0.65559 0.66481 0.67422 0.68375 0.69298 0.70157 0.70919 0.71562 0.72044 0.72344 0.72443
0.535  0.61111 0.61318 0.61659 0.62127 0.62714 0.63408 0.64205 0.65068 0.65985 0.66942 0.67889 0.68817 0.69681 0.70459 0.71096 0.71583 0.71886 0.71982
0.540  0.60594 0.60801 0.61145 0.61616 0.62207 0.62905 0.63697 0.64575 0.65498 0.66449 0.67413 0.68346 0.69214 0.69986 0.70636 0.71124 0.71428 0.71526
0.545  0.60076 0.60284 0.60630 0.61105 0.61699 0.62401 0.63199 0.64071 0.65009 0.65966 0.66935 0.67872 0.68745 0.69520 0.70173 0.70662 0.70967 0.71068
0.550  0.59558 0.59767 0.60112 0.60592 0.61190 0.61897 0.62699 0.63576 0.64508 0.65482 0.66442 0.67385 0.68262 0.69053 0.69699 0.70193 0.70501 0.70599
0.555  0.59039 0.59250 0.59597 0.60075 0.60679 0.61392 0.62198 0.63080 0.64017 0.64995 0.65961 0.66908 0.67790 0.68572 0.69231 0.69727 0.70034 0.70135
0.560  0.58521 0.58733 0.59082 0.59562 0.60165 0.60878 0.61691 0.62583 0.63525 0.64495 0.65478 0.66429 0.67314 0.68099 0.68761 0.69256 0.69564 0.69668
0.565  0.58002 0.58215 0.58566 0.59049 0.59655 0.60371 0.61184 0.62074 0.63031 0.64006 0.64992 0.65936 0.66825 0.67625 0.68279 0.68780 0.69091 0.69190
0.570  0.57483 0.57698 0.58050 0.58535 0.59144 0.59864 0.60681 0.61575 0.62524 0.63515 0.64494 0.65453 0.66345 0.67137 0.67804 0.68305 0.68616 0.68718
0.575  0.56964 0.57179 0.57533 0.58021 0.58633 0.59356 0.60177 0.61075 0.62028 0.63010 0.64005 0.64967 0.65862 0.66657 0.67325 0.67826 0.68136 0.68242
0.580  0.56445 0.56661 0.57017 0.57507 0.58121 0.58847 0.59671 0.60573 0.61531 0.62516 0.63514 0.64467 0.65367 0.66174 0.66836 0.67341 0.67656 0.67757
0.585  0.55926 0.56143 0.56500 0.56991 0.57601 0.58329 0.59156 0.60060 0.61023 0.62021 0.63009 0.63978 0.64880 0.65680 0.66353 0.66859 0.67172 0.67276
0.590  0.55406 0.55624 0.55982 0.56471 0.57089 0.57820 0.58649 0.59556 0.60519 0.61511 0.62515 0.63487 0.64391 0.65193 0.65867 0.66367 0.66684 0.66792
0.595  0.54887 0.55105 0.55461 0.55955 0.56575 0.57309 0.58141 0.59051 0.60017 0.61013 0.62020 0.62981 0.63888 0.64703 0.65370 0.65879 0.66196 0.66298
0.600  0.54367 0.54586 0.54943 0.55439 0.56062 0.56798 0.57632 0.58545 0.59514 0.60512 0.61509 0.62486 0.63394 0.64200 0.64879 0.65388 0.65704 0.65808
0.605  0.53847 0.54065 0.54426 0.54923 0.55547 0.56285 0.57112 0.58027 0.58997 0.60010 0.61010 0.61989 0.62899 0.63706 0.64385 0.64888 0.65207 0.65308
0.610  0.53327 0.53545 0.53907 0.54406 0.55032 0.55764 0.56602 0.57519 0.58492 0.59494 0.60509 0.61476 0.62389 0.63209 0.63880 0.64392 0.64710 0.64813
0.615  0.52807 0.53026 0.53389 0.53889 0.54509 0.55251 0.56091 0.57010 0.57985 0.58989 0.59992 0.60975 0.61889 0.62699 0.63381 0.63892 0.64210 0.64315
0.620  0.52287 0.52506 0.52870 0.53371 0.53993 0.54737 0.55578 0.56498 0.57475 0.58483 0.59487 0.60471 0.61386 0.62197 0.62878 0.63385 0.63704 0.63807
0.625  0.51766 0.51986 0.52351 0.52848 0.53477 0.54222 0.55054 0.55976 0.56954 0.57961 0.58981 0.59953 0.60869 0.61692 0.62366 0.62880 0.63199 0.63303
0.630  0.51246 0.51466 0.51832 0.52329 0.52960 0.53699 0.54540 0.55464 0.56443 0.57451 0.58458 0.59445 0.60361 0.61174 0.61859 0.62372 0.62690 0.62796
0.635  0.50724 0.50946 0.51312 0.51811 0.52442 0.53180 0.54025 0.54950 0.55931 0.56940 0.57948 0.58935 0.59852 0.60665 0.61345 0.61855 0.62176 0.62279
0.640  0.50203 0.50425 0.50787 0.51292 0.51917 0.52663 0.53509 0.54422 0.55404 0.56413 0.57436 0.58409 0.59328 0.60152 0.60827 0.61342 0.61662 0.61766
0.645  0.49682 0.49905 0.50267 0.50772 0.51397 0.52145 0.52981 0.53907 0.54888 0.55898 0.56907 0.57895 0.58813 0.59627 0.60312 0.60825 0.61143 0.61250
0.650  0.49160 0.49384 0.49746 0.50252 0.50878 0.51626 0.52463 0.53389 0.54371 0.55382 0.56391 0.57379 0.58296 0.59110 0.59785 0.60300 0.60620 0.60724
0.655  0.48639 0.48862 0.49225 0.49729 0.50357 0.51097 0.51944 0.52871 0.53852 0.54863 0.55872 0.56846 0.57764 0.58589 0.59264 0.59778 0.60097 0.60202
0.660  0.48117 0.48340 0.48704 0.49203 0.49837 0.50576 0.51424 0.52338 0.53319 0.54329 0.55351 0.56325 0.57243 0.58056 0.58740 0.59252 0.59570 0.59677
0.665  0.47595 0.47818 0.48182 0.48682 0.49315 0.50055 0.50901 0.51817 0.52798 0.53808 0.54815 0.55802 0.56719 0.57530 0.58204 0.58718 0.59038 0.59141
0.670  0.47072 0.47294 0.47660 0.48159 0.48785 0.49533 0.50369 0.51294 0.52275 0.53284 0.54290 0.55262 0.56179 0.57001 0.57674 0.58187 0.58505 0.58609
0.675  0.46550 0.46770 0.47137 0.47637 0.48262 0.49009 0.49845 0.50770 0.51736 0.52744 0.53764 0.54734 0.55649 0.56459 0.57141 0.57652 0.57968 0.58075
0.680  0.46027 0.46247 0.46613 0.47113 0.47738 0.48475 0.49321 0.50232 0.51210 0.52216 0.53221 0.54204 0.55117 0.55926 0.56596 0.57108 0.57427 0.57529
0.685  0.45503 0.45723 0.46085 0.46589 0.47214 0.47950 0.48794 0.49705 0.50682 0.51687 0.52690 0.53665 0.54569 0.55388 0.56058 0.56567 0.56884 0.56988
0.690  0.44979 0.45199 0.45560 0.46057 0.46688 0.47424 0.48256 0.49177 0.50152 0.51141 0.52156 0.53122 0.54032 0.54837 0.55516 0.56023 0.56338 0.56436
0.695  0.44455 0.44674 0.45035 0.45531 0.46155 0.46896 0.47727 0.48646 0.49607 0.50608 0.51606 0.52584 0.53491 0.54294 0.54961 0.55470 0.55786 0.55888
0.700  0.43930 0.44149 0.44510 0.45005 0.45626 0.46367 0.47197 0.48102 0.49073 0.50072 0.51068 0.52042 0.52935 0.53748 0.54412 0.54919 0.55233 0.55337
0.705  0.43404 0.43623 0.43983 0.44478 0.45097 0.45828 0.46666 0.47569 0.48538 0.49534 0.50527 0.51486 0.52389 0.53188 0.53861 0.54364 0.54677 0.54774
0.710  0.42878 0.43097 0.43456 0.43950 0.44568 0.45297 0.46121 0.47034 0.47986 0.48979 0.49970 0.50940 0.51840 0.52636 0.53297 0.53801 0.54114 0.54216
0.715  0.42352 0.42570 0.42928 0.43421 0.44038 0.44765 0.45587 0.46496 0.47447 0.48437 0.49425 0.50390 0.51274 0.52080 0.52738 0.53240 0.53551 0.53653
0.720  0.41824 0.42042 0.42399 0.42890 0.43506 0.44231 0.45051 0.45945 0.46906 0.47893 0.48877 0.49825 0.50719 0.51510 0.52176 0.52675 0.52984 0.53080
0.725  0.41296 0.41513 0.41868 0.42353 0.42964 0.43686 0.44514 0.45406 0.46362 0.47331 0.48323 0.49271 0.50161 0.50949 0.51601 0.52100 0.52410 0.52510
0.730  0.40767 0.40983 0.41334 0.41821 0.42430 0.43150 0.43963 0.44863 0.45802 0.46781 0.47758 0.48713 0.49586 0.50383 0.51033 0.51528 0.51835 0.51937
0.735  0.40238 0.40450 0.40802 0.41288 0.41895 0.42612 0.43422 0.44315 0.45255 0.46230 0.47201 0.48138 0.49021 0.49802 0.50460 0.50952 0.51257 0.51352
0.740  0.39707 0.39918 0.40270 0.40753 0.41359 0.42072 0.42879 0.43760 0.44704 0.45673 0.46642 0.47575 0.48453 0.49230 0.49881 0.50365 0.50672 0.50770
0.745  0.39175 0.39386 0.39736 0.40217 0.40820 0.41531 0.42335 0.43211 0.44138 0.45103 0.46065 0.47007 0.47868 0.48653 0.49293 0.49782 0.50085 0.50185
0.750  0.38643 0.38853 0.39201 0.39681 0.40272 0.40978 0.41776 0.42661 0.43583 0.44543 0.45501 0.46423 0.47293 0.48062 0.48710 0.49194 0.49494 0.49587
0.755  0.38109 0.38318 0.38665 0.39140 0.39730 0.40433 0.41228 0.42094 0.43025 0.43980 0.44932 0.45850 0.46714 0.47478 0.48120 0.48595 0.48896 0.48993
0.760  0.37574 0.37782 0.38127 0.38595 0.39188 0.39887 0.40677 0.41539 0.42464 0.43400 0.44346 0.45272 0.46130 0.46890 0.47519 0.47998 0.48296 0.48395
0.765  0.37037 0.37245 0.37588 0.38053 0.38643 0.39339 0.40125 0.40981 0.41887 0.42831 0.43771 0.44677 0.45532 0.46286 0.46922 0.47398 0.47693 0.47784
0.770  0.36499 0.36706 0.37042 0.37510 0.38096 0.38787 0.39567 0.40421 0.41321 0.42259 0.43193 0.44093 0.44941 0.45691 0.46321 0.46786 0.47081 0.47176
0.775  0.35960 0.36166 0.36500 0.36965 0.37547 0.38224 0.38999 0.39844 0.40752 0.41668 0.42596 0.43504 0.44346 0.45090 0.45706 0.46176 0.46468 0.46564
0.780  0.35419 0.35624 0.35956 0.36418 0.36988 0.37670 0.38439 0.39278 0.40178 0.41090 0.42011 0.42911 0.43734 0.44473 0.45096 0.45561 0.45850 0.45939
0.785  0.34877 0.35080 0.35410 0.35869 0.36435 0.37112 0.37876 0.38710 0.39590 0.40508 0.41422 0.42302 0.43131 0.43864 0.44480 0.44935 0.45223 0.45317
0.790  0.34333 0.34534 0.34862 0.35311 0.35880 0.36552 0.37310 0.38137 0.39011 0.39922 0.40828 0.41701 0.42523 0.43249 0.43851 0.44310 0.44595 0.44689
0.795  0.33787 0.33986 0.34312 0.34758 0.35323 0.35979 0.36730 0.37549 0.38429 0.39318 0.40216 0.41096 0.41898 0.42627 0.43226 0.43680 0.43962 0.44049
0.800  0.33239 0.33434 0.33760 0.34202 0.34762 0.35413 0.36159 0.36971 0.37829 0.38724 0.39615 0.40472 0.41281 0.41995 0.42595 0.43044 0.43319 0.43410
0.805  0.32688 0.32882 0.33205 0.33644 0.34190 0.34845 0.35584 0.36389 0.37240 0.38126 0.39008 0.39858 0.40658 0.41365 0.41950 0.42397 0.42675 0.42766
0.810  0.32136 0.32328 0.32648 0.33083 0.33625 0.34273 0.35005 0.35803 0.36646 0.37509 0.38383 0.39239 0.40018 0.40729 0.41309 0.41750 0.42024 0.42108
0.815  0.31581 0.31771 0.32083 0.32519 0.33056 0.33698 0.34411 0.35201 0.36048 0.36903 0.37768 0.38600 0.39385 0.40078 0.40661 0.41096 0.41366 0.41452
0.820  0.31023 0.31211 0.31521 0.31951 0.32484 0.33109 0.33826 0.34607 0.35432 0.36291 0.37147 0.37971 0.38746 0.39431 0.39999 0.40432 0.40700 0.40789
0.825  0.30463 0.30649 0.30955 0.31375 0.31908 0.32527 0.33237 0.34009 0.34825 0.35675 0.36507 0.37335 0.38100 0.38778 0.39339 0.39766 0.40031 0.40113
0.830  0.29899 0.30084 0.30387 0.30802 0.31328 0.31942 0.32643 0.33406 0.34213 0.35040 0.35876 0.36680 0.37439 0.38108 0.38672 0.39093 0.39354 0.39436
0.835  0.29332 0.29515 0.29814 0.30225 0.30738 0.31352 0.32033 0.32787 0.33583 0.34413 0.35239 0.36033 0.36782 0.37442 0.37998 0.38407 0.38667 0.38753
0.840  0.28762 0.28942 0.29238 0.29644 0.30151 0.30757 0.31430 0.32175 0.32961 0.33781 0.34595 0.35380 0.36118 0.36770 0.37309 0.37721 0.37977 0.38055
0.845  0.28188 0.28366 0.28659 0.29059 0.29560 0.30148 0.30823 0.31558 0.32333 0.33128 0.33932 0.34719 0.35435 0.36079 0.36621 0.37026 0.37277 0.37356
0.850  0.27610 0.27786 0.28074 0.28470 0.28964 0.29544 0.30210 0.30934 0.31700 0.32484 0.33276 0.34039 0.34757 0.35391 0.35924 0.36319 0.36567 0.36649
0.855  0.27028 0.27201 0.27481 0.27869 0.28363 0.28935 0.29580 0.30294 0.31047 0.31832 0.32613 0.33364 0.34072 0.34696 0.35213 0.35607 0.35852 0.35927
0.860  0.26441 0.26611 0.26888 0.27270 0.27748 0.28321 0.28956 0.29659 0.30401 0.31173 0.31929 0.32681 0.33366 0.33990 0.34500 0.34887 0.35127 0.35202
0.865  0.25850 0.26015 0.26289 0.26666 0.27136 0.27697 0.28326 0.29017 0.29747 0.30494 0.31251 0.31978 0.32663 0.33268 0.33777 0.34157 0.34392 0.34468
0.870  0.25253 0.25415 0.25685 0.26056 0.26519 0.27064 0.27688 0.28366 0.29086 0.29821 0.30564 0.31279 0.31952 0.32546 0.33038 0.33413 0.33646 0.33717
0.875  0.24650 0.24810 0.25075 0.25440 0.25895 0.26430 0.27043 0.27700 0.28405 0.29139 0.29868 0.30570 0.31229 0.31813 0.32296 0.32663 0.32891 0.32963
0.880  0.24041 0.24198 0.24459 0.24817 0.25264 0.25789 0.26381 0.27036 0.27727 0.28435 0.29151 0.29850 0.30489 0.31061 0.31543 0.31903 0.32125 0.32198
0.885  0.23426 0.23580 0.23836 0.24187 0.24623 0.25141 0.25721 0.26364 0.27041 0.27735 0.28436 0.29111 0.29747 0.30307 0.30778 0.31126 0.31346 0.31413
0.890  0.22803 0.22954 0.23205 0.23543 0.23971 0.24474 0.25052 0.25670 0.26340 0.27024 0.27711 0.28371 0.28992 0.29541 0.29994 0.30341 0.30555 0.30623
0.895  0.22172 0.22321 0.22566 0.22897 0.23315 0.23808 0.24374 0.24978 0.25626 0.26302 0.26962 0.27619 0.28216 0.28753 0.29205 0.29542 0.29752 0.29820
0.900  0.21533 0.21679 0.21914 0.22242 0.22651 0.23133 0.23675 0.24275 0.24909 0.25557 0.26213 0.26843 0.27437 0.27961 0.28401 0.28730 0.28933 0.28995
0.905  0.20885 0.21027 0.21257 0.21577 0.21976 0.22446 0.22975 0.23561 0.24178 0.24811 0.25450 0.26064 0.26643 0.27153 0.27576 0.27898 0.28098 0.28161
0.910  0.20227 0.20365 0.20589 0.20901 0.21290 0.21748 0.22263 0.22823 0.23424 0.24051 0.24672 0.25271 0.25824 0.26330 0.26741 0.27054 0.27248 0.27304
0.915  0.19557 0.19692 0.19910 0.20213 0.20584 0.21028 0.21538 0.22082 0.22667 0.23268 0.23869 0.24455 0.24998 0.25481 0.25888 0.26191 0.26380 0.26436
0.920  0.18876 0.19006 0.19218 0.19511 0.19872 0.20304 0.20789 0.21326 0.21893 0.22473 0.23060 0.23623 0.24154 0.24622 0.25016 0.25305 0.25489 0.25548
0.925  0.18180 0.18305 0.18511 0.18791 0.19146 0.19563 0.20033 0.20553 0.21102 0.21663 0.22231 0.22776 0.23290 0.23743 0.24117 0.24403 0.24580 0.24632
0.930  0.17469 0.17589 0.17789 0.18059 0.18402 0.18806 0.19259 0.19752 0.20282 0.20834 0.21371 0.21908 0.22394 0.22832 0.23201 0.23476 0.23646 0.23698
0.935  0.16741 0.16856 0.17049 0.17310 0.17640 0.18028 0.18466 0.18940 0.19450 0.19972 0.20499 0.21006 0.21484 0.21904 0.22259 0.22523 0.22686 0.22732
0.940  0.15993 0.16104 0.16289 0.16540 0.16856 0.17222 0.17641 0.18105 0.18594 0.19095 0.19601 0.20087 0.20545 0.20948 0.21282 0.21537 0.21695 0.21742
0.945  0.15224 0.15330 0.15503 0.15746 0.16043 0.16399 0.16800 0.17243 0.17711 0.18189 0.18673 0.19137 0.19567 0.19960 0.20278 0.20521 0.20672 0.20720
0.950  0.14428 0.14529 0.14695 0.14926 0.15209 0.15548 0.15929 0.16343 0.16788 0.17251 0.17703 0.18151 0.18561 0.18929 0.19238 0.19469 0.19611 0.19653
0.955  0.13603 0.13698 0.13855 0.14069 0.14342 0.14663 0.15024 0.15416 0.15837 0.16267 0.16703 0.17121 0.17515 0.17862 0.18154 0.18368 0.18505 0.18548
0.960  0.12742 0.12832 0.12980 0.13181 0.13438 0.13739 0.14079 0.14448 0.14843 0.15247 0.15657 0.16050 0.16420 0.16746 0.17015 0.17221 0.17349 0.17386
0.965  0.11839 0.11923 0.12060 0.12248 0.12487 0.12763 0.13079 0.13429 0.13796 0.14175 0.14549 0.14922 0.15261 0.15568 0.15822 0.16013 0.16132 0.16163
0.970  0.10882 0.10960 0.11087 0.11260 0.11476 0.11735 0.12027 0.12343 0.12682 0.13030 0.13381 0.13719 0.14037 0.14318 0.14554 0.14730 0.14838 0.14871
0.975  0.09859 0.09929 0.10045 0.10202 0.10399 0.10634 0.10899 0.11186 0.11494 0.11810 0.12129 0.12435 0.12724 0.12978 0.13190 0.13350 0.13450 0.13479
0.980  0.08746 0.08808 0.08911 0.09051 0.09226 0.09435 0.09670 0.09925 0.10200 0.10480 0.10764 0.11036 0.11292 0.11518 0.11705 0.11847 0.11936 0.11961
0.985  0.07505 0.07559 0.07645 0.07768 0.07918 0.08095 0.08296 0.08519 0.08750 0.08996 0.09234 0.09473 0.09689 0.09884 0.10047 0.10170 0.10246 0.10262
0.990  0.06064 0.06107 0.06177 0.06274 0.06398 0.06540 0.06703 0.06880 0.07070 0.07264 0.07461 0.07650 0.07829 0.07985 0.08118 0.08216 0.08277 0.08291
0.995  0.04232 0.04262 0.04311 0.04378 0.04464 0.04563 0.04677 0.04800 0.04933 0.05068 0.05205 0.05336 0.05461 0.05570 0.05660 0.05729 0.05773 0.05779
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e040.dat <==
# alpha = +0.25 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99979 0.99979 0.99979 0.99980 0.99980 0.99981 0.99981 0.99982 0.99983 0.99984 0.99984 0.99985 0.99986 0.99987 0.99987 0.99988 0.99988 0.99988
0.015  0.99952 0.99953 0.99953 0.99954 0.99955 0.99957 0.99958 0.99960 0.99961 0.99963 0.99965 0.99967 0.99968 0.99970 0.99971 0.99972 0.99972 0.99973
0.020  0.99915 0.99916 0.99917 0.99918 0.99920 0.99923 0.99925 0.99928 0.99931 0.99934 0.99938 0.99941 0.99944 0.99946 0.99948 0.99950 0.99951 0.99952
0.025  0.99868 0.99869 0.99870 0.99873 0.99876 0.99879 0.99883 0.99888 0.99893 0.99898 0.99903 0.99907 0.99912 0.99916 0.99919 0.99922 0.99924 0.99925
0.030  0.99809 0.99811 0.99813 0.99817 0.99821 0.99826 0.99832 0.99839 0.99845 0.99853 0.99860 0.99867 0.99873 0.99879 0.99884 0.99888 0.99890 0.99892
0.035  0.99741 0.99743 0.99746 0.99751 0.99757 0.99764 0.99772 0.99780 0.99790 0.99799 0.99809 0.99819 0.99828 0.99836 0.99842 0.99847 0.99850 0.99853
0.040  0.99662 0.99664 0.99669 0.99675 0.99682 0.99692 0.99702 0.99713 0.99726 0.99738 0.99751 0.99763 0.99775 0.99785 0.99794 0.99800 0.99805 0.99800
0.045  0.99572 0.99575 0.99581 0.99589 0.99598 0.99610 0.99623 0.99638 0.99653 0.99669 0.99685 0.99701 0.99715 0.99729 0.99739 0.99748 0.99753 0.99749
0.050  0.99472 0.99476 0.99483 0.99493 0.99505 0.99519 0.99535 0.99553 0.99572 0.99592 0.99612 0.99631 0.99649 0.99665 0.99678 0.99688 0.99695 0.99692
0.055  0.99362 0.99367 0.99375 0.99387 0.99401 0.99418 0.99438 0.99460 0.99483 0.99506 0.99530 0.99554 0.99575 0.99595 0.99611 0.99623 0.99631 0.99629
0.060  0.99242 0.99248 0.99258 0.99271 0.99288 0.99309 0.99332 0.99357 0.99385 0.99413 0.99442 0.99469 0.99495 0.99518 0.99538 0.99552 0.99561 0.99560
0.065  0.99111 0.99118 0.99130 0.99146 0.99166 0.99190 0.99217 0.99247 0.99279 0.99312 0.99345 0.99378 0.99408 0.99435 0.99458 0.99474 0.99485 0.99486
0.070  0.98970 0.98979 0.98992 0.99011 0.99034 0.99061 0.99093 0.99127 0.99164 0.99203 0.99241 0.99279 0.99314 0.99345 0.99372 0.99391 0.99403 0.99405
0.075  0.98820 0.98829 0.98845 0.98866 0.98892 0.98924 0.98960 0.99000 0.99042 0.99086 0.99130 0.99173 0.99213 0.99249 0.99279 0.99301 0.99315 0.99319
0.080  0.98659 0.98670 0.98687 0.98711 0.98742 0.98777 0.98818 0.98863 0.98911 0.98961 0.99011 0.99060 0.99105 0.99146 0.99180 0.99206 0.99222 0.99227
0.085  0.98489 0.98501 0.98521 0.98548 0.98582 0.98622 0.98668 0.98719 0.98773 0.98828 0.98885 0.98940 0.98991 0.99037 0.99076 0.99104 0.99122 0.99128
0.090  0.98309 0.98322 0.98344 0.98375 0.98412 0.98458 0.98509 0.98566 0.98626 0.98688 0.98752 0.98813 0.98871 0.98922 0.98964 0.98996 0.99016 0.99025
0.095  0.98120 0.98134 0.98159 0.98192 0.98234 0.98285 0.98342 0.98404 0.98472 0.98541 0.98611 0.98680 0.98743 0.98800 0.98847 0.98883 0.98905 0.98907
0.100  0.97920 0.97937 0.97964 0.98001 0.98047 0.98103 0.98166 0.98235 0.98309 0.98386 0.98463 0.98539 0.98609 0.98671 0.98724 0.98763 0.98788 0.98792
0.105  0.97712 0.97730 0.97759 0.97800 0.97851 0.97912 0.97982 0.98058 0.98139 0.98223 0.98308 0.98391 0.98469 0.98537 0.98594 0.98638 0.98665 0.98671
0.110  0.97494 0.97514 0.97546 0.97591 0.97646 0.97713 0.97789 0.97872 0.97962 0.98053 0.98146 0.98237 0.98321 0.98397 0.98459 0.98506 0.98536 0.98544
0.115  0.97267 0.97289 0.97324 0.97372 0.97433 0.97506 0.97588 0.97679 0.97776 0.97877 0.97977 0.98075 0.98168 0.98250 0.98318 0.98369 0.98401 0.98412
0.120  0.97031 0.97055 0.97093 0.97145 0.97211 0.97290 0.97380 0.97477 0.97583 0.97692 0.97801 0.97908 0.98008 0.98097 0.98171 0.98227 0.98261 0.98274
0.125  0.96787 0.96812 0.96853 0.96910 0.96981 0.97066 0.97163 0.97269 0.97382 0.97501 0.97619 0.97734 0.97841 0.97938 0.98018 0.98078 0.98116 0.98122
0.130  0.96533 0.96560 0.96604 0.96666 0.96742 0.96834 0.96938 0.97052 0.97175 0.97302 0.97429 0.97553 0.97669 0.97772 0.97859 0.97924 0.97964 0.97973
0.135  0.96271 0.96300 0.96347 0.96413 0.96496 0.96594 0.96706 0.96829 0.96960 0.97096 0.97233 0.97366 0.97490 0.97601 0.97694 0.97764 0.97807 0.97819
0.140  0.96000 0.96031 0.96082 0.96153 0.96241 0.96346 0.96466 0.96597 0.96738 0.96883 0.97029 0.97173 0.97306 0.97424 0.97523 0.97598 0.97644 0.97659
0.145  0.95721 0.95754 0.95809 0.95884 0.95978 0.96090 0.96219 0.96359 0.96509 0.96664 0.96820 0.96972 0.97115 0.97242 0.97347 0.97426 0.97476 0.97493
0.150  0.95434 0.95469 0.95527 0.95607 0.95708 0.95827 0.95963 0.96113 0.96273 0.96438 0.96605 0.96766 0.96918 0.97053 0.97165 0.97250 0.97303 0.97314
0.155  0.95139 0.95176 0.95238 0.95323 0.95429 0.95556 0.95701 0.95860 0.96030 0.96206 0.96382 0.96554 0.96714 0.96858 0.96978 0.97068 0.97124 0.97138
0.160  0.94836 0.94875 0.94940 0.95031 0.95144 0.95278 0.95432 0.95599 0.95780 0.95967 0.96154 0.96336 0.96506 0.96658 0.96785 0.96880 0.96939 0.96957
0.165  0.94525 0.94567 0.94636 0.94731 0.94851 0.94993 0.95155 0.95333 0.95523 0.95721 0.95919 0.96112 0.96292 0.96452 0.96586 0.96687 0.96749 0.96770
0.170  0.94206 0.94250 0.94323 0.94424 0.94550 0.94701 0.94872 0.95059 0.95260 0.95468 0.95677 0.95882 0.96072 0.96241 0.96382 0.96488 0.96555 0.96578
0.175  0.93880 0.93927 0.94003 0.94110 0.94243 0.94401 0.94582 0.94779 0.94991 0.95210 0.95430 0.95644 0.95845 0.96024 0.96173 0.96285 0.96355 0.96373
0.180  0.93547 0.93596 0.93676 0.93788 0.93928 0.94095 0.94285 0.94493 0.94715 0.94946 0.95178 0.95403 0.95613 0.95801 0.95958 0.96076 0.96149 0.96170
0.185  0.93206 0.93258 0.93342 0.93460 0.93607 0.93782 0.93981 0.94200 0.94434 0.94676 0.94919 0.95155 0.95376 0.95573 0.95737 0.95862 0.95938 0.95963
0.190  0.92859 0.92913 0.93002 0.93124 0.93279 0.93463 0.93672 0.93901 0.94146 0.94399 0.94654 0.94902 0.95134 0.95340 0.95512 0.95642 0.95722 0.95750
0.195  0.92505 0.92561 0.92654 0.92783 0.92944 0.93136 0.93355 0.93595 0.93851 0.94117 0.94384 0.94643 0.94886 0.95102 0.95282 0.95417 0.95502 0.95525
0.200  0.92144 0.92203 0.92300 0.92434 0.92603 0.92803 0.93032 0.93283 0.93550 0.93828 0.94107 0.94378 0.94631 0.94858 0.95047 0.95188 0.95276 0.95302
0.205  0.91776 0.91838 0.91939 0.92080 0.92256 0.92465 0.92703 0.92965 0.93245 0.93534 0.93825 0.94108 0.94372 0.94608 0.94805 0.94953 0.95045 0.95075
0.210  0.91402 0.91467 0.91572 0.91719 0.91902 0.92121 0.92369 0.92642 0.92933 0.93235 0.93539 0.93834 0.94110 0.94355 0.94559 0.94713 0.94809 0.94842
0.215  0.91022 0.91089 0.91199 0.91352 0.91543 0.91770 0.92029 0.92314 0.92617 0.92931 0.93247 0.93554 0.93841 0.94096 0.94309 0.94469 0.94569 0.94597
0.220  0.90636 0.90706 0.90820 0.90979 0.91178 0.91414 0.91683 0.91979 0.92294 0.92621 0.92947 0.93266 0.93565 0.93831 0.94053 0.94220 0.94323 0.94355
0.225  0.90244 0.90316 0.90435 0.90600 0.90807 0.91052 0.91332 0.91639 0.91965 0.92303 0.92644 0.92976 0.93286 0.93561 0.93791 0.93964 0.94073 0.94108
0.230  0.89846 0.89921 0.90045 0.90216 0.90430 0.90685 0.90975 0.91292 0.91632 0.91984 0.92338 0.92681 0.93002 0.93288 0.93527 0.93705 0.93817 0.93857
0.235  0.89442 0.89520 0.89649 0.89826 0.90048 0.90312 0.90611 0.90941 0.91294 0.91659 0.92025 0.92381 0.92714 0.93010 0.93257 0.93442 0.93558 0.93593
0.240  0.89034 0.89114 0.89247 0.89430 0.89660 0.89933 0.90244 0.90586 0.90951 0.91328 0.91707 0.92073 0.92418 0.92725 0.92981 0.93174 0.93294 0.93332
0.245  0.88619 0.88703 0.88840 0.89030 0.89267 0.89549 0.89871 0.90225 0.90603 0.90992 0.91383 0.91764 0.92120 0.92437 0.92701 0.92900 0.93024 0.93066
0.250  0.88200 0.88286 0.88428 0.88624 0.88869 0.89161 0.89494 0.89860 0.90249 0.90650 0.91056 0.91450 0.91817 0.92145 0.92418 0.92623 0.92750 0.92789
0.255  0.87776 0.87865 0.88011 0.88213 0.88467 0.88769 0.89112 0.89489 0.89889 0.90306 0.90724 0.91131 0.91510 0.91848 0.92129 0.92341 0.92473 0.92514
0.260  0.87346 0.87438 0.87589 0.87797 0.88059 0.88371 0.88725 0.89112 0.89527 0.89957 0.90388 0.90804 0.91196 0.91544 0.91834 0.92053 0.92190 0.92235
0.265  0.86913 0.87007 0.87163 0.87378 0.87648 0.87969 0.88333 0.88733 0.89161 0.89603 0.90044 0.90476 0.90880 0.91238 0.91538 0.91763 0.91903 0.91944
0.270  0.86474 0.86572 0.86731 0.86953 0.87231 0.87562 0.87936 0.88349 0.88789 0.89241 0.89699 0.90144 0.90559 0.90929 0.91236 0.91467 0.91611 0.91657
0.275  0.86031 0.86132 0.86296 0.86524 0.86811 0.87150 0.87535 0.87961 0.88413 0.88879 0.89350 0.89808 0.90231 0.90611 0.90928 0.91168 0.91316 0.91365
0.280  0.85584 0.85687 0.85857 0.86091 0.86386 0.86733 0.87131 0.87568 0.88031 0.88513 0.88996 0.89463 0.89902 0.90293 0.90618 0.90863 0.91015 0.91068
0.285  0.85133 0.85239 0.85413 0.85654 0.85957 0.86314 0.86723 0.87169 0.87647 0.88142 0.88635 0.89118 0.89569 0.89970 0.90304 0.90555 0.90711 0.90760
0.290  0.84678 0.84786 0.84965 0.85213 0.85523 0.85890 0.86310 0.86768 0.87259 0.87763 0.88274 0.88770 0.89232 0.89641 0.89984 0.90242 0.90403 0.90456
0.295  0.84219 0.84330 0.84514 0.84768 0.85085 0.85463 0.85893 0.86363 0.86867 0.87384 0.87908 0.88415 0.88887 0.89309 0.89660 0.89925 0.90090 0.90147
0.300  0.83756 0.83870 0.84059 0.84319 0.84644 0.85032 0.85470 0.85955 0.86468 0.87002 0.87539 0.88055 0.88542 0.88974 0.89334 0.89605 0.89773 0.89826
0.305  0.83289 0.83406 0.83600 0.83866 0.84200 0.84597 0.85046 0.85543 0.86068 0.86616 0.87161 0.87695 0.88193 0.88635 0.89003 0.89280 0.89452 0.89509
0.310  0.82820 0.82939 0.83137 0.83409 0.83752 0.84158 0.84619 0.85126 0.85665 0.86222 0.86784 0.87330 0.87835 0.88289 0.88666 0.88950 0.89127 0.89188
0.315  0.82346 0.82469 0.82672 0.82949 0.83301 0.83714 0.84188 0.84704 0.85259 0.85828 0.86403 0.86957 0.87478 0.87942 0.88328 0.88619 0.88799 0.88856
0.320  0.81870 0.81995 0.82202 0.82487 0.82846 0.83269 0.83753 0.84282 0.84848 0.85431 0.86015 0.86585 0.87118 0.87591 0.87986 0.88282 0.88466 0.88527
0.325  0.81390 0.81519 0.81730 0.82021 0.82388 0.82821 0.83314 0.83856 0.84431 0.85030 0.85626 0.86210 0.86749 0.87234 0.87637 0.87940 0.88129 0.88194
0.330  0.80908 0.81039 0.81255 0.81552 0.81926 0.82369 0.82871 0.83427 0.84014 0.84621 0.85235 0.85825 0.86382 0.86876 0.87287 0.87596 0.87789 0.87850
0.335  0.80422 0.80557 0.80776 0.81081 0.81461 0.81915 0.82428 0.82990 0.83595 0.84214 0.84840 0.85443 0.86010 0.86514 0.86933 0.87249 0.87445 0.87509
0.340  0.79934 0.80071 0.80295 0.80606 0.80994 0.81457 0.81981 0.82555 0.83171 0.83803 0.84436 0.85057 0.85634 0.86145 0.86573 0.86895 0.87095 0.87165
0.345  0.79444 0.79583 0.79812 0.80129 0.80525 0.80994 0.81531 0.82117 0.82740 0.83390 0.84036 0.84667 0.85252 0.85776 0.86213 0.86540 0.86745 0.86810
0.350  0.78950 0.79093 0.79326 0.79649 0.80053 0.80531 0.81078 0.81675 0.82311 0.82967 0.83631 0.84269 0.84870 0.85405 0.85848 0.86181 0.86389 0.86458
0.355  0.78455 0.78600 0.78837 0.79166 0.79578 0.80065 0.80619 0.81232 0.81879 0.82547 0.83222 0.83874 0.84485 0.85024 0.85477 0.85817 0.86029 0.86095
0.360  0.77957 0.78105 0.78346 0.78680 0.79101 0.79597 0.80161 0.80780 0.81444 0.82125 0.82807 0.83475 0.84092 0.84645 0.85105 0.85452 0.85667 0.85736
0.365  0.77457 0.77607 0.77853 0.78193 0.78621 0.79127 0.79701 0.80331 0.81001 0.81699 0.82394 0.83066 0.83700 0.84263 0.84730 0.85082 0.85300 0.85374
0.370  0.76955 0.77108 0.77358 0.77703 0.78137 0.78654 0.79238 0.79879 0.80561 0.81264 0.81977 0.82662 0.83305 0.83872 0.84349 0.84707 0.84930 0.85000
0.375  0.76450 0.76606 0.76861 0.77212 0.77653 0.78175 0.78773 0.79424 0.80118 0.80834 0.81551 0.82253 0.82901 0.83484 0.83967 0.84331 0.84557 0.84630
0.380  0.75944 0.76102 0.76362 0.76719 0.77167 0.77698 0.78301 0.78964 0.79672 0.80400 0.81129 0.81835 0.82501 0.83092 0.83580 0.83949 0.84180 0.84257
0.385  0.75436 0.75596 0.75860 0.76223 0.76679 0.77218 0.77831 0.78503 0.79218 0.79962 0.80704 0.81421 0.82097 0.82691 0.83190 0.83565 0.83799 0.83873
0.390  0.74927 0.75089 0.75357 0.75726 0.76189 0.76737 0.77359 0.78041 0.78767 0.79518 0.80269 0.81005 0.81683 0.82293 0.82799 0.83180 0.83416 0.83493
0.395  0.74415 0.74580 0.74851 0.75227 0.75697 0.76253 0.76885 0.77578 0.78315 0.79076 0.79839 0.80578 0.81274 0.81891 0.82399 0.82787 0.83028 0.83110
0.400  0.73903 0.74070 0.74344 0.74724 0.75202 0.75767 0.76408 0.77111 0.77859 0.78632 0.79406 0.80155 0.80860 0.81481 0.82002 0.82394 0.82638 0.82715
0.405  0.73388 0.73558 0.73837 0.74221 0.74704 0.75276 0.75925 0.76638 0.77395 0.78178 0.78969 0.79730 0.80438 0.81074 0.81601 0.81998 0.82245 0.82326
0.410  0.72873 0.73045 0.73327 0.73717 0.74207 0.74787 0.75445 0.76168 0.76936 0.77730 0.78524 0.79300 0.80019 0.80663 0.81192 0.81595 0.81846 0.81932
0.415  0.72356 0.72530 0.72817 0.73212 0.73708 0.74296 0.74964 0.75696 0.76474 0.77279 0.78084 0.78864 0.79598 0.80243 0.80786 0.81193 0.81446 0.81528
0.420  0.71838 0.72014 0.72305 0.72705 0.73208 0.73804 0.74480 0.75222 0.76010 0.76824 0.77641 0.78431 0.79167 0.79827 0.80375 0.80787 0.81043 0.81128
0.425  0.71318 0.71497 0.71791 0.72197 0.72706 0.73310 0.73994 0.74739 0.75538 0.76362 0.77187 0.77994 0.78740 0.79407 0.79957 0.80375 0.80635 0.80725
0.430  0.70798 0.70979 0.71277 0.71688 0.72203 0.72809 0.73502 0.74262 0.75070 0.75904 0.76740 0.77549 0.78310 0.78979 0.79542 0.79964 0.80226 0.80311
0.435  0.70276 0.70460 0.70761 0.71177 0.71695 0.72312 0.73014 0.73783 0.74601 0.75445 0.76290 0.77109 0.77870 0.78555 0.79122 0.79548 0.79813 0.79902
0.440  0.69754 0.69939 0.70244 0.70664 0.71189 0.71814 0.72524 0.73302 0.74126 0.74975 0.75829 0.76665 0.77436 0.78120 0.78695 0.79127 0.79396 0.79482
0.445  0.69230 0.69418 0.69726 0.70149 0.70683 0.71315 0.72032 0.72812 0.73648 0.74511 0.75375 0.76211 0.76998 0.77689 0.78270 0.78707 0.78978 0.79066
0.450  0.68706 0.68896 0.69206 0.69635 0.70175 0.70814 0.71533 0.72328 0.73173 0.74045 0.74918 0.75763 0.76550 0.77257 0.77842 0.78280 0.78553 0.78647
0.455  0.68181 0.68373 0.68686 0.69121 0.69666 0.70311 0.71039 0.71842 0.72696 0.73576 0.74450 0.75313 0.76108 0.76813 0.77407 0.77852 0.78129 0.78218
0.460  0.67656 0.67849 0.68166 0.68605 0.69156 0.69803 0.70543 0.71354 0.72209 0.73099 0.73989 0.74852 0.75662 0.76375 0.76973 0.77423 0.77701 0.77793
0.465  0.67129 0.67323 0.67645 0.68088 0.68644 0.69299 0.70046 0.70858 0.71729 0.72627 0.73526 0.74397 0.75207 0.75934 0.76530 0.76985 0.77268 0.77365
0.470  0.66602 0.66799 0.67123 0.67571 0.68128 0.68793 0.69548 0.70368 0.71247 0.72154 0.73060 0.73940 0.74758 0.75482 0.76092 0.76550 0.76835 0.76927
0.475  0.66075 0.66273 0.66601 0.67052 0.67615 0.68287 0.69042 0.69877 0.70763 0.71669 0.72585 0.73471 0.74304 0.75036 0.75651 0.76111 0.76398 0.76493
0.480  0.65547 0.65747 0.66078 0.66530 0.67102 0.67779 0.68541 0.69384 0.70270 0.71193 0.72116 0.73010 0.73841 0.74587 0.75200 0.75666 0.75956 0.76048
0.485  0.65018 0.65220 0.65554 0.66010 0.66587 0.67265 0.68040 0.68881 0.69783 0.70714 0.71645 0.72546 0.73384 0.74128 0.74753 0.75222 0.75514 0.75609
0.490  0.64490 0.64693 0.65030 0.65490 0.66072 0.66755 0.67537 0.68386 0.69295 0.70224 0.71162 0.72070 0.72921 0.73674 0.74303 0.74775 0.75068 0.75166
0.495  0.63960 0.64166 0.64505 0.64969 0.65556 0.66245 0.67026 0.67889 0.68804 0.69742 0.70688 0.71603 0.72454 0.73217 0.73844 0.74321 0.74618 0.74713
0.500  0.63430 0.63638 0.63977 0.64448 0.65034 0.65734 0.66521 0.67391 0.68306 0.69258 0.70211 0.71132 0.71990 0.72750 0.73389 0.73869 0.74167 0.74264
0.505  0.62900 0.63110 0.63451 0.63926 0.64517 0.65222 0.66015 0.66883 0.67813 0.68772 0.69722 0.70650 0.71514 0.72289 0.72931 0.73412 0.73711 0.73813
0.510  0.62370 0.62581 0.62926 0.63404 0.63999 0.64703 0.65508 0.66382 0.67319 0.68275 0.69241 0.70176 0.71045 0.71824 0.72464 0.72951 0.73253 0.73351
0.515  0.61840 0.62052 0.62399 0.62880 0.63481 0.64189 0.65000 0.65881 0.66815 0.67787 0.68759 0.69699 0.70574 0.71349 0.72001 0.72490 0.72794 0.72894
0.520  0.61310 0.61523 0.61873 0.62353 0.62962 0.63675 0.64484 0.65378 0.66318 0.67296 0.68264 0.69210 0.70091 0.70881 0.71535 0.72022 0.72329 0.72433
0.525  0.60779 0.60994 0.61346 0.61830 0.62441 0.63161 0.63975 0.64865 0.65820 0.66794 0.67779 0.68730 0.69616 0.70407 0.71060 0.71556 0.71863 0.71963
0.530  0.60248 0.60465 0.60819 0.61306 0.61916 0.62645 0.63464 0.64360 0.65321 0.66301 0.67291 0.68248 0.69138 0.69927 0.70590 0.71087 0.71395 0.71497
0.535  0.59717 0.59934 0.60292 0.60782 0.61396 0.62122 0.62953 0.63854 0.64811 0.65806 0.66790 0.67753 0.68648 0.69451 0.70109 0.70610 0.70922 0.71022
0.540  0.59186 0.59403 0.59764 0.60257 0.60875 0.61605 0.62433 0.63347 0.64309 0.65299 0.66299 0.67267 0.68166 0.68963 0.69633 0.70136 0.70448 0.70550
0.545  0.58655 0.58874 0.59236 0.59732 0.60353 0.61087 0.61920 0.62829 0.63806 0.64801 0.65806 0.66778 0.67681 0.68482 0.69154 0.69658 0.69972 0.70076
0.550  0.58124 0.58344 0.58705 0.59206 0.59831 0.60569 0.61406 0.62321 0.63291 0.64302 0.65300 0.66277 0.67184 0.67999 0.68666 0.69174 0.69490 0.69592
0.555  0.57593 0.57814 0.58177 0.58676 0.59307 0.60050 0.60891 0.61810 0.62786 0.63800 0.64804 0.65784 0.66696 0.67503 0.68183 0.68692 0.69008 0.69112
0.560  0.57062 0.57284 0.57649 0.58151 0.58780 0.59524 0.60371 0.61300 0.62279 0.63287 0.64306 0.65290 0.66205 0.67015 0.67696 0.68206 0.68523 0.68629
0.565  0.56531 0.56754 0.57120 0.57625 0.58257 0.59004 0.59851 0.60778 0.61771 0.62784 0.63805 0.64783 0.65701 0.66525 0.67200 0.67714 0.68033 0.68136
0.570  0.56001 0.56224 0.56592 0.57099 0.57733 0.58484 0.59335 0.60265 0.61251 0.62278 0.63293 0.64285 0.65206 0.66023 0.66709 0.67223 0.67543 0.67648
0.575  0.55470 0.55694 0.56064 0.56572 0.57210 0.57963 0.58817 0.59751 0.60741 0.61760 0.62790 0.63784 0.64708 0.65527 0.66215 0.66729 0.67048 0.67157
0.580  0.54939 0.55164 0.55535 0.56046 0.56685 0.57441 0.58298 0.59236 0.60229 0.61252 0.62284 0.63270 0.64198 0.65029 0.65711 0.66229 0.66551 0.66656
0.585  0.54408 0.54634 0.55006 0.55518 0.56154 0.56912 0.57771 0.58710 0.59709 0.60742 0.61766 0.62766 0.63696 0.64520 0.65212 0.65731 0.66052 0.66159
0.590  0.53877 0.54104 0.54477 0.54986 0.55629 0.56390 0.57251 0.58193 0.59192 0.60219 0.61257 0.62261 0.63192 0.64018 0.64710 0.65224 0.65548 0.65659
0.595  0.53347 0.53574 0.53945 0.54459 0.55104 0.55867 0.56731 0.57675 0.58676 0.59707 0.60747 0.61741 0.62675 0.63512 0.64199 0.64720 0.65045 0.65150
0.600  0.52816 0.53044 0.53416 0.53932 0.54579 0.55344 0.56209 0.57156 0.58160 0.59193 0.60224 0.61231 0.62167 0.62995 0.63692 0.64214 0.64537 0.64645
0.605  0.52286 0.52512 0.52888 0.53405 0.54053 0.54819 0.55678 0.56626 0.57631 0.58677 0.59710 0.60719 0.61656 0.62486 0.63182 0.63699 0.64025 0.64130
0.610  0.51756 0.51983 0.52359 0.52877 0.53526 0.54287 0.55155 0.56105 0.57112 0.58148 0.59195 0.60193 0.61132 0.61974 0.62663 0.63187 0.63513 0.63619
0.615  0.51225 0.51453 0.51830 0.52349 0.52993 0.53762 0.54632 0.55584 0.56592 0.57630 0.58665 0.59677 0.60617 0.61449 0.62148 0.62672 0.62997 0.63105
0.620  0.50695 0.50923 0.51301 0.51821 0.52466 0.53236 0.54108 0.55060 0.56069 0.57110 0.58147 0.59159 0.60100 0.60933 0.61630 0.62149 0.62476 0.62581
0.625  0.50165 0.50394 0.50772 0.51287 0.51939 0.52710 0.53573 0.54526 0.55537 0.56576 0.57626 0.58628 0.59569 0.60412 0.61104 0.61629 0.61955 0.62062
0.630  0.49635 0.49864 0.50243 0.50759 0.51412 0.52178 0.53048 0.54002 0.55014 0.56053 0.57091 0.58106 0.59047 0.59881 0.60581 0.61105 0.61431 0.61539
0.635  0.49105 0.49335 0.49713 0.50231 0.50884 0.51648 0.52521 0.53476 0.54488 0.55529 0.56568 0.57582 0.58523 0.59357 0.60053 0.60575 0.60901 0.61007
0.640  0.48575 0.48805 0.49180 0.49702 0.50350 0.51120 0.51994 0.52938 0.53950 0.54991 0.56042 0.57043 0.57986 0.58829 0.59520 0.60046 0.60372 0.60479
0.645  0.48045 0.48276 0.48651 0.49173 0.49820 0.50592 0.51456 0.52411 0.53423 0.54463 0.55501 0.56515 0.57457 0.58290 0.58990 0.59514 0.59839 0.59948
0.650  0.47515 0.47746 0.48122 0.48643 0.49291 0.50063 0.50928 0.51883 0.52894 0.53934 0.54972 0.55985 0.56926 0.57758 0.58449 0.58974 0.59301 0.59407
0.655  0.46986 0.47216 0.47592 0.48112 0.48761 0.49525 0.50398 0.51353 0.52363 0.53403 0.54440 0.55440 0.56381 0.57223 0.57913 0.58437 0.58763 0.58869
0.660  0.46456 0.46687 0.47063 0.47578 0.48231 0.48995 0.49868 0.50810 0.51820 0.52858 0.53906 0.54906 0.55846 0.56677 0.57374 0.57897 0.58220 0.58329
0.665  0.45927 0.46157 0.46533 0.47048 0.47701 0.48464 0.49335 0.50279 0.51287 0.52325 0.53359 0.54370 0.55307 0.56137 0.56825 0.57348 0.57674 0.57779
0.670  0.45397 0.45626 0.46003 0.46518 0.47163 0.47933 0.48794 0.49745 0.50753 0.51789 0.52822 0.53818 0.54755 0.55594 0.56281 0.56803 0.57126 0.57233
0.675  0.44868 0.45095 0.45472 0.45987 0.46632 0.47400 0.48261 0.49211 0.50205 0.51239 0.52283 0.53277 0.54212 0.55039 0.55734 0.56253 0.56575 0.56683
0.680  0.44338 0.44565 0.44942 0.45456 0.46100 0.46859 0.47727 0.48664 0.49668 0.50700 0.51729 0.52734 0.53666 0.54492 0.55175 0.55696 0.56019 0.56124
0.685  0.43808 0.44035 0.44407 0.44925 0.45568 0.46325 0.47191 0.48127 0.49129 0.50159 0.51186 0.52183 0.53107 0.53940 0.54623 0.55141 0.55462 0.55568
0.690  0.43278 0.43504 0.43876 0.44387 0.45035 0.45791 0.46645 0.47589 0.48589 0.49604 0.50640 0.51628 0.52556 0.53377 0.54067 0.54583 0.54902 0.55003
0.695  0.42748 0.42974 0.43345 0.43855 0.44495 0.45256 0.46108 0.47050 0.48035 0.49059 0.50080 0.51078 0.52003 0.52821 0.53499 0.54016 0.54336 0.54440
0.700  0.42218 0.42443 0.42813 0.43322 0.43959 0.44718 0.45570 0.46498 0.47492 0.48513 0.49531 0.50524 0.51435 0.52262 0.52937 0.53451 0.53769 0.53875
0.705  0.41688 0.41912 0.42282 0.42789 0.43424 0.44173 0.45031 0.45956 0.46947 0.47964 0.48979 0.49957 0.50877 0.51690 0.52372 0.52883 0.53200 0.53299
0.710  0.41157 0.41381 0.41749 0.42255 0.42889 0.43636 0.44480 0.45412 0.46387 0.47401 0.48412 0.49400 0.50315 0.51125 0.51796 0.52307 0.52624 0.52727
0.715  0.40626 0.40849 0.41216 0.41721 0.42352 0.43097 0.43938 0.44867 0.45839 0.46849 0.47856 0.48839 0.49739 0.50556 0.51225 0.51732 0.52047 0.52151
0.720  0.40095 0.40317 0.40683 0.41185 0.41815 0.42557 0.43395 0.44309 0.45289 0.46295 0.47298 0.48264 0.49172 0.49975 0.50650 0.51154 0.51467 0.51565
0.725  0.39563 0.39785 0.40147 0.40644 0.41269 0.42007 0.42851 0.43762 0.44737 0.45725 0.46734 0.47699 0.48602 0.49402 0.50063 0.50568 0.50881 0.50982
0.730  0.39031 0.39251 0.39610 0.40107 0.40730 0.41465 0.42295 0.43212 0.44170 0.45167 0.46160 0.47130 0.48017 0.48824 0.49482 0.49983 0.50293 0.50396
0.735  0.38498 0.38715 0.39075 0.39570 0.40190 0.40922 0.41748 0.42657 0.43615 0.44607 0.45594 0.46547 0.47442 0.48233 0.48898 0.49395 0.49702 0.49799
0.740  0.37965 0.38181 0.38539 0.39032 0.39649 0.40377 0.41199 0.42096 0.43057 0.44042 0.45026 0.45973 0.46863 0.47649 0.48307 0.48797 0.49105 0.49205
0.745  0.37431 0.37646 0.38003 0.38493 0.39107 0.39831 0.40649 0.41542 0.42484 0.43465 0.44442 0.45396 0.46269 0.47061 0.47709 0.48201 0.48506 0.48607
0.750  0.36897 0.37111 0.37466 0.37954 0.38556 0.39275 0.40087 0.40985 0.41922 0.42897 0.43868 0.44804 0.45683 0.46461 0.47114 0.47602 0.47904 0.47999
0.755  0.36362 0.36575 0.36927 0.37411 0.38012 0.38726 0.39534 0.40414 0.41358 0.42327 0.43291 0.44221 0.45094 0.45866 0.46513 0.46993 0.47295 0.47393
0.760  0.35826 0.36037 0.36388 0.36864 0.37466 0.38176 0.38979 0.39854 0.40791 0.41740 0.42699 0.43635 0.44501 0.45268 0.45903 0.46385 0.46685 0.46784
0.765  0.35288 0.35499 0.35848 0.36321 0.36919 0.37625 0.38422 0.39291 0.40210 0.41165 0.42116 0.43033 0.43895 0.44656 0.45296 0.45774 0.46070 0.46163
0.770  0.34750 0.34960 0.35302 0.35777 0.36371 0.37071 0.37861 0.38726 0.39638 0.40586 0.41531 0.42440 0.43295 0.44051 0.44684 0.45153 0.45449 0.45545
0.775  0.34212 0.34420 0.34759 0.35231 0.35820 0.36507 0.37292 0.38147 0.39064 0.39992 0.40929 0.41844 0.42692 0.43441 0.44061 0.44532 0.44825 0.44922
0.780  0.33672 0.33879 0.34216 0.34683 0.35261 0.35950 0.36729 0.37578 0.38486 0.39408 0.40337 0.41243 0.42074 0.42817 0.43441 0.43908 0.44198 0.44288
0.785  0.33131 0.33336 0.33671 0.34134 0.34708 0.35392 0.36164 0.37006 0.37895 0.38821 0.39742 0.40629 0.41462 0.42199 0.42817 0.43274 0.43562 0.43656
0.790  0.32589 0.32792 0.33124 0.33578 0.34152 0.34831 0.35596 0.36431 0.37313 0.38230 0.39142 0.40022 0.40847 0.41577 0.42181 0.42640 0.42925 0.43020
0.795  0.32045 0.32247 0.32576 0.33026 0.33595 0.34258 0.35016 0.35842 0.36727 0.37623 0.38527 0.39410 0.40217 0.40947 0.41548 0.42002 0.42284 0.42371
0.800  0.31500 0.31697 0.32026 0.32472 0.33036 0.33693 0.34444 0.35262 0.36126 0.37026 0.37921 0.38783 0.39593 0.40309 0.40909 0.41358 0.41633 0.41725
0.805  0.30953 0.31148 0.31474 0.31916 0.32467 0.33125 0.33868 0.34679 0.35535 0.36425 0.37311 0.38163 0.38965 0.39673 0.40258 0.40705 0.40981 0.41073
0.810  0.30404 0.30598 0.30919 0.31357 0.31903 0.32555 0.33290 0.34092 0.34939 0.35807 0.36683 0.37540 0.38321 0.39031 0.39611 0.40051 0.40324 0.40409
0.815  0.29854 0.30045 0.30360 0.30797 0.31337 0.31981 0.32699 0.33491 0.34340 0.35198 0.36065 0.36899 0.37683 0.38376 0.38957 0.39391 0.39660 0.39746
0.820  0.29301 0.29491 0.29802 0.30233 0.30768 0.31396 0.32115 0.32898 0.33725 0.34585 0.35442 0.36266 0.37041 0.37724 0.38290 0.38721 0.38988 0.39077
0.825  0.28747 0.28934 0.29241 0.29662 0.30196 0.30817 0.31527 0.32301 0.33118 0.33968 0.34802 0.35628 0.36391 0.37067 0.37626 0.38051 0.38314 0.38396
0.830  0.28190 0.28374 0.28678 0.29094 0.29621 0.30235 0.30936 0.31700 0.32507 0.33334 0.34169 0.34972 0.35728 0.36395 0.36955 0.37373 0.37632 0.37715
0.835  0.27630 0.27812 0.28112 0.28523 0.29036 0.29649 0.30331 0.31084 0.31880 0.32708 0.33531 0.34324 0.35069 0.35726 0.36277 0.36685 0.36942 0.37027
0.840  0.27068 0.27248 0.27543 0.27949 0.28455 0.29060 0.29733 0.30476 0.31260 0.32077 0.32888 0.33669 0.34403 0.35051 0.35587 0.35995 0.36248 0.36327
0.845  0.26502 0.26680 0.26971 0.27371 0.27870 0.28458 0.29130 0.29862 0.30635 0.31428 0.32228 0.33009 0.33721 0.34360 0.34897 0.35298 0.35547 0.35625
0.850  0.25933 0.26108 0.26396 0.26790 0.27282 0.27860 0.28523 0.29243 0.30005 0.30786 0.31573 0.32331 0.33043 0.33672 0.34199 0.34590 0.34835 0.34916
0.855  0.25361 0.25534 0.25812 0.26199 0.26689 0.27259 0.27900 0.28610 0.29358 0.30138 0.30912 0.31658 0.32359 0.32977 0.33488 0.33877 0.34119 0.34194
0.860  0.24786 0.24954 0.25229 0.25609 0.26084 0.26652 0.27284 0.27981 0.28718 0.29483 0.30233 0.30978 0.31656 0.32273 0.32776 0.33158 0.33395 0.33469
0.865  0.24206 0.24369 0.24642 0.25016 0.25482 0.26038 0.26662 0.27347 0.28070 0.28811 0.29560 0.30279 0.30956 0.31553 0.32055 0.32429 0.32661 0.32736
0.870  0.23621 0.23782 0.24050 0.24417 0.24876 0.25415 0.26033 0.26704 0.27416 0.28144 0.28878 0.29585 0.30249 0.30835 0.31319 0.31688 0.31917 0.31988
0.875  0.23032 0.23190 0.23453 0.23813 0.24263 0.24793 0.25398 0.26049 0.26745 0.27469 0.28189 0.28882 0.29531 0.30106 0.30581 0.30942 0.31166 0.31237
0.880  0.22438 0.22593 0.22851 0.23204 0.23645 0.24164 0.24749 0.25395 0.26077 0.26775 0.27481 0.28169 0.28797 0.29360 0.29833 0.30186 0.30404 0.30475
0.885  0.21839 0.21991 0.22243 0.22588 0.23019 0.23529 0.24101 0.24734 0.25401 0.26085 0.26775 0.27438 0.28062 0.28613 0.29074 0.29415 0.29631 0.29697
0.890  0.21232 0.21382 0.21628 0.21961 0.22382 0.22878 0.23446 0.24054 0.24713 0.25385 0.26059 0.26708 0.27317 0.27855 0.28299 0.28638 0.28847 0.28914
0.895  0.20620 0.20766 0.21007 0.21332 0.21743 0.22227 0.22782 0.23376 0.24013 0.24675 0.25323 0.25966 0.26551 0.27077 0.27518 0.27848 0.28052 0.28119
0.900  0.20001 0.20143 0.20374 0.20695 0.21096 0.21569 0.22101 0.22689 0.23309 0.23945 0.24587 0.25203 0.25784 0.26296 0.26725 0.27046 0.27243 0.27304
0.905  0.19373 0.19512 0.19737 0.20050 0.20441 0.20901 0.21419 0.21991 0.22595 0.23214 0.23839 0.24439 0.25003 0.25501 0.25913 0.26226 0.26421 0.26483
0.910  0.18737 0.18873 0.19091 0.19396 0.19775 0.20223 0.20726 0.21274 0.21860 0.22471 0.23077 0.23661 0.24201 0.24692 0.25092 0.25396 0.25585 0.25640
0.915  0.18092 0.18223 0.18436 0.18731 0.19093 0.19526 0.20022 0.20553 0.21122 0.21708 0.22293 0.22863 0.23392 0.23861 0.24255 0.24549 0.24732 0.24787
0.920  0.17436 0.17563 0.17769 0.18054 0.18406 0.18825 0.19297 0.19819 0.20371 0.20934 0.21504 0.22051 0.22566 0.23020 0.23401 0.23682 0.23860 0.23917
0.925  0.16768 0.16889 0.17090 0.17361 0.17706 0.18111 0.18567 0.19071 0.19603 0.20148 0.20698 0.21226 0.21723 0.22161 0.22524 0.22800 0.22971 0.23021
0.930  0.16087 0.16203 0.16397 0.16659 0.16991 0.17381 0.17821 0.18298 0.18810 0.19344 0.19864 0.20382 0.20853 0.21276 0.21631 0.21896 0.22060 0.22111
0.935  0.15392 0.15503 0.15689 0.15941 0.16260 0.16635 0.17057 0.17516 0.18008 0.18511 0.19020 0.19509 0.19969 0.20374 0.20715 0.20969 0.21126 0.21171
0.940  0.14679 0.14786 0.14964 0.15205 0.15509 0.15863 0.16266 0.16713 0.17184 0.17666 0.18153 0.18621 0.19060 0.19448 0.19769 0.20013 0.20165 0.20211
0.945  0.13947 0.14049 0.14216 0.14449 0.14735 0.15077 0.15461 0.15887 0.16336 0.16795 0.17259 0.17705 0.18117 0.18493 0.18799 0.19031 0.19175 0.19221
0.950  0.13193 0.13290 0.13449 0.13670 0.13941 0.14266 0.14631 0.15027 0.15453 0.15896 0.16329 0.16757 0.17150 0.17501 0.17796 0.18016 0.18153 0.18192
0.955  0.12413 0.12505 0.12654 0.12859 0.13119 0.13426 0.13770 0.14145 0.14546 0.14957 0.15372 0.15771 0.16147 0.16477 0.16755 0.16960 0.17089 0.17131
0.960  0.11603 0.11688 0.11829 0.12021 0.12265 0.12551 0.12874 0.13225 0.13602 0.13986 0.14376 0.14749 0.15101 0.15410 0.15666 0.15862 0.15983 0.16018
0.965  0.10755 0.10835 0.10965 0.11143 0.11370 0.11631 0.11931 0.12263 0.12611 0.12969 0.13324 0.13677 0.13998 0.14289 0.14529 0.14710 0.14822 0.14851
0.970  0.09861 0.09934 0.10054 0.10218 0.10422 0.10666 0.10941 0.11240 0.11561 0.11889 0.12220 0.12539 0.12839 0.13103 0.13326 0.13491 0.13594 0.13625
0.975  0.08909 0.08975 0.09083 0.09232 0.09416 0.09637 0.09886 0.10156 0.10446 0.10742 0.11042 0.11330 0.11601 0.11840 0.12039 0.12188 0.12282 0.12309
0.980  0.07878 0.07937 0.08033 0.08164 0.08327 0.08522 0.08742 0.08981 0.09238 0.09500 0.09765 0.10019 0.10258 0.10470 0.10644 0.10777 0.10860 0.10884
0.985  0.06737 0.06787 0.06867 0.06980 0.07120 0.07284 0.07471 0.07679 0.07893 0.08122 0.08344 0.08565 0.08766 0.08947 0.09099 0.09212 0.09283 0.09298
0.990  0.05419 0.05458 0.05524 0.05613 0.05727 0.05858 0.06008 0.06172 0.06347 0.06527 0.06708 0.06883 0.07047 0.07192 0.07314 0.07404 0.07461 0.07474
0.995  0.03760 0.03787 0.03832 0.03894 0.03972 0.04063 0.04166 0.04279 0.04400 0.04523 0.04649 0.04769 0.04882 0.04982 0.05064 0.05127 0.05167 0.05173
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e050.dat <==
# alpha = +0.25 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99994 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997 0.99997
0.010  0.99978 0.99978 0.99978 0.99979 0.99979 0.99980 0.99981 0.99981 0.99982 0.99983 0.99984 0.99985 0.99985 0.99986 0.99987 0.99987 0.99987 0.99988
0.015  0.99950 0.99951 0.99951 0.99952 0.99953 0.99955 0.99956 0.99958 0.99960 0.99962 0.99964 0.99966 0.99967 0.99969 0.99970 0.99971 0.99972 0.99972
0.020  0.99912 0.99912 0.99913 0.99915 0.99917 0.99920 0.99922 0.99925 0.99929 0.99932 0.99935 0.99939 0.99942 0.99945 0.99947 0.99948 0.99950 0.99950
0.025  0.99862 0.99863 0.99865 0.99867 0.99871 0.99874 0.99879 0.99884 0.99889 0.99894 0.99899 0.99904 0.99909 0.99913 0.99917 0.99919 0.99921 0.99922
0.030  0.99801 0.99803 0.99805 0.99809 0.99814 0.99819 0.99825 0.99832 0.99840 0.99847 0.99855 0.99862 0.99869 0.99875 0.99880 0.99884 0.99886 0.99888
0.035  0.99729 0.99732 0.99735 0.99740 0.99747 0.99754 0.99763 0.99772 0.99782 0.99792 0.99803 0.99812 0.99822 0.99830 0.99837 0.99842 0.99845 0.99848
0.040  0.99647 0.99650 0.99655 0.99661 0.99669 0.99679 0.99690 0.99702 0.99715 0.99729 0.99742 0.99755 0.99767 0.99778 0.99787 0.99794 0.99798 0.99794
0.045  0.99554 0.99557 0.99563 0.99572 0.99582 0.99594 0.99608 0.99624 0.99640 0.99657 0.99674 0.99690 0.99706 0.99720 0.99731 0.99739 0.99745 0.99742
0.050  0.99449 0.99454 0.99461 0.99472 0.99484 0.99500 0.99517 0.99536 0.99556 0.99577 0.99598 0.99618 0.99637 0.99654 0.99668 0.99678 0.99685 0.99683
0.055  0.99335 0.99340 0.99349 0.99361 0.99377 0.99395 0.99416 0.99439 0.99463 0.99488 0.99514 0.99538 0.99561 0.99582 0.99599 0.99611 0.99619 0.99618
0.060  0.99209 0.99215 0.99226 0.99241 0.99259 0.99281 0.99305 0.99333 0.99362 0.99392 0.99422 0.99451 0.99478 0.99502 0.99523 0.99537 0.99547 0.99547
0.065  0.99073 0.99080 0.99093 0.99110 0.99131 0.99157 0.99186 0.99218 0.99252 0.99287 0.99322 0.99356 0.99388 0.99416 0.99440 0.99458 0.99469 0.99470
0.070  0.98926 0.98935 0.98949 0.98969 0.98994 0.99023 0.99057 0.99094 0.99133 0.99174 0.99214 0.99254 0.99291 0.99324 0.99351 0.99371 0.99384 0.99387
0.075  0.98769 0.98779 0.98796 0.98818 0.98847 0.98881 0.98919 0.98961 0.99006 0.99052 0.99099 0.99145 0.99186 0.99224 0.99256 0.99279 0.99293 0.99297
0.080  0.98602 0.98613 0.98632 0.98658 0.98690 0.98728 0.98772 0.98820 0.98871 0.98923 0.98976 0.99028 0.99075 0.99118 0.99154 0.99180 0.99197 0.99202
0.085  0.98424 0.98437 0.98458 0.98487 0.98523 0.98566 0.98615 0.98669 0.98727 0.98786 0.98846 0.98904 0.98957 0.99005 0.99045 0.99075 0.99094 0.99101
0.090  0.98236 0.98251 0.98274 0.98307 0.98347 0.98396 0.98450 0.98510 0.98575 0.98641 0.98708 0.98772 0.98832 0.98886 0.98931 0.98964 0.98985 0.98993
0.095  0.98039 0.98055 0.98081 0.98117 0.98162 0.98215 0.98276 0.98343 0.98415 0.98488 0.98562 0.98634 0.98701 0.98760 0.98810 0.98847 0.98870 0.98873
0.100  0.97831 0.97849 0.97878 0.97917 0.97967 0.98026 0.98094 0.98167 0.98246 0.98327 0.98409 0.98488 0.98562 0.98627 0.98682 0.98723 0.98749 0.98754
0.105  0.97614 0.97633 0.97665 0.97708 0.97763 0.97828 0.97902 0.97983 0.98070 0.98158 0.98248 0.98336 0.98417 0.98489 0.98548 0.98594 0.98622 0.98629
0.110  0.97387 0.97408 0.97442 0.97490 0.97550 0.97621 0.97702 0.97790 0.97885 0.97982 0.98080 0.98176 0.98265 0.98344 0.98409 0.98458 0.98489 0.98498
0.115  0.97150 0.97173 0.97211 0.97263 0.97328 0.97405 0.97493 0.97589 0.97693 0.97799 0.97905 0.98009 0.98106 0.98192 0.98263 0.98317 0.98350 0.98361
0.120  0.96904 0.96929 0.96970 0.97026 0.97097 0.97181 0.97276 0.97381 0.97493 0.97608 0.97723 0.97835 0.97940 0.98034 0.98111 0.98169 0.98205 0.98218
0.125  0.96649 0.96676 0.96720 0.96781 0.96857 0.96948 0.97051 0.97164 0.97284 0.97409 0.97534 0.97655 0.97768 0.97869 0.97953 0.98016 0.98055 0.98063
0.130  0.96385 0.96414 0.96461 0.96527 0.96609 0.96707 0.96818 0.96939 0.97069 0.97203 0.97338 0.97468 0.97590 0.97698 0.97789 0.97856 0.97898 0.97909
0.135  0.96112 0.96143 0.96194 0.96264 0.96352 0.96457 0.96577 0.96707 0.96846 0.96990 0.97134 0.97275 0.97405 0.97522 0.97618 0.97691 0.97736 0.97749
0.140  0.95830 0.95863 0.95917 0.95993 0.96087 0.96199 0.96327 0.96467 0.96616 0.96770 0.96924 0.97074 0.97214 0.97339 0.97442 0.97520 0.97568 0.97584
0.145  0.95539 0.95574 0.95633 0.95713 0.95814 0.95933 0.96070 0.96219 0.96378 0.96542 0.96707 0.96867 0.97017 0.97150 0.97260 0.97343 0.97395 0.97412
0.150  0.95240 0.95278 0.95340 0.95425 0.95532 0.95660 0.95805 0.95964 0.96133 0.96308 0.96484 0.96654 0.96813 0.96955 0.97072 0.97161 0.97216 0.97229
0.155  0.94932 0.94972 0.95038 0.95129 0.95243 0.95378 0.95532 0.95701 0.95881 0.96067 0.96254 0.96434 0.96603 0.96753 0.96879 0.96972 0.97031 0.97046
0.160  0.94616 0.94659 0.94729 0.94825 0.94946 0.95089 0.95252 0.95431 0.95622 0.95819 0.96017 0.96209 0.96388 0.96546 0.96679 0.96778 0.96840 0.96859
0.165  0.94292 0.94337 0.94411 0.94513 0.94641 0.94793 0.94965 0.95154 0.95356 0.95565 0.95774 0.95977 0.96166 0.96334 0.96473 0.96578 0.96644 0.96665
0.170  0.93960 0.94008 0.94086 0.94194 0.94329 0.94489 0.94671 0.94870 0.95083 0.95303 0.95523 0.95738 0.95938 0.96115 0.96263 0.96373 0.96443 0.96467
0.175  0.93621 0.93671 0.93753 0.93867 0.94009 0.94178 0.94370 0.94580 0.94804 0.95035 0.95268 0.95493 0.95704 0.95891 0.96046 0.96163 0.96236 0.96256
0.180  0.93274 0.93326 0.93413 0.93532 0.93682 0.93859 0.94061 0.94282 0.94518 0.94762 0.95006 0.95243 0.95464 0.95660 0.95824 0.95947 0.96023 0.96046
0.185  0.92919 0.92974 0.93065 0.93190 0.93347 0.93534 0.93746 0.93978 0.94226 0.94481 0.94738 0.94987 0.95219 0.95425 0.95596 0.95726 0.95806 0.95832
0.190  0.92557 0.92615 0.92710 0.92841 0.93006 0.93202 0.93424 0.93667 0.93927 0.94195 0.94464 0.94725 0.94968 0.95184 0.95364 0.95498 0.95582 0.95611
0.195  0.92189 0.92249 0.92349 0.92486 0.92658 0.92863 0.93095 0.93350 0.93622 0.93902 0.94184 0.94457 0.94711 0.94937 0.95126 0.95267 0.95355 0.95379
0.200  0.91813 0.91876 0.91980 0.92123 0.92303 0.92517 0.92760 0.93026 0.93310 0.93603 0.93897 0.94182 0.94447 0.94685 0.94882 0.95029 0.95121 0.95149
0.205  0.91430 0.91496 0.91605 0.91755 0.91942 0.92165 0.92419 0.92697 0.92993 0.93299 0.93605 0.93903 0.94180 0.94427 0.94632 0.94786 0.94882 0.94914
0.210  0.91041 0.91110 0.91223 0.91379 0.91575 0.91807 0.92072 0.92362 0.92670 0.92989 0.93308 0.93618 0.93908 0.94165 0.94378 0.94539 0.94638 0.94673
0.215  0.90645 0.90717 0.90835 0.90998 0.91201 0.91444 0.91719 0.92020 0.92341 0.92673 0.93006 0.93328 0.93630 0.93897 0.94119 0.94286 0.94390 0.94420
0.220  0.90243 0.90318 0.90441 0.90610 0.90822 0.91073 0.91360 0.91673 0.92007 0.92352 0.92696 0.93032 0.93344 0.93623 0.93855 0.94028 0.94136 0.94170
0.225  0.89835 0.89913 0.90040 0.90216 0.90436 0.90698 0.90995 0.91320 0.91666 0.92023 0.92382 0.92731 0.93056 0.93344 0.93584 0.93764 0.93877 0.93914
0.230  0.89422 0.89502 0.89634 0.89816 0.90045 0.90316 0.90624 0.90960 0.91320 0.91692 0.92064 0.92426 0.92762 0.93061 0.93310 0.93496 0.93613 0.93654
0.235  0.89002 0.89085 0.89222 0.89411 0.89648 0.89929 0.90247 0.90597 0.90970 0.91355 0.91741 0.92115 0.92463 0.92773 0.93031 0.93224 0.93345 0.93382
0.240  0.88577 0.88663 0.88804 0.89000 0.89245 0.89535 0.89865 0.90228 0.90614 0.91012 0.91411 0.91796 0.92157 0.92478 0.92746 0.92947 0.93071 0.93112
0.245  0.88146 0.88235 0.88381 0.88584 0.88837 0.89137 0.89479 0.89854 0.90253 0.90664 0.91075 0.91476 0.91849 0.92181 0.92456 0.92663 0.92792 0.92837
0.250  0.87710 0.87802 0.87953 0.88162 0.88423 0.88734 0.89087 0.89475 0.89886 0.90310 0.90737 0.91150 0.91536 0.91878 0.92163 0.92376 0.92510 0.92550
0.255  0.87269 0.87364 0.87520 0.87735 0.88005 0.88326 0.88691 0.89090 0.89513 0.89953 0.90393 0.90820 0.91218 0.91571 0.91865 0.92085 0.92222 0.92266
0.260  0.86822 0.86920 0.87082 0.87303 0.87582 0.87913 0.88289 0.88699 0.89138 0.89591 0.90045 0.90482 0.90892 0.91257 0.91560 0.91787 0.91929 0.91977
0.265  0.86371 0.86473 0.86638 0.86867 0.87155 0.87496 0.87883 0.88306 0.88758 0.89224 0.89689 0.90142 0.90565 0.90940 0.91252 0.91487 0.91632 0.91677
0.270  0.85916 0.86020 0.86190 0.86426 0.86722 0.87073 0.87470 0.87907 0.88373 0.88850 0.89332 0.89799 0.90233 0.90620 0.90940 0.91181 0.91331 0.91379
0.275  0.85456 0.85563 0.85738 0.85981 0.86286 0.86646 0.87055 0.87505 0.87982 0.88475 0.88970 0.89450 0.89894 0.90291 0.90622 0.90871 0.91025 0.91076
0.280  0.84991 0.85101 0.85281 0.85531 0.85844 0.86213 0.86635 0.87097 0.87587 0.88095 0.88603 0.89094 0.89553 0.89962 0.90301 0.90556 0.90714 0.90769
0.285  0.84522 0.84635 0.84821 0.85077 0.85399 0.85778 0.86211 0.86685 0.87189 0.87710 0.88230 0.88737 0.89208 0.89627 0.89976 0.90237 0.90400 0.90451
0.290  0.84049 0.84165 0.84356 0.84619 0.84949 0.85339 0.85783 0.86268 0.86787 0.87318 0.87855 0.88375 0.88859 0.89287 0.89645 0.89914 0.90081 0.90136
0.295  0.83573 0.83691 0.83887 0.84157 0.84494 0.84895 0.85351 0.85849 0.86380 0.86926 0.87477 0.88008 0.88502 0.88943 0.89309 0.89585 0.89756 0.89815
0.300  0.83092 0.83214 0.83414 0.83691 0.84037 0.84448 0.84913 0.85425 0.85967 0.86530 0.87093 0.87636 0.88145 0.88597 0.88972 0.89254 0.89429 0.89484
0.305  0.82608 0.82732 0.82938 0.83221 0.83576 0.83997 0.84473 0.84998 0.85553 0.86129 0.86703 0.87262 0.87783 0.88245 0.88629 0.88918 0.89097 0.89156
0.310  0.82120 0.82248 0.82458 0.82747 0.83111 0.83542 0.84030 0.84566 0.85135 0.85722 0.86312 0.86884 0.87413 0.87887 0.88280 0.88576 0.88760 0.88823
0.315  0.81629 0.81760 0.81975 0.82270 0.82643 0.83082 0.83583 0.84129 0.84714 0.85314 0.85918 0.86499 0.87044 0.87528 0.87930 0.88232 0.88420 0.88480
0.320  0.81135 0.81268 0.81488 0.81790 0.82171 0.82620 0.83133 0.83691 0.84288 0.84902 0.85516 0.86114 0.86671 0.87165 0.87576 0.87884 0.88075 0.88139
0.325  0.80637 0.80774 0.80998 0.81307 0.81697 0.82155 0.82677 0.83250 0.83856 0.84487 0.85113 0.85725 0.86289 0.86795 0.87215 0.87530 0.87726 0.87794
0.330  0.80137 0.80276 0.80506 0.80821 0.81218 0.81687 0.82219 0.82805 0.83424 0.84064 0.84708 0.85327 0.85909 0.86424 0.86853 0.87174 0.87374 0.87438
0.335  0.79633 0.79776 0.80009 0.80332 0.80736 0.81216 0.81759 0.82353 0.82990 0.83642 0.84299 0.84931 0.85524 0.86050 0.86486 0.86814 0.87018 0.87085
0.340  0.79127 0.79272 0.79510 0.79840 0.80252 0.80742 0.81296 0.81902 0.82551 0.83216 0.83881 0.84531 0.85134 0.85667 0.86113 0.86448 0.86656 0.86728
0.345  0.78618 0.78767 0.79009 0.79346 0.79766 0.80262 0.80830 0.81448 0.82105 0.82788 0.83466 0.84127 0.84739 0.85286 0.85740 0.86081 0.86293 0.86361
0.350  0.78107 0.78258 0.78506 0.78848 0.79276 0.79782 0.80360 0.80991 0.81661 0.82351 0.83047 0.83716 0.84344 0.84900 0.85362 0.85709 0.85924 0.85996
0.355  0.77594 0.77747 0.77999 0.78348 0.78785 0.79300 0.79885 0.80531 0.81213 0.81916 0.82623 0.83306 0.83945 0.84507 0.84978 0.85332 0.85552 0.85621
0.360  0.77078 0.77234 0.77491 0.77844 0.78290 0.78815 0.79411 0.80064 0.80762 0.81478 0.82194 0.82893 0.83538 0.84115 0.84593 0.84953 0.85177 0.85249
0.365  0.76560 0.76719 0.76980 0.77340 0.77793 0.78328 0.78934 0.79599 0.80304 0.81037 0.81766 0.82471 0.83132 0.83718 0.84205 0.84570 0.84797 0.84873
0.370  0.76039 0.76201 0.76467 0.76833 0.77292 0.77838 0.78455 0.79131 0.79848 0.80588 0.81334 0.82051 0.82723 0.83314 0.83810 0.84182 0.84413 0.84487
0.375  0.75517 0.75682 0.75952 0.76324 0.76791 0.77343 0.77973 0.78660 0.79389 0.80142 0.80894 0.81628 0.82305 0.82912 0.83415 0.83793 0.84027 0.84104
0.380  0.74993 0.75160 0.75435 0.75813 0.76287 0.76848 0.77485 0.78184 0.78928 0.79692 0.80456 0.81196 0.81890 0.82505 0.83014 0.83397 0.83636 0.83717
0.385  0.74468 0.74637 0.74917 0.75301 0.75782 0.76352 0.76998 0.77706 0.78459 0.79239 0.80016 0.80767 0.81472 0.82091 0.82610 0.83000 0.83242 0.83319
0.390  0.73940 0.74112 0.74396 0.74786 0.75275 0.75854 0.76510 0.77229 0.77992 0.78780 0.79567 0.80336 0.81044 0.81678 0.82205 0.82600 0.82845 0.82925
0.395  0.73411 0.73585 0.73872 0.74269 0.74766 0.75353 0.76019 0.76749 0.77523 0.78322 0.79122 0.79894 0.80620 0.81262 0.81792 0.82193 0.82443 0.82528
0.400  0.72881 0.73058 0.73348 0.73750 0.74254 0.74850 0.75526 0.76266 0.77052 0.77863 0.78673 0.79457 0.80192 0.80838 0.81380 0.81786 0.82039 0.82120
0.405  0.72349 0.72528 0.72823 0.73229 0.73739 0.74343 0.75027 0.75777 0.76573 0.77394 0.78221 0.79016 0.79755 0.80416 0.80964 0.81376 0.81631 0.81716
0.410  0.71816 0.71998 0.72296 0.72708 0.73225 0.73837 0.74531 0.75290 0.76097 0.76929 0.77762 0.78571 0.79321 0.79990 0.80541 0.80959 0.81219 0.81307
0.415  0.71281 0.71466 0.71769 0.72186 0.72710 0.73329 0.74032 0.74802 0.75620 0.76463 0.77305 0.78120 0.78885 0.79557 0.80120 0.80542 0.80805 0.80890
0.420  0.70746 0.70932 0.71239 0.71662 0.72193 0.72820 0.73532 0.74312 0.75140 0.75993 0.76846 0.77672 0.78439 0.79125 0.79695 0.80122 0.80386 0.80475
0.425  0.70209 0.70398 0.70709 0.71137 0.71674 0.72310 0.73030 0.73814 0.74652 0.75515 0.76378 0.77219 0.77997 0.78690 0.79262 0.79695 0.79965 0.80057
0.430  0.69672 0.69863 0.70177 0.70611 0.71154 0.71793 0.72522 0.73320 0.74168 0.75041 0.75915 0.76760 0.77552 0.78248 0.78831 0.79269 0.79540 0.79629
0.435  0.69133 0.69327 0.69645 0.70083 0.70630 0.71280 0.72017 0.72824 0.73682 0.74566 0.75449 0.76304 0.77097 0.77808 0.78397 0.78838 0.79112 0.79204
0.440  0.68594 0.68790 0.69111 0.69554 0.70107 0.70765 0.71511 0.72327 0.73192 0.74081 0.74974 0.75844 0.76647 0.77359 0.77955 0.78402 0.78681 0.78770
0.445  0.68054 0.68252 0.68577 0.69022 0.69584 0.70249 0.71003 0.71822 0.72698 0.73601 0.74503 0.75376 0.76194 0.76913 0.77515 0.77967 0.78247 0.78339
0.450  0.67513 0.67713 0.68040 0.68492 0.69060 0.69732 0.70488 0.71321 0.72207 0.73119 0.74031 0.74912 0.75732 0.76464 0.77071 0.77525 0.77808 0.77905
0.455  0.66971 0.67173 0.67504 0.67961 0.68534 0.69213 0.69977 0.70819 0.71714 0.72634 0.73548 0.74445 0.75273 0.76006 0.76621 0.77082 0.77368 0.77461
0.460  0.66429 0.66633 0.66967 0.67429 0.68008 0.68689 0.69466 0.70316 0.71212 0.72142 0.73071 0.73970 0.74812 0.75552 0.76172 0.76637 0.76925 0.77020
0.465  0.65887 0.66091 0.66430 0.66896 0.67480 0.68168 0.68952 0.69804 0.70715 0.71654 0.72592 0.73499 0.74341 0.75095 0.75714 0.76185 0.76476 0.76576
0.470  0.65344 0.65550 0.65892 0.66362 0.66949 0.67647 0.68438 0.69298 0.70217 0.71164 0.72110 0.73026 0.73876 0.74629 0.75260 0.75734 0.76028 0.76123
0.475  0.64800 0.65009 0.65353 0.65828 0.66420 0.67124 0.67917 0.68791 0.69717 0.70665 0.71619 0.72542 0.73406 0.74167 0.74803 0.75279 0.75575 0.75673
0.480  0.64256 0.64467 0.64814 0.65290 0.65890 0.66600 0.67400 0.68281 0.69209 0.70172 0.71135 0.72065 0.72929 0.73702 0.74337 0.74819 0.75118 0.75214
0.485  0.63712 0.63924 0.64275 0.64755 0.65360 0.66071 0.66883 0.67764 0.68706 0.69677 0.70647 0.71584 0.72456 0.73227 0.73874 0.74359 0.74660 0.74758
0.490  0.63167 0.63382 0.63735 0.64219 0.64829 0.65546 0.66364 0.67252 0.68203 0.69173 0.70150 0.71094 0.71977 0.72757 0.73408 0.73895 0.74198 0.74299
0.495  0.62623 0.62839 0.63195 0.63682 0.64297 0.65020 0.65838 0.66740 0.67696 0.68675 0.69659 0.70611 0.71494 0.72285 0.72934 0.73426 0.73732 0.73831
0.500  0.62078 0.62296 0.62652 0.63146 0.63761 0.64493 0.65317 0.66226 0.67182 0.68175 0.69166 0.70124 0.71014 0.71802 0.72462 0.72958 0.73265 0.73366
0.505  0.61533 0.61752 0.62111 0.62609 0.63228 0.63966 0.64796 0.65703 0.66674 0.67673 0.68662 0.69627 0.70523 0.71324 0.71988 0.72485 0.72793 0.72898
0.510  0.60988 0.61209 0.61570 0.62071 0.62695 0.63432 0.64274 0.65187 0.66164 0.67161 0.68166 0.69136 0.70038 0.70843 0.71506 0.72008 0.72320 0.72421
0.515  0.60443 0.60665 0.61029 0.61532 0.62161 0.62903 0.63750 0.64670 0.65645 0.66657 0.67667 0.68644 0.69551 0.70354 0.71027 0.71531 0.71844 0.71947
0.520  0.59897 0.60121 0.60488 0.60991 0.61627 0.62374 0.63220 0.64152 0.65133 0.66150 0.67158 0.68140 0.69052 0.69869 0.70544 0.71047 0.71363 0.71470
0.525  0.59353 0.59578 0.59946 0.60453 0.61092 0.61844 0.62695 0.63625 0.64619 0.65634 0.66656 0.67643 0.68561 0.69379 0.70054 0.70564 0.70881 0.70985
0.530  0.58808 0.59034 0.59405 0.59915 0.60553 0.61314 0.62169 0.63104 0.64104 0.65125 0.66153 0.67145 0.68067 0.68883 0.69567 0.70079 0.70397 0.70502
0.535  0.58263 0.58490 0.58863 0.59376 0.60018 0.60777 0.61643 0.62583 0.63580 0.64614 0.65637 0.66635 0.67562 0.68390 0.69071 0.69587 0.69907 0.70010
0.540  0.57718 0.57945 0.58322 0.58837 0.59483 0.60245 0.61109 0.62061 0.63062 0.64093 0.65130 0.66133 0.67063 0.67888 0.68578 0.69096 0.69417 0.69522
0.545  0.57173 0.57402 0.57780 0.58298 0.58947 0.59713 0.60581 0.61529 0.62544 0.63579 0.64621 0.65628 0.66563 0.67390 0.68083 0.68602 0.68924 0.69031
0.550  0.56629 0.56858 0.57236 0.57759 0.58411 0.59181 0.60053 0.61006 0.62015 0.63064 0.64101 0.65112 0.66051 0.66890 0.67579 0.68102 0.68426 0.68531
0.555  0.56085 0.56315 0.56694 0.57216 0.57873 0.58648 0.59524 0.60481 0.61495 0.62547 0.63589 0.64604 0.65546 0.66380 0.67079 0.67603 0.67927 0.68034
0.560  0.55540 0.55772 0.56153 0.56676 0.57333 0.58108 0.58990 0.59955 0.60973 0.62020 0.63075 0.64093 0.65039 0.65875 0.66576 0.67100 0.67426 0.67535
0.565  0.54997 0.55229 0.55611 0.56137 0.56796 0.57575 0.58456 0.59420 0.60450 0.61501 0.62559 0.63571 0.64520 0.65369 0.66064 0.66592 0.66920 0.67026
0.570  0.54453 0.54686 0.55070 0.55598 0.56259 0.57041 0.57925 0.58892 0.59917 0.60980 0.62032 0.63057 0.64009 0.64851 0.65557 0.66085 0.66413 0.66521
0.575  0.53910 0.54144 0.54529 0.55058 0.55722 0.56506 0.57394 0.58364 0.59392 0.60448 0.61513 0.62541 0.63495 0.64339 0.65046 0.65574 0.65901 0.66013
0.580  0.53367 0.53602 0.53988 0.54519 0.55185 0.55971 0.56861 0.57835 0.58866 0.59925 0.60993 0.62013 0.62970 0.63825 0.64526 0.65058 0.65389 0.65496
0.585  0.52824 0.53060 0.53447 0.53979 0.54642 0.55429 0.56321 0.57296 0.58332 0.59401 0.60460 0.61493 0.62452 0.63301 0.64011 0.64543 0.64873 0.64983
0.590  0.52282 0.52518 0.52906 0.53436 0.54104 0.54894 0.55788 0.56765 0.57800 0.58864 0.59937 0.60972 0.61932 0.62782 0.63493 0.64021 0.64353 0.64466
0.595  0.51740 0.51976 0.52362 0.52897 0.53567 0.54358 0.55254 0.56234 0.57271 0.58337 0.59411 0.60438 0.61400 0.62260 0.62966 0.63501 0.63833 0.63941
0.600  0.51198 0.51435 0.51822 0.52358 0.53029 0.53822 0.54720 0.55701 0.56740 0.57809 0.58874 0.59912 0.60876 0.61728 0.62443 0.62978 0.63309 0.63419
0.605  0.50657 0.50892 0.51282 0.51819 0.52491 0.53285 0.54177 0.55159 0.56199 0.57278 0.58346 0.59385 0.60350 0.61203 0.61917 0.62447 0.62780 0.62888
0.610  0.50116 0.50351 0.50742 0.51279 0.51953 0.52742 0.53641 0.54625 0.55666 0.56737 0.57815 0.58845 0.59811 0.60674 0.61382 0.61919 0.62252 0.62361
0.615  0.49575 0.49811 0.50202 0.50740 0.51409 0.52205 0.53105 0.54090 0.55132 0.56204 0.57272 0.58314 0.59281 0.60135 0.60851 0.61387 0.61719 0.61830
0.620  0.49035 0.49271 0.49663 0.50201 0.50871 0.51667 0.52569 0.53553 0.54596 0.55670 0.56739 0.57781 0.58748 0.59603 0.60317 0.60849 0.61183 0.61291
0.625  0.48494 0.48731 0.49123 0.49658 0.50332 0.51130 0.52023 0.53008 0.54052 0.55124 0.56204 0.57235 0.58203 0.59067 0.59776 0.60312 0.60646 0.60755
0.630  0.47955 0.48192 0.48584 0.49119 0.49794 0.50586 0.51486 0.52471 0.53515 0.54587 0.55656 0.56699 0.57665 0.58520 0.59237 0.59773 0.60105 0.60216
0.635  0.47415 0.47653 0.48045 0.48580 0.49255 0.50046 0.50948 0.51933 0.52977 0.54049 0.55118 0.56160 0.57126 0.57981 0.58693 0.59227 0.59560 0.59668
0.640  0.46876 0.47114 0.47502 0.48041 0.48711 0.49507 0.50409 0.51384 0.52427 0.53498 0.54578 0.55608 0.56575 0.57438 0.58145 0.58682 0.59014 0.59124
0.645  0.46337 0.46575 0.46964 0.47502 0.48171 0.48968 0.49860 0.50845 0.51887 0.52958 0.54025 0.55066 0.56031 0.56884 0.57599 0.58134 0.58465 0.58576
0.650  0.45799 0.46037 0.46425 0.46964 0.47632 0.48428 0.49321 0.50304 0.51345 0.52415 0.53482 0.54521 0.55485 0.56337 0.57043 0.57579 0.57912 0.58020
0.655  0.45261 0.45499 0.45887 0.46423 0.47093 0.47881 0.48780 0.49763 0.50802 0.51871 0.52937 0.53964 0.54926 0.55787 0.56492 0.57026 0.57358 0.57467
0.660  0.44723 0.44961 0.45349 0.45881 0.46554 0.47341 0.48239 0.49210 0.50248 0.51315 0.52389 0.53415 0.54376 0.55226 0.55938 0.56470 0.56800 0.56910
0.665  0.44186 0.44423 0.44811 0.45342 0.46014 0.46800 0.47696 0.48667 0.49704 0.50769 0.51830 0.52865 0.53824 0.54672 0.55374 0.55907 0.56238 0.56346
0.670  0.43649 0.43884 0.44273 0.44804 0.45468 0.46259 0.47146 0.48123 0.49158 0.50220 0.51280 0.52301 0.53258 0.54113 0.54815 0.55346 0.55675 0.55783
0.675  0.43112 0.43346 0.43735 0.44265 0.44928 0.45718 0.46603 0.47578 0.48599 0.49660 0.50728 0.51746 0.52701 0.53545 0.54252 0.54781 0.55108 0.55218
0.680  0.42576 0.42809 0.43196 0.43726 0.44388 0.45168 0.46059 0.47022 0.48051 0.49109 0.50163 0.51189 0.52141 0.52983 0.53680 0.54209 0.54537 0.54644
0.685  0.42039 0.42272 0.42655 0.43187 0.43847 0.44626 0.45514 0.46475 0.47502 0.48556 0.49607 0.50626 0.51569 0.52417 0.53113 0.53639 0.53965 0.54073
0.690  0.41503 0.41736 0.42118 0.42643 0.43307 0.44083 0.44960 0.45927 0.46950 0.47991 0.49049 0.50059 0.51005 0.51842 0.52542 0.53066 0.53390 0.53493
0.695  0.40967 0.41199 0.41580 0.42104 0.42760 0.43540 0.44414 0.45378 0.46387 0.47435 0.48478 0.49496 0.50438 0.51271 0.51961 0.52485 0.52810 0.52916
0.700  0.40431 0.40663 0.41042 0.41564 0.42217 0.42995 0.43867 0.44818 0.45834 0.46877 0.47917 0.48929 0.49858 0.50698 0.51385 0.51906 0.52228 0.52336
0.705  0.39896 0.40126 0.40505 0.41025 0.41676 0.42443 0.43320 0.44267 0.45279 0.46318 0.47354 0.48351 0.49287 0.50114 0.50806 0.51324 0.51644 0.51746
0.710  0.39360 0.39590 0.39967 0.40485 0.41134 0.41898 0.42762 0.43714 0.44711 0.45746 0.46777 0.47781 0.48713 0.49535 0.50217 0.50734 0.51055 0.51159
0.715  0.38825 0.39053 0.39429 0.39945 0.40591 0.41352 0.42212 0.43160 0.44153 0.45183 0.46210 0.47209 0.48126 0.48954 0.49632 0.50146 0.50464 0.50569
0.720  0.38289 0.38517 0.38891 0.39404 0.40048 0.40806 0.41662 0.42596 0.43594 0.44619 0.45640 0.46624 0.47546 0.48361 0.49044 0.49554 0.49870 0.49970
0.725  0.37754 0.37980 0.38351 0.38859 0.39497 0.40250 0.41111 0.42040 0.43033 0.44041 0.45067 0.46047 0.46964 0.47774 0.48445 0.48955 0.49270 0.49374
0.730  0.37218 0.37444 0.37810 0.38318 0.38953 0.39702 0.40549 0.41483 0.42459 0.43473 0.44483 0.45467 0.46369 0.47184 0.47851 0.48357 0.48670 0.48774
0.735  0.36683 0.36904 0.37272 0.37776 0.38409 0.39154 0.39996 0.40921 0.41896 0.42904 0.43907 0.44874 0.45781 0.46583 0.47254 0.47755 0.48065 0.48164
0.740  0.36147 0.36367 0.36733 0.37235 0.37863 0.38604 0.39441 0.40354 0.41330 0.42330 0.43329 0.44290 0.45191 0.45987 0.46651 0.47145 0.47456 0.47557
0.745  0.35611 0.35830 0.36193 0.36692 0.37317 0.38053 0.38885 0.39793 0.40751 0.41746 0.42737 0.43703 0.44587 0.45387 0.46041 0.46538 0.46845 0.46947
0.750  0.35075 0.35293 0.35653 0.36150 0.36763 0.37494 0.38319 0.39230 0.40182 0.41170 0.42155 0.43102 0.43991 0.44777 0.45434 0.45926 0.46230 0.46327
0.755  0.34538 0.34755 0.35113 0.35604 0.36216 0.36941 0.37761 0.38655 0.39611 0.40592 0.41569 0.42510 0.43392 0.44171 0.44823 0.45306 0.45610 0.45709
0.760  0.34001 0.34217 0.34573 0.35056 0.35667 0.36387 0.37202 0.38089 0.39038 0.40000 0.40970 0.41915 0.42788 0.43562 0.44202 0.44687 0.44987 0.45087
0.765  0.33464 0.33678 0.34031 0.34511 0.35118 0.35833 0.36641 0.37521 0.38452 0.39417 0.40379 0.41305 0.42174 0.42941 0.43584 0.44064 0.44362 0.44456
0.770  0.32926 0.33139 0.33485 0.33966 0.34567 0.35276 0.36076 0.36951 0.37874 0.38832 0.39786 0.40704 0.41565 0.42326 0.42962 0.43433 0.43730 0.43826
0.775  0.32387 0.32599 0.32942 0.33419 0.34015 0.34711 0.35505 0.36370 0.37295 0.38233 0.39178 0.40100 0.40953 0.41706 0.42330 0.42803 0.43096 0.43193
0.780  0.31849 0.32058 0.32399 0.32871 0.33456 0.34152 0.34939 0.35796 0.36712 0.37644 0.38580 0.39492 0.40328 0.41075 0.41701 0.42168 0.42458 0.42550
0.785  0.31309 0.31517 0.31854 0.32323 0.32902 0.33592 0.34372 0.35221 0.36119 0.37051 0.37978 0.38871 0.39709 0.40448 0.41067 0.41525 0.41813 0.41908
0.790  0.30769 0.30974 0.31309 0.31767 0.32347 0.33030 0.33802 0.34643 0.35532 0.36455 0.37373 0.38257 0.39086 0.39817 0.40423 0.40882 0.41167 0.41261
0.795  0.30228 0.30431 0.30763 0.31216 0.31790 0.32459 0.33222 0.34053 0.34944 0.35846 0.36754 0.37640 0.38450 0.39180 0.39782 0.40235 0.40517 0.40605
0.800  0.29685 0.29884 0.30215 0.30664 0.31232 0.31893 0.32649 0.33472 0.34341 0.35244 0.36143 0.37008 0.37820 0.38536 0.39136 0.39583 0.39858 0.39950
0.805  0.29142 0.29339 0.29666 0.30110 0.30665 0.31326 0.32073 0.32887 0.33747 0.34640 0.35528 0.36383 0.37185 0.37893 0.38478 0.38923 0.39199 0.39290
0.810  0.28598 0.28792 0.29115 0.29555 0.30103 0.30757 0.31495 0.32300 0.33150 0.34021 0.34899 0.35755 0.36537 0.37245 0.37824 0.38262 0.38534 0.38619
0.815  0.28052 0.28244 0.28560 0.28998 0.29540 0.30186 0.30906 0.31700 0.32550 0.33410 0.34277 0.35112 0.35894 0.36585 0.37164 0.37596 0.37863 0.37949
0.820  0.27505 0.27695 0.28006 0.28439 0.28974 0.29604 0.30324 0.31108 0.31936 0.32796 0.33651 0.34475 0.35247 0.35929 0.36493 0.36921 0.37186 0.37274
0.825  0.26956 0.27144 0.27451 0.27873 0.28407 0.29029 0.29739 0.30512 0.31329 0.32178 0.33011 0.33834 0.34594 0.35267 0.35823 0.36245 0.36506 0.36588
0.830  0.26406 0.26591 0.26894 0.27310 0.27836 0.28450 0.29150 0.29913 0.30719 0.31545 0.32377 0.33178 0.33929 0.34593 0.35148 0.35563 0.35820 0.35902
0.835  0.25853 0.26036 0.26335 0.26745 0.27258 0.27869 0.28550 0.29301 0.30095 0.30919 0.31739 0.32528 0.33268 0.33921 0.34467 0.34871 0.35126 0.35210
0.840  0.25299 0.25479 0.25774 0.26178 0.26683 0.27285 0.27956 0.28696 0.29477 0.30289 0.31096 0.31873 0.32601 0.33243 0.33775 0.34179 0.34429 0.34507
0.845  0.24743 0.24919 0.25210 0.25608 0.26105 0.26690 0.27358 0.28086 0.28855 0.29644 0.30438 0.31212 0.31919 0.32553 0.33083 0.33479 0.33724 0.33803
0.850  0.24184 0.24357 0.24643 0.25035 0.25524 0.26099 0.26757 0.27472 0.28229 0.29004 0.29785 0.30537 0.31242 0.31864 0.32384 0.32770 0.33012 0.33092
0.855  0.23622 0.23793 0.24070 0.24454 0.24939 0.25505 0.26143 0.26846 0.27588 0.28360 0.29127 0.29865 0.30558 0.31168 0.31674 0.32057 0.32295 0.32369
0.860  0.23058 0.23225 0.23498 0.23874 0.24345 0.24907 0.25533 0.26224 0.26953 0.27710 0.28453 0.29188 0.29858 0.30466 0.30962 0.31338 0.31571 0.31645
0.865  0.22490 0.22652 0.22922 0.23292 0.23754 0.24303 0.24920 0.25597 0.26313 0.27045 0.27784 0.28495 0.29162 0.29750 0.30243 0.30611 0.30838 0.30912
0.870  0.21919 0.22078 0.22343 0.22705 0.23158 0.23692 0.24301 0.24964 0.25666 0.26385 0.27109 0.27805 0.28458 0.29034 0.29511 0.29873 0.30097 0.30167
0.875  0.21344 0.21500 0.21759 0.22114 0.22558 0.23081 0.23677 0.24319 0.25005 0.25718 0.26426 0.27108 0.27746 0.28310 0.28776 0.29130 0.29349 0.29419
0.880  0.20765 0.20918 0.21172 0.21519 0.21953 0.22464 0.23040 0.23676 0.24347 0.25034 0.25727 0.26402 0.27019 0.27571 0.28034 0.28379 0.28592 0.28662
0.885  0.20182 0.20332 0.20579 0.20919 0.21342 0.21843 0.22406 0.23027 0.23682 0.24353 0.25030 0.25681 0.26292 0.26831 0.27282 0.27615 0.27825 0.27890
0.890  0.19594 0.19740 0.19982 0.20309 0.20722 0.21208 0.21765 0.22362 0.23007 0.23665 0.24325 0.24960 0.25555 0.26081 0.26515 0.26845 0.27049 0.27114
0.895  0.19000 0.19143 0.19379 0.19697 0.20100 0.20574 0.21116 0.21698 0.22321 0.22968 0.23602 0.24230 0.24802 0.25314 0.25744 0.26064 0.26263 0.26328
0.900  0.18401 0.18540 0.18766 0.19080 0.19472 0.19933 0.20453 0.21027 0.21633 0.22254 0.22880 0.23481 0.24046 0.24544 0.24962 0.25273 0.25465 0.25525
0.905  0.17796 0.17931 0.18151 0.18455 0.18836 0.19285 0.19790 0.20348 0.20936 0.21539 0.22147 0.22731 0.23279 0.23763 0.24163 0.24467 0.24655 0.24715
0.910  0.17183 0.17314 0.17527 0.17823 0.18193 0.18628 0.19118 0.19650 0.20221 0.20814 0.21403 0.21970 0.22493 0.22969 0.23357 0.23651 0.23833 0.23887
0.915  0.16563 0.16690 0.16896 0.17183 0.17535 0.17955 0.18436 0.18952 0.19504 0.20071 0.20639 0.21191 0.21702 0.22156 0.22537 0.22821 0.22997 0.23051
0.920  0.15934 0.16056 0.16256 0.16532 0.16873 0.17279 0.17736 0.18241 0.18774 0.19320 0.19871 0.20400 0.20897 0.21335 0.21702 0.21973 0.22144 0.22199
0.925  0.15295 0.15412 0.15606 0.15868 0.16200 0.16591 0.17032 0.17519 0.18032 0.18558 0.19088 0.19598 0.20077 0.20498 0.20847 0.21112 0.21276 0.21325
0.930  0.14645 0.14757 0.14944 0.15196 0.15515 0.15891 0.16315 0.16775 0.17268 0.17781 0.18282 0.18780 0.19233 0.19638 0.19979 0.20233 0.20390 0.20439
0.935  0.13983 0.14090 0.14269 0.14511 0.14817 0.15177 0.15583 0.16024 0.16496 0.16979 0.17467 0.17936 0.18377 0.18765 0.19091 0.19334 0.19484 0.19527
0.940  0.13307 0.13410 0.13580 0.13811 0.14102 0.14441 0.14828 0.15255 0.15706 0.16167 0.16633 0.17080 0.17500 0.17870 0.18176 0.18409 0.18554 0.18598
0.945  0.12615 0.12712 0.12872 0.13094 0.13367 0.13693 0.14061 0.14467 0.14895 0.15333 0.15775 0.16201 0.16594 0.16951 0.17242 0.17463 0.17600 0.17643
0.950  0.11905 0.11997 0.12148 0.12358 0.12616 0.12925 0.13272 0.13650 0.14054 0.14475 0.14887 0.15293 0.15667 0.16000 0.16279 0.16488 0.16617 0.16655
0.955  0.11172 0.11259 0.11401 0.11595 0.11841 0.12131 0.12458 0.12813 0.13193 0.13583 0.13976 0.14353 0.14708 0.15021 0.15283 0.15477 0.15599 0.15638
0.960  0.10414 0.10495 0.10627 0.10808 0.11038 0.11309 0.11614 0.11945 0.12300 0.12664 0.13030 0.13383 0.13714 0.14006 0.14247 0.14430 0.14544 0.14578
0.965  0.09624 0.09699 0.09822 0.09989 0.10202 0.10448 0.10729 0.11041 0.11368 0.11705 0.12038 0.12370 0.12671 0.12943 0.13168 0.13338 0.13443 0.13471
0.970  0.08796 0.08864 0.08976 0.09129 0.09320 0.09549 0.09806 0.10085 0.10385 0.10692 0.11002 0.11299 0.11579 0.11826 0.12033 0.12188 0.12283 0.12313
0.975  0.07918 0.07979 0.08080 0.08218 0.08389 0.08595 0.08826 0.09077 0.09347 0.09623 0.09901 0.10169 0.10421 0.10642 0.10827 0.10965 0.11052 0.11078
0.980  0.06973 0.07027 0.07116 0.07237 0.07388 0.07568 0.07771 0.07992 0.08229 0.08471 0.08716 0.08951 0.09172 0.09367 0.09528 0.09651 0.09727 0.09749
0.985  0.05934 0.05980 0.06054 0.06158 0.06286 0.06436 0.06608 0.06798 0.06995 0.07205 0.07408 0.07611 0.07796 0.07961 0.08100 0.08204 0.08269 0.08284
0.990  0.04746 0.04782 0.04841 0.04922 0.05026 0.05145 0.05282 0.05430 0.05589 0.05752 0.05918 0.06076 0.06225 0.06357 0.06467 0.06550 0.06601 0.06613
0.995  0.03268 0.03292 0.03332 0.03387 0.03457 0.03539 0.03632 0.03733 0.03841 0.03952 0.04064 0.04172 0.04274 0.04363 0.04437 0.04494 0.04529 0.04535
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e060.dat <==
# alpha = +0.25 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997
0.010  0.99977 0.99977 0.99977 0.99978 0.99978 0.99979 0.99980 0.99981 0.99981 0.99982 0.99983 0.99984 0.99985 0.99986 0.99986 0.99987 0.99987 0.99987
0.015  0.99948 0.99948 0.99949 0.99950 0.99951 0.99953 0.99955 0.99956 0.99958 0.99960 0.99962 0.99964 0.99966 0.99968 0.99969 0.99970 0.99971 0.99971
0.020  0.99908 0.99908 0.99910 0.99911 0.99914 0.99916 0.99919 0.99923 0.99926 0.99930 0.99933 0.99937 0.99940 0.99943 0.99945 0.99947 0.99948 0.99949
0.025  0.99856 0.99857 0.99859 0.99862 0.99865 0.99869 0.99874 0.99879 0.99884 0.99890 0.99896 0.99901 0.99906 0.99910 0.99914 0.99917 0.99919 0.99920
0.030  0.99793 0.99794 0.99797 0.99801 0.99806 0.99812 0.99819 0.99826 0.99834 0.99842 0.99850 0.99857 0.99865 0.99871 0.99876 0.99880 0.99883 0.99884
0.035  0.99718 0.99720 0.99724 0.99729 0.99736 0.99744 0.99753 0.99763 0.99774 0.99784 0.99795 0.99806 0.99816 0.99825 0.99832 0.99837 0.99840 0.99843
0.040  0.99632 0.99635 0.99640 0.99647 0.99656 0.99666 0.99678 0.99691 0.99705 0.99719 0.99733 0.99747 0.99760 0.99771 0.99780 0.99787 0.99792 0.99789
0.045  0.99534 0.99538 0.99545 0.99554 0.99565 0.99578 0.99593 0.99609 0.99626 0.99644 0.99662 0.99680 0.99696 0.99710 0.99722 0.99731 0.99737 0.99734
0.050  0.99426 0.99431 0.99438 0.99449 0.99463 0.99479 0.99498 0.99518 0.99539 0.99561 0.99583 0.99605 0.99625 0.99642 0.99657 0.99668 0.99675 0.99674
0.055  0.99306 0.99312 0.99321 0.99334 0.99351 0.99370 0.99393 0.99417 0.99443 0.99469 0.99496 0.99522 0.99546 0.99568 0.99585 0.99598 0.99607 0.99606
0.060  0.99175 0.99182 0.99193 0.99209 0.99228 0.99252 0.99278 0.99307 0.99338 0.99369 0.99401 0.99432 0.99460 0.99486 0.99507 0.99522 0.99532 0.99533
0.065  0.99033 0.99041 0.99054 0.99073 0.99095 0.99123 0.99153 0.99187 0.99223 0.99260 0.99298 0.99334 0.99367 0.99397 0.99421 0.99440 0.99451 0.99453
0.070  0.98880 0.98889 0.98905 0.98926 0.98952 0.98984 0.99019 0.99059 0.99100 0.99143 0.99186 0.99228 0.99266 0.99301 0.99329 0.99351 0.99364 0.99367
0.075  0.98716 0.98727 0.98744 0.98769 0.98799 0.98835 0.98876 0.98921 0.98968 0.99017 0.99067 0.99114 0.99159 0.99198 0.99231 0.99255 0.99270 0.99275
0.080  0.98542 0.98554 0.98574 0.98601 0.98636 0.98677 0.98723 0.98774 0.98828 0.98883 0.98939 0.98993 0.99043 0.99088 0.99126 0.99153 0.99170 0.99176
0.085  0.98356 0.98370 0.98393 0.98423 0.98462 0.98508 0.98560 0.98618 0.98679 0.98741 0.98804 0.98865 0.98921 0.98972 0.99014 0.99045 0.99064 0.99071
0.090  0.98161 0.98176 0.98201 0.98236 0.98279 0.98330 0.98388 0.98453 0.98521 0.98590 0.98661 0.98729 0.98792 0.98848 0.98895 0.98930 0.98952 0.98960
0.095  0.97955 0.97972 0.97999 0.98038 0.98086 0.98143 0.98208 0.98279 0.98354 0.98432 0.98510 0.98586 0.98656 0.98718 0.98770 0.98809 0.98833 0.98837
0.100  0.97738 0.97757 0.97788 0.97830 0.97883 0.97946 0.98018 0.98096 0.98180 0.98265 0.98351 0.98435 0.98513 0.98581 0.98638 0.98681 0.98708 0.98714
0.105  0.97511 0.97532 0.97566 0.97612 0.97671 0.97740 0.97819 0.97905 0.97996 0.98090 0.98185 0.98277 0.98362 0.98438 0.98500 0.98547 0.98577 0.98584
0.110  0.97275 0.97297 0.97334 0.97385 0.97449 0.97525 0.97611 0.97705 0.97805 0.97908 0.98011 0.98112 0.98205 0.98287 0.98356 0.98407 0.98439 0.98449
0.115  0.97028 0.97053 0.97093 0.97148 0.97218 0.97300 0.97394 0.97496 0.97605 0.97718 0.97830 0.97939 0.98041 0.98131 0.98205 0.98261 0.98296 0.98307
0.120  0.96772 0.96798 0.96842 0.96902 0.96977 0.97067 0.97168 0.97279 0.97398 0.97519 0.97641 0.97759 0.97869 0.97967 0.98048 0.98109 0.98146 0.98160
0.125  0.96506 0.96535 0.96582 0.96647 0.96728 0.96825 0.96934 0.97054 0.97182 0.97314 0.97445 0.97573 0.97691 0.97797 0.97885 0.97950 0.97991 0.98000
0.130  0.96230 0.96261 0.96312 0.96382 0.96470 0.96574 0.96692 0.96821 0.96958 0.97100 0.97242 0.97379 0.97507 0.97620 0.97715 0.97785 0.97829 0.97841
0.135  0.95946 0.95979 0.96033 0.96108 0.96202 0.96314 0.96441 0.96579 0.96727 0.96879 0.97031 0.97179 0.97316 0.97437 0.97539 0.97615 0.97661 0.97675
0.140  0.95652 0.95687 0.95745 0.95826 0.95926 0.96046 0.96182 0.96330 0.96488 0.96650 0.96813 0.96971 0.97118 0.97248 0.97356 0.97437 0.97488 0.97504
0.145  0.95349 0.95386 0.95449 0.95535 0.95642 0.95769 0.95914 0.96073 0.96241 0.96415 0.96588 0.96757 0.96914 0.97053 0.97168 0.97255 0.97309 0.97327
0.150  0.95037 0.95077 0.95143 0.95235 0.95349 0.95485 0.95639 0.95808 0.95987 0.96172 0.96357 0.96536 0.96703 0.96851 0.96974 0.97066 0.97123 0.97138
0.155  0.94716 0.94759 0.94829 0.94927 0.95048 0.95192 0.95356 0.95535 0.95726 0.95922 0.96119 0.96308 0.96485 0.96643 0.96774 0.96872 0.96932 0.96950
0.160  0.94387 0.94432 0.94507 0.94610 0.94739 0.94891 0.95065 0.95254 0.95457 0.95665 0.95873 0.96075 0.96262 0.96429 0.96567 0.96671 0.96735 0.96755
0.165  0.94050 0.94098 0.94176 0.94285 0.94421 0.94583 0.94766 0.94967 0.95180 0.95401 0.95621 0.95835 0.96033 0.96209 0.96355 0.96464 0.96532 0.96555
0.170  0.93704 0.93755 0.93838 0.93953 0.94096 0.94267 0.94460 0.94672 0.94897 0.95129 0.95362 0.95588 0.95797 0.95983 0.96137 0.96252 0.96324 0.96349
0.175  0.93350 0.93404 0.93491 0.93612 0.93764 0.93943 0.94147 0.94370 0.94607 0.94852 0.95097 0.95334 0.95555 0.95751 0.95913 0.96035 0.96111 0.96132
0.180  0.92989 0.93045 0.93137 0.93264 0.93424 0.93613 0.93827 0.94061 0.94311 0.94568 0.94825 0.95075 0.95306 0.95512 0.95683 0.95812 0.95891 0.95915
0.185  0.92619 0.92678 0.92775 0.92909 0.93076 0.93274 0.93499 0.93745 0.94007 0.94277 0.94548 0.94809 0.95053 0.95268 0.95447 0.95582 0.95666 0.95693
0.190  0.92242 0.92304 0.92406 0.92545 0.92721 0.92929 0.93165 0.93423 0.93697 0.93980 0.94264 0.94538 0.94793 0.95019 0.95207 0.95348 0.95435 0.95465
0.195  0.91858 0.91923 0.92029 0.92176 0.92359 0.92577 0.92824 0.93093 0.93381 0.93677 0.93973 0.94260 0.94527 0.94764 0.94960 0.95108 0.95199 0.95226
0.200  0.91467 0.91535 0.91646 0.91798 0.91990 0.92217 0.92475 0.92757 0.93057 0.93367 0.93676 0.93976 0.94254 0.94503 0.94708 0.94862 0.94958 0.94988
0.205  0.91069 0.91139 0.91255 0.91415 0.91615 0.91852 0.92121 0.92415 0.92728 0.93051 0.93374 0.93687 0.93978 0.94236 0.94450 0.94611 0.94711 0.94744
0.210  0.90664 0.90737 0.90858 0.91024 0.91233 0.91480 0.91760 0.92067 0.92393 0.92730 0.93066 0.93392 0.93695 0.93964 0.94187 0.94355 0.94458 0.94494
0.215  0.90252 0.90328 0.90454 0.90627 0.90844 0.91101 0.91393 0.91713 0.92052 0.92402 0.92753 0.93092 0.93407 0.93687 0.93919 0.94093 0.94201 0.94234
0.220  0.89834 0.89913 0.90044 0.90224 0.90449 0.90717 0.91020 0.91353 0.91705 0.92069 0.92432 0.92784 0.93112 0.93403 0.93646 0.93826 0.93939 0.93975
0.225  0.89409 0.89492 0.89627 0.89814 0.90048 0.90326 0.90641 0.90986 0.91352 0.91729 0.92107 0.92473 0.92813 0.93115 0.93366 0.93554 0.93671 0.93710
0.230  0.88978 0.89064 0.89205 0.89399 0.89642 0.89930 0.90256 0.90613 0.90993 0.91385 0.91777 0.92156 0.92509 0.92822 0.93082 0.93276 0.93398 0.93440
0.235  0.88542 0.88630 0.88776 0.88977 0.89229 0.89527 0.89865 0.90235 0.90629 0.91035 0.91442 0.91834 0.92200 0.92524 0.92793 0.92995 0.93120 0.93159
0.240  0.88099 0.88191 0.88342 0.88550 0.88811 0.89118 0.89469 0.89852 0.90260 0.90680 0.91100 0.91505 0.91883 0.92219 0.92498 0.92707 0.92837 0.92879
0.245  0.87651 0.87746 0.87902 0.88117 0.88386 0.88705 0.89067 0.89464 0.89885 0.90319 0.90752 0.91173 0.91564 0.91911 0.92198 0.92414 0.92548 0.92594
0.250  0.87198 0.87296 0.87457 0.87679 0.87957 0.88287 0.88661 0.89071 0.89505 0.89952 0.90401 0.90836 0.91239 0.91597 0.91895 0.92117 0.92256 0.92299
0.255  0.86739 0.86840 0.87006 0.87235 0.87522 0.87863 0.88249 0.88672 0.89119 0.89582 0.90045 0.90493 0.90910 0.91279 0.91586 0.91815 0.91958 0.92004
0.260  0.86275 0.86379 0.86551 0.86787 0.87083 0.87434 0.87832 0.88266 0.88729 0.89207 0.89684 0.90143 0.90573 0.90954 0.91270 0.91507 0.91655 0.91705
0.265  0.85806 0.85914 0.86090 0.86333 0.86639 0.87000 0.87410 0.87858 0.88335 0.88827 0.89316 0.89792 0.90234 0.90626 0.90952 0.91196 0.91348 0.91395
0.270  0.85333 0.85443 0.85625 0.85875 0.86189 0.86562 0.86982 0.87445 0.87936 0.88439 0.88945 0.89435 0.89890 0.90294 0.90628 0.90880 0.91035 0.91086
0.275  0.84854 0.84968 0.85155 0.85412 0.85736 0.86118 0.86551 0.87027 0.87531 0.88050 0.88570 0.89074 0.89539 0.89954 0.90299 0.90558 0.90719 0.90772
0.280  0.84371 0.84488 0.84680 0.84945 0.85278 0.85669 0.86116 0.86604 0.87121 0.87656 0.88190 0.88705 0.89186 0.89613 0.89967 0.90232 0.90397 0.90454
0.285  0.83884 0.84004 0.84202 0.84474 0.84815 0.85218 0.85676 0.86176 0.86708 0.87257 0.87803 0.88335 0.88829 0.89266 0.89630 0.89902 0.90071 0.90125
0.290  0.83393 0.83516 0.83719 0.83998 0.84348 0.84761 0.85232 0.85744 0.86291 0.86851 0.87415 0.87960 0.88467 0.88914 0.89287 0.89567 0.89740 0.89798
0.295  0.82898 0.83024 0.83232 0.83518 0.83876 0.84301 0.84783 0.85309 0.85870 0.86445 0.87023 0.87580 0.88098 0.88558 0.88940 0.89227 0.89405 0.89466
0.300  0.82399 0.82528 0.82741 0.83035 0.83401 0.83837 0.84329 0.84870 0.85441 0.86034 0.86625 0.87195 0.87727 0.88199 0.88590 0.88883 0.89066 0.89124
0.305  0.81896 0.82028 0.82246 0.82547 0.82923 0.83369 0.83873 0.84427 0.85012 0.85618 0.86221 0.86807 0.87352 0.87835 0.88235 0.88535 0.88721 0.88783
0.310  0.81389 0.81525 0.81748 0.82055 0.82441 0.82897 0.83413 0.83979 0.84579 0.85196 0.85816 0.86416 0.86970 0.87464 0.87874 0.88181 0.88373 0.88438
0.315  0.80880 0.81018 0.81247 0.81560 0.81955 0.82420 0.82949 0.83526 0.84142 0.84773 0.85407 0.86017 0.86587 0.87092 0.87511 0.87826 0.88020 0.88083
0.320  0.80367 0.80508 0.80742 0.81062 0.81466 0.81941 0.82482 0.83072 0.83700 0.84346 0.84991 0.85618 0.86200 0.86716 0.87144 0.87465 0.87663 0.87730
0.325  0.79850 0.79995 0.80234 0.80561 0.80973 0.81459 0.82010 0.82614 0.83253 0.83916 0.84574 0.85214 0.85805 0.86333 0.86770 0.87098 0.87302 0.87372
0.330  0.79331 0.79479 0.79722 0.80057 0.80477 0.80973 0.81535 0.82153 0.82806 0.83478 0.84154 0.84803 0.85411 0.85949 0.86395 0.86729 0.86937 0.87004
0.335  0.78809 0.78960 0.79208 0.79549 0.79977 0.80485 0.81058 0.81685 0.82355 0.83041 0.83730 0.84392 0.85012 0.85560 0.86015 0.86356 0.86567 0.86638
0.340  0.78284 0.78438 0.78690 0.79039 0.79475 0.79993 0.80578 0.81217 0.81900 0.82600 0.83298 0.83978 0.84608 0.85165 0.85629 0.85977 0.86193 0.86267
0.345  0.77756 0.77913 0.78171 0.78526 0.78971 0.79496 0.80095 0.80747 0.81439 0.82155 0.82868 0.83559 0.84199 0.84769 0.85242 0.85596 0.85816 0.85888
0.350  0.77226 0.77386 0.77648 0.78011 0.78464 0.78999 0.79608 0.80273 0.80978 0.81703 0.82433 0.83134 0.83789 0.84370 0.84850 0.85211 0.85435 0.85509
0.355  0.76694 0.76857 0.77124 0.77492 0.77954 0.78499 0.79117 0.79796 0.80514 0.81253 0.81994 0.82709 0.83376 0.83963 0.84453 0.84821 0.85049 0.85122
0.360  0.76159 0.76325 0.76597 0.76971 0.77442 0.77996 0.78625 0.79313 0.80047 0.80799 0.81550 0.82280 0.82955 0.83556 0.84054 0.84428 0.84660 0.84735
0.365  0.75622 0.75791 0.76067 0.76448 0.76927 0.77491 0.78131 0.78831 0.79573 0.80342 0.81106 0.81844 0.82534 0.83145 0.83651 0.84031 0.84266 0.84345
0.370  0.75083 0.75255 0.75536 0.75923 0.76408 0.76984 0.77634 0.78346 0.79101 0.79877 0.80659 0.81409 0.82110 0.82727 0.83242 0.83629 0.83869 0.83946
0.375  0.74543 0.74717 0.75003 0.75396 0.75889 0.76471 0.77135 0.77858 0.78625 0.79415 0.80203 0.80970 0.81678 0.82310 0.82833 0.83225 0.83468 0.83548
0.380  0.74000 0.74176 0.74467 0.74867 0.75367 0.75959 0.76630 0.77366 0.78147 0.78949 0.79750 0.80524 0.81247 0.81888 0.82417 0.82816 0.83063 0.83146
0.385  0.73456 0.73635 0.73930 0.74336 0.74844 0.75445 0.76126 0.76871 0.77662 0.78480 0.79294 0.80079 0.80814 0.81460 0.81999 0.82403 0.82655 0.82736
0.390  0.72910 0.73091 0.73391 0.73803 0.74319 0.74929 0.75620 0.76377 0.77179 0.78005 0.78830 0.79632 0.80372 0.81032 0.81579 0.81989 0.82243 0.82327
0.395  0.72362 0.72546 0.72850 0.73268 0.73792 0.74411 0.75112 0.75879 0.76693 0.77531 0.78368 0.79176 0.79931 0.80600 0.81151 0.81567 0.81826 0.81914
0.400  0.71813 0.72000 0.72307 0.72731 0.73263 0.73891 0.74602 0.75380 0.76205 0.77055 0.77903 0.78722 0.79488 0.80162 0.80724 0.81146 0.81407 0.81492
0.405  0.71263 0.71453 0.71764 0.72193 0.72730 0.73366 0.74086 0.74874 0.75710 0.76570 0.77435 0.78266 0.79036 0.79724 0.80293 0.80720 0.80985 0.81073
0.410  0.70712 0.70904 0.71219 0.71654 0.72198 0.72843 0.73572 0.74371 0.75217 0.76089 0.76960 0.77804 0.78587 0.79282 0.79855 0.80289 0.80557 0.80649
0.415  0.70159 0.70354 0.70673 0.71113 0.71665 0.72318 0.73057 0.73865 0.74723 0.75606 0.76487 0.77338 0.78134 0.78834 0.79418 0.79856 0.80128 0.80217
0.420  0.69606 0.69802 0.70126 0.70572 0.71130 0.71791 0.72539 0.73358 0.74226 0.75119 0.76012 0.76873 0.77673 0.78387 0.78977 0.79420 0.79695 0.79786
0.425  0.69051 0.69250 0.69578 0.70029 0.70594 0.71263 0.72019 0.72843 0.73722 0.74625 0.75528 0.76405 0.77215 0.77935 0.78530 0.78979 0.79257 0.79352
0.430  0.68496 0.68697 0.69029 0.69485 0.70057 0.70729 0.71495 0.72333 0.73221 0.74135 0.75048 0.75930 0.76754 0.77478 0.78083 0.78536 0.78817 0.78910
0.435  0.67939 0.68143 0.68478 0.68940 0.69515 0.70199 0.70973 0.71820 0.72718 0.73643 0.74566 0.75457 0.76284 0.77022 0.77633 0.78090 0.78374 0.78469
0.440  0.67382 0.67588 0.67927 0.68393 0.68976 0.69667 0.70449 0.71305 0.72211 0.73142 0.74075 0.74981 0.75817 0.76557 0.77175 0.77639 0.77927 0.78020
0.445  0.66825 0.67033 0.67375 0.67844 0.68435 0.69133 0.69924 0.70784 0.71701 0.72645 0.73587 0.74497 0.75348 0.76095 0.76719 0.77187 0.77477 0.77573
0.450  0.66266 0.66477 0.66821 0.67297 0.67893 0.68599 0.69393 0.70266 0.71193 0.72146 0.73098 0.74017 0.74870 0.75630 0.76259 0.76730 0.77022 0.77122
0.455  0.65708 0.65920 0.66268 0.66748 0.67351 0.68063 0.68865 0.69747 0.70683 0.71645 0.72600 0.73533 0.74395 0.75157 0.75793 0.76270 0.76566 0.76663
0.460  0.65148 0.65362 0.65714 0.66199 0.66807 0.67522 0.68337 0.69227 0.70165 0.71136 0.72106 0.73042 0.73916 0.74686 0.75328 0.75809 0.76106 0.76205
0.465  0.64589 0.64804 0.65160 0.65649 0.66262 0.66985 0.67806 0.68699 0.69652 0.70632 0.71610 0.72554 0.73431 0.74212 0.74854 0.75341 0.75642 0.75745
0.470  0.64029 0.64246 0.64605 0.65099 0.65715 0.66446 0.67275 0.68176 0.69137 0.70125 0.71111 0.72064 0.72948 0.73730 0.74384 0.74873 0.75177 0.75276
0.475  0.63468 0.63688 0.64050 0.64548 0.65169 0.65907 0.66738 0.67652 0.68620 0.69610 0.70605 0.71565 0.72462 0.73251 0.73909 0.74402 0.74708 0.74809
0.480  0.62908 0.63129 0.63494 0.63993 0.64623 0.65367 0.66205 0.67126 0.68096 0.69100 0.70103 0.71071 0.71969 0.72769 0.73427 0.73925 0.74234 0.74334
0.485  0.62347 0.62570 0.62938 0.63442 0.64076 0.64821 0.65670 0.66593 0.67576 0.68589 0.69599 0.70573 0.71479 0.72279 0.72947 0.73449 0.73759 0.73861
0.490  0.61787 0.62011 0.62382 0.62889 0.63528 0.64280 0.65135 0.66064 0.67056 0.68068 0.69086 0.70067 0.70983 0.71792 0.72465 0.72968 0.73280 0.73385
0.495  0.61226 0.61452 0.61825 0.62337 0.62980 0.63737 0.64593 0.65535 0.66532 0.67553 0.68578 0.69567 0.70484 0.71302 0.71974 0.72483 0.72798 0.72901
0.500  0.60665 0.60893 0.61267 0.61784 0.62428 0.63194 0.64056 0.65005 0.66003 0.67037 0.68068 0.69063 0.69987 0.70804 0.71486 0.71997 0.72314 0.72419
0.505  0.60104 0.60334 0.60710 0.61231 0.61880 0.62650 0.63518 0.64467 0.65478 0.66518 0.67549 0.68550 0.69480 0.70309 0.70994 0.71508 0.71826 0.71933
0.510  0.59543 0.59775 0.60154 0.60677 0.61331 0.62102 0.62980 0.63934 0.64952 0.65991 0.67035 0.68043 0.68978 0.69811 0.70496 0.71014 0.71335 0.71440
0.515  0.58983 0.59216 0.59597 0.60123 0.60781 0.61557 0.62440 0.63401 0.64417 0.65470 0.66520 0.67533 0.68473 0.69305 0.70000 0.70520 0.70842 0.70949
0.520  0.58423 0.58657 0.59040 0.59567 0.60231 0.61012 0.61895 0.62866 0.63888 0.64947 0.65995 0.67014 0.67959 0.68803 0.69500 0.70019 0.70344 0.70455
0.525  0.57863 0.58098 0.58484 0.59014 0.59681 0.60466 0.61354 0.62324 0.63359 0.64415 0.65477 0.66500 0.67451 0.68296 0.68993 0.69519 0.69845 0.69953
0.530  0.57303 0.57539 0.57927 0.58460 0.59127 0.59920 0.60813 0.61787 0.62827 0.63889 0.64956 0.65985 0.66940 0.67784 0.68489 0.69017 0.69344 0.69452
0.535  0.56743 0.56980 0.57371 0.57906 0.58577 0.59369 0.60271 0.61250 0.62288 0.63362 0.64426 0.65460 0.66419 0.67274 0.67976 0.68508 0.68837 0.68944
0.540  0.56184 0.56421 0.56814 0.57352 0.58026 0.58822 0.59722 0.60712 0.61754 0.62826 0.63902 0.64940 0.65903 0.66755 0.67466 0.67999 0.68330 0.68439
0.545  0.55625 0.55864 0.56258 0.56799 0.57475 0.58275 0.59179 0.60166 0.61220 0.62296 0.63376 0.64418 0.65385 0.66240 0.66954 0.67488 0.67819 0.67930
0.550  0.55067 0.55306 0.55700 0.56245 0.56925 0.57727 0.58635 0.59627 0.60677 0.61765 0.62840 0.63887 0.64857 0.65723 0.66434 0.66971 0.67305 0.67413
0.555  0.54508 0.54749 0.55144 0.55688 0.56372 0.57179 0.58091 0.59086 0.60140 0.61231 0.62312 0.63362 0.64336 0.65197 0.65916 0.66455 0.66788 0.66899
0.560  0.53951 0.54192 0.54589 0.55135 0.55819 0.56626 0.57543 0.58545 0.59603 0.60689 0.61782 0.62834 0.63811 0.64675 0.65396 0.65935 0.66269 0.66381
0.565  0.53394 0.53636 0.54034 0.54582 0.55268 0.56078 0.56995 0.57996 0.59064 0.60154 0.61249 0.62297 0.63277 0.64151 0.64867 0.65410 0.65746 0.65856
0.570  0.52837 0.53080 0.53479 0.54029 0.54717 0.55529 0.56449 0.57453 0.58517 0.59618 0.60707 0.61766 0.62748 0.63617 0.64342 0.64885 0.65222 0.65333
0.575  0.52281 0.52524 0.52925 0.53476 0.54166 0.54981 0.55903 0.56910 0.57976 0.59071 0.60172 0.61233 0.62218 0.63088 0.63814 0.64357 0.64693 0.64807
0.580  0.51725 0.51969 0.52371 0.52923 0.53615 0.54432 0.55356 0.56366 0.57434 0.58532 0.59635 0.60690 0.61677 0.62557 0.63279 0.63824 0.64163 0.64274
0.585  0.51170 0.51415 0.51817 0.52370 0.53059 0.53877 0.54803 0.55813 0.56886 0.57992 0.59088 0.60154 0.61142 0.62016 0.62746 0.63292 0.63630 0.63743
0.590  0.50615 0.50860 0.51264 0.51815 0.52509 0.53328 0.54255 0.55268 0.56340 0.57442 0.58548 0.59616 0.60605 0.61480 0.62210 0.62753 0.63093 0.63208
0.595  0.50061 0.50307 0.50708 0.51263 0.51958 0.52779 0.53708 0.54722 0.55796 0.56899 0.58007 0.59067 0.60058 0.60942 0.61667 0.62215 0.62555 0.62667
0.600  0.49508 0.49753 0.50156 0.50711 0.51407 0.52230 0.53159 0.54175 0.55250 0.56355 0.57455 0.58525 0.59517 0.60394 0.61126 0.61675 0.62014 0.62127
0.605  0.48955 0.49199 0.49604 0.50160 0.50857 0.51679 0.52604 0.53620 0.54695 0.55809 0.56911 0.57982 0.58974 0.59851 0.60583 0.61128 0.61468 0.61580
0.610  0.48402 0.48647 0.49052 0.49609 0.50306 0.51124 0.52055 0.53072 0.54148 0.55254 0.56365 0.57427 0.58421 0.59306 0.60033 0.60582 0.60922 0.61034
0.615  0.47851 0.48096 0.48501 0.49058 0.49751 0.50575 0.51506 0.52523 0.53600 0.54706 0.55808 0.56880 0.57874 0.58752 0.59485 0.60033 0.60373 0.60486
0.620  0.47300 0.47545 0.47950 0.48507 0.49201 0.50025 0.50956 0.51973 0.53050 0.54157 0.55260 0.56331 0.57324 0.58202 0.58933 0.59478 0.59819 0.59931
0.625  0.46749 0.46995 0.47400 0.47953 0.48651 0.49475 0.50399 0.51416 0.52493 0.53598 0.54709 0.55771 0.56764 0.57649 0.58376 0.58925 0.59265 0.59377
0.630  0.46199 0.46445 0.46850 0.47403 0.48101 0.48920 0.49849 0.50866 0.51942 0.53047 0.54148 0.55219 0.56211 0.57088 0.57820 0.58368 0.58707 0.58821
0.635  0.45650 0.45896 0.46300 0.46854 0.47551 0.48368 0.49299 0.50314 0.51390 0.52494 0.53595 0.54664 0.55656 0.56532 0.57260 0.57805 0.58145 0.58257
0.640  0.45101 0.45347 0.45749 0.46305 0.46997 0.47818 0.48747 0.49754 0.50828 0.51931 0.53040 0.54099 0.55090 0.55972 0.56696 0.57244 0.57583 0.57695
0.645  0.44553 0.44799 0.45200 0.45756 0.46446 0.47268 0.48189 0.49202 0.50275 0.51376 0.52474 0.53541 0.54530 0.55404 0.56134 0.56679 0.57017 0.57130
0.650  0.44006 0.44251 0.44652 0.45207 0.45897 0.46717 0.47637 0.48649 0.49720 0.50820 0.51916 0.52981 0.53968 0.54840 0.55562 0.56108 0.56447 0.56558
0.655  0.43459 0.43704 0.44105 0.44657 0.45348 0.46160 0.47085 0.48096 0.49164 0.50262 0.51356 0.52410 0.53396 0.54274 0.54994 0.55539 0.55876 0.55988
0.660  0.42913 0.43158 0.43557 0.44106 0.44798 0.45609 0.46533 0.47533 0.48599 0.49695 0.50794 0.51847 0.52830 0.53699 0.54424 0.54966 0.55302 0.55415
0.665  0.42368 0.42611 0.43011 0.43558 0.44249 0.45058 0.45979 0.46978 0.48042 0.49135 0.50223 0.51281 0.52262 0.53128 0.53845 0.54387 0.54724 0.54834
0.670  0.41823 0.42065 0.42464 0.43011 0.43695 0.44507 0.45419 0.46422 0.47483 0.48573 0.49659 0.50705 0.51683 0.52554 0.53270 0.53810 0.54144 0.54255
0.675  0.41278 0.41519 0.41918 0.42464 0.43146 0.43956 0.44866 0.45866 0.46915 0.48001 0.49093 0.50136 0.51111 0.51972 0.52691 0.53229 0.53561 0.53674
0.680  0.40735 0.40975 0.41373 0.41917 0.42597 0.43398 0.44312 0.45300 0.46355 0.47438 0.48516 0.49565 0.50536 0.51395 0.52105 0.52642 0.52975 0.53084
0.685  0.40192 0.40431 0.40825 0.41370 0.42048 0.42847 0.43757 0.44742 0.45794 0.46873 0.47947 0.48988 0.49951 0.50814 0.51522 0.52056 0.52387 0.52497
0.690  0.39649 0.39888 0.40280 0.40819 0.41499 0.42295 0.43194 0.44184 0.45231 0.46296 0.47377 0.48408 0.49372 0.50224 0.50936 0.51467 0.51796 0.51902
0.695  0.39107 0.39345 0.39736 0.40272 0.40945 0.41743 0.42639 0.43624 0.44658 0.45729 0.46795 0.47831 0.48791 0.49639 0.50341 0.50872 0.51201 0.51309
0.700  0.38565 0.38802 0.39191 0.39726 0.40395 0.41190 0.42083 0.43056 0.44094 0.45160 0.46221 0.47251 0.48199 0.49051 0.49749 0.50277 0.50604 0.50713
0.705  0.38024 0.38260 0.38648 0.39180 0.39846 0.40632 0.41527 0.42495 0.43528 0.44589 0.45645 0.46662 0.47614 0.48454 0.49155 0.49680 0.50005 0.50109
0.710  0.37484 0.37718 0.38104 0.38634 0.39297 0.40079 0.40962 0.41934 0.42952 0.44007 0.45058 0.46079 0.47026 0.47861 0.48553 0.49076 0.49400 0.49507
0.715  0.36944 0.37177 0.37561 0.38088 0.38748 0.39526 0.40404 0.41370 0.42384 0.43434 0.44479 0.45494 0.46427 0.47266 0.47953 0.48473 0.48795 0.48902
0.720  0.36404 0.36636 0.37018 0.37542 0.38199 0.38972 0.39846 0.40799 0.41816 0.42859 0.43898 0.44898 0.45834 0.46661 0.47351 0.47867 0.48186 0.48289
0.725  0.35864 0.36095 0.36474 0.36992 0.37644 0.38412 0.39287 0.40235 0.41245 0.42273 0.43313 0.44310 0.45239 0.46061 0.46740 0.47254 0.47573 0.47677
0.730  0.35325 0.35555 0.35929 0.36446 0.37094 0.37857 0.38720 0.39670 0.40664 0.41695 0.42721 0.43718 0.44633 0.45457 0.46132 0.46642 0.46958 0.47063
0.735  0.34787 0.35013 0.35387 0.35901 0.36544 0.37303 0.38160 0.39100 0.40092 0.41115 0.42134 0.43115 0.44033 0.44844 0.45521 0.46027 0.46340 0.46441
0.740  0.34248 0.34473 0.34844 0.35355 0.35994 0.36748 0.37599 0.38527 0.39517 0.40533 0.41545 0.42520 0.43431 0.44236 0.44906 0.45405 0.45717 0.45820
0.745  0.33710 0.33933 0.34302 0.34809 0.35444 0.36192 0.37037 0.37959 0.38932 0.39941 0.40945 0.41922 0.42817 0.43624 0.44284 0.44784 0.45093 0.45196
0.750  0.33172 0.33393 0.33760 0.34263 0.34887 0.35629 0.36467 0.37389 0.38356 0.39357 0.40353 0.41312 0.42210 0.43003 0.43665 0.44159 0.44465 0.44564
0.755  0.32634 0.32854 0.33217 0.33716 0.34336 0.35072 0.35903 0.36810 0.37777 0.38770 0.39759 0.40710 0.41600 0.42386 0.43041 0.43528 0.43833 0.43933
0.760  0.32096 0.32314 0.32675 0.33166 0.33785 0.34515 0.35339 0.36238 0.37197 0.38172 0.39152 0.40105 0.40986 0.41765 0.42409 0.42896 0.43198 0.43298
0.765  0.31558 0.31775 0.32132 0.32619 0.33233 0.33957 0.34774 0.35665 0.36607 0.37582 0.38553 0.39488 0.40363 0.41135 0.41780 0.42262 0.42561 0.42656
0.770  0.31020 0.31235 0.31586 0.32072 0.32680 0.33397 0.34206 0.35091 0.36024 0.36990 0.37952 0.38878 0.39744 0.40509 0.41147 0.41620 0.41917 0.42015
0.775  0.30482 0.30695 0.31043 0.31525 0.32127 0.32831 0.33632 0.34506 0.35439 0.36386 0.37338 0.38265 0.39123 0.39880 0.40506 0.40979 0.41272 0.41370
0.780  0.29944 0.30155 0.30500 0.30977 0.31567 0.32270 0.33064 0.33929 0.34851 0.35790 0.36733 0.37649 0.38490 0.39240 0.39866 0.40334 0.40624 0.40716
0.785  0.29406 0.29615 0.29956 0.30428 0.31013 0.31708 0.32494 0.33350 0.34254 0.35192 0.36125 0.37022 0.37862 0.38604 0.39223 0.39682 0.39969 0.40064
0.790  0.28868 0.29075 0.29412 0.29874 0.30458 0.31146 0.31922 0.32769 0.33664 0.34591 0.35513 0.36401 0.37232 0.37964 0.38571 0.39029 0.39313 0.39408
0.795  0.28329 0.28533 0.28868 0.29325 0.29901 0.30575 0.31342 0.32178 0.33072 0.33979 0.34890 0.35777 0.36590 0.37320 0.37921 0.38373 0.38654 0.38743
0.800  0.27790 0.27990 0.28322 0.28774 0.29344 0.30010 0.30768 0.31595 0.32468 0.33373 0.34274 0.35141 0.35952 0.36668 0.37266 0.37712 0.37987 0.38078
0.805  0.27251 0.27448 0.27776 0.28223 0.28780 0.29443 0.30192 0.31009 0.31872 0.32765 0.33655 0.34511 0.35312 0.36018 0.36602 0.37045 0.37319 0.37410
0.810  0.26711 0.26906 0.27229 0.27670 0.28221 0.28876 0.29615 0.30421 0.31273 0.32145 0.33023 0.33877 0.34659 0.35364 0.35941 0.36377 0.36647 0.36732
0.815  0.26170 0.26362 0.26679 0.27117 0.27660 0.28306 0.29028 0.29823 0.30671 0.31532 0.32398 0.33231 0.34011 0.34699 0.35275 0.35704 0.35969 0.36055
0.820  0.25628 0.25818 0.26130 0.26562 0.27098 0.27728 0.28447 0.29231 0.30058 0.30916 0.31770 0.32591 0.33360 0.34038 0.34598 0.35023 0.35286 0.35373
0.825  0.25086 0.25273 0.25581 0.26002 0.26535 0.27156 0.27864 0.28636 0.29452 0.30297 0.31129 0.31947 0.32703 0.33372 0.33924 0.34342 0.34600 0.34682
0.830  0.24542 0.24727 0.25030 0.25445 0.25969 0.26582 0.27279 0.28039 0.28843 0.29666 0.30494 0.31290 0.32036 0.32694 0.33244 0.33655 0.33909 0.33991
0.835  0.23998 0.24179 0.24478 0.24886 0.25397 0.26005 0.26684 0.27432 0.28221 0.29040 0.29855 0.30638 0.31372 0.32019 0.32560 0.32960 0.33211 0.33294
0.840  0.23452 0.23631 0.23924 0.24326 0.24828 0.25426 0.26094 0.26830 0.27606 0.28411 0.29212 0.29983 0.30704 0.31340 0.31866 0.32264 0.32510 0.32588
0.845  0.22905 0.23080 0.23369 0.23764 0.24258 0.24839 0.25502 0.26225 0.26988 0.27770 0.28557 0.29322 0.30023 0.30649 0.31171 0.31562 0.31803 0.31881
0.850  0.22356 0.22528 0.22811 0.23200 0.23685 0.24256 0.24907 0.25616 0.26365 0.27134 0.27906 0.28649 0.29345 0.29959 0.30471 0.30852 0.31089 0.31168
0.855  0.21805 0.21974 0.22249 0.22629 0.23109 0.23670 0.24301 0.24997 0.25731 0.26493 0.27251 0.27980 0.28662 0.29264 0.29762 0.30138 0.30372 0.30445
0.860  0.21253 0.21418 0.21688 0.22060 0.22526 0.23081 0.23700 0.24382 0.25102 0.25848 0.26582 0.27305 0.27966 0.28563 0.29051 0.29419 0.29647 0.29721
0.865  0.20698 0.20858 0.21124 0.21489 0.21945 0.22487 0.23095 0.23763 0.24468 0.25191 0.25918 0.26617 0.27273 0.27850 0.28333 0.28694 0.28916 0.28990
0.870  0.20141 0.20298 0.20558 0.20915 0.21361 0.21887 0.22487 0.23138 0.23830 0.24537 0.25248 0.25932 0.26573 0.27138 0.27605 0.27959 0.28178 0.28247
0.875  0.19581 0.19734 0.19989 0.20338 0.20774 0.21288 0.21874 0.22505 0.23179 0.23878 0.24573 0.25241 0.25866 0.26419 0.26875 0.27220 0.27434 0.27502
0.880  0.19018 0.19168 0.19417 0.19758 0.20183 0.20685 0.21250 0.21873 0.22531 0.23205 0.23884 0.24543 0.25148 0.25687 0.26138 0.26474 0.26682 0.26750
0.885  0.18452 0.18598 0.18841 0.19173 0.19588 0.20078 0.20629 0.21237 0.21878 0.22535 0.23196 0.23833 0.24428 0.24954 0.25393 0.25717 0.25921 0.25985
0.890  0.17882 0.18025 0.18261 0.18581 0.18985 0.19460 0.20003 0.20587 0.21216 0.21859 0.22502 0.23122 0.23701 0.24213 0.24635 0.24955 0.25153 0.25217
0.895  0.17308 0.17448 0.17677 0.17988 0.18381 0.18843 0.19371 0.19939 0.20546 0.21175 0.21794 0.22403 0.22960 0.23458 0.23874 0.24184 0.24377 0.24440
0.900  0.16730 0.16866 0.17086 0.17391 0.17772 0.18221 0.18727 0.19285 0.19874 0.20478 0.21085 0.21669 0.22217 0.22700 0.23103 0.23404 0.23590 0.23648
0.905  0.16148 0.16279 0.16492 0.16788 0.17158 0.17593 0.18083 0.18624 0.19195 0.19780 0.20369 0.20934 0.21465 0.21932 0.22319 0.22612 0.22793 0.22852
0.910  0.15560 0.15687 0.15893 0.16179 0.16537 0.16958 0.17433 0.17949 0.18500 0.19073 0.19642 0.20190 0.20697 0.21155 0.21528 0.21811 0.21987 0.22039
0.915  0.14965 0.15088 0.15287 0.15564 0.15904 0.16310 0.16774 0.17272 0.17805 0.18353 0.18900 0.19432 0.19924 0.20361 0.20726 0.20999 0.21168 0.21220
0.920  0.14365 0.14483 0.14675 0.14940 0.15269 0.15660 0.16101 0.16587 0.17100 0.17625 0.18154 0.18663 0.19140 0.19560 0.19912 0.20172 0.20335 0.20388
0.925  0.13756 0.13868 0.14054 0.14306 0.14625 0.15001 0.15424 0.15891 0.16384 0.16889 0.17397 0.17885 0.18343 0.18747 0.19081 0.19333 0.19490 0.19538
0.930  0.13139 0.13246 0.13425 0.13666 0.13972 0.14332 0.14737 0.15178 0.15650 0.16140 0.16620 0.17094 0.17527 0.17914 0.18238 0.18480 0.18629 0.18676
0.935  0.12512 0.12615 0.12785 0.13016 0.13308 0.13651 0.14038 0.14459 0.14909 0.15371 0.15835 0.16282 0.16701 0.17070 0.17379 0.17610 0.17752 0.17794
0.940  0.11875 0.11972 0.12133 0.12353 0.12630 0.12953 0.13320 0.13726 0.14154 0.14593 0.15035 0.15460 0.15858 0.16209 0.16499 0.16719 0.16855 0.16897
0.945  0.11224 0.11316 0.11467 0.11677 0.11936 0.12245 0.12593 0.12977 0.13382 0.13798 0.14216 0.14618 0.14990 0.15327 0.15601 0.15809 0.15938 0.15980
0.950  0.10559 0.10645 0.10788 0.10986 0.11230 0.11521 0.11848 0.12205 0.12586 0.12983 0.13371 0.13754 0.14105 0.14418 0.14681 0.14876 0.14997 0.15034
0.955  0.09876 0.09957 0.10090 0.10273 0.10504 0.10776 0.11083 0.11417 0.11774 0.12139 0.12508 0.12862 0.13195 0.13488 0.13733 0.13914 0.14028 0.14065
0.960  0.09172 0.09247 0.09371 0.09541 0.09756 0.10008 0.10293 0.10603 0.10935 0.11274 0.11617 0.11946 0.12254 0.12526 0.12751 0.12922 0.13027 0.13059
0.965  0.08443 0.08512 0.08626 0.08782 0.08980 0.09209 0.09470 0.09760 0.10064 0.10377 0.10687 0.10994 0.11274 0.11526 0.11734 0.11891 0.11989 0.12015
0.970  0.07683 0.07746 0.07849 0.07991 0.08167 0.08378 0.08616 0.08874 0.09151 0.09435 0.09721 0.09995 0.10254 0.10481 0.10672 0.10814 0.10902 0.10929
0.975  0.06882 0.06938 0.07031 0.07157 0.07315 0.07503 0.07716 0.07946 0.08194 0.08447 0.08702 0.08948 0.09178 0.09381 0.09550 0.09677 0.09756 0.09780
0.980  0.06028 0.06077 0.06157 0.06268 0.06405 0.06569 0.06754 0.06955 0.07171 0.07391 0.07614 0.07828 0.08029 0.08206 0.08352 0.08464 0.08532 0.08553
0.985  0.05096 0.05138 0.05204 0.05298 0.05413 0.05549 0.05704 0.05875 0.06053 0.06241 0.06425 0.06608 0.06774 0.06923 0.07048 0.07142 0.07200 0.07213
0.990  0.04043 0.04075 0.04128 0.04200 0.04292 0.04398 0.04520 0.04652 0.04794 0.04940 0.05086 0.05228 0.05360 0.05477 0.05576 0.05649 0.05694 0.05705
0.995  0.02753 0.02774 0.02809 0.02858 0.02919 0.02990 0.03071 0.03160 0.03255 0.03352 0.03450 0.03545 0.03634 0.03712 0.03777 0.03826 0.03857 0.03862
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e070.dat <==
# alpha = +0.25 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99994 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997
0.010  0.99976 0.99976 0.99976 0.99977 0.99978 0.99978 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99984 0.99985 0.99986 0.99986 0.99987 0.99987
0.015  0.99946 0.99946 0.99947 0.99948 0.99949 0.99951 0.99953 0.99955 0.99957 0.99959 0.99961 0.99963 0.99965 0.99967 0.99968 0.99969 0.99970 0.99970
0.020  0.99904 0.99905 0.99906 0.99908 0.99910 0.99913 0.99916 0.99919 0.99923 0.99927 0.99931 0.99934 0.99938 0.99941 0.99943 0.99945 0.99946 0.99947
0.025  0.99850 0.99851 0.99853 0.99856 0.99860 0.99864 0.99869 0.99874 0.99880 0.99886 0.99892 0.99897 0.99903 0.99907 0.99911 0.99914 0.99916 0.99917
0.030  0.99784 0.99785 0.99788 0.99793 0.99798 0.99804 0.99811 0.99819 0.99827 0.99836 0.99844 0.99852 0.99860 0.99867 0.99872 0.99876 0.99879 0.99880
0.035  0.99706 0.99708 0.99712 0.99718 0.99725 0.99734 0.99743 0.99754 0.99765 0.99776 0.99788 0.99799 0.99809 0.99818 0.99826 0.99832 0.99835 0.99837
0.040  0.99616 0.99619 0.99625 0.99632 0.99641 0.99652 0.99665 0.99679 0.99693 0.99708 0.99723 0.99738 0.99751 0.99763 0.99773 0.99780 0.99785 0.99783
0.045  0.99514 0.99518 0.99525 0.99535 0.99546 0.99560 0.99576 0.99594 0.99612 0.99631 0.99650 0.99668 0.99685 0.99700 0.99713 0.99722 0.99728 0.99727
0.050  0.99401 0.99406 0.99414 0.99426 0.99441 0.99458 0.99477 0.99499 0.99521 0.99545 0.99568 0.99591 0.99612 0.99630 0.99645 0.99657 0.99664 0.99664
0.055  0.99276 0.99282 0.99292 0.99306 0.99324 0.99345 0.99368 0.99394 0.99421 0.99450 0.99478 0.99505 0.99530 0.99553 0.99571 0.99585 0.99594 0.99594
0.060  0.99139 0.99147 0.99159 0.99175 0.99196 0.99221 0.99249 0.99280 0.99312 0.99345 0.99379 0.99411 0.99441 0.99468 0.99490 0.99506 0.99517 0.99518
0.065  0.98991 0.99000 0.99014 0.99033 0.99058 0.99087 0.99119 0.99155 0.99194 0.99233 0.99272 0.99310 0.99345 0.99376 0.99402 0.99421 0.99433 0.99436
0.070  0.98832 0.98842 0.98858 0.98881 0.98909 0.98942 0.98980 0.99022 0.99066 0.99111 0.99156 0.99200 0.99241 0.99277 0.99307 0.99329 0.99343 0.99346
0.075  0.98661 0.98672 0.98691 0.98717 0.98749 0.98787 0.98831 0.98878 0.98929 0.98981 0.99033 0.99083 0.99129 0.99171 0.99205 0.99230 0.99246 0.99251
0.080  0.98479 0.98492 0.98513 0.98542 0.98579 0.98622 0.98672 0.98726 0.98783 0.98842 0.98901 0.98957 0.99010 0.99057 0.99096 0.99125 0.99143 0.99149
0.085  0.98286 0.98300 0.98324 0.98357 0.98398 0.98447 0.98503 0.98563 0.98628 0.98694 0.98760 0.98824 0.98883 0.98936 0.98980 0.99013 0.99033 0.99040
0.090  0.98081 0.98098 0.98124 0.98161 0.98207 0.98262 0.98324 0.98392 0.98464 0.98538 0.98612 0.98684 0.98750 0.98809 0.98858 0.98894 0.98917 0.98925
0.095  0.97866 0.97885 0.97914 0.97955 0.98007 0.98067 0.98136 0.98211 0.98291 0.98373 0.98456 0.98535 0.98609 0.98674 0.98728 0.98769 0.98794 0.98799
0.100  0.97641 0.97661 0.97694 0.97739 0.97795 0.97862 0.97938 0.98021 0.98110 0.98200 0.98291 0.98379 0.98460 0.98532 0.98592 0.98637 0.98665 0.98672
0.105  0.97404 0.97426 0.97462 0.97512 0.97574 0.97648 0.97731 0.97822 0.97920 0.98019 0.98119 0.98215 0.98305 0.98384 0.98449 0.98498 0.98529 0.98538
0.110  0.97158 0.97182 0.97221 0.97275 0.97343 0.97424 0.97515 0.97615 0.97721 0.97829 0.97938 0.98044 0.98142 0.98228 0.98300 0.98354 0.98387 0.98397
0.115  0.96900 0.96927 0.96969 0.97029 0.97103 0.97190 0.97290 0.97398 0.97513 0.97632 0.97750 0.97865 0.97972 0.98066 0.98144 0.98202 0.98239 0.98251
0.120  0.96633 0.96661 0.96708 0.96772 0.96852 0.96947 0.97055 0.97173 0.97298 0.97426 0.97555 0.97679 0.97794 0.97897 0.97981 0.98045 0.98084 0.98098
0.125  0.96356 0.96387 0.96437 0.96506 0.96593 0.96695 0.96812 0.96939 0.97074 0.97213 0.97352 0.97486 0.97610 0.97721 0.97812 0.97881 0.97923 0.97934
0.130  0.96069 0.96102 0.96156 0.96230 0.96323 0.96434 0.96559 0.96696 0.96842 0.96991 0.97141 0.97285 0.97419 0.97538 0.97637 0.97710 0.97756 0.97769
0.135  0.95772 0.95807 0.95865 0.95945 0.96045 0.96164 0.96299 0.96445 0.96601 0.96762 0.96922 0.97077 0.97221 0.97349 0.97454 0.97534 0.97583 0.97598
0.140  0.95465 0.95503 0.95565 0.95651 0.95758 0.95885 0.96029 0.96186 0.96353 0.96525 0.96696 0.96863 0.97017 0.97153 0.97266 0.97351 0.97403 0.97420
0.145  0.95150 0.95190 0.95256 0.95348 0.95462 0.95597 0.95751 0.95919 0.96097 0.96280 0.96463 0.96640 0.96805 0.96951 0.97071 0.97161 0.97218 0.97237
0.150  0.94825 0.94868 0.94938 0.95035 0.95157 0.95301 0.95465 0.95644 0.95833 0.96028 0.96223 0.96412 0.96587 0.96742 0.96870 0.96967 0.97026 0.97043
0.155  0.94490 0.94536 0.94611 0.94714 0.94844 0.94997 0.95170 0.95360 0.95562 0.95769 0.95976 0.96176 0.96362 0.96526 0.96663 0.96765 0.96829 0.96847
0.160  0.94147 0.94196 0.94275 0.94385 0.94522 0.94684 0.94868 0.95069 0.95283 0.95502 0.95722 0.95934 0.96131 0.96305 0.96449 0.96558 0.96625 0.96646
0.165  0.93796 0.93847 0.93931 0.94047 0.94192 0.94363 0.94558 0.94770 0.94996 0.95228 0.95461 0.95685 0.95893 0.96077 0.96230 0.96344 0.96415 0.96439
0.170  0.93436 0.93490 0.93578 0.93700 0.93853 0.94034 0.94240 0.94464 0.94702 0.94947 0.95192 0.95429 0.95649 0.95843 0.96004 0.96125 0.96200 0.96225
0.175  0.93067 0.93124 0.93217 0.93346 0.93507 0.93698 0.93914 0.94150 0.94401 0.94659 0.94917 0.95166 0.95398 0.95603 0.95772 0.95899 0.95978 0.96002
0.180  0.92690 0.92750 0.92848 0.92984 0.93153 0.93354 0.93581 0.93829 0.94093 0.94364 0.94636 0.94897 0.95140 0.95356 0.95535 0.95668 0.95751 0.95777
0.185  0.92306 0.92368 0.92471 0.92614 0.92791 0.93002 0.93241 0.93501 0.93778 0.94063 0.94348 0.94622 0.94877 0.95103 0.95290 0.95431 0.95518 0.95547
0.190  0.91913 0.91979 0.92087 0.92236 0.92422 0.92643 0.92893 0.93166 0.93456 0.93755 0.94053 0.94341 0.94608 0.94845 0.95041 0.95188 0.95279 0.95311
0.195  0.91513 0.91582 0.91695 0.91851 0.92046 0.92277 0.92538 0.92824 0.93128 0.93440 0.93752 0.94053 0.94333 0.94581 0.94786 0.94940 0.95035 0.95064
0.200  0.91106 0.91178 0.91296 0.91458 0.91662 0.91903 0.92176 0.92475 0.92792 0.93118 0.93444 0.93759 0.94051 0.94311 0.94525 0.94686 0.94785 0.94817
0.205  0.90691 0.90766 0.90889 0.91059 0.91271 0.91523 0.91808 0.92120 0.92450 0.92791 0.93131 0.93459 0.93764 0.94034 0.94258 0.94426 0.94530 0.94564
0.210  0.90269 0.90347 0.90476 0.90653 0.90874 0.91136 0.91433 0.91758 0.92103 0.92457 0.92812 0.93154 0.93472 0.93753 0.93986 0.94160 0.94268 0.94306
0.215  0.89841 0.89922 0.90055 0.90240 0.90470 0.90743 0.91052 0.91390 0.91749 0.92118 0.92486 0.92842 0.93173 0.93466 0.93708 0.93890 0.94002 0.94037
0.220  0.89405 0.89490 0.89629 0.89820 0.90059 0.90343 0.90664 0.91016 0.91388 0.91772 0.92154 0.92524 0.92868 0.93172 0.93425 0.93613 0.93730 0.93768
0.225  0.88963 0.89051 0.89195 0.89394 0.89643 0.89937 0.90271 0.90635 0.91022 0.91419 0.91817 0.92201 0.92558 0.92873 0.93135 0.93331 0.93453 0.93494
0.230  0.88515 0.88606 0.88755 0.88961 0.89220 0.89525 0.89871 0.90248 0.90649 0.91062 0.91475 0.91873 0.92243 0.92570 0.92841 0.93044 0.93170 0.93214
0.235  0.88061 0.88155 0.88310 0.88523 0.88791 0.89107 0.89464 0.89856 0.90272 0.90700 0.91127 0.91539 0.91922 0.92261 0.92542 0.92752 0.92883 0.92924
0.240  0.87600 0.87698 0.87858 0.88079 0.88356 0.88682 0.89053 0.89458 0.89888 0.90331 0.90773 0.91198 0.91594 0.91945 0.92236 0.92455 0.92589 0.92634
0.245  0.87134 0.87235 0.87401 0.87629 0.87915 0.88253 0.88636 0.89055 0.89500 0.89957 0.90412 0.90854 0.91263 0.91626 0.91926 0.92151 0.92291 0.92338
0.250  0.86662 0.86767 0.86938 0.87173 0.87468 0.87818 0.88214 0.88646 0.89105 0.89577 0.90048 0.90504 0.90927 0.91301 0.91611 0.91843 0.91987 0.92033
0.255  0.86185 0.86293 0.86469 0.86712 0.87017 0.87377 0.87786 0.88232 0.88705 0.89192 0.89679 0.90149 0.90585 0.90971 0.91291 0.91531 0.91679 0.91728
0.260  0.85703 0.85813 0.85995 0.86246 0.86560 0.86932 0.87353 0.87812 0.88300 0.88803 0.89304 0.89787 0.90237 0.90635 0.90965 0.91212 0.91365 0.91417
0.265  0.85215 0.85329 0.85517 0.85775 0.86098 0.86481 0.86915 0.87388 0.87891 0.88408 0.88923 0.89422 0.89885 0.90295 0.90635 0.90889 0.91047 0.91097
0.270  0.84723 0.84840 0.85033 0.85299 0.85632 0.86026 0.86471 0.86959 0.87476 0.88007 0.88539 0.89052 0.89529 0.89951 0.90300 0.90561 0.90723 0.90776
0.275  0.84225 0.84346 0.84544 0.84818 0.85160 0.85565 0.86023 0.86525 0.87056 0.87603 0.88150 0.88678 0.89165 0.89599 0.89958 0.90228 0.90395 0.90451
0.280  0.83724 0.83848 0.84051 0.84332 0.84684 0.85099 0.85571 0.86086 0.86631 0.87194 0.87756 0.88296 0.88799 0.89245 0.89614 0.89890 0.90062 0.90121
0.285  0.83217 0.83345 0.83554 0.83842 0.84204 0.84630 0.85114 0.85642 0.86203 0.86781 0.87355 0.87912 0.88429 0.88886 0.89265 0.89548 0.89724 0.89781
0.290  0.82707 0.82837 0.83052 0.83348 0.83719 0.84156 0.84653 0.85194 0.85770 0.86360 0.86952 0.87523 0.88053 0.88521 0.88909 0.89201 0.89381 0.89442
0.295  0.82192 0.82326 0.82546 0.82850 0.83229 0.83678 0.84187 0.84743 0.85333 0.85938 0.86545 0.87129 0.87671 0.88152 0.88550 0.88849 0.89034 0.89097
0.300  0.81674 0.81811 0.82037 0.82347 0.82736 0.83196 0.83716 0.84287 0.84889 0.85512 0.86133 0.86730 0.87287 0.87779 0.88187 0.88493 0.88682 0.88744
0.305  0.81152 0.81292 0.81523 0.81841 0.82239 0.82710 0.83243 0.83827 0.84444 0.85081 0.85714 0.86328 0.86898 0.87402 0.87819 0.88132 0.88325 0.88390
0.310  0.80626 0.80769 0.81006 0.81330 0.81739 0.82220 0.82766 0.83362 0.83994 0.84644 0.85294 0.85922 0.86502 0.87018 0.87445 0.87765 0.87964 0.88032
0.315  0.80096 0.80243 0.80485 0.80817 0.81234 0.81726 0.82285 0.82893 0.83541 0.84205 0.84870 0.85509 0.86105 0.86632 0.87069 0.87396 0.87599 0.87665
0.320  0.79564 0.79714 0.79961 0.80300 0.80727 0.81229 0.81800 0.82422 0.83083 0.83762 0.84439 0.85095 0.85704 0.86242 0.86688 0.87022 0.87228 0.87298
0.325  0.79028 0.79181 0.79433 0.79780 0.80215 0.80729 0.81310 0.81947 0.82620 0.83316 0.84007 0.84677 0.85295 0.85845 0.86301 0.86642 0.86854 0.86926
0.330  0.78489 0.78645 0.78903 0.79257 0.79700 0.80225 0.80818 0.81469 0.82156 0.82863 0.83571 0.84251 0.84886 0.85447 0.85912 0.86259 0.86475 0.86546
0.335  0.77947 0.78106 0.78369 0.78730 0.79182 0.79718 0.80323 0.80984 0.81688 0.82409 0.83131 0.83825 0.84472 0.85044 0.85518 0.85873 0.86092 0.86166
0.340  0.77402 0.77565 0.77832 0.78201 0.78662 0.79208 0.79825 0.80499 0.81216 0.81951 0.82684 0.83395 0.84054 0.84635 0.85118 0.85480 0.85704 0.85781
0.345  0.76855 0.77021 0.77293 0.77669 0.78139 0.78693 0.79324 0.80011 0.80739 0.81490 0.82238 0.82961 0.83630 0.84224 0.84716 0.85085 0.85313 0.85388
0.350  0.76305 0.76474 0.76752 0.77134 0.77613 0.78178 0.78819 0.79519 0.80261 0.81023 0.81787 0.82520 0.83205 0.83810 0.84310 0.84685 0.84918 0.84995
0.355  0.75753 0.75925 0.76208 0.76597 0.77084 0.77659 0.78310 0.79025 0.79780 0.80555 0.81332 0.82080 0.82776 0.83388 0.83898 0.84281 0.84517 0.84594
0.360  0.75199 0.75374 0.75661 0.76056 0.76553 0.77138 0.77801 0.78525 0.79295 0.80085 0.80872 0.81635 0.82340 0.82966 0.83485 0.83873 0.84114 0.84193
0.365  0.74642 0.74820 0.75113 0.75514 0.76019 0.76615 0.77288 0.78025 0.78805 0.79611 0.80411 0.81184 0.81904 0.82540 0.83067 0.83461 0.83706 0.83788
0.370  0.74084 0.74265 0.74562 0.74970 0.75482 0.76089 0.76774 0.77522 0.78315 0.79130 0.79947 0.80732 0.81464 0.82107 0.82643 0.83045 0.83294 0.83375
0.375  0.73524 0.73707 0.74009 0.74424 0.74944 0.75558 0.76256 0.77016 0.77822 0.78651 0.79477 0.80278 0.81017 0.81674 0.82218 0.82626 0.82878 0.82962
0.380  0.72961 0.73148 0.73454 0.73876 0.74404 0.75028 0.75734 0.76507 0.77326 0.78168 0.79006 0.79815 0.80570 0.81237 0.81788 0.82201 0.82458 0.82544
0.385  0.72398 0.72586 0.72898 0.73326 0.73862 0.74495 0.75212 0.75995 0.76825 0.77681 0.78533 0.79354 0.80120 0.80793 0.81354 0.81774 0.82034 0.82119
0.390  0.71832 0.72024 0.72340 0.72774 0.73318 0.73960 0.74687 0.75482 0.76324 0.77190 0.78053 0.78890 0.79663 0.80349 0.80918 0.81344 0.81607 0.81695
0.395  0.71265 0.71460 0.71780 0.72221 0.72772 0.73424 0.74161 0.74967 0.75821 0.76699 0.77574 0.78418 0.79206 0.79902 0.80475 0.80907 0.81175 0.81266
0.400  0.70697 0.70894 0.71218 0.71664 0.72224 0.72885 0.73632 0.74449 0.75315 0.76205 0.77092 0.77948 0.78746 0.79448 0.80032 0.80469 0.80741 0.80830
0.405  0.70128 0.70328 0.70656 0.71108 0.71674 0.72342 0.73099 0.73926 0.74803 0.75704 0.76607 0.77475 0.78279 0.78994 0.79585 0.80028 0.80302 0.80394
0.410  0.69557 0.69760 0.70092 0.70550 0.71123 0.71800 0.72567 0.73405 0.74293 0.75206 0.76116 0.76997 0.77812 0.78536 0.79132 0.79581 0.79859 0.79954
0.415  0.68986 0.69191 0.69527 0.69991 0.70571 0.71257 0.72033 0.72882 0.73780 0.74704 0.75626 0.76514 0.77343 0.78071 0.78678 0.79132 0.79414 0.79506
0.420  0.68413 0.68621 0.68961 0.69430 0.70018 0.70712 0.71498 0.72356 0.73265 0.74200 0.75133 0.76032 0.76866 0.77607 0.78221 0.78680 0.78964 0.79059
0.425  0.67840 0.68050 0.68394 0.68869 0.69463 0.70165 0.70960 0.71825 0.72745 0.73690 0.74633 0.75547 0.76391 0.77139 0.77757 0.78222 0.78510 0.78609
0.430  0.67266 0.67478 0.67827 0.68306 0.68907 0.69615 0.70418 0.71296 0.72226 0.73182 0.74136 0.75055 0.75912 0.76666 0.77294 0.77763 0.78054 0.78150
0.435  0.66691 0.66905 0.67258 0.67743 0.68348 0.69066 0.69878 0.70765 0.71705 0.72672 0.73636 0.74565 0.75426 0.76193 0.76826 0.77300 0.77594 0.77693
0.440  0.66116 0.66332 0.66688 0.67178 0.67790 0.68515 0.69336 0.70233 0.71181 0.72155 0.73128 0.74072 0.74942 0.75712 0.76353 0.76833 0.77130 0.77228
0.445  0.65539 0.65758 0.66118 0.66611 0.67231 0.67964 0.68793 0.69694 0.70654 0.71640 0.72623 0.73571 0.74455 0.75232 0.75879 0.76364 0.76663 0.76763
0.450  0.64963 0.65184 0.65546 0.66046 0.66672 0.67411 0.68245 0.69159 0.70128 0.71123 0.72116 0.73073 0.73961 0.74750 0.75402 0.75890 0.76192 0.76295
0.455  0.64386 0.64609 0.64975 0.65479 0.66111 0.66857 0.67699 0.68622 0.69600 0.70604 0.71602 0.72573 0.73469 0.74260 0.74920 0.75413 0.75719 0.75820
0.460  0.63809 0.64034 0.64403 0.64912 0.65550 0.66300 0.67152 0.68083 0.69065 0.70079 0.71090 0.72065 0.72973 0.73772 0.74437 0.74934 0.75242 0.75345
0.465  0.63231 0.63458 0.63831 0.64344 0.64987 0.65744 0.66604 0.67539 0.68534 0.69557 0.70576 0.71559 0.72470 0.73281 0.73947 0.74450 0.74761 0.74867
0.470  0.62654 0.62882 0.63258 0.63776 0.64422 0.65188 0.66055 0.66998 0.68001 0.69033 0.70060 0.71051 0.71970 0.72782 0.73458 0.73964 0.74278 0.74382
0.475  0.62076 0.62306 0.62686 0.63207 0.63859 0.64631 0.65501 0.66456 0.67467 0.68501 0.69537 0.70536 0.71466 0.72285 0.72966 0.73476 0.73792 0.73897
0.480  0.61498 0.61730 0.62113 0.62636 0.63295 0.64073 0.64950 0.65913 0.66926 0.67973 0.69017 0.70024 0.70957 0.71786 0.72468 0.72982 0.73301 0.73405
0.485  0.60921 0.61154 0.61539 0.62067 0.62731 0.63512 0.64399 0.65363 0.66389 0.67444 0.68495 0.69509 0.70448 0.71279 0.71970 0.72488 0.72808 0.72914
0.490  0.60343 0.60578 0.60966 0.61498 0.62166 0.62952 0.63846 0.64817 0.65851 0.66907 0.67966 0.68986 0.69936 0.70774 0.71469 0.71990 0.72312 0.72420
0.495  0.59765 0.60002 0.60393 0.60928 0.61601 0.62393 0.63288 0.64270 0.65310 0.66374 0.67440 0.68467 0.69419 0.70266 0.70962 0.71487 0.71812 0.71919
0.500  0.59187 0.59426 0.59818 0.60358 0.61033 0.61833 0.62734 0.63722 0.64764 0.65840 0.66912 0.67946 0.68904 0.69751 0.70456 0.70983 0.71310 0.71419
0.505  0.58610 0.58851 0.59245 0.59789 0.60467 0.61272 0.62179 0.63168 0.64222 0.65304 0.66377 0.67417 0.68381 0.69238 0.69946 0.70476 0.70804 0.70915
0.510  0.58033 0.58275 0.58672 0.59219 0.59901 0.60707 0.61623 0.62619 0.63678 0.64761 0.65845 0.66891 0.67861 0.68722 0.69431 0.69964 0.70295 0.70405
0.515  0.57457 0.57700 0.58099 0.58648 0.59335 0.60146 0.61066 0.62068 0.63127 0.64222 0.65312 0.66364 0.67338 0.68199 0.68916 0.69452 0.69784 0.69895
0.520  0.56880 0.57125 0.57526 0.58076 0.58769 0.59584 0.60505 0.61516 0.62581 0.63681 0.64771 0.65828 0.66807 0.67678 0.68398 0.68934 0.69269 0.69382
0.525  0.56305 0.56550 0.56953 0.57507 0.58203 0.59022 0.59948 0.60958 0.62034 0.63133 0.64235 0.65296 0.66281 0.67154 0.67874 0.68416 0.68752 0.68863
0.530  0.55729 0.55976 0.56381 0.56937 0.57633 0.58459 0.59390 0.60405 0.61486 0.62590 0.63697 0.64763 0.65751 0.66624 0.67351 0.67895 0.68232 0.68344
0.535  0.55155 0.55402 0.55809 0.56368 0.57067 0.57893 0.58831 0.59851 0.60931 0.62046 0.63150 0.64221 0.65214 0.66096 0.66822 0.67369 0.67708 0.67819
0.540  0.54580 0.54828 0.55237 0.55799 0.56501 0.57330 0.58267 0.59296 0.60380 0.61493 0.62609 0.63684 0.64680 0.65560 0.66293 0.66842 0.67182 0.67294
0.545  0.54006 0.54255 0.54666 0.55229 0.55935 0.56767 0.57708 0.58735 0.59829 0.60946 0.62065 0.63144 0.64144 0.65027 0.65762 0.66312 0.66653 0.66767
0.550  0.53433 0.53683 0.54094 0.54661 0.55368 0.56204 0.57148 0.58179 0.59270 0.60398 0.61514 0.62597 0.63600 0.64492 0.65225 0.65778 0.66120 0.66233
0.555  0.52861 0.53111 0.53523 0.54090 0.54801 0.55640 0.56588 0.57622 0.58717 0.59848 0.60968 0.62053 0.63060 0.63948 0.64689 0.65243 0.65586 0.65700
0.560  0.52289 0.52540 0.52953 0.53521 0.54233 0.55073 0.56025 0.57065 0.58163 0.59290 0.60420 0.61509 0.62517 0.63408 0.64150 0.64705 0.65048 0.65163
0.565  0.51718 0.51970 0.52384 0.52954 0.53667 0.54509 0.55462 0.56501 0.57608 0.58738 0.59870 0.60955 0.61967 0.62866 0.63605 0.64162 0.64507 0.64621
0.570  0.51147 0.51400 0.51815 0.52386 0.53101 0.53946 0.54900 0.55943 0.57045 0.58184 0.59313 0.60407 0.61420 0.62315 0.63061 0.63619 0.63964 0.64079
0.575  0.50577 0.50830 0.51247 0.51819 0.52536 0.53382 0.54339 0.55383 0.56488 0.57623 0.58760 0.59856 0.60871 0.61768 0.62515 0.63072 0.63417 0.63535
0.580  0.50008 0.50262 0.50679 0.51253 0.51971 0.52818 0.53777 0.54823 0.55931 0.57067 0.58206 0.59297 0.60315 0.61219 0.61962 0.62522 0.62869 0.62983
0.585  0.49440 0.49694 0.50112 0.50686 0.51402 0.52250 0.53210 0.54257 0.55368 0.56510 0.57644 0.58743 0.59762 0.60661 0.61411 0.61971 0.62318 0.62433
0.590  0.48873 0.49127 0.49545 0.50118 0.50838 0.51687 0.52648 0.53696 0.54806 0.55945 0.57087 0.58188 0.59207 0.60107 0.60857 0.61414 0.61762 0.61880
0.595  0.48306 0.48561 0.48978 0.49553 0.50273 0.51124 0.52085 0.53135 0.54246 0.55386 0.56529 0.57623 0.58644 0.59551 0.60296 0.60858 0.61206 0.61321
0.600  0.47740 0.47995 0.48413 0.48988 0.49709 0.50560 0.51523 0.52573 0.53685 0.54826 0.55962 0.57064 0.58085 0.58987 0.59738 0.60299 0.60646 0.60763
0.605  0.47175 0.47429 0.47848 0.48424 0.49146 0.49997 0.50955 0.52005 0.53116 0.54264 0.55402 0.56504 0.57525 0.58426 0.59176 0.59735 0.60083 0.60198
0.610  0.46611 0.46865 0.47284 0.47861 0.48582 0.49429 0.50392 0.51442 0.52554 0.53695 0.54839 0.55934 0.56955 0.57863 0.58609 0.59170 0.59519 0.59634
0.615  0.46048 0.46302 0.46721 0.47297 0.48015 0.48866 0.49828 0.50879 0.51990 0.53132 0.54268 0.55370 0.56391 0.57292 0.58043 0.58604 0.58951 0.59067
0.620  0.45486 0.45740 0.46159 0.46735 0.47452 0.48303 0.49265 0.50315 0.51425 0.52567 0.53703 0.54804 0.55824 0.56725 0.57473 0.58032 0.58380 0.58494
0.625  0.44924 0.45178 0.45597 0.46170 0.46890 0.47740 0.48696 0.49745 0.50855 0.51994 0.53136 0.54229 0.55248 0.56154 0.56899 0.57460 0.57807 0.57922
0.630  0.44364 0.44618 0.45036 0.45608 0.46328 0.47174 0.48133 0.49180 0.50289 0.51427 0.52560 0.53660 0.54678 0.55577 0.56326 0.56885 0.57231 0.57347
0.635  0.43804 0.44058 0.44476 0.45048 0.45766 0.46610 0.47569 0.48616 0.49723 0.50860 0.51992 0.53089 0.54106 0.55003 0.55748 0.56305 0.56652 0.56766
0.640  0.43245 0.43499 0.43914 0.44487 0.45202 0.46048 0.47005 0.48043 0.49149 0.50283 0.51421 0.52509 0.53524 0.54426 0.55167 0.55726 0.56071 0.56186
0.645  0.42688 0.42941 0.43355 0.43928 0.44640 0.45486 0.46435 0.47478 0.48581 0.49714 0.50841 0.51935 0.52948 0.53842 0.54587 0.55143 0.55488 0.55603
0.650  0.42131 0.42384 0.42797 0.43368 0.44080 0.44923 0.45872 0.46912 0.48013 0.49143 0.50268 0.51359 0.52369 0.53261 0.53999 0.54556 0.54900 0.55014
0.655  0.41575 0.41827 0.42240 0.42809 0.43520 0.44356 0.45307 0.46345 0.47443 0.48571 0.49693 0.50774 0.51782 0.52678 0.53414 0.53969 0.54312 0.54426
0.660  0.41020 0.41272 0.41684 0.42249 0.42960 0.43794 0.44743 0.45772 0.46866 0.47990 0.49116 0.50195 0.51200 0.52087 0.52826 0.53379 0.53720 0.53835
0.665  0.40466 0.40717 0.41128 0.41691 0.42400 0.43233 0.44178 0.45204 0.46296 0.47416 0.48532 0.49614 0.50616 0.51500 0.52232 0.52783 0.53125 0.53238
0.670  0.39913 0.40162 0.40573 0.41135 0.41837 0.42671 0.43608 0.44637 0.45724 0.46841 0.47953 0.49024 0.50023 0.50910 0.51639 0.52189 0.52528 0.52641
0.675  0.39361 0.39609 0.40018 0.40578 0.41279 0.42110 0.43044 0.44068 0.45145 0.46257 0.47373 0.48439 0.49434 0.50313 0.51044 0.51591 0.51929 0.52042
0.680  0.38810 0.39057 0.39465 0.40023 0.40721 0.41543 0.42479 0.43493 0.44572 0.45680 0.46784 0.47854 0.48844 0.49719 0.50442 0.50988 0.51325 0.51437
0.685  0.38260 0.38506 0.38909 0.39468 0.40163 0.40982 0.41914 0.42924 0.43999 0.45102 0.46201 0.47262 0.48245 0.49122 0.49843 0.50385 0.50721 0.50832
0.690  0.37711 0.37955 0.38357 0.38910 0.39605 0.40421 0.41343 0.42354 0.43424 0.44515 0.45616 0.46669 0.47651 0.48518 0.49240 0.49780 0.50113 0.50222
0.695  0.37162 0.37406 0.37806 0.38356 0.39044 0.39860 0.40777 0.41784 0.42842 0.43935 0.45023 0.46078 0.47055 0.47918 0.48631 0.49169 0.49502 0.49612
0.700  0.36614 0.36857 0.37255 0.37802 0.38487 0.39299 0.40212 0.41207 0.42266 0.43353 0.44435 0.45485 0.46450 0.47314 0.48024 0.48558 0.48889 0.48999
0.705  0.36068 0.36309 0.36705 0.37249 0.37930 0.38733 0.39646 0.40636 0.41689 0.42770 0.43847 0.44883 0.45850 0.46703 0.47414 0.47945 0.48273 0.48380
0.710  0.35522 0.35761 0.36156 0.36697 0.37374 0.38172 0.39074 0.40064 0.41104 0.42179 0.43249 0.44287 0.45248 0.46096 0.46797 0.47326 0.47653 0.47762
0.715  0.34977 0.35215 0.35607 0.36145 0.36818 0.37612 0.38508 0.39492 0.40526 0.41594 0.42657 0.43688 0.44636 0.45486 0.46182 0.46707 0.47032 0.47141
0.720  0.34432 0.34669 0.35059 0.35593 0.36262 0.37051 0.37942 0.38913 0.39947 0.41008 0.42064 0.43081 0.44030 0.44868 0.45565 0.46086 0.46408 0.46513
0.725  0.33889 0.34124 0.34510 0.35038 0.35702 0.36485 0.37375 0.38340 0.39366 0.40413 0.41468 0.42480 0.43422 0.44253 0.44940 0.45459 0.45780 0.45886
0.730  0.33346 0.33579 0.33961 0.34488 0.35147 0.35924 0.36802 0.37766 0.38778 0.39824 0.40866 0.41876 0.42804 0.43636 0.44318 0.44832 0.45151 0.45257
0.735  0.32804 0.33034 0.33415 0.33938 0.34592 0.35363 0.36234 0.37189 0.38196 0.39235 0.40268 0.41263 0.42191 0.43011 0.43693 0.44203 0.44518 0.44621
0.740  0.32263 0.32491 0.32869 0.33388 0.34037 0.34802 0.35667 0.36610 0.37613 0.38643 0.39668 0.40655 0.41577 0.42389 0.43064 0.43567 0.43882 0.43985
0.745  0.31722 0.31949 0.32323 0.32838 0.33482 0.34241 0.35099 0.36034 0.37022 0.38043 0.39060 0.40046 0.40952 0.41764 0.42430 0.42933 0.43243 0.43347
0.750  0.31182 0.31407 0.31778 0.32289 0.32923 0.33675 0.34524 0.35458 0.36437 0.37450 0.38457 0.39427 0.40333 0.41132 0.41798 0.42295 0.42602 0.42702
0.755  0.30643 0.30866 0.31234 0.31739 0.32368 0.33113 0.33955 0.34873 0.35851 0.36854 0.37853 0.38814 0.39711 0.40503 0.41161 0.41651 0.41956 0.42057
0.760  0.30104 0.30325 0.30690 0.31187 0.31813 0.32552 0.33386 0.34295 0.35264 0.36250 0.37239 0.38199 0.39086 0.39871 0.40518 0.41007 0.41309 0.41410
0.765  0.29565 0.29784 0.30146 0.30639 0.31259 0.31990 0.32816 0.33717 0.34668 0.35652 0.36631 0.37574 0.38454 0.39230 0.39877 0.40360 0.40659 0.40756
0.770  0.29027 0.29245 0.29600 0.30090 0.30704 0.31428 0.32244 0.33137 0.34079 0.35053 0.36022 0.36954 0.37825 0.38593 0.39233 0.39707 0.40004 0.40102
0.775  0.28490 0.28705 0.29056 0.29542 0.30149 0.30860 0.31668 0.32549 0.33488 0.34443 0.35402 0.36333 0.37193 0.37953 0.38581 0.39054 0.39347 0.39445
0.780  0.27953 0.28166 0.28513 0.28993 0.29590 0.30297 0.31097 0.31968 0.32895 0.33841 0.34789 0.35708 0.36553 0.37304 0.37931 0.38398 0.38687 0.38781
0.785  0.27417 0.27627 0.27970 0.28445 0.29034 0.29734 0.30524 0.31385 0.32296 0.33237 0.34174 0.35075 0.35916 0.36659 0.37277 0.37736 0.38023 0.38117
0.790  0.26880 0.27088 0.27428 0.27893 0.28479 0.29170 0.29951 0.30802 0.31701 0.32631 0.33556 0.34446 0.35277 0.36010 0.36616 0.37073 0.37356 0.37450
0.795  0.26344 0.26549 0.26885 0.27345 0.27923 0.28600 0.29371 0.30210 0.31105 0.32015 0.32929 0.33815 0.34629 0.35357 0.35957 0.36408 0.36687 0.36776
0.800  0.25809 0.26009 0.26342 0.26796 0.27367 0.28035 0.28796 0.29624 0.30500 0.31406 0.32307 0.33174 0.33984 0.34699 0.35294 0.35738 0.36011 0.36102
0.805  0.25273 0.25471 0.25799 0.26247 0.26806 0.27470 0.28220 0.29037 0.29901 0.30794 0.31683 0.32538 0.33337 0.34041 0.34623 0.35063 0.35334 0.35425
0.810  0.24738 0.24933 0.25256 0.25698 0.26249 0.26904 0.27643 0.28449 0.29300 0.30173 0.31049 0.31900 0.32680 0.33380 0.33954 0.34386 0.34654 0.34740
0.815  0.24202 0.24394 0.24711 0.25148 0.25691 0.26336 0.27058 0.27852 0.28697 0.29557 0.30420 0.31251 0.32027 0.32711 0.33281 0.33706 0.33969 0.34055
0.820  0.23666 0.23856 0.24167 0.24598 0.25133 0.25763 0.26479 0.27260 0.28086 0.28940 0.29789 0.30607 0.31370 0.32043 0.32600 0.33020 0.33279 0.33366
0.825  0.23130 0.23317 0.23624 0.24044 0.24574 0.25193 0.25899 0.26667 0.27479 0.28319 0.29148 0.29960 0.30709 0.31372 0.31919 0.32332 0.32588 0.32670
0.830  0.22594 0.22778 0.23079 0.23493 0.24013 0.24623 0.25317 0.26072 0.26871 0.27690 0.28511 0.29302 0.30041 0.30692 0.31235 0.31641 0.31891 0.31973
0.835  0.22058 0.22238 0.22534 0.22941 0.23448 0.24052 0.24727 0.25469 0.26253 0.27065 0.27872 0.28649 0.29374 0.30014 0.30547 0.30942 0.31189 0.31271
0.840  0.21521 0.21698 0.21989 0.22388 0.22886 0.23479 0.24142 0.24871 0.25640 0.26437 0.27230 0.27992 0.28704 0.29332 0.29851 0.30242 0.30485 0.30562
0.845  0.20983 0.21157 0.21442 0.21834 0.22323 0.22899 0.23555 0.24270 0.25025 0.25799 0.26577 0.27332 0.28024 0.28640 0.29154 0.29538 0.29775 0.29852
0.850  0.20445 0.20615 0.20895 0.21279 0.21759 0.22323 0.22966 0.23667 0.24407 0.25166 0.25928 0.26661 0.27346 0.27950 0.28453 0.28827 0.29060 0.29137
0.855  0.19906 0.20072 0.20344 0.20719 0.21192 0.21746 0.22369 0.23055 0.23780 0.24530 0.25276 0.25994 0.26664 0.27255 0.27744 0.28113 0.28341 0.28414
0.860  0.19365 0.19528 0.19795 0.20162 0.20620 0.21166 0.21776 0.22448 0.23157 0.23890 0.24613 0.25322 0.25972 0.26556 0.27034 0.27394 0.27617 0.27689
0.865  0.18824 0.18982 0.19244 0.19603 0.20051 0.20583 0.21181 0.21837 0.22530 0.23240 0.23954 0.24640 0.25281 0.25847 0.26318 0.26670 0.26887 0.26959
0.870  0.18281 0.18436 0.18691 0.19042 0.19480 0.19996 0.20583 0.21223 0.21900 0.22594 0.23290 0.23960 0.24586 0.25138 0.25594 0.25939 0.26152 0.26220
0.875  0.17737 0.17888 0.18137 0.18479 0.18906 0.19409 0.19982 0.20601 0.21260 0.21943 0.22622 0.23276 0.23885 0.24424 0.24869 0.25204 0.25411 0.25479
0.880  0.17191 0.17338 0.17581 0.17914 0.18330 0.18820 0.19373 0.19981 0.20624 0.21282 0.21944 0.22586 0.23175 0.23699 0.24137 0.24463 0.24665 0.24731
0.885  0.16643 0.16786 0.17022 0.17346 0.17750 0.18228 0.18766 0.19358 0.19983 0.20623 0.21267 0.21886 0.22464 0.22974 0.23399 0.23714 0.23911 0.23974
0.890  0.16092 0.16231 0.16461 0.16773 0.17165 0.17628 0.18156 0.18724 0.19335 0.19959 0.20584 0.21185 0.21747 0.22242 0.22651 0.22960 0.23152 0.23214
0.895  0.15539 0.15675 0.15897 0.16200 0.16580 0.17029 0.17541 0.18093 0.18681 0.19290 0.19890 0.20479 0.21019 0.21499 0.21900 0.22200 0.22385 0.22446
0.900  0.14984 0.15115 0.15328 0.15623 0.15992 0.16427 0.16917 0.17456 0.18026 0.18610 0.19197 0.19761 0.20289 0.20754 0.21143 0.21432 0.21610 0.21667
0.905  0.14425 0.14551 0.14758 0.15043 0.15399 0.15820 0.16293 0.16815 0.17365 0.17930 0.18497 0.19042 0.19552 0.20002 0.20373 0.20654 0.20827 0.20884
0.910  0.13862 0.13984 0.14183 0.14459 0.14802 0.15208 0.15665 0.16162 0.16693 0.17243 0.17790 0.18316 0.18803 0.19241 0.19599 0.19870 0.20037 0.20088
0.915  0.13295 0.13413 0.13604 0.13869 0.14197 0.14586 0.15031 0.15509 0.16020 0.16545 0.17070 0.17579 0.18050 0.18467 0.18816 0.19076 0.19236 0.19287
0.920  0.12724 0.12837 0.13021 0.13275 0.13589 0.13963 0.14385 0.14849 0.15340 0.15842 0.16348 0.16834 0.17288 0.17689 0.18023 0.18270 0.18425 0.18476
0.925  0.12147 0.12254 0.12431 0.12672 0.12976 0.13334 0.13738 0.14182 0.14652 0.15133 0.15616 0.16081 0.16516 0.16900 0.17216 0.17456 0.17604 0.17650
0.930  0.11564 0.11666 0.11835 0.12065 0.12355 0.12697 0.13082 0.13501 0.13949 0.14414 0.14870 0.15319 0.15729 0.16095 0.16401 0.16629 0.16771 0.16815
0.935  0.10974 0.11071 0.11232 0.11451 0.11727 0.12052 0.12418 0.12817 0.13243 0.13679 0.14118 0.14540 0.14935 0.15283 0.15573 0.15790 0.15924 0.15964
0.940  0.10376 0.10468 0.10620 0.10828 0.11089 0.11393 0.11739 0.12121 0.12524 0.12938 0.13353 0.13753 0.14127 0.14456 0.14728 0.14934 0.15062 0.15102
0.945  0.09769 0.09856 0.09998 0.10195 0.10438 0.10727 0.11054 0.11414 0.11794 0.12183 0.12574 0.12951 0.13299 0.13614 0.13870 0.14064 0.14184 0.14223
0.950  0.09151 0.09232 0.09365 0.09550 0.09778 0.10049 0.10355 0.10688 0.11044 0.11413 0.11776 0.12132 0.12459 0.12751 0.12994 0.13176 0.13288 0.13322
0.955  0.08520 0.08596 0.08719 0.08889 0.09103 0.09356 0.09641 0.09951 0.10282 0.10621 0.10963 0.11291 0.11599 0.11870 0.12096 0.12264 0.12369 0.12403
0.960  0.07874 0.07943 0.08058 0.08214 0.08412 0.08645 0.08908 0.09194 0.09500 0.09813 0.10129 0.10432 0.10716 0.10966 0.11172 0.11329 0.11426 0.11455
0.965  0.07208 0.07272 0.07376 0.07519 0.07700 0.07910 0.08150 0.08415 0.08693 0.08980 0.09264 0.09545 0.09801 0.10032 0.10222 0.10365 0.10453 0.10478
0.970  0.06519 0.06576 0.06670 0.06799 0.06960 0.07152 0.07368 0.07603 0.07855 0.08113 0.08372 0.08622 0.08856 0.09062 0.09235 0.09364 0.09443 0.09468
0.975  0.05799 0.05850 0.05934 0.06048 0.06190 0.06360 0.06551 0.06759 0.06982 0.07210 0.07440 0.07661 0.07868 0.08051 0.08203 0.08316 0.08387 0.08409
0.980  0.05039 0.05083 0.05155 0.05253 0.05376 0.05522 0.05687 0.05867 0.06059 0.06256 0.06454 0.06645 0.06823 0.06981 0.07111 0.07210 0.07271 0.07290
0.985  0.04220 0.04256 0.04315 0.04398 0.04499 0.04619 0.04755 0.04906 0.05063 0.05229 0.05391 0.05551 0.05697 0.05828 0.05938 0.06020 0.06071 0.06084
0.990  0.03308 0.03336 0.03382 0.03444 0.03524 0.03616 0.03721 0.03836 0.03959 0.04085 0.04212 0.04334 0.04449 0.04550 0.04635 0.04698 0.04737 0.04747
0.995  0.02215 0.02233 0.02263 0.02303 0.02355 0.02415 0.02484 0.02559 0.02639 0.02721 0.02804 0.02884 0.02959 0.03025 0.03080 0.03121 0.03147 0.03152
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e080.dat <==
# alpha = +0.25 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997
0.010  0.99975 0.99975 0.99975 0.99976 0.99977 0.99977 0.99978 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99985 0.99986 0.99986 0.99986
0.015  0.99943 0.99944 0.99945 0.99946 0.99947 0.99949 0.99951 0.99953 0.99955 0.99957 0.99960 0.99962 0.99964 0.99965 0.99967 0.99968 0.99969 0.99969
0.020  0.99900 0.99900 0.99902 0.99904 0.99906 0.99909 0.99913 0.99916 0.99920 0.99924 0.99928 0.99932 0.99935 0.99939 0.99941 0.99943 0.99944 0.99945
0.025  0.99843 0.99844 0.99847 0.99850 0.99854 0.99858 0.99864 0.99869 0.99875 0.99881 0.99888 0.99894 0.99899 0.99904 0.99908 0.99911 0.99913 0.99914
0.030  0.99774 0.99776 0.99779 0.99784 0.99789 0.99796 0.99804 0.99812 0.99820 0.99829 0.99838 0.99847 0.99855 0.99862 0.99868 0.99872 0.99875 0.99876
0.035  0.99693 0.99695 0.99700 0.99706 0.99714 0.99723 0.99733 0.99744 0.99756 0.99768 0.99780 0.99792 0.99803 0.99812 0.99820 0.99826 0.99830 0.99831
0.040  0.99599 0.99603 0.99609 0.99616 0.99626 0.99638 0.99651 0.99666 0.99681 0.99697 0.99713 0.99728 0.99742 0.99755 0.99765 0.99773 0.99778 0.99777
0.045  0.99493 0.99498 0.99505 0.99515 0.99527 0.99542 0.99559 0.99577 0.99597 0.99617 0.99637 0.99656 0.99674 0.99690 0.99703 0.99712 0.99719 0.99718
0.050  0.99375 0.99380 0.99389 0.99402 0.99417 0.99435 0.99456 0.99479 0.99503 0.99527 0.99552 0.99576 0.99598 0.99617 0.99633 0.99645 0.99653 0.99653
0.055  0.99244 0.99251 0.99262 0.99277 0.99296 0.99318 0.99343 0.99370 0.99399 0.99429 0.99458 0.99487 0.99513 0.99537 0.99556 0.99571 0.99580 0.99581
0.060  0.99102 0.99110 0.99123 0.99140 0.99163 0.99189 0.99218 0.99251 0.99285 0.99321 0.99356 0.99390 0.99421 0.99449 0.99472 0.99489 0.99500 0.99502
0.065  0.98947 0.98957 0.98972 0.98992 0.99018 0.99049 0.99084 0.99122 0.99162 0.99203 0.99245 0.99285 0.99321 0.99354 0.99381 0.99401 0.99414 0.99417
0.070  0.98781 0.98792 0.98809 0.98833 0.98863 0.98899 0.98939 0.98983 0.99029 0.99077 0.99125 0.99171 0.99214 0.99251 0.99283 0.99306 0.99320 0.99325
0.075  0.98603 0.98615 0.98635 0.98662 0.98697 0.98737 0.98783 0.98834 0.98887 0.98942 0.98997 0.99049 0.99098 0.99141 0.99177 0.99204 0.99220 0.99225
0.080  0.98413 0.98427 0.98449 0.98480 0.98519 0.98566 0.98618 0.98675 0.98735 0.98798 0.98860 0.98919 0.98975 0.99024 0.99064 0.99095 0.99113 0.99120
0.085  0.98211 0.98227 0.98252 0.98287 0.98331 0.98383 0.98442 0.98506 0.98574 0.98644 0.98714 0.98782 0.98844 0.98899 0.98945 0.98979 0.99000 0.99007
0.090  0.97998 0.98016 0.98044 0.98083 0.98133 0.98191 0.98256 0.98328 0.98404 0.98482 0.98560 0.98636 0.98705 0.98767 0.98818 0.98856 0.98880 0.98888
0.095  0.97774 0.97794 0.97825 0.97869 0.97923 0.97988 0.98061 0.98140 0.98225 0.98311 0.98398 0.98482 0.98559 0.98627 0.98684 0.98726 0.98753 0.98759
0.100  0.97539 0.97560 0.97595 0.97643 0.97703 0.97774 0.97855 0.97943 0.98036 0.98132 0.98228 0.98320 0.98405 0.98481 0.98543 0.98590 0.98619 0.98627
0.105  0.97292 0.97316 0.97354 0.97407 0.97473 0.97551 0.97640 0.97736 0.97839 0.97944 0.98049 0.98150 0.98244 0.98327 0.98395 0.98447 0.98479 0.98488
0.110  0.97035 0.97060 0.97102 0.97160 0.97232 0.97318 0.97415 0.97520 0.97632 0.97747 0.97862 0.97973 0.98075 0.98166 0.98241 0.98297 0.98332 0.98343
0.115  0.96767 0.96795 0.96840 0.96903 0.96982 0.97075 0.97180 0.97295 0.97417 0.97542 0.97667 0.97787 0.97899 0.97998 0.98079 0.98140 0.98178 0.98191
0.120  0.96488 0.96518 0.96568 0.96636 0.96721 0.96822 0.96936 0.97060 0.97193 0.97329 0.97464 0.97594 0.97715 0.97823 0.97911 0.97977 0.98018 0.98032
0.125  0.96199 0.96231 0.96285 0.96359 0.96451 0.96560 0.96683 0.96817 0.96960 0.97107 0.97253 0.97394 0.97525 0.97640 0.97736 0.97808 0.97852 0.97864
0.130  0.95900 0.95935 0.95992 0.96071 0.96170 0.96288 0.96420 0.96565 0.96719 0.96877 0.97034 0.97186 0.97327 0.97451 0.97554 0.97631 0.97679 0.97693
0.135  0.95590 0.95628 0.95689 0.95774 0.95881 0.96007 0.96149 0.96304 0.96469 0.96639 0.96808 0.96971 0.97122 0.97255 0.97366 0.97448 0.97499 0.97516
0.140  0.95270 0.95311 0.95377 0.95468 0.95582 0.95716 0.95869 0.96035 0.96211 0.96393 0.96573 0.96748 0.96910 0.97052 0.97170 0.97259 0.97314 0.97332
0.145  0.94941 0.94984 0.95055 0.95152 0.95273 0.95417 0.95580 0.95757 0.95945 0.96139 0.96332 0.96518 0.96690 0.96843 0.96969 0.97063 0.97122 0.97142
0.150  0.94602 0.94648 0.94723 0.94827 0.94956 0.95109 0.95282 0.95471 0.95671 0.95877 0.96083 0.96280 0.96464 0.96627 0.96761 0.96861 0.96923 0.96942
0.155  0.94254 0.94303 0.94382 0.94492 0.94630 0.94792 0.94976 0.95177 0.95389 0.95608 0.95826 0.96036 0.96231 0.96403 0.96546 0.96653 0.96719 0.96739
0.160  0.93897 0.93948 0.94033 0.94149 0.94294 0.94466 0.94661 0.94874 0.95099 0.95331 0.95562 0.95785 0.95991 0.96174 0.96325 0.96438 0.96508 0.96530
0.165  0.93530 0.93585 0.93674 0.93797 0.93951 0.94133 0.94339 0.94563 0.94802 0.95047 0.95291 0.95527 0.95745 0.95938 0.96097 0.96217 0.96291 0.96316
0.170  0.93155 0.93212 0.93306 0.93436 0.93599 0.93791 0.94008 0.94245 0.94496 0.94755 0.95013 0.95261 0.95492 0.95695 0.95864 0.95990 0.96068 0.96094
0.175  0.92771 0.92831 0.92931 0.93067 0.93238 0.93440 0.93669 0.93919 0.94184 0.94456 0.94727 0.94989 0.95232 0.95446 0.95624 0.95756 0.95839 0.95864
0.180  0.92378 0.92442 0.92546 0.92690 0.92870 0.93082 0.93323 0.93586 0.93864 0.94150 0.94435 0.94710 0.94965 0.95191 0.95377 0.95517 0.95603 0.95631
0.185  0.91978 0.92044 0.92154 0.92305 0.92493 0.92716 0.92969 0.93245 0.93537 0.93837 0.94137 0.94425 0.94693 0.94929 0.95125 0.95271 0.95362 0.95392
0.190  0.91569 0.91639 0.91753 0.91911 0.92109 0.92343 0.92608 0.92896 0.93203 0.93517 0.93831 0.94133 0.94414 0.94661 0.94867 0.95020 0.95115 0.95147
0.195  0.91152 0.91225 0.91345 0.91510 0.91717 0.91962 0.92239 0.92541 0.92861 0.93190 0.93519 0.93835 0.94129 0.94388 0.94602 0.94763 0.94862 0.94893
0.200  0.90728 0.90804 0.90929 0.91102 0.91318 0.91573 0.91863 0.92178 0.92513 0.92857 0.93199 0.93530 0.93836 0.94108 0.94332 0.94499 0.94603 0.94637
0.205  0.90296 0.90375 0.90506 0.90686 0.90912 0.91178 0.91480 0.91809 0.92158 0.92517 0.92874 0.93219 0.93539 0.93821 0.94055 0.94230 0.94338 0.94374
0.210  0.89856 0.89939 0.90076 0.90263 0.90498 0.90776 0.91090 0.91433 0.91797 0.92171 0.92543 0.92902 0.93235 0.93530 0.93773 0.93955 0.94068 0.94106
0.215  0.89410 0.89496 0.89638 0.89833 0.90078 0.90367 0.90694 0.91051 0.91429 0.91818 0.92206 0.92579 0.92926 0.93232 0.93485 0.93675 0.93792 0.93830
0.220  0.88957 0.89046 0.89194 0.89397 0.89651 0.89951 0.90291 0.90662 0.91055 0.91459 0.91861 0.92250 0.92609 0.92928 0.93191 0.93388 0.93510 0.93550
0.225  0.88497 0.88590 0.88743 0.88953 0.89217 0.89529 0.89881 0.90267 0.90674 0.91093 0.91511 0.91915 0.92288 0.92618 0.92892 0.93096 0.93223 0.93265
0.230  0.88030 0.88126 0.88285 0.88504 0.88777 0.89100 0.89466 0.89865 0.90288 0.90723 0.91156 0.91574 0.91961 0.92303 0.92587 0.92798 0.92930 0.92975
0.235  0.87557 0.87657 0.87821 0.88048 0.88331 0.88665 0.89044 0.89457 0.89896 0.90346 0.90795 0.91228 0.91629 0.91983 0.92276 0.92496 0.92632 0.92676
0.240  0.87078 0.87181 0.87351 0.87585 0.87878 0.88224 0.88616 0.89044 0.89498 0.89964 0.90428 0.90874 0.91289 0.91656 0.91960 0.92187 0.92328 0.92375
0.245  0.86593 0.86700 0.86876 0.87117 0.87420 0.87778 0.88183 0.88625 0.89094 0.89575 0.90054 0.90517 0.90946 0.91325 0.91638 0.91873 0.92018 0.92068
0.250  0.86102 0.86212 0.86394 0.86644 0.86956 0.87326 0.87744 0.88201 0.88684 0.89181 0.89676 0.90154 0.90597 0.90988 0.91312 0.91554 0.91704 0.91753
0.255  0.85605 0.85719 0.85907 0.86164 0.86487 0.86868 0.87299 0.87771 0.88269 0.88782 0.89293 0.89786 0.90243 0.90646 0.90980 0.91230 0.91384 0.91435
0.260  0.85104 0.85221 0.85414 0.85679 0.86012 0.86405 0.86849 0.87334 0.87849 0.88377 0.88904 0.89411 0.89882 0.90298 0.90642 0.90899 0.91059 0.91113
0.265  0.84597 0.84717 0.84916 0.85189 0.85532 0.85937 0.86394 0.86894 0.87424 0.87968 0.88509 0.89032 0.89517 0.89945 0.90299 0.90565 0.90729 0.90782
0.270  0.84084 0.84209 0.84413 0.84694 0.85047 0.85463 0.85933 0.86448 0.86993 0.87552 0.88110 0.88648 0.89147 0.89588 0.89952 0.90225 0.90393 0.90449
0.275  0.83567 0.83695 0.83905 0.84194 0.84557 0.84985 0.85468 0.85998 0.86557 0.87132 0.87706 0.88260 0.88771 0.89224 0.89598 0.89879 0.90053 0.90111
0.280  0.83046 0.83177 0.83393 0.83690 0.84062 0.84501 0.84999 0.85542 0.86116 0.86708 0.87297 0.87864 0.88391 0.88856 0.89241 0.89529 0.89707 0.89768
0.285  0.82519 0.82654 0.82876 0.83181 0.83563 0.84013 0.84524 0.85081 0.85672 0.86279 0.86882 0.87466 0.88006 0.88484 0.88879 0.89174 0.89357 0.89417
0.290  0.81989 0.82127 0.82354 0.82667 0.83059 0.83521 0.84045 0.84616 0.85222 0.85843 0.86464 0.87062 0.87617 0.88105 0.88511 0.88814 0.89002 0.89065
0.295  0.81454 0.81595 0.81829 0.82149 0.82550 0.83025 0.83562 0.84147 0.84768 0.85405 0.86041 0.86654 0.87221 0.87723 0.88138 0.88449 0.88641 0.88707
0.300  0.80915 0.81060 0.81299 0.81628 0.82038 0.82524 0.83073 0.83674 0.84309 0.84962 0.85614 0.86240 0.86822 0.87336 0.87761 0.88079 0.88276 0.88341
0.305  0.80372 0.80521 0.80765 0.81102 0.81522 0.82020 0.82582 0.83197 0.83846 0.84515 0.85180 0.85823 0.86419 0.86944 0.87379 0.87705 0.87906 0.87974
0.310  0.79826 0.79978 0.80228 0.80571 0.81002 0.81511 0.82086 0.82714 0.83380 0.84062 0.84744 0.85401 0.86009 0.86547 0.86992 0.87325 0.87532 0.87602
0.315  0.79276 0.79432 0.79687 0.80038 0.80479 0.80998 0.81587 0.82228 0.82909 0.83607 0.84304 0.84974 0.85597 0.86147 0.86601 0.86942 0.87153 0.87222
0.320  0.78723 0.78882 0.79143 0.79502 0.79952 0.80482 0.81083 0.81739 0.82434 0.83147 0.83858 0.84544 0.85180 0.85741 0.86206 0.86554 0.86769 0.86841
0.325  0.78167 0.78329 0.78595 0.78961 0.79421 0.79962 0.80576 0.81246 0.81954 0.82684 0.83409 0.84110 0.84757 0.85331 0.85805 0.86160 0.86380 0.86455
0.330  0.77607 0.77772 0.78045 0.78418 0.78887 0.79440 0.80065 0.80749 0.81472 0.82214 0.82956 0.83669 0.84332 0.84917 0.85401 0.85763 0.85987 0.86061
0.335  0.77045 0.77213 0.77490 0.77872 0.78349 0.78914 0.79551 0.80247 0.80986 0.81743 0.82500 0.83227 0.83902 0.84499 0.84992 0.85361 0.85590 0.85666
0.340  0.76479 0.76651 0.76934 0.77323 0.77809 0.78384 0.79034 0.79744 0.80497 0.81269 0.82037 0.82780 0.83468 0.84075 0.84578 0.84954 0.85187 0.85267
0.345  0.75912 0.76087 0.76374 0.76771 0.77266 0.77851 0.78514 0.79237 0.80002 0.80790 0.81574 0.82330 0.83029 0.83649 0.84161 0.84544 0.84781 0.84860
0.350  0.75341 0.75520 0.75812 0.76216 0.76720 0.77316 0.77991 0.78727 0.79506 0.80306 0.81106 0.81874 0.82588 0.83218 0.83739 0.84129 0.84371 0.84452
0.355  0.74769 0.74950 0.75248 0.75658 0.76172 0.76778 0.77464 0.78214 0.79007 0.79821 0.80634 0.81416 0.82143 0.82782 0.83313 0.83710 0.83956 0.84036
0.360  0.74194 0.74378 0.74681 0.75098 0.75621 0.76238 0.76935 0.77696 0.78505 0.79333 0.80158 0.80955 0.81691 0.82344 0.82883 0.83287 0.83537 0.83620
0.365  0.73617 0.73804 0.74113 0.74536 0.75068 0.75695 0.76404 0.77178 0.77997 0.78841 0.79680 0.80487 0.81238 0.81901 0.82449 0.82859 0.83113 0.83199
0.370  0.73038 0.73228 0.73542 0.73972 0.74511 0.75149 0.75870 0.76656 0.77489 0.78344 0.79198 0.80019 0.80782 0.81453 0.82010 0.82427 0.82685 0.82770
0.375  0.72457 0.72650 0.72969 0.73406 0.73953 0.74600 0.75333 0.76132 0.76977 0.77846 0.78711 0.79547 0.80319 0.81003 0.81569 0.81992 0.82254 0.82341
0.380  0.71874 0.72071 0.72394 0.72838 0.73394 0.74050 0.74792 0.75604 0.76463 0.77345 0.78223 0.79069 0.79855 0.80549 0.81122 0.81552 0.81818 0.81908
0.385  0.71290 0.71489 0.71817 0.72268 0.72832 0.73498 0.74251 0.75074 0.75944 0.76840 0.77732 0.78590 0.79388 0.80090 0.80673 0.81108 0.81378 0.81468
0.390  0.70705 0.70906 0.71239 0.71696 0.72268 0.72944 0.73708 0.74542 0.75425 0.76332 0.77235 0.78108 0.78914 0.79629 0.80220 0.80661 0.80935 0.81026
0.395  0.70118 0.70322 0.70659 0.71123 0.71703 0.72388 0.73162 0.74008 0.74903 0.75822 0.76738 0.77620 0.78440 0.79164 0.79761 0.80209 0.80487 0.80581
0.400  0.69529 0.69737 0.70078 0.70547 0.71136 0.71830 0.72614 0.73471 0.74378 0.75310 0.76238 0.77132 0.77963 0.78694 0.79301 0.79754 0.80036 0.80129
0.405  0.68940 0.69150 0.69496 0.69971 0.70566 0.71268 0.72063 0.72931 0.73849 0.74792 0.75735 0.76640 0.77479 0.78222 0.78836 0.79296 0.79580 0.79676
0.410  0.68349 0.68562 0.68912 0.69393 0.69995 0.70707 0.71512 0.72390 0.73320 0.74275 0.75226 0.76145 0.76995 0.77747 0.78367 0.78832 0.79121 0.79218
0.415  0.67758 0.67973 0.68327 0.68814 0.69424 0.70144 0.70959 0.71848 0.72789 0.73755 0.74718 0.75645 0.76508 0.77266 0.77896 0.78367 0.78658 0.78755
0.420  0.67166 0.67383 0.67742 0.68234 0.68851 0.69580 0.70404 0.71303 0.72255 0.73233 0.74207 0.75145 0.76014 0.76784 0.77421 0.77897 0.78191 0.78290
0.425  0.66572 0.66793 0.67155 0.67653 0.68277 0.69014 0.69847 0.70754 0.71717 0.72705 0.73690 0.74642 0.75521 0.76299 0.76940 0.77422 0.77721 0.77822
0.430  0.65979 0.66202 0.66568 0.67072 0.67702 0.68445 0.69287 0.70206 0.71179 0.72179 0.73174 0.74133 0.75024 0.75808 0.76459 0.76946 0.77247 0.77347
0.435  0.65384 0.65610 0.65980 0.66489 0.67124 0.67877 0.68728 0.69657 0.70640 0.71650 0.72656 0.73624 0.74521 0.75317 0.75974 0.76465 0.76769 0.76872
0.440  0.64790 0.65017 0.65391 0.65905 0.66547 0.67307 0.68167 0.69105 0.70097 0.71115 0.72131 0.73113 0.74019 0.74819 0.75483 0.75980 0.76288 0.76390
0.445  0.64194 0.64424 0.64802 0.65320 0.65969 0.66737 0.67605 0.68549 0.69552 0.70582 0.71607 0.72595 0.73514 0.74321 0.74992 0.75493 0.75803 0.75907
0.450  0.63599 0.63831 0.64211 0.64735 0.65391 0.66165 0.67039 0.67995 0.69007 0.70046 0.71082 0.72079 0.73002 0.73821 0.74497 0.75002 0.75315 0.75421
0.455  0.63003 0.63237 0.63621 0.64149 0.64811 0.65593 0.66474 0.67439 0.68460 0.69509 0.70550 0.71559 0.72491 0.73314 0.73996 0.74507 0.74824 0.74928
0.460  0.62407 0.62643 0.63030 0.63563 0.64231 0.65017 0.65909 0.66882 0.67908 0.68966 0.70019 0.71034 0.71977 0.72807 0.73495 0.74010 0.74329 0.74435
0.465  0.61811 0.62048 0.62439 0.62977 0.63650 0.64443 0.65342 0.66320 0.67359 0.68425 0.69487 0.70510 0.71457 0.72297 0.72988 0.73508 0.73829 0.73939
0.470  0.61215 0.61454 0.61848 0.62390 0.63067 0.63868 0.64774 0.65761 0.66807 0.67882 0.68952 0.69983 0.70938 0.71781 0.72481 0.73004 0.73328 0.73436
0.475  0.60619 0.60860 0.61257 0.61803 0.62485 0.63293 0.64203 0.65200 0.66254 0.67333 0.68412 0.69450 0.70416 0.71265 0.71970 0.72497 0.72823 0.72932
0.480  0.60023 0.60266 0.60666 0.61215 0.61903 0.62717 0.63634 0.64638 0.65696 0.66787 0.67873 0.68919 0.69888 0.70747 0.71454 0.71985 0.72314 0.72423
0.485  0.59427 0.59672 0.60075 0.60627 0.61321 0.62137 0.63063 0.64071 0.65140 0.66238 0.67332 0.68386 0.69361 0.70222 0.70937 0.71472 0.71803 0.71913
0.490  0.58832 0.59078 0.59484 0.60040 0.60738 0.61560 0.62492 0.63506 0.64583 0.65684 0.66785 0.67846 0.68830 0.69698 0.70418 0.70955 0.71288 0.71400
0.495  0.58236 0.58484 0.58893 0.59452 0.60155 0.60982 0.61917 0.62941 0.64024 0.65133 0.66241 0.67308 0.68296 0.69172 0.69892 0.70434 0.70769 0.70881
0.500  0.57641 0.57891 0.58300 0.58865 0.59570 0.60404 0.61345 0.62375 0.63461 0.64580 0.65694 0.66768 0.67761 0.68639 0.69367 0.69912 0.70249 0.70361
0.505  0.57047 0.57298 0.57710 0.58278 0.58986 0.59826 0.60772 0.61804 0.62900 0.64025 0.65142 0.66221 0.67220 0.68106 0.68838 0.69385 0.69724 0.69838
0.510  0.56453 0.56705 0.57120 0.57690 0.58403 0.59244 0.60198 0.61236 0.62338 0.63465 0.64592 0.65677 0.66681 0.67571 0.68305 0.68855 0.69196 0.69310
0.515  0.55859 0.56113 0.56530 0.57103 0.57820 0.58665 0.59624 0.60667 0.61771 0.62908 0.64040 0.65130 0.66140 0.67031 0.67771 0.68324 0.68666 0.68781
0.520  0.55266 0.55521 0.55940 0.56515 0.57236 0.58086 0.59046 0.60098 0.61206 0.62349 0.63482 0.64577 0.65591 0.66491 0.67233 0.67787 0.68132 0.68248
0.525  0.54674 0.54930 0.55351 0.55928 0.56653 0.57507 0.58471 0.59523 0.60641 0.61784 0.62926 0.64026 0.65046 0.65948 0.66691 0.67250 0.67595 0.67710
0.530  0.54083 0.54340 0.54762 0.55342 0.56067 0.56927 0.57896 0.58952 0.60074 0.61222 0.62369 0.63474 0.64497 0.65400 0.66149 0.66710 0.67056 0.67172
0.535  0.53492 0.53749 0.54174 0.54756 0.55485 0.56344 0.57320 0.58381 0.59503 0.60659 0.61806 0.62915 0.63942 0.64852 0.65601 0.66164 0.66513 0.66628
0.540  0.52902 0.53160 0.53586 0.54170 0.54902 0.55765 0.56740 0.57808 0.58935 0.60090 0.61246 0.62359 0.63389 0.64299 0.65054 0.65618 0.65968 0.66084
0.545  0.52312 0.52571 0.52999 0.53585 0.54319 0.55185 0.56164 0.57231 0.58365 0.59525 0.60684 0.61800 0.62834 0.63746 0.64503 0.65069 0.65419 0.65537
0.550  0.51724 0.51984 0.52411 0.53000 0.53737 0.54605 0.55587 0.56658 0.57791 0.58959 0.60116 0.61236 0.62272 0.63192 0.63948 0.64516 0.64868 0.64984
0.555  0.51136 0.51397 0.51825 0.52414 0.53154 0.54025 0.55010 0.56084 0.57220 0.58390 0.59551 0.60674 0.61713 0.62630 0.63392 0.63962 0.64314 0.64431
0.560  0.50549 0.50810 0.51240 0.51831 0.52570 0.53443 0.54431 0.55509 0.56648 0.57817 0.58985 0.60110 0.61152 0.62071 0.62834 0.63404 0.63757 0.63876
0.565  0.49963 0.50225 0.50656 0.51248 0.51989 0.52863 0.53852 0.54930 0.56076 0.57247 0.58417 0.59540 0.60584 0.61509 0.62270 0.62843 0.63197 0.63314
0.570  0.49378 0.49641 0.50072 0.50665 0.51408 0.52284 0.53274 0.54355 0.55497 0.56675 0.57843 0.58973 0.60018 0.60941 0.61707 0.62280 0.62634 0.62753
0.575  0.48794 0.49057 0.49490 0.50084 0.50827 0.51705 0.52697 0.53779 0.54923 0.56098 0.57273 0.58403 0.59450 0.60374 0.61141 0.61714 0.62068 0.62188
0.580  0.48211 0.48475 0.48908 0.49503 0.50247 0.51126 0.52119 0.53203 0.54349 0.55525 0.56701 0.57828 0.58876 0.59806 0.60570 0.61145 0.61500 0.61619
0.585  0.47630 0.47893 0.48327 0.48922 0.49665 0.50544 0.51537 0.52622 0.53770 0.54950 0.56122 0.57255 0.58305 0.59231 0.60000 0.60574 0.60930 0.61049
0.590  0.47049 0.47312 0.47746 0.48340 0.49085 0.49965 0.50960 0.52045 0.53192 0.54370 0.55548 0.56681 0.57731 0.58658 0.59426 0.59999 0.60355 0.60476
0.595  0.46469 0.46733 0.47165 0.47761 0.48507 0.49387 0.50382 0.51467 0.52615 0.53794 0.54972 0.56101 0.57151 0.58082 0.58848 0.59423 0.59779 0.59898
0.600  0.45890 0.46154 0.46587 0.47183 0.47929 0.48809 0.49804 0.50890 0.52038 0.53216 0.54389 0.55523 0.56574 0.57500 0.58270 0.58845 0.59201 0.59320
0.605  0.45313 0.45576 0.46010 0.46605 0.47351 0.48231 0.49222 0.50307 0.51455 0.52638 0.53811 0.54945 0.55994 0.56921 0.57690 0.58262 0.58618 0.58736
0.610  0.44737 0.44999 0.45433 0.46028 0.46774 0.47651 0.48645 0.49729 0.50876 0.52053 0.53231 0.54359 0.55408 0.56339 0.57104 0.57679 0.58034 0.58153
0.615  0.44161 0.44424 0.44857 0.45452 0.46195 0.47074 0.48067 0.49151 0.50297 0.51473 0.52644 0.53777 0.54825 0.55750 0.56519 0.57093 0.57447 0.57567
0.620  0.43588 0.43850 0.44283 0.44877 0.45619 0.46497 0.47489 0.48572 0.49716 0.50892 0.52062 0.53193 0.54240 0.55164 0.55931 0.56502 0.56857 0.56975
0.625  0.43015 0.43277 0.43709 0.44301 0.45044 0.45921 0.46907 0.47988 0.49132 0.50305 0.51478 0.52602 0.53648 0.54576 0.55338 0.55911 0.56266 0.56384
0.630  0.42443 0.42705 0.43136 0.43727 0.44469 0.45342 0.46330 0.47409 0.48551 0.49722 0.50888 0.52016 0.53060 0.53981 0.54746 0.55317 0.55671 0.55790
0.635  0.41873 0.42134 0.42565 0.43155 0.43895 0.44766 0.45753 0.46830 0.47969 0.49138 0.50302 0.51427 0.52469 0.53389 0.54150 0.54719 0.55073 0.55190
0.640  0.41303 0.41565 0.41993 0.42583 0.43319 0.44190 0.45176 0.46245 0.47382 0.48548 0.49715 0.50832 0.51872 0.52794 0.53551 0.54121 0.54473 0.54591
0.645  0.40735 0.40996 0.41423 0.42012 0.42746 0.43616 0.44594 0.45666 0.46799 0.47963 0.49120 0.50241 0.51278 0.52193 0.52953 0.53520 0.53871 0.53989
0.650  0.40169 0.40429 0.40855 0.41442 0.42174 0.43041 0.44017 0.45086 0.46217 0.47377 0.48531 0.49648 0.50682 0.51594 0.52348 0.52914 0.53265 0.53382
0.655  0.39604 0.39863 0.40287 0.40872 0.41603 0.42464 0.43440 0.44506 0.45633 0.46789 0.47940 0.49048 0.50079 0.50993 0.51744 0.52309 0.52658 0.52775
0.660  0.39039 0.39298 0.39721 0.40302 0.41032 0.41890 0.42864 0.43921 0.45043 0.46196 0.47348 0.48452 0.49480 0.50386 0.51138 0.51700 0.52048 0.52165
0.665  0.38477 0.38734 0.39156 0.39735 0.40462 0.41317 0.42287 0.43340 0.44459 0.45607 0.46750 0.47855 0.48878 0.49781 0.50527 0.51088 0.51435 0.51550
0.670  0.37915 0.38171 0.38592 0.39169 0.39890 0.40745 0.41706 0.42760 0.43874 0.45017 0.46155 0.47250 0.48270 0.49173 0.49916 0.50475 0.50820 0.50935
0.675  0.37355 0.37609 0.38029 0.38603 0.39321 0.40172 0.41130 0.42179 0.43283 0.44421 0.45560 0.46650 0.47665 0.48560 0.49304 0.49859 0.50202 0.50318
0.680  0.36796 0.37049 0.37466 0.38038 0.38754 0.39597 0.40554 0.41593 0.42697 0.43830 0.44958 0.46049 0.47058 0.47949 0.48685 0.49239 0.49581 0.49695
0.685  0.36238 0.36490 0.36904 0.37475 0.38187 0.39026 0.39978 0.41012 0.42111 0.43238 0.44360 0.45443 0.46445 0.47336 0.48068 0.48618 0.48959 0.49072
0.690  0.35682 0.35932 0.36344 0.36909 0.37620 0.38455 0.39398 0.40431 0.41524 0.42639 0.43761 0.44835 0.45835 0.46717 0.47449 0.47996 0.48334 0.48445
0.695  0.35126 0.35375 0.35785 0.36347 0.37052 0.37885 0.38822 0.39850 0.40931 0.42046 0.43155 0.44229 0.45223 0.46099 0.46824 0.47368 0.47705 0.47817
0.700  0.34572 0.34820 0.35227 0.35786 0.36486 0.37314 0.38247 0.39263 0.40343 0.41451 0.42554 0.43621 0.44604 0.45480 0.46200 0.46741 0.47075 0.47187
0.705  0.34020 0.34266 0.34671 0.35226 0.35921 0.36741 0.37671 0.38682 0.39755 0.40856 0.41952 0.43006 0.43988 0.44854 0.45574 0.46111 0.46443 0.46552
0.710  0.33468 0.33713 0.34115 0.34667 0.35358 0.36172 0.37092 0.38100 0.39160 0.40254 0.41342 0.42396 0.43371 0.44231 0.44942 0.45476 0.45806 0.45916
0.715  0.32918 0.33161 0.33560 0.34108 0.34794 0.35603 0.36516 0.37517 0.38571 0.39657 0.40738 0.41784 0.42746 0.43605 0.44311 0.44841 0.45169 0.45278
0.720  0.32369 0.32610 0.33007 0.33551 0.34232 0.35035 0.35942 0.36930 0.37981 0.39059 0.40132 0.41164 0.42126 0.42974 0.43678 0.44204 0.44529 0.44635
0.725  0.31821 0.32060 0.32453 0.32991 0.33667 0.34463 0.35367 0.36348 0.37390 0.38454 0.39524 0.40549 0.41503 0.42344 0.43039 0.43562 0.43885 0.43992
0.730  0.31274 0.31512 0.31900 0.32436 0.33105 0.33895 0.34787 0.35765 0.36794 0.37855 0.38911 0.39933 0.40873 0.41712 0.42401 0.42919 0.43239 0.43347
0.735  0.30729 0.30963 0.31350 0.31881 0.32545 0.33328 0.34213 0.35181 0.36202 0.37254 0.38301 0.39309 0.40247 0.41074 0.41762 0.42275 0.42592 0.42696
0.740  0.30185 0.30417 0.30800 0.31326 0.31985 0.32761 0.33638 0.34594 0.35610 0.36652 0.37690 0.38689 0.39619 0.40438 0.41118 0.41625 0.41940 0.42045
0.745  0.29641 0.29872 0.30251 0.30773 0.31425 0.32194 0.33063 0.34011 0.35012 0.36045 0.37072 0.38068 0.38983 0.39800 0.40471 0.40976 0.41287 0.41392
0.750  0.29099 0.29327 0.29704 0.30220 0.30863 0.31624 0.32484 0.33427 0.34419 0.35442 0.36460 0.37439 0.38351 0.39156 0.39824 0.40323 0.40632 0.40733
0.755  0.28558 0.28784 0.29157 0.29667 0.30304 0.31058 0.31909 0.32838 0.33825 0.34837 0.35845 0.36815 0.37717 0.38514 0.39175 0.39666 0.39972 0.40074
0.760  0.28019 0.28242 0.28611 0.29114 0.29746 0.30492 0.31335 0.32253 0.33230 0.34226 0.35223 0.36188 0.37081 0.37869 0.38520 0.39009 0.39311 0.39413
0.765  0.27479 0.27701 0.28065 0.28563 0.29189 0.29927 0.30760 0.31669 0.32629 0.33620 0.34606 0.35555 0.36439 0.37218 0.37866 0.38349 0.38648 0.38746
0.770  0.26942 0.27161 0.27519 0.28013 0.28632 0.29361 0.30185 0.31084 0.32033 0.33013 0.33988 0.34925 0.35799 0.36569 0.37209 0.37684 0.37981 0.38079
0.775  0.26405 0.26621 0.26976 0.27464 0.28075 0.28792 0.29606 0.30493 0.31436 0.32398 0.33361 0.34294 0.35157 0.35918 0.36547 0.37019 0.37311 0.37409
0.780  0.25869 0.26083 0.26433 0.26915 0.27516 0.28227 0.29031 0.29907 0.30838 0.31789 0.32740 0.33661 0.34508 0.35260 0.35885 0.36351 0.36640 0.36734
0.785  0.25334 0.25545 0.25891 0.26367 0.26960 0.27663 0.28456 0.29321 0.30235 0.31179 0.32118 0.33021 0.33863 0.34605 0.35221 0.35679 0.35964 0.36059
0.790  0.24800 0.25008 0.25350 0.25817 0.26405 0.27098 0.27880 0.28734 0.29636 0.30567 0.31493 0.32385 0.33214 0.33946 0.34551 0.35006 0.35287 0.35381
0.795  0.24267 0.24472 0.24809 0.25270 0.25849 0.26529 0.27300 0.28141 0.29036 0.29948 0.30862 0.31746 0.32559 0.33285 0.33882 0.34330 0.34607 0.34697
0.800  0.23735 0.23936 0.24269 0.24723 0.25294 0.25964 0.26724 0.27553 0.28430 0.29334 0.30234 0.31100 0.31907 0.32619 0.33210 0.33650 0.33922 0.34013
0.805  0.23203 0.23401 0.23729 0.24177 0.24736 0.25399 0.26148 0.26965 0.27828 0.28719 0.29605 0.30458 0.31253 0.31953 0.32532 0.32967 0.33236 0.33326
0.810  0.22672 0.22868 0.23190 0.23631 0.24182 0.24834 0.25572 0.26376 0.27225 0.28096 0.28969 0.29814 0.30591 0.31285 0.31854 0.32282 0.32547 0.32633
0.815  0.22142 0.22334 0.22650 0.23085 0.23627 0.24269 0.24990 0.25780 0.26621 0.27478 0.28336 0.29162 0.29932 0.30610 0.31174 0.31595 0.31854 0.31940
0.820  0.21613 0.21801 0.22112 0.22540 0.23072 0.23700 0.24412 0.25189 0.26010 0.26858 0.27702 0.28514 0.29270 0.29937 0.30487 0.30902 0.31158 0.31244
0.825  0.21084 0.21269 0.21574 0.21992 0.22518 0.23134 0.23834 0.24598 0.25404 0.26237 0.27060 0.27863 0.28605 0.29261 0.29801 0.30208 0.30460 0.30541
0.830  0.20555 0.20737 0.21037 0.21447 0.21963 0.22568 0.23256 0.24005 0.24797 0.25609 0.26422 0.27205 0.27935 0.28578 0.29112 0.29511 0.29758 0.29839
0.835  0.20027 0.20206 0.20499 0.20902 0.21405 0.22002 0.22672 0.23406 0.24182 0.24985 0.25782 0.26550 0.27265 0.27896 0.28420 0.28809 0.29051 0.29132
0.840  0.19499 0.19675 0.19962 0.20357 0.20850 0.21435 0.22092 0.22812 0.23572 0.24358 0.25140 0.25892 0.26593 0.27211 0.27721 0.28105 0.28343 0.28420
0.845  0.18972 0.19143 0.19425 0.19812 0.20295 0.20864 0.21511 0.22216 0.22961 0.23725 0.24490 0.25232 0.25914 0.26519 0.27023 0.27398 0.27630 0.27706
0.850  0.18445 0.18612 0.18888 0.19266 0.19739 0.20296 0.20928 0.21618 0.22347 0.23095 0.23844 0.24564 0.25236 0.25828 0.26320 0.26686 0.26913 0.26989
0.855  0.17918 0.18081 0.18349 0.18718 0.19183 0.19727 0.20341 0.21015 0.21727 0.22463 0.23195 0.23899 0.24556 0.25134 0.25612 0.25971 0.26194 0.26266
0.860  0.17390 0.17550 0.17812 0.18172 0.18623 0.19157 0.19757 0.20415 0.21110 0.21829 0.22538 0.23231 0.23867 0.24436 0.24902 0.25253 0.25470 0.25541
0.865  0.16863 0.17018 0.17274 0.17626 0.18065 0.18586 0.19171 0.19813 0.20491 0.21187 0.21884 0.22554 0.23180 0.23731 0.24189 0.24531 0.24742 0.24812
0.870  0.16335 0.16486 0.16736 0.17079 0.17507 0.18011 0.18585 0.19209 0.19870 0.20548 0.21227 0.21880 0.22489 0.23026 0.23469 0.23803 0.24010 0.24076
0.875  0.15807 0.15954 0.16197 0.16531 0.16947 0.17438 0.17996 0.18600 0.19242 0.19907 0.20567 0.21203 0.21794 0.22317 0.22748 0.23073 0.23273 0.23339
0.880  0.15279 0.15422 0.15658 0.15982 0.16386 0.16863 0.17402 0.17992 0.18617 0.19257 0.19899 0.20521 0.21093 0.21600 0.22023 0.22338 0.22532 0.22597
0.885  0.14749 0.14888 0.15117 0.15432 0.15824 0.16287 0.16810 0.17383 0.17989 0.18610 0.19233 0.19832 0.20391 0.20883 0.21293 0.21596 0.21786 0.21847
0.890  0.14219 0.14354 0.14576 0.14878 0.15258 0.15706 0.16215 0.16766 0.17356 0.17960 0.18563 0.19143 0.19684 0.20161 0.20555 0.20852 0.21035 0.21095
0.895  0.13688 0.13818 0.14033 0.14325 0.14693 0.15126 0.15619 0.16152 0.16719 0.17306 0.17884 0.18450 0.18969 0.19431 0.19815 0.20102 0.20279 0.20338
0.900  0.13155 0.13281 0.13487 0.13771 0.14126 0.14544 0.15016 0.15534 0.16082 0.16643 0.17207 0.17749 0.18254 0.18700 0.19070 0.19347 0.19517 0.19572
0.905  0.12621 0.12743 0.12941 0.13214 0.13556 0.13959 0.14414 0.14913 0.15441 0.15982 0.16525 0.17047 0.17534 0.17963 0.18317 0.18584 0.18749 0.18803
0.910  0.12085 0.12202 0.12393 0.12656 0.12984 0.13372 0.13809 0.14285 0.14792 0.15316 0.15838 0.16340 0.16804 0.17220 0.17560 0.17817 0.17975 0.18025
0.915  0.11547 0.11659 0.11842 0.12094 0.12407 0.12778 0.13200 0.13656 0.14143 0.14642 0.15141 0.15624 0.16072 0.16467 0.16797 0.17042 0.17194 0.17243
0.920  0.11007 0.11114 0.11288 0.11529 0.11828 0.12183 0.12584 0.13024 0.13489 0.13965 0.14444 0.14904 0.15333 0.15712 0.16026 0.16260 0.16405 0.16453
0.925  0.10463 0.10564 0.10732 0.10960 0.11247 0.11585 0.11967 0.12386 0.12829 0.13284 0.13740 0.14179 0.14588 0.14949 0.15246 0.15471 0.15610 0.15653
0.930  0.09916 0.10012 0.10171 0.10388 0.10661 0.10982 0.11345 0.11739 0.12160 0.12596 0.13025 0.13446 0.13832 0.14175 0.14460 0.14673 0.14805 0.14847
0.935  0.09365 0.09456 0.09606 0.09811 0.10069 0.10374 0.10717 0.11091 0.11489 0.11897 0.12307 0.12702 0.13070 0.13395 0.13665 0.13866 0.13991 0.14029
0.940  0.08809 0.08894 0.09036 0.09229 0.09472 0.09756 0.10079 0.10434 0.10810 0.11195 0.11581 0.11953 0.12299 0.12605 0.12857 0.13048 0.13166 0.13203
0.945  0.08247 0.08327 0.08459 0.08641 0.08867 0.09135 0.09438 0.09770 0.10122 0.10483 0.10845 0.11193 0.11515 0.11804 0.12041 0.12219 0.12329 0.12365
0.950  0.07678 0.07753 0.07876 0.08045 0.08256 0.08505 0.08787 0.09094 0.09421 0.09760 0.10094 0.10421 0.10722 0.10989 0.11211 0.11377 0.11480 0.11512
0.955  0.07101 0.07170 0.07284 0.07439 0.07635 0.07866 0.08126 0.08410 0.08713 0.09023 0.09335 0.09635 0.09915 0.10162 0.10367 0.10519 0.10615 0.10646
0.960  0.06515 0.06578 0.06682 0.06824 0.07003 0.07215 0.07453 0.07713 0.07991 0.08275 0.08560 0.08835 0.09092 0.09318 0.09504 0.09645 0.09733 0.09760
0.965  0.05916 0.05973 0.06067 0.06196 0.06358 0.06548 0.06763 0.07001 0.07252 0.07510 0.07765 0.08017 0.08247 0.08453 0.08623 0.08751 0.08830 0.08853
0.970  0.05301 0.05352 0.05436 0.05551 0.05694 0.05865 0.06057 0.06267 0.06491 0.06721 0.06951 0.07173 0.07381 0.07564 0.07717 0.07830 0.07901 0.07923
0.975  0.04666 0.04711 0.04784 0.04885 0.05010 0.05159 0.05328 0.05511 0.05707 0.05908 0.06110 0.06304 0.06486 0.06646 0.06779 0.06878 0.06940 0.06959
0.980  0.04004 0.04042 0.04105 0.04190 0.04297 0.04424 0.04567 0.04723 0.04889 0.05060 0.05232 0.05397 0.05551 0.05688 0.05800 0.05885 0.05938 0.05954
0.985  0.03303 0.03334 0.03384 0.03454 0.03541 0.03643 0.03759 0.03888 0.04021 0.04162 0.04300 0.04437 0.04561 0.04672 0.04765 0.04834 0.04877 0.04889
0.990  0.02539 0.02562 0.02600 0.02652 0.02718 0.02795 0.02882 0.02978 0.03080 0.03185 0.03290 0.03391 0.03487 0.03570 0.03640 0.03693 0.03725 0.03734
0.995  0.01652 0.01666 0.01690 0.01723 0.01764 0.01812 0.01867 0.01927 0.01991 0.02057 0.02123 0.02187 0.02247 0.02299 0.02343 0.02376 0.02397 0.02401
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e090.dat <==
# alpha = +0.25 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99993 0.99993 0.99994 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.010  0.99974 0.99974 0.99974 0.99975 0.99976 0.99976 0.99977 0.99978 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99985 0.99986 0.99986
0.015  0.99941 0.99942 0.99942 0.99944 0.99945 0.99947 0.99949 0.99951 0.99953 0.99956 0.99958 0.99960 0.99962 0.99964 0.99966 0.99967 0.99968 0.99968
0.020  0.99895 0.99896 0.99898 0.99900 0.99902 0.99906 0.99909 0.99913 0.99917 0.99921 0.99925 0.99929 0.99933 0.99936 0.99939 0.99941 0.99942 0.99943
0.025  0.99836 0.99838 0.99840 0.99843 0.99848 0.99852 0.99858 0.99864 0.99870 0.99877 0.99883 0.99890 0.99895 0.99901 0.99905 0.99908 0.99910 0.99911
0.030  0.99764 0.99766 0.99770 0.99775 0.99781 0.99788 0.99796 0.99804 0.99813 0.99823 0.99832 0.99841 0.99850 0.99857 0.99863 0.99868 0.99870 0.99872
0.035  0.99679 0.99682 0.99687 0.99693 0.99702 0.99711 0.99722 0.99734 0.99746 0.99759 0.99772 0.99784 0.99795 0.99805 0.99814 0.99820 0.99824 0.99825
0.040  0.99582 0.99585 0.99592 0.99600 0.99611 0.99623 0.99637 0.99653 0.99669 0.99685 0.99702 0.99718 0.99733 0.99746 0.99757 0.99765 0.99770 0.99770
0.045  0.99471 0.99476 0.99484 0.99494 0.99508 0.99523 0.99541 0.99561 0.99581 0.99602 0.99623 0.99643 0.99662 0.99679 0.99692 0.99702 0.99709 0.99710
0.050  0.99348 0.99353 0.99363 0.99376 0.99393 0.99412 0.99434 0.99458 0.99483 0.99509 0.99535 0.99560 0.99583 0.99603 0.99620 0.99633 0.99641 0.99642
0.055  0.99212 0.99219 0.99230 0.99246 0.99266 0.99289 0.99316 0.99345 0.99375 0.99407 0.99438 0.99468 0.99496 0.99520 0.99541 0.99556 0.99565 0.99567
0.060  0.99063 0.99071 0.99085 0.99104 0.99127 0.99155 0.99186 0.99221 0.99257 0.99294 0.99332 0.99367 0.99400 0.99430 0.99454 0.99472 0.99483 0.99486
0.065  0.98902 0.98911 0.98927 0.98949 0.98977 0.99010 0.99046 0.99087 0.99129 0.99173 0.99216 0.99258 0.99297 0.99331 0.99359 0.99380 0.99393 0.99397
0.070  0.98728 0.98739 0.98758 0.98783 0.98815 0.98853 0.98895 0.98942 0.98991 0.99042 0.99092 0.99140 0.99185 0.99225 0.99257 0.99282 0.99297 0.99301
0.075  0.98542 0.98555 0.98576 0.98605 0.98642 0.98685 0.98734 0.98787 0.98843 0.98901 0.98959 0.99014 0.99065 0.99111 0.99148 0.99176 0.99193 0.99199
0.080  0.98344 0.98358 0.98383 0.98416 0.98457 0.98506 0.98561 0.98622 0.98686 0.98751 0.98816 0.98879 0.98937 0.98989 0.99031 0.99063 0.99082 0.99089
0.085  0.98134 0.98150 0.98177 0.98214 0.98261 0.98316 0.98378 0.98446 0.98518 0.98592 0.98665 0.98736 0.98802 0.98859 0.98907 0.98943 0.98965 0.98972
0.090  0.97911 0.97930 0.97960 0.98002 0.98054 0.98115 0.98185 0.98261 0.98341 0.98424 0.98506 0.98585 0.98658 0.98722 0.98776 0.98816 0.98840 0.98849
0.095  0.97678 0.97698 0.97732 0.97778 0.97836 0.97904 0.97981 0.98066 0.98155 0.98246 0.98337 0.98425 0.98506 0.98578 0.98637 0.98682 0.98709 0.98717
0.100  0.97432 0.97455 0.97492 0.97543 0.97607 0.97682 0.97767 0.97860 0.97959 0.98060 0.98160 0.98257 0.98347 0.98426 0.98491 0.98540 0.98570 0.98580
0.105  0.97175 0.97200 0.97240 0.97296 0.97367 0.97449 0.97543 0.97645 0.97753 0.97864 0.97975 0.98081 0.98180 0.98267 0.98338 0.98392 0.98425 0.98436
0.110  0.96906 0.96933 0.96978 0.97039 0.97116 0.97206 0.97309 0.97421 0.97539 0.97660 0.97781 0.97897 0.98005 0.98100 0.98178 0.98237 0.98273 0.98285
0.115  0.96627 0.96656 0.96705 0.96771 0.96855 0.96953 0.97065 0.97186 0.97315 0.97447 0.97578 0.97705 0.97822 0.97926 0.98011 0.98075 0.98114 0.98127
0.120  0.96336 0.96368 0.96421 0.96493 0.96583 0.96690 0.96811 0.96943 0.97082 0.97225 0.97368 0.97505 0.97632 0.97744 0.97837 0.97906 0.97948 0.97963
0.125  0.96035 0.96069 0.96126 0.96204 0.96302 0.96417 0.96547 0.96690 0.96840 0.96995 0.97149 0.97297 0.97434 0.97555 0.97655 0.97730 0.97776 0.97790
0.130  0.95722 0.95759 0.95821 0.95905 0.96010 0.96134 0.96274 0.96428 0.96590 0.96756 0.96922 0.97081 0.97229 0.97359 0.97467 0.97547 0.97597 0.97613
0.135  0.95399 0.95439 0.95505 0.95595 0.95708 0.95841 0.95992 0.96156 0.96330 0.96509 0.96687 0.96858 0.97016 0.97156 0.97272 0.97358 0.97411 0.97429
0.140  0.95066 0.95109 0.95179 0.95276 0.95396 0.95539 0.95700 0.95876 0.96062 0.96253 0.96444 0.96627 0.96796 0.96946 0.97069 0.97162 0.97219 0.97238
0.145  0.94723 0.94768 0.94843 0.94946 0.95075 0.95227 0.95399 0.95587 0.95786 0.95990 0.96193 0.96388 0.96569 0.96729 0.96860 0.96959 0.97020 0.97041
0.150  0.94370 0.94418 0.94498 0.94608 0.94745 0.94907 0.95090 0.95290 0.95501 0.95718 0.95934 0.96142 0.96335 0.96504 0.96645 0.96750 0.96815 0.96835
0.155  0.94007 0.94058 0.94143 0.94259 0.94405 0.94577 0.94771 0.94983 0.95208 0.95438 0.95668 0.95888 0.96093 0.96273 0.96422 0.96534 0.96603 0.96625
0.160  0.93634 0.93688 0.93778 0.93901 0.94056 0.94238 0.94444 0.94669 0.94907 0.95151 0.95394 0.95628 0.95844 0.96035 0.96193 0.96311 0.96384 0.96408
0.165  0.93252 0.93310 0.93404 0.93535 0.93698 0.93890 0.94108 0.94346 0.94597 0.94855 0.95112 0.95360 0.95589 0.95791 0.95957 0.96082 0.96159 0.96185
0.170  0.92861 0.92921 0.93021 0.93159 0.93331 0.93534 0.93764 0.94015 0.94280 0.94552 0.94823 0.95085 0.95326 0.95539 0.95715 0.95847 0.95928 0.95956
0.175  0.92461 0.92525 0.92630 0.92775 0.92956 0.93170 0.93412 0.93676 0.93955 0.94242 0.94527 0.94802 0.95057 0.95281 0.95466 0.95605 0.95691 0.95718
0.180  0.92051 0.92119 0.92229 0.92382 0.92572 0.92797 0.93052 0.93329 0.93623 0.93924 0.94224 0.94513 0.94780 0.95016 0.95211 0.95357 0.95447 0.95476
0.185  0.91634 0.91704 0.91821 0.91980 0.92180 0.92416 0.92683 0.92975 0.93283 0.93599 0.93914 0.94217 0.94497 0.94745 0.94949 0.95102 0.95197 0.95228
0.190  0.91208 0.91282 0.91403 0.91571 0.91780 0.92028 0.92307 0.92612 0.92935 0.93267 0.93597 0.93914 0.94208 0.94467 0.94681 0.94841 0.94940 0.94974
0.195  0.90774 0.90851 0.90978 0.91153 0.91372 0.91631 0.91924 0.92243 0.92581 0.92927 0.93273 0.93605 0.93912 0.94183 0.94407 0.94575 0.94678 0.94712
0.200  0.90331 0.90412 0.90545 0.90728 0.90957 0.91227 0.91533 0.91866 0.92219 0.92581 0.92941 0.93288 0.93609 0.93893 0.94127 0.94302 0.94410 0.94446
0.205  0.89881 0.89966 0.90104 0.90295 0.90534 0.90816 0.91134 0.91482 0.91850 0.92228 0.92604 0.92966 0.93301 0.93596 0.93840 0.94023 0.94136 0.94173
0.210  0.89424 0.89512 0.89656 0.89855 0.90103 0.90397 0.90729 0.91091 0.91475 0.91868 0.92260 0.92637 0.92986 0.93293 0.93548 0.93738 0.93855 0.93895
0.215  0.88959 0.89050 0.89201 0.89407 0.89666 0.89972 0.90317 0.90694 0.91093 0.91502 0.91909 0.92302 0.92665 0.92985 0.93249 0.93447 0.93569 0.93609
0.220  0.88487 0.88582 0.88738 0.88953 0.89222 0.89539 0.89898 0.90290 0.90704 0.91129 0.91552 0.91960 0.92337 0.92669 0.92945 0.93150 0.93277 0.93319
0.225  0.88008 0.88106 0.88268 0.88491 0.88770 0.89100 0.89472 0.89879 0.90308 0.90750 0.91189 0.91612 0.92003 0.92348 0.92634 0.92847 0.92979 0.93023
0.230  0.87522 0.87624 0.87792 0.88023 0.88312 0.88654 0.89040 0.89461 0.89907 0.90364 0.90820 0.91258 0.91664 0.92022 0.92317 0.92538 0.92675 0.92722
0.235  0.87029 0.87135 0.87309 0.87549 0.87848 0.88202 0.88601 0.89038 0.89499 0.89973 0.90445 0.90899 0.91319 0.91689 0.91995 0.92224 0.92366 0.92413
0.240  0.86531 0.86640 0.86820 0.87068 0.87378 0.87743 0.88157 0.88608 0.89086 0.89576 0.90064 0.90533 0.90967 0.91351 0.91667 0.91904 0.92051 0.92100
0.245  0.86026 0.86139 0.86325 0.86581 0.86901 0.87279 0.87706 0.88173 0.88666 0.89173 0.89676 0.90161 0.90610 0.91007 0.91334 0.91578 0.91730 0.91781
0.250  0.85515 0.85632 0.85824 0.86088 0.86418 0.86809 0.87250 0.87732 0.88241 0.88763 0.89284 0.89785 0.90248 0.90657 0.90995 0.91247 0.91404 0.91455
0.255  0.84998 0.85119 0.85317 0.85589 0.85930 0.86333 0.86788 0.87285 0.87809 0.88349 0.88886 0.89402 0.89880 0.90302 0.90650 0.90911 0.91072 0.91126
0.260  0.84476 0.84600 0.84804 0.85085 0.85436 0.85851 0.86320 0.86832 0.87373 0.87929 0.88482 0.89013 0.89506 0.89941 0.90300 0.90568 0.90735 0.90791
0.265  0.83948 0.84076 0.84286 0.84575 0.84937 0.85364 0.85847 0.86374 0.86931 0.87504 0.88072 0.88620 0.89128 0.89575 0.89945 0.90221 0.90392 0.90448
0.270  0.83416 0.83547 0.83763 0.84061 0.84433 0.84872 0.85369 0.85911 0.86484 0.87072 0.87658 0.88222 0.88744 0.89204 0.89584 0.89868 0.90044 0.90103
0.275  0.82878 0.83013 0.83235 0.83541 0.83923 0.84375 0.84885 0.85443 0.86032 0.86636 0.87238 0.87818 0.88353 0.88827 0.89218 0.89510 0.89691 0.89752
0.280  0.82335 0.82474 0.82702 0.83016 0.83409 0.83872 0.84397 0.84969 0.85574 0.86195 0.86814 0.87408 0.87959 0.88445 0.88846 0.89146 0.89332 0.89395
0.285  0.81788 0.81930 0.82165 0.82487 0.82890 0.83366 0.83904 0.84491 0.85112 0.85750 0.86383 0.86994 0.87560 0.88058 0.88470 0.88778 0.88969 0.89032
0.290  0.81236 0.81382 0.81623 0.81953 0.82366 0.82854 0.83406 0.84008 0.84645 0.85298 0.85949 0.86576 0.87155 0.87666 0.88088 0.88404 0.88600 0.88665
0.295  0.80680 0.80830 0.81076 0.81415 0.81838 0.82338 0.82904 0.83521 0.84174 0.84843 0.85510 0.86152 0.86745 0.87269 0.87702 0.88025 0.88226 0.88294
0.300  0.80120 0.80273 0.80526 0.80872 0.81306 0.81818 0.82397 0.83029 0.83697 0.84383 0.85066 0.85722 0.86331 0.86867 0.87311 0.87642 0.87847 0.87915
0.305  0.79556 0.79713 0.79971 0.80326 0.80770 0.81294 0.81886 0.82533 0.83216 0.83919 0.84617 0.85289 0.85912 0.86461 0.86914 0.87253 0.87463 0.87533
0.310  0.78988 0.79149 0.79413 0.79775 0.80230 0.80766 0.81371 0.82033 0.82732 0.83449 0.84164 0.84852 0.85487 0.86049 0.86512 0.86859 0.87074 0.87147
0.315  0.78417 0.78581 0.78851 0.79221 0.79686 0.80233 0.80853 0.81528 0.82243 0.82976 0.83707 0.84408 0.85059 0.85633 0.86107 0.86461 0.86680 0.86753
0.320  0.77842 0.78010 0.78286 0.78664 0.79138 0.79697 0.80330 0.81020 0.81750 0.82499 0.83244 0.83962 0.84626 0.85212 0.85696 0.86058 0.86282 0.86357
0.325  0.77264 0.77435 0.77717 0.78103 0.78587 0.79158 0.79803 0.80508 0.81252 0.82017 0.82778 0.83511 0.84188 0.84786 0.85280 0.85649 0.85878 0.85956
0.330  0.76683 0.76858 0.77145 0.77539 0.78032 0.78615 0.79273 0.79992 0.80752 0.81531 0.82308 0.83054 0.83746 0.84356 0.84860 0.85237 0.85470 0.85548
0.335  0.76099 0.76277 0.76570 0.76972 0.77474 0.78069 0.78740 0.79472 0.80247 0.81042 0.81834 0.82595 0.83300 0.83922 0.84436 0.84820 0.85057 0.85137
0.340  0.75513 0.75694 0.75992 0.76401 0.76914 0.77519 0.78203 0.78949 0.79739 0.80549 0.81354 0.82131 0.82850 0.83483 0.84006 0.84398 0.84640 0.84722
0.345  0.74923 0.75108 0.75411 0.75828 0.76350 0.76966 0.77663 0.78423 0.79227 0.80052 0.80873 0.81664 0.82394 0.83040 0.83573 0.83972 0.84218 0.84301
0.350  0.74331 0.74519 0.74828 0.75253 0.75784 0.76411 0.77120 0.77894 0.78712 0.79551 0.80387 0.81191 0.81936 0.82593 0.83135 0.83541 0.83792 0.83876
0.355  0.73737 0.73928 0.74242 0.74674 0.75215 0.75853 0.76574 0.77361 0.78193 0.79047 0.79898 0.80716 0.81473 0.82140 0.82693 0.83105 0.83361 0.83446
0.360  0.73141 0.73335 0.73654 0.74093 0.74643 0.75292 0.76025 0.76825 0.77672 0.78540 0.79404 0.80236 0.81005 0.81685 0.82246 0.82666 0.82925 0.83012
0.365  0.72542 0.72739 0.73064 0.73510 0.74069 0.74728 0.75473 0.76286 0.77146 0.78029 0.78907 0.79752 0.80535 0.81225 0.81796 0.82222 0.82486 0.82574
0.370  0.71942 0.72142 0.72472 0.72925 0.73492 0.74163 0.74919 0.75745 0.76618 0.77514 0.78407 0.79265 0.80061 0.80761 0.81340 0.81773 0.82041 0.82131
0.375  0.71339 0.71543 0.71878 0.72338 0.72914 0.73593 0.74363 0.75201 0.76088 0.76997 0.77902 0.78775 0.79581 0.80293 0.80882 0.81321 0.81593 0.81684
0.380  0.70735 0.70942 0.71282 0.71749 0.72333 0.73023 0.73802 0.74654 0.75554 0.76477 0.77396 0.78280 0.79099 0.79822 0.80418 0.80864 0.81140 0.81234
0.385  0.70130 0.70339 0.70684 0.71158 0.71751 0.72450 0.73241 0.74104 0.75016 0.75954 0.76886 0.77783 0.78614 0.79346 0.79951 0.80404 0.80684 0.80777
0.390  0.69523 0.69735 0.70085 0.70565 0.71166 0.71876 0.72678 0.73552 0.74478 0.75427 0.76371 0.77282 0.78123 0.78867 0.79481 0.79939 0.80223 0.80318
0.395  0.68915 0.69130 0.69484 0.69971 0.70580 0.71299 0.72112 0.72999 0.73936 0.74898 0.75855 0.76777 0.77631 0.78384 0.79005 0.79470 0.79758 0.79855
0.400  0.68306 0.68524 0.68882 0.69375 0.69993 0.70721 0.71544 0.72442 0.73392 0.74367 0.75337 0.76270 0.77135 0.77896 0.78526 0.78997 0.79289 0.79386
0.405  0.67695 0.67916 0.68279 0.68778 0.69403 0.70140 0.70973 0.71883 0.72844 0.73831 0.74814 0.75759 0.76634 0.77406 0.78044 0.78521 0.78816 0.78915
0.410  0.67084 0.67307 0.67675 0.68180 0.68812 0.69558 0.70402 0.71322 0.72295 0.73294 0.74288 0.75245 0.76131 0.76913 0.77557 0.78040 0.78339 0.78440
0.415  0.66471 0.66697 0.67069 0.67580 0.68220 0.68975 0.69829 0.70760 0.71744 0.72755 0.73760 0.74728 0.75625 0.76414 0.77068 0.77556 0.77858 0.77959
0.420  0.65858 0.66087 0.66463 0.66980 0.67627 0.68391 0.69254 0.70195 0.71191 0.72213 0.73230 0.74208 0.75114 0.75914 0.76574 0.77068 0.77373 0.77476
0.425  0.65245 0.65476 0.65856 0.66378 0.67033 0.67805 0.68677 0.69628 0.70634 0.71667 0.72695 0.73686 0.74601 0.75409 0.76076 0.76575 0.76884 0.76989
0.430  0.64630 0.64864 0.65248 0.65776 0.66437 0.67216 0.68098 0.69060 0.70077 0.71121 0.72159 0.73159 0.74085 0.74901 0.75576 0.76080 0.76392 0.76497
0.435  0.64016 0.64252 0.64640 0.65173 0.65840 0.66628 0.67518 0.68490 0.69518 0.70572 0.71621 0.72631 0.73565 0.74390 0.75072 0.75581 0.75896 0.76002
0.440  0.63401 0.63639 0.64031 0.64569 0.65243 0.66039 0.66938 0.67919 0.68956 0.70019 0.71078 0.72100 0.73043 0.73875 0.74563 0.75078 0.75396 0.75502
0.445  0.62785 0.63026 0.63421 0.63964 0.64645 0.65448 0.66356 0.67344 0.68391 0.69466 0.70535 0.71564 0.72518 0.73357 0.74052 0.74572 0.74893 0.75001
0.450  0.62170 0.62412 0.62811 0.63360 0.64046 0.64857 0.65771 0.66770 0.67827 0.68911 0.69990 0.71028 0.71988 0.72837 0.73538 0.74061 0.74385 0.74495
0.455  0.61554 0.61799 0.62201 0.62754 0.63447 0.64264 0.65187 0.66194 0.67260 0.68354 0.69440 0.70489 0.71458 0.72312 0.73019 0.73548 0.73875 0.73984
0.460  0.60938 0.61185 0.61591 0.62149 0.62847 0.63670 0.64601 0.65617 0.66690 0.67792 0.68890 0.69945 0.70924 0.71786 0.72499 0.73031 0.73361 0.73471
0.465  0.60323 0.60571 0.60980 0.61543 0.62246 0.63076 0.64015 0.65037 0.66120 0.67232 0.68337 0.69401 0.70386 0.71256 0.71973 0.72510 0.72843 0.72955
0.470  0.59707 0.59958 0.60370 0.60937 0.61645 0.62482 0.63428 0.64458 0.65549 0.66669 0.67783 0.68855 0.69847 0.70722 0.71446 0.71987 0.72322 0.72434
0.475  0.59092 0.59344 0.59760 0.60330 0.61044 0.61887 0.62838 0.63877 0.64976 0.66102 0.67224 0.68304 0.69305 0.70186 0.70916 0.71460 0.71797 0.71911
0.480  0.58477 0.58731 0.59149 0.59723 0.60442 0.61291 0.62249 0.63296 0.64400 0.65536 0.66666 0.67753 0.68759 0.69648 0.70381 0.70930 0.71269 0.71382
0.485  0.57863 0.58118 0.58539 0.59117 0.59841 0.60694 0.61659 0.62711 0.63825 0.64968 0.66105 0.67199 0.68212 0.69105 0.69844 0.70396 0.70738 0.70852
0.490  0.57248 0.57506 0.57929 0.58510 0.59239 0.60097 0.61069 0.62127 0.63248 0.64395 0.65540 0.66641 0.67661 0.68561 0.69304 0.69860 0.70203 0.70319
0.495  0.56635 0.56894 0.57320 0.57904 0.58637 0.59501 0.60476 0.61542 0.62670 0.63824 0.64975 0.66083 0.67108 0.68014 0.68760 0.69319 0.69665 0.69781
0.500  0.56021 0.56282 0.56710 0.57298 0.58034 0.58904 0.59885 0.60957 0.62088 0.63252 0.64409 0.65523 0.66553 0.67462 0.68214 0.68777 0.69124 0.69241
0.505  0.55409 0.55671 0.56101 0.56693 0.57432 0.58306 0.59293 0.60368 0.61508 0.62677 0.63838 0.64958 0.65994 0.66910 0.67666 0.68230 0.68579 0.68698
0.510  0.54797 0.55060 0.55492 0.56087 0.56830 0.57707 0.58700 0.59781 0.60927 0.62099 0.63268 0.64393 0.65435 0.66355 0.67113 0.67681 0.68032 0.68150
0.515  0.54186 0.54450 0.54885 0.55482 0.56229 0.57110 0.58107 0.59193 0.60341 0.61522 0.62697 0.63827 0.64873 0.65795 0.66559 0.67129 0.67482 0.67600
0.520  0.53575 0.53841 0.54277 0.54876 0.55627 0.56512 0.57512 0.58605 0.59758 0.60944 0.62120 0.63255 0.64306 0.65235 0.66001 0.66573 0.66927 0.67047
0.525  0.52966 0.53232 0.53671 0.54272 0.55026 0.55915 0.56918 0.58013 0.59173 0.60361 0.61546 0.62685 0.63740 0.64671 0.65440 0.66015 0.66371 0.66490
0.530  0.52357 0.52625 0.53065 0.53668 0.54424 0.55317 0.56325 0.57423 0.58588 0.59780 0.60969 0.62113 0.63171 0.64104 0.64877 0.65454 0.65811 0.65931
0.535  0.51750 0.52018 0.52459 0.53065 0.53823 0.54718 0.55731 0.56833 0.57999 0.59198 0.60388 0.61535 0.62597 0.63537 0.64310 0.64889 0.65248 0.65367
0.540  0.51143 0.51412 0.51855 0.52462 0.53223 0.54120 0.55134 0.56242 0.57412 0.58611 0.59808 0.60959 0.62024 0.62964 0.63742 0.64323 0.64682 0.64803
0.545  0.50537 0.50807 0.51251 0.51860 0.52623 0.53523 0.54540 0.55648 0.56824 0.58027 0.59227 0.60381 0.61449 0.62391 0.63171 0.63753 0.64113 0.64235
0.550  0.49933 0.50203 0.50647 0.51259 0.52024 0.52926 0.53945 0.55057 0.56232 0.57441 0.58641 0.59798 0.60869 0.61816 0.62596 0.63180 0.63541 0.63662
0.555  0.49329 0.49600 0.50045 0.50657 0.51424 0.52329 0.53351 0.54465 0.55643 0.56854 0.58056 0.59216 0.60290 0.61236 0.62020 0.62605 0.62967 0.63088
0.560  0.48726 0.48998 0.49444 0.50058 0.50825 0.51730 0.52755 0.53872 0.55053 0.56263 0.57471 0.58633 0.59708 0.60656 0.61441 0.62027 0.62389 0.62511
0.565  0.48125 0.48397 0.48844 0.49459 0.50227 0.51134 0.52159 0.53277 0.54462 0.55674 0.56884 0.58045 0.59122 0.60074 0.60858 0.61446 0.61809 0.61930
0.570  0.47525 0.47797 0.48245 0.48860 0.49630 0.50538 0.51565 0.52684 0.53867 0.55084 0.56292 0.57458 0.58536 0.59487 0.60274 0.60862 0.61226 0.61348
0.575  0.46926 0.47199 0.47647 0.48263 0.49034 0.49943 0.50970 0.52091 0.53275 0.54490 0.55703 0.56869 0.57948 0.58900 0.59688 0.60276 0.60639 0.60763
0.580  0.46329 0.46602 0.47050 0.47667 0.48438 0.49348 0.50376 0.51497 0.52683 0.53898 0.55112 0.56276 0.57356 0.58311 0.59097 0.59687 0.60051 0.60173
0.585  0.45733 0.46006 0.46454 0.47071 0.47841 0.48751 0.49779 0.50900 0.52087 0.53306 0.54516 0.55684 0.56764 0.57717 0.58506 0.59096 0.59460 0.59582
0.590  0.45138 0.45411 0.45860 0.46475 0.47246 0.48156 0.49185 0.50306 0.51492 0.52709 0.53923 0.55090 0.56171 0.57124 0.57913 0.58500 0.58865 0.58988
0.595  0.44544 0.44817 0.45265 0.45882 0.46653 0.47563 0.48591 0.49712 0.50898 0.52114 0.53328 0.54492 0.55573 0.56528 0.57315 0.57904 0.58269 0.58391
0.600  0.43952 0.44225 0.44673 0.45289 0.46060 0.46969 0.47997 0.49118 0.50303 0.51519 0.52728 0.53896 0.54976 0.55928 0.56716 0.57305 0.57669 0.57792
0.605  0.43362 0.43634 0.44082 0.44697 0.45468 0.46376 0.47401 0.48521 0.49705 0.50923 0.52132 0.53298 0.54377 0.55328 0.56116 0.56703 0.57067 0.57189
0.610  0.42773 0.43044 0.43492 0.44107 0.44876 0.45782 0.46808 0.47926 0.49109 0.50323 0.51533 0.52695 0.53773 0.54726 0.55511 0.56099 0.56462 0.56584
0.615  0.42185 0.42456 0.42903 0.43517 0.44284 0.45191 0.46215 0.47332 0.48513 0.49725 0.50930 0.52094 0.53170 0.54119 0.54906 0.55492 0.55855 0.55977
0.620  0.41599 0.41870 0.42316 0.42929 0.43695 0.44600 0.45622 0.46737 0.47916 0.49127 0.50330 0.51492 0.52566 0.53514 0.54298 0.54883 0.55245 0.55366
0.625  0.41014 0.41284 0.41730 0.42340 0.43106 0.44009 0.45027 0.46140 0.47317 0.48524 0.49729 0.50884 0.51957 0.52905 0.53686 0.54271 0.54633 0.54754
0.630  0.40431 0.40700 0.41145 0.41754 0.42518 0.43418 0.44435 0.45545 0.46719 0.47924 0.49122 0.50279 0.51349 0.52293 0.53074 0.53658 0.54018 0.54139
0.635  0.39849 0.40118 0.40561 0.41169 0.41931 0.42828 0.43843 0.44951 0.46122 0.47324 0.48519 0.49672 0.50740 0.51681 0.52459 0.53040 0.53400 0.53521
0.640  0.39269 0.39537 0.39978 0.40585 0.41344 0.42239 0.43252 0.44353 0.45521 0.46718 0.47914 0.49061 0.50125 0.51067 0.51841 0.52422 0.52781 0.52901
0.645  0.38690 0.38958 0.39398 0.40003 0.40758 0.41652 0.42658 0.43759 0.44923 0.46117 0.47305 0.48451 0.49512 0.50448 0.51223 0.51801 0.52158 0.52279
0.650  0.38113 0.38380 0.38818 0.39421 0.40174 0.41065 0.42068 0.43165 0.44324 0.45514 0.46698 0.47841 0.48898 0.49830 0.50600 0.51177 0.51533 0.51653
0.655  0.37538 0.37804 0.38240 0.38841 0.39591 0.40476 0.41478 0.42570 0.43726 0.44911 0.46091 0.47225 0.48278 0.49210 0.49977 0.50551 0.50906 0.51025
0.660  0.36964 0.37229 0.37664 0.38261 0.39009 0.39890 0.40888 0.41973 0.43123 0.44304 0.45482 0.46612 0.47661 0.48586 0.49352 0.49923 0.50277 0.50396
0.665  0.36392 0.36656 0.37089 0.37683 0.38428 0.39305 0.40298 0.41379 0.42524 0.43699 0.44869 0.45997 0.47042 0.47962 0.48722 0.49292 0.49644 0.49762
0.670  0.35821 0.36083 0.36515 0.37106 0.37846 0.38721 0.39707 0.40785 0.41925 0.43095 0.44258 0.45378 0.46417 0.47336 0.48093 0.48660 0.49010 0.49128
0.675  0.35252 0.35513 0.35942 0.36531 0.37267 0.38137 0.39118 0.40191 0.41322 0.42485 0.43647 0.44760 0.45795 0.46706 0.47461 0.48025 0.48373 0.48491
0.680  0.34685 0.34944 0.35371 0.35957 0.36689 0.37552 0.38531 0.39594 0.40722 0.41879 0.43031 0.44142 0.45171 0.46077 0.46826 0.47387 0.47734 0.47850
0.685  0.34120 0.34377 0.34801 0.35384 0.36112 0.36971 0.37943 0.39001 0.40122 0.41273 0.42417 0.43521 0.44542 0.45446 0.46190 0.46748 0.47092 0.47208
0.690  0.33556 0.33812 0.34233 0.34811 0.35536 0.36390 0.37353 0.38408 0.39522 0.40662 0.41803 0.42898 0.43915 0.44811 0.45553 0.46107 0.46449 0.46563
0.695  0.32994 0.33248 0.33666 0.34241 0.34960 0.35809 0.36767 0.37814 0.38918 0.40054 0.41184 0.42276 0.43286 0.44176 0.44911 0.45462 0.45802 0.45916
0.700  0.32433 0.32686 0.33101 0.33672 0.34385 0.35229 0.36181 0.37218 0.38318 0.39446 0.40569 0.41652 0.42652 0.43539 0.44269 0.44816 0.45154 0.45268
0.705  0.31874 0.32125 0.32538 0.33104 0.33813 0.34648 0.35595 0.36625 0.37717 0.38837 0.39952 0.41024 0.42020 0.42898 0.43626 0.44168 0.44504 0.44615
0.710  0.31317 0.31566 0.31975 0.32538 0.33241 0.34070 0.35007 0.36032 0.37112 0.38224 0.39330 0.40399 0.41387 0.42258 0.42978 0.43517 0.43850 0.43962
0.715  0.30761 0.31008 0.31415 0.31972 0.32670 0.33493 0.34423 0.35440 0.36511 0.37614 0.38712 0.39772 0.40749 0.41616 0.42330 0.42865 0.43195 0.43306
0.720  0.30207 0.30452 0.30855 0.31408 0.32101 0.32917 0.33839 0.34844 0.35910 0.37004 0.38093 0.39140 0.40113 0.40970 0.41680 0.42210 0.42538 0.42647
0.725  0.29655 0.29898 0.30297 0.30844 0.31530 0.32339 0.33255 0.34252 0.35309 0.36389 0.37472 0.38511 0.39475 0.40325 0.41026 0.41552 0.41877 0.41986
0.730  0.29104 0.29345 0.29740 0.30283 0.30962 0.31764 0.32669 0.33660 0.34703 0.35778 0.36847 0.37880 0.38832 0.39677 0.40373 0.40894 0.41215 0.41324
0.735  0.28555 0.28793 0.29185 0.29723 0.30396 0.31190 0.32087 0.33067 0.34102 0.35167 0.36226 0.37245 0.38191 0.39026 0.39717 0.40233 0.40551 0.40657
0.740  0.28008 0.28243 0.28631 0.29164 0.29831 0.30617 0.31505 0.32473 0.33500 0.34554 0.35603 0.36612 0.37549 0.38375 0.39059 0.39568 0.39884 0.39990
0.745  0.27462 0.27695 0.28079 0.28606 0.29266 0.30044 0.30923 0.31882 0.32894 0.33937 0.34975 0.35978 0.36902 0.37723 0.38397 0.38903 0.39216 0.39321
0.750  0.26918 0.27148 0.27528 0.28050 0.28701 0.29470 0.30339 0.31290 0.32292 0.33324 0.34351 0.35339 0.36257 0.37066 0.37736 0.38236 0.38545 0.38647
0.755  0.26375 0.26603 0.26979 0.27494 0.28138 0.28899 0.29758 0.30696 0.31690 0.32710 0.33726 0.34703 0.35610 0.36410 0.37072 0.37565 0.37871 0.37973
0.760  0.25834 0.26059 0.26431 0.26939 0.27577 0.28329 0.29178 0.30105 0.31088 0.32092 0.33095 0.34065 0.34961 0.35752 0.36404 0.36893 0.37196 0.37297
0.765  0.25294 0.25517 0.25884 0.26387 0.27017 0.27760 0.28599 0.29514 0.30481 0.31477 0.32469 0.33422 0.34309 0.35090 0.35737 0.36220 0.36518 0.36617
0.770  0.24757 0.24977 0.25338 0.25835 0.26457 0.27191 0.28019 0.28923 0.29878 0.30862 0.31841 0.32782 0.33657 0.34429 0.35067 0.35543 0.35838 0.35936
0.775  0.24220 0.24438 0.24794 0.25285 0.25899 0.26620 0.27438 0.28329 0.29275 0.30242 0.31208 0.32141 0.33005 0.33765 0.34394 0.34864 0.35155 0.35253
0.780  0.23686 0.23900 0.24252 0.24736 0.25339 0.26053 0.26859 0.27739 0.28671 0.29626 0.30578 0.31499 0.32347 0.33098 0.33720 0.34184 0.34471 0.34566
0.785  0.23152 0.23364 0.23711 0.24188 0.24783 0.25486 0.26281 0.27148 0.28065 0.29009 0.29948 0.30852 0.31691 0.32431 0.33044 0.33501 0.33784 0.33878
0.790  0.22621 0.22829 0.23171 0.23639 0.24227 0.24920 0.25704 0.26558 0.27461 0.28391 0.29316 0.30207 0.31034 0.31763 0.32365 0.32816 0.33095 0.33188
0.795  0.22091 0.22296 0.22632 0.23094 0.23672 0.24353 0.25124 0.25964 0.26857 0.27769 0.28680 0.29561 0.30372 0.31092 0.31685 0.32129 0.32404 0.32494
0.800  0.21562 0.21763 0.22095 0.22549 0.23119 0.23788 0.24547 0.25374 0.26249 0.27150 0.28047 0.28909 0.29711 0.30418 0.31004 0.31440 0.31709 0.31800
0.805  0.21035 0.21232 0.21559 0.22005 0.22563 0.23224 0.23970 0.24784 0.25644 0.26530 0.27412 0.28261 0.29049 0.29744 0.30318 0.30748 0.31013 0.31103
0.810  0.20509 0.20703 0.21024 0.21463 0.22012 0.22661 0.23394 0.24194 0.25039 0.25906 0.26773 0.27611 0.28382 0.29068 0.29632 0.30054 0.30315 0.30402
0.815  0.19984 0.20175 0.20489 0.20921 0.21460 0.22098 0.22815 0.23600 0.24434 0.25286 0.26137 0.26956 0.27717 0.28388 0.28944 0.29359 0.29615 0.29700
0.820  0.19461 0.19649 0.19957 0.20381 0.20910 0.21533 0.22239 0.23010 0.23825 0.24664 0.25499 0.26303 0.27050 0.27708 0.28252 0.28659 0.28911 0.28995
0.825  0.18939 0.19123 0.19425 0.19840 0.20360 0.20971 0.21664 0.22420 0.23219 0.24042 0.24857 0.25649 0.26381 0.27027 0.27560 0.27959 0.28206 0.28287
0.830  0.18419 0.18599 0.18895 0.19301 0.19811 0.20410 0.21089 0.21829 0.22612 0.23415 0.24218 0.24990 0.25708 0.26341 0.26865 0.27256 0.27498 0.27578
0.835  0.17900 0.18076 0.18366 0.18764 0.19261 0.19849 0.20511 0.21235 0.22001 0.22791 0.23577 0.24333 0.25036 0.25655 0.26168 0.26550 0.26787 0.26866
0.840  0.17382 0.17554 0.17838 0.18227 0.18713 0.19288 0.19936 0.20645 0.21394 0.22167 0.22935 0.23675 0.24362 0.24968 0.25468 0.25843 0.26074 0.26151
0.845  0.16865 0.17033 0.17311 0.17691 0.18166 0.18726 0.19361 0.20054 0.20786 0.21537 0.22288 0.23015 0.23683 0.24276 0.24766 0.25133 0.25359 0.25434
0.850  0.16349 0.16514 0.16784 0.17155 0.17619 0.18166 0.18786 0.19462 0.20177 0.20911 0.21644 0.22350 0.23006 0.23584 0.24063 0.24419 0.24640 0.24714
0.855  0.15835 0.15995 0.16258 0.16619 0.17073 0.17607 0.18208 0.18868 0.19565 0.20283 0.20999 0.21687 0.22326 0.22890 0.23355 0.23704 0.23920 0.23991
0.860  0.15321 0.15477 0.15733 0.16085 0.16526 0.17047 0.17633 0.18276 0.18955 0.19655 0.20348 0.21022 0.21642 0.22193 0.22647 0.22986 0.23196 0.23266
0.865  0.14808 0.14960 0.15209 0.15552 0.15980 0.16487 0.17058 0.17683 0.18344 0.19022 0.19699 0.20352 0.20958 0.21493 0.21936 0.22266 0.22470 0.22538
0.870  0.14296 0.14444 0.14686 0.15019 0.15436 0.15926 0.16483 0.17090 0.17732 0.18391 0.19050 0.19683 0.20272 0.20792 0.21220 0.21542 0.21740 0.21806
0.875  0.13785 0.13928 0.14164 0.14487 0.14891 0.15367 0.15907 0.16494 0.17116 0.17759 0.18398 0.19013 0.19584 0.20088 0.20504 0.20816 0.21008 0.21072
0.880  0.13275 0.13414 0.13642 0.13955 0.14346 0.14808 0.15329 0.15900 0.16503 0.17122 0.17741 0.18340 0.18892 0.19380 0.19785 0.20087 0.20273 0.20335
0.885  0.12766 0.12900 0.13121 0.13423 0.13802 0.14249 0.14752 0.15305 0.15888 0.16487 0.17086 0.17663 0.18199 0.18671 0.19063 0.19354 0.19535 0.19594
0.890  0.12257 0.12386 0.12599 0.12890 0.13256 0.13687 0.14176 0.14706 0.15271 0.15851 0.16429 0.16986 0.17504 0.17960 0.18336 0.18619 0.18793 0.18851
0.895  0.11748 0.11873 0.12078 0.12359 0.12711 0.13126 0.13598 0.14109 0.14652 0.15213 0.15767 0.16307 0.16803 0.17243 0.17608 0.17880 0.18048 0.18104
0.900  0.11240 0.11360 0.11557 0.11828 0.12167 0.12566 0.13017 0.13511 0.14034 0.14570 0.15107 0.15623 0.16103 0.16526 0.16877 0.17138 0.17300 0.17353
0.905  0.10732 0.10847 0.11036 0.11296 0.11621 0.12005 0.12438 0.12912 0.13414 0.13928 0.14443 0.14938 0.15399 0.15805 0.16141 0.16392 0.16547 0.16599
0.910  0.10224 0.10335 0.10515 0.10764 0.11076 0.11443 0.11857 0.12309 0.12789 0.13284 0.13777 0.14252 0.14690 0.15081 0.15402 0.15643 0.15792 0.15840
0.915  0.09716 0.09821 0.09994 0.10232 0.10527 0.10878 0.11275 0.11706 0.12165 0.12636 0.13106 0.13560 0.13980 0.14352 0.14660 0.14890 0.15031 0.15078
0.920  0.09208 0.09308 0.09472 0.09698 0.09980 0.10313 0.10690 0.11102 0.11539 0.11986 0.12434 0.12866 0.13267 0.13620 0.13913 0.14131 0.14266 0.14311
0.925  0.08699 0.08794 0.08950 0.09163 0.09432 0.09748 0.10105 0.10496 0.10910 0.11335 0.11760 0.12169 0.12549 0.12885 0.13161 0.13369 0.13497 0.13539
0.930  0.08189 0.08279 0.08426 0.08628 0.08882 0.09180 0.09518 0.09885 0.10276 0.10680 0.11079 0.11468 0.11826 0.12143 0.12406 0.12602 0.12723 0.12763
0.935  0.07678 0.07762 0.07902 0.08091 0.08330 0.08611 0.08928 0.09274 0.09642 0.10019 0.10397 0.10761 0.11099 0.11398 0.11645 0.11829 0.11943 0.11980
0.940  0.07166 0.07245 0.07375 0.07552 0.07775 0.08037 0.08334 0.08659 0.09004 0.09357 0.09711 0.10051 0.10368 0.10647 0.10877 0.11050 0.11157 0.11192
0.945  0.06652 0.06725 0.06845 0.07011 0.07218 0.07462 0.07738 0.08041 0.08361 0.08690 0.09019 0.09336 0.09629 0.09890 0.10105 0.10265 0.10365 0.10398
0.950  0.06135 0.06203 0.06314 0.06467 0.06658 0.06884 0.07139 0.07417 0.07712 0.08018 0.08320 0.08614 0.08885 0.09125 0.09325 0.09473 0.09565 0.09595
0.955  0.05615 0.05677 0.05779 0.05918 0.06094 0.06301 0.06534 0.06789 0.07060 0.07338 0.07617 0.07885 0.08134 0.08354 0.08537 0.08672 0.08757 0.08785
0.960  0.05091 0.05147 0.05239 0.05366 0.05525 0.05712 0.05924 0.06155 0.06401 0.06653 0.06905 0.07148 0.07375 0.07574 0.07739 0.07863 0.07939 0.07964
0.965  0.04561 0.04612 0.04694 0.04807 0.04950 0.05116 0.05306 0.05514 0.05733 0.05959 0.06183 0.06403 0.06604 0.06783 0.06931 0.07042 0.07110 0.07131
0.970  0.04025 0.04069 0.04142 0.04241 0.04366 0.04513 0.04680 0.04861 0.05055 0.05253 0.05452 0.05643 0.05822 0.05979 0.06110 0.06207 0.06267 0.06287
0.975  0.03479 0.03517 0.03580 0.03665 0.03772 0.03899 0.04042 0.04198 0.04364 0.04535 0.04706 0.04871 0.05024 0.05160 0.05272 0.05355 0.05407 0.05424
0.980  0.02920 0.02952 0.03004 0.03075 0.03164 0.03270 0.03389 0.03519 0.03657 0.03799 0.03942 0.04079 0.04206 0.04319 0.04412 0.04482 0.04526 0.04539
0.985  0.02342 0.02367 0.02408 0.02465 0.02535 0.02618 0.02712 0.02816 0.02924 0.03038 0.03150 0.03259 0.03360 0.03449 0.03523 0.03579 0.03613 0.03623
0.990  0.01733 0.01751 0.01781 0.01821 0.01873 0.01932 0.02001 0.02075 0.02154 0.02235 0.02317 0.02396 0.02469 0.02534 0.02588 0.02628 0.02653 0.02660
0.995  0.01062 0.01072 0.01090 0.01113 0.01143 0.01178 0.01218 0.01262 0.01308 0.01356 0.01404 0.01450 0.01494 0.01532 0.01563 0.01587 0.01602 0.01605
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap025e100.dat <==
# alpha = +0.25 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.010  0.99973 0.99973 0.99973 0.99974 0.99975 0.99975 0.99976 0.99977 0.99978 0.99980 0.99981 0.99982 0.99983 0.99984 0.99984 0.99985 0.99985 0.99985
0.015  0.99938 0.99939 0.99940 0.99941 0.99943 0.99945 0.99947 0.99949 0.99951 0.99954 0.99956 0.99959 0.99961 0.99963 0.99964 0.99966 0.99966 0.99967
0.020  0.99891 0.99892 0.99893 0.99895 0.99898 0.99902 0.99905 0.99909 0.99914 0.99918 0.99922 0.99927 0.99931 0.99934 0.99937 0.99939 0.99940 0.99941
0.025  0.99829 0.99831 0.99833 0.99837 0.99841 0.99846 0.99852 0.99858 0.99865 0.99872 0.99879 0.99886 0.99892 0.99897 0.99901 0.99905 0.99907 0.99907
0.030  0.99754 0.99756 0.99760 0.99765 0.99771 0.99779 0.99787 0.99796 0.99806 0.99816 0.99826 0.99835 0.99844 0.99852 0.99858 0.99863 0.99866 0.99867
0.035  0.99665 0.99668 0.99673 0.99680 0.99689 0.99699 0.99710 0.99723 0.99736 0.99749 0.99763 0.99776 0.99788 0.99798 0.99807 0.99813 0.99817 0.99819
0.040  0.99563 0.99567 0.99574 0.99583 0.99594 0.99607 0.99622 0.99638 0.99656 0.99673 0.99691 0.99707 0.99723 0.99737 0.99748 0.99756 0.99762 0.99763
0.045  0.99448 0.99453 0.99461 0.99472 0.99487 0.99503 0.99522 0.99543 0.99564 0.99587 0.99609 0.99630 0.99650 0.99667 0.99681 0.99692 0.99698 0.99700
0.050  0.99319 0.99325 0.99335 0.99349 0.99367 0.99387 0.99410 0.99436 0.99463 0.99490 0.99517 0.99543 0.99568 0.99589 0.99606 0.99620 0.99628 0.99630
0.055  0.99177 0.99184 0.99197 0.99214 0.99235 0.99259 0.99287 0.99318 0.99350 0.99383 0.99416 0.99448 0.99477 0.99503 0.99524 0.99540 0.99550 0.99553
0.060  0.99022 0.99031 0.99045 0.99065 0.99090 0.99120 0.99153 0.99189 0.99227 0.99267 0.99306 0.99343 0.99378 0.99409 0.99434 0.99453 0.99464 0.99468
0.065  0.98854 0.98864 0.98881 0.98904 0.98933 0.98968 0.99007 0.99049 0.99094 0.99140 0.99186 0.99230 0.99271 0.99306 0.99336 0.99358 0.99372 0.99376
0.070  0.98672 0.98684 0.98704 0.98731 0.98765 0.98805 0.98850 0.98899 0.98951 0.99004 0.99057 0.99108 0.99155 0.99196 0.99230 0.99256 0.99272 0.99277
0.075  0.98478 0.98492 0.98514 0.98545 0.98584 0.98630 0.98681 0.98738 0.98797 0.98858 0.98918 0.98977 0.99030 0.99078 0.99117 0.99146 0.99164 0.99170
0.080  0.98271 0.98287 0.98312 0.98348 0.98391 0.98443 0.98502 0.98566 0.98633 0.98702 0.98771 0.98837 0.98898 0.98952 0.98996 0.99029 0.99050 0.99056
0.085  0.98052 0.98070 0.98098 0.98138 0.98187 0.98245 0.98311 0.98383 0.98459 0.98537 0.98614 0.98688 0.98757 0.98818 0.98867 0.98905 0.98928 0.98936
0.090  0.97820 0.97840 0.97872 0.97916 0.97971 0.98036 0.98110 0.98190 0.98275 0.98362 0.98448 0.98531 0.98608 0.98676 0.98731 0.98773 0.98799 0.98807
0.095  0.97576 0.97598 0.97634 0.97683 0.97744 0.97816 0.97898 0.97987 0.98081 0.98177 0.98273 0.98366 0.98451 0.98526 0.98588 0.98634 0.98663 0.98672
0.100  0.97320 0.97344 0.97383 0.97437 0.97505 0.97585 0.97675 0.97773 0.97877 0.97984 0.98090 0.98191 0.98285 0.98368 0.98437 0.98488 0.98519 0.98530
0.105  0.97052 0.97078 0.97121 0.97181 0.97255 0.97342 0.97442 0.97549 0.97664 0.97781 0.97897 0.98009 0.98112 0.98203 0.98278 0.98334 0.98369 0.98380
0.110  0.96772 0.96800 0.96848 0.96912 0.96994 0.97089 0.97198 0.97316 0.97440 0.97568 0.97695 0.97817 0.97930 0.98030 0.98112 0.98173 0.98211 0.98224
0.115  0.96480 0.96511 0.96562 0.96633 0.96721 0.96826 0.96943 0.97072 0.97208 0.97347 0.97485 0.97618 0.97741 0.97849 0.97938 0.98005 0.98046 0.98060
0.120  0.96176 0.96210 0.96266 0.96343 0.96438 0.96551 0.96679 0.96818 0.96965 0.97116 0.97266 0.97410 0.97544 0.97661 0.97758 0.97830 0.97874 0.97890
0.125  0.95862 0.95899 0.95959 0.96041 0.96145 0.96267 0.96405 0.96555 0.96714 0.96877 0.97039 0.97195 0.97338 0.97465 0.97570 0.97648 0.97696 0.97712
0.130  0.95536 0.95576 0.95640 0.95729 0.95841 0.95972 0.96121 0.96282 0.96453 0.96629 0.96803 0.96971 0.97125 0.97262 0.97374 0.97458 0.97510 0.97528
0.135  0.95200 0.95242 0.95311 0.95407 0.95526 0.95667 0.95826 0.96000 0.96184 0.96372 0.96559 0.96739 0.96905 0.97051 0.97172 0.97262 0.97318 0.97336
0.140  0.94852 0.94897 0.94972 0.95074 0.95202 0.95352 0.95523 0.95709 0.95905 0.96106 0.96306 0.96499 0.96676 0.96833 0.96962 0.97059 0.97118 0.97138
0.145  0.94494 0.94542 0.94622 0.94731 0.94867 0.95028 0.95210 0.95408 0.95617 0.95832 0.96046 0.96251 0.96441 0.96608 0.96745 0.96848 0.96912 0.96933
0.150  0.94126 0.94177 0.94261 0.94377 0.94523 0.94694 0.94887 0.95098 0.95321 0.95550 0.95777 0.95996 0.96197 0.96375 0.96522 0.96631 0.96699 0.96722
0.155  0.93747 0.93801 0.93891 0.94014 0.94168 0.94350 0.94556 0.94780 0.95017 0.95259 0.95500 0.95732 0.95947 0.96135 0.96291 0.96407 0.96479 0.96503
0.160  0.93358 0.93416 0.93511 0.93642 0.93805 0.93997 0.94215 0.94452 0.94703 0.94960 0.95216 0.95461 0.95688 0.95888 0.96053 0.96177 0.96253 0.96278
0.165  0.92960 0.93021 0.93121 0.93259 0.93432 0.93636 0.93866 0.94116 0.94382 0.94653 0.94924 0.95183 0.95423 0.95634 0.95809 0.95939 0.96020 0.96047
0.170  0.92552 0.92616 0.92722 0.92868 0.93050 0.93265 0.93507 0.93772 0.94052 0.94338 0.94623 0.94897 0.95151 0.95374 0.95558 0.95695 0.95780 0.95808
0.175  0.92135 0.92203 0.92314 0.92467 0.92659 0.92885 0.93141 0.93420 0.93714 0.94016 0.94316 0.94604 0.94871 0.95106 0.95300 0.95444 0.95534 0.95564
0.180  0.91709 0.91780 0.91897 0.92058 0.92260 0.92497 0.92766 0.93059 0.93368 0.93686 0.94001 0.94304 0.94584 0.94831 0.95035 0.95187 0.95281 0.95312
0.185  0.91273 0.91348 0.91471 0.91640 0.91851 0.92101 0.92383 0.92690 0.93015 0.93348 0.93679 0.93997 0.94291 0.94550 0.94763 0.94923 0.95021 0.95055
0.190  0.90829 0.90907 0.91036 0.91213 0.91435 0.91696 0.91991 0.92313 0.92653 0.93002 0.93349 0.93682 0.93990 0.94261 0.94485 0.94652 0.94756 0.94791
0.195  0.90377 0.90459 0.90593 0.90778 0.91010 0.91284 0.91592 0.91929 0.92285 0.92650 0.93012 0.93361 0.93683 0.93967 0.94201 0.94376 0.94484 0.94520
0.200  0.89916 0.90001 0.90142 0.90335 0.90577 0.90863 0.91185 0.91537 0.91909 0.92290 0.92669 0.93033 0.93369 0.93665 0.93910 0.94092 0.94205 0.94243
0.205  0.89447 0.89536 0.89683 0.89884 0.90137 0.90435 0.90771 0.91138 0.91525 0.91923 0.92318 0.92697 0.93048 0.93357 0.93612 0.93803 0.93920 0.93960
0.210  0.88970 0.89063 0.89216 0.89426 0.89689 0.89999 0.90349 0.90731 0.91135 0.91549 0.91960 0.92356 0.92721 0.93043 0.93309 0.93507 0.93630 0.93671
0.215  0.88486 0.88582 0.88741 0.88960 0.89233 0.89556 0.89920 0.90318 0.90738 0.91168 0.91596 0.92008 0.92388 0.92723 0.92999 0.93205 0.93333 0.93376
0.220  0.87994 0.88094 0.88260 0.88487 0.88771 0.89106 0.89484 0.89897 0.90334 0.90781 0.91225 0.91653 0.92048 0.92396 0.92683 0.92897 0.93029 0.93074
0.225  0.87495 0.87599 0.87771 0.88006 0.88301 0.88649 0.89042 0.89470 0.89923 0.90387 0.90848 0.91292 0.91701 0.92062 0.92360 0.92583 0.92720 0.92767
0.230  0.86989 0.87097 0.87275 0.87519 0.87824 0.88185 0.88592 0.89036 0.89505 0.89986 0.90465 0.90924 0.91349 0.91723 0.92032 0.92262 0.92405 0.92453
0.235  0.86476 0.86588 0.86772 0.87025 0.87341 0.87714 0.88136 0.88596 0.89082 0.89580 0.90075 0.90551 0.90991 0.91378 0.91698 0.91936 0.92084 0.92134
0.240  0.85957 0.86072 0.86263 0.86524 0.86851 0.87237 0.87673 0.88149 0.88651 0.89167 0.89679 0.90171 0.90626 0.91027 0.91357 0.91604 0.91757 0.91808
0.245  0.85431 0.85550 0.85747 0.86017 0.86355 0.86754 0.87205 0.87696 0.88215 0.88748 0.89277 0.89785 0.90255 0.90669 0.91011 0.91266 0.91424 0.91477
0.250  0.84899 0.85022 0.85225 0.85504 0.85853 0.86265 0.86730 0.87237 0.87773 0.88323 0.88869 0.89394 0.89879 0.90306 0.90659 0.90922 0.91085 0.91140
0.255  0.84361 0.84488 0.84698 0.84985 0.85345 0.85770 0.86249 0.86773 0.87325 0.87892 0.88455 0.88996 0.89497 0.89938 0.90301 0.90573 0.90741 0.90797
0.260  0.83818 0.83949 0.84164 0.84461 0.84831 0.85269 0.85763 0.86302 0.86871 0.87455 0.88036 0.88593 0.89109 0.89563 0.89938 0.90217 0.90390 0.90449
0.265  0.83269 0.83404 0.83626 0.83931 0.84312 0.84763 0.85271 0.85826 0.86412 0.87013 0.87611 0.88185 0.88716 0.89183 0.89569 0.89857 0.90035 0.90095
0.270  0.82714 0.82853 0.83081 0.83395 0.83788 0.84251 0.84774 0.85344 0.85947 0.86565 0.87180 0.87771 0.88317 0.88797 0.89194 0.89490 0.89673 0.89735
0.275  0.82155 0.82297 0.82532 0.82854 0.83258 0.83734 0.84271 0.84858 0.85477 0.86112 0.86744 0.87351 0.87912 0.88406 0.88814 0.89118 0.89306 0.89370
0.280  0.81590 0.81736 0.81977 0.82308 0.82723 0.83211 0.83764 0.84366 0.85002 0.85654 0.86303 0.86926 0.87502 0.88009 0.88428 0.88741 0.88934 0.88999
0.285  0.81021 0.81171 0.81418 0.81758 0.82183 0.82685 0.83251 0.83869 0.84522 0.85191 0.85856 0.86496 0.87087 0.87608 0.88037 0.88358 0.88556 0.88623
0.290  0.80447 0.80601 0.80855 0.81203 0.81639 0.82153 0.82734 0.83367 0.84036 0.84723 0.85405 0.86061 0.86667 0.87200 0.87641 0.87970 0.88173 0.88242
0.295  0.79869 0.80027 0.80286 0.80643 0.81090 0.81616 0.82212 0.82861 0.83546 0.84249 0.84948 0.85620 0.86241 0.86788 0.87239 0.87576 0.87785 0.87855
0.300  0.79286 0.79448 0.79714 0.80079 0.80536 0.81076 0.81685 0.82350 0.83052 0.83772 0.84487 0.85175 0.85811 0.86371 0.86833 0.87178 0.87391 0.87463
0.305  0.78700 0.78865 0.79138 0.79511 0.79979 0.80531 0.81154 0.81834 0.82552 0.83289 0.84021 0.84725 0.85375 0.85948 0.86421 0.86774 0.86992 0.87066
0.310  0.78110 0.78279 0.78557 0.78939 0.79418 0.79982 0.80619 0.81314 0.82049 0.82801 0.83550 0.84270 0.84935 0.85521 0.86004 0.86365 0.86588 0.86663
0.315  0.77516 0.77689 0.77973 0.78364 0.78852 0.79429 0.80080 0.80790 0.81541 0.82310 0.83075 0.83810 0.84490 0.85088 0.85582 0.85951 0.86179 0.86256
0.320  0.76919 0.77095 0.77386 0.77784 0.78283 0.78872 0.79537 0.80262 0.81028 0.81814 0.82595 0.83346 0.84040 0.84651 0.85155 0.85532 0.85765 0.85843
0.325  0.76318 0.76498 0.76795 0.77201 0.77711 0.78311 0.78990 0.79730 0.80512 0.81314 0.82111 0.82877 0.83585 0.84209 0.84724 0.85108 0.85346 0.85426
0.330  0.75715 0.75898 0.76200 0.76615 0.77135 0.77747 0.78440 0.79194 0.79992 0.80809 0.81623 0.82404 0.83126 0.83762 0.84287 0.84679 0.84922 0.85003
0.335  0.75108 0.75295 0.75603 0.76026 0.76555 0.77180 0.77885 0.78655 0.79468 0.80301 0.81130 0.81926 0.82663 0.83311 0.83846 0.84246 0.84493 0.84576
0.340  0.74499 0.74689 0.75003 0.75434 0.75973 0.76609 0.77328 0.78112 0.78940 0.79789 0.80633 0.81444 0.82194 0.82855 0.83400 0.83807 0.84059 0.84144
0.345  0.73887 0.74081 0.74400 0.74839 0.75388 0.76035 0.76767 0.77565 0.78408 0.79273 0.80132 0.80959 0.81722 0.82395 0.82950 0.83364 0.83620 0.83707
0.350  0.73272 0.73469 0.73795 0.74241 0.74800 0.75459 0.76203 0.77015 0.77873 0.78753 0.79628 0.80468 0.81245 0.81930 0.82495 0.82917 0.83177 0.83265
0.355  0.72655 0.72856 0.73187 0.73641 0.74209 0.74879 0.75636 0.76462 0.77335 0.78230 0.79119 0.79974 0.80765 0.81461 0.82035 0.82464 0.82729 0.82819
0.360  0.72036 0.72240 0.72576 0.73038 0.73615 0.74297 0.75067 0.75906 0.76793 0.77703 0.78607 0.79476 0.80279 0.80987 0.81571 0.82007 0.82277 0.82368
0.365  0.71415 0.71622 0.71964 0.72433 0.73020 0.73712 0.74494 0.75347 0.76248 0.77172 0.78091 0.78974 0.79790 0.80509 0.81103 0.81546 0.81820 0.81912
0.370  0.70792 0.71003 0.71349 0.71826 0.72421 0.73125 0.73919 0.74785 0.75700 0.76638 0.77572 0.78468 0.79297 0.80027 0.80630 0.81080 0.81358 0.81452
0.375  0.70167 0.70381 0.70733 0.71216 0.71821 0.72535 0.73341 0.74220 0.75149 0.76101 0.77048 0.77959 0.78800 0.79541 0.80153 0.80610 0.80892 0.80987
0.380  0.69541 0.69758 0.70115 0.70605 0.71219 0.71943 0.72761 0.73652 0.74595 0.75561 0.76522 0.77445 0.78299 0.79051 0.79672 0.80135 0.80421 0.80518
0.385  0.68913 0.69133 0.69495 0.69992 0.70615 0.71349 0.72178 0.73082 0.74038 0.75018 0.75992 0.76929 0.77795 0.78557 0.79186 0.79656 0.79947 0.80045
0.390  0.68284 0.68507 0.68874 0.69378 0.70009 0.70753 0.71593 0.72510 0.73478 0.74472 0.75459 0.76408 0.77286 0.78059 0.78697 0.79173 0.79468 0.79567
0.395  0.67653 0.67879 0.68251 0.68762 0.69401 0.70155 0.71006 0.71935 0.72916 0.73923 0.74923 0.75884 0.76774 0.77557 0.78203 0.78686 0.78984 0.79085
0.400  0.67022 0.67251 0.67627 0.68144 0.68791 0.69555 0.70417 0.71358 0.72352 0.73371 0.74384 0.75357 0.76258 0.77051 0.77706 0.78195 0.78497 0.78599
0.405  0.66389 0.66621 0.67002 0.67525 0.68180 0.68953 0.69826 0.70778 0.71784 0.72815 0.73842 0.74827 0.75739 0.76542 0.77204 0.77699 0.78005 0.78108
0.410  0.65756 0.65990 0.66376 0.66905 0.67568 0.68350 0.69233 0.70197 0.71215 0.72258 0.73296 0.74294 0.75216 0.76029 0.76699 0.77199 0.77509 0.77613
0.415  0.65122 0.65359 0.65749 0.66285 0.66955 0.67746 0.68639 0.69613 0.70643 0.71699 0.72748 0.73757 0.74690 0.75511 0.76190 0.76696 0.77009 0.77115
0.420  0.64487 0.64727 0.65121 0.65662 0.66340 0.67140 0.68043 0.69028 0.70069 0.71136 0.72197 0.73217 0.74160 0.74991 0.75677 0.76189 0.76505 0.76612
0.425  0.63852 0.64094 0.64492 0.65040 0.65725 0.66533 0.67445 0.68440 0.69492 0.70571 0.71643 0.72674 0.73627 0.74467 0.75160 0.75677 0.75997 0.76105
0.430  0.63216 0.63461 0.63863 0.64416 0.65108 0.65924 0.66846 0.67851 0.68914 0.70004 0.71087 0.72128 0.73091 0.73939 0.74640 0.75162 0.75485 0.75594
0.435  0.62580 0.62827 0.63233 0.63792 0.64490 0.65314 0.66245 0.67261 0.68334 0.69434 0.70528 0.71579 0.72552 0.73409 0.74115 0.74643 0.74969 0.75080
0.440  0.61944 0.62193 0.62603 0.63167 0.63872 0.64704 0.65644 0.66669 0.67752 0.68862 0.69966 0.71028 0.72009 0.72874 0.73588 0.74121 0.74450 0.74561
0.445  0.61307 0.61559 0.61973 0.62541 0.63253 0.64092 0.65041 0.66074 0.67167 0.68288 0.69402 0.70473 0.71464 0.72336 0.73057 0.73594 0.73926 0.74039
0.450  0.60671 0.60924 0.61342 0.61915 0.62633 0.63480 0.64436 0.65479 0.66582 0.67712 0.68836 0.69916 0.70915 0.71795 0.72522 0.73064 0.73399 0.73513
0.455  0.60034 0.60290 0.60711 0.61289 0.62013 0.62867 0.63831 0.64883 0.65994 0.67134 0.68266 0.69357 0.70364 0.71251 0.71984 0.72531 0.72868 0.72982
0.460  0.59398 0.59656 0.60080 0.60663 0.61393 0.62253 0.63225 0.64285 0.65405 0.66553 0.67695 0.68793 0.69809 0.70704 0.71442 0.71993 0.72334 0.72449
0.465  0.58762 0.59022 0.59449 0.60037 0.60771 0.61638 0.62618 0.63685 0.64814 0.65971 0.67122 0.68229 0.69252 0.70153 0.70897 0.71452 0.71796 0.71912
0.470  0.58126 0.58388 0.58819 0.59410 0.60150 0.61023 0.62010 0.63085 0.64222 0.65388 0.66547 0.67661 0.68692 0.69599 0.70349 0.70908 0.71254 0.71371
0.475  0.57491 0.57754 0.58188 0.58783 0.59529 0.60408 0.61401 0.62484 0.63629 0.64802 0.65969 0.67091 0.68129 0.69043 0.69798 0.70361 0.70709 0.70826
0.480  0.56856 0.57121 0.57558 0.58157 0.58907 0.59792 0.60791 0.61882 0.63033 0.64215 0.65389 0.66519 0.67563 0.68484 0.69243 0.69810 0.70160 0.70278
0.485  0.56221 0.56488 0.56928 0.57530 0.58285 0.59175 0.60181 0.61278 0.62437 0.63626 0.64808 0.65944 0.66995 0.67920 0.68685 0.69256 0.69608 0.69727
0.490  0.55588 0.55856 0.56298 0.56904 0.57664 0.58559 0.59571 0.60673 0.61839 0.63034 0.64223 0.65366 0.66424 0.67355 0.68124 0.68698 0.69052 0.69172
0.495  0.54955 0.55225 0.55669 0.56279 0.57042 0.57942 0.58959 0.60068 0.61241 0.62442 0.63638 0.64787 0.65850 0.66787 0.67560 0.68137 0.68494 0.68614
0.500  0.54322 0.54594 0.55040 0.55653 0.56420 0.57325 0.58347 0.59463 0.60640 0.61849 0.63051 0.64206 0.65274 0.66215 0.66993 0.67573 0.67931 0.68052
0.505  0.53691 0.53963 0.54412 0.55028 0.55799 0.56708 0.57735 0.58855 0.60039 0.61254 0.62460 0.63621 0.64695 0.65642 0.66423 0.67006 0.67366 0.67487
0.510  0.53060 0.53334 0.53785 0.54403 0.55178 0.56091 0.57123 0.58248 0.59438 0.60657 0.61870 0.63036 0.64115 0.65065 0.65849 0.66435 0.66797 0.66919
0.515  0.52430 0.52705 0.53158 0.53779 0.54557 0.55474 0.56510 0.57640 0.58834 0.60059 0.61277 0.62448 0.63531 0.64485 0.65273 0.65862 0.66225 0.66348
0.520  0.51802 0.52078 0.52532 0.53156 0.53936 0.54857 0.55897 0.57032 0.58230 0.59460 0.60682 0.61858 0.62945 0.63904 0.64695 0.65285 0.65650 0.65773
0.525  0.51174 0.51451 0.51907 0.52533 0.53316 0.54240 0.55284 0.56422 0.57625 0.58859 0.60086 0.61266 0.62357 0.63319 0.64113 0.64705 0.65071 0.65195
0.530  0.50548 0.50826 0.51283 0.51911 0.52696 0.53624 0.54671 0.55812 0.57020 0.58257 0.59489 0.60672 0.61767 0.62732 0.63528 0.64123 0.64490 0.64614
0.535  0.49922 0.50201 0.50660 0.51289 0.52077 0.53007 0.54058 0.55203 0.56413 0.57655 0.58888 0.60076 0.61174 0.62142 0.62941 0.63537 0.63906 0.64030
0.540  0.49298 0.49578 0.50038 0.50669 0.51459 0.52391 0.53443 0.54592 0.55806 0.57049 0.58288 0.59479 0.60580 0.61549 0.62351 0.62949 0.63318 0.63443
0.545  0.48675 0.48955 0.49416 0.50049 0.50841 0.51775 0.52830 0.53981 0.55198 0.56445 0.57686 0.58879 0.59983 0.60955 0.61758 0.62357 0.62727 0.62853
0.550  0.48054 0.48334 0.48796 0.49430 0.50224 0.51160 0.52217 0.53370 0.54588 0.55839 0.57081 0.58277 0.59383 0.60358 0.61162 0.61763 0.62134 0.62259
0.555  0.47434 0.47715 0.48177 0.48812 0.49607 0.50545 0.51604 0.52759 0.53979 0.55232 0.56477 0.57675 0.58782 0.59758 0.60564 0.61166 0.61538 0.61663
0.560  0.46815 0.47096 0.47559 0.48195 0.48991 0.49930 0.50990 0.52147 0.53370 0.54623 0.55870 0.57070 0.58179 0.59157 0.59964 0.60566 0.60938 0.61064
0.565  0.46197 0.46479 0.46943 0.47579 0.48376 0.49316 0.50377 0.51535 0.52760 0.54014 0.55263 0.56463 0.57573 0.58553 0.59360 0.59964 0.60336 0.60462
0.570  0.45582 0.45864 0.46328 0.46965 0.47762 0.48702 0.49765 0.50923 0.52147 0.53405 0.54653 0.55855 0.56967 0.57946 0.58755 0.59359 0.59731 0.59857
0.575  0.44967 0.45249 0.45714 0.46351 0.47149 0.48089 0.49152 0.50311 0.51536 0.52792 0.54043 0.55246 0.56358 0.57338 0.58147 0.58751 0.59124 0.59250
0.580  0.44354 0.44637 0.45101 0.45738 0.46536 0.47477 0.48540 0.49700 0.50925 0.52181 0.53432 0.54634 0.55746 0.56727 0.57536 0.58140 0.58513 0.58639
0.585  0.43743 0.44025 0.44490 0.45127 0.45924 0.46865 0.47928 0.49087 0.50312 0.51569 0.52818 0.54021 0.55134 0.56113 0.56923 0.57527 0.57900 0.58026
0.590  0.43134 0.43416 0.43880 0.44516 0.45314 0.46254 0.47316 0.48475 0.49699 0.50955 0.52205 0.53407 0.54519 0.55499 0.56308 0.56911 0.57284 0.57410
0.595  0.42526 0.42808 0.43271 0.43908 0.44704 0.45644 0.46705 0.47863 0.49087 0.50341 0.51591 0.52791 0.53902 0.54882 0.55690 0.56293 0.56666 0.56792
0.600  0.41920 0.42201 0.42664 0.43300 0.44096 0.45034 0.46095 0.47251 0.48473 0.49727 0.50973 0.52174 0.53284 0.54262 0.55070 0.55672 0.56045 0.56170
0.605  0.41315 0.41596 0.42059 0.42694 0.43488 0.44426 0.45484 0.46638 0.47859 0.49112 0.50357 0.51556 0.52664 0.53641 0.54447 0.55049 0.55421 0.55546
0.610  0.40712 0.40993 0.41455 0.42089 0.42882 0.43817 0.44874 0.46027 0.47245 0.48495 0.49739 0.50935 0.52041 0.53018 0.53822 0.54423 0.54795 0.54920
0.615  0.40111 0.40391 0.40852 0.41485 0.42276 0.43210 0.44265 0.45416 0.46632 0.47879 0.49119 0.50314 0.51418 0.52392 0.53196 0.53795 0.54166 0.54291
0.620  0.39512 0.39792 0.40252 0.40883 0.41672 0.42604 0.43656 0.44804 0.46018 0.47262 0.48500 0.49692 0.50794 0.51765 0.52567 0.53165 0.53535 0.53659
0.625  0.38915 0.39194 0.39652 0.40281 0.41069 0.41998 0.43047 0.44192 0.45402 0.46643 0.47879 0.49066 0.50166 0.51136 0.51935 0.52532 0.52901 0.53025
0.630  0.38320 0.38597 0.39055 0.39682 0.40467 0.41393 0.42440 0.43581 0.44788 0.46025 0.47256 0.48442 0.49538 0.50504 0.51302 0.51897 0.52264 0.52389
0.635  0.37726 0.38003 0.38459 0.39084 0.39867 0.40790 0.41833 0.42971 0.44174 0.45407 0.46634 0.47816 0.48908 0.49871 0.50666 0.51259 0.51626 0.51749
0.640  0.37134 0.37410 0.37864 0.38488 0.39267 0.40187 0.41227 0.42359 0.43558 0.44787 0.46011 0.47187 0.48276 0.49237 0.50028 0.50620 0.50985 0.51108
0.645  0.36545 0.36819 0.37272 0.37893 0.38669 0.39586 0.40620 0.41749 0.42943 0.44168 0.45385 0.46558 0.47643 0.48599 0.49389 0.49978 0.50341 0.50464
0.650  0.35957 0.36231 0.36681 0.37299 0.38072 0.38985 0.40015 0.41140 0.42329 0.43548 0.44761 0.45929 0.47009 0.47961 0.48746 0.49333 0.49696 0.49818
0.655  0.35371 0.35643 0.36092 0.36707 0.37477 0.38385 0.39411 0.40531 0.41714 0.42928 0.44135 0.45297 0.46372 0.47321 0.48103 0.48687 0.49048 0.49169
0.660  0.34787 0.35058 0.35504 0.36116 0.36883 0.37786 0.38808 0.39920 0.41098 0.42306 0.43509 0.44665 0.45735 0.46678 0.47457 0.48039 0.48397 0.48519
0.665  0.34205 0.34475 0.34919 0.35528 0.36290 0.37189 0.38205 0.39312 0.40484 0.41685 0.42881 0.44032 0.45097 0.46035 0.46809 0.47388 0.47745 0.47865
0.670  0.33625 0.33894 0.34335 0.34940 0.35698 0.36592 0.37602 0.38704 0.39869 0.41064 0.42253 0.43396 0.44455 0.45390 0.46160 0.46735 0.47090 0.47210
0.675  0.33047 0.33314 0.33753 0.34355 0.35108 0.35997 0.37001 0.38096 0.39253 0.40441 0.41625 0.42761 0.43814 0.44742 0.45508 0.46080 0.46433 0.46552
0.680  0.32472 0.32737 0.33173 0.33771 0.34519 0.35402 0.36400 0.37488 0.38639 0.39819 0.40994 0.42125 0.43172 0.44094 0.44854 0.45423 0.45774 0.45892
0.685  0.31898 0.32161 0.32594 0.33189 0.33932 0.34809 0.35801 0.36881 0.38024 0.39198 0.40364 0.41488 0.42526 0.43444 0.44199 0.44764 0.45113 0.45230
0.690  0.31326 0.31588 0.32017 0.32607 0.33346 0.34217 0.35201 0.36275 0.37410 0.38573 0.39734 0.40849 0.41881 0.42791 0.43543 0.44103 0.44449 0.44566
0.695  0.30756 0.31016 0.31443 0.32028 0.32761 0.33626 0.34603 0.35669 0.36795 0.37951 0.39101 0.40210 0.41235 0.42138 0.42883 0.43440 0.43784 0.43900
0.700  0.30189 0.30446 0.30870 0.31451 0.32178 0.33037 0.34006 0.35062 0.36181 0.37329 0.38470 0.39570 0.40585 0.41483 0.42223 0.42775 0.43116 0.43231
0.705  0.29623 0.29879 0.30299 0.30875 0.31597 0.32447 0.33410 0.34458 0.35567 0.36706 0.37838 0.38927 0.39937 0.40826 0.41560 0.42108 0.42446 0.42560
0.710  0.29060 0.29313 0.29730 0.30301 0.31017 0.31860 0.32813 0.33854 0.34952 0.36081 0.37204 0.38286 0.39286 0.40168 0.40896 0.41439 0.41775 0.41888
0.715  0.28499 0.28750 0.29162 0.29729 0.30438 0.31274 0.32219 0.33250 0.34339 0.35458 0.36571 0.37643 0.38633 0.39509 0.40230 0.40768 0.41101 0.41213
0.720  0.27940 0.28188 0.28597 0.29159 0.29861 0.30689 0.31625 0.32646 0.33726 0.34835 0.35937 0.36998 0.37981 0.38847 0.39562 0.40096 0.40425 0.40536
0.725  0.27382 0.27629 0.28034 0.28589 0.29285 0.30105 0.31033 0.32043 0.33113 0.34209 0.35303 0.36354 0.37327 0.38185 0.38892 0.39421 0.39748 0.39858
0.730  0.26827 0.27071 0.27472 0.28022 0.28710 0.29522 0.30439 0.31441 0.32499 0.33586 0.34667 0.35709 0.36671 0.37521 0.38222 0.38745 0.39068 0.39177
0.735  0.26275 0.26516 0.26912 0.27457 0.28138 0.28941 0.29849 0.30840 0.31887 0.32962 0.34032 0.35061 0.36015 0.36855 0.37549 0.38067 0.38387 0.38494
0.740  0.25724 0.25962 0.26355 0.26893 0.27567 0.28361 0.29259 0.30238 0.31275 0.32338 0.33396 0.34414 0.35358 0.36189 0.36875 0.37387 0.37703 0.37810
0.745  0.25175 0.25411 0.25799 0.26331 0.26997 0.27783 0.28670 0.29638 0.30661 0.31712 0.32759 0.33767 0.34698 0.35521 0.36199 0.36705 0.37018 0.37123
0.750  0.24629 0.24862 0.25245 0.25771 0.26428 0.27204 0.28081 0.29039 0.30050 0.31089 0.32123 0.33117 0.34039 0.34851 0.35522 0.36022 0.36331 0.36435
0.755  0.24085 0.24315 0.24693 0.25212 0.25862 0.26628 0.27494 0.28438 0.29438 0.30465 0.31486 0.32468 0.33378 0.34180 0.34843 0.35337 0.35642 0.35745
0.760  0.23542 0.23770 0.24143 0.24655 0.25297 0.26053 0.26908 0.27840 0.28828 0.29839 0.30847 0.31818 0.32717 0.33509 0.34162 0.34650 0.34951 0.35053
0.765  0.23003 0.23227 0.23595 0.24101 0.24733 0.25480 0.26323 0.27243 0.28215 0.29215 0.30210 0.31166 0.32053 0.32835 0.33480 0.33961 0.34258 0.34359
0.770  0.22465 0.22686 0.23049 0.23548 0.24172 0.24908 0.25739 0.26646 0.27605 0.28591 0.29572 0.30515 0.31390 0.32160 0.32797 0.33271 0.33564 0.33663
0.775  0.21929 0.22147 0.22505 0.22996 0.23611 0.24336 0.25155 0.26049 0.26995 0.27965 0.28932 0.29864 0.30725 0.31485 0.32111 0.32579 0.32868 0.32965
0.780  0.21395 0.21610 0.21963 0.22447 0.23052 0.23766 0.24573 0.25453 0.26386 0.27341 0.28293 0.29211 0.30059 0.30807 0.31425 0.31886 0.32170 0.32266
0.785  0.20864 0.21075 0.21422 0.21899 0.22494 0.23198 0.23992 0.24859 0.25775 0.26717 0.27655 0.28556 0.29392 0.30129 0.30737 0.31190 0.31471 0.31565
0.790  0.20335 0.20542 0.20884 0.21352 0.21939 0.22631 0.23412 0.24265 0.25166 0.26093 0.27015 0.27903 0.28725 0.29449 0.30047 0.30494 0.30769 0.30862
0.795  0.19808 0.20012 0.20348 0.20808 0.21385 0.22064 0.22832 0.23670 0.24558 0.25467 0.26374 0.27248 0.28055 0.28769 0.29357 0.29796 0.30066 0.30158
0.800  0.19283 0.19483 0.19813 0.20266 0.20832 0.21499 0.22254 0.23078 0.23948 0.24844 0.25735 0.26592 0.27386 0.28086 0.28665 0.29096 0.29362 0.29451
0.805  0.18760 0.18957 0.19281 0.19725 0.20280 0.20936 0.21677 0.22486 0.23341 0.24220 0.25095 0.25936 0.26716 0.27404 0.27971 0.28394 0.28656 0.28744
0.810  0.18239 0.18433 0.18750 0.19186 0.19731 0.20375 0.21102 0.21895 0.22734 0.23594 0.24453 0.25280 0.26044 0.26720 0.27276 0.27691 0.27948 0.28034
0.815  0.17721 0.17910 0.18221 0.18649 0.19183 0.19814 0.20526 0.21303 0.22127 0.22971 0.23812 0.24622 0.25372 0.26034 0.26580 0.26987 0.27238 0.27323
0.820  0.17204 0.17390 0.17695 0.18114 0.18637 0.19254 0.19952 0.20713 0.21519 0.22347 0.23171 0.23964 0.24700 0.25347 0.25882 0.26281 0.26527 0.26610
0.825  0.16690 0.16872 0.17170 0.17580 0.18092 0.18696 0.19379 0.20125 0.20913 0.21724 0.22529 0.23307 0.24026 0.24660 0.25183 0.25574 0.25815 0.25896
0.830  0.16178 0.16356 0.16647 0.17048 0.17549 0.18140 0.18808 0.19537 0.20308 0.21099 0.21888 0.22647 0.23351 0.23971 0.24483 0.24865 0.25100 0.25180
0.835  0.15668 0.15842 0.16127 0.16518 0.17007 0.17584 0.18236 0.18948 0.19701 0.20475 0.21246 0.21988 0.22675 0.23281 0.23782 0.24154 0.24385 0.24462
0.840  0.15160 0.15330 0.15608 0.15990 0.16467 0.17031 0.17667 0.18361 0.19096 0.19852 0.20605 0.21329 0.22000 0.22591 0.23078 0.23443 0.23667 0.23743
0.845  0.14655 0.14820 0.15091 0.15463 0.15928 0.16477 0.17098 0.17776 0.18492 0.19228 0.19961 0.20669 0.21322 0.21898 0.22375 0.22730 0.22949 0.23022
0.850  0.14151 0.14312 0.14576 0.14938 0.15392 0.15926 0.16531 0.17191 0.17889 0.18605 0.19319 0.20007 0.20644 0.21206 0.21669 0.22015 0.22228 0.22300
0.855  0.13650 0.13806 0.14063 0.14415 0.14856 0.15376 0.15963 0.16605 0.17284 0.17982 0.18677 0.19346 0.19966 0.20512 0.20963 0.21299 0.21507 0.21577
0.860  0.13150 0.13302 0.13552 0.13894 0.14322 0.14828 0.15398 0.16022 0.16681 0.17359 0.18033 0.18684 0.19286 0.19817 0.20255 0.20582 0.20784 0.20851
0.865  0.12653 0.12800 0.13042 0.13374 0.13790 0.14280 0.14834 0.15439 0.16079 0.16735 0.17391 0.18021 0.18606 0.19121 0.19546 0.19863 0.20059 0.20125
0.870  0.12158 0.12301 0.12535 0.12857 0.13259 0.13734 0.14271 0.14857 0.15477 0.16113 0.16748 0.17359 0.17925 0.18424 0.18836 0.19143 0.19333 0.19397
0.875  0.11665 0.11803 0.12030 0.12341 0.12730 0.13189 0.13709 0.14275 0.14874 0.15491 0.16105 0.16696 0.17244 0.17727 0.18125 0.18422 0.18605 0.18667
0.880  0.11174 0.11307 0.11526 0.11827 0.12203 0.12646 0.13147 0.13694 0.14273 0.14868 0.15461 0.16033 0.16561 0.17027 0.17412 0.17700 0.17877 0.17936
0.885  0.10685 0.10813 0.11025 0.11314 0.11677 0.12104 0.12587 0.13115 0.13673 0.14246 0.14818 0.15368 0.15878 0.16328 0.16699 0.16976 0.17146 0.17204
0.890  0.10198 0.10322 0.10525 0.10803 0.11152 0.11563 0.12028 0.12535 0.13073 0.13625 0.14175 0.14704 0.15195 0.15627 0.15984 0.16250 0.16415 0.16470
0.895  0.09713 0.09832 0.10027 0.10294 0.10629 0.11024 0.11470 0.11957 0.12472 0.13003 0.13530 0.14040 0.14510 0.14925 0.15268 0.15524 0.15682 0.15735
0.900  0.09231 0.09344 0.09531 0.09787 0.10108 0.10486 0.10913 0.11380 0.11874 0.12381 0.12887 0.13374 0.13825 0.14223 0.14552 0.14797 0.14948 0.14998
0.905  0.08750 0.08859 0.09037 0.09282 0.09588 0.09949 0.10357 0.10803 0.11275 0.11760 0.12243 0.12708 0.13140 0.13520 0.13833 0.14067 0.14212 0.14260
0.910  0.08272 0.08375 0.08545 0.08778 0.09070 0.09414 0.09803 0.10227 0.10676 0.11139 0.11600 0.12043 0.12453 0.12816 0.13114 0.13338 0.13475 0.13521
0.915  0.07795 0.07893 0.08055 0.08276 0.08553 0.08879 0.09249 0.09652 0.10079 0.10517 0.10955 0.11376 0.11766 0.12110 0.12394 0.12606 0.12737 0.12781
0.920  0.07321 0.07414 0.07566 0.07776 0.08038 0.08347 0.08696 0.09078 0.09482 0.09897 0.10311 0.10709 0.11079 0.11404 0.11673 0.11873 0.11997 0.12039
0.925  0.06848 0.06936 0.07080 0.07277 0.07524 0.07815 0.08145 0.08505 0.08886 0.09277 0.09667 0.10043 0.10391 0.10698 0.10951 0.11140 0.11256 0.11296
0.930  0.06378 0.06460 0.06595 0.06780 0.07012 0.07285 0.07594 0.07931 0.08289 0.08657 0.09022 0.09375 0.09702 0.09990 0.10228 0.10405 0.10514 0.10551
0.935  0.05909 0.05986 0.06112 0.06285 0.06501 0.06757 0.07045 0.07360 0.07693 0.08036 0.08378 0.08707 0.09013 0.09281 0.09504 0.09669 0.09771 0.09805
0.940  0.05443 0.05514 0.05631 0.05792 0.05992 0.06229 0.06496 0.06789 0.07099 0.07417 0.07734 0.08039 0.08323 0.08572 0.08778 0.08932 0.09026 0.09058
0.945  0.04978 0.05044 0.05152 0.05300 0.05484 0.05703 0.05949 0.06219 0.06504 0.06797 0.07090 0.07371 0.07632 0.07862 0.08052 0.08193 0.08281 0.08310
0.950  0.04516 0.04576 0.04674 0.04810 0.04978 0.05178 0.05403 0.05649 0.05910 0.06178 0.06445 0.06703 0.06941 0.07151 0.07325 0.07454 0.07534 0.07561
0.955  0.04056 0.04110 0.04199 0.04321 0.04474 0.04654 0.04858 0.05081 0.05316 0.05559 0.05801 0.06033 0.06249 0.06439 0.06596 0.06713 0.06786 0.06810
0.960  0.03597 0.03646 0.03725 0.03834 0.03971 0.04132 0.04314 0.04513 0.04724 0.04940 0.05156 0.05364 0.05557 0.05727 0.05867 0.05972 0.06036 0.06058
0.965  0.03141 0.03183 0.03253 0.03349 0.03469 0.03611 0.03771 0.03946 0.04131 0.04322 0.04511 0.04695 0.04864 0.05014 0.05137 0.05229 0.05286 0.05305
0.970  0.02686 0.02723 0.02783 0.02866 0.02969 0.03091 0.03229 0.03380 0.03539 0.03703 0.03867 0.04025 0.04171 0.04300 0.04406 0.04485 0.04534 0.04550
0.975  0.02234 0.02264 0.02315 0.02384 0.02471 0.02573 0.02688 0.02814 0.02948 0.03085 0.03223 0.03355 0.03477 0.03585 0.03674 0.03740 0.03781 0.03795
0.980  0.01783 0.01808 0.01848 0.01904 0.01974 0.02056 0.02149 0.02250 0.02357 0.02468 0.02578 0.02684 0.02783 0.02869 0.02941 0.02994 0.03027 0.03038
0.985  0.01334 0.01353 0.01384 0.01426 0.01478 0.01540 0.01610 0.01686 0.01767 0.01851 0.01933 0.02014 0.02088 0.02153 0.02207 0.02247 0.02272 0.02280
0.990  0.00888 0.00900 0.00921 0.00949 0.00984 0.01025 0.01072 0.01123 0.01178 0.01233 0.01289 0.01343 0.01392 0.01436 0.01472 0.01499 0.01516 0.01521
0.995  0.00443 0.00449 0.00459 0.00474 0.00491 0.00512 0.00536 0.00561 0.00589 0.00617 0.00645 0.00671 0.00696 0.00718 0.00737 0.00750 0.00758 0.00761
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e000.dat <==
# alpha = +0.30 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997 0.99997
0.010  0.99977 0.99977 0.99977 0.99978 0.99978 0.99979 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99985 0.99986 0.99987 0.99987 0.99987
0.015  0.99948 0.99948 0.99949 0.99949 0.99951 0.99952 0.99953 0.99955 0.99957 0.99959 0.99961 0.99963 0.99965 0.99967 0.99969 0.99970 0.99971 0.99971
0.020  0.99907 0.99908 0.99909 0.99910 0.99912 0.99915 0.99917 0.99920 0.99924 0.99927 0.99931 0.99935 0.99938 0.99942 0.99944 0.99946 0.99948 0.99949
0.025  0.99855 0.99856 0.99857 0.99860 0.99863 0.99867 0.99871 0.99876 0.99881 0.99886 0.99892 0.99898 0.99904 0.99909 0.99913 0.99916 0.99918 0.99920
0.030  0.99791 0.99792 0.99795 0.99798 0.99803 0.99808 0.99814 0.99821 0.99829 0.99837 0.99845 0.99853 0.99861 0.99869 0.99874 0.99879 0.99882 0.99885
0.035  0.99716 0.99718 0.99721 0.99726 0.99732 0.99739 0.99747 0.99757 0.99767 0.99778 0.99789 0.99800 0.99811 0.99821 0.99829 0.99836 0.99840 0.99832
0.040  0.99629 0.99632 0.99636 0.99642 0.99650 0.99659 0.99670 0.99682 0.99696 0.99710 0.99725 0.99740 0.99754 0.99767 0.99777 0.99786 0.99791 0.99784
0.045  0.99531 0.99534 0.99540 0.99548 0.99557 0.99569 0.99583 0.99599 0.99616 0.99633 0.99652 0.99671 0.99688 0.99705 0.99719 0.99729 0.99736 0.99731
0.050  0.99422 0.99426 0.99433 0.99442 0.99454 0.99469 0.99486 0.99505 0.99526 0.99548 0.99571 0.99594 0.99616 0.99636 0.99653 0.99666 0.99674 0.99671
0.055  0.99301 0.99306 0.99315 0.99326 0.99341 0.99358 0.99379 0.99402 0.99427 0.99454 0.99482 0.99509 0.99536 0.99560 0.99581 0.99596 0.99606 0.99605
0.060  0.99170 0.99176 0.99186 0.99199 0.99217 0.99238 0.99262 0.99289 0.99319 0.99351 0.99384 0.99417 0.99448 0.99477 0.99501 0.99520 0.99531 0.99532
0.065  0.99028 0.99035 0.99046 0.99062 0.99082 0.99107 0.99135 0.99167 0.99203 0.99239 0.99278 0.99317 0.99353 0.99387 0.99416 0.99437 0.99451 0.99454
0.070  0.98875 0.98883 0.98896 0.98914 0.98938 0.98966 0.98999 0.99036 0.99077 0.99119 0.99164 0.99209 0.99250 0.99290 0.99323 0.99348 0.99364 0.99369
0.075  0.98711 0.98720 0.98735 0.98756 0.98783 0.98816 0.98853 0.98896 0.98942 0.98991 0.99042 0.99093 0.99141 0.99186 0.99224 0.99252 0.99270 0.99279
0.080  0.98537 0.98547 0.98564 0.98588 0.98618 0.98655 0.98698 0.98746 0.98799 0.98854 0.98912 0.98970 0.99025 0.99075 0.99118 0.99151 0.99171 0.99169
0.085  0.98352 0.98364 0.98383 0.98410 0.98444 0.98486 0.98534 0.98588 0.98647 0.98709 0.98774 0.98840 0.98901 0.98957 0.99006 0.99042 0.99065 0.99067
0.090  0.98157 0.98170 0.98191 0.98222 0.98260 0.98306 0.98360 0.98420 0.98487 0.98556 0.98628 0.98702 0.98771 0.98833 0.98886 0.98928 0.98953 0.98958
0.095  0.97952 0.97966 0.97990 0.98024 0.98066 0.98118 0.98177 0.98244 0.98318 0.98395 0.98475 0.98556 0.98633 0.98703 0.98761 0.98807 0.98836 0.98844
0.100  0.97737 0.97753 0.97779 0.97816 0.97863 0.97920 0.97986 0.98059 0.98141 0.98227 0.98315 0.98403 0.98488 0.98566 0.98631 0.98681 0.98712 0.98724
0.105  0.97512 0.97530 0.97559 0.97599 0.97650 0.97713 0.97786 0.97866 0.97955 0.98050 0.98146 0.98243 0.98336 0.98422 0.98494 0.98548 0.98583 0.98585
0.110  0.97278 0.97297 0.97329 0.97373 0.97429 0.97497 0.97577 0.97665 0.97762 0.97865 0.97971 0.98077 0.98178 0.98270 0.98350 0.98410 0.98447 0.98453
0.115  0.97034 0.97055 0.97089 0.97138 0.97198 0.97273 0.97359 0.97455 0.97561 0.97673 0.97788 0.97904 0.98013 0.98114 0.98199 0.98265 0.98306 0.98316
0.120  0.96781 0.96804 0.96841 0.96893 0.96959 0.97040 0.97134 0.97237 0.97352 0.97473 0.97597 0.97723 0.97842 0.97951 0.98043 0.98114 0.98159 0.98173
0.125  0.96519 0.96543 0.96584 0.96640 0.96712 0.96798 0.96900 0.97012 0.97135 0.97266 0.97400 0.97535 0.97665 0.97782 0.97882 0.97957 0.98006 0.98024
0.130  0.96248 0.96275 0.96318 0.96379 0.96456 0.96549 0.96658 0.96779 0.96912 0.97052 0.97197 0.97341 0.97479 0.97607 0.97714 0.97796 0.97848 0.97858
0.135  0.95969 0.95997 0.96044 0.96109 0.96191 0.96291 0.96408 0.96538 0.96681 0.96832 0.96987 0.97141 0.97289 0.97424 0.97541 0.97629 0.97684 0.97698
0.140  0.95681 0.95711 0.95761 0.95831 0.95919 0.96026 0.96150 0.96289 0.96442 0.96604 0.96770 0.96936 0.97094 0.97239 0.97361 0.97454 0.97514 0.97533
0.145  0.95384 0.95417 0.95470 0.95544 0.95639 0.95753 0.95885 0.96033 0.96195 0.96368 0.96546 0.96723 0.96892 0.97046 0.97177 0.97276 0.97340 0.97363
0.150  0.95080 0.95115 0.95171 0.95251 0.95351 0.95472 0.95613 0.95770 0.95943 0.96126 0.96315 0.96502 0.96683 0.96847 0.96986 0.97092 0.97159 0.97175
0.155  0.94768 0.94805 0.94864 0.94949 0.95055 0.95184 0.95334 0.95501 0.95684 0.95879 0.96079 0.96278 0.96468 0.96642 0.96789 0.96903 0.96974 0.96995
0.160  0.94448 0.94487 0.94550 0.94640 0.94753 0.94889 0.95048 0.95225 0.95419 0.95625 0.95836 0.96047 0.96249 0.96432 0.96588 0.96707 0.96782 0.96809
0.165  0.94121 0.94162 0.94229 0.94323 0.94443 0.94587 0.94755 0.94942 0.95147 0.95365 0.95588 0.95811 0.96024 0.96217 0.96383 0.96508 0.96587 0.96605
0.170  0.93787 0.93830 0.93900 0.94000 0.94126 0.94278 0.94455 0.94653 0.94869 0.95097 0.95331 0.95566 0.95790 0.95996 0.96171 0.96303 0.96387 0.96410
0.175  0.93445 0.93490 0.93565 0.93669 0.93801 0.93962 0.94148 0.94355 0.94583 0.94824 0.95072 0.95319 0.95554 0.95770 0.95952 0.96091 0.96180 0.96209
0.180  0.93097 0.93144 0.93223 0.93332 0.93472 0.93640 0.93835 0.94054 0.94293 0.94546 0.94807 0.95066 0.95313 0.95540 0.95731 0.95877 0.95969 0.95991
0.185  0.92742 0.92792 0.92874 0.92989 0.93135 0.93312 0.93517 0.93747 0.93997 0.94263 0.94536 0.94808 0.95068 0.95304 0.95504 0.95658 0.95754 0.95781
0.190  0.92380 0.92433 0.92519 0.92640 0.92793 0.92978 0.93193 0.93434 0.93696 0.93973 0.94258 0.94540 0.94813 0.95060 0.95271 0.95432 0.95533 0.95566
0.195  0.92013 0.92067 0.92158 0.92284 0.92444 0.92638 0.92863 0.93115 0.93388 0.93676 0.93975 0.94273 0.94557 0.94815 0.95035 0.95202 0.95308 0.95334
0.200  0.91639 0.91696 0.91790 0.91923 0.92090 0.92293 0.92527 0.92790 0.93074 0.93376 0.93689 0.94000 0.94296 0.94565 0.94794 0.94969 0.95079 0.95110
0.205  0.91259 0.91319 0.91417 0.91555 0.91730 0.91941 0.92186 0.92457 0.92756 0.93073 0.93398 0.93721 0.94026 0.94307 0.94545 0.94729 0.94844 0.94882
0.210  0.90874 0.90936 0.91039 0.91183 0.91365 0.91585 0.91837 0.92123 0.92434 0.92763 0.93097 0.93434 0.93755 0.94048 0.94296 0.94485 0.94605 0.94636
0.215  0.90483 0.90548 0.90655 0.90805 0.90994 0.91221 0.91486 0.91783 0.92107 0.92445 0.92797 0.93147 0.93481 0.93785 0.94042 0.94238 0.94361 0.94399
0.220  0.90088 0.90155 0.90266 0.90421 0.90618 0.90854 0.91130 0.91438 0.91773 0.92126 0.92492 0.92855 0.93197 0.93512 0.93780 0.93984 0.94114 0.94157
0.225  0.89687 0.89757 0.89872 0.90033 0.90236 0.90483 0.90769 0.91089 0.91434 0.91803 0.92182 0.92553 0.92913 0.93240 0.93517 0.93729 0.93862 0.93899
0.230  0.89281 0.89353 0.89473 0.89639 0.89851 0.90107 0.90403 0.90731 0.91093 0.91475 0.91862 0.92253 0.92626 0.92964 0.93250 0.93468 0.93606 0.93649
0.235  0.88870 0.88946 0.89069 0.89241 0.89461 0.89726 0.90033 0.90373 0.90748 0.91138 0.91544 0.91949 0.92329 0.92678 0.92975 0.93202 0.93345 0.93395
0.240  0.88455 0.88533 0.88661 0.88839 0.89067 0.89341 0.89655 0.90011 0.90398 0.90802 0.91222 0.91634 0.92032 0.92394 0.92700 0.92934 0.93081 0.93124
0.245  0.88036 0.88116 0.88248 0.88433 0.88668 0.88952 0.89277 0.89644 0.90039 0.90462 0.90889 0.91321 0.91732 0.92105 0.92421 0.92662 0.92813 0.92862
0.250  0.87613 0.87696 0.87832 0.88023 0.88266 0.88555 0.88894 0.89273 0.89682 0.90118 0.90559 0.91005 0.91422 0.91807 0.92133 0.92382 0.92540 0.92596
0.255  0.87185 0.87271 0.87411 0.87609 0.87860 0.88158 0.88508 0.88895 0.89321 0.89764 0.90227 0.90677 0.91115 0.91512 0.91848 0.92104 0.92265 0.92314
0.260  0.86754 0.86842 0.86987 0.87191 0.87449 0.87758 0.88118 0.88517 0.88955 0.89413 0.89888 0.90354 0.90804 0.91211 0.91552 0.91817 0.91983 0.92040
0.265  0.86319 0.86409 0.86559 0.86769 0.87033 0.87353 0.87720 0.88135 0.88581 0.89058 0.89541 0.90027 0.90482 0.90902 0.91258 0.91529 0.91701 0.91750
0.270  0.85881 0.85974 0.86128 0.86344 0.86616 0.86946 0.87323 0.87750 0.88209 0.88698 0.89197 0.89687 0.90164 0.90596 0.90960 0.91239 0.91414 0.91470
0.275  0.85439 0.85534 0.85694 0.85915 0.86195 0.86534 0.86923 0.87358 0.87834 0.88332 0.88849 0.89354 0.89842 0.90278 0.90654 0.90941 0.91121 0.91185
0.280  0.84994 0.85092 0.85256 0.85482 0.85772 0.86116 0.86520 0.86965 0.87455 0.87967 0.88490 0.89017 0.89510 0.89965 0.90350 0.90643 0.90828 0.90885
0.285  0.84546 0.84647 0.84815 0.85047 0.85345 0.85699 0.86113 0.86571 0.87067 0.87599 0.88136 0.88668 0.89182 0.89648 0.90041 0.90341 0.90529 0.90593
0.290  0.84095 0.84199 0.84372 0.84610 0.84916 0.85279 0.85699 0.86174 0.86683 0.87221 0.87779 0.88324 0.88851 0.89321 0.89725 0.90034 0.90228 0.90285
0.295  0.83641 0.83748 0.83925 0.84170 0.84483 0.84856 0.85286 0.85773 0.86297 0.86847 0.87410 0.87977 0.88508 0.88997 0.89411 0.89726 0.89924 0.89987
0.300  0.83185 0.83295 0.83476 0.83727 0.84044 0.84430 0.84872 0.85364 0.85905 0.86470 0.87048 0.87618 0.88171 0.88669 0.89087 0.89410 0.89614 0.89685
0.305  0.82726 0.82839 0.83023 0.83282 0.83607 0.84002 0.84454 0.84959 0.85506 0.86082 0.86682 0.87266 0.87827 0.88334 0.88767 0.89097 0.89304 0.89368
0.310  0.82265 0.82381 0.82569 0.82834 0.83167 0.83567 0.84034 0.84551 0.85111 0.85701 0.86304 0.86911 0.87479 0.88002 0.88441 0.88777 0.88988 0.89060
0.315  0.81802 0.81920 0.82113 0.82384 0.82725 0.83134 0.83606 0.84141 0.84714 0.85316 0.85934 0.86544 0.87133 0.87658 0.88110 0.88454 0.88671 0.88737
0.320  0.81337 0.81457 0.81655 0.81931 0.82281 0.82699 0.83182 0.83721 0.84305 0.84929 0.85560 0.86183 0.86775 0.87320 0.87781 0.88131 0.88351 0.88422
0.325  0.80870 0.80993 0.81194 0.81474 0.81835 0.82262 0.82755 0.83306 0.83903 0.84531 0.85173 0.85819 0.86423 0.86979 0.87440 0.87799 0.88025 0.88104
0.330  0.80401 0.80526 0.80732 0.81019 0.81385 0.81823 0.82328 0.82889 0.83499 0.84139 0.84795 0.85443 0.86069 0.86627 0.87105 0.87470 0.87699 0.87772
0.335  0.79930 0.80058 0.80269 0.80561 0.80932 0.81379 0.81896 0.82470 0.83092 0.83746 0.84415 0.85076 0.85703 0.86281 0.86766 0.87133 0.87368 0.87449
0.340  0.79457 0.79588 0.79803 0.80102 0.80480 0.80934 0.81457 0.82041 0.82674 0.83341 0.84021 0.84703 0.85345 0.85922 0.86419 0.86798 0.87036 0.87110
0.345  0.78983 0.79116 0.79336 0.79641 0.80026 0.80490 0.81023 0.81619 0.82264 0.82943 0.83637 0.84322 0.84972 0.85571 0.86076 0.86460 0.86701 0.86781
0.350  0.78508 0.78643 0.78867 0.79178 0.79572 0.80044 0.80588 0.81194 0.81851 0.82543 0.83249 0.83947 0.84608 0.85217 0.85722 0.86115 0.86362 0.86436
0.355  0.78031 0.78168 0.78397 0.78714 0.79115 0.79596 0.80150 0.80767 0.81427 0.82130 0.82848 0.83558 0.84242 0.84851 0.85374 0.85772 0.86021 0.86102
0.360  0.77553 0.77693 0.77923 0.78248 0.78656 0.79146 0.79703 0.80331 0.81011 0.81727 0.82457 0.83179 0.83863 0.84492 0.85013 0.85419 0.85675 0.85764
0.365  0.77074 0.77216 0.77451 0.77778 0.78192 0.78690 0.79263 0.79902 0.80594 0.81321 0.82064 0.82797 0.83493 0.84120 0.84660 0.85072 0.85330 0.85412
0.370  0.76594 0.76739 0.76978 0.77310 0.77732 0.78238 0.78821 0.79471 0.80174 0.80902 0.81657 0.82401 0.83118 0.83757 0.84305 0.84719 0.84978 0.85068
0.375  0.76113 0.76260 0.76503 0.76842 0.77271 0.77785 0.78378 0.79036 0.79744 0.80494 0.81260 0.82017 0.82733 0.83391 0.83937 0.84361 0.84628 0.84711
0.380  0.75631 0.75781 0.76028 0.76372 0.76808 0.77331 0.77931 0.78595 0.79322 0.80083 0.80861 0.81629 0.82356 0.83012 0.83577 0.84006 0.84274 0.84362
0.385  0.75148 0.75300 0.75552 0.75901 0.76345 0.76875 0.77480 0.78161 0.78898 0.79660 0.80449 0.81227 0.81965 0.82642 0.83204 0.83641 0.83916 0.83999
0.390  0.74664 0.74819 0.75074 0.75430 0.75879 0.76412 0.77033 0.77724 0.78461 0.79246 0.80047 0.80836 0.81584 0.82259 0.82839 0.83280 0.83557 0.83646
0.395  0.74180 0.74337 0.74596 0.74957 0.75408 0.75955 0.76586 0.77276 0.78035 0.78831 0.79641 0.80429 0.81200 0.81885 0.82470 0.82910 0.83192 0.83290
0.400  0.73695 0.73855 0.74118 0.74479 0.74942 0.75498 0.76136 0.76838 0.77608 0.78402 0.79224 0.80035 0.80803 0.81506 0.82091 0.82545 0.82830 0.82919
0.405  0.73210 0.73371 0.73638 0.74005 0.74475 0.75039 0.75678 0.76399 0.77166 0.77984 0.78817 0.79639 0.80416 0.81117 0.81720 0.82176 0.82462 0.82558
0.410  0.72724 0.72888 0.73155 0.73531 0.74008 0.74574 0.75227 0.75958 0.76736 0.77565 0.78394 0.79227 0.80014 0.80737 0.81335 0.81800 0.82091 0.82183
0.415  0.72237 0.72403 0.72675 0.73056 0.73539 0.74110 0.74776 0.75506 0.76305 0.77130 0.77985 0.78827 0.79624 0.80342 0.80959 0.81428 0.81721 0.81817
0.420  0.71750 0.71918 0.72194 0.72581 0.73068 0.73649 0.74323 0.75063 0.75872 0.76709 0.77574 0.78425 0.79231 0.79957 0.80574 0.81045 0.81344 0.81449
0.425  0.71263 0.71432 0.71713 0.72105 0.72594 0.73188 0.73861 0.74620 0.75427 0.76286 0.77147 0.78008 0.78823 0.79566 0.80190 0.80669 0.80970 0.81067
0.430  0.70776 0.70947 0.71232 0.71628 0.72124 0.72725 0.73407 0.74173 0.74992 0.75847 0.76733 0.77603 0.78427 0.79170 0.79806 0.80284 0.80588 0.80693
0.435  0.70288 0.70461 0.70750 0.71146 0.71654 0.72253 0.72953 0.73719 0.74557 0.75423 0.76317 0.77182 0.78015 0.78780 0.79410 0.79901 0.80209 0.80307
0.440  0.69800 0.69976 0.70268 0.70669 0.71183 0.71790 0.72497 0.73273 0.74108 0.74996 0.75885 0.76775 0.77616 0.78373 0.79025 0.79518 0.79826 0.79929
0.445  0.69312 0.69490 0.69786 0.70192 0.70712 0.71326 0.72031 0.72826 0.73671 0.74554 0.75467 0.76366 0.77215 0.77980 0.78624 0.79125 0.79439 0.79537
0.450  0.68824 0.69004 0.69303 0.69714 0.70232 0.70862 0.71575 0.72366 0.73232 0.74125 0.75047 0.75939 0.76797 0.77570 0.78233 0.78737 0.79052 0.79155
0.455  0.68335 0.68518 0.68816 0.69236 0.69761 0.70396 0.71118 0.71918 0.72779 0.73695 0.74610 0.75527 0.76393 0.77172 0.77840 0.78339 0.78659 0.78770
0.460  0.67847 0.68032 0.68334 0.68758 0.69289 0.69922 0.70660 0.71469 0.72339 0.73249 0.74190 0.75112 0.75971 0.76773 0.77434 0.77947 0.78269 0.78372
0.465  0.67359 0.67546 0.67851 0.68280 0.68816 0.69457 0.70191 0.71018 0.71898 0.72817 0.73765 0.74683 0.75564 0.76356 0.77037 0.77552 0.77873 0.77983
0.470  0.66871 0.67060 0.67368 0.67795 0.68344 0.68991 0.69733 0.70556 0.71441 0.72384 0.73325 0.74267 0.75155 0.75954 0.76627 0.77149 0.77477 0.77581
0.475  0.66382 0.66573 0.66885 0.67317 0.67868 0.68524 0.69275 0.70105 0.70999 0.71933 0.72900 0.73831 0.74727 0.75534 0.76227 0.76751 0.77079 0.77187
0.480  0.65895 0.66087 0.66402 0.66838 0.67389 0.68047 0.68815 0.69653 0.70556 0.71500 0.72456 0.73413 0.74316 0.75128 0.75823 0.76342 0.76676 0.76780
0.485  0.65407 0.65601 0.65920 0.66360 0.66916 0.67581 0.68343 0.69187 0.70110 0.71064 0.72028 0.72992 0.73898 0.74719 0.75407 0.75940 0.76274 0.76382
0.490  0.64919 0.65112 0.65437 0.65881 0.66443 0.67114 0.67883 0.68735 0.69651 0.70610 0.71599 0.72553 0.73470 0.74294 0.75001 0.75533 0.75865 0.75982
0.495  0.64431 0.64627 0.64953 0.65403 0.65970 0.66646 0.67423 0.68282 0.69207 0.70172 0.71151 0.72130 0.73052 0.73882 0.74580 0.75121 0.75460 0.75569
0.500  0.63944 0.64141 0.64466 0.64922 0.65495 0.66178 0.66960 0.67827 0.68760 0.69734 0.70720 0.71704 0.72616 0.73452 0.74169 0.74713 0.75051 0.75164
0.505  0.63457 0.63655 0.63983 0.64438 0.65013 0.65700 0.66487 0.67359 0.68297 0.69276 0.70287 0.71261 0.72197 0.73037 0.73756 0.74293 0.74638 0.74746
0.510  0.62970 0.63170 0.63501 0.63960 0.64539 0.65232 0.66026 0.66905 0.67850 0.68836 0.69835 0.70834 0.71774 0.72620 0.73331 0.73881 0.74225 0.74338
0.515  0.62483 0.62685 0.63018 0.63481 0.64066 0.64763 0.65563 0.66449 0.67401 0.68394 0.69401 0.70386 0.71334 0.72185 0.72914 0.73458 0.73805 0.73926
0.520  0.61996 0.62200 0.62536 0.63003 0.63592 0.64295 0.65098 0.65978 0.66935 0.67933 0.68964 0.69957 0.70909 0.71764 0.72483 0.73041 0.73390 0.73502
0.525  0.61509 0.61715 0.62054 0.62524 0.63117 0.63814 0.64624 0.65521 0.66485 0.67491 0.68509 0.69525 0.70464 0.71330 0.72064 0.72622 0.72970 0.73087
0.530  0.61023 0.61230 0.61572 0.62045 0.62634 0.63345 0.64161 0.65064 0.66034 0.67046 0.68071 0.69073 0.70037 0.70902 0.71640 0.72192 0.72546 0.72658
0.535  0.60537 0.60746 0.61090 0.61559 0.62159 0.62877 0.63698 0.64604 0.65565 0.66582 0.67629 0.68639 0.69607 0.70475 0.71204 0.71770 0.72123 0.72238
0.540  0.60051 0.60261 0.60602 0.61081 0.61685 0.62407 0.63219 0.64132 0.65113 0.66136 0.67171 0.68202 0.69157 0.70031 0.70779 0.71335 0.71692 0.71816
0.545  0.59566 0.59777 0.60121 0.60602 0.61211 0.61935 0.62755 0.63674 0.64660 0.65689 0.66729 0.67748 0.68725 0.69601 0.70338 0.70909 0.71266 0.71381
0.550  0.59080 0.59292 0.59639 0.60124 0.60736 0.61456 0.62291 0.63214 0.64188 0.65221 0.66266 0.67309 0.68284 0.69168 0.69908 0.70479 0.70836 0.70954
0.555  0.58595 0.58806 0.59158 0.59646 0.60251 0.60986 0.61825 0.62738 0.63735 0.64772 0.65822 0.66849 0.67836 0.68720 0.69475 0.70039 0.70400 0.70515
0.560  0.58110 0.58322 0.58676 0.59167 0.59777 0.60515 0.61345 0.62278 0.63279 0.64322 0.65377 0.66408 0.67398 0.68285 0.69030 0.69606 0.69966 0.70084
0.565  0.57626 0.57839 0.58195 0.58680 0.59302 0.60044 0.60879 0.61817 0.62812 0.63851 0.64910 0.65965 0.66939 0.67830 0.68594 0.69167 0.69525 0.69650
0.570  0.57141 0.57356 0.57714 0.58202 0.58827 0.59561 0.60413 0.61344 0.62348 0.63399 0.64462 0.65501 0.66498 0.67392 0.68142 0.68723 0.69087 0.69204
0.575  0.56656 0.56873 0.57233 0.57724 0.58352 0.59090 0.59946 0.60875 0.61890 0.62946 0.64013 0.65056 0.66055 0.66951 0.67703 0.68283 0.68646 0.68766
0.580  0.56172 0.56390 0.56749 0.57245 0.57866 0.58619 0.59464 0.60413 0.61430 0.62471 0.63542 0.64608 0.65592 0.66491 0.67261 0.67832 0.68199 0.68316
0.585  0.55687 0.55907 0.56264 0.56767 0.57391 0.58147 0.58996 0.59949 0.60953 0.62016 0.63090 0.64139 0.65146 0.66047 0.66803 0.67388 0.67753 0.67873
0.590  0.55203 0.55424 0.55784 0.56288 0.56916 0.57661 0.58528 0.59468 0.60492 0.61559 0.62636 0.63689 0.64679 0.65583 0.66357 0.66940 0.67301 0.67428
0.595  0.54720 0.54942 0.55303 0.55801 0.56440 0.57189 0.58059 0.59003 0.60031 0.61081 0.62162 0.63235 0.64228 0.65135 0.65895 0.66484 0.66852 0.66970
0.600  0.54236 0.54459 0.54822 0.55322 0.55964 0.56717 0.57574 0.58537 0.59549 0.60622 0.61706 0.62763 0.63777 0.64684 0.65444 0.66032 0.66399 0.66521
0.605  0.53753 0.53976 0.54341 0.54844 0.55477 0.56243 0.57104 0.58052 0.59086 0.60162 0.61248 0.62308 0.63303 0.64213 0.64992 0.65569 0.65941 0.66058
0.610  0.53269 0.53492 0.53860 0.54365 0.55001 0.55762 0.56634 0.57585 0.58622 0.59681 0.60768 0.61830 0.62848 0.63759 0.64523 0.65114 0.65483 0.65604
0.615  0.52786 0.53007 0.53379 0.53886 0.54524 0.55282 0.56161 0.57117 0.58138 0.59218 0.60308 0.61372 0.62390 0.63302 0.64066 0.64656 0.65022 0.65146
0.620  0.52303 0.52525 0.52896 0.53407 0.54047 0.54808 0.55675 0.56648 0.57672 0.58754 0.59844 0.60911 0.61912 0.62826 0.63606 0.64185 0.64558 0.64676
0.625  0.51820 0.52043 0.52410 0.52924 0.53570 0.54333 0.55202 0.56160 0.57204 0.58268 0.59361 0.60428 0.61451 0.62364 0.63130 0.63723 0.64093 0.64214
0.630  0.51336 0.51560 0.51929 0.52438 0.53080 0.53856 0.54729 0.55689 0.56715 0.57801 0.58897 0.59965 0.60986 0.61884 0.62667 0.63256 0.63621 0.63749
0.635  0.50853 0.51077 0.51447 0.51958 0.52602 0.53367 0.54239 0.55217 0.56246 0.57333 0.58426 0.59499 0.60502 0.61418 0.62186 0.62780 0.63152 0.63272
0.640  0.50370 0.50595 0.50966 0.51478 0.52124 0.52890 0.53764 0.54726 0.55775 0.56842 0.57940 0.59010 0.60034 0.60950 0.61717 0.62310 0.62679 0.62801
0.645  0.49886 0.50112 0.50484 0.50997 0.51645 0.52413 0.53289 0.54252 0.55282 0.56372 0.57470 0.58541 0.59545 0.60462 0.61246 0.61827 0.62200 0.62318
0.650  0.49402 0.49629 0.50001 0.50516 0.51165 0.51935 0.52812 0.53778 0.54809 0.55900 0.56976 0.58068 0.59073 0.59990 0.60757 0.61351 0.61722 0.61843
0.655  0.48918 0.49145 0.49519 0.50033 0.50672 0.51441 0.52318 0.53301 0.54334 0.55404 0.56503 0.57574 0.58599 0.59515 0.60281 0.60872 0.61240 0.61364
0.660  0.48434 0.48662 0.49032 0.49543 0.50192 0.50962 0.51840 0.52806 0.53857 0.54929 0.56028 0.57099 0.58102 0.59019 0.59801 0.60382 0.60754 0.60873
0.665  0.47950 0.48177 0.48545 0.49061 0.49711 0.50482 0.51361 0.52328 0.53360 0.54451 0.55529 0.56620 0.57624 0.58539 0.59306 0.59898 0.60267 0.60388
0.670  0.47465 0.47688 0.48062 0.48578 0.49228 0.50000 0.50880 0.51848 0.52881 0.53951 0.55050 0.56119 0.57143 0.58056 0.58821 0.59410 0.59774 0.59901
0.675  0.46980 0.47204 0.47577 0.48094 0.48745 0.49503 0.50382 0.51348 0.52400 0.53470 0.54568 0.55637 0.56639 0.57554 0.58332 0.58911 0.59282 0.59401
0.680  0.46495 0.46718 0.47093 0.47611 0.48249 0.49021 0.49899 0.50866 0.51898 0.52987 0.54063 0.55145 0.56153 0.57066 0.57828 0.58418 0.58786 0.58907
0.685  0.46009 0.46233 0.46607 0.47124 0.47765 0.48537 0.49416 0.50383 0.51414 0.52481 0.53577 0.54645 0.55664 0.56569 0.57336 0.57921 0.58283 0.58401
0.690  0.45522 0.45747 0.46122 0.46630 0.47280 0.48052 0.48930 0.49896 0.50928 0.51995 0.53090 0.54156 0.55153 0.56064 0.56825 0.57414 0.57782 0.57901
0.695  0.45034 0.45260 0.45635 0.46143 0.46793 0.47562 0.48427 0.49391 0.50420 0.51507 0.52578 0.53642 0.54659 0.55567 0.56325 0.56911 0.57277 0.57398
0.700  0.44545 0.44772 0.45140 0.45656 0.46306 0.47063 0.47940 0.48903 0.49931 0.50994 0.52086 0.53148 0.54161 0.55049 0.55823 0.56396 0.56764 0.56881
0.705  0.44057 0.44284 0.44652 0.45168 0.45805 0.46575 0.47451 0.48413 0.49439 0.50502 0.51591 0.52650 0.53642 0.54547 0.55303 0.55887 0.56252 0.56371
0.710  0.43568 0.43795 0.44162 0.44678 0.45315 0.46084 0.46957 0.47902 0.48925 0.50007 0.51071 0.52129 0.53139 0.54041 0.54794 0.55375 0.55737 0.55858
0.715  0.43078 0.43305 0.43672 0.44186 0.44824 0.45592 0.46450 0.47408 0.48431 0.49487 0.50572 0.51627 0.52632 0.53514 0.54281 0.54849 0.55214 0.55331
0.720  0.42587 0.42814 0.43181 0.43686 0.44332 0.45085 0.45956 0.46913 0.47933 0.48988 0.50069 0.51121 0.52105 0.53002 0.53751 0.54330 0.54691 0.54810
0.725  0.42095 0.42321 0.42689 0.43193 0.43838 0.44590 0.45460 0.46414 0.47432 0.48485 0.49542 0.50591 0.51593 0.52486 0.53232 0.53807 0.54165 0.54285
0.730  0.41603 0.41824 0.42196 0.42699 0.43331 0.44094 0.44944 0.45896 0.46910 0.47976 0.49035 0.50079 0.51066 0.51948 0.52708 0.53270 0.53630 0.53746
0.735  0.41109 0.41329 0.41700 0.42204 0.42834 0.43596 0.44445 0.45395 0.46406 0.47452 0.48523 0.49564 0.50538 0.51426 0.52167 0.52739 0.53096 0.53213
0.740  0.40614 0.40834 0.41197 0.41707 0.42336 0.43081 0.43943 0.44890 0.45899 0.46942 0.47987 0.49025 0.50017 0.50899 0.51637 0.52205 0.52558 0.52667
0.745  0.40117 0.40337 0.40699 0.41207 0.41836 0.42579 0.43439 0.44364 0.45368 0.46427 0.47470 0.48504 0.49470 0.50351 0.51101 0.51655 0.52011 0.52126
0.750  0.39620 0.39839 0.40200 0.40698 0.41334 0.42076 0.42916 0.43856 0.44856 0.45890 0.46949 0.47979 0.48940 0.49816 0.50547 0.51112 0.51464 0.51580
0.755  0.39120 0.39339 0.39700 0.40196 0.40818 0.41570 0.42407 0.43344 0.44341 0.45371 0.46403 0.47428 0.48406 0.49277 0.50004 0.50564 0.50913 0.51020
0.760  0.38619 0.38838 0.39197 0.39692 0.40312 0.41046 0.41896 0.42828 0.43801 0.44848 0.45877 0.46896 0.47848 0.48717 0.49456 0.50002 0.50352 0.50465
0.765  0.38117 0.38335 0.38693 0.39186 0.39804 0.40536 0.41383 0.42293 0.43281 0.44300 0.45345 0.46359 0.47307 0.48169 0.48889 0.49445 0.49791 0.49906
0.770  0.37613 0.37830 0.38187 0.38678 0.39294 0.40023 0.40849 0.41773 0.42756 0.43771 0.44793 0.45798 0.46761 0.47617 0.48332 0.48883 0.49225 0.49331
0.775  0.37106 0.37322 0.37678 0.38167 0.38781 0.39508 0.40330 0.41249 0.42226 0.43238 0.44250 0.45253 0.46190 0.47043 0.47769 0.48306 0.48650 0.48761
0.780  0.36598 0.36813 0.37160 0.37645 0.38253 0.38988 0.39808 0.40703 0.41676 0.42679 0.43706 0.44703 0.45634 0.46482 0.47189 0.47734 0.48073 0.48186
0.785  0.36087 0.36299 0.36647 0.37130 0.37736 0.38452 0.39283 0.40174 0.41140 0.42138 0.43157 0.44129 0.45074 0.45915 0.46616 0.47156 0.47492 0.47596
0.790  0.35575 0.35783 0.36132 0.36612 0.37215 0.37928 0.38737 0.39640 0.40601 0.41593 0.42586 0.43570 0.44489 0.45326 0.46038 0.46563 0.46900 0.47010
0.795  0.35059 0.35266 0.35614 0.36092 0.36691 0.37401 0.38205 0.39102 0.40037 0.41021 0.42030 0.43006 0.43919 0.44748 0.45440 0.45974 0.46307 0.46417
0.800  0.34541 0.34747 0.35093 0.35568 0.36164 0.36870 0.37669 0.38542 0.39490 0.40467 0.41467 0.42417 0.43343 0.44165 0.44851 0.45379 0.45707 0.45809
0.805  0.34020 0.34226 0.34569 0.35040 0.35621 0.36320 0.37129 0.37997 0.38938 0.39908 0.40880 0.41843 0.42757 0.43559 0.44255 0.44768 0.45097 0.45204
0.810  0.33496 0.33701 0.34042 0.34501 0.35088 0.35782 0.36568 0.37447 0.38361 0.39323 0.40308 0.41263 0.42153 0.42964 0.43639 0.44160 0.44485 0.44593
0.815  0.32967 0.33172 0.33511 0.33968 0.34550 0.35239 0.36020 0.36874 0.37800 0.38754 0.39731 0.40673 0.41560 0.42362 0.43030 0.43546 0.43865 0.43965
0.820  0.32437 0.32640 0.32969 0.33430 0.34009 0.34693 0.35468 0.36315 0.37233 0.38180 0.39127 0.40065 0.40958 0.41737 0.42415 0.42914 0.43235 0.43339
0.825  0.31903 0.32105 0.32431 0.32889 0.33462 0.34126 0.34910 0.35750 0.36660 0.37598 0.38537 0.39467 0.40333 0.41122 0.41778 0.42284 0.42600 0.42706
0.830  0.31365 0.31566 0.31889 0.32343 0.32900 0.33571 0.34331 0.35180 0.36063 0.36992 0.37942 0.38861 0.39719 0.40499 0.41148 0.41648 0.41959 0.42055
0.835  0.30823 0.31022 0.31343 0.31792 0.32345 0.33011 0.33764 0.34586 0.35479 0.36399 0.37319 0.38230 0.39097 0.39852 0.40509 0.40998 0.41304 0.41406
0.840  0.30277 0.30473 0.30792 0.31228 0.31786 0.32444 0.33190 0.34005 0.34889 0.35799 0.36709 0.37610 0.38450 0.39213 0.39849 0.40340 0.40645 0.40748
0.845  0.29726 0.29916 0.30236 0.30668 0.31220 0.31872 0.32610 0.33418 0.34272 0.35172 0.36092 0.36982 0.37812 0.38566 0.39194 0.39677 0.39978 0.40071
0.850  0.29170 0.29358 0.29675 0.30103 0.30649 0.31280 0.32009 0.32822 0.33668 0.34558 0.35447 0.36327 0.37165 0.37907 0.38529 0.39004 0.39296 0.39395
0.855  0.28608 0.28795 0.29108 0.29531 0.30060 0.30696 0.31417 0.32204 0.33057 0.33936 0.34814 0.35683 0.36493 0.37229 0.37853 0.38315 0.38610 0.38698
0.860  0.28041 0.28225 0.28528 0.28954 0.29476 0.30105 0.30817 0.31595 0.32435 0.33285 0.34171 0.35029 0.35828 0.36553 0.37157 0.37622 0.37912 0.38001
0.865  0.27468 0.27650 0.27949 0.28369 0.28886 0.29507 0.30208 0.30978 0.31791 0.32646 0.33517 0.34347 0.35152 0.35866 0.36461 0.36918 0.37201 0.37293
0.870  0.26888 0.27068 0.27363 0.27769 0.28288 0.28887 0.29579 0.30335 0.31154 0.31997 0.32840 0.33673 0.34450 0.35155 0.35754 0.36196 0.36478 0.36563
0.875  0.26301 0.26478 0.26770 0.27170 0.27682 0.28273 0.28955 0.29700 0.30507 0.31337 0.32167 0.32988 0.33752 0.34446 0.35023 0.35468 0.35745 0.35831
0.880  0.25706 0.25881 0.26169 0.26563 0.27056 0.27650 0.28322 0.29055 0.29832 0.30649 0.31484 0.32273 0.33042 0.33723 0.34291 0.34727 0.34998 0.35085
0.885  0.25103 0.25276 0.25559 0.25947 0.26432 0.27017 0.27676 0.28400 0.29164 0.29968 0.30770 0.31564 0.32303 0.32975 0.33545 0.33965 0.34234 0.34315
0.890  0.24492 0.24661 0.24940 0.25322 0.25799 0.26371 0.27009 0.27717 0.28485 0.29274 0.30062 0.30842 0.31566 0.32225 0.32773 0.33195 0.33458 0.33540
0.895  0.23870 0.24037 0.24310 0.24686 0.25155 0.25707 0.26344 0.27039 0.27788 0.28549 0.29340 0.30102 0.30815 0.31460 0.31996 0.32409 0.32666 0.32748
0.900  0.23238 0.23401 0.23664 0.24030 0.24499 0.25041 0.25666 0.26348 0.27069 0.27828 0.28586 0.29335 0.30047 0.30665 0.31203 0.31605 0.31853 0.31930
0.905  0.22595 0.22751 0.23012 0.23371 0.23820 0.24362 0.24972 0.25641 0.26348 0.27091 0.27833 0.28565 0.29247 0.29866 0.30389 0.30777 0.31024 0.31102
0.910  0.21939 0.22092 0.22348 0.22699 0.23138 0.23668 0.24253 0.24905 0.25611 0.26321 0.27062 0.27777 0.28443 0.29047 0.29549 0.29936 0.30176 0.30254
0.915  0.21269 0.21419 0.21669 0.22012 0.22442 0.22947 0.23531 0.24167 0.24841 0.25549 0.26256 0.26955 0.27619 0.28207 0.28696 0.29072 0.29305 0.29375
0.920  0.20584 0.20730 0.20974 0.21309 0.21728 0.22221 0.22790 0.23411 0.24067 0.24757 0.25445 0.26126 0.26758 0.27332 0.27819 0.28178 0.28407 0.28481
0.925  0.19882 0.20025 0.20263 0.20589 0.20996 0.21476 0.22029 0.22619 0.23272 0.23942 0.24612 0.25273 0.25887 0.26445 0.26908 0.27264 0.27487 0.27551
0.930  0.19161 0.19301 0.19531 0.19840 0.20234 0.20710 0.21235 0.21820 0.22452 0.23089 0.23752 0.24379 0.24988 0.25528 0.25977 0.26322 0.26536 0.26601
0.935  0.18419 0.18555 0.18778 0.19078 0.19460 0.19915 0.20429 0.20995 0.21594 0.22223 0.22850 0.23470 0.24052 0.24570 0.25014 0.25344 0.25549 0.25618
0.940  0.17655 0.17786 0.17996 0.18291 0.18660 0.19094 0.19595 0.20142 0.20719 0.21326 0.21931 0.22529 0.23084 0.23589 0.24007 0.24329 0.24530 0.24590
0.945  0.16863 0.16989 0.17191 0.17475 0.17830 0.18248 0.18729 0.19243 0.19811 0.20381 0.20976 0.21549 0.22084 0.22567 0.22969 0.23277 0.23469 0.23530
0.950  0.16040 0.16160 0.16355 0.16627 0.16967 0.17367 0.17818 0.18321 0.18852 0.19410 0.19967 0.20516 0.21038 0.21499 0.21884 0.22179 0.22362 0.22414
0.955  0.15180 0.15296 0.15481 0.15740 0.16063 0.16447 0.16876 0.17355 0.17861 0.18393 0.18922 0.19446 0.19932 0.20372 0.20746 0.21021 0.21197 0.21252
0.960  0.14278 0.14387 0.14563 0.14808 0.15109 0.15469 0.15885 0.16339 0.16818 0.17321 0.17822 0.18317 0.18776 0.19193 0.19539 0.19805 0.19971 0.20018
0.965  0.13325 0.13424 0.13593 0.13818 0.14106 0.14444 0.14835 0.15251 0.15711 0.16173 0.16654 0.17108 0.17549 0.17940 0.18264 0.18514 0.18669 0.18708
0.970  0.12307 0.12400 0.12557 0.12766 0.13034 0.13349 0.13704 0.14099 0.14517 0.14956 0.15393 0.15824 0.16225 0.16589 0.16897 0.17127 0.17269 0.17313
0.975  0.11208 0.11294 0.11437 0.11630 0.11875 0.12164 0.12490 0.12852 0.13235 0.13637 0.14038 0.14433 0.14800 0.15132 0.15412 0.15621 0.15753 0.15791
0.980  0.10002 0.10078 0.10204 0.10380 0.10601 0.10860 0.11153 0.11478 0.11823 0.12175 0.12543 0.12895 0.13226 0.13524 0.13772 0.13962 0.14081 0.14113
0.985  0.08641 0.08708 0.08818 0.08971 0.09158 0.09384 0.09643 0.09920 0.10218 0.10532 0.10844 0.11153 0.11445 0.11704 0.11919 0.12084 0.12187 0.12208
0.990  0.07039 0.07094 0.07184 0.07310 0.07463 0.07648 0.07856 0.08088 0.08333 0.08590 0.08845 0.09098 0.09332 0.09545 0.09725 0.09857 0.09943 0.09960
0.995  0.04966 0.05005 0.05069 0.05156 0.05267 0.05399 0.05546 0.05711 0.05885 0.06067 0.06249 0.06428 0.06594 0.06745 0.06870 0.06966 0.07026 0.07032
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e010.dat <==
# alpha = +0.30 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997 0.99997
0.010  0.99976 0.99976 0.99976 0.99977 0.99977 0.99978 0.99979 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99986 0.99986 0.99987 0.99987
0.015  0.99946 0.99946 0.99947 0.99948 0.99949 0.99950 0.99952 0.99954 0.99956 0.99958 0.99960 0.99962 0.99964 0.99966 0.99968 0.99969 0.99970 0.99971
0.020  0.99903 0.99904 0.99905 0.99907 0.99909 0.99912 0.99914 0.99918 0.99921 0.99925 0.99929 0.99933 0.99937 0.99940 0.99943 0.99945 0.99947 0.99948
0.025  0.99849 0.99850 0.99852 0.99855 0.99858 0.99862 0.99866 0.99872 0.99877 0.99883 0.99889 0.99895 0.99901 0.99907 0.99911 0.99914 0.99917 0.99919
0.030  0.99783 0.99784 0.99787 0.99791 0.99795 0.99801 0.99808 0.99815 0.99823 0.99832 0.99841 0.99849 0.99858 0.99866 0.99872 0.99877 0.99880 0.99883
0.035  0.99705 0.99707 0.99710 0.99716 0.99722 0.99730 0.99739 0.99749 0.99760 0.99772 0.99784 0.99795 0.99807 0.99817 0.99826 0.99832 0.99837 0.99829
0.040  0.99615 0.99617 0.99622 0.99629 0.99637 0.99647 0.99659 0.99672 0.99687 0.99702 0.99718 0.99733 0.99748 0.99761 0.99773 0.99781 0.99787 0.99781
0.045  0.99513 0.99516 0.99522 0.99531 0.99541 0.99554 0.99569 0.99586 0.99604 0.99623 0.99643 0.99662 0.99681 0.99698 0.99712 0.99723 0.99730 0.99726
0.050  0.99399 0.99404 0.99411 0.99422 0.99435 0.99451 0.99469 0.99489 0.99512 0.99535 0.99560 0.99584 0.99607 0.99628 0.99645 0.99658 0.99667 0.99665
0.055  0.99274 0.99280 0.99289 0.99301 0.99317 0.99336 0.99358 0.99383 0.99410 0.99438 0.99468 0.99497 0.99524 0.99550 0.99571 0.99587 0.99597 0.99597
0.060  0.99138 0.99144 0.99155 0.99170 0.99188 0.99211 0.99237 0.99267 0.99299 0.99332 0.99367 0.99402 0.99435 0.99465 0.99490 0.99509 0.99521 0.99523
0.065  0.98990 0.98997 0.99010 0.99027 0.99049 0.99076 0.99106 0.99141 0.99179 0.99218 0.99259 0.99299 0.99337 0.99373 0.99403 0.99425 0.99439 0.99443
0.070  0.98831 0.98839 0.98854 0.98874 0.98899 0.98930 0.98966 0.99006 0.99049 0.99094 0.99142 0.99189 0.99232 0.99273 0.99308 0.99334 0.99350 0.99356
0.075  0.98661 0.98671 0.98687 0.98710 0.98739 0.98774 0.98815 0.98861 0.98910 0.98962 0.99016 0.99070 0.99120 0.99167 0.99207 0.99236 0.99255 0.99263
0.080  0.98480 0.98491 0.98510 0.98536 0.98569 0.98609 0.98654 0.98706 0.98763 0.98821 0.98883 0.98944 0.99001 0.99053 0.99098 0.99132 0.99153 0.99153
0.085  0.98288 0.98300 0.98321 0.98351 0.98388 0.98433 0.98485 0.98543 0.98606 0.98672 0.98741 0.98810 0.98875 0.98933 0.98983 0.99022 0.99045 0.99048
0.090  0.98085 0.98099 0.98123 0.98156 0.98197 0.98247 0.98305 0.98370 0.98441 0.98515 0.98591 0.98668 0.98741 0.98806 0.98861 0.98904 0.98931 0.98937
0.095  0.97872 0.97888 0.97914 0.97950 0.97996 0.98052 0.98117 0.98188 0.98267 0.98349 0.98434 0.98519 0.98600 0.98673 0.98734 0.98781 0.98811 0.98820
0.100  0.97649 0.97666 0.97695 0.97735 0.97786 0.97848 0.97919 0.97997 0.98085 0.98176 0.98269 0.98362 0.98451 0.98532 0.98600 0.98652 0.98685 0.98696
0.105  0.97416 0.97435 0.97466 0.97510 0.97566 0.97634 0.97712 0.97798 0.97894 0.97994 0.98096 0.98198 0.98295 0.98385 0.98460 0.98517 0.98552 0.98555
0.110  0.97172 0.97193 0.97228 0.97276 0.97337 0.97411 0.97496 0.97590 0.97694 0.97804 0.97916 0.98028 0.98134 0.98230 0.98313 0.98375 0.98414 0.98421
0.115  0.96919 0.96942 0.96979 0.97032 0.97098 0.97179 0.97271 0.97374 0.97487 0.97606 0.97728 0.97850 0.97965 0.98070 0.98159 0.98227 0.98269 0.98280
0.120  0.96656 0.96681 0.96722 0.96779 0.96850 0.96937 0.97038 0.97150 0.97272 0.97400 0.97532 0.97664 0.97790 0.97903 0.97999 0.98072 0.98119 0.98134
0.125  0.96384 0.96411 0.96455 0.96516 0.96594 0.96688 0.96797 0.96917 0.97049 0.97188 0.97329 0.97471 0.97607 0.97730 0.97834 0.97912 0.97963 0.97981
0.130  0.96103 0.96132 0.96179 0.96245 0.96329 0.96429 0.96547 0.96676 0.96818 0.96968 0.97121 0.97273 0.97417 0.97550 0.97662 0.97748 0.97801 0.97812
0.135  0.95813 0.95844 0.95895 0.95966 0.96055 0.96163 0.96288 0.96428 0.96580 0.96740 0.96905 0.97067 0.97223 0.97364 0.97485 0.97576 0.97633 0.97649
0.140  0.95514 0.95547 0.95601 0.95677 0.95773 0.95889 0.96022 0.96171 0.96334 0.96506 0.96682 0.96857 0.97023 0.97173 0.97301 0.97398 0.97459 0.97480
0.145  0.95207 0.95242 0.95300 0.95381 0.95483 0.95606 0.95749 0.95907 0.96080 0.96264 0.96452 0.96638 0.96815 0.96976 0.97112 0.97215 0.97281 0.97305
0.150  0.94891 0.94928 0.94990 0.95076 0.95185 0.95316 0.95468 0.95636 0.95821 0.96015 0.96214 0.96412 0.96601 0.96773 0.96917 0.97027 0.97097 0.97114
0.155  0.94567 0.94607 0.94672 0.94764 0.94879 0.95018 0.95179 0.95358 0.95554 0.95760 0.95971 0.96181 0.96381 0.96562 0.96715 0.96834 0.96907 0.96929
0.160  0.94235 0.94277 0.94346 0.94443 0.94566 0.94713 0.94884 0.95073 0.95280 0.95499 0.95723 0.95945 0.96156 0.96347 0.96509 0.96633 0.96711 0.96738
0.165  0.93896 0.93940 0.94013 0.94116 0.94245 0.94401 0.94581 0.94782 0.95000 0.95231 0.95467 0.95702 0.95925 0.96127 0.96299 0.96429 0.96512 0.96531
0.170  0.93549 0.93595 0.93672 0.93780 0.93917 0.94082 0.94272 0.94483 0.94713 0.94956 0.95203 0.95450 0.95685 0.95900 0.96082 0.96219 0.96306 0.96331
0.175  0.93194 0.93244 0.93325 0.93438 0.93581 0.93755 0.93954 0.94176 0.94419 0.94674 0.94937 0.95196 0.95444 0.95669 0.95858 0.96002 0.96094 0.96125
0.180  0.92833 0.92885 0.92970 0.93089 0.93240 0.93422 0.93632 0.93866 0.94120 0.94389 0.94664 0.94937 0.95196 0.95433 0.95631 0.95784 0.95878 0.95902
0.185  0.92465 0.92519 0.92609 0.92734 0.92892 0.93082 0.93303 0.93549 0.93815 0.94097 0.94385 0.94671 0.94944 0.95191 0.95399 0.95558 0.95659 0.95687
0.190  0.92090 0.92147 0.92241 0.92372 0.92537 0.92737 0.92968 0.93225 0.93504 0.93799 0.94100 0.94397 0.94683 0.94941 0.95160 0.95327 0.95432 0.95467
0.195  0.91709 0.91769 0.91867 0.92004 0.92177 0.92386 0.92627 0.92896 0.93188 0.93493 0.93809 0.94123 0.94420 0.94690 0.94918 0.95091 0.95201 0.95230
0.200  0.91321 0.91384 0.91486 0.91629 0.91810 0.92029 0.92281 0.92561 0.92864 0.93185 0.93515 0.93842 0.94152 0.94433 0.94671 0.94853 0.94967 0.95000
0.205  0.90928 0.90993 0.91100 0.91249 0.91438 0.91666 0.91928 0.92219 0.92537 0.92872 0.93216 0.93555 0.93875 0.94169 0.94416 0.94607 0.94726 0.94765
0.210  0.90529 0.90597 0.90708 0.90863 0.91060 0.91297 0.91568 0.91873 0.92205 0.92554 0.92907 0.93261 0.93598 0.93903 0.94160 0.94357 0.94481 0.94514
0.215  0.90124 0.90194 0.90310 0.90472 0.90677 0.90921 0.91206 0.91523 0.91867 0.92226 0.92598 0.92966 0.93315 0.93632 0.93900 0.94103 0.94232 0.94271
0.220  0.89714 0.89787 0.89907 0.90075 0.90287 0.90542 0.90838 0.91167 0.91524 0.91898 0.92284 0.92665 0.93024 0.93353 0.93631 0.93844 0.93978 0.94023
0.225  0.89298 0.89374 0.89499 0.89674 0.89893 0.90158 0.90465 0.90807 0.91174 0.91565 0.91965 0.92356 0.92733 0.93074 0.93362 0.93582 0.93720 0.93759
0.230  0.88878 0.88957 0.89086 0.89266 0.89494 0.89770 0.90088 0.90438 0.90823 0.91228 0.91637 0.92047 0.92437 0.92790 0.93088 0.93315 0.93457 0.93502
0.235  0.88453 0.88534 0.88668 0.88854 0.89091 0.89377 0.89705 0.90069 0.90467 0.90881 0.91310 0.91735 0.92133 0.92497 0.92806 0.93042 0.93190 0.93241
0.240  0.88023 0.88107 0.88246 0.88439 0.88684 0.88979 0.89316 0.89695 0.90106 0.90535 0.90978 0.91411 0.91828 0.92205 0.92524 0.92767 0.92919 0.92964
0.245  0.87589 0.87676 0.87819 0.88019 0.88272 0.88576 0.88925 0.89317 0.89737 0.90185 0.90636 0.91090 0.91520 0.91909 0.92237 0.92487 0.92644 0.92695
0.250  0.87151 0.87240 0.87388 0.87594 0.87856 0.88167 0.88530 0.88934 0.89369 0.89830 0.90297 0.90764 0.91202 0.91603 0.91942 0.92201 0.92364 0.92421
0.255  0.86708 0.86801 0.86953 0.87166 0.87436 0.87757 0.88132 0.88544 0.88997 0.89467 0.89954 0.90428 0.90886 0.91300 0.91649 0.91915 0.92081 0.92133
0.260  0.86262 0.86357 0.86514 0.86734 0.87012 0.87344 0.87729 0.88155 0.88620 0.89105 0.89606 0.90095 0.90566 0.90991 0.91346 0.91620 0.91793 0.91851
0.265  0.85812 0.85909 0.86072 0.86298 0.86582 0.86926 0.87319 0.87761 0.88235 0.88739 0.89249 0.89759 0.90236 0.90674 0.91044 0.91325 0.91503 0.91555
0.270  0.85358 0.85459 0.85626 0.85859 0.86151 0.86505 0.86909 0.87364 0.87852 0.88369 0.88895 0.89411 0.89909 0.90359 0.90738 0.91027 0.91208 0.91266
0.275  0.84901 0.85005 0.85176 0.85415 0.85717 0.86080 0.86496 0.86960 0.87465 0.87992 0.88536 0.89068 0.89578 0.90033 0.90424 0.90721 0.90907 0.90973
0.280  0.84441 0.84547 0.84724 0.84968 0.85279 0.85649 0.86080 0.86555 0.87075 0.87617 0.88168 0.88721 0.89237 0.89711 0.90111 0.90415 0.90607 0.90666
0.285  0.83978 0.84087 0.84268 0.84518 0.84839 0.85218 0.85660 0.86148 0.86675 0.87237 0.87803 0.88362 0.88900 0.89385 0.89793 0.90105 0.90300 0.90366
0.290  0.83512 0.83624 0.83810 0.84067 0.84395 0.84785 0.85234 0.85739 0.86279 0.86848 0.87436 0.88008 0.88559 0.89049 0.89469 0.89789 0.89991 0.90051
0.295  0.83043 0.83158 0.83348 0.83612 0.83948 0.84348 0.84808 0.85325 0.85881 0.86463 0.87057 0.87651 0.88207 0.88717 0.89147 0.89473 0.89678 0.89744
0.300  0.82571 0.82689 0.82884 0.83155 0.83496 0.83909 0.84380 0.84904 0.85478 0.86075 0.86684 0.87283 0.87860 0.88379 0.88814 0.89148 0.89359 0.89433
0.305  0.82097 0.82218 0.82417 0.82695 0.83044 0.83467 0.83950 0.84486 0.85067 0.85676 0.86307 0.86920 0.87507 0.88035 0.88484 0.88826 0.89041 0.89108
0.310  0.81621 0.81745 0.81948 0.82233 0.82590 0.83018 0.83516 0.84066 0.84660 0.85283 0.85919 0.86555 0.87149 0.87693 0.88150 0.88497 0.88716 0.88791
0.315  0.81142 0.81269 0.81477 0.81768 0.82134 0.82572 0.83075 0.83643 0.84250 0.84887 0.85537 0.86177 0.86793 0.87340 0.87810 0.88166 0.88390 0.88459
0.320  0.80662 0.80791 0.81004 0.81301 0.81676 0.82123 0.82638 0.83211 0.83830 0.84488 0.85152 0.85806 0.86425 0.86992 0.87470 0.87834 0.88061 0.88135
0.325  0.80179 0.80312 0.80529 0.80830 0.81215 0.81672 0.82198 0.82784 0.83416 0.84079 0.84755 0.85432 0.86063 0.86641 0.87121 0.87493 0.87726 0.87808
0.330  0.79695 0.79830 0.80052 0.80359 0.80752 0.81220 0.81757 0.82354 0.82999 0.83676 0.84366 0.85045 0.85698 0.86280 0.86776 0.87154 0.87391 0.87467
0.335  0.79209 0.79347 0.79573 0.79887 0.80284 0.80762 0.81312 0.81922 0.82580 0.83271 0.83974 0.84666 0.85323 0.85923 0.86427 0.86808 0.87050 0.87134
0.340  0.78722 0.78862 0.79093 0.79413 0.79818 0.80303 0.80861 0.81481 0.82150 0.82854 0.83569 0.84283 0.84953 0.85555 0.86071 0.86463 0.86709 0.86786
0.345  0.78233 0.78375 0.78611 0.78938 0.79351 0.79845 0.80413 0.81045 0.81728 0.82444 0.83173 0.83891 0.84570 0.85194 0.85717 0.86115 0.86365 0.86447
0.350  0.77742 0.77887 0.78128 0.78461 0.78882 0.79385 0.79964 0.80608 0.81303 0.82032 0.82774 0.83505 0.84196 0.84829 0.85354 0.85760 0.86015 0.86094
0.355  0.77251 0.77398 0.77643 0.77982 0.78411 0.78924 0.79513 0.80168 0.80866 0.81608 0.82362 0.83105 0.83819 0.84453 0.84995 0.85407 0.85665 0.85749
0.360  0.76758 0.76908 0.77155 0.77502 0.77938 0.78460 0.79054 0.79719 0.80438 0.81192 0.81960 0.82715 0.83429 0.84083 0.84625 0.85045 0.85309 0.85400
0.365  0.76264 0.76417 0.76668 0.77018 0.77461 0.77991 0.78600 0.79277 0.80008 0.80775 0.81554 0.82322 0.83048 0.83701 0.84261 0.84687 0.84954 0.85039
0.370  0.75769 0.75924 0.76180 0.76536 0.76986 0.77525 0.78145 0.78833 0.79576 0.80344 0.81136 0.81915 0.82662 0.83328 0.83895 0.84324 0.84592 0.84685
0.375  0.75273 0.75431 0.75692 0.76053 0.76511 0.77059 0.77689 0.78386 0.79133 0.79923 0.80727 0.81519 0.82266 0.82950 0.83517 0.83956 0.84231 0.84317
0.380  0.74777 0.74937 0.75202 0.75569 0.76034 0.76591 0.77228 0.77932 0.78698 0.79500 0.80316 0.81119 0.81878 0.82561 0.83146 0.83589 0.83866 0.83958
0.385  0.74280 0.74442 0.74711 0.75085 0.75557 0.76121 0.76764 0.77484 0.78262 0.79065 0.79893 0.80707 0.81476 0.82180 0.82763 0.83214 0.83498 0.83585
0.390  0.73781 0.73947 0.74220 0.74599 0.75078 0.75646 0.76304 0.77035 0.77813 0.78639 0.79479 0.80304 0.81084 0.81786 0.82387 0.82842 0.83128 0.83221
0.395  0.73283 0.73451 0.73728 0.74112 0.74594 0.75175 0.75843 0.76575 0.77375 0.78212 0.79061 0.79886 0.80688 0.81400 0.82007 0.82462 0.82753 0.82853
0.400  0.72784 0.72954 0.73235 0.73621 0.74114 0.74704 0.75380 0.76124 0.76934 0.77771 0.78633 0.79479 0.80280 0.81010 0.81617 0.82086 0.82380 0.82473
0.405  0.72284 0.72457 0.72742 0.73134 0.73634 0.74232 0.74910 0.75671 0.76481 0.77340 0.78213 0.79072 0.79881 0.80610 0.81234 0.81706 0.82001 0.82100
0.410  0.71785 0.71960 0.72245 0.72646 0.73153 0.73754 0.74446 0.75217 0.76039 0.76909 0.77779 0.78648 0.79468 0.80219 0.80839 0.81319 0.81619 0.81715
0.415  0.71284 0.71461 0.71751 0.72157 0.72671 0.73277 0.73982 0.74753 0.75595 0.76463 0.77357 0.78237 0.79066 0.79812 0.80451 0.80935 0.81238 0.81337
0.420  0.70784 0.70963 0.71257 0.71668 0.72187 0.72803 0.73516 0.74298 0.75149 0.76029 0.76934 0.77822 0.78661 0.79416 0.80055 0.80542 0.80850 0.80957
0.425  0.70283 0.70463 0.70763 0.71179 0.71699 0.72328 0.73041 0.73842 0.74691 0.75593 0.76495 0.77394 0.78242 0.79013 0.79659 0.80154 0.80464 0.80564
0.430  0.69782 0.69964 0.70268 0.70689 0.71216 0.71853 0.72574 0.73382 0.74244 0.75143 0.76069 0.76977 0.77834 0.78606 0.79264 0.79758 0.80071 0.80179
0.435  0.69281 0.69466 0.69773 0.70194 0.70733 0.71368 0.72107 0.72915 0.73797 0.74706 0.75641 0.76545 0.77411 0.78203 0.78857 0.79363 0.79680 0.79781
0.440  0.68780 0.68967 0.69278 0.69704 0.70249 0.70892 0.71638 0.72457 0.73335 0.74267 0.75197 0.76125 0.77000 0.77786 0.78459 0.78968 0.79286 0.79392
0.445  0.68279 0.68468 0.68783 0.69214 0.69765 0.70416 0.71160 0.71997 0.72886 0.73812 0.74767 0.75703 0.76586 0.77380 0.78047 0.78563 0.78887 0.78989
0.450  0.67778 0.67970 0.68287 0.68723 0.69273 0.69938 0.70691 0.71525 0.72435 0.73371 0.74334 0.75265 0.76157 0.76959 0.77644 0.78163 0.78488 0.78595
0.455  0.67277 0.67471 0.67788 0.68233 0.68789 0.69460 0.70222 0.71064 0.71969 0.72929 0.73886 0.74841 0.75740 0.76549 0.77239 0.77754 0.78084 0.78198
0.460  0.66776 0.66972 0.67293 0.67742 0.68304 0.68974 0.69751 0.70603 0.71517 0.72471 0.73453 0.74414 0.75308 0.76137 0.76821 0.77350 0.77681 0.77788
0.465  0.66275 0.66474 0.66797 0.67251 0.67819 0.68496 0.69270 0.70140 0.71064 0.72026 0.73015 0.73973 0.74888 0.75709 0.76412 0.76943 0.77274 0.77387
0.470  0.65775 0.65975 0.66302 0.66755 0.67334 0.68018 0.68800 0.69666 0.70595 0.71581 0.72565 0.73544 0.74466 0.75295 0.75990 0.76528 0.76865 0.76973
0.475  0.65275 0.65477 0.65807 0.66264 0.66846 0.67539 0.68329 0.69202 0.70141 0.71119 0.72127 0.73097 0.74027 0.74863 0.75577 0.76118 0.76455 0.76567
0.480  0.64775 0.64979 0.65312 0.65774 0.66356 0.67051 0.67857 0.68739 0.69685 0.70673 0.71671 0.72666 0.73603 0.74444 0.75161 0.75697 0.76040 0.76148
0.485  0.64275 0.64480 0.64818 0.65283 0.65871 0.66572 0.67374 0.68261 0.69227 0.70224 0.71231 0.72232 0.73173 0.74022 0.74733 0.75283 0.75626 0.75737
0.490  0.63776 0.63980 0.64323 0.64793 0.65386 0.66093 0.66902 0.67796 0.68757 0.69759 0.70789 0.71782 0.72733 0.73586 0.74315 0.74863 0.75204 0.75324
0.495  0.63276 0.63483 0.63828 0.64303 0.64901 0.65613 0.66429 0.67331 0.68300 0.69309 0.70330 0.71347 0.72303 0.73161 0.73882 0.74438 0.74787 0.74899
0.500  0.62778 0.62986 0.63330 0.63811 0.64414 0.65133 0.65955 0.66864 0.67841 0.68858 0.69886 0.70908 0.71855 0.72720 0.73459 0.74018 0.74366 0.74482
0.505  0.62279 0.62489 0.62836 0.63316 0.63922 0.64644 0.65471 0.66386 0.67367 0.68389 0.69441 0.70454 0.71423 0.72292 0.73032 0.73586 0.73940 0.74052
0.510  0.61781 0.61993 0.62342 0.62826 0.63436 0.64164 0.64998 0.65919 0.66907 0.67936 0.68978 0.70014 0.70988 0.71862 0.72595 0.73161 0.73515 0.73630
0.515  0.61283 0.61497 0.61849 0.62336 0.62951 0.63685 0.64524 0.65451 0.66446 0.67482 0.68530 0.69555 0.70536 0.71415 0.72166 0.72726 0.73083 0.73206
0.520  0.60786 0.61001 0.61356 0.61847 0.62466 0.63205 0.64047 0.64969 0.65969 0.67011 0.68081 0.69113 0.70098 0.70982 0.71723 0.72296 0.72655 0.72770
0.525  0.60289 0.60506 0.60863 0.61357 0.61981 0.62714 0.63563 0.64501 0.65508 0.66556 0.67615 0.68669 0.69642 0.70535 0.71291 0.71864 0.72222 0.72341
0.530  0.59793 0.60011 0.60370 0.60868 0.61487 0.62234 0.63088 0.64033 0.65045 0.66099 0.67165 0.68206 0.69202 0.70095 0.70854 0.71423 0.71785 0.71901
0.535  0.59297 0.59516 0.59878 0.60372 0.61002 0.61754 0.62614 0.63561 0.64565 0.65625 0.66711 0.67759 0.68759 0.69655 0.70407 0.70987 0.71349 0.71468
0.540  0.58801 0.59022 0.59380 0.59883 0.60517 0.61274 0.62125 0.63079 0.64101 0.65166 0.66242 0.67309 0.68298 0.69199 0.69968 0.70540 0.70906 0.71032
0.545  0.58305 0.58527 0.58889 0.59394 0.60033 0.60791 0.61650 0.62609 0.63637 0.64707 0.65788 0.66844 0.67853 0.68757 0.69515 0.70101 0.70467 0.70585
0.550  0.57811 0.58032 0.58398 0.58906 0.59548 0.60302 0.61174 0.62138 0.63155 0.64229 0.65314 0.66393 0.67400 0.68311 0.69072 0.69658 0.70024 0.70145
0.555  0.57316 0.57537 0.57907 0.58418 0.59053 0.59821 0.60698 0.61652 0.62689 0.63768 0.64857 0.65922 0.66940 0.67851 0.68626 0.69205 0.69575 0.69693
0.560  0.56822 0.57044 0.57416 0.57930 0.58569 0.59341 0.60208 0.61180 0.62223 0.63306 0.64400 0.65468 0.66489 0.67403 0.68169 0.68760 0.69129 0.69249
0.565  0.56328 0.56552 0.56925 0.57434 0.58084 0.58860 0.59732 0.60708 0.61745 0.62825 0.63922 0.65013 0.66019 0.66937 0.67720 0.68308 0.68675 0.68803
0.570  0.55835 0.56060 0.56435 0.56946 0.57600 0.58367 0.59255 0.60226 0.61270 0.62361 0.63463 0.64537 0.65565 0.66486 0.67256 0.67852 0.68224 0.68344
0.575  0.55342 0.55568 0.55945 0.56459 0.57115 0.57886 0.58778 0.59747 0.60801 0.61896 0.63001 0.64080 0.65110 0.66032 0.66804 0.67398 0.67770 0.67893
0.580  0.54849 0.55077 0.55453 0.55972 0.56621 0.57405 0.58287 0.59274 0.60330 0.61412 0.62520 0.63620 0.64636 0.65560 0.66349 0.66935 0.67310 0.67430
0.585  0.54356 0.54586 0.54960 0.55485 0.56136 0.56924 0.57809 0.58800 0.59843 0.60945 0.62056 0.63140 0.64177 0.65103 0.65879 0.66478 0.66852 0.66974
0.590  0.53864 0.54095 0.54471 0.54997 0.55652 0.56430 0.57331 0.58309 0.59372 0.60477 0.61591 0.62678 0.63699 0.64628 0.65420 0.66017 0.66387 0.66516
0.595  0.53373 0.53604 0.53982 0.54502 0.55168 0.55949 0.56852 0.57834 0.58900 0.59989 0.61106 0.62212 0.63235 0.64167 0.64946 0.65548 0.65925 0.66046
0.600  0.52881 0.53114 0.53493 0.54015 0.54683 0.55467 0.56359 0.57358 0.58409 0.59519 0.60638 0.61730 0.62772 0.63703 0.64483 0.65084 0.65459 0.65583
0.605  0.52391 0.52624 0.53004 0.53529 0.54188 0.54985 0.55880 0.56865 0.57935 0.59048 0.60169 0.61263 0.62288 0.63221 0.64018 0.64609 0.64988 0.65108
0.610  0.51900 0.52133 0.52516 0.53042 0.53704 0.54495 0.55400 0.56388 0.57461 0.58557 0.59679 0.60774 0.61820 0.62755 0.63537 0.64141 0.64518 0.64641
0.615  0.51410 0.51641 0.52027 0.52555 0.53219 0.54007 0.54918 0.55910 0.56968 0.58084 0.59208 0.60304 0.61350 0.62285 0.63068 0.63670 0.64044 0.64170
0.620  0.50920 0.51152 0.51537 0.52068 0.52734 0.53524 0.54424 0.55431 0.56491 0.57609 0.58733 0.59832 0.60861 0.61798 0.62595 0.63187 0.63567 0.63688
0.625  0.50430 0.50662 0.51045 0.51579 0.52249 0.53041 0.53943 0.54935 0.56014 0.57113 0.58240 0.59338 0.60388 0.61324 0.62108 0.62712 0.63089 0.63213
0.630  0.49941 0.50173 0.50557 0.51086 0.51753 0.52557 0.53461 0.54455 0.55517 0.56637 0.57765 0.58864 0.59911 0.60832 0.61632 0.62233 0.62605 0.62735
0.635  0.49451 0.49685 0.50069 0.50599 0.51267 0.52060 0.52964 0.53975 0.55037 0.56158 0.57283 0.58386 0.59416 0.60354 0.61139 0.61744 0.62123 0.62245
0.640  0.48962 0.49196 0.49581 0.50112 0.50782 0.51576 0.52481 0.53476 0.54557 0.55659 0.56788 0.57888 0.58937 0.59874 0.60658 0.61262 0.61637 0.61762
0.645  0.48473 0.48707 0.49093 0.49625 0.50296 0.51091 0.51997 0.52993 0.54056 0.55178 0.56307 0.57407 0.58437 0.59375 0.60175 0.60767 0.61146 0.61267
0.650  0.47984 0.48219 0.48605 0.49138 0.49809 0.50606 0.51513 0.52510 0.53574 0.54696 0.55804 0.56924 0.57954 0.58891 0.59675 0.60279 0.60656 0.60779
0.655  0.47495 0.47730 0.48116 0.48649 0.49311 0.50106 0.51012 0.52025 0.53090 0.54192 0.55321 0.56420 0.57468 0.58404 0.59186 0.59787 0.60162 0.60288
0.660  0.47006 0.47241 0.47625 0.48154 0.48825 0.49620 0.50527 0.51523 0.52604 0.53707 0.54836 0.55934 0.56962 0.57898 0.58694 0.59285 0.59663 0.59785
0.665  0.46517 0.46752 0.47133 0.47666 0.48337 0.49133 0.50040 0.51037 0.52100 0.53220 0.54328 0.55444 0.56472 0.57406 0.58188 0.58789 0.59165 0.59288
0.670  0.46028 0.46259 0.46645 0.47178 0.47849 0.48646 0.49552 0.50549 0.51612 0.52712 0.53838 0.54934 0.55980 0.56911 0.57691 0.58289 0.58660 0.58788
0.675  0.45539 0.45770 0.46156 0.46689 0.47361 0.48143 0.49048 0.50043 0.51123 0.52222 0.53347 0.54442 0.55467 0.56399 0.57190 0.57779 0.58155 0.58276
0.680  0.45049 0.45281 0.45667 0.46201 0.46860 0.47654 0.48559 0.49553 0.50613 0.51731 0.52834 0.53940 0.54970 0.55899 0.56676 0.57275 0.57648 0.57771
0.685  0.44560 0.44791 0.45177 0.45709 0.46371 0.47165 0.48069 0.49063 0.50122 0.51217 0.52339 0.53430 0.54470 0.55392 0.56172 0.56765 0.57133 0.57253
0.690  0.44070 0.44301 0.44688 0.45212 0.45880 0.46675 0.47577 0.48569 0.49628 0.50723 0.51842 0.52931 0.53949 0.54876 0.55650 0.56248 0.56620 0.56741
0.695  0.43579 0.43811 0.44197 0.44721 0.45389 0.46180 0.47069 0.48059 0.49113 0.50226 0.51322 0.52409 0.53445 0.54369 0.55140 0.55734 0.56103 0.56226
0.700  0.43087 0.43321 0.43699 0.44230 0.44897 0.45676 0.46576 0.47564 0.48617 0.49706 0.50821 0.51905 0.52937 0.53841 0.54626 0.55207 0.55580 0.55699
0.705  0.42596 0.42829 0.43208 0.43738 0.44393 0.45183 0.46081 0.47067 0.48118 0.49206 0.50318 0.51398 0.52409 0.53328 0.54096 0.54687 0.55056 0.55177
0.710  0.42105 0.42338 0.42716 0.43245 0.43900 0.44688 0.45583 0.46551 0.47599 0.48703 0.49791 0.50869 0.51896 0.52812 0.53576 0.54164 0.54530 0.54653
0.715  0.41613 0.41846 0.42223 0.42750 0.43405 0.44192 0.45071 0.46052 0.47097 0.48178 0.49283 0.50358 0.51379 0.52276 0.53053 0.53628 0.53996 0.54115
0.720  0.41121 0.41353 0.41730 0.42248 0.42910 0.43681 0.44572 0.45551 0.46593 0.47671 0.48772 0.49843 0.50844 0.51754 0.52514 0.53098 0.53463 0.53583
0.725  0.40627 0.40858 0.41236 0.41753 0.42413 0.43183 0.44072 0.45046 0.46086 0.47161 0.48238 0.49306 0.50323 0.51228 0.51984 0.52565 0.52926 0.53047
0.730  0.40134 0.40360 0.40741 0.41257 0.41903 0.42683 0.43553 0.44525 0.45560 0.46645 0.47723 0.48786 0.49787 0.50682 0.51450 0.52018 0.52382 0.52499
0.735  0.39639 0.39865 0.40244 0.40759 0.41404 0.42182 0.43050 0.44018 0.45050 0.46115 0.47205 0.48263 0.49251 0.50150 0.50900 0.51477 0.51837 0.51956
0.740  0.39143 0.39369 0.39740 0.40261 0.40904 0.41665 0.42544 0.43510 0.44537 0.45599 0.46663 0.47717 0.48721 0.49614 0.50360 0.50933 0.51289 0.51400
0.745  0.38647 0.38872 0.39242 0.39759 0.40402 0.41161 0.42037 0.42981 0.44003 0.45078 0.46139 0.47188 0.48167 0.49058 0.49815 0.50375 0.50732 0.50848
0.750  0.38149 0.38373 0.38742 0.39250 0.39898 0.40655 0.41511 0.42468 0.43485 0.44537 0.45611 0.46655 0.47629 0.48514 0.49253 0.49821 0.50175 0.50293
0.755  0.37651 0.37874 0.38242 0.38747 0.39382 0.40147 0.41000 0.41952 0.42965 0.44012 0.45060 0.46099 0.47088 0.47967 0.48701 0.49264 0.49615 0.49724
0.760  0.37151 0.37373 0.37739 0.38243 0.38875 0.39622 0.40486 0.41433 0.42423 0.43483 0.44527 0.45559 0.46523 0.47400 0.48144 0.48694 0.49046 0.49160
0.765  0.36649 0.36871 0.37236 0.37737 0.38367 0.39111 0.39970 0.40896 0.41898 0.42932 0.43990 0.45016 0.45974 0.46844 0.47570 0.48128 0.48476 0.48591
0.770  0.36146 0.36367 0.36730 0.37230 0.37856 0.38597 0.39436 0.40373 0.41370 0.42399 0.43434 0.44450 0.45421 0.46284 0.47005 0.47558 0.47902 0.48009
0.775  0.35642 0.35862 0.36223 0.36719 0.37343 0.38081 0.38915 0.39847 0.40836 0.41861 0.42885 0.43899 0.44845 0.45704 0.46434 0.46973 0.47319 0.47431
0.780  0.35136 0.35354 0.35707 0.36199 0.36817 0.37561 0.38393 0.39300 0.40284 0.41300 0.42337 0.43344 0.44283 0.45136 0.45847 0.46394 0.46734 0.46847
0.785  0.34628 0.34843 0.35196 0.35686 0.36300 0.37026 0.37866 0.38769 0.39747 0.40755 0.41784 0.42765 0.43716 0.44562 0.45267 0.45808 0.46145 0.46250
0.790  0.34118 0.34330 0.34683 0.35170 0.35780 0.36503 0.37321 0.38234 0.39205 0.40206 0.41209 0.42201 0.43127 0.43968 0.44682 0.45209 0.45546 0.45656
0.795  0.33606 0.33817 0.34168 0.34652 0.35258 0.35976 0.36789 0.37695 0.38640 0.39634 0.40649 0.41633 0.42551 0.43384 0.44079 0.44613 0.44946 0.45057
0.800  0.33092 0.33301 0.33650 0.34131 0.34733 0.35446 0.36254 0.37136 0.38092 0.39077 0.40084 0.41041 0.41970 0.42796 0.43484 0.44012 0.44340 0.44443
0.805  0.32576 0.32783 0.33130 0.33606 0.34194 0.34899 0.35714 0.36591 0.37538 0.38516 0.39495 0.40463 0.41381 0.42186 0.42882 0.43395 0.43724 0.43831
0.810  0.32056 0.32263 0.32607 0.33071 0.33663 0.34363 0.35156 0.36041 0.36962 0.37931 0.38921 0.39880 0.40774 0.41585 0.42262 0.42782 0.43106 0.43214
0.815  0.31533 0.31740 0.32081 0.32542 0.33129 0.33823 0.34610 0.35470 0.36401 0.37361 0.38341 0.39287 0.40176 0.40979 0.41648 0.42162 0.42481 0.42581
0.820  0.31008 0.31213 0.31545 0.32009 0.32591 0.33280 0.34059 0.34912 0.35834 0.36785 0.37737 0.38678 0.39572 0.40352 0.41028 0.41527 0.41846 0.41951
0.825  0.30481 0.30684 0.31013 0.31473 0.32049 0.32718 0.33504 0.34349 0.35262 0.36204 0.37146 0.38078 0.38945 0.39733 0.40389 0.40893 0.41208 0.41313
0.830  0.29950 0.30151 0.30477 0.30933 0.31492 0.32167 0.32930 0.33781 0.34668 0.35599 0.36550 0.37470 0.38329 0.39107 0.39755 0.40253 0.40562 0.40659
0.835  0.29415 0.29614 0.29937 0.30388 0.30943 0.31611 0.32366 0.33192 0.34086 0.35007 0.35929 0.36839 0.37705 0.38459 0.39113 0.39600 0.39904 0.40006
0.840  0.28876 0.29073 0.29393 0.29831 0.30389 0.31050 0.31797 0.32614 0.33498 0.34408 0.35319 0.36219 0.37058 0.37818 0.38452 0.38940 0.39243 0.39345
0.845  0.28334 0.28524 0.28845 0.29278 0.29831 0.30483 0.31221 0.32030 0.32886 0.33785 0.34703 0.35592 0.36420 0.37171 0.37795 0.38275 0.38574 0.38667
0.850  0.27787 0.27975 0.28292 0.28720 0.29266 0.29899 0.30627 0.31439 0.32285 0.33173 0.34061 0.34939 0.35773 0.36511 0.37129 0.37601 0.37891 0.37989
0.855  0.27235 0.27421 0.27734 0.28158 0.28686 0.29322 0.30041 0.30828 0.31678 0.32555 0.33431 0.34297 0.35103 0.35834 0.36453 0.36912 0.37204 0.37293
0.860  0.26678 0.26862 0.27165 0.27589 0.28111 0.28738 0.29448 0.30224 0.31061 0.31910 0.32792 0.33645 0.34439 0.35159 0.35759 0.36219 0.36506 0.36595
0.865  0.26116 0.26297 0.26596 0.27014 0.27529 0.28148 0.28847 0.29614 0.30424 0.31275 0.32142 0.32967 0.33766 0.34474 0.35064 0.35516 0.35797 0.35887
0.870  0.25548 0.25727 0.26021 0.26425 0.26942 0.27538 0.28227 0.28979 0.29794 0.30632 0.31470 0.32297 0.33068 0.33767 0.34359 0.34796 0.35075 0.35160
0.875  0.24973 0.25150 0.25440 0.25838 0.26346 0.26934 0.27613 0.28353 0.29154 0.29978 0.30803 0.31617 0.32374 0.33061 0.33632 0.34071 0.34345 0.34430
0.880  0.24392 0.24566 0.24851 0.25243 0.25733 0.26322 0.26989 0.27718 0.28489 0.29299 0.30126 0.30909 0.31669 0.32343 0.32904 0.33334 0.33601 0.33687
0.885  0.23803 0.23974 0.24255 0.24640 0.25122 0.25701 0.26355 0.27072 0.27830 0.28626 0.29421 0.30207 0.30937 0.31601 0.32163 0.32577 0.32842 0.32923
0.890  0.23206 0.23374 0.23650 0.24029 0.24502 0.25068 0.25701 0.26402 0.27161 0.27941 0.28721 0.29492 0.30208 0.30858 0.31398 0.31813 0.32072 0.32153
0.895  0.22601 0.22766 0.23036 0.23408 0.23872 0.24418 0.25048 0.25736 0.26476 0.27229 0.28009 0.28762 0.29465 0.30100 0.30628 0.31034 0.31286 0.31368
0.900  0.21986 0.22147 0.22407 0.22769 0.23232 0.23767 0.24384 0.25058 0.25770 0.26519 0.27267 0.28005 0.28706 0.29315 0.29844 0.30239 0.30482 0.30558
0.905  0.21361 0.21515 0.21773 0.22127 0.22570 0.23104 0.23706 0.24365 0.25063 0.25795 0.26526 0.27247 0.27918 0.28526 0.29040 0.29421 0.29663 0.29740
0.910  0.20725 0.20875 0.21127 0.21474 0.21906 0.22428 0.23004 0.23646 0.24341 0.25040 0.25768 0.26472 0.27126 0.27719 0.28212 0.28590 0.28826 0.28903
0.915  0.20076 0.20223 0.20469 0.20807 0.21229 0.21726 0.22300 0.22926 0.23588 0.24284 0.24979 0.25665 0.26316 0.26892 0.27372 0.27740 0.27968 0.28036
0.920  0.19413 0.19556 0.19796 0.20125 0.20536 0.21020 0.21579 0.22188 0.22833 0.23509 0.24185 0.24852 0.25472 0.26034 0.26510 0.26860 0.27085 0.27156
0.925  0.18735 0.18875 0.19108 0.19427 0.19827 0.20297 0.20839 0.21418 0.22058 0.22714 0.23370 0.24017 0.24618 0.25163 0.25616 0.25964 0.26181 0.26243
0.930  0.18039 0.18176 0.18401 0.18704 0.19090 0.19555 0.20069 0.20641 0.21259 0.21883 0.22531 0.23144 0.23739 0.24266 0.24704 0.25040 0.25248 0.25312
0.935  0.17325 0.17457 0.17675 0.17968 0.18342 0.18785 0.19288 0.19841 0.20426 0.21040 0.21653 0.22258 0.22825 0.23330 0.23762 0.24084 0.24283 0.24350
0.940  0.16590 0.16717 0.16923 0.17210 0.17570 0.17993 0.18482 0.19015 0.19578 0.20170 0.20760 0.21341 0.21883 0.22373 0.22780 0.23093 0.23288 0.23346
0.945  0.15830 0.15952 0.16149 0.16426 0.16771 0.17178 0.17646 0.18147 0.18699 0.19254 0.19832 0.20390 0.20909 0.21379 0.21769 0.22068 0.22254 0.22313
0.950  0.15041 0.15158 0.15347 0.15611 0.15942 0.16331 0.16769 0.17257 0.17773 0.18315 0.18855 0.19389 0.19895 0.20342 0.20715 0.21001 0.21178 0.21228
0.955  0.14220 0.14331 0.14511 0.14762 0.15075 0.15447 0.15864 0.16328 0.16818 0.17333 0.17847 0.18353 0.18824 0.19251 0.19612 0.19878 0.20047 0.20101
0.960  0.13359 0.13464 0.13635 0.13872 0.14162 0.14511 0.14913 0.15351 0.15815 0.16301 0.16786 0.17264 0.17709 0.18111 0.18445 0.18702 0.18862 0.18907
0.965  0.12451 0.12548 0.12710 0.12927 0.13205 0.13532 0.13908 0.14310 0.14753 0.15199 0.15663 0.16102 0.16527 0.16903 0.17216 0.17456 0.17605 0.17643
0.970  0.11485 0.11574 0.11725 0.11927 0.12184 0.12488 0.12829 0.13210 0.13612 0.14034 0.14455 0.14870 0.15256 0.15605 0.15901 0.16122 0.16258 0.16301
0.975  0.10445 0.10526 0.10664 0.10849 0.11084 0.11362 0.11674 0.12022 0.12389 0.12775 0.13160 0.13539 0.13891 0.14210 0.14478 0.14678 0.14805 0.14842
0.980  0.09305 0.09378 0.09498 0.09667 0.09878 0.10126 0.10406 0.10718 0.11047 0.11384 0.11736 0.12074 0.12390 0.12675 0.12912 0.13094 0.13207 0.13238
0.985  0.08025 0.08088 0.08193 0.08339 0.08517 0.08732 0.08980 0.09243 0.09528 0.09827 0.10125 0.10419 0.10698 0.10944 0.11150 0.11307 0.11405 0.11425
0.990  0.06523 0.06575 0.06660 0.06779 0.06925 0.07101 0.07298 0.07518 0.07751 0.07995 0.08238 0.08477 0.08700 0.08902 0.09073 0.09198 0.09279 0.09296
0.995  0.04588 0.04625 0.04685 0.04768 0.04873 0.04997 0.05136 0.05292 0.05456 0.05628 0.05800 0.05969 0.06126 0.06268 0.06387 0.06478 0.06534 0.06540
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e020.dat <==
# alpha = +0.30 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997
0.010  0.99975 0.99975 0.99975 0.99976 0.99976 0.99977 0.99978 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99985 0.99986 0.99986 0.99987
0.015  0.99943 0.99944 0.99945 0.99946 0.99947 0.99948 0.99950 0.99952 0.99954 0.99957 0.99959 0.99961 0.99964 0.99966 0.99967 0.99968 0.99969 0.99970
0.020  0.99899 0.99900 0.99902 0.99903 0.99906 0.99908 0.99912 0.99915 0.99919 0.99923 0.99927 0.99931 0.99935 0.99939 0.99942 0.99944 0.99945 0.99947
0.025  0.99843 0.99844 0.99846 0.99849 0.99853 0.99857 0.99862 0.99868 0.99874 0.99880 0.99886 0.99893 0.99899 0.99904 0.99909 0.99912 0.99915 0.99917
0.030  0.99774 0.99776 0.99779 0.99783 0.99788 0.99794 0.99801 0.99809 0.99818 0.99827 0.99836 0.99846 0.99854 0.99862 0.99869 0.99874 0.99877 0.99880
0.035  0.99693 0.99695 0.99699 0.99705 0.99712 0.99720 0.99730 0.99741 0.99753 0.99765 0.99778 0.99790 0.99802 0.99813 0.99822 0.99829 0.99833 0.99826
0.040  0.99599 0.99603 0.99608 0.99615 0.99624 0.99635 0.99648 0.99662 0.99677 0.99693 0.99710 0.99726 0.99742 0.99756 0.99767 0.99776 0.99782 0.99777
0.045  0.99494 0.99498 0.99504 0.99513 0.99525 0.99539 0.99555 0.99572 0.99592 0.99612 0.99633 0.99654 0.99673 0.99691 0.99706 0.99717 0.99724 0.99721
0.050  0.99376 0.99381 0.99389 0.99400 0.99414 0.99431 0.99451 0.99473 0.99497 0.99522 0.99547 0.99573 0.99597 0.99619 0.99637 0.99651 0.99660 0.99658
0.055  0.99246 0.99252 0.99261 0.99275 0.99292 0.99313 0.99336 0.99363 0.99392 0.99422 0.99453 0.99484 0.99513 0.99539 0.99562 0.99578 0.99589 0.99589
0.060  0.99104 0.99111 0.99123 0.99139 0.99159 0.99184 0.99212 0.99243 0.99277 0.99313 0.99350 0.99386 0.99421 0.99452 0.99479 0.99499 0.99511 0.99513
0.065  0.98950 0.98959 0.98972 0.98991 0.99015 0.99043 0.99076 0.99113 0.99153 0.99195 0.99238 0.99281 0.99321 0.99358 0.99389 0.99412 0.99427 0.99431
0.070  0.98785 0.98795 0.98810 0.98832 0.98860 0.98893 0.98931 0.98974 0.99020 0.99068 0.99118 0.99167 0.99213 0.99256 0.99292 0.99319 0.99336 0.99342
0.075  0.98608 0.98619 0.98637 0.98662 0.98694 0.98732 0.98775 0.98824 0.98877 0.98932 0.98989 0.99046 0.99098 0.99147 0.99188 0.99219 0.99239 0.99247
0.080  0.98420 0.98433 0.98453 0.98481 0.98517 0.98560 0.98609 0.98665 0.98725 0.98787 0.98852 0.98916 0.98977 0.99031 0.99078 0.99113 0.99135 0.99135
0.085  0.98221 0.98235 0.98258 0.98289 0.98330 0.98378 0.98434 0.98496 0.98564 0.98634 0.98707 0.98779 0.98847 0.98908 0.98960 0.99000 0.99025 0.99028
0.090  0.98011 0.98026 0.98052 0.98087 0.98132 0.98186 0.98248 0.98318 0.98393 0.98472 0.98552 0.98633 0.98709 0.98777 0.98835 0.98880 0.98908 0.98914
0.095  0.97789 0.97806 0.97835 0.97874 0.97924 0.97984 0.98053 0.98130 0.98214 0.98301 0.98391 0.98480 0.98565 0.98641 0.98705 0.98754 0.98785 0.98794
0.100  0.97557 0.97576 0.97608 0.97651 0.97706 0.97772 0.97849 0.97933 0.98026 0.98123 0.98221 0.98319 0.98413 0.98497 0.98568 0.98622 0.98656 0.98668
0.105  0.97315 0.97336 0.97370 0.97418 0.97478 0.97551 0.97635 0.97727 0.97829 0.97936 0.98044 0.98151 0.98253 0.98346 0.98424 0.98483 0.98520 0.98525
0.110  0.97062 0.97085 0.97123 0.97175 0.97240 0.97320 0.97412 0.97513 0.97623 0.97740 0.97858 0.97976 0.98087 0.98188 0.98274 0.98338 0.98379 0.98387
0.115  0.96799 0.96824 0.96865 0.96922 0.96993 0.97080 0.97180 0.97290 0.97410 0.97536 0.97665 0.97793 0.97914 0.98024 0.98116 0.98187 0.98231 0.98243
0.120  0.96527 0.96553 0.96598 0.96659 0.96737 0.96831 0.96939 0.97058 0.97188 0.97325 0.97464 0.97603 0.97734 0.97853 0.97953 0.98029 0.98077 0.98093
0.125  0.96244 0.96273 0.96321 0.96387 0.96471 0.96572 0.96689 0.96818 0.96958 0.97106 0.97256 0.97405 0.97547 0.97675 0.97783 0.97865 0.97917 0.97936
0.130  0.95952 0.95983 0.96035 0.96106 0.96196 0.96305 0.96431 0.96570 0.96721 0.96879 0.97041 0.97201 0.97353 0.97491 0.97608 0.97697 0.97752 0.97764
0.135  0.95651 0.95685 0.95740 0.95816 0.95913 0.96029 0.96164 0.96313 0.96475 0.96645 0.96819 0.96990 0.97153 0.97300 0.97426 0.97521 0.97580 0.97597
0.140  0.95341 0.95377 0.95435 0.95518 0.95621 0.95745 0.95889 0.96048 0.96222 0.96404 0.96590 0.96773 0.96947 0.97105 0.97238 0.97339 0.97402 0.97423
0.145  0.95022 0.95060 0.95123 0.95210 0.95321 0.95453 0.95606 0.95776 0.95960 0.96154 0.96353 0.96549 0.96735 0.96903 0.97044 0.97152 0.97220 0.97244
0.150  0.94694 0.94735 0.94801 0.94895 0.95012 0.95153 0.95316 0.95496 0.95692 0.95898 0.96109 0.96317 0.96515 0.96694 0.96845 0.96959 0.97031 0.97050
0.155  0.94358 0.94401 0.94472 0.94571 0.94695 0.94845 0.95018 0.95209 0.95417 0.95636 0.95859 0.96080 0.96289 0.96478 0.96638 0.96761 0.96837 0.96860
0.160  0.94013 0.94059 0.94134 0.94239 0.94371 0.94530 0.94712 0.94915 0.95136 0.95367 0.95603 0.95837 0.96058 0.96258 0.96427 0.96556 0.96636 0.96665
0.165  0.93661 0.93709 0.93788 0.93899 0.94039 0.94207 0.94400 0.94614 0.94847 0.95091 0.95341 0.95587 0.95821 0.96032 0.96211 0.96347 0.96432 0.96453
0.170  0.93301 0.93352 0.93435 0.93552 0.93699 0.93876 0.94080 0.94306 0.94551 0.94808 0.95070 0.95329 0.95576 0.95800 0.95989 0.96131 0.96221 0.96248
0.175  0.92934 0.92987 0.93075 0.93197 0.93352 0.93538 0.93752 0.93989 0.94247 0.94518 0.94795 0.95068 0.95327 0.95562 0.95760 0.95909 0.96005 0.96036
0.180  0.92559 0.92615 0.92707 0.92836 0.92998 0.93194 0.93419 0.93669 0.93939 0.94224 0.94515 0.94802 0.95073 0.95320 0.95527 0.95685 0.95784 0.95809
0.185  0.92177 0.92236 0.92333 0.92468 0.92638 0.92843 0.93079 0.93342 0.93625 0.93924 0.94228 0.94529 0.94814 0.95072 0.95289 0.95454 0.95558 0.95588
0.190  0.91788 0.91850 0.91951 0.92093 0.92271 0.92486 0.92733 0.93008 0.93305 0.93617 0.93934 0.94247 0.94547 0.94816 0.95044 0.95217 0.95326 0.95362
0.195  0.91393 0.91458 0.91564 0.91712 0.91898 0.92123 0.92381 0.92668 0.92978 0.93302 0.93635 0.93965 0.94277 0.94558 0.94796 0.94976 0.95090 0.95120
0.200  0.90991 0.91059 0.91170 0.91324 0.91519 0.91753 0.92023 0.92323 0.92645 0.92985 0.93333 0.93676 0.94001 0.94294 0.94543 0.94731 0.94849 0.94884
0.205  0.90583 0.90654 0.90769 0.90930 0.91134 0.91378 0.91659 0.91969 0.92307 0.92663 0.93025 0.93381 0.93717 0.94024 0.94281 0.94479 0.94602 0.94643
0.210  0.90170 0.90243 0.90363 0.90531 0.90743 0.90997 0.91288 0.91613 0.91965 0.92335 0.92707 0.93080 0.93432 0.93751 0.94019 0.94223 0.94351 0.94387
0.215  0.89750 0.89826 0.89951 0.90126 0.90346 0.90609 0.90913 0.91251 0.91617 0.91997 0.92389 0.92776 0.93142 0.93473 0.93752 0.93963 0.94095 0.94137
0.220  0.89325 0.89404 0.89534 0.89715 0.89944 0.90217 0.90533 0.90884 0.91263 0.91659 0.92066 0.92467 0.92843 0.93186 0.93476 0.93696 0.93835 0.93882
0.225  0.88895 0.88977 0.89112 0.89299 0.89535 0.89820 0.90148 0.90512 0.90903 0.91317 0.91738 0.92149 0.92544 0.92899 0.93199 0.93427 0.93570 0.93612
0.230  0.88459 0.88544 0.88684 0.88878 0.89123 0.89419 0.89758 0.90132 0.90541 0.90969 0.91401 0.91832 0.92240 0.92608 0.92918 0.93153 0.93301 0.93348
0.235  0.88019 0.88107 0.88251 0.88452 0.88706 0.89012 0.89363 0.89751 0.90174 0.90612 0.91064 0.91510 0.91928 0.92308 0.92629 0.92873 0.93027 0.93079
0.240  0.87574 0.87665 0.87814 0.88022 0.88285 0.88601 0.88961 0.89365 0.89802 0.90256 0.90723 0.91178 0.91614 0.92008 0.92339 0.92591 0.92749 0.92796
0.245  0.87124 0.87218 0.87372 0.87587 0.87859 0.88185 0.88558 0.88975 0.89422 0.89895 0.90371 0.90847 0.91297 0.91703 0.92044 0.92304 0.92466 0.92520
0.250  0.86670 0.86767 0.86926 0.87148 0.87429 0.87763 0.88150 0.88581 0.89042 0.89530 0.90022 0.90512 0.90971 0.91389 0.91742 0.92010 0.92179 0.92238
0.255  0.86212 0.86312 0.86476 0.86705 0.86995 0.87339 0.87739 0.88178 0.88658 0.89156 0.89669 0.90167 0.90646 0.91077 0.91440 0.91716 0.91889 0.91943
0.260  0.85750 0.85852 0.86022 0.86258 0.86556 0.86912 0.87323 0.87776 0.88270 0.88783 0.89310 0.89825 0.90317 0.90760 0.91129 0.91414 0.91592 0.91653
0.265  0.85284 0.85390 0.85564 0.85807 0.86113 0.86480 0.86900 0.87370 0.87873 0.88406 0.88943 0.89478 0.89978 0.90435 0.90819 0.91111 0.91295 0.91349
0.270  0.84815 0.84923 0.85103 0.85353 0.85667 0.86045 0.86477 0.86961 0.87478 0.88024 0.88578 0.89121 0.89641 0.90110 0.90504 0.90804 0.90992 0.91052
0.275  0.84342 0.84453 0.84638 0.84895 0.85218 0.85607 0.86051 0.86544 0.87079 0.87637 0.88209 0.88768 0.89301 0.89776 0.90182 0.90490 0.90683 0.90751
0.280  0.83866 0.83981 0.84170 0.84432 0.84766 0.85162 0.85621 0.86126 0.86677 0.87250 0.87831 0.88410 0.88951 0.89445 0.89861 0.90176 0.90374 0.90436
0.285  0.83387 0.83505 0.83699 0.83968 0.84311 0.84717 0.85188 0.85707 0.86266 0.86859 0.87455 0.88042 0.88604 0.89110 0.89534 0.89857 0.90059 0.90127
0.290  0.82905 0.83026 0.83225 0.83501 0.83853 0.84269 0.84748 0.85284 0.85858 0.86459 0.87076 0.87678 0.88253 0.88764 0.89201 0.89533 0.89741 0.89804
0.295  0.82420 0.82544 0.82749 0.83031 0.83391 0.83818 0.84309 0.84858 0.85447 0.86062 0.86687 0.87310 0.87891 0.88422 0.88869 0.89207 0.89419 0.89488
0.300  0.81933 0.82059 0.82269 0.82559 0.82924 0.83365 0.83867 0.84424 0.85031 0.85662 0.86303 0.86931 0.87534 0.88075 0.88527 0.88874 0.89092 0.89168
0.305  0.81443 0.81573 0.81786 0.82084 0.82458 0.82909 0.83423 0.83993 0.84609 0.85252 0.85915 0.86558 0.87171 0.87721 0.88188 0.88543 0.88765 0.88835
0.310  0.80950 0.81083 0.81301 0.81606 0.81989 0.82446 0.82976 0.83560 0.84189 0.84847 0.85515 0.86181 0.86803 0.87369 0.87844 0.88204 0.88431 0.88508
0.315  0.80456 0.80592 0.80815 0.81127 0.81518 0.81985 0.82522 0.83124 0.83766 0.84439 0.85122 0.85793 0.86436 0.87006 0.87494 0.87863 0.88095 0.88167
0.320  0.79960 0.80099 0.80326 0.80644 0.81045 0.81522 0.82070 0.82679 0.83334 0.84027 0.84725 0.85411 0.86058 0.86648 0.87145 0.87521 0.87757 0.87834
0.325  0.79461 0.79603 0.79836 0.80158 0.80570 0.81057 0.81617 0.82238 0.82907 0.83606 0.84318 0.85025 0.85685 0.86287 0.86786 0.87171 0.87413 0.87497
0.330  0.78961 0.79106 0.79344 0.79673 0.80091 0.80590 0.81162 0.81795 0.82477 0.83191 0.83916 0.84628 0.85310 0.85916 0.86431 0.86823 0.87067 0.87147
0.335  0.78460 0.78607 0.78850 0.79185 0.79609 0.80119 0.80703 0.81349 0.82045 0.82773 0.83512 0.84238 0.84924 0.85548 0.86072 0.86466 0.86717 0.86803
0.340  0.77957 0.78107 0.78354 0.78696 0.79129 0.79645 0.80238 0.80895 0.81603 0.82344 0.83096 0.83843 0.84543 0.85170 0.85706 0.86112 0.86366 0.86446
0.345  0.77452 0.77605 0.77857 0.78206 0.78646 0.79173 0.79777 0.80446 0.81167 0.81922 0.82688 0.83440 0.84150 0.84798 0.85341 0.85753 0.86011 0.86097
0.350  0.76946 0.77101 0.77358 0.77714 0.78163 0.78699 0.79314 0.79995 0.80729 0.81497 0.82277 0.83042 0.83764 0.84422 0.84968 0.85388 0.85652 0.85734
0.355  0.76439 0.76596 0.76858 0.77220 0.77677 0.78223 0.78849 0.79542 0.80281 0.81061 0.81854 0.82631 0.83375 0.84035 0.84598 0.85024 0.85291 0.85378
0.360  0.75931 0.76091 0.76355 0.76725 0.77190 0.77745 0.78376 0.79080 0.79839 0.80633 0.81438 0.82229 0.82975 0.83655 0.84217 0.84652 0.84925 0.85019
0.365  0.75421 0.75584 0.75853 0.76227 0.76698 0.77262 0.77908 0.78625 0.79396 0.80202 0.81021 0.81824 0.82582 0.83262 0.83843 0.84283 0.84559 0.84647
0.370  0.74911 0.75077 0.75350 0.75730 0.76209 0.76782 0.77439 0.78167 0.78951 0.79760 0.80591 0.81406 0.82184 0.82877 0.83465 0.83909 0.84186 0.84282
0.375  0.74400 0.74569 0.74847 0.75232 0.75720 0.76302 0.76969 0.77706 0.78495 0.79326 0.80170 0.80998 0.81777 0.82487 0.83077 0.83530 0.83815 0.83904
0.380  0.73889 0.74060 0.74342 0.74734 0.75229 0.75820 0.76495 0.77240 0.78047 0.78890 0.79746 0.80585 0.81377 0.82088 0.82694 0.83153 0.83439 0.83534
0.385  0.73376 0.73550 0.73837 0.74234 0.74737 0.75335 0.76017 0.76778 0.77598 0.78443 0.79311 0.80162 0.80964 0.81695 0.82300 0.82767 0.83059 0.83150
0.390  0.72863 0.73040 0.73331 0.73734 0.74243 0.74847 0.75543 0.76315 0.77137 0.78004 0.78884 0.79746 0.80560 0.81290 0.81912 0.82383 0.82678 0.82774
0.395  0.72350 0.72529 0.72824 0.73233 0.73745 0.74362 0.75069 0.75842 0.76684 0.77564 0.78454 0.79317 0.80152 0.80892 0.81520 0.81992 0.82292 0.82395
0.400  0.71836 0.72018 0.72317 0.72728 0.73251 0.73877 0.74592 0.75377 0.76231 0.77110 0.78013 0.78898 0.79732 0.80490 0.81120 0.81604 0.81907 0.82004
0.405  0.71322 0.71506 0.71809 0.72226 0.72757 0.73390 0.74108 0.74911 0.75765 0.76667 0.77581 0.78477 0.79321 0.80079 0.80725 0.81212 0.81517 0.81620
0.410  0.70808 0.70994 0.71299 0.71724 0.72262 0.72899 0.73631 0.74444 0.75309 0.76222 0.77135 0.78042 0.78897 0.79675 0.80318 0.80814 0.81124 0.81223
0.415  0.70293 0.70482 0.70790 0.71221 0.71766 0.72409 0.73153 0.73967 0.74852 0.75764 0.76700 0.77618 0.78482 0.79257 0.79918 0.80418 0.80731 0.80833
0.420  0.69779 0.69969 0.70282 0.70718 0.71268 0.71921 0.72673 0.73498 0.74393 0.75317 0.76264 0.77191 0.78064 0.78848 0.79510 0.80013 0.80331 0.80441
0.425  0.69264 0.69455 0.69774 0.70215 0.70767 0.71432 0.72185 0.73029 0.73923 0.74868 0.75813 0.76751 0.77634 0.78433 0.79102 0.79613 0.79933 0.80037
0.430  0.68749 0.68943 0.69265 0.69711 0.70270 0.70943 0.71705 0.72556 0.73463 0.74406 0.75374 0.76321 0.77213 0.78014 0.78694 0.79205 0.79528 0.79639
0.435  0.68234 0.68430 0.68756 0.69203 0.69773 0.70446 0.71225 0.72076 0.73002 0.73956 0.74933 0.75877 0.76778 0.77598 0.78276 0.78798 0.79125 0.79230
0.440  0.67720 0.67918 0.68248 0.68700 0.69276 0.69956 0.70743 0.71604 0.72528 0.73503 0.74477 0.75444 0.76354 0.77170 0.77865 0.78391 0.78718 0.78828
0.445  0.67205 0.67406 0.67739 0.68196 0.68778 0.69466 0.70252 0.71132 0.72065 0.73037 0.74034 0.75009 0.75927 0.76751 0.77441 0.77974 0.78307 0.78413
0.450  0.66691 0.66894 0.67230 0.67692 0.68274 0.68976 0.69770 0.70647 0.71601 0.72583 0.73588 0.74559 0.75486 0.76318 0.77026 0.77561 0.77896 0.78006
0.455  0.66176 0.66382 0.66718 0.67188 0.67776 0.68484 0.69287 0.70173 0.71124 0.72127 0.73128 0.74122 0.75057 0.75895 0.76608 0.77140 0.77480 0.77596
0.460  0.65662 0.65870 0.66209 0.66685 0.67279 0.67986 0.68803 0.69699 0.70658 0.71657 0.72681 0.73682 0.74612 0.75470 0.76178 0.76724 0.77064 0.77175
0.465  0.65148 0.65358 0.65701 0.66181 0.66781 0.67495 0.68310 0.69222 0.70192 0.71199 0.72231 0.73229 0.74179 0.75030 0.75756 0.76303 0.76644 0.76760
0.470  0.64635 0.64847 0.65193 0.65672 0.66283 0.67003 0.67827 0.68736 0.69711 0.70741 0.71768 0.72787 0.73744 0.74603 0.75322 0.75876 0.76223 0.76334
0.475  0.64122 0.64336 0.64686 0.65169 0.65782 0.66512 0.67343 0.68260 0.69244 0.70267 0.71317 0.72328 0.73293 0.74159 0.74896 0.75453 0.75800 0.75915
0.480  0.63610 0.63825 0.64178 0.64666 0.65280 0.66011 0.66858 0.67783 0.68775 0.69807 0.70849 0.71884 0.72856 0.73727 0.74466 0.75019 0.75372 0.75484
0.485  0.63098 0.63315 0.63671 0.64163 0.64782 0.65520 0.66363 0.67294 0.68304 0.69346 0.70396 0.71437 0.72413 0.73292 0.74026 0.74592 0.74945 0.75060
0.490  0.62586 0.62803 0.63164 0.63660 0.64285 0.65028 0.65878 0.66816 0.67822 0.68869 0.69941 0.70975 0.71960 0.72843 0.73595 0.74160 0.74511 0.74634
0.495  0.62075 0.62294 0.62657 0.63157 0.63787 0.64537 0.65393 0.66338 0.67352 0.68406 0.69470 0.70526 0.71517 0.72405 0.73149 0.73722 0.74081 0.74196
0.500  0.61565 0.61785 0.62147 0.62653 0.63289 0.64044 0.64907 0.65859 0.66880 0.67942 0.69013 0.70074 0.71058 0.71952 0.72713 0.73288 0.73646 0.73766
0.505  0.61055 0.61276 0.61642 0.62147 0.62784 0.63543 0.64411 0.65369 0.66395 0.67462 0.68555 0.69608 0.70612 0.71510 0.72273 0.72844 0.73207 0.73323
0.510  0.60545 0.60768 0.61136 0.61646 0.62287 0.63052 0.63925 0.64890 0.65922 0.66996 0.68080 0.69155 0.70163 0.71067 0.71824 0.72405 0.72769 0.72888
0.515  0.60036 0.60261 0.60632 0.61144 0.61791 0.62560 0.63439 0.64410 0.65449 0.66529 0.67620 0.68684 0.69700 0.70608 0.71381 0.71958 0.72324 0.72450
0.520  0.59528 0.59754 0.60127 0.60643 0.61294 0.62068 0.62951 0.63916 0.64961 0.66046 0.67158 0.68229 0.69249 0.70161 0.70925 0.71514 0.71882 0.72001
0.525  0.59020 0.59248 0.59623 0.60143 0.60797 0.61566 0.62455 0.63436 0.64486 0.65578 0.66680 0.67771 0.68780 0.69702 0.70480 0.71069 0.71436 0.71559
0.530  0.58513 0.58742 0.59120 0.59642 0.60293 0.61075 0.61969 0.62955 0.64011 0.65109 0.66216 0.67297 0.68327 0.69248 0.70029 0.70614 0.70986 0.71105
0.535  0.58006 0.58237 0.58616 0.59136 0.59797 0.60584 0.61482 0.62472 0.63520 0.64623 0.65749 0.66837 0.67871 0.68795 0.69569 0.70165 0.70537 0.70659
0.540  0.57500 0.57732 0.58109 0.58636 0.59301 0.60092 0.60983 0.61979 0.63044 0.64152 0.65269 0.66374 0.67398 0.68327 0.69118 0.69705 0.70081 0.70209
0.545  0.56995 0.57227 0.57607 0.58137 0.58805 0.59598 0.60497 0.61497 0.62567 0.63680 0.64802 0.65896 0.66939 0.67871 0.68652 0.69253 0.69628 0.69749
0.550  0.56490 0.56723 0.57106 0.57638 0.58309 0.59099 0.60010 0.61014 0.62074 0.63191 0.64317 0.65432 0.66473 0.67412 0.68195 0.68797 0.69171 0.69296
0.555  0.55986 0.56218 0.56605 0.57140 0.57806 0.58608 0.59523 0.60518 0.61597 0.62718 0.63848 0.64950 0.66000 0.66939 0.67736 0.68331 0.68709 0.68831
0.560  0.55482 0.55715 0.56104 0.56641 0.57311 0.58116 0.59023 0.60035 0.61118 0.62243 0.63378 0.64483 0.65537 0.66478 0.67266 0.67871 0.68249 0.68373
0.565  0.54979 0.55213 0.55604 0.56137 0.56816 0.57625 0.58535 0.59551 0.60630 0.61752 0.62889 0.64015 0.65055 0.65999 0.66803 0.67406 0.67782 0.67912
0.570  0.54476 0.54712 0.55104 0.55639 0.56321 0.57123 0.58048 0.59058 0.60144 0.61276 0.62417 0.63528 0.64588 0.65535 0.66327 0.66937 0.67317 0.67441
0.575  0.53974 0.54211 0.54605 0.55142 0.55827 0.56632 0.57559 0.58569 0.59663 0.60798 0.61943 0.63058 0.64119 0.65067 0.65861 0.66470 0.66850 0.66976
0.580  0.53472 0.53711 0.54104 0.54646 0.55323 0.56140 0.57059 0.58085 0.59181 0.60304 0.61450 0.62585 0.63633 0.64584 0.65392 0.65994 0.66377 0.66500
0.585  0.52971 0.53211 0.53602 0.54149 0.54830 0.55649 0.56571 0.57600 0.58684 0.59825 0.60974 0.62094 0.63161 0.64113 0.64910 0.65523 0.65905 0.66030
0.590  0.52471 0.52712 0.53104 0.53653 0.54336 0.55146 0.56083 0.57099 0.58201 0.59345 0.60496 0.61619 0.62671 0.63626 0.64437 0.65049 0.65427 0.65558
0.595  0.51972 0.52213 0.52607 0.53150 0.53842 0.54655 0.55594 0.56614 0.57717 0.58847 0.60001 0.61140 0.62195 0.63152 0.63951 0.64567 0.64951 0.65075
0.600  0.51473 0.51715 0.52110 0.52654 0.53348 0.54164 0.55092 0.56127 0.57217 0.58365 0.59521 0.60647 0.61718 0.62675 0.63475 0.64089 0.64471 0.64599
0.605  0.50974 0.51217 0.51613 0.52159 0.52846 0.53673 0.54603 0.55625 0.56733 0.57882 0.59040 0.60167 0.61223 0.62181 0.62996 0.63601 0.63987 0.64111
0.610  0.50476 0.50718 0.51117 0.51664 0.52353 0.53174 0.54113 0.55138 0.56248 0.57382 0.58540 0.59668 0.60742 0.61701 0.62503 0.63119 0.63504 0.63629
0.615  0.49979 0.50219 0.50621 0.51170 0.51860 0.52678 0.53622 0.54650 0.55745 0.56897 0.58056 0.59185 0.60259 0.61218 0.62020 0.62635 0.63016 0.63145
0.620  0.49482 0.49723 0.50123 0.50675 0.51367 0.52186 0.53120 0.54161 0.55258 0.56411 0.57570 0.58701 0.59759 0.60719 0.61534 0.62140 0.62526 0.62650
0.625  0.48985 0.49227 0.49624 0.50178 0.50873 0.51695 0.52629 0.53657 0.54770 0.55906 0.57067 0.58197 0.59273 0.60232 0.61034 0.61651 0.62035 0.62162
0.630  0.48489 0.48731 0.49129 0.49679 0.50370 0.51202 0.52139 0.53167 0.54264 0.55418 0.56580 0.57710 0.58784 0.59729 0.60545 0.61158 0.61538 0.61670
0.635  0.47994 0.48236 0.48635 0.49185 0.49877 0.50698 0.51633 0.52677 0.53775 0.54929 0.56087 0.57221 0.58278 0.59238 0.60040 0.60657 0.61043 0.61168
0.640  0.47498 0.47741 0.48140 0.48691 0.49384 0.50206 0.51142 0.52170 0.53284 0.54421 0.55582 0.56712 0.57787 0.58745 0.59546 0.60161 0.60544 0.60671
0.645  0.47004 0.47246 0.47646 0.48197 0.48891 0.49714 0.50650 0.51678 0.52775 0.53929 0.55090 0.56219 0.57276 0.58235 0.59050 0.59654 0.60040 0.60164
0.650  0.46509 0.46752 0.47152 0.47703 0.48397 0.49220 0.50157 0.51187 0.52283 0.53437 0.54578 0.55724 0.56781 0.57738 0.58538 0.59153 0.59537 0.59662
0.655  0.46015 0.46258 0.46657 0.47208 0.47894 0.48715 0.49650 0.50693 0.51790 0.52925 0.54083 0.55211 0.56283 0.57239 0.58037 0.58649 0.59030 0.59158
0.660  0.45521 0.45763 0.46161 0.46708 0.47400 0.48222 0.49156 0.50183 0.51295 0.52430 0.53587 0.54713 0.55766 0.56722 0.57532 0.58135 0.58518 0.58642
0.665  0.45027 0.45269 0.45664 0.46214 0.46907 0.47728 0.48662 0.49689 0.50783 0.51933 0.53070 0.54212 0.55264 0.56218 0.57014 0.57626 0.58007 0.58132
0.670  0.44533 0.44772 0.45170 0.45720 0.46413 0.47233 0.48167 0.49193 0.50286 0.51416 0.52571 0.53693 0.54760 0.55711 0.56505 0.57113 0.57489 0.57620
0.675  0.44039 0.44278 0.44677 0.45226 0.45918 0.46726 0.47657 0.48680 0.49788 0.50917 0.52069 0.53189 0.54237 0.55187 0.55992 0.56591 0.56972 0.57096
0.680  0.43546 0.43785 0.44183 0.44733 0.45413 0.46230 0.47161 0.48183 0.49271 0.50416 0.51547 0.52677 0.53729 0.54676 0.55467 0.56074 0.56452 0.56577
0.685  0.43053 0.43291 0.43689 0.44237 0.44918 0.45735 0.46664 0.47684 0.48771 0.49895 0.51042 0.52158 0.53218 0.54157 0.54950 0.55553 0.55926 0.56048
0.690  0.42559 0.42798 0.43195 0.43735 0.44423 0.45239 0.46166 0.47183 0.48269 0.49391 0.50536 0.51648 0.52687 0.53631 0.54418 0.55023 0.55401 0.55524
0.695  0.42065 0.42304 0.42701 0.43240 0.43927 0.44739 0.45653 0.46667 0.47748 0.48886 0.50008 0.51117 0.52173 0.53112 0.53895 0.54497 0.54872 0.54996
0.700  0.41571 0.41811 0.42200 0.42745 0.43430 0.44231 0.45153 0.46166 0.47244 0.48359 0.49498 0.50603 0.51654 0.52575 0.53370 0.53960 0.54336 0.54457
0.705  0.41077 0.41317 0.41706 0.42250 0.42922 0.43732 0.44652 0.45662 0.46738 0.47850 0.48985 0.50087 0.51117 0.52050 0.52830 0.53428 0.53801 0.53924
0.710  0.40584 0.40822 0.41211 0.41753 0.42425 0.43233 0.44149 0.45141 0.46213 0.47339 0.48451 0.49549 0.50593 0.51523 0.52298 0.52893 0.53263 0.53387
0.715  0.40090 0.40328 0.40716 0.41255 0.41927 0.42732 0.43633 0.44636 0.45704 0.46808 0.47934 0.49029 0.50066 0.50978 0.51764 0.52347 0.52718 0.52838
0.720  0.39596 0.39833 0.40220 0.40751 0.41428 0.42218 0.43129 0.44129 0.45193 0.46293 0.47415 0.48505 0.49522 0.50445 0.51215 0.51805 0.52173 0.52295
0.725  0.39101 0.39337 0.39724 0.40253 0.40928 0.41716 0.42624 0.43619 0.44680 0.45776 0.46874 0.47960 0.48991 0.49908 0.50674 0.51261 0.51625 0.51748
0.730  0.38606 0.38838 0.39227 0.39755 0.40416 0.41212 0.42102 0.43093 0.44148 0.45253 0.46351 0.47431 0.48447 0.49354 0.50130 0.50704 0.51070 0.51189
0.735  0.38110 0.38342 0.38729 0.39255 0.39914 0.40708 0.41594 0.42582 0.43632 0.44718 0.45825 0.46899 0.47902 0.48812 0.49570 0.50152 0.50515 0.50635
0.740  0.37614 0.37845 0.38224 0.38755 0.39412 0.40189 0.41085 0.42068 0.43114 0.44194 0.45277 0.46346 0.47363 0.48266 0.49020 0.49598 0.49957 0.50069
0.745  0.37118 0.37347 0.37725 0.38252 0.38908 0.39682 0.40574 0.41536 0.42575 0.43667 0.44745 0.45809 0.46802 0.47702 0.48465 0.49030 0.49390 0.49507
0.750  0.36620 0.36849 0.37225 0.37743 0.38403 0.39173 0.40046 0.41018 0.42053 0.43121 0.44211 0.45268 0.46255 0.47149 0.47895 0.48467 0.48823 0.48941
0.755  0.36122 0.36350 0.36724 0.37239 0.37885 0.38663 0.39532 0.40499 0.41528 0.42591 0.43655 0.44706 0.45705 0.46593 0.47333 0.47900 0.48253 0.48363
0.760  0.35623 0.35849 0.36222 0.36735 0.37378 0.38138 0.39015 0.39977 0.40983 0.42057 0.43115 0.44159 0.45134 0.46018 0.46767 0.47321 0.47674 0.47789
0.765  0.35123 0.35348 0.35719 0.36229 0.36869 0.37625 0.38497 0.39437 0.40454 0.41502 0.42572 0.43609 0.44577 0.45454 0.46185 0.46746 0.47095 0.47211
0.770  0.34622 0.34846 0.35215 0.35722 0.36358 0.37110 0.37962 0.38912 0.39921 0.40963 0.42011 0.43038 0.44017 0.44886 0.45611 0.46167 0.46512 0.46620
0.775  0.34119 0.34342 0.34709 0.35212 0.35845 0.36593 0.37440 0.38383 0.39384 0.40421 0.41457 0.42480 0.43435 0.44300 0.45032 0.45575 0.45921 0.46033
0.780  0.33616 0.33837 0.34195 0.34694 0.35320 0.36073 0.36916 0.37835 0.38831 0.39857 0.40904 0.41919 0.42866 0.43724 0.44438 0.44987 0.45328 0.45441
0.785  0.33111 0.33328 0.33686 0.34182 0.34804 0.35540 0.36388 0.37302 0.38290 0.39309 0.40346 0.41336 0.42293 0.43143 0.43851 0.44394 0.44730 0.44837
0.790  0.32604 0.32818 0.33176 0.33668 0.34286 0.35016 0.35844 0.36766 0.37746 0.38757 0.39769 0.40767 0.41699 0.42543 0.43259 0.43787 0.44125 0.44235
0.795  0.32096 0.32309 0.32664 0.33152 0.33765 0.34490 0.35312 0.36226 0.37181 0.38183 0.39205 0.40194 0.41118 0.41953 0.42650 0.43185 0.43517 0.43628
0.800  0.31586 0.31797 0.32149 0.32634 0.33242 0.33962 0.34777 0.35668 0.36630 0.37624 0.38636 0.39599 0.40531 0.41359 0.42048 0.42576 0.42904 0.43007
0.805  0.31074 0.31283 0.31633 0.32113 0.32706 0.33418 0.34238 0.35122 0.36076 0.37060 0.38045 0.39017 0.39937 0.40745 0.41440 0.41954 0.42282 0.42390
0.810  0.30559 0.30768 0.31114 0.31582 0.32179 0.32884 0.33683 0.34573 0.35501 0.36475 0.37468 0.38430 0.39327 0.40140 0.40816 0.41335 0.41658 0.41766
0.815  0.30042 0.30250 0.30593 0.31057 0.31648 0.32347 0.33138 0.34004 0.34939 0.35904 0.36886 0.37835 0.38726 0.39529 0.40197 0.40710 0.41028 0.41128
0.820  0.29523 0.29729 0.30063 0.30529 0.31114 0.31806 0.32590 0.33447 0.34373 0.35327 0.36282 0.37224 0.38118 0.38899 0.39573 0.40071 0.40388 0.40492
0.825  0.29002 0.29206 0.29536 0.29998 0.30577 0.31249 0.32038 0.32886 0.33801 0.34746 0.35690 0.36622 0.37490 0.38276 0.38930 0.39432 0.39745 0.39850
0.830  0.28477 0.28679 0.29007 0.29464 0.30026 0.30703 0.31468 0.32321 0.33210 0.34143 0.35093 0.36013 0.36871 0.37647 0.38293 0.38789 0.39096 0.39192
0.835  0.27950 0.28150 0.28474 0.28925 0.29482 0.30151 0.30908 0.31735 0.32630 0.33551 0.34473 0.35383 0.36245 0.36998 0.37648 0.38133 0.38435 0.38536
0.840  0.27420 0.27617 0.27938 0.28376 0.28935 0.29596 0.30343 0.31161 0.32044 0.32954 0.33865 0.34762 0.35599 0.36356 0.36986 0.37470 0.37771 0.37872
0.845  0.26886 0.27077 0.27398 0.27831 0.28383 0.29035 0.29773 0.30581 0.31437 0.32335 0.33250 0.34135 0.34960 0.35707 0.36328 0.36804 0.37100 0.37193
0.850  0.26348 0.26537 0.26854 0.27281 0.27826 0.28458 0.29186 0.29995 0.30840 0.31726 0.32611 0.33485 0.34314 0.35047 0.35661 0.36128 0.36416 0.36513
0.855  0.25807 0.25993 0.26305 0.26727 0.27255 0.27889 0.28606 0.29390 0.30238 0.31111 0.31983 0.32844 0.33645 0.34371 0.34984 0.35439 0.35728 0.35816
0.860  0.25261 0.25444 0.25746 0.26168 0.26688 0.27313 0.28020 0.28793 0.29626 0.30472 0.31347 0.32195 0.32983 0.33697 0.34292 0.34747 0.35030 0.35119
0.865  0.24710 0.24891 0.25188 0.25604 0.26117 0.26732 0.27427 0.28190 0.28996 0.29842 0.30701 0.31522 0.32313 0.33014 0.33598 0.34045 0.34322 0.34412
0.870  0.24154 0.24332 0.24625 0.25026 0.25539 0.26133 0.26817 0.27565 0.28373 0.29204 0.30036 0.30856 0.31619 0.32311 0.32895 0.33327 0.33602 0.33687
0.875  0.23592 0.23768 0.24056 0.24451 0.24955 0.25539 0.26212 0.26947 0.27741 0.28557 0.29375 0.30180 0.30930 0.31608 0.32172 0.32605 0.32875 0.32959
0.880  0.23025 0.23197 0.23480 0.23869 0.24354 0.24938 0.25599 0.26321 0.27085 0.27887 0.28704 0.29480 0.30230 0.30895 0.31448 0.31872 0.32135 0.32220
0.885  0.22451 0.22620 0.22898 0.23280 0.23756 0.24329 0.24976 0.25686 0.26436 0.27223 0.28009 0.28785 0.29506 0.30159 0.30713 0.31120 0.31381 0.31461
0.890  0.21870 0.22036 0.22309 0.22683 0.23150 0.23710 0.24335 0.25028 0.25778 0.26548 0.27318 0.28078 0.28784 0.29423 0.29955 0.30363 0.30617 0.30696
0.895  0.21281 0.21444 0.21711 0.22078 0.22536 0.23075 0.23696 0.24375 0.25105 0.25848 0.26615 0.27357 0.28049 0.28674 0.29193 0.29591 0.29838 0.29918
0.900  0.20684 0.20843 0.21099 0.21456 0.21912 0.22439 0.23047 0.23710 0.24413 0.25150 0.25886 0.26612 0.27300 0.27899 0.28417 0.28805 0.29043 0.29118
0.905  0.20078 0.20230 0.20484 0.20832 0.21268 0.21793 0.22385 0.23033 0.23720 0.24440 0.25158 0.25866 0.26525 0.27121 0.27624 0.27997 0.28234 0.28309
0.910  0.19462 0.19610 0.19858 0.20198 0.20623 0.21135 0.21702 0.22332 0.23014 0.23701 0.24415 0.25104 0.25746 0.26326 0.26809 0.27178 0.27408 0.27483
0.915  0.18835 0.18979 0.19220 0.19551 0.19966 0.20453 0.21016 0.21629 0.22279 0.22961 0.23642 0.24313 0.24950 0.25514 0.25982 0.26341 0.26564 0.26631
0.920  0.18195 0.18336 0.18570 0.18892 0.19295 0.19769 0.20315 0.20912 0.21543 0.22205 0.22865 0.23517 0.24123 0.24672 0.25135 0.25478 0.25696 0.25766
0.925  0.17542 0.17678 0.17906 0.18218 0.18609 0.19068 0.19597 0.20164 0.20788 0.21429 0.22070 0.22701 0.23288 0.23819 0.24260 0.24598 0.24809 0.24871
0.930  0.16872 0.17006 0.17226 0.17521 0.17898 0.18351 0.18852 0.19411 0.20013 0.20621 0.21252 0.21851 0.22429 0.22942 0.23368 0.23694 0.23897 0.23958
0.935  0.16187 0.16316 0.16528 0.16813 0.17176 0.17609 0.18098 0.18636 0.19206 0.19803 0.20400 0.20988 0.21539 0.22029 0.22448 0.22761 0.22954 0.23019
0.940  0.15482 0.15606 0.15806 0.16085 0.16434 0.16846 0.17320 0.17838 0.18385 0.18960 0.19533 0.20097 0.20623 0.21098 0.21492 0.21795 0.21984 0.22041
0.945  0.14755 0.14874 0.15065 0.15333 0.15668 0.16062 0.16516 0.17002 0.17537 0.18075 0.18635 0.19175 0.19678 0.20132 0.20510 0.20799 0.20979 0.21036
0.950  0.14003 0.14116 0.14299 0.14554 0.14874 0.15250 0.15674 0.16146 0.16645 0.17170 0.17692 0.18208 0.18697 0.19128 0.19488 0.19763 0.19934 0.19983
0.955  0.13221 0.13328 0.13502 0.13744 0.14046 0.14404 0.14807 0.15255 0.15728 0.16225 0.16721 0.17209 0.17663 0.18074 0.18422 0.18678 0.18841 0.18893
0.960  0.12403 0.12504 0.12668 0.12896 0.13176 0.13512 0.13899 0.14321 0.14767 0.15235 0.15702 0.16162 0.16589 0.16976 0.17297 0.17543 0.17697 0.17741
0.965  0.11543 0.11635 0.11791 0.12000 0.12266 0.12580 0.12941 0.13327 0.13753 0.14181 0.14626 0.15047 0.15455 0.15816 0.16116 0.16345 0.16489 0.16525
0.970  0.10630 0.10716 0.10860 0.11053 0.11299 0.11590 0.11917 0.12281 0.12666 0.13070 0.13473 0.13870 0.14239 0.14574 0.14856 0.15068 0.15198 0.15238
0.975  0.09650 0.09728 0.09859 0.10036 0.10260 0.10525 0.10823 0.11155 0.11506 0.11874 0.12241 0.12602 0.12939 0.13243 0.13498 0.13689 0.13810 0.13844
0.980  0.08580 0.08650 0.08764 0.08925 0.09125 0.09361 0.09627 0.09923 0.10236 0.10558 0.10892 0.11213 0.11514 0.11785 0.12010 0.12182 0.12289 0.12319
0.985  0.07383 0.07444 0.07542 0.07681 0.07850 0.08053 0.08287 0.08537 0.08807 0.09090 0.09372 0.09651 0.09915 0.10148 0.10342 0.10491 0.10583 0.10603
0.990  0.05985 0.06034 0.06115 0.06227 0.06364 0.06530 0.06716 0.06923 0.07142 0.07372 0.07601 0.07827 0.08037 0.08227 0.08388 0.08507 0.08583 0.08599
0.995  0.04196 0.04230 0.04287 0.04364 0.04462 0.04578 0.04708 0.04854 0.05008 0.05169 0.05330 0.05488 0.05635 0.05769 0.05879 0.05965 0.06017 0.06024
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e030.dat <==
# alpha = +0.30 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99993 0.99994 0.99994 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997 0.99997
0.010  0.99974 0.99974 0.99974 0.99975 0.99976 0.99976 0.99977 0.99978 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99986 0.99986 0.99986
0.015  0.99941 0.99942 0.99942 0.99944 0.99945 0.99947 0.99949 0.99951 0.99953 0.99955 0.99958 0.99960 0.99963 0.99965 0.99966 0.99968 0.99969 0.99969
0.020  0.99896 0.99896 0.99898 0.99900 0.99902 0.99905 0.99909 0.99912 0.99917 0.99921 0.99925 0.99929 0.99934 0.99937 0.99940 0.99943 0.99944 0.99945
0.025  0.99837 0.99838 0.99840 0.99843 0.99847 0.99852 0.99857 0.99863 0.99870 0.99876 0.99883 0.99890 0.99896 0.99902 0.99907 0.99911 0.99913 0.99915
0.030  0.99765 0.99767 0.99770 0.99775 0.99780 0.99787 0.99795 0.99803 0.99812 0.99822 0.99832 0.99841 0.99851 0.99859 0.99866 0.99871 0.99875 0.99877
0.035  0.99681 0.99684 0.99688 0.99694 0.99701 0.99710 0.99721 0.99732 0.99745 0.99758 0.99771 0.99784 0.99797 0.99808 0.99818 0.99825 0.99829 0.99824
0.040  0.99584 0.99587 0.99593 0.99601 0.99610 0.99622 0.99636 0.99651 0.99667 0.99684 0.99702 0.99719 0.99735 0.99750 0.99762 0.99771 0.99777 0.99773
0.045  0.99474 0.99478 0.99485 0.99495 0.99507 0.99522 0.99539 0.99559 0.99579 0.99601 0.99623 0.99644 0.99665 0.99684 0.99699 0.99711 0.99718 0.99715
0.050  0.99351 0.99357 0.99365 0.99377 0.99393 0.99411 0.99432 0.99456 0.99481 0.99508 0.99535 0.99561 0.99587 0.99610 0.99629 0.99643 0.99652 0.99651
0.055  0.99216 0.99223 0.99233 0.99248 0.99266 0.99289 0.99314 0.99342 0.99373 0.99405 0.99438 0.99470 0.99500 0.99528 0.99551 0.99569 0.99580 0.99580
0.060  0.99069 0.99076 0.99089 0.99106 0.99128 0.99155 0.99185 0.99219 0.99255 0.99293 0.99332 0.99370 0.99406 0.99439 0.99467 0.99487 0.99500 0.99503
0.065  0.98909 0.98918 0.98933 0.98953 0.98979 0.99010 0.99045 0.99084 0.99127 0.99171 0.99217 0.99262 0.99304 0.99342 0.99375 0.99399 0.99414 0.99418
0.070  0.98738 0.98748 0.98765 0.98788 0.98818 0.98854 0.98894 0.98940 0.98989 0.99040 0.99093 0.99145 0.99193 0.99238 0.99276 0.99304 0.99321 0.99327
0.075  0.98554 0.98566 0.98585 0.98612 0.98646 0.98687 0.98733 0.98786 0.98842 0.98900 0.98961 0.99020 0.99075 0.99127 0.99169 0.99202 0.99222 0.99230
0.080  0.98358 0.98372 0.98394 0.98424 0.98463 0.98509 0.98562 0.98621 0.98685 0.98751 0.98820 0.98887 0.98951 0.99007 0.99056 0.99093 0.99115 0.99117
0.085  0.98151 0.98166 0.98191 0.98225 0.98269 0.98321 0.98381 0.98447 0.98519 0.98593 0.98670 0.98746 0.98817 0.98881 0.98936 0.98977 0.99003 0.99007
0.090  0.97933 0.97950 0.97977 0.98016 0.98064 0.98122 0.98189 0.98263 0.98343 0.98426 0.98512 0.98597 0.98676 0.98748 0.98808 0.98854 0.98883 0.98890
0.095  0.97703 0.97722 0.97752 0.97795 0.97849 0.97913 0.97987 0.98069 0.98158 0.98251 0.98346 0.98439 0.98528 0.98608 0.98674 0.98725 0.98757 0.98767
0.100  0.97462 0.97483 0.97516 0.97563 0.97623 0.97694 0.97776 0.97866 0.97964 0.98067 0.98171 0.98274 0.98372 0.98460 0.98534 0.98590 0.98625 0.98638
0.105  0.97210 0.97233 0.97270 0.97322 0.97387 0.97465 0.97555 0.97653 0.97761 0.97874 0.97989 0.98102 0.98208 0.98306 0.98387 0.98448 0.98487 0.98492
0.110  0.96948 0.96972 0.97013 0.97069 0.97140 0.97226 0.97324 0.97432 0.97549 0.97673 0.97798 0.97921 0.98038 0.98143 0.98233 0.98300 0.98342 0.98351
0.115  0.96675 0.96702 0.96746 0.96807 0.96884 0.96977 0.97084 0.97202 0.97329 0.97463 0.97599 0.97734 0.97861 0.97975 0.98071 0.98145 0.98190 0.98203
0.120  0.96392 0.96421 0.96468 0.96535 0.96618 0.96719 0.96835 0.96962 0.97101 0.97245 0.97392 0.97539 0.97676 0.97800 0.97904 0.97983 0.98033 0.98049
0.125  0.96098 0.96130 0.96181 0.96253 0.96343 0.96452 0.96577 0.96714 0.96864 0.97020 0.97178 0.97335 0.97484 0.97618 0.97731 0.97816 0.97870 0.97889
0.130  0.95795 0.95829 0.95885 0.95962 0.96059 0.96175 0.96310 0.96458 0.96619 0.96787 0.96958 0.97125 0.97285 0.97429 0.97551 0.97643 0.97700 0.97714
0.135  0.95483 0.95519 0.95578 0.95661 0.95765 0.95890 0.96034 0.96193 0.96365 0.96546 0.96729 0.96909 0.97080 0.97234 0.97365 0.97463 0.97524 0.97542
0.140  0.95160 0.95199 0.95263 0.95351 0.95463 0.95596 0.95750 0.95920 0.96104 0.96297 0.96493 0.96686 0.96869 0.97033 0.97172 0.97276 0.97342 0.97364
0.145  0.94829 0.94870 0.94938 0.95033 0.95151 0.95294 0.95457 0.95638 0.95834 0.96040 0.96250 0.96456 0.96650 0.96826 0.96973 0.97085 0.97155 0.97181
0.150  0.94489 0.94533 0.94605 0.94705 0.94832 0.94983 0.95157 0.95350 0.95558 0.95776 0.95998 0.96217 0.96424 0.96612 0.96769 0.96887 0.96962 0.96982
0.155  0.94140 0.94187 0.94263 0.94370 0.94504 0.94665 0.94849 0.95053 0.95275 0.95506 0.95742 0.95974 0.96193 0.96390 0.96557 0.96684 0.96763 0.96787
0.160  0.93783 0.93832 0.93913 0.94026 0.94168 0.94338 0.94534 0.94750 0.94984 0.95229 0.95478 0.95724 0.95956 0.96165 0.96340 0.96474 0.96558 0.96587
0.165  0.93417 0.93469 0.93555 0.93674 0.93824 0.94004 0.94210 0.94439 0.94686 0.94945 0.95208 0.95467 0.95712 0.95933 0.96119 0.96260 0.96348 0.96371
0.170  0.93044 0.93098 0.93188 0.93314 0.93472 0.93662 0.93880 0.94121 0.94381 0.94653 0.94929 0.95203 0.95460 0.95694 0.95891 0.96039 0.96132 0.96160
0.175  0.92662 0.92720 0.92815 0.92947 0.93113 0.93313 0.93541 0.93794 0.94068 0.94355 0.94647 0.94934 0.95205 0.95451 0.95656 0.95812 0.95911 0.95943
0.180  0.92274 0.92334 0.92434 0.92572 0.92747 0.92956 0.93197 0.93463 0.93751 0.94052 0.94358 0.94660 0.94945 0.95202 0.95417 0.95582 0.95684 0.95712
0.185  0.91877 0.91941 0.92045 0.92191 0.92374 0.92593 0.92846 0.93125 0.93426 0.93742 0.94063 0.94379 0.94678 0.94947 0.95173 0.95345 0.95453 0.95485
0.190  0.91474 0.91541 0.91650 0.91802 0.91994 0.92224 0.92488 0.92781 0.93096 0.93426 0.93761 0.94090 0.94403 0.94685 0.94922 0.95102 0.95215 0.95252
0.195  0.91064 0.91134 0.91248 0.91407 0.91608 0.91848 0.92124 0.92430 0.92759 0.93102 0.93453 0.93800 0.94126 0.94420 0.94667 0.94854 0.94972 0.95005
0.200  0.90648 0.90720 0.90840 0.91006 0.91215 0.91466 0.91754 0.92073 0.92415 0.92775 0.93142 0.93503 0.93843 0.94149 0.94407 0.94603 0.94725 0.94762
0.205  0.90225 0.90301 0.90425 0.90598 0.90816 0.91078 0.91378 0.91709 0.92068 0.92443 0.92825 0.93199 0.93551 0.93871 0.94139 0.94344 0.94472 0.94515
0.210  0.89796 0.89875 0.90004 0.90185 0.90412 0.90684 0.90994 0.91341 0.91714 0.92105 0.92499 0.92889 0.93258 0.93591 0.93870 0.94082 0.94215 0.94253
0.215  0.89361 0.89443 0.89578 0.89765 0.90001 0.90283 0.90607 0.90967 0.91355 0.91758 0.92171 0.92577 0.92960 0.93305 0.93595 0.93815 0.93952 0.93996
0.220  0.88920 0.89005 0.89146 0.89340 0.89585 0.89878 0.90215 0.90588 0.90990 0.91410 0.91838 0.92259 0.92653 0.93011 0.93313 0.93541 0.93685 0.93733
0.225  0.88474 0.88563 0.88708 0.88910 0.89163 0.89467 0.89817 0.90204 0.90619 0.91056 0.91500 0.91933 0.92345 0.92716 0.93028 0.93265 0.93413 0.93457
0.230  0.88023 0.88115 0.88265 0.88473 0.88736 0.89052 0.89414 0.89813 0.90245 0.90698 0.91154 0.91606 0.92033 0.92417 0.92739 0.92984 0.93137 0.93186
0.235  0.87567 0.87661 0.87817 0.88032 0.88305 0.88632 0.89006 0.89419 0.89867 0.90331 0.90806 0.91274 0.91712 0.92108 0.92443 0.92696 0.92855 0.92910
0.240  0.87106 0.87204 0.87364 0.87587 0.87869 0.88207 0.88592 0.89021 0.89483 0.89963 0.90455 0.90933 0.91389 0.91800 0.92145 0.92406 0.92570 0.92620
0.245  0.86640 0.86741 0.86907 0.87137 0.87429 0.87777 0.88175 0.88618 0.89092 0.89591 0.90094 0.90593 0.91063 0.91486 0.91842 0.92111 0.92279 0.92335
0.250  0.86170 0.86274 0.86445 0.86683 0.86984 0.87341 0.87754 0.88211 0.88700 0.89215 0.89733 0.90248 0.90728 0.91164 0.91532 0.91810 0.91985 0.92045
0.255  0.85696 0.85803 0.85979 0.86225 0.86535 0.86903 0.87329 0.87796 0.88304 0.88830 0.89370 0.89893 0.90394 0.90844 0.91221 0.91507 0.91686 0.91743
0.260  0.85217 0.85327 0.85509 0.85762 0.86082 0.86461 0.86899 0.87381 0.87904 0.88446 0.89000 0.89541 0.90055 0.90517 0.90902 0.91197 0.91382 0.91445
0.265  0.84735 0.84848 0.85036 0.85296 0.85623 0.86016 0.86463 0.86962 0.87495 0.88057 0.88623 0.89184 0.89707 0.90183 0.90583 0.90885 0.91076 0.91134
0.270  0.84249 0.84366 0.84559 0.84826 0.85163 0.85566 0.86026 0.86539 0.87087 0.87664 0.88247 0.88816 0.89361 0.89849 0.90259 0.90570 0.90764 0.90828
0.275  0.83760 0.83880 0.84078 0.84353 0.84698 0.85113 0.85586 0.86110 0.86676 0.87265 0.87867 0.88453 0.89010 0.89506 0.89928 0.90248 0.90447 0.90517
0.280  0.83268 0.83390 0.83594 0.83874 0.84231 0.84654 0.85142 0.85679 0.86261 0.86866 0.87477 0.88084 0.88650 0.89165 0.89597 0.89924 0.90129 0.90194
0.285  0.82772 0.82898 0.83107 0.83395 0.83761 0.84194 0.84695 0.85246 0.85838 0.86463 0.87090 0.87706 0.88293 0.88820 0.89261 0.89596 0.89805 0.89876
0.290  0.82273 0.82403 0.82617 0.82912 0.83287 0.83732 0.84241 0.84810 0.85417 0.86051 0.86700 0.87331 0.87931 0.88465 0.88919 0.89263 0.89478 0.89545
0.295  0.81772 0.81905 0.82124 0.82426 0.82810 0.83266 0.83788 0.84370 0.84993 0.85642 0.86299 0.86952 0.87560 0.88113 0.88577 0.88928 0.89148 0.89219
0.300  0.81268 0.81404 0.81628 0.81938 0.82328 0.82798 0.83332 0.83923 0.84564 0.85229 0.85903 0.86563 0.87192 0.87755 0.88226 0.88585 0.88811 0.88890
0.305  0.80761 0.80901 0.81129 0.81447 0.81847 0.82326 0.82873 0.83478 0.84129 0.84807 0.85503 0.86178 0.86818 0.87392 0.87877 0.88244 0.88474 0.88547
0.310  0.80253 0.80395 0.80628 0.80954 0.81363 0.81849 0.82412 0.83031 0.83696 0.84389 0.85093 0.85790 0.86439 0.87029 0.87523 0.87896 0.88131 0.88211
0.315  0.79742 0.79887 0.80126 0.80458 0.80876 0.81374 0.81944 0.82581 0.83260 0.83969 0.84687 0.85391 0.86062 0.86656 0.87163 0.87545 0.87785 0.87861
0.320  0.79229 0.79378 0.79621 0.79960 0.80388 0.80896 0.81478 0.82123 0.82815 0.83544 0.84278 0.84997 0.85673 0.86287 0.86803 0.87193 0.87437 0.87517
0.325  0.78714 0.78866 0.79115 0.79459 0.79897 0.80415 0.81010 0.81668 0.82374 0.83111 0.83859 0.84599 0.85289 0.85915 0.86434 0.86833 0.87083 0.87170
0.330  0.78198 0.78352 0.78606 0.78957 0.79403 0.79934 0.80540 0.81211 0.81931 0.82683 0.83445 0.84191 0.84902 0.85533 0.86068 0.86474 0.86727 0.86810
0.335  0.77680 0.77837 0.78096 0.78454 0.78906 0.79447 0.80067 0.80751 0.81485 0.82252 0.83028 0.83789 0.84505 0.85155 0.85698 0.86107 0.86367 0.86456
0.340  0.77160 0.77321 0.77585 0.77950 0.78410 0.78959 0.79588 0.80284 0.81031 0.81811 0.82600 0.83382 0.84113 0.84766 0.85321 0.85742 0.86005 0.86089
0.345  0.76639 0.76802 0.77071 0.77443 0.77912 0.78472 0.79112 0.79820 0.80581 0.81376 0.82180 0.82967 0.83708 0.84382 0.84946 0.85373 0.85640 0.85728
0.350  0.76117 0.76282 0.76557 0.76936 0.77413 0.77983 0.78634 0.79355 0.80130 0.80938 0.81756 0.82557 0.83311 0.83994 0.84562 0.84997 0.85270 0.85355
0.355  0.75594 0.75762 0.76041 0.76427 0.76913 0.77492 0.78155 0.78888 0.79668 0.80489 0.81321 0.82134 0.82910 0.83597 0.84181 0.84622 0.84897 0.84988
0.360  0.75069 0.75240 0.75523 0.75916 0.76410 0.76999 0.77668 0.78413 0.79213 0.80047 0.80892 0.81719 0.82498 0.83204 0.83789 0.84239 0.84521 0.84617
0.365  0.74544 0.74718 0.75005 0.75402 0.75903 0.76501 0.77186 0.77943 0.78756 0.79604 0.80462 0.81302 0.82093 0.82800 0.83403 0.83859 0.84143 0.84235
0.370  0.74018 0.74195 0.74486 0.74890 0.75399 0.76007 0.76702 0.77471 0.78297 0.79149 0.80020 0.80872 0.81683 0.82403 0.83013 0.83473 0.83760 0.83859
0.375  0.73491 0.73671 0.73967 0.74377 0.74894 0.75511 0.76217 0.76996 0.77828 0.78701 0.79585 0.80451 0.81264 0.82002 0.82614 0.83083 0.83377 0.83470
0.380  0.72964 0.73146 0.73447 0.73863 0.74388 0.75015 0.75729 0.76516 0.77366 0.78252 0.79148 0.80026 0.80851 0.81591 0.82219 0.82694 0.82989 0.83088
0.385  0.72436 0.72621 0.72926 0.73348 0.73881 0.74516 0.75237 0.76040 0.76903 0.77792 0.78701 0.79590 0.80427 0.81185 0.81814 0.82296 0.82598 0.82693
0.390  0.71908 0.72095 0.72405 0.72833 0.73373 0.74013 0.74749 0.75563 0.76429 0.77339 0.78261 0.79162 0.80009 0.80768 0.81413 0.81901 0.82206 0.82305
0.395  0.71379 0.71569 0.71883 0.72317 0.72861 0.73513 0.74260 0.75077 0.75962 0.76885 0.77817 0.78720 0.79589 0.80358 0.81009 0.81498 0.81807 0.81914
0.400  0.70850 0.71043 0.71361 0.71797 0.72352 0.73013 0.73769 0.74598 0.75495 0.76419 0.77364 0.78288 0.79157 0.79944 0.80597 0.81097 0.81410 0.81511
0.405  0.70321 0.70516 0.70838 0.71280 0.71842 0.72512 0.73271 0.74117 0.75016 0.75962 0.76919 0.77854 0.78733 0.79520 0.80189 0.80693 0.81008 0.81114
0.410  0.69791 0.69989 0.70313 0.70764 0.71333 0.72007 0.72780 0.73636 0.74547 0.75504 0.76460 0.77407 0.78297 0.79104 0.79771 0.80283 0.80603 0.80706
0.415  0.69262 0.69462 0.69790 0.70246 0.70822 0.71503 0.72287 0.73146 0.74075 0.75033 0.76012 0.76969 0.77869 0.78674 0.79358 0.79875 0.80197 0.80304
0.420  0.68732 0.68934 0.69267 0.69729 0.70310 0.71000 0.71793 0.72663 0.73602 0.74572 0.75562 0.76529 0.77438 0.78252 0.78938 0.79457 0.79785 0.79898
0.425  0.68203 0.68406 0.68744 0.69211 0.69795 0.70497 0.71292 0.72179 0.73120 0.74109 0.75099 0.76076 0.76995 0.77824 0.78517 0.79045 0.79375 0.79482
0.430  0.67674 0.67879 0.68221 0.68693 0.69284 0.69994 0.70798 0.71692 0.72645 0.73634 0.74645 0.75633 0.76561 0.77392 0.78096 0.78624 0.78957 0.79072
0.435  0.67145 0.67353 0.67698 0.68171 0.68773 0.69483 0.70303 0.71200 0.72170 0.73170 0.74191 0.75176 0.76114 0.76964 0.77665 0.78204 0.78541 0.78650
0.440  0.66616 0.66826 0.67175 0.67653 0.68261 0.68980 0.69807 0.70714 0.71684 0.72704 0.73723 0.74730 0.75676 0.76522 0.77241 0.77784 0.78122 0.78235
0.445  0.66087 0.66300 0.66652 0.67135 0.67750 0.68476 0.69303 0.70227 0.71207 0.72225 0.73265 0.74282 0.75236 0.76090 0.76805 0.77355 0.77698 0.77808
0.450  0.65559 0.65773 0.66129 0.66618 0.67232 0.67971 0.68807 0.69730 0.70729 0.71757 0.72806 0.73819 0.74782 0.75645 0.76376 0.76929 0.77273 0.77387
0.455  0.65030 0.65248 0.65603 0.66100 0.66721 0.67466 0.68311 0.69242 0.70239 0.71288 0.72334 0.73368 0.74339 0.75208 0.75945 0.76495 0.76844 0.76964
0.460  0.64503 0.64722 0.65081 0.65583 0.66209 0.66954 0.67813 0.68754 0.69760 0.70805 0.71873 0.72914 0.73882 0.74770 0.75503 0.76065 0.76416 0.76530
0.465  0.63976 0.64197 0.64560 0.65065 0.65698 0.66450 0.67308 0.68264 0.69279 0.70334 0.71409 0.72448 0.73435 0.74318 0.75067 0.75631 0.75982 0.76102
0.470  0.63449 0.63673 0.64039 0.64544 0.65186 0.65945 0.66811 0.67765 0.68787 0.69861 0.70934 0.71993 0.72987 0.73876 0.74620 0.75191 0.75548 0.75663
0.475  0.62923 0.63149 0.63518 0.64027 0.64673 0.65440 0.66313 0.67275 0.68305 0.69375 0.70468 0.71522 0.72523 0.73420 0.74180 0.74754 0.75111 0.75230
0.480  0.62398 0.62625 0.62997 0.63511 0.64158 0.64927 0.65815 0.66785 0.67823 0.68902 0.69989 0.71063 0.72072 0.72973 0.73737 0.74308 0.74670 0.74786
0.485  0.61873 0.62101 0.62477 0.62995 0.63647 0.64422 0.65308 0.66283 0.67338 0.68427 0.69521 0.70603 0.71615 0.72525 0.73284 0.73866 0.74229 0.74348
0.490  0.61349 0.61577 0.61957 0.62479 0.63136 0.63918 0.64810 0.65792 0.66844 0.67937 0.69053 0.70128 0.71150 0.72063 0.72838 0.73420 0.73782 0.73908
0.495  0.60825 0.61055 0.61438 0.61964 0.62626 0.63413 0.64311 0.65301 0.66361 0.67461 0.68570 0.69665 0.70693 0.71612 0.72380 0.72969 0.73338 0.73457
0.500  0.60303 0.60534 0.60916 0.61448 0.62115 0.62908 0.63812 0.64809 0.65875 0.66983 0.68099 0.69200 0.70220 0.71145 0.71929 0.72521 0.72889 0.73012
0.505  0.59780 0.60014 0.60398 0.60929 0.61599 0.62395 0.63304 0.64306 0.65378 0.66491 0.67627 0.68721 0.69761 0.70690 0.71476 0.72064 0.72437 0.72557
0.510  0.59259 0.59494 0.59881 0.60416 0.61089 0.61891 0.62806 0.63814 0.64892 0.66011 0.67139 0.68254 0.69298 0.70232 0.71013 0.71611 0.71984 0.72107
0.515  0.58738 0.58975 0.59364 0.59902 0.60580 0.61387 0.62307 0.63321 0.64405 0.65531 0.66665 0.67771 0.68822 0.69760 0.70556 0.71150 0.71526 0.71655
0.520  0.58218 0.58456 0.58848 0.59389 0.60072 0.60883 0.61806 0.62816 0.63905 0.65036 0.66190 0.67302 0.68357 0.69299 0.70087 0.70693 0.71070 0.71193
0.525  0.57699 0.57938 0.58332 0.58877 0.59563 0.60370 0.61299 0.62323 0.63418 0.64555 0.65700 0.66830 0.67876 0.68827 0.69628 0.70233 0.70610 0.70736
0.530  0.57181 0.57421 0.57818 0.58365 0.59047 0.59866 0.60800 0.61829 0.62930 0.64072 0.65223 0.66343 0.67408 0.68359 0.69163 0.69765 0.70146 0.70269
0.535  0.56663 0.56905 0.57303 0.57848 0.58540 0.59363 0.60301 0.61334 0.62427 0.63574 0.64742 0.65869 0.66938 0.67892 0.68690 0.69301 0.69683 0.69808
0.540  0.56146 0.56389 0.56785 0.57337 0.58032 0.58860 0.59791 0.60829 0.61938 0.63090 0.64250 0.65393 0.66452 0.67411 0.68224 0.68828 0.69213 0.69344
0.545  0.55630 0.55874 0.56272 0.56827 0.57525 0.58354 0.59293 0.60335 0.61449 0.62605 0.63769 0.64903 0.65979 0.66941 0.67745 0.68361 0.68746 0.68871
0.550  0.55115 0.55359 0.55760 0.56317 0.57019 0.57844 0.58794 0.59840 0.60945 0.62104 0.63272 0.64425 0.65500 0.66467 0.67274 0.67891 0.68274 0.68403
0.555  0.54601 0.54844 0.55249 0.55808 0.56505 0.57341 0.58295 0.59333 0.60455 0.61618 0.62790 0.63931 0.65015 0.65982 0.66800 0.67411 0.67799 0.67924
0.560  0.54087 0.54332 0.54738 0.55299 0.55999 0.56839 0.57784 0.58838 0.59963 0.61131 0.62306 0.63450 0.64537 0.65506 0.66317 0.66938 0.67324 0.67452
0.565  0.53574 0.53820 0.54228 0.54785 0.55493 0.56336 0.57285 0.58342 0.59463 0.60628 0.61806 0.62968 0.64042 0.65015 0.65840 0.66458 0.66843 0.66977
0.570  0.53062 0.53309 0.53718 0.54277 0.54988 0.55824 0.56787 0.57838 0.58965 0.60139 0.61320 0.62470 0.63562 0.64537 0.65350 0.65975 0.66364 0.66492
0.575  0.52551 0.52799 0.53209 0.53770 0.54483 0.55322 0.56287 0.57338 0.58473 0.59649 0.60833 0.61986 0.63079 0.64055 0.64870 0.65494 0.65883 0.66012
0.580  0.52040 0.52289 0.52699 0.53264 0.53971 0.54821 0.55777 0.56842 0.57978 0.59143 0.60329 0.61500 0.62581 0.63559 0.64387 0.65004 0.65396 0.65522
0.585  0.51530 0.51780 0.52188 0.52758 0.53467 0.54319 0.55278 0.56345 0.57471 0.58652 0.59840 0.60997 0.62095 0.63074 0.63892 0.64519 0.64909 0.65038
0.590  0.51021 0.51272 0.51681 0.52252 0.52963 0.53807 0.54779 0.55835 0.56976 0.58160 0.59350 0.60508 0.61593 0.62574 0.63405 0.64030 0.64417 0.64551
0.595  0.50513 0.50765 0.51175 0.51741 0.52460 0.53306 0.54279 0.55338 0.56481 0.57651 0.58843 0.60016 0.61103 0.62085 0.62906 0.63535 0.63927 0.64055
0.600  0.50006 0.50258 0.50670 0.51236 0.51957 0.52805 0.53768 0.54841 0.55971 0.57157 0.58351 0.59511 0.60613 0.61595 0.62415 0.63043 0.63433 0.63564
0.605  0.49500 0.49752 0.50165 0.50732 0.51446 0.52304 0.53269 0.54329 0.55475 0.56662 0.57856 0.59019 0.60105 0.61089 0.61922 0.62541 0.62935 0.63062
0.610  0.48994 0.49246 0.49660 0.50229 0.50944 0.51796 0.52769 0.53831 0.54978 0.56151 0.57346 0.58508 0.59611 0.60595 0.61416 0.62046 0.62438 0.62566
0.615  0.48489 0.48739 0.49156 0.49726 0.50442 0.51291 0.52268 0.53333 0.54466 0.55655 0.56850 0.58012 0.59115 0.60098 0.60919 0.61547 0.61936 0.62068
0.620  0.47985 0.48235 0.48651 0.49223 0.49941 0.50791 0.51757 0.52833 0.53968 0.55157 0.56351 0.57515 0.58603 0.59586 0.60419 0.61038 0.61432 0.61559
0.625  0.47482 0.47732 0.48145 0.48719 0.49439 0.50290 0.51258 0.52320 0.53469 0.54642 0.55837 0.57000 0.58104 0.59086 0.59907 0.60536 0.60927 0.61056
0.630  0.46979 0.47229 0.47642 0.48212 0.48929 0.49788 0.50757 0.51821 0.52954 0.54143 0.55338 0.56500 0.57601 0.58570 0.59404 0.60029 0.60416 0.60551
0.635  0.46477 0.46728 0.47141 0.47711 0.48428 0.49277 0.50244 0.51320 0.52454 0.53643 0.54834 0.55998 0.57084 0.58067 0.58886 0.59515 0.59907 0.60035
0.640  0.45975 0.46226 0.46639 0.47210 0.47927 0.48777 0.49744 0.50805 0.51953 0.53125 0.54318 0.55479 0.56579 0.57560 0.58378 0.59005 0.59394 0.59524
0.645  0.45474 0.45725 0.46139 0.46709 0.47426 0.48276 0.49243 0.50304 0.51435 0.52622 0.53815 0.54974 0.56057 0.57038 0.57868 0.58485 0.58877 0.59003
0.650  0.44974 0.45225 0.45638 0.46208 0.46925 0.47775 0.48742 0.49803 0.50933 0.52119 0.53293 0.54467 0.55549 0.56528 0.57344 0.57970 0.58360 0.58488
0.655  0.44474 0.44725 0.45138 0.45707 0.46416 0.47263 0.48227 0.49300 0.50430 0.51598 0.52787 0.53943 0.55039 0.56015 0.56829 0.57452 0.57839 0.57969
0.660  0.43974 0.44225 0.44636 0.45201 0.45915 0.46762 0.47725 0.48783 0.49925 0.51092 0.52280 0.53433 0.54511 0.55487 0.56312 0.56925 0.57315 0.57441
0.665  0.43476 0.43726 0.44134 0.44701 0.45415 0.46261 0.47223 0.48280 0.49405 0.50585 0.51753 0.52920 0.53997 0.54970 0.55781 0.56403 0.56790 0.56917
0.670  0.42977 0.43224 0.43635 0.44202 0.44915 0.45760 0.46720 0.47775 0.48899 0.50060 0.51242 0.52391 0.53481 0.54450 0.55259 0.55877 0.56259 0.56391
0.675  0.42479 0.42726 0.43136 0.43702 0.44414 0.45246 0.46204 0.47256 0.48392 0.49550 0.50730 0.51876 0.52947 0.53915 0.54733 0.55343 0.55729 0.55855
0.680  0.41982 0.42228 0.42637 0.43203 0.43904 0.44745 0.45701 0.46750 0.47868 0.49040 0.50199 0.51353 0.52426 0.53391 0.54196 0.54812 0.55196 0.55323
0.685  0.41484 0.41730 0.42139 0.42702 0.43403 0.44243 0.45197 0.46244 0.47359 0.48510 0.49684 0.50824 0.51904 0.52861 0.53667 0.54278 0.54656 0.54781
0.690  0.40987 0.41233 0.41641 0.42197 0.42903 0.43740 0.44692 0.45735 0.46848 0.47998 0.49167 0.50303 0.51363 0.52323 0.53123 0.53736 0.54118 0.54243
0.695  0.40490 0.40736 0.41143 0.41697 0.42402 0.43235 0.44173 0.45213 0.46321 0.47483 0.48631 0.49763 0.50837 0.51792 0.52588 0.53198 0.53577 0.53703
0.700  0.39993 0.40239 0.40639 0.41198 0.41900 0.42722 0.43667 0.44704 0.45808 0.46949 0.48111 0.49238 0.50307 0.51244 0.52050 0.52649 0.53029 0.53152
0.705  0.39496 0.39742 0.40141 0.40699 0.41389 0.42218 0.43160 0.44194 0.45294 0.46431 0.47588 0.48711 0.49760 0.50708 0.51499 0.52104 0.52481 0.52606
0.710  0.39000 0.39245 0.39643 0.40199 0.40887 0.41714 0.42651 0.43668 0.44763 0.45912 0.47047 0.48165 0.49226 0.50170 0.50956 0.51558 0.51931 0.52056
0.715  0.38504 0.38748 0.39145 0.39698 0.40385 0.41208 0.42131 0.43156 0.44247 0.45373 0.46521 0.47634 0.48688 0.49614 0.50410 0.51000 0.51375 0.51496
0.720  0.38008 0.38251 0.38647 0.39191 0.39883 0.40691 0.41622 0.42643 0.43729 0.44850 0.45992 0.47101 0.48135 0.49070 0.49850 0.50446 0.50818 0.50941
0.725  0.37512 0.37753 0.38149 0.38690 0.39379 0.40185 0.41111 0.42127 0.43208 0.44326 0.45445 0.46548 0.47593 0.48523 0.49298 0.49890 0.50258 0.50382
0.730  0.37016 0.37253 0.37650 0.38189 0.38865 0.39678 0.40586 0.41597 0.42672 0.43796 0.44913 0.46010 0.47040 0.47959 0.48743 0.49323 0.49692 0.49812
0.735  0.36520 0.36756 0.37151 0.37688 0.38361 0.39169 0.40074 0.41080 0.42149 0.43254 0.44378 0.45469 0.46486 0.47407 0.48173 0.48760 0.49125 0.49246
0.740  0.36023 0.36258 0.36645 0.37186 0.37856 0.38648 0.39561 0.40561 0.41625 0.42724 0.43824 0.44909 0.45937 0.46851 0.47612 0.48194 0.48556 0.48670
0.745  0.35526 0.35760 0.36145 0.36682 0.37350 0.38139 0.39046 0.40026 0.41082 0.42190 0.43285 0.44363 0.45368 0.46278 0.47047 0.47617 0.47979 0.48097
0.750  0.35029 0.35262 0.35645 0.36172 0.36843 0.37627 0.38516 0.39504 0.40554 0.41639 0.42743 0.43814 0.44813 0.45715 0.46467 0.47043 0.47401 0.47520
0.755  0.34531 0.34763 0.35144 0.35668 0.36325 0.37115 0.37998 0.38980 0.40025 0.41103 0.42182 0.43246 0.44254 0.45150 0.45896 0.46466 0.46821 0.46932
0.760  0.34033 0.34263 0.34642 0.35163 0.35817 0.36590 0.37479 0.38454 0.39476 0.40563 0.41635 0.42691 0.43676 0.44567 0.45320 0.45878 0.46233 0.46348
0.765  0.33534 0.33763 0.34140 0.34658 0.35307 0.36075 0.36959 0.37913 0.38942 0.40004 0.41086 0.42133 0.43111 0.43995 0.44730 0.45294 0.45644 0.45760
0.770  0.33035 0.33262 0.33636 0.34151 0.34796 0.35559 0.36423 0.37384 0.38406 0.39461 0.40520 0.41557 0.42543 0.43418 0.44148 0.44705 0.45051 0.45161
0.775  0.32535 0.32760 0.33132 0.33642 0.34283 0.35041 0.35899 0.36853 0.37866 0.38913 0.39961 0.40993 0.41955 0.42825 0.43560 0.44104 0.44451 0.44564
0.780  0.32033 0.32257 0.32620 0.33126 0.33760 0.34521 0.35373 0.36304 0.37310 0.38347 0.39402 0.40425 0.41379 0.42241 0.42959 0.43508 0.43849 0.43963
0.785  0.31531 0.31752 0.32114 0.32616 0.33244 0.33988 0.34845 0.35770 0.36766 0.37795 0.38839 0.39838 0.40799 0.41653 0.42364 0.42907 0.43244 0.43350
0.790  0.31028 0.31245 0.31606 0.32104 0.32728 0.33466 0.34302 0.35232 0.36219 0.37239 0.38259 0.39264 0.40201 0.41048 0.41763 0.42293 0.42630 0.42740
0.795  0.30523 0.30739 0.31097 0.31590 0.32209 0.32941 0.33770 0.34691 0.35654 0.36663 0.37691 0.38685 0.39613 0.40451 0.41149 0.41683 0.42015 0.42126
0.800  0.30018 0.30231 0.30586 0.31075 0.31688 0.32413 0.33235 0.34133 0.35102 0.36101 0.37118 0.38087 0.39021 0.39850 0.40540 0.41068 0.41395 0.41499
0.805  0.29510 0.29722 0.30074 0.30558 0.31156 0.31872 0.32697 0.33587 0.34546 0.35536 0.36526 0.37501 0.38422 0.39232 0.39926 0.40440 0.40767 0.40874
0.810  0.29001 0.29211 0.29560 0.30031 0.30631 0.31341 0.32144 0.33038 0.33972 0.34950 0.35946 0.36911 0.37809 0.38621 0.39297 0.39814 0.40136 0.40244
0.815  0.28489 0.28698 0.29043 0.29511 0.30104 0.30806 0.31602 0.32471 0.33410 0.34378 0.35362 0.36312 0.37204 0.38006 0.38673 0.39184 0.39501 0.39601
0.820  0.27977 0.28184 0.28519 0.28987 0.29575 0.30269 0.31056 0.31916 0.32844 0.33801 0.34757 0.35700 0.36592 0.37373 0.38044 0.38540 0.38856 0.38959
0.825  0.27462 0.27667 0.27999 0.28462 0.29042 0.29717 0.30506 0.31357 0.32273 0.33219 0.34164 0.35096 0.35963 0.36746 0.37398 0.37897 0.38208 0.38312
0.830  0.26945 0.27148 0.27476 0.27933 0.28497 0.29175 0.29941 0.30794 0.31685 0.32618 0.33567 0.34485 0.35341 0.36114 0.36757 0.37249 0.37554 0.37651
0.835  0.26426 0.26626 0.26950 0.27402 0.27959 0.28628 0.29385 0.30213 0.31107 0.32027 0.32948 0.33855 0.34714 0.35464 0.36110 0.36590 0.36890 0.36991
0.840  0.25904 0.26101 0.26422 0.26860 0.27418 0.28078 0.28826 0.29642 0.30524 0.31432 0.32340 0.33234 0.34067 0.34820 0.35446 0.35925 0.36224 0.36323
0.845  0.25379 0.25570 0.25890 0.26323 0.26874 0.27524 0.28261 0.29067 0.29921 0.30816 0.31727 0.32607 0.33428 0.34169 0.34786 0.35257 0.35550 0.35642
0.850  0.24852 0.25040 0.25355 0.25782 0.26325 0.26955 0.27680 0.28486 0.29329 0.30210 0.31092 0.31960 0.32782 0.33510 0.34118 0.34580 0.34865 0.34961
0.855  0.24320 0.24506 0.24816 0.25237 0.25763 0.26393 0.27107 0.27888 0.28731 0.29599 0.30466 0.31321 0.32116 0.32835 0.33441 0.33891 0.34177 0.34264
0.860  0.23785 0.23968 0.24268 0.24688 0.25205 0.25826 0.26529 0.27298 0.28125 0.28965 0.29834 0.30674 0.31456 0.32162 0.32750 0.33199 0.33479 0.33566
0.865  0.23246 0.23426 0.23722 0.24134 0.24644 0.25254 0.25944 0.26701 0.27502 0.28341 0.29192 0.30006 0.30788 0.31481 0.32058 0.32498 0.32771 0.32860
0.870  0.22703 0.22880 0.23170 0.23569 0.24077 0.24666 0.25345 0.26086 0.26886 0.27710 0.28533 0.29344 0.30099 0.30781 0.31357 0.31783 0.32054 0.32137
0.875  0.22155 0.22329 0.22614 0.23006 0.23504 0.24083 0.24749 0.25477 0.26262 0.27070 0.27879 0.28674 0.29414 0.30083 0.30639 0.31064 0.31329 0.31412
0.880  0.21602 0.21773 0.22053 0.22437 0.22917 0.23494 0.24147 0.24861 0.25617 0.26409 0.27215 0.27981 0.28720 0.29375 0.29919 0.30335 0.30593 0.30677
0.885  0.21044 0.21211 0.21485 0.21862 0.22333 0.22898 0.23537 0.24237 0.24978 0.25754 0.26529 0.27293 0.28004 0.28646 0.29189 0.29589 0.29845 0.29923
0.890  0.20479 0.20643 0.20911 0.21280 0.21741 0.22293 0.22910 0.23593 0.24330 0.25089 0.25848 0.26595 0.27289 0.27917 0.28439 0.28838 0.29087 0.29165
0.895  0.19908 0.20068 0.20330 0.20691 0.21142 0.21674 0.22285 0.22953 0.23670 0.24401 0.25156 0.25884 0.26563 0.27176 0.27685 0.28074 0.28316 0.28394
0.900  0.19329 0.19485 0.19737 0.20088 0.20535 0.21054 0.21651 0.22303 0.22993 0.23717 0.24439 0.25151 0.25825 0.26412 0.26918 0.27297 0.27530 0.27603
0.905  0.18743 0.18892 0.19141 0.19483 0.19911 0.20425 0.21005 0.21641 0.22315 0.23020 0.23724 0.24418 0.25063 0.25645 0.26136 0.26501 0.26731 0.26805
0.910  0.18148 0.18293 0.18535 0.18868 0.19285 0.19785 0.20341 0.20959 0.21625 0.22298 0.22996 0.23670 0.24297 0.24863 0.25334 0.25694 0.25918 0.25991
0.915  0.17543 0.17684 0.17920 0.18244 0.18648 0.19126 0.19675 0.20275 0.20910 0.21576 0.22241 0.22896 0.23516 0.24066 0.24522 0.24871 0.25087 0.25153
0.920  0.16927 0.17065 0.17293 0.17607 0.18000 0.18463 0.18996 0.19577 0.20193 0.20839 0.21483 0.22118 0.22708 0.23241 0.23692 0.24024 0.24236 0.24304
0.925  0.16300 0.16433 0.16654 0.16958 0.17338 0.17786 0.18301 0.18854 0.19461 0.20084 0.20708 0.21321 0.21892 0.22407 0.22835 0.23163 0.23367 0.23427
0.930  0.15658 0.15787 0.16001 0.16289 0.16654 0.17094 0.17582 0.18125 0.18709 0.19301 0.19913 0.20494 0.21055 0.21551 0.21964 0.22279 0.22475 0.22535
0.935  0.15002 0.15127 0.15332 0.15610 0.15962 0.16381 0.16855 0.17377 0.17929 0.18508 0.19086 0.19656 0.20189 0.20664 0.21068 0.21370 0.21556 0.21619
0.940  0.14329 0.14449 0.14642 0.14912 0.15250 0.15648 0.16107 0.16608 0.17138 0.17693 0.18247 0.18793 0.19300 0.19759 0.20140 0.20431 0.20613 0.20668
0.945  0.13637 0.13751 0.13936 0.14194 0.14517 0.14898 0.15336 0.15805 0.16321 0.16841 0.17381 0.17901 0.18386 0.18824 0.19187 0.19465 0.19638 0.19692
0.950  0.12922 0.13031 0.13207 0.13453 0.13760 0.14122 0.14531 0.14985 0.15466 0.15970 0.16474 0.16969 0.17439 0.17854 0.18199 0.18463 0.18627 0.18674
0.955  0.12181 0.12284 0.12450 0.12683 0.12973 0.13317 0.13703 0.14133 0.14588 0.15065 0.15541 0.16009 0.16445 0.16839 0.17171 0.17416 0.17572 0.17622
0.960  0.11408 0.11505 0.11662 0.11880 0.12148 0.12469 0.12840 0.13243 0.13671 0.14119 0.14566 0.15006 0.15415 0.15784 0.16091 0.16326 0.16472 0.16515
0.965  0.10598 0.10686 0.10834 0.11034 0.11288 0.11587 0.11932 0.12301 0.12706 0.13115 0.13540 0.13942 0.14330 0.14674 0.14960 0.15178 0.15314 0.15350
0.970  0.09740 0.09822 0.09958 0.10142 0.10376 0.10653 0.10964 0.11310 0.11677 0.12061 0.12444 0.12822 0.13173 0.13490 0.13758 0.13959 0.14082 0.14121
0.975  0.08823 0.08897 0.09021 0.09188 0.09401 0.09652 0.09934 0.10249 0.10581 0.10930 0.11278 0.11620 0.11939 0.12227 0.12468 0.12649 0.12763 0.12796
0.980  0.07826 0.07892 0.08000 0.08151 0.08340 0.08562 0.08814 0.09093 0.09389 0.09692 0.10007 0.10310 0.10594 0.10849 0.11061 0.11224 0.11325 0.11353
0.985  0.06716 0.06772 0.06865 0.06995 0.07154 0.07344 0.07564 0.07799 0.08052 0.08318 0.08584 0.08845 0.09093 0.09311 0.09494 0.09633 0.09720 0.09739
0.990  0.05426 0.05472 0.05547 0.05652 0.05780 0.05934 0.06108 0.06301 0.06506 0.06721 0.06935 0.07146 0.07342 0.07519 0.07669 0.07780 0.07851 0.07866
0.995  0.03787 0.03819 0.03871 0.03942 0.04033 0.04141 0.04262 0.04396 0.04539 0.04688 0.04837 0.04984 0.05121 0.05244 0.05347 0.05426 0.05474 0.05480
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e040.dat <==
# alpha = +0.30 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99997
0.010  0.99973 0.99973 0.99973 0.99974 0.99975 0.99975 0.99976 0.99977 0.99978 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99985 0.99986 0.99986
0.015  0.99939 0.99939 0.99940 0.99941 0.99943 0.99945 0.99947 0.99949 0.99952 0.99954 0.99957 0.99959 0.99962 0.99964 0.99966 0.99967 0.99968 0.99969
0.020  0.99891 0.99892 0.99894 0.99896 0.99899 0.99902 0.99905 0.99910 0.99914 0.99918 0.99923 0.99928 0.99932 0.99936 0.99939 0.99941 0.99943 0.99944
0.025  0.99830 0.99832 0.99834 0.99838 0.99842 0.99847 0.99852 0.99859 0.99865 0.99873 0.99880 0.99887 0.99894 0.99900 0.99905 0.99908 0.99911 0.99913
0.030  0.99756 0.99758 0.99762 0.99766 0.99772 0.99779 0.99788 0.99797 0.99806 0.99817 0.99827 0.99837 0.99847 0.99856 0.99863 0.99868 0.99872 0.99874
0.035  0.99668 0.99671 0.99676 0.99682 0.99690 0.99700 0.99711 0.99724 0.99737 0.99751 0.99765 0.99779 0.99792 0.99804 0.99813 0.99821 0.99825 0.99821
0.040  0.99567 0.99571 0.99577 0.99585 0.99596 0.99609 0.99623 0.99639 0.99657 0.99675 0.99693 0.99711 0.99728 0.99744 0.99756 0.99766 0.99772 0.99769
0.045  0.99453 0.99458 0.99465 0.99476 0.99489 0.99505 0.99524 0.99544 0.99566 0.99589 0.99612 0.99635 0.99656 0.99676 0.99692 0.99704 0.99712 0.99710
0.050  0.99326 0.99331 0.99341 0.99354 0.99370 0.99390 0.99413 0.99438 0.99465 0.99493 0.99521 0.99550 0.99576 0.99600 0.99620 0.99635 0.99644 0.99644
0.055  0.99185 0.99192 0.99204 0.99219 0.99239 0.99263 0.99290 0.99321 0.99353 0.99387 0.99422 0.99456 0.99487 0.99516 0.99541 0.99559 0.99570 0.99571
0.060  0.99032 0.99040 0.99054 0.99073 0.99096 0.99125 0.99157 0.99193 0.99231 0.99272 0.99313 0.99353 0.99391 0.99425 0.99454 0.99475 0.99489 0.99491
0.065  0.98866 0.98876 0.98892 0.98914 0.98941 0.98974 0.99012 0.99054 0.99099 0.99146 0.99195 0.99242 0.99286 0.99326 0.99360 0.99385 0.99401 0.99405
0.070  0.98688 0.98699 0.98717 0.98743 0.98775 0.98813 0.98856 0.98905 0.98957 0.99012 0.99067 0.99122 0.99173 0.99219 0.99258 0.99287 0.99306 0.99312
0.075  0.98497 0.98510 0.98531 0.98560 0.98596 0.98640 0.98690 0.98746 0.98805 0.98867 0.98931 0.98994 0.99051 0.99105 0.99149 0.99183 0.99204 0.99212
0.080  0.98294 0.98309 0.98332 0.98365 0.98407 0.98456 0.98513 0.98576 0.98644 0.98714 0.98786 0.98857 0.98923 0.98983 0.99033 0.99071 0.99095 0.99097
0.085  0.98079 0.98095 0.98122 0.98159 0.98205 0.98261 0.98325 0.98396 0.98472 0.98551 0.98632 0.98712 0.98786 0.98853 0.98910 0.98953 0.98979 0.98984
0.090  0.97852 0.97870 0.97900 0.97941 0.97993 0.98055 0.98127 0.98205 0.98291 0.98379 0.98469 0.98558 0.98642 0.98716 0.98779 0.98827 0.98857 0.98865
0.095  0.97613 0.97633 0.97666 0.97712 0.97770 0.97839 0.97918 0.98005 0.98100 0.98198 0.98298 0.98397 0.98490 0.98573 0.98642 0.98695 0.98729 0.98739
0.100  0.97363 0.97385 0.97421 0.97472 0.97536 0.97612 0.97699 0.97795 0.97900 0.98009 0.98119 0.98227 0.98329 0.98422 0.98499 0.98557 0.98593 0.98606
0.105  0.97101 0.97126 0.97166 0.97221 0.97291 0.97375 0.97471 0.97576 0.97691 0.97810 0.97931 0.98050 0.98161 0.98263 0.98348 0.98412 0.98451 0.98458
0.110  0.96829 0.96855 0.96899 0.96960 0.97036 0.97127 0.97232 0.97347 0.97472 0.97603 0.97735 0.97864 0.97987 0.98097 0.98190 0.98259 0.98303 0.98313
0.115  0.96545 0.96574 0.96622 0.96688 0.96770 0.96870 0.96984 0.97109 0.97245 0.97387 0.97530 0.97672 0.97804 0.97924 0.98024 0.98101 0.98148 0.98162
0.120  0.96251 0.96282 0.96334 0.96405 0.96495 0.96603 0.96726 0.96862 0.97009 0.97162 0.97317 0.97471 0.97615 0.97744 0.97853 0.97935 0.97987 0.98004
0.125  0.95946 0.95980 0.96036 0.96113 0.96210 0.96326 0.96459 0.96606 0.96764 0.96930 0.97097 0.97262 0.97418 0.97558 0.97675 0.97763 0.97819 0.97839
0.130  0.95632 0.95668 0.95728 0.95811 0.95915 0.96040 0.96183 0.96341 0.96512 0.96689 0.96870 0.97046 0.97213 0.97364 0.97490 0.97586 0.97646 0.97661
0.135  0.95307 0.95346 0.95410 0.95499 0.95611 0.95744 0.95898 0.96067 0.96250 0.96441 0.96635 0.96824 0.97003 0.97163 0.97300 0.97402 0.97466 0.97484
0.140  0.94973 0.95014 0.95083 0.95178 0.95297 0.95440 0.95604 0.95785 0.95981 0.96185 0.96392 0.96595 0.96786 0.96958 0.97102 0.97211 0.97279 0.97302
0.145  0.94629 0.94673 0.94746 0.94847 0.94975 0.95127 0.95302 0.95495 0.95703 0.95920 0.96141 0.96358 0.96562 0.96745 0.96898 0.97014 0.97088 0.97114
0.150  0.94276 0.94323 0.94400 0.94508 0.94644 0.94806 0.94992 0.95197 0.95418 0.95649 0.95883 0.96113 0.96330 0.96525 0.96688 0.96812 0.96890 0.96911
0.155  0.93913 0.93963 0.94046 0.94160 0.94304 0.94476 0.94673 0.94891 0.95125 0.95370 0.95618 0.95862 0.96092 0.96298 0.96471 0.96604 0.96685 0.96711
0.160  0.93542 0.93595 0.93682 0.93803 0.93956 0.94138 0.94347 0.94577 0.94825 0.95084 0.95347 0.95605 0.95848 0.96066 0.96249 0.96388 0.96475 0.96505
0.165  0.93163 0.93219 0.93311 0.93439 0.93600 0.93792 0.94012 0.94256 0.94518 0.94792 0.95069 0.95341 0.95598 0.95828 0.96022 0.96168 0.96260 0.96285
0.170  0.92775 0.92834 0.92931 0.93066 0.93235 0.93438 0.93671 0.93927 0.94203 0.94491 0.94782 0.95069 0.95339 0.95583 0.95788 0.95942 0.96039 0.96068
0.175  0.92380 0.92442 0.92544 0.92685 0.92863 0.93077 0.93321 0.93590 0.93881 0.94184 0.94491 0.94793 0.95077 0.95333 0.95547 0.95709 0.95811 0.95845
0.180  0.91976 0.92041 0.92149 0.92297 0.92484 0.92708 0.92964 0.93248 0.93553 0.93871 0.94194 0.94511 0.94809 0.95078 0.95302 0.95473 0.95579 0.95609
0.185  0.91565 0.91634 0.91746 0.91902 0.92098 0.92333 0.92601 0.92899 0.93218 0.93552 0.93890 0.94222 0.94535 0.94816 0.95051 0.95230 0.95341 0.95375
0.190  0.91147 0.91219 0.91336 0.91499 0.91705 0.91950 0.92232 0.92543 0.92877 0.93227 0.93579 0.93925 0.94253 0.94547 0.94793 0.94980 0.95098 0.95136
0.195  0.90722 0.90797 0.90920 0.91090 0.91305 0.91562 0.91856 0.92181 0.92530 0.92893 0.93263 0.93626 0.93968 0.94274 0.94532 0.94726 0.94849 0.94883
0.200  0.90290 0.90368 0.90496 0.90674 0.90898 0.91166 0.91473 0.91812 0.92175 0.92555 0.92942 0.93320 0.93677 0.93996 0.94265 0.94468 0.94595 0.94634
0.205  0.89851 0.89933 0.90066 0.90252 0.90485 0.90765 0.91084 0.91436 0.91816 0.92213 0.92615 0.93008 0.93377 0.93711 0.93990 0.94203 0.94336 0.94380
0.210  0.89407 0.89491 0.89630 0.89823 0.90067 0.90357 0.90688 0.91056 0.91452 0.91864 0.92279 0.92690 0.93076 0.93423 0.93713 0.93933 0.94071 0.94111
0.215  0.88956 0.89044 0.89188 0.89389 0.89642 0.89942 0.90288 0.90670 0.91081 0.91507 0.91942 0.92368 0.92769 0.93129 0.93431 0.93659 0.93802 0.93847
0.220  0.88499 0.88590 0.88740 0.88949 0.89211 0.89523 0.89882 0.90279 0.90705 0.91148 0.91599 0.92041 0.92454 0.92827 0.93141 0.93378 0.93527 0.93577
0.225  0.88037 0.88131 0.88287 0.88503 0.88774 0.89099 0.89471 0.89882 0.90322 0.90783 0.91251 0.91705 0.92137 0.92524 0.92849 0.93094 0.93248 0.93294
0.230  0.87569 0.87667 0.87828 0.88051 0.88333 0.88669 0.89055 0.89478 0.89936 0.90414 0.90894 0.91368 0.91815 0.92216 0.92551 0.92805 0.92964 0.93015
0.235  0.87096 0.87198 0.87364 0.87595 0.87886 0.88235 0.88633 0.89072 0.89545 0.90036 0.90536 0.91027 0.91485 0.91899 0.92247 0.92510 0.92675 0.92731
0.240  0.86618 0.86723 0.86895 0.87134 0.87435 0.87795 0.88205 0.88660 0.89150 0.89657 0.90174 0.90677 0.91153 0.91582 0.91940 0.92212 0.92381 0.92434
0.245  0.86136 0.86244 0.86422 0.86668 0.86980 0.87351 0.87774 0.88245 0.88746 0.89273 0.89802 0.90326 0.90818 0.91259 0.91629 0.91908 0.92083 0.92141
0.250  0.85649 0.85760 0.85944 0.86198 0.86520 0.86900 0.87339 0.87824 0.88342 0.88885 0.89431 0.89971 0.90473 0.90928 0.91310 0.91599 0.91780 0.91843
0.255  0.85158 0.85273 0.85462 0.85724 0.86055 0.86448 0.86900 0.87396 0.87933 0.88489 0.89056 0.89606 0.90129 0.90598 0.90991 0.91288 0.91473 0.91532
0.260  0.84662 0.84780 0.84975 0.85246 0.85586 0.85991 0.86456 0.86967 0.87520 0.88092 0.88675 0.89242 0.89780 0.90262 0.90662 0.90969 0.91161 0.91226
0.265  0.84163 0.84285 0.84485 0.84763 0.85112 0.85530 0.86006 0.86535 0.87099 0.87692 0.88287 0.88874 0.89422 0.89919 0.90334 0.90648 0.90845 0.90906
0.270  0.83660 0.83785 0.83991 0.84277 0.84636 0.85065 0.85554 0.86098 0.86678 0.87286 0.87899 0.88497 0.89066 0.89575 0.90001 0.90324 0.90525 0.90591
0.275  0.83154 0.83282 0.83494 0.83787 0.84156 0.84597 0.85100 0.85655 0.86254 0.86875 0.87507 0.88122 0.88704 0.89222 0.89661 0.89992 0.90199 0.90271
0.280  0.82644 0.82776 0.82993 0.83293 0.83673 0.84123 0.84641 0.85210 0.85825 0.86463 0.87106 0.87742 0.88335 0.88871 0.89320 0.89659 0.89872 0.89940
0.285  0.82131 0.82266 0.82489 0.82797 0.83186 0.83648 0.84179 0.84763 0.85389 0.86047 0.86707 0.87353 0.87966 0.88515 0.88974 0.89322 0.89539 0.89612
0.290  0.81615 0.81754 0.81982 0.82297 0.82697 0.83170 0.83711 0.84313 0.84955 0.85623 0.86305 0.86966 0.87594 0.88151 0.88622 0.88979 0.89202 0.89272
0.295  0.81097 0.81239 0.81473 0.81795 0.82204 0.82689 0.83243 0.83859 0.84517 0.85201 0.85893 0.86576 0.87212 0.87788 0.88270 0.88634 0.88862 0.88936
0.300  0.80576 0.80721 0.80960 0.81291 0.81707 0.82205 0.82772 0.83398 0.84075 0.84776 0.85484 0.86175 0.86833 0.87419 0.87909 0.88282 0.88516 0.88596
0.305  0.80052 0.80200 0.80444 0.80783 0.81209 0.81718 0.82299 0.82939 0.83626 0.84342 0.85071 0.85778 0.86447 0.87046 0.87549 0.87930 0.88168 0.88245
0.310  0.79526 0.79678 0.79927 0.80274 0.80709 0.81226 0.81822 0.82477 0.83180 0.83910 0.84649 0.85379 0.86058 0.86672 0.87185 0.87572 0.87815 0.87897
0.315  0.78998 0.79153 0.79408 0.79762 0.80206 0.80735 0.81340 0.82013 0.82730 0.83476 0.84231 0.84968 0.85668 0.86288 0.86814 0.87211 0.87459 0.87538
0.320  0.78468 0.78626 0.78886 0.79247 0.79701 0.80241 0.80859 0.81541 0.82272 0.83038 0.83809 0.84562 0.85268 0.85908 0.86444 0.86848 0.87100 0.87184
0.325  0.77936 0.78097 0.78363 0.78729 0.79194 0.79745 0.80375 0.81071 0.81817 0.82593 0.83378 0.84152 0.84873 0.85524 0.86064 0.86477 0.86736 0.86825
0.330  0.77402 0.77567 0.77838 0.78211 0.78685 0.79248 0.79890 0.80599 0.81360 0.82151 0.82951 0.83732 0.84473 0.85131 0.85687 0.86107 0.86369 0.86455
0.335  0.76867 0.77035 0.77311 0.77692 0.78172 0.78746 0.79402 0.80125 0.80899 0.81706 0.82521 0.83317 0.84065 0.84741 0.85305 0.85730 0.85998 0.86090
0.340  0.76331 0.76501 0.76783 0.77171 0.77660 0.78243 0.78908 0.79644 0.80432 0.81252 0.82081 0.82897 0.83660 0.84341 0.84917 0.85353 0.85625 0.85713
0.345  0.75793 0.75966 0.76253 0.76648 0.77146 0.77739 0.78417 0.79166 0.79968 0.80803 0.81646 0.82471 0.83244 0.83945 0.84530 0.84972 0.85248 0.85340
0.350  0.75254 0.75430 0.75722 0.76124 0.76631 0.77235 0.77924 0.78686 0.79502 0.80351 0.81209 0.82047 0.82834 0.83545 0.84135 0.84586 0.84867 0.84957
0.355  0.74714 0.74893 0.75189 0.75599 0.76114 0.76728 0.77430 0.78203 0.79026 0.79890 0.80761 0.81613 0.82420 0.83136 0.83742 0.84199 0.84484 0.84578
0.360  0.74173 0.74354 0.74655 0.75072 0.75596 0.76220 0.76928 0.77714 0.78557 0.79434 0.80319 0.81184 0.81997 0.82731 0.83339 0.83804 0.84095 0.84195
0.365  0.73631 0.73816 0.74121 0.74542 0.75074 0.75707 0.76431 0.77229 0.78085 0.78976 0.79875 0.80753 0.81578 0.82315 0.82940 0.83412 0.83706 0.83802
0.370  0.73088 0.73276 0.73586 0.74014 0.74554 0.75197 0.75932 0.76743 0.77612 0.78508 0.79420 0.80311 0.81156 0.81906 0.82538 0.83014 0.83311 0.83413
0.375  0.72545 0.72736 0.73050 0.73485 0.74033 0.74686 0.75432 0.76253 0.77130 0.78046 0.78972 0.79877 0.80725 0.81491 0.82127 0.82612 0.82916 0.83013
0.380  0.72001 0.72195 0.72514 0.72955 0.73511 0.74174 0.74928 0.75759 0.76653 0.77583 0.78521 0.79438 0.80299 0.81068 0.81719 0.82210 0.82516 0.82618
0.385  0.71457 0.71653 0.71977 0.72425 0.72989 0.73660 0.74422 0.75268 0.76175 0.77109 0.78061 0.78990 0.79862 0.80650 0.81302 0.81801 0.82113 0.82212
0.390  0.70912 0.71111 0.71440 0.71893 0.72465 0.73142 0.73919 0.74776 0.75687 0.76643 0.77607 0.78548 0.79431 0.80221 0.80889 0.81393 0.81708 0.81811
0.395  0.70368 0.70569 0.70902 0.71362 0.71937 0.72627 0.73414 0.74276 0.75206 0.76174 0.77149 0.78094 0.78997 0.79797 0.80472 0.80978 0.81297 0.81407
0.400  0.69823 0.70027 0.70364 0.70827 0.71413 0.72112 0.72909 0.73782 0.74724 0.75695 0.76683 0.77648 0.78553 0.79369 0.80047 0.80564 0.80887 0.80992
0.405  0.69278 0.69484 0.69825 0.70294 0.70888 0.71595 0.72397 0.73287 0.74232 0.75223 0.76224 0.77200 0.78115 0.78933 0.79626 0.80147 0.80472 0.80582
0.410  0.68733 0.68942 0.69285 0.69762 0.70363 0.71076 0.71890 0.72791 0.73748 0.74751 0.75752 0.76740 0.77666 0.78503 0.79195 0.79725 0.80054 0.80161
0.415  0.68188 0.68399 0.68747 0.69229 0.69838 0.70556 0.71382 0.72287 0.73262 0.74267 0.75289 0.76288 0.77224 0.78061 0.78768 0.79303 0.79635 0.79746
0.420  0.67643 0.67856 0.68208 0.68696 0.69310 0.70039 0.70874 0.71789 0.72774 0.73791 0.74825 0.75833 0.76780 0.77625 0.78335 0.78873 0.79211 0.79327
0.425  0.67098 0.67313 0.67670 0.68164 0.68781 0.69521 0.70359 0.71290 0.72278 0.73314 0.74349 0.75368 0.76324 0.77184 0.77901 0.78447 0.78787 0.78898
0.430  0.66554 0.66771 0.67132 0.67631 0.68255 0.69003 0.69850 0.70789 0.71789 0.72826 0.73881 0.74910 0.75876 0.76738 0.77467 0.78013 0.78356 0.78474
0.435  0.66010 0.66229 0.66594 0.67094 0.67729 0.68478 0.69340 0.70283 0.71300 0.72347 0.73412 0.74441 0.75416 0.76296 0.77023 0.77580 0.77927 0.78040
0.440  0.65466 0.65688 0.66056 0.66562 0.67203 0.67960 0.68830 0.69782 0.70800 0.71866 0.72931 0.73980 0.74964 0.75842 0.76585 0.77145 0.77494 0.77610
0.445  0.64922 0.65147 0.65519 0.66029 0.66676 0.67441 0.68312 0.69281 0.70308 0.71374 0.72459 0.73518 0.74509 0.75395 0.76136 0.76703 0.77056 0.77171
0.450  0.64380 0.64606 0.64981 0.65497 0.66145 0.66922 0.67801 0.68770 0.69816 0.70892 0.71986 0.73042 0.74043 0.74937 0.75693 0.76263 0.76618 0.76736
0.455  0.63837 0.64066 0.64442 0.64965 0.65619 0.66402 0.67290 0.68268 0.69313 0.70408 0.71500 0.72577 0.73585 0.74486 0.75247 0.75816 0.76175 0.76299
0.460  0.63295 0.63527 0.63906 0.64433 0.65093 0.65877 0.66779 0.67765 0.68819 0.69912 0.71025 0.72108 0.73115 0.74033 0.74792 0.75371 0.75733 0.75851
0.465  0.62754 0.62988 0.63370 0.63902 0.64568 0.65358 0.66260 0.67261 0.68324 0.69426 0.70547 0.71629 0.72654 0.73568 0.74342 0.74924 0.75286 0.75409
0.470  0.62214 0.62449 0.62835 0.63367 0.64042 0.64840 0.65749 0.66749 0.67818 0.68939 0.70058 0.71159 0.72191 0.73112 0.73881 0.74470 0.74837 0.74956
0.475  0.61674 0.61911 0.62300 0.62836 0.63515 0.64321 0.65237 0.66245 0.67322 0.68440 0.69578 0.70675 0.71714 0.72642 0.73427 0.74018 0.74386 0.74509
0.480  0.61135 0.61374 0.61766 0.62306 0.62987 0.63795 0.64724 0.65740 0.66826 0.67952 0.69085 0.70202 0.71248 0.72181 0.72969 0.73558 0.73931 0.74051
0.485  0.60597 0.60837 0.61232 0.61777 0.62462 0.63276 0.64204 0.65226 0.66327 0.67463 0.68604 0.69727 0.70777 0.71718 0.72503 0.73103 0.73476 0.73599
0.490  0.60060 0.60300 0.60700 0.61248 0.61938 0.62758 0.63692 0.64721 0.65820 0.66961 0.68121 0.69239 0.70298 0.71243 0.72042 0.72642 0.73015 0.73144
0.495  0.59523 0.59765 0.60167 0.60720 0.61414 0.62240 0.63180 0.64216 0.65322 0.66470 0.67624 0.68762 0.69826 0.70777 0.71570 0.72177 0.72556 0.72679
0.500  0.58988 0.59231 0.59633 0.60190 0.60890 0.61721 0.62667 0.63709 0.64823 0.65978 0.67139 0.68282 0.69341 0.70297 0.71105 0.71714 0.72093 0.72220
0.505  0.58453 0.58698 0.59102 0.59660 0.60362 0.61196 0.62147 0.63194 0.64313 0.65473 0.66653 0.67790 0.68867 0.69827 0.70637 0.71243 0.71626 0.71750
0.510  0.57919 0.58166 0.58572 0.59133 0.59839 0.60679 0.61635 0.62688 0.63813 0.64979 0.66153 0.67308 0.68389 0.69354 0.70160 0.70775 0.71159 0.71285
0.515  0.57386 0.57634 0.58043 0.58607 0.59317 0.60161 0.61123 0.62182 0.63312 0.64485 0.65664 0.66812 0.67899 0.68869 0.69688 0.70300 0.70686 0.70818
0.520  0.56854 0.57104 0.57515 0.58082 0.58796 0.59644 0.60609 0.61665 0.62800 0.63977 0.65174 0.66328 0.67419 0.68393 0.69206 0.69828 0.70215 0.70342
0.525  0.56323 0.56574 0.56987 0.57557 0.58275 0.59120 0.60090 0.61158 0.62299 0.63482 0.64671 0.65842 0.66925 0.67907 0.68731 0.69353 0.69740 0.69870
0.530  0.55793 0.56045 0.56460 0.57033 0.57748 0.58603 0.59579 0.60652 0.61797 0.62985 0.64180 0.65342 0.66443 0.67425 0.68252 0.68871 0.69262 0.69389
0.535  0.55264 0.55517 0.55934 0.56505 0.57228 0.58088 0.59067 0.60143 0.61283 0.62475 0.63686 0.64854 0.65958 0.66943 0.67764 0.68393 0.68783 0.68913
0.540  0.54736 0.54990 0.55405 0.55982 0.56709 0.57572 0.58545 0.59626 0.60780 0.61977 0.63180 0.64363 0.65459 0.66448 0.67283 0.67905 0.68299 0.68434
0.545  0.54209 0.54464 0.54881 0.55461 0.56190 0.57055 0.58034 0.59119 0.60277 0.61478 0.62686 0.63860 0.64972 0.65963 0.66790 0.67423 0.67817 0.67946
0.550  0.53683 0.53938 0.54358 0.54940 0.55671 0.56533 0.57523 0.58612 0.59761 0.60965 0.62176 0.63368 0.64478 0.65475 0.66305 0.66937 0.67331 0.67462
0.555  0.53158 0.53413 0.53836 0.54419 0.55147 0.56019 0.57011 0.58093 0.59258 0.60466 0.61680 0.62861 0.63979 0.64976 0.65816 0.66444 0.66841 0.66970
0.560  0.52634 0.52890 0.53314 0.53899 0.54630 0.55505 0.56490 0.57585 0.58754 0.59964 0.61182 0.62366 0.63486 0.64485 0.65318 0.65955 0.66351 0.66482
0.565  0.52111 0.52368 0.52793 0.53375 0.54113 0.54990 0.55979 0.57077 0.58242 0.59450 0.60669 0.61870 0.62979 0.63980 0.64826 0.65461 0.65855 0.65991
0.570  0.51590 0.51847 0.52273 0.52857 0.53597 0.54468 0.55469 0.56562 0.57731 0.58948 0.60170 0.61358 0.62484 0.63487 0.64323 0.64963 0.65361 0.65492
0.575  0.51068 0.51327 0.51754 0.52340 0.53082 0.53955 0.54958 0.56049 0.57226 0.58445 0.59669 0.60860 0.61987 0.62990 0.63828 0.64467 0.64864 0.64997
0.580  0.50548 0.50808 0.51235 0.51823 0.52559 0.53442 0.54437 0.55542 0.56719 0.57927 0.59153 0.60360 0.61475 0.62481 0.63330 0.63962 0.64363 0.64493
0.585  0.50029 0.50289 0.50715 0.51307 0.52045 0.52930 0.53927 0.55033 0.56201 0.57423 0.58651 0.59845 0.60975 0.61981 0.62821 0.63462 0.63861 0.63993
0.590  0.49511 0.49772 0.50198 0.50792 0.51531 0.52408 0.53416 0.54512 0.55694 0.56917 0.58147 0.59342 0.60460 0.61468 0.62319 0.62959 0.63355 0.63491
0.595  0.48995 0.49256 0.49683 0.50271 0.51018 0.51897 0.52906 0.54004 0.55186 0.56397 0.57628 0.58837 0.59956 0.60964 0.61806 0.62449 0.62849 0.62980
0.600  0.48479 0.48741 0.49168 0.49757 0.50505 0.51385 0.52385 0.53495 0.54665 0.55891 0.57122 0.58319 0.59451 0.60459 0.61300 0.61942 0.62341 0.62474
0.605  0.47964 0.48226 0.48655 0.49245 0.49986 0.50874 0.51875 0.52973 0.54157 0.55383 0.56615 0.57812 0.58931 0.59940 0.60792 0.61426 0.61828 0.61958
0.610  0.47451 0.47712 0.48142 0.48732 0.49474 0.50358 0.51365 0.52464 0.53649 0.54861 0.56093 0.57290 0.58423 0.59432 0.60273 0.60915 0.61315 0.61447
0.615  0.46938 0.47197 0.47629 0.48220 0.48963 0.49843 0.50853 0.51955 0.53126 0.54353 0.55584 0.56781 0.57912 0.58920 0.59761 0.60402 0.60799 0.60934
0.620  0.46426 0.46686 0.47116 0.47709 0.48452 0.49333 0.50334 0.51445 0.52617 0.53843 0.55073 0.56270 0.57388 0.58396 0.59246 0.59879 0.60280 0.60411
0.625  0.45915 0.46175 0.46603 0.47197 0.47942 0.48823 0.49824 0.50922 0.52107 0.53318 0.54548 0.55743 0.56875 0.57881 0.58720 0.59362 0.59760 0.59893
0.630  0.45405 0.45665 0.46093 0.46683 0.47424 0.48312 0.49314 0.50412 0.51582 0.52806 0.54036 0.55230 0.56358 0.57352 0.58203 0.58841 0.59235 0.59372
0.635  0.44896 0.45156 0.45584 0.46174 0.46915 0.47793 0.48792 0.49902 0.51071 0.52294 0.53520 0.54715 0.55829 0.56834 0.57672 0.58312 0.58711 0.58842
0.640  0.44388 0.44648 0.45075 0.45665 0.46406 0.47284 0.48282 0.49378 0.50559 0.51766 0.52993 0.54184 0.55311 0.56314 0.57150 0.57788 0.58184 0.58317
0.645  0.43881 0.44140 0.44568 0.45157 0.45898 0.46775 0.47772 0.48867 0.50032 0.51252 0.52477 0.53666 0.54777 0.55779 0.56625 0.57254 0.57653 0.57782
0.650  0.43374 0.43634 0.44061 0.44649 0.45389 0.46266 0.47262 0.48356 0.49519 0.50737 0.51944 0.53146 0.54255 0.55255 0.56088 0.56725 0.57121 0.57251
0.655  0.42869 0.43128 0.43554 0.44141 0.44873 0.45747 0.46740 0.47843 0.49005 0.50207 0.51426 0.52611 0.53732 0.54728 0.55559 0.56193 0.56586 0.56718
0.660  0.42364 0.42623 0.43046 0.43629 0.44366 0.45238 0.46230 0.47318 0.48491 0.49690 0.50907 0.52089 0.53192 0.54188 0.55028 0.55652 0.56048 0.56176
0.665  0.41860 0.42118 0.42539 0.43123 0.43858 0.44729 0.45719 0.46806 0.47962 0.49172 0.50371 0.51564 0.52665 0.53657 0.54484 0.55116 0.55508 0.55638
0.670  0.41357 0.41611 0.42034 0.42618 0.43351 0.44221 0.45208 0.46292 0.47446 0.48638 0.49849 0.51024 0.52136 0.53124 0.53948 0.54576 0.54964 0.55098
0.675  0.40854 0.41108 0.41530 0.42113 0.42844 0.43702 0.44686 0.45766 0.46929 0.48118 0.49326 0.50497 0.51591 0.52578 0.53409 0.54029 0.54420 0.54548
0.680  0.40352 0.40606 0.41027 0.41608 0.42329 0.43193 0.44174 0.45251 0.46398 0.47597 0.48785 0.49963 0.51058 0.52041 0.52859 0.53484 0.53873 0.54002
0.685  0.39851 0.40104 0.40524 0.41102 0.41823 0.42684 0.43663 0.44737 0.45880 0.47060 0.48259 0.49423 0.50523 0.51497 0.52317 0.52937 0.53320 0.53447
0.690  0.39350 0.39602 0.40022 0.40592 0.41317 0.42176 0.43151 0.44220 0.45360 0.46537 0.47731 0.48890 0.49972 0.50948 0.51761 0.52382 0.52769 0.52895
0.695  0.38849 0.39101 0.39519 0.40088 0.40810 0.41664 0.42627 0.43692 0.44825 0.46012 0.47186 0.48341 0.49433 0.50404 0.51213 0.51830 0.52214 0.52341
0.700  0.38349 0.38601 0.39012 0.39585 0.40304 0.41147 0.42114 0.43175 0.44305 0.45471 0.46656 0.47805 0.48891 0.49846 0.50662 0.51269 0.51653 0.51778
0.705  0.37850 0.38101 0.38511 0.39081 0.39789 0.40638 0.41601 0.42658 0.43782 0.44944 0.46123 0.47267 0.48335 0.49297 0.50099 0.50711 0.51092 0.51218
0.710  0.37351 0.37601 0.38010 0.38578 0.39283 0.40128 0.41086 0.42126 0.43244 0.44415 0.45573 0.46712 0.47789 0.48747 0.49544 0.50152 0.50529 0.50656
0.715  0.36853 0.37102 0.37509 0.38073 0.38777 0.39617 0.40561 0.41607 0.42721 0.43870 0.45038 0.46171 0.47240 0.48181 0.48985 0.49582 0.49960 0.50084
0.720  0.36355 0.36603 0.37008 0.37564 0.38270 0.39097 0.40046 0.41088 0.42195 0.43339 0.44500 0.45627 0.46677 0.47625 0.48414 0.49016 0.49391 0.49515
0.725  0.35857 0.36103 0.36507 0.37061 0.37763 0.38586 0.39531 0.40566 0.41668 0.42806 0.43945 0.45065 0.46125 0.47066 0.47850 0.48448 0.48819 0.48944
0.730  0.35360 0.35602 0.36006 0.36557 0.37247 0.38075 0.39002 0.40031 0.41126 0.42268 0.43404 0.44517 0.45562 0.46493 0.47283 0.47870 0.48241 0.48362
0.735  0.34862 0.35103 0.35506 0.36054 0.36740 0.37563 0.38485 0.39509 0.40597 0.41720 0.42861 0.43967 0.44999 0.45929 0.46703 0.47295 0.47662 0.47784
0.740  0.34365 0.34605 0.35000 0.35550 0.36233 0.37040 0.37967 0.38985 0.40066 0.41182 0.42300 0.43400 0.44439 0.45362 0.46131 0.46717 0.47081 0.47197
0.745  0.33868 0.34107 0.34499 0.35045 0.35724 0.36527 0.37449 0.38446 0.39519 0.40642 0.41753 0.42845 0.43862 0.44781 0.45555 0.46129 0.46493 0.46612
0.750  0.33371 0.33608 0.33998 0.34534 0.35216 0.36013 0.36916 0.37919 0.38985 0.40086 0.41204 0.42287 0.43297 0.44208 0.44966 0.45545 0.45905 0.46024
0.755  0.32874 0.33110 0.33497 0.34030 0.34698 0.35499 0.36396 0.37392 0.38450 0.39543 0.40637 0.41712 0.42729 0.43633 0.44384 0.44957 0.45313 0.45426
0.760  0.32377 0.32611 0.32996 0.33525 0.34188 0.34972 0.35874 0.36862 0.37898 0.38997 0.40083 0.41150 0.42144 0.43042 0.43799 0.44360 0.44715 0.44831
0.765  0.31880 0.32112 0.32494 0.33019 0.33677 0.34456 0.35351 0.36318 0.37360 0.38435 0.39527 0.40584 0.41571 0.42460 0.43200 0.43765 0.44116 0.44233
0.770  0.31382 0.31612 0.31991 0.32512 0.33166 0.33939 0.34814 0.35786 0.36819 0.37885 0.38956 0.40002 0.40994 0.41875 0.42608 0.43166 0.43513 0.43624
0.775  0.30884 0.31112 0.31488 0.32004 0.32653 0.33420 0.34288 0.35252 0.36275 0.37333 0.38391 0.39431 0.40400 0.41274 0.42011 0.42557 0.42904 0.43017
0.780  0.30385 0.30611 0.30979 0.31490 0.32131 0.32899 0.33761 0.34703 0.35717 0.36764 0.37827 0.38857 0.39817 0.40682 0.41402 0.41952 0.42293 0.42407
0.785  0.29886 0.30109 0.30475 0.30982 0.31617 0.32368 0.33232 0.34166 0.35171 0.36207 0.37259 0.38265 0.39230 0.40086 0.40799 0.41342 0.41679 0.41786
0.790  0.29386 0.29605 0.29970 0.30472 0.31101 0.31846 0.32690 0.33626 0.34621 0.35648 0.36675 0.37685 0.38626 0.39475 0.40191 0.40721 0.41057 0.41167
0.795  0.28886 0.29103 0.29464 0.29961 0.30585 0.31322 0.32157 0.33084 0.34055 0.35071 0.36103 0.37101 0.38032 0.38871 0.39569 0.40103 0.40434 0.40544
0.800  0.28384 0.28599 0.28957 0.29449 0.30066 0.30796 0.31623 0.32528 0.33502 0.34506 0.35526 0.36500 0.37435 0.38264 0.38954 0.39480 0.39806 0.39910
0.805  0.27882 0.28095 0.28449 0.28935 0.29538 0.30258 0.31086 0.31981 0.32945 0.33938 0.34932 0.35909 0.36831 0.37641 0.38333 0.38846 0.39171 0.39278
0.810  0.27378 0.27589 0.27939 0.28414 0.29016 0.29729 0.30536 0.31433 0.32371 0.33352 0.34349 0.35315 0.36214 0.37025 0.37699 0.38214 0.38534 0.38641
0.815  0.26872 0.27082 0.27428 0.27898 0.28493 0.29198 0.29996 0.30868 0.31809 0.32778 0.33763 0.34713 0.35604 0.36404 0.37070 0.37578 0.37892 0.37993
0.820  0.26366 0.26574 0.26910 0.27380 0.27968 0.28664 0.29452 0.30314 0.31243 0.32201 0.33158 0.34100 0.34989 0.35768 0.36435 0.36929 0.37242 0.37345
0.825  0.25859 0.26063 0.26396 0.26860 0.27440 0.28117 0.28906 0.29757 0.30674 0.31618 0.32564 0.33493 0.34358 0.35138 0.35786 0.36282 0.36590 0.36693
0.830  0.25350 0.25552 0.25880 0.26337 0.26902 0.27579 0.28346 0.29197 0.30088 0.31019 0.31966 0.32881 0.33734 0.34503 0.35142 0.35629 0.35932 0.36028
0.835  0.24838 0.25038 0.25362 0.25813 0.26370 0.27038 0.27794 0.28621 0.29512 0.30430 0.31349 0.32251 0.33105 0.33851 0.34491 0.34967 0.35264 0.35364
0.840  0.24325 0.24522 0.24842 0.25279 0.25836 0.26494 0.27239 0.28054 0.28932 0.29836 0.30741 0.31630 0.32458 0.33205 0.33826 0.34300 0.34595 0.34693
0.845  0.23810 0.24000 0.24319 0.24750 0.25298 0.25946 0.26680 0.27483 0.28334 0.29224 0.30129 0.31004 0.31819 0.32553 0.33163 0.33629 0.33919 0.34010
0.850  0.23292 0.23480 0.23793 0.24218 0.24758 0.25386 0.26107 0.26907 0.27746 0.28621 0.29497 0.30358 0.31173 0.31893 0.32494 0.32951 0.33232 0.33327
0.855  0.22772 0.22956 0.23264 0.23683 0.24205 0.24832 0.25541 0.26317 0.27152 0.28014 0.28875 0.29721 0.30509 0.31220 0.31818 0.32262 0.32543 0.32630
0.860  0.22249 0.22430 0.22728 0.23144 0.23658 0.24274 0.24971 0.25733 0.26552 0.27387 0.28246 0.29077 0.29851 0.30548 0.31128 0.31570 0.31845 0.31932
0.865  0.21722 0.21900 0.22193 0.22602 0.23107 0.23711 0.24395 0.25144 0.25938 0.26768 0.27609 0.28414 0.29186 0.29869 0.30438 0.30871 0.31139 0.31227
0.870  0.21192 0.21367 0.21655 0.22049 0.22551 0.23135 0.23805 0.24539 0.25329 0.26143 0.26957 0.27757 0.28502 0.29173 0.29739 0.30159 0.30424 0.30507
0.875  0.20658 0.20830 0.21112 0.21499 0.21991 0.22563 0.23221 0.23939 0.24714 0.25511 0.26309 0.27092 0.27821 0.28479 0.29025 0.29443 0.29702 0.29784
0.880  0.20120 0.20288 0.20565 0.20944 0.21418 0.21986 0.22630 0.23334 0.24079 0.24860 0.25653 0.26407 0.27133 0.27776 0.28310 0.28718 0.28970 0.29052
0.885  0.19578 0.19742 0.20013 0.20383 0.20847 0.21404 0.22032 0.22721 0.23451 0.24214 0.24977 0.25727 0.26425 0.27055 0.27586 0.27978 0.28227 0.28305
0.890  0.19030 0.19191 0.19455 0.19818 0.20271 0.20813 0.21420 0.22091 0.22815 0.23560 0.24305 0.25038 0.25719 0.26333 0.26844 0.27234 0.27476 0.27553
0.895  0.18477 0.18634 0.18891 0.19246 0.19688 0.20210 0.20809 0.21465 0.22168 0.22886 0.23624 0.24337 0.25002 0.25601 0.26098 0.26478 0.26713 0.26790
0.900  0.17918 0.18070 0.18318 0.18661 0.19099 0.19607 0.20191 0.20830 0.21506 0.22214 0.22922 0.23617 0.24275 0.24849 0.25342 0.25710 0.25937 0.26009
0.905  0.17352 0.17498 0.17741 0.18076 0.18494 0.18996 0.19563 0.20185 0.20844 0.21533 0.22221 0.22897 0.23526 0.24094 0.24571 0.24926 0.25150 0.25222
0.910  0.16779 0.16921 0.17157 0.17482 0.17889 0.18376 0.18919 0.19522 0.20171 0.20828 0.21508 0.22164 0.22775 0.23325 0.23783 0.24132 0.24349 0.24420
0.915  0.16197 0.16335 0.16565 0.16880 0.17274 0.17739 0.18273 0.18857 0.19476 0.20124 0.20771 0.21408 0.22010 0.22543 0.22986 0.23324 0.23533 0.23598
0.920  0.15607 0.15740 0.15962 0.16267 0.16649 0.17099 0.17616 0.18181 0.18780 0.19407 0.20033 0.20648 0.21221 0.21737 0.22173 0.22495 0.22699 0.22765
0.925  0.15006 0.15135 0.15350 0.15644 0.16013 0.16447 0.16946 0.17483 0.18070 0.18675 0.19279 0.19873 0.20425 0.20923 0.21337 0.21653 0.21849 0.21908
0.930  0.14393 0.14518 0.14725 0.15003 0.15357 0.15782 0.16254 0.16779 0.17344 0.17916 0.18508 0.19070 0.19611 0.20089 0.20487 0.20791 0.20979 0.21038
0.935  0.13768 0.13888 0.14087 0.14354 0.14694 0.15098 0.15556 0.16059 0.16593 0.17151 0.17709 0.18257 0.18771 0.19228 0.19616 0.19906 0.20085 0.20145
0.940  0.13129 0.13244 0.13430 0.13690 0.14015 0.14398 0.14839 0.15321 0.15831 0.16365 0.16899 0.17423 0.17911 0.18351 0.18716 0.18996 0.19170 0.19223
0.945  0.12472 0.12582 0.12759 0.13007 0.13317 0.13682 0.14102 0.14553 0.15048 0.15548 0.16065 0.16564 0.17029 0.17447 0.17795 0.18061 0.18226 0.18278
0.950  0.11796 0.11900 0.12069 0.12304 0.12598 0.12945 0.13336 0.13771 0.14231 0.14714 0.15195 0.15669 0.16117 0.16513 0.16843 0.17095 0.17251 0.17297
0.955  0.11098 0.11196 0.11355 0.11576 0.11853 0.12181 0.12550 0.12960 0.13394 0.13849 0.14303 0.14750 0.15165 0.15539 0.15856 0.16089 0.16237 0.16285
0.960  0.10372 0.10464 0.10613 0.10820 0.11075 0.11381 0.11732 0.12116 0.12523 0.12949 0.13374 0.13792 0.14180 0.14531 0.14822 0.15045 0.15183 0.15224
0.965  0.09613 0.09697 0.09837 0.10026 0.10266 0.10550 0.10876 0.11226 0.11610 0.11998 0.12400 0.12781 0.13148 0.13474 0.13743 0.13950 0.14078 0.14112
0.970  0.08813 0.08890 0.09019 0.09193 0.09414 0.09674 0.09968 0.10294 0.10640 0.11003 0.11365 0.11721 0.12052 0.12351 0.12603 0.12792 0.12908 0.12945
0.975  0.07962 0.08031 0.08148 0.08305 0.08504 0.08740 0.09005 0.09301 0.09613 0.09941 0.10268 0.10589 0.10888 0.11158 0.11385 0.11554 0.11661 0.11692
0.980  0.07041 0.07102 0.07203 0.07344 0.07520 0.07728 0.07963 0.08224 0.08501 0.08785 0.09079 0.09362 0.09627 0.09866 0.10064 0.10215 0.10310 0.10336
0.985  0.06021 0.06073 0.06159 0.06280 0.06427 0.06604 0.06809 0.07027 0.07262 0.07510 0.07756 0.07999 0.08229 0.08432 0.08601 0.08731 0.08811 0.08829
0.990  0.04844 0.04886 0.04955 0.05052 0.05170 0.05312 0.05472 0.05651 0.05840 0.06038 0.06235 0.06430 0.06611 0.06775 0.06913 0.07015 0.07080 0.07094
0.995  0.03362 0.03391 0.03438 0.03503 0.03586 0.03684 0.03795 0.03918 0.04048 0.04184 0.04321 0.04455 0.04580 0.04692 0.04786 0.04858 0.04903 0.04908
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e050.dat <==
# alpha = +0.30 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99993 0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.010  0.99972 0.99972 0.99972 0.99973 0.99974 0.99975 0.99976 0.99977 0.99978 0.99979 0.99980 0.99981 0.99983 0.99984 0.99984 0.99985 0.99985 0.99986
0.015  0.99936 0.99937 0.99938 0.99939 0.99941 0.99943 0.99945 0.99947 0.99950 0.99953 0.99955 0.99958 0.99961 0.99963 0.99965 0.99966 0.99967 0.99968
0.020  0.99887 0.99888 0.99890 0.99892 0.99895 0.99898 0.99902 0.99906 0.99911 0.99916 0.99921 0.99926 0.99930 0.99934 0.99937 0.99940 0.99942 0.99943
0.025  0.99824 0.99825 0.99828 0.99831 0.99836 0.99841 0.99847 0.99854 0.99861 0.99869 0.99876 0.99884 0.99891 0.99897 0.99902 0.99906 0.99909 0.99910
0.030  0.99746 0.99749 0.99752 0.99757 0.99764 0.99771 0.99780 0.99790 0.99800 0.99811 0.99822 0.99833 0.99843 0.99852 0.99859 0.99865 0.99869 0.99871
0.035  0.99655 0.99658 0.99663 0.99670 0.99679 0.99689 0.99701 0.99714 0.99728 0.99743 0.99758 0.99772 0.99786 0.99799 0.99809 0.99816 0.99821 0.99817
0.040  0.99550 0.99554 0.99561 0.99570 0.99581 0.99595 0.99610 0.99627 0.99646 0.99665 0.99684 0.99703 0.99721 0.99737 0.99750 0.99760 0.99767 0.99764
0.045  0.99432 0.99436 0.99445 0.99456 0.99470 0.99488 0.99507 0.99529 0.99552 0.99576 0.99601 0.99625 0.99647 0.99667 0.99684 0.99697 0.99705 0.99704
0.050  0.99299 0.99305 0.99315 0.99329 0.99347 0.99368 0.99392 0.99419 0.99448 0.99477 0.99508 0.99537 0.99565 0.99590 0.99611 0.99626 0.99636 0.99636
0.055  0.99153 0.99161 0.99173 0.99190 0.99211 0.99237 0.99266 0.99298 0.99332 0.99368 0.99405 0.99440 0.99474 0.99504 0.99529 0.99548 0.99560 0.99561
0.060  0.98994 0.99003 0.99017 0.99038 0.99063 0.99093 0.99127 0.99166 0.99207 0.99249 0.99293 0.99335 0.99374 0.99410 0.99440 0.99463 0.99477 0.99480
0.065  0.98822 0.98832 0.98849 0.98873 0.98902 0.98938 0.98978 0.99023 0.99071 0.99120 0.99171 0.99221 0.99267 0.99309 0.99344 0.99370 0.99386 0.99391
0.070  0.98636 0.98648 0.98668 0.98695 0.98729 0.98770 0.98817 0.98868 0.98924 0.98981 0.99040 0.99097 0.99151 0.99199 0.99240 0.99270 0.99289 0.99296
0.075  0.98438 0.98452 0.98474 0.98505 0.98544 0.98591 0.98644 0.98704 0.98767 0.98833 0.98900 0.98965 0.99026 0.99082 0.99128 0.99163 0.99185 0.99193
0.080  0.98227 0.98243 0.98268 0.98303 0.98348 0.98401 0.98461 0.98528 0.98600 0.98674 0.98751 0.98825 0.98894 0.98957 0.99009 0.99049 0.99073 0.99077
0.085  0.98003 0.98021 0.98049 0.98089 0.98139 0.98199 0.98267 0.98342 0.98423 0.98507 0.98592 0.98676 0.98754 0.98824 0.98883 0.98927 0.98955 0.98961
0.090  0.97768 0.97787 0.97819 0.97863 0.97919 0.97986 0.98062 0.98145 0.98236 0.98329 0.98424 0.98518 0.98606 0.98683 0.98749 0.98799 0.98830 0.98838
0.095  0.97519 0.97541 0.97576 0.97626 0.97687 0.97761 0.97846 0.97939 0.98039 0.98143 0.98248 0.98352 0.98449 0.98536 0.98608 0.98663 0.98698 0.98709
0.100  0.97259 0.97283 0.97322 0.97377 0.97445 0.97526 0.97619 0.97722 0.97833 0.97948 0.98063 0.98177 0.98285 0.98381 0.98461 0.98522 0.98560 0.98573
0.105  0.96988 0.97014 0.97057 0.97116 0.97191 0.97281 0.97383 0.97495 0.97617 0.97743 0.97870 0.97995 0.98112 0.98218 0.98306 0.98373 0.98414 0.98423
0.110  0.96705 0.96733 0.96780 0.96845 0.96926 0.97024 0.97136 0.97259 0.97391 0.97529 0.97668 0.97805 0.97933 0.98047 0.98144 0.98217 0.98262 0.98274
0.115  0.96410 0.96441 0.96492 0.96563 0.96651 0.96758 0.96879 0.97013 0.97156 0.97306 0.97458 0.97606 0.97745 0.97870 0.97975 0.98054 0.98103 0.98118
0.120  0.96104 0.96138 0.96193 0.96270 0.96366 0.96481 0.96613 0.96757 0.96913 0.97075 0.97239 0.97400 0.97551 0.97686 0.97799 0.97884 0.97938 0.97956
0.125  0.95788 0.95824 0.95884 0.95967 0.96070 0.96194 0.96336 0.96492 0.96661 0.96835 0.97012 0.97185 0.97348 0.97494 0.97616 0.97708 0.97766 0.97787
0.130  0.95461 0.95500 0.95564 0.95653 0.95765 0.95898 0.96051 0.96219 0.96399 0.96588 0.96778 0.96963 0.97138 0.97296 0.97427 0.97527 0.97588 0.97605
0.135  0.95124 0.95166 0.95234 0.95330 0.95449 0.95592 0.95756 0.95936 0.96130 0.96331 0.96535 0.96734 0.96922 0.97090 0.97231 0.97338 0.97404 0.97424
0.140  0.94777 0.94821 0.94895 0.94997 0.95124 0.95277 0.95452 0.95644 0.95852 0.96067 0.96285 0.96498 0.96699 0.96878 0.97028 0.97142 0.97213 0.97236
0.145  0.94420 0.94467 0.94545 0.94654 0.94790 0.94953 0.95139 0.95344 0.95565 0.95795 0.96027 0.96255 0.96468 0.96659 0.96819 0.96940 0.97016 0.97043
0.150  0.94053 0.94103 0.94187 0.94302 0.94447 0.94620 0.94818 0.95036 0.95270 0.95514 0.95761 0.96003 0.96230 0.96434 0.96604 0.96732 0.96813 0.96836
0.155  0.93677 0.93731 0.93819 0.93941 0.94095 0.94279 0.94489 0.94720 0.94968 0.95227 0.95489 0.95745 0.95985 0.96201 0.96381 0.96519 0.96604 0.96631
0.160  0.93292 0.93349 0.93442 0.93572 0.93734 0.93929 0.94151 0.94396 0.94659 0.94933 0.95210 0.95480 0.95735 0.95963 0.96153 0.96298 0.96388 0.96419
0.165  0.92898 0.92958 0.93056 0.93193 0.93365 0.93571 0.93805 0.94064 0.94342 0.94631 0.94923 0.95209 0.95478 0.95718 0.95920 0.96072 0.96167 0.96194
0.170  0.92496 0.92559 0.92663 0.92807 0.92988 0.93205 0.93452 0.93724 0.94017 0.94321 0.94628 0.94929 0.95212 0.95467 0.95680 0.95840 0.95940 0.95971
0.175  0.92085 0.92151 0.92261 0.92412 0.92603 0.92830 0.93090 0.93376 0.93684 0.94004 0.94328 0.94645 0.94942 0.95209 0.95432 0.95601 0.95707 0.95742
0.180  0.91666 0.91736 0.91851 0.92010 0.92210 0.92449 0.92722 0.93023 0.93345 0.93682 0.94022 0.94354 0.94667 0.94947 0.95181 0.95358 0.95468 0.95500
0.185  0.91240 0.91313 0.91433 0.91600 0.91810 0.92060 0.92346 0.92662 0.93000 0.93353 0.93709 0.94057 0.94385 0.94678 0.94923 0.95108 0.95224 0.95260
0.190  0.90806 0.90883 0.91009 0.91183 0.91402 0.91664 0.91964 0.92294 0.92648 0.93017 0.93389 0.93752 0.94095 0.94401 0.94658 0.94853 0.94974 0.95014
0.195  0.90365 0.90445 0.90577 0.90759 0.90988 0.91262 0.91575 0.91920 0.92289 0.92673 0.93062 0.93444 0.93801 0.94121 0.94390 0.94592 0.94718 0.94756
0.200  0.89917 0.90000 0.90138 0.90328 0.90567 0.90853 0.91179 0.91539 0.91923 0.92325 0.92732 0.93129 0.93502 0.93835 0.94115 0.94326 0.94458 0.94499
0.205  0.89462 0.89549 0.89692 0.89890 0.90140 0.90437 0.90777 0.91151 0.91553 0.91972 0.92395 0.92808 0.93194 0.93542 0.93833 0.94054 0.94191 0.94237
0.210  0.89001 0.89091 0.89240 0.89446 0.89706 0.90015 0.90368 0.90758 0.91176 0.91612 0.92049 0.92479 0.92883 0.93246 0.93548 0.93777 0.93920 0.93963
0.215  0.88533 0.88627 0.88782 0.88996 0.89266 0.89586 0.89954 0.90359 0.90794 0.91244 0.91701 0.92148 0.92567 0.92943 0.93258 0.93495 0.93643 0.93690
0.220  0.88060 0.88157 0.88318 0.88540 0.88820 0.89153 0.89534 0.89955 0.90405 0.90873 0.91348 0.91811 0.92244 0.92633 0.92960 0.93206 0.93361 0.93413
0.225  0.87580 0.87682 0.87848 0.88079 0.88368 0.88714 0.89109 0.89545 0.90011 0.90497 0.90989 0.91466 0.91918 0.92321 0.92659 0.92914 0.93074 0.93123
0.230  0.87096 0.87200 0.87373 0.87611 0.87911 0.88269 0.88679 0.89128 0.89612 0.90116 0.90622 0.91119 0.91586 0.92004 0.92353 0.92617 0.92782 0.92835
0.235  0.86605 0.86714 0.86892 0.87138 0.87449 0.87820 0.88243 0.88708 0.89209 0.89726 0.90253 0.90767 0.91247 0.91679 0.92040 0.92314 0.92484 0.92543
0.240  0.86110 0.86222 0.86406 0.86661 0.86982 0.87365 0.87800 0.88283 0.88800 0.89335 0.89879 0.90407 0.90905 0.91352 0.91725 0.92007 0.92183 0.92238
0.245  0.85610 0.85726 0.85916 0.86179 0.86510 0.86906 0.87355 0.87853 0.88384 0.88939 0.89496 0.90045 0.90559 0.91020 0.91404 0.91695 0.91876 0.91936
0.250  0.85106 0.85225 0.85421 0.85692 0.86035 0.86440 0.86905 0.87419 0.87966 0.88539 0.89113 0.89679 0.90205 0.90680 0.91077 0.91377 0.91564 0.91629
0.255  0.84597 0.84720 0.84921 0.85201 0.85554 0.85972 0.86451 0.86977 0.87544 0.88130 0.88727 0.89304 0.89851 0.90339 0.90748 0.91056 0.91249 0.91311
0.260  0.84084 0.84210 0.84418 0.84706 0.85069 0.85499 0.85992 0.86534 0.87118 0.87721 0.88334 0.88929 0.89491 0.89993 0.90411 0.90729 0.90927 0.90995
0.265  0.83567 0.83697 0.83911 0.84207 0.84578 0.85023 0.85527 0.86087 0.86684 0.87308 0.87934 0.88550 0.89123 0.89640 0.90072 0.90399 0.90603 0.90667
0.270  0.83046 0.83179 0.83399 0.83704 0.84086 0.84542 0.85061 0.85636 0.86249 0.86889 0.87534 0.88161 0.88755 0.89286 0.89729 0.90065 0.90273 0.90342
0.275  0.82522 0.82659 0.82885 0.83197 0.83589 0.84058 0.84591 0.85179 0.85811 0.86465 0.87130 0.87774 0.88383 0.88923 0.89379 0.89723 0.89938 0.90012
0.280  0.81994 0.82135 0.82366 0.82686 0.83090 0.83568 0.84117 0.84720 0.85369 0.86040 0.86717 0.87383 0.88003 0.88561 0.89028 0.89381 0.89601 0.89671
0.285  0.81463 0.81607 0.81845 0.82172 0.82587 0.83077 0.83640 0.84258 0.84919 0.85612 0.86305 0.86982 0.87623 0.88195 0.88672 0.89033 0.89257 0.89333
0.290  0.80930 0.81077 0.81321 0.81656 0.82081 0.82583 0.83157 0.83793 0.84470 0.85175 0.85890 0.86583 0.87239 0.87820 0.88310 0.88680 0.88911 0.88984
0.295  0.80393 0.80544 0.80793 0.81137 0.81571 0.82086 0.82673 0.83324 0.84018 0.84739 0.85466 0.86181 0.86846 0.87445 0.87947 0.88324 0.88560 0.88638
0.300  0.79854 0.80008 0.80263 0.80615 0.81057 0.81586 0.82187 0.82849 0.83562 0.84300 0.85044 0.85769 0.86455 0.87066 0.87575 0.87962 0.88204 0.88287
0.305  0.79312 0.79470 0.79730 0.80090 0.80543 0.81083 0.81698 0.82375 0.83100 0.83853 0.84618 0.85359 0.86058 0.86681 0.87204 0.87600 0.87846 0.87926
0.310  0.78768 0.78930 0.79195 0.79563 0.80026 0.80575 0.81205 0.81897 0.82638 0.83407 0.84183 0.84946 0.85656 0.86295 0.86828 0.87231 0.87482 0.87567
0.315  0.78222 0.78387 0.78658 0.79034 0.79506 0.80067 0.80707 0.81418 0.82174 0.82959 0.83752 0.84524 0.85254 0.85901 0.86447 0.86858 0.87115 0.87198
0.320  0.77674 0.77843 0.78119 0.78503 0.78985 0.79557 0.80211 0.80931 0.81702 0.82508 0.83316 0.84104 0.84843 0.85508 0.86065 0.86484 0.86745 0.86832
0.325  0.77124 0.77296 0.77578 0.77968 0.78461 0.79045 0.79711 0.80446 0.81232 0.82049 0.82872 0.83681 0.84434 0.85112 0.85674 0.86103 0.86370 0.86462
0.330  0.76573 0.76748 0.77036 0.77433 0.77935 0.78531 0.79210 0.79959 0.80760 0.81592 0.82431 0.83249 0.84022 0.84708 0.85285 0.85721 0.85992 0.86081
0.335  0.76020 0.76198 0.76491 0.76896 0.77406 0.78013 0.78706 0.79469 0.80285 0.81133 0.81988 0.82821 0.83602 0.84305 0.84891 0.85332 0.85609 0.85704
0.340  0.75466 0.75647 0.75946 0.76358 0.76877 0.77494 0.78197 0.78973 0.79803 0.80666 0.81535 0.82388 0.83184 0.83893 0.84492 0.84943 0.85225 0.85316
0.345  0.74910 0.75095 0.75399 0.75818 0.76346 0.76974 0.77690 0.78480 0.79324 0.80202 0.81086 0.81948 0.82756 0.83485 0.84092 0.84550 0.84836 0.84932
0.350  0.74354 0.74541 0.74850 0.75277 0.75814 0.76453 0.77181 0.77984 0.78843 0.79736 0.80635 0.81511 0.82333 0.83072 0.83685 0.84152 0.84443 0.84536
0.355  0.73796 0.73986 0.74301 0.74735 0.75281 0.75930 0.76671 0.77487 0.78354 0.79260 0.80174 0.81064 0.81906 0.82651 0.83279 0.83753 0.84047 0.84145
0.360  0.73237 0.73431 0.73749 0.74191 0.74746 0.75405 0.76154 0.76983 0.77869 0.78790 0.79718 0.80622 0.81470 0.82233 0.82864 0.83346 0.83647 0.83750
0.365  0.72678 0.72874 0.73198 0.73645 0.74208 0.74877 0.75641 0.76482 0.77382 0.78317 0.79259 0.80177 0.81038 0.81805 0.82452 0.82941 0.83245 0.83345
0.370  0.72118 0.72318 0.72646 0.73100 0.73671 0.74351 0.75126 0.75980 0.76893 0.77835 0.78791 0.79722 0.80601 0.81381 0.82037 0.82531 0.82838 0.82943
0.375  0.71558 0.71760 0.72093 0.72554 0.73134 0.73823 0.74610 0.75475 0.76397 0.77359 0.78328 0.79273 0.80158 0.80954 0.81614 0.82116 0.82430 0.82531
0.380  0.70997 0.71202 0.71540 0.72007 0.72596 0.73295 0.74091 0.74966 0.75905 0.76880 0.77863 0.78820 0.79717 0.80518 0.81192 0.81701 0.82017 0.82123
0.385  0.70436 0.70644 0.70987 0.71460 0.72057 0.72765 0.73569 0.74460 0.75412 0.76393 0.77389 0.78359 0.79268 0.80086 0.80763 0.81279 0.81601 0.81705
0.390  0.69875 0.70085 0.70433 0.70913 0.71517 0.72231 0.73050 0.73952 0.74910 0.75911 0.76920 0.77902 0.78823 0.79644 0.80336 0.80858 0.81183 0.81290
0.395  0.69313 0.69527 0.69878 0.70364 0.70973 0.71700 0.72530 0.73437 0.74414 0.75428 0.76448 0.77435 0.78375 0.79206 0.79905 0.80429 0.80759 0.80872
0.400  0.68752 0.68968 0.69324 0.69814 0.70433 0.71169 0.72008 0.72928 0.73917 0.74935 0.75968 0.76974 0.77917 0.78765 0.79468 0.80003 0.80336 0.80445
0.405  0.68190 0.68409 0.68769 0.69265 0.69892 0.70637 0.71481 0.72417 0.73410 0.74448 0.75494 0.76512 0.77465 0.78316 0.79033 0.79572 0.79908 0.80021
0.410  0.67629 0.67850 0.68213 0.68717 0.69351 0.70102 0.70959 0.71905 0.72910 0.73960 0.75009 0.76038 0.77003 0.77871 0.78588 0.79136 0.79476 0.79588
0.415  0.67067 0.67291 0.67659 0.68168 0.68809 0.69567 0.70436 0.71387 0.72409 0.73462 0.74531 0.75572 0.76546 0.77415 0.78148 0.78700 0.79044 0.79158
0.420  0.66507 0.66732 0.67104 0.67619 0.68266 0.69034 0.69912 0.70873 0.71906 0.72972 0.74052 0.75102 0.76087 0.76965 0.77701 0.78257 0.78605 0.78725
0.425  0.65946 0.66173 0.66550 0.67070 0.67722 0.68500 0.69382 0.70359 0.71396 0.72479 0.73561 0.74623 0.75618 0.76510 0.77253 0.77816 0.78167 0.78283
0.430  0.65386 0.65616 0.65996 0.66522 0.67180 0.67967 0.68857 0.69843 0.70892 0.71977 0.73079 0.74151 0.75155 0.76050 0.76804 0.77369 0.77723 0.77844
0.435  0.64826 0.65058 0.65443 0.65970 0.66639 0.67427 0.68332 0.69322 0.70387 0.71483 0.72595 0.73668 0.74681 0.75593 0.76347 0.76921 0.77279 0.77396
0.440  0.64267 0.64501 0.64889 0.65422 0.66097 0.66893 0.67807 0.68806 0.69873 0.70987 0.72100 0.73192 0.74214 0.75126 0.75894 0.76472 0.76832 0.76952
0.445  0.63708 0.63945 0.64337 0.64875 0.65555 0.66360 0.67275 0.68290 0.69366 0.70481 0.71613 0.72714 0.73745 0.74664 0.75431 0.76016 0.76380 0.76499
0.450  0.63150 0.63389 0.63784 0.64327 0.65009 0.65825 0.66749 0.67765 0.68858 0.69984 0.71124 0.72225 0.73265 0.74192 0.74973 0.75562 0.75928 0.76049
0.455  0.62593 0.62834 0.63230 0.63780 0.64468 0.65291 0.66223 0.67248 0.68341 0.69484 0.70625 0.71744 0.72792 0.73726 0.74512 0.75100 0.75470 0.75597
0.460  0.62036 0.62280 0.62679 0.63234 0.63928 0.64752 0.65696 0.66730 0.67833 0.68975 0.70134 0.71261 0.72308 0.73258 0.74043 0.74641 0.75013 0.75136
0.465  0.61481 0.61726 0.62129 0.62687 0.63387 0.64218 0.65163 0.66211 0.67323 0.68474 0.69641 0.70768 0.71831 0.72779 0.73578 0.74178 0.74551 0.74678
0.470  0.60926 0.61173 0.61579 0.62138 0.62847 0.63684 0.64637 0.65685 0.66803 0.67972 0.69138 0.70283 0.71353 0.72307 0.73103 0.73710 0.74088 0.74211
0.475  0.60372 0.60621 0.61030 0.61594 0.62306 0.63150 0.64110 0.65166 0.66292 0.67459 0.68644 0.69785 0.70863 0.71824 0.72634 0.73243 0.73622 0.73749
0.480  0.59819 0.60070 0.60482 0.61049 0.61763 0.62611 0.63584 0.64647 0.65781 0.66956 0.68137 0.69297 0.70381 0.71348 0.72161 0.72769 0.73152 0.73277
0.485  0.59267 0.59519 0.59934 0.60506 0.61225 0.62078 0.63050 0.64118 0.65268 0.66452 0.67640 0.68806 0.69895 0.70869 0.71680 0.72298 0.72682 0.72809
0.490  0.58716 0.58968 0.59387 0.59963 0.60686 0.61545 0.62523 0.63599 0.64747 0.65936 0.67142 0.68305 0.69402 0.70380 0.71204 0.71822 0.72206 0.72338
0.495  0.58166 0.58420 0.58841 0.59421 0.60149 0.61013 0.61997 0.63079 0.64234 0.65430 0.66632 0.67812 0.68915 0.69898 0.70718 0.71342 0.71732 0.71859
0.500  0.57617 0.57872 0.58294 0.58878 0.59611 0.60480 0.61470 0.62558 0.63720 0.64923 0.66132 0.67316 0.68415 0.69404 0.70237 0.70864 0.71253 0.71384
0.505  0.57069 0.57326 0.57750 0.58334 0.59070 0.59943 0.60937 0.62030 0.63197 0.64405 0.65630 0.66811 0.67926 0.68918 0.69753 0.70378 0.70771 0.70899
0.510  0.56522 0.56781 0.57207 0.57794 0.58534 0.59411 0.60411 0.61510 0.62682 0.63896 0.65116 0.66314 0.67433 0.68430 0.69262 0.69895 0.70289 0.70419
0.515  0.55977 0.56236 0.56665 0.57255 0.57998 0.58880 0.59885 0.60989 0.62167 0.63387 0.64613 0.65804 0.66929 0.67931 0.68774 0.69405 0.69801 0.69936
0.520  0.55432 0.55693 0.56124 0.56717 0.57464 0.58350 0.59357 0.60459 0.61642 0.62866 0.64108 0.65305 0.66434 0.67439 0.68277 0.68916 0.69314 0.69445
0.525  0.54889 0.55151 0.55583 0.56180 0.56929 0.57813 0.58825 0.59939 0.61126 0.62356 0.63591 0.64804 0.65925 0.66938 0.67787 0.68426 0.68824 0.68957
0.530  0.54347 0.54610 0.55044 0.55643 0.56391 0.57283 0.58300 0.59418 0.60610 0.61845 0.63085 0.64290 0.65428 0.66441 0.67292 0.67929 0.68330 0.68461
0.535  0.53806 0.54070 0.54506 0.55103 0.55858 0.56755 0.57775 0.58896 0.60083 0.61322 0.62576 0.63786 0.64927 0.65943 0.66790 0.67435 0.67836 0.67969
0.540  0.53266 0.53532 0.53966 0.54568 0.55326 0.56226 0.57242 0.58367 0.59567 0.60809 0.62057 0.63281 0.64414 0.65434 0.66293 0.66932 0.67336 0.67474
0.545  0.52728 0.52994 0.53430 0.54034 0.54795 0.55696 0.56717 0.57846 0.59050 0.60296 0.61548 0.62764 0.63911 0.64933 0.65785 0.66434 0.66838 0.66971
0.550  0.52191 0.52457 0.52895 0.53502 0.54264 0.55163 0.56193 0.57325 0.58521 0.59770 0.61025 0.62256 0.63403 0.64429 0.65284 0.65933 0.66336 0.66471
0.555  0.51655 0.51920 0.52361 0.52970 0.53729 0.54636 0.55669 0.56794 0.58004 0.59256 0.60514 0.61736 0.62889 0.63916 0.64779 0.65424 0.65830 0.65963
0.560  0.51120 0.51386 0.51829 0.52438 0.53200 0.54110 0.55136 0.56273 0.57486 0.58741 0.60002 0.61226 0.62381 0.63409 0.64267 0.64919 0.65325 0.65459
0.565  0.50586 0.50854 0.51297 0.51903 0.52672 0.53583 0.54613 0.55752 0.56961 0.58214 0.59476 0.60715 0.61860 0.62891 0.63759 0.64409 0.64814 0.64953
0.570  0.50054 0.50322 0.50766 0.51374 0.52144 0.53051 0.54089 0.55225 0.56438 0.57698 0.58962 0.60190 0.61349 0.62381 0.63241 0.63896 0.64304 0.64438
0.575  0.49523 0.49792 0.50237 0.50846 0.51617 0.52526 0.53566 0.54700 0.55919 0.57181 0.58447 0.59677 0.60837 0.61869 0.62730 0.63384 0.63791 0.63927
0.580  0.48993 0.49263 0.49707 0.50319 0.51085 0.52002 0.53035 0.54180 0.55399 0.56651 0.57918 0.59162 0.60312 0.61346 0.62216 0.62865 0.63274 0.63408
0.585  0.48464 0.48735 0.49177 0.49793 0.50560 0.51478 0.52513 0.53659 0.54869 0.56133 0.57401 0.58633 0.59796 0.60830 0.61692 0.62349 0.62757 0.62892
0.590  0.47937 0.48208 0.48651 0.49267 0.50035 0.50946 0.51990 0.53127 0.54349 0.55614 0.56883 0.58116 0.59268 0.60303 0.61175 0.61830 0.62235 0.62374
0.595  0.47411 0.47682 0.48126 0.48738 0.49512 0.50424 0.51468 0.52606 0.53829 0.55082 0.56352 0.57596 0.58749 0.59784 0.60647 0.61305 0.61713 0.61848
0.600  0.46887 0.47158 0.47602 0.48214 0.48989 0.49901 0.50937 0.52085 0.53297 0.54562 0.55833 0.57065 0.58229 0.59264 0.60126 0.60782 0.61189 0.61325
0.605  0.46363 0.46635 0.47079 0.47691 0.48460 0.49380 0.50416 0.51554 0.52776 0.54042 0.55311 0.56545 0.57695 0.58730 0.59602 0.60251 0.60661 0.60794
0.610  0.45841 0.46112 0.46557 0.47170 0.47939 0.48853 0.49895 0.51033 0.52256 0.53508 0.54777 0.56009 0.57172 0.58207 0.59068 0.59725 0.60132 0.60267
0.615  0.45320 0.45589 0.46036 0.46649 0.47418 0.48329 0.49373 0.50512 0.51722 0.52986 0.54255 0.55486 0.56647 0.57680 0.58541 0.59195 0.59601 0.59738
0.620  0.44801 0.45070 0.45515 0.46129 0.46898 0.47809 0.48844 0.49990 0.51201 0.52464 0.53730 0.54961 0.56109 0.57142 0.58011 0.58658 0.59066 0.59200
0.625  0.44282 0.44551 0.44994 0.45608 0.46379 0.47289 0.48323 0.49458 0.50678 0.51927 0.53193 0.54422 0.55582 0.56612 0.57471 0.58125 0.58531 0.58666
0.630  0.43765 0.44034 0.44476 0.45086 0.45853 0.46769 0.47803 0.48937 0.50144 0.51404 0.52668 0.53895 0.55051 0.56070 0.56938 0.57588 0.57991 0.58129
0.635  0.43249 0.43517 0.43960 0.44569 0.45335 0.46242 0.47273 0.48416 0.49621 0.50879 0.52139 0.53366 0.54509 0.55537 0.56393 0.57045 0.57451 0.57585
0.640  0.42734 0.43002 0.43444 0.44053 0.44818 0.45724 0.46753 0.47883 0.49097 0.50340 0.51600 0.52823 0.53976 0.55002 0.55856 0.56506 0.56909 0.57044
0.645  0.42220 0.42488 0.42929 0.43537 0.44301 0.45206 0.46234 0.47361 0.48561 0.49814 0.51072 0.52292 0.53430 0.54454 0.55316 0.55957 0.56362 0.56494
0.650  0.41707 0.41975 0.42415 0.43022 0.43785 0.44688 0.45714 0.46840 0.48037 0.49288 0.50528 0.51758 0.52894 0.53915 0.54765 0.55413 0.55815 0.55948
0.655  0.41196 0.41463 0.41902 0.42507 0.43262 0.44162 0.45184 0.46317 0.47513 0.48747 0.49998 0.51212 0.52356 0.53374 0.54221 0.54865 0.55265 0.55400
0.660  0.40685 0.40951 0.41388 0.41989 0.42747 0.43645 0.44665 0.45784 0.46987 0.48219 0.49466 0.50676 0.51805 0.52821 0.53675 0.54311 0.54712 0.54843
0.665  0.40176 0.40441 0.40875 0.41476 0.42233 0.43128 0.44146 0.45262 0.46450 0.47689 0.48919 0.50138 0.51264 0.52276 0.53118 0.53759 0.54158 0.54290
0.670  0.39667 0.39929 0.40365 0.40965 0.41719 0.42612 0.43626 0.44739 0.45923 0.47146 0.48385 0.49587 0.50721 0.51729 0.52568 0.53205 0.53599 0.53734
0.675  0.39160 0.39421 0.39855 0.40453 0.41205 0.42087 0.43097 0.44205 0.45397 0.46615 0.47850 0.49047 0.50165 0.51170 0.52014 0.52644 0.53040 0.53170
0.680  0.38653 0.38914 0.39346 0.39943 0.40685 0.41571 0.42577 0.43682 0.44857 0.46083 0.47300 0.48501 0.49618 0.50619 0.51451 0.52085 0.52479 0.52610
0.685  0.38147 0.38408 0.38839 0.39432 0.40172 0.41055 0.42059 0.43159 0.44329 0.45537 0.46762 0.47950 0.49070 0.50062 0.50894 0.51523 0.51912 0.52041
0.690  0.37643 0.37902 0.38332 0.38918 0.39660 0.40540 0.41539 0.42634 0.43800 0.45004 0.46223 0.47406 0.48508 0.49500 0.50326 0.50955 0.51346 0.51475
0.695  0.37139 0.37397 0.37825 0.38409 0.39148 0.40022 0.41009 0.42099 0.43258 0.44469 0.45669 0.46846 0.47957 0.48943 0.49764 0.50389 0.50777 0.50906
0.700  0.36635 0.36893 0.37315 0.37901 0.38637 0.39500 0.40489 0.41574 0.42728 0.43920 0.45128 0.46298 0.47402 0.48373 0.49200 0.49815 0.50203 0.50330
0.705  0.36133 0.36390 0.36810 0.37393 0.38118 0.38985 0.39970 0.41049 0.42197 0.43383 0.44584 0.45749 0.46835 0.47812 0.48625 0.49244 0.49628 0.49756
0.710  0.35631 0.35887 0.36305 0.36885 0.37607 0.38470 0.39448 0.40512 0.41653 0.42845 0.44026 0.45184 0.46277 0.47248 0.48056 0.48670 0.49052 0.49179
0.715  0.35131 0.35385 0.35801 0.36378 0.37096 0.37954 0.38918 0.39986 0.41121 0.42292 0.43480 0.44632 0.45716 0.46672 0.47484 0.48088 0.48469 0.48594
0.720  0.34631 0.34884 0.35298 0.35866 0.36586 0.37430 0.38398 0.39459 0.40588 0.41752 0.42933 0.44077 0.45144 0.46103 0.46902 0.47509 0.47887 0.48012
0.725  0.34132 0.34383 0.34795 0.35360 0.36075 0.36915 0.37877 0.38931 0.40053 0.41211 0.42370 0.43507 0.44580 0.45533 0.46325 0.46928 0.47302 0.47427
0.730  0.33633 0.33880 0.34292 0.34854 0.35557 0.36399 0.37345 0.38392 0.39505 0.40665 0.41820 0.42949 0.44007 0.44949 0.45746 0.46338 0.46711 0.46834
0.735  0.33135 0.33381 0.33789 0.34348 0.35047 0.35884 0.36823 0.37863 0.38969 0.40111 0.41268 0.42388 0.43434 0.44374 0.45155 0.45751 0.46120 0.46243
0.740  0.32637 0.32881 0.33283 0.33842 0.34537 0.35358 0.36301 0.37334 0.38432 0.39565 0.40700 0.41813 0.42864 0.43796 0.44571 0.45161 0.45527 0.45644
0.745  0.32140 0.32382 0.32782 0.33336 0.34026 0.34842 0.35778 0.36791 0.37880 0.39017 0.40144 0.41249 0.42278 0.43204 0.43984 0.44562 0.44927 0.45047
0.750  0.31643 0.31884 0.32280 0.32825 0.33516 0.34326 0.35243 0.36260 0.37341 0.38456 0.39587 0.40682 0.41703 0.42621 0.43385 0.43966 0.44327 0.44447
0.755  0.31147 0.31386 0.31779 0.32319 0.32997 0.33809 0.34719 0.35728 0.36800 0.37906 0.39014 0.40100 0.41125 0.42035 0.42792 0.43367 0.43724 0.43839
0.760  0.30650 0.30887 0.31278 0.31814 0.32486 0.33282 0.34194 0.35194 0.36245 0.37354 0.38453 0.39529 0.40533 0.41436 0.42195 0.42759 0.43115 0.43232
0.765  0.30154 0.30389 0.30776 0.31308 0.31975 0.32764 0.33668 0.34648 0.35701 0.36787 0.37889 0.38956 0.39950 0.40844 0.41588 0.42154 0.42505 0.42622
0.770  0.29659 0.29891 0.30275 0.30802 0.31463 0.32245 0.33131 0.34113 0.35156 0.36233 0.37313 0.38367 0.39365 0.40250 0.40986 0.41545 0.41892 0.42004
0.775  0.29163 0.29393 0.29773 0.30295 0.30951 0.31726 0.32603 0.33576 0.34608 0.35675 0.36742 0.37789 0.38764 0.39642 0.40379 0.40927 0.41273 0.41387
0.780  0.28667 0.28895 0.29267 0.29783 0.30430 0.31205 0.32075 0.33025 0.34048 0.35103 0.36172 0.37208 0.38173 0.39041 0.39762 0.40312 0.40653 0.40767
0.785  0.28171 0.28396 0.28766 0.29276 0.29917 0.30675 0.31545 0.32486 0.33498 0.34542 0.35599 0.36612 0.37579 0.38437 0.39150 0.39693 0.40029 0.40137
0.790  0.27675 0.27896 0.28263 0.28769 0.29403 0.30153 0.31003 0.31945 0.32946 0.33979 0.35012 0.36025 0.36970 0.37819 0.38534 0.39064 0.39399 0.39509
0.795  0.27178 0.27397 0.27761 0.28261 0.28888 0.29630 0.30471 0.31402 0.32379 0.33400 0.34435 0.35436 0.36369 0.37208 0.37906 0.38438 0.38767 0.38878
0.800  0.26681 0.26898 0.27257 0.27752 0.28372 0.29106 0.29937 0.30846 0.31824 0.32832 0.33854 0.34831 0.35766 0.36594 0.37283 0.37807 0.38132 0.38236
0.805  0.26184 0.26398 0.26753 0.27242 0.27847 0.28571 0.29401 0.30300 0.31266 0.32262 0.33258 0.34236 0.35156 0.35966 0.36656 0.37167 0.37490 0.37596
0.810  0.25686 0.25898 0.26249 0.26725 0.27329 0.28044 0.28854 0.29752 0.30693 0.31675 0.32672 0.33637 0.34536 0.35344 0.36016 0.36528 0.36846 0.36952
0.815  0.25187 0.25397 0.25743 0.26214 0.26810 0.27516 0.28315 0.29190 0.30130 0.31100 0.32083 0.33032 0.33922 0.34718 0.35381 0.35885 0.36197 0.36297
0.820  0.24687 0.24895 0.25232 0.25701 0.26290 0.26986 0.27774 0.28637 0.29565 0.30521 0.31478 0.32417 0.33303 0.34079 0.34741 0.35232 0.35542 0.35644
0.825  0.24187 0.24392 0.24724 0.25187 0.25767 0.26445 0.27231 0.28082 0.28996 0.29939 0.30883 0.31808 0.32669 0.33445 0.34089 0.34579 0.34884 0.34986
0.830  0.23686 0.23887 0.24216 0.24672 0.25236 0.25911 0.26676 0.27525 0.28414 0.29342 0.30284 0.31194 0.32043 0.32806 0.33440 0.33922 0.34221 0.34317
0.835  0.23183 0.23382 0.23705 0.24154 0.24710 0.25376 0.26129 0.26953 0.27840 0.28754 0.29668 0.30565 0.31412 0.32153 0.32785 0.33257 0.33551 0.33649
0.840  0.22679 0.22875 0.23193 0.23629 0.24183 0.24838 0.25579 0.26390 0.27263 0.28162 0.29061 0.29944 0.30766 0.31504 0.32119 0.32587 0.32878 0.32975
0.845  0.22174 0.22363 0.22680 0.23109 0.23653 0.24297 0.25026 0.25824 0.26670 0.27554 0.28451 0.29318 0.30125 0.30852 0.31455 0.31914 0.32199 0.32290
0.850  0.21667 0.21853 0.22164 0.22586 0.23121 0.23745 0.24461 0.25254 0.26086 0.26954 0.27823 0.28675 0.29480 0.30191 0.30785 0.31235 0.31511 0.31605
0.855  0.21158 0.21341 0.21646 0.22061 0.22579 0.23199 0.23902 0.24671 0.25498 0.26351 0.27203 0.28040 0.28818 0.29519 0.30108 0.30545 0.30821 0.30908
0.860  0.20647 0.20826 0.21121 0.21533 0.22042 0.22650 0.23340 0.24095 0.24904 0.25730 0.26578 0.27399 0.28162 0.28849 0.29419 0.29854 0.30124 0.30210
0.865  0.20133 0.20309 0.20599 0.21002 0.21501 0.22098 0.22773 0.23514 0.24298 0.25117 0.25947 0.26741 0.27500 0.28172 0.28731 0.29156 0.29419 0.29505
0.870  0.19617 0.19789 0.20073 0.20463 0.20957 0.21534 0.22195 0.22918 0.23697 0.24499 0.25301 0.26088 0.26821 0.27481 0.28035 0.28446 0.28706 0.28787
0.875  0.19098 0.19267 0.19544 0.19926 0.20410 0.20974 0.21621 0.22329 0.23090 0.23875 0.24660 0.25429 0.26146 0.26791 0.27326 0.27734 0.27987 0.28068
0.880  0.18575 0.18741 0.19012 0.19385 0.19851 0.20410 0.21042 0.21734 0.22468 0.23234 0.24012 0.24753 0.25464 0.26093 0.26616 0.27013 0.27260 0.27340
0.885  0.18049 0.18211 0.18476 0.18840 0.19296 0.19841 0.20458 0.21134 0.21850 0.22598 0.23346 0.24081 0.24764 0.25379 0.25897 0.26280 0.26523 0.26599
0.890  0.17520 0.17677 0.17936 0.18291 0.18735 0.19266 0.19861 0.20518 0.21226 0.21956 0.22685 0.23401 0.24066 0.24666 0.25163 0.25543 0.25779 0.25854
0.895  0.16985 0.17139 0.17390 0.17737 0.18170 0.18680 0.19266 0.19906 0.20593 0.21295 0.22015 0.22711 0.23360 0.23943 0.24427 0.24796 0.25024 0.25099
0.900  0.16446 0.16595 0.16837 0.17172 0.17598 0.18095 0.18664 0.19287 0.19948 0.20638 0.21328 0.22005 0.22644 0.23203 0.23681 0.24038 0.24258 0.24328
0.905  0.15902 0.16044 0.16281 0.16607 0.17014 0.17503 0.18055 0.18660 0.19302 0.19972 0.20641 0.21298 0.21910 0.22460 0.22923 0.23266 0.23483 0.23552
0.910  0.15352 0.15490 0.15719 0.16035 0.16430 0.16903 0.17431 0.18017 0.18647 0.19286 0.19945 0.20581 0.21173 0.21706 0.22149 0.22486 0.22695 0.22764
0.915  0.14795 0.14928 0.15151 0.15456 0.15838 0.16289 0.16807 0.17373 0.17973 0.18601 0.19228 0.19844 0.20425 0.20940 0.21368 0.21694 0.21895 0.21958
0.920  0.14230 0.14359 0.14574 0.14869 0.15238 0.15673 0.16173 0.16720 0.17299 0.17904 0.18509 0.19104 0.19656 0.20154 0.20573 0.20883 0.21079 0.21142
0.925  0.13657 0.13782 0.13989 0.14273 0.14628 0.15047 0.15528 0.16047 0.16613 0.17195 0.17778 0.18350 0.18882 0.19360 0.19758 0.20061 0.20250 0.20306
0.930  0.13074 0.13195 0.13393 0.13662 0.14002 0.14410 0.14865 0.15370 0.15913 0.16464 0.17032 0.17572 0.18091 0.18550 0.18932 0.19222 0.19403 0.19459
0.935  0.12482 0.12597 0.12787 0.13044 0.13370 0.13757 0.14196 0.14679 0.15191 0.15727 0.16262 0.16787 0.17279 0.17716 0.18087 0.18364 0.18535 0.18592
0.940  0.11877 0.11987 0.12165 0.12413 0.12724 0.13091 0.13513 0.13974 0.14462 0.14972 0.15482 0.15983 0.16449 0.16869 0.17217 0.17483 0.17649 0.17699
0.945  0.11258 0.11362 0.11532 0.11768 0.12063 0.12412 0.12812 0.13242 0.13713 0.14190 0.14683 0.15158 0.15600 0.15999 0.16329 0.16581 0.16738 0.16788
0.950  0.10623 0.10722 0.10882 0.11105 0.11384 0.11714 0.12086 0.12499 0.12936 0.13395 0.13852 0.14302 0.14727 0.15102 0.15415 0.15653 0.15800 0.15844
0.955  0.09968 0.10061 0.10212 0.10421 0.10683 0.10994 0.11343 0.11731 0.12143 0.12573 0.13003 0.13425 0.13818 0.14172 0.14470 0.14690 0.14830 0.14875
0.960  0.09291 0.09378 0.09518 0.09714 0.09955 0.10243 0.10574 0.10936 0.11320 0.11721 0.12122 0.12516 0.12882 0.13212 0.13485 0.13695 0.13825 0.13863
0.965  0.08586 0.08665 0.08797 0.08974 0.09200 0.09466 0.09772 0.10101 0.10461 0.10826 0.11202 0.11561 0.11905 0.12210 0.12462 0.12656 0.12776 0.12808
0.970  0.07847 0.07919 0.08039 0.08201 0.08408 0.08651 0.08926 0.09231 0.09554 0.09893 0.10231 0.10564 0.10873 0.11152 0.11387 0.11562 0.11671 0.11705
0.975  0.07064 0.07129 0.07237 0.07382 0.07568 0.07787 0.08034 0.08308 0.08599 0.08903 0.09207 0.09506 0.09783 0.10034 0.10244 0.10401 0.10500 0.10529
0.980  0.06222 0.06279 0.06372 0.06502 0.06665 0.06856 0.07074 0.07315 0.07570 0.07832 0.08104 0.08365 0.08611 0.08830 0.09013 0.09153 0.09239 0.09264
0.985  0.05296 0.05344 0.05423 0.05533 0.05668 0.05831 0.06018 0.06218 0.06434 0.06661 0.06887 0.07110 0.07320 0.07506 0.07661 0.07780 0.07853 0.07870
0.990  0.04237 0.04275 0.04338 0.04425 0.04533 0.04662 0.04807 0.04970 0.05141 0.05321 0.05501 0.05678 0.05842 0.05991 0.06116 0.06209 0.06268 0.06281
0.995  0.02918 0.02944 0.02987 0.03045 0.03119 0.03207 0.03306 0.03417 0.03533 0.03656 0.03778 0.03898 0.04010 0.04112 0.04196 0.04260 0.04300 0.04306
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e060.dat <==
# alpha = +0.30 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99993 0.99993 0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996 0.99996
0.010  0.99971 0.99971 0.99971 0.99972 0.99973 0.99974 0.99975 0.99976 0.99977 0.99978 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99985 0.99985
0.015  0.99934 0.99935 0.99936 0.99937 0.99939 0.99941 0.99943 0.99946 0.99948 0.99951 0.99954 0.99957 0.99960 0.99962 0.99964 0.99965 0.99966 0.99967
0.020  0.99883 0.99884 0.99885 0.99888 0.99891 0.99895 0.99899 0.99903 0.99908 0.99913 0.99918 0.99923 0.99928 0.99932 0.99936 0.99939 0.99940 0.99941
0.025  0.99817 0.99818 0.99821 0.99825 0.99830 0.99835 0.99842 0.99849 0.99857 0.99865 0.99873 0.99880 0.99888 0.99894 0.99900 0.99904 0.99907 0.99908
0.030  0.99736 0.99739 0.99743 0.99748 0.99755 0.99763 0.99772 0.99783 0.99794 0.99805 0.99817 0.99828 0.99838 0.99848 0.99856 0.99862 0.99865 0.99868
0.035  0.99642 0.99645 0.99650 0.99658 0.99667 0.99678 0.99691 0.99705 0.99720 0.99735 0.99751 0.99766 0.99780 0.99793 0.99804 0.99812 0.99817 0.99814
0.040  0.99532 0.99537 0.99544 0.99553 0.99565 0.99580 0.99596 0.99615 0.99634 0.99654 0.99675 0.99695 0.99713 0.99730 0.99744 0.99754 0.99761 0.99759
0.045  0.99409 0.99414 0.99423 0.99435 0.99451 0.99469 0.99490 0.99513 0.99537 0.99563 0.99589 0.99614 0.99637 0.99659 0.99676 0.99689 0.99698 0.99697
0.050  0.99271 0.99278 0.99289 0.99304 0.99323 0.99345 0.99371 0.99399 0.99430 0.99461 0.99493 0.99524 0.99553 0.99579 0.99601 0.99617 0.99627 0.99628
0.055  0.99120 0.99128 0.99141 0.99159 0.99182 0.99209 0.99240 0.99274 0.99311 0.99349 0.99387 0.99424 0.99459 0.99491 0.99517 0.99537 0.99549 0.99551
0.060  0.98954 0.98964 0.98979 0.99001 0.99028 0.99060 0.99097 0.99137 0.99181 0.99226 0.99271 0.99316 0.99357 0.99395 0.99426 0.99449 0.99464 0.99468
0.065  0.98775 0.98786 0.98804 0.98830 0.98861 0.98899 0.98942 0.98989 0.99040 0.99093 0.99146 0.99198 0.99247 0.99291 0.99327 0.99354 0.99371 0.99377
0.070  0.98582 0.98595 0.98616 0.98645 0.98682 0.98726 0.98775 0.98830 0.98889 0.98950 0.99011 0.99072 0.99127 0.99178 0.99220 0.99252 0.99272 0.99279
0.075  0.98376 0.98391 0.98415 0.98448 0.98490 0.98540 0.98597 0.98660 0.98727 0.98796 0.98867 0.98936 0.99000 0.99058 0.99106 0.99142 0.99165 0.99173
0.080  0.98157 0.98174 0.98201 0.98239 0.98286 0.98343 0.98407 0.98478 0.98554 0.98633 0.98713 0.98791 0.98864 0.98929 0.98984 0.99025 0.99051 0.99055
0.085  0.97925 0.97943 0.97974 0.98016 0.98070 0.98133 0.98206 0.98286 0.98371 0.98460 0.98550 0.98638 0.98720 0.98793 0.98854 0.98901 0.98929 0.98936
0.090  0.97680 0.97700 0.97735 0.97782 0.97841 0.97912 0.97993 0.98083 0.98178 0.98277 0.98377 0.98476 0.98567 0.98649 0.98717 0.98769 0.98801 0.98810
0.095  0.97422 0.97445 0.97483 0.97535 0.97601 0.97680 0.97770 0.97869 0.97975 0.98085 0.98196 0.98305 0.98406 0.98497 0.98573 0.98630 0.98666 0.98677
0.100  0.97152 0.97177 0.97219 0.97277 0.97350 0.97437 0.97536 0.97644 0.97762 0.97883 0.98005 0.98125 0.98237 0.98338 0.98422 0.98485 0.98524 0.98537
0.105  0.96869 0.96897 0.96943 0.97007 0.97087 0.97182 0.97291 0.97410 0.97539 0.97672 0.97806 0.97937 0.98060 0.98171 0.98263 0.98332 0.98375 0.98385
0.110  0.96575 0.96605 0.96656 0.96725 0.96812 0.96917 0.97035 0.97166 0.97306 0.97452 0.97598 0.97741 0.97876 0.97996 0.98096 0.98172 0.98219 0.98232
0.115  0.96269 0.96302 0.96357 0.96432 0.96527 0.96640 0.96769 0.96911 0.97064 0.97222 0.97381 0.97537 0.97683 0.97813 0.97922 0.98005 0.98056 0.98072
0.120  0.95952 0.95987 0.96047 0.96128 0.96231 0.96354 0.96494 0.96647 0.96812 0.96983 0.97156 0.97325 0.97483 0.97624 0.97742 0.97831 0.97887 0.97905
0.125  0.95623 0.95662 0.95725 0.95814 0.95924 0.96057 0.96208 0.96373 0.96551 0.96736 0.96922 0.97104 0.97275 0.97427 0.97555 0.97650 0.97711 0.97732
0.130  0.95283 0.95325 0.95394 0.95489 0.95608 0.95750 0.95912 0.96091 0.96282 0.96480 0.96681 0.96876 0.97059 0.97223 0.97360 0.97464 0.97528 0.97546
0.135  0.94933 0.94978 0.95051 0.95153 0.95281 0.95433 0.95607 0.95798 0.96003 0.96216 0.96431 0.96640 0.96836 0.97012 0.97159 0.97270 0.97338 0.97360
0.140  0.94572 0.94620 0.94699 0.94807 0.94944 0.95107 0.95292 0.95497 0.95716 0.95944 0.96173 0.96397 0.96607 0.96794 0.96951 0.97069 0.97142 0.97167
0.145  0.94201 0.94252 0.94336 0.94452 0.94597 0.94771 0.94969 0.95186 0.95420 0.95662 0.95907 0.96146 0.96370 0.96569 0.96736 0.96862 0.96941 0.96968
0.150  0.93821 0.93875 0.93964 0.94087 0.94242 0.94426 0.94636 0.94868 0.95116 0.95374 0.95633 0.95887 0.96125 0.96338 0.96515 0.96649 0.96732 0.96757
0.155  0.93430 0.93488 0.93582 0.93713 0.93877 0.94072 0.94295 0.94541 0.94804 0.95077 0.95353 0.95622 0.95873 0.96098 0.96286 0.96429 0.96517 0.96546
0.160  0.93030 0.93091 0.93191 0.93329 0.93503 0.93710 0.93946 0.94206 0.94484 0.94773 0.95065 0.95349 0.95615 0.95853 0.96052 0.96202 0.96296 0.96328
0.165  0.92622 0.92686 0.92791 0.92937 0.93121 0.93339 0.93588 0.93863 0.94156 0.94462 0.94769 0.95070 0.95351 0.95602 0.95812 0.95970 0.96069 0.96098
0.170  0.92204 0.92271 0.92382 0.92536 0.92730 0.92960 0.93222 0.93511 0.93821 0.94142 0.94466 0.94782 0.95078 0.95343 0.95565 0.95732 0.95836 0.95869
0.175  0.91778 0.91849 0.91965 0.92127 0.92330 0.92572 0.92848 0.93152 0.93477 0.93816 0.94156 0.94489 0.94800 0.95079 0.95311 0.95486 0.95596 0.95633
0.180  0.91343 0.91418 0.91540 0.91710 0.91923 0.92177 0.92467 0.92786 0.93128 0.93483 0.93841 0.94190 0.94516 0.94809 0.95053 0.95237 0.95351 0.95386
0.185  0.90901 0.90979 0.91107 0.91285 0.91509 0.91775 0.92079 0.92413 0.92771 0.93143 0.93518 0.93883 0.94226 0.94532 0.94788 0.94980 0.95101 0.95138
0.190  0.90450 0.90532 0.90666 0.90853 0.91086 0.91365 0.91683 0.92033 0.92407 0.92796 0.93188 0.93569 0.93928 0.94248 0.94516 0.94718 0.94843 0.94885
0.195  0.89993 0.90078 0.90219 0.90413 0.90657 0.90948 0.91280 0.91646 0.92037 0.92442 0.92852 0.93252 0.93626 0.93960 0.94239 0.94449 0.94581 0.94621
0.200  0.89528 0.89617 0.89763 0.89966 0.90221 0.90525 0.90871 0.91252 0.91659 0.92083 0.92510 0.92927 0.93317 0.93666 0.93957 0.94176 0.94313 0.94357
0.205  0.89056 0.89148 0.89301 0.89512 0.89778 0.90094 0.90455 0.90851 0.91276 0.91718 0.92163 0.92596 0.93001 0.93364 0.93667 0.93896 0.94039 0.94087
0.210  0.88577 0.88674 0.88833 0.89052 0.89329 0.89658 0.90032 0.90445 0.90888 0.91347 0.91807 0.92258 0.92681 0.93059 0.93374 0.93611 0.93760 0.93805
0.215  0.88092 0.88193 0.88358 0.88586 0.88873 0.89214 0.89604 0.90033 0.90493 0.90967 0.91448 0.91917 0.92356 0.92748 0.93075 0.93321 0.93475 0.93525
0.220  0.87601 0.87705 0.87877 0.88113 0.88411 0.88765 0.89170 0.89615 0.90091 0.90585 0.91083 0.91569 0.92022 0.92429 0.92769 0.93025 0.93185 0.93239
0.225  0.87104 0.87212 0.87390 0.87635 0.87943 0.88311 0.88730 0.89192 0.89684 0.90196 0.90713 0.91214 0.91686 0.92107 0.92459 0.92725 0.92890 0.92942
0.230  0.86602 0.86713 0.86897 0.87151 0.87470 0.87851 0.88285 0.88761 0.89272 0.89803 0.90335 0.90856 0.91345 0.91781 0.92144 0.92419 0.92589 0.92645
0.235  0.86093 0.86209 0.86399 0.86661 0.86992 0.87385 0.87834 0.88326 0.88855 0.89401 0.89954 0.90494 0.90996 0.91446 0.91823 0.92107 0.92283 0.92344
0.240  0.85580 0.85700 0.85896 0.86167 0.86508 0.86915 0.87377 0.87887 0.88433 0.88998 0.89569 0.90122 0.90644 0.91109 0.91498 0.91791 0.91973 0.92031
0.245  0.85062 0.85185 0.85387 0.85668 0.86020 0.86439 0.86916 0.87443 0.88004 0.88589 0.89175 0.89750 0.90287 0.90767 0.91168 0.91470 0.91657 0.91720
0.250  0.84539 0.84666 0.84875 0.85163 0.85527 0.85958 0.86451 0.86994 0.87572 0.88175 0.88780 0.89372 0.89923 0.90418 0.90831 0.91142 0.91337 0.91403
0.255  0.84012 0.84143 0.84358 0.84655 0.85030 0.85473 0.85981 0.86538 0.87136 0.87754 0.88380 0.88986 0.89557 0.90067 0.90492 0.90812 0.91012 0.91077
0.260  0.83480 0.83615 0.83836 0.84142 0.84527 0.84984 0.85507 0.86080 0.86696 0.87332 0.87975 0.88599 0.89186 0.89710 0.90145 0.90475 0.90681 0.90750
0.265  0.82945 0.83083 0.83311 0.83625 0.84021 0.84491 0.85027 0.85618 0.86248 0.86905 0.87563 0.88208 0.88808 0.89347 0.89796 0.90135 0.90346 0.90414
0.270  0.82405 0.82547 0.82781 0.83105 0.83511 0.83994 0.84544 0.85152 0.85799 0.86473 0.87150 0.87808 0.88428 0.88981 0.89443 0.89791 0.90007 0.90079
0.275  0.81862 0.82008 0.82248 0.82580 0.82997 0.83494 0.84058 0.84680 0.85346 0.86036 0.86733 0.87408 0.88044 0.88608 0.89082 0.89439 0.89662 0.89739
0.280  0.81316 0.81465 0.81712 0.82051 0.82480 0.82987 0.83569 0.84206 0.84890 0.85597 0.86308 0.87005 0.87653 0.88235 0.88720 0.89086 0.89314 0.89388
0.285  0.80767 0.80920 0.81172 0.81520 0.81960 0.82480 0.83075 0.83728 0.84426 0.85154 0.85883 0.86592 0.87261 0.87857 0.88353 0.88728 0.88961 0.89040
0.290  0.80214 0.80371 0.80630 0.80986 0.81436 0.81969 0.82576 0.83248 0.83962 0.84704 0.85454 0.86180 0.86864 0.87471 0.87980 0.88364 0.88604 0.88680
0.295  0.79659 0.79819 0.80084 0.80449 0.80909 0.81455 0.82076 0.82763 0.83495 0.84254 0.85017 0.85765 0.86460 0.87085 0.87606 0.87998 0.88242 0.88323
0.300  0.79101 0.79265 0.79536 0.79909 0.80378 0.80938 0.81573 0.82273 0.83024 0.83800 0.84581 0.85340 0.86056 0.86693 0.87223 0.87625 0.87875 0.87961
0.305  0.78540 0.78708 0.78984 0.79366 0.79846 0.80418 0.81068 0.81783 0.82547 0.83339 0.84141 0.84917 0.85647 0.86297 0.86840 0.87251 0.87506 0.87589
0.310  0.77977 0.78149 0.78431 0.78821 0.79312 0.79893 0.80559 0.81290 0.82070 0.82879 0.83694 0.84491 0.85233 0.85899 0.86453 0.86870 0.87131 0.87219
0.315  0.77413 0.77588 0.77876 0.78274 0.78775 0.79368 0.80045 0.80794 0.81591 0.82416 0.83248 0.84056 0.84818 0.85493 0.86060 0.86486 0.86753 0.86839
0.320  0.76846 0.77025 0.77318 0.77725 0.78235 0.78841 0.79532 0.80292 0.81104 0.81950 0.82798 0.83623 0.84395 0.85087 0.85665 0.86100 0.86371 0.86461
0.325  0.76278 0.76460 0.76759 0.77172 0.77694 0.78312 0.79016 0.79791 0.80619 0.81477 0.82341 0.83186 0.83973 0.84678 0.85263 0.85707 0.85984 0.86079
0.330  0.75708 0.75893 0.76198 0.76619 0.77151 0.77781 0.78498 0.79288 0.80131 0.81005 0.81885 0.82741 0.83547 0.84262 0.84861 0.85313 0.85594 0.85687
0.335  0.75136 0.75325 0.75636 0.76065 0.76604 0.77246 0.77978 0.78782 0.79641 0.80531 0.81427 0.82299 0.83114 0.83846 0.84455 0.84912 0.85199 0.85297
0.340  0.74563 0.74756 0.75072 0.75508 0.76058 0.76710 0.77453 0.78271 0.79144 0.80050 0.80961 0.81852 0.82683 0.83422 0.84043 0.84511 0.84802 0.84897
0.345  0.73989 0.74185 0.74507 0.74951 0.75509 0.76173 0.76929 0.77761 0.78649 0.79570 0.80497 0.81399 0.82242 0.83000 0.83630 0.84105 0.84401 0.84500
0.350  0.73414 0.73613 0.73941 0.74392 0.74960 0.75635 0.76403 0.77249 0.78152 0.79089 0.80031 0.80947 0.81805 0.82573 0.83211 0.83694 0.83995 0.84093
0.355  0.72838 0.73040 0.73373 0.73832 0.74409 0.75095 0.75876 0.76735 0.77648 0.78599 0.79556 0.80487 0.81363 0.82139 0.82791 0.83282 0.83587 0.83688
0.360  0.72262 0.72466 0.72803 0.73271 0.73857 0.74553 0.75343 0.76216 0.77147 0.78113 0.79085 0.80030 0.80914 0.81707 0.82364 0.82863 0.83174 0.83280
0.365  0.71684 0.71892 0.72235 0.72707 0.73302 0.74008 0.74813 0.75699 0.76645 0.77625 0.78611 0.79570 0.80468 0.81267 0.81938 0.82444 0.82759 0.82862
0.370  0.71106 0.71317 0.71665 0.72144 0.72748 0.73465 0.74282 0.75180 0.76140 0.77129 0.78129 0.79102 0.80017 0.80829 0.81509 0.82021 0.82338 0.82447
0.375  0.70528 0.70742 0.71095 0.71581 0.72193 0.72921 0.73749 0.74659 0.75629 0.76637 0.77651 0.78638 0.79560 0.80387 0.81073 0.81593 0.81917 0.82023
0.380  0.69950 0.70166 0.70524 0.71017 0.71638 0.72375 0.73214 0.74134 0.75121 0.76143 0.77170 0.78170 0.79105 0.79938 0.80637 0.81164 0.81491 0.81600
0.385  0.69371 0.69591 0.69953 0.70453 0.71082 0.71828 0.72676 0.73612 0.74611 0.75641 0.76682 0.77695 0.78642 0.79491 0.80194 0.80728 0.81061 0.81169
0.390  0.68792 0.69014 0.69381 0.69888 0.70525 0.71279 0.72140 0.73088 0.74095 0.75143 0.76198 0.77223 0.78182 0.79036 0.79753 0.80293 0.80629 0.80740
0.395  0.68213 0.68438 0.68810 0.69323 0.69965 0.70731 0.71603 0.72558 0.73582 0.74644 0.75710 0.76742 0.77719 0.78583 0.79308 0.79851 0.80192 0.80308
0.400  0.67634 0.67862 0.68238 0.68755 0.69408 0.70183 0.71065 0.72032 0.73069 0.74136 0.75216 0.76266 0.77248 0.78127 0.78856 0.79410 0.79754 0.79867
0.405  0.67055 0.67286 0.67666 0.68190 0.68850 0.69634 0.70523 0.71505 0.72547 0.73634 0.74726 0.75788 0.76780 0.77664 0.78407 0.78965 0.79312 0.79429
0.410  0.66477 0.66710 0.67094 0.67624 0.68292 0.69083 0.69984 0.70977 0.72032 0.73130 0.74227 0.75300 0.76304 0.77204 0.77949 0.78515 0.78866 0.78982
0.415  0.65899 0.66135 0.66522 0.67059 0.67734 0.68532 0.69445 0.70443 0.71514 0.72617 0.73733 0.74818 0.75832 0.76735 0.77493 0.78064 0.78419 0.78537
0.420  0.65321 0.65559 0.65951 0.66493 0.67175 0.67982 0.68904 0.69914 0.70996 0.72111 0.73238 0.74333 0.75357 0.76269 0.77032 0.77607 0.77966 0.78089
0.425  0.64744 0.64984 0.65381 0.65928 0.66614 0.67432 0.68359 0.69384 0.70470 0.71603 0.72733 0.73840 0.74874 0.75799 0.76569 0.77151 0.77513 0.77633
0.430  0.64167 0.64410 0.64810 0.65363 0.66056 0.66882 0.67818 0.68851 0.69950 0.71086 0.72235 0.73352 0.74395 0.75325 0.76105 0.76689 0.77055 0.77179
0.435  0.63591 0.63836 0.64241 0.64796 0.65498 0.66328 0.67277 0.68315 0.69429 0.70576 0.71735 0.72854 0.73907 0.74852 0.75633 0.76226 0.76596 0.76717
0.440  0.63016 0.63263 0.63671 0.64232 0.64941 0.65778 0.66735 0.67783 0.68900 0.70064 0.71226 0.72362 0.73425 0.74370 0.75165 0.75762 0.76133 0.76258
0.445  0.62442 0.62691 0.63103 0.63668 0.64383 0.65228 0.66188 0.67251 0.68378 0.69543 0.70723 0.71869 0.72940 0.73893 0.74688 0.75291 0.75667 0.75790
0.450  0.61868 0.62119 0.62534 0.63105 0.63822 0.64678 0.65647 0.66711 0.67854 0.69030 0.70218 0.71365 0.72445 0.73407 0.74214 0.74821 0.75199 0.75325
0.455  0.61295 0.61548 0.61965 0.62542 0.63265 0.64128 0.65105 0.66178 0.67322 0.68515 0.69704 0.70869 0.71956 0.72925 0.73737 0.74345 0.74726 0.74856
0.460  0.60723 0.60978 0.61398 0.61980 0.62709 0.63573 0.64562 0.65644 0.66797 0.67991 0.69198 0.70369 0.71458 0.72441 0.73253 0.73870 0.74253 0.74380
0.465  0.60152 0.60409 0.60833 0.61419 0.62153 0.63024 0.64015 0.65110 0.66272 0.67474 0.68689 0.69862 0.70965 0.71947 0.72772 0.73392 0.73776 0.73907
0.470  0.59582 0.59841 0.60268 0.60855 0.61598 0.62475 0.63473 0.64569 0.65738 0.66956 0.68171 0.69360 0.70471 0.71459 0.72283 0.72908 0.73297 0.73425
0.475  0.59013 0.59274 0.59704 0.60295 0.61041 0.61926 0.62931 0.64035 0.65211 0.66429 0.67661 0.68848 0.69966 0.70961 0.71797 0.72425 0.72815 0.72946
0.480  0.58445 0.58708 0.59141 0.59736 0.60484 0.61372 0.62389 0.63500 0.64684 0.65910 0.67140 0.68344 0.69468 0.70469 0.71308 0.71936 0.72330 0.72459
0.485  0.57879 0.58143 0.58578 0.59178 0.59931 0.60824 0.61841 0.62958 0.64155 0.65389 0.66627 0.67837 0.68966 0.69974 0.70812 0.71448 0.71844 0.71975
0.490  0.57313 0.57578 0.58017 0.58620 0.59378 0.60277 0.61299 0.62422 0.63620 0.64859 0.66112 0.67321 0.68458 0.69470 0.70320 0.70957 0.71352 0.71488
0.495  0.56749 0.57016 0.57457 0.58063 0.58825 0.59729 0.60758 0.61887 0.63092 0.64338 0.65588 0.66812 0.67955 0.68972 0.69818 0.70461 0.70861 0.70993
0.500  0.56187 0.56454 0.56896 0.57507 0.58273 0.59182 0.60216 0.61352 0.62562 0.63815 0.65072 0.66301 0.67440 0.68463 0.69321 0.69967 0.70367 0.70501
0.505  0.55625 0.55894 0.56338 0.56949 0.57718 0.58631 0.59669 0.60809 0.62025 0.63282 0.64554 0.65780 0.66934 0.67960 0.68821 0.69465 0.69869 0.70002
0.510  0.55065 0.55335 0.55781 0.56396 0.57168 0.58085 0.59128 0.60274 0.61495 0.62758 0.64026 0.65267 0.66425 0.67456 0.68314 0.68965 0.69370 0.69505
0.515  0.54506 0.54778 0.55225 0.55843 0.56619 0.57540 0.58588 0.59739 0.60965 0.62234 0.63507 0.64743 0.65906 0.66941 0.67810 0.68459 0.68866 0.69005
0.520  0.53948 0.54221 0.54671 0.55291 0.56071 0.56995 0.58046 0.59195 0.60426 0.61699 0.62986 0.64228 0.65395 0.66433 0.67298 0.67955 0.68363 0.68498
0.525  0.53392 0.53666 0.54118 0.54740 0.55523 0.56446 0.57501 0.58660 0.59895 0.61173 0.62456 0.63710 0.64872 0.65917 0.66790 0.67448 0.67856 0.67994
0.530  0.52838 0.53113 0.53566 0.54190 0.54971 0.55902 0.56961 0.58125 0.59364 0.60647 0.61934 0.63182 0.64358 0.65403 0.66279 0.66935 0.67346 0.67481
0.535  0.52284 0.52560 0.53015 0.53638 0.54426 0.55360 0.56422 0.57588 0.58824 0.60110 0.61409 0.62663 0.63841 0.64889 0.65761 0.66424 0.66835 0.66972
0.540  0.51732 0.52009 0.52463 0.53091 0.53881 0.54818 0.55876 0.57046 0.58293 0.59582 0.60876 0.62141 0.63314 0.64365 0.65248 0.65906 0.66320 0.66461
0.545  0.51182 0.51459 0.51914 0.52544 0.53337 0.54275 0.55338 0.56511 0.57761 0.59054 0.60351 0.61610 0.62794 0.63847 0.64725 0.65391 0.65805 0.65941
0.550  0.50633 0.50910 0.51367 0.51999 0.52793 0.53730 0.54800 0.55976 0.57220 0.58515 0.59814 0.61086 0.62270 0.63327 0.64206 0.64873 0.65286 0.65425
0.555  0.50085 0.50363 0.50822 0.51455 0.52246 0.53190 0.54262 0.55433 0.56688 0.57986 0.59288 0.60552 0.61741 0.62799 0.63686 0.64348 0.64764 0.64901
0.560  0.49539 0.49817 0.50277 0.50912 0.51705 0.52650 0.53718 0.54898 0.56156 0.57455 0.58760 0.60026 0.61217 0.62276 0.63157 0.63826 0.64242 0.64380
0.565  0.48995 0.49273 0.49734 0.50366 0.51164 0.52111 0.53181 0.54363 0.55617 0.56915 0.58221 0.59499 0.60681 0.61742 0.62633 0.63300 0.63714 0.63856
0.570  0.48452 0.48731 0.49193 0.49825 0.50625 0.51567 0.52645 0.53823 0.55081 0.56384 0.57692 0.58960 0.60154 0.61216 0.62100 0.62771 0.63188 0.63326
0.575  0.47910 0.48190 0.48652 0.49286 0.50086 0.51030 0.52109 0.53286 0.54548 0.55853 0.57161 0.58431 0.59626 0.60688 0.61572 0.62242 0.62658 0.62798
0.580  0.47370 0.47650 0.48112 0.48748 0.49544 0.50494 0.51566 0.52752 0.54014 0.55310 0.56620 0.57901 0.59086 0.60149 0.61041 0.61707 0.62125 0.62262
0.585  0.46831 0.47112 0.47572 0.48210 0.49007 0.49958 0.51031 0.52218 0.53472 0.54778 0.56088 0.57359 0.58555 0.59617 0.60502 0.61174 0.61591 0.61730
0.590  0.46294 0.46575 0.47036 0.47674 0.48472 0.49416 0.50497 0.51675 0.52938 0.54245 0.55555 0.56826 0.58012 0.59075 0.59968 0.60638 0.61052 0.61195
0.595  0.45759 0.46040 0.46501 0.47135 0.47937 0.48882 0.49963 0.51141 0.52405 0.53701 0.55011 0.56291 0.57477 0.58540 0.59425 0.60097 0.60514 0.60652
0.600  0.45225 0.45506 0.45967 0.46601 0.47403 0.48348 0.49421 0.50608 0.51861 0.53167 0.54476 0.55746 0.56941 0.58003 0.58887 0.59558 0.59974 0.60113
0.605  0.44693 0.44974 0.45435 0.46069 0.46865 0.47816 0.48888 0.50065 0.51327 0.52632 0.53941 0.55210 0.56394 0.57456 0.58347 0.59011 0.59429 0.59566
0.610  0.44162 0.44442 0.44903 0.45537 0.46334 0.47279 0.48356 0.49532 0.50793 0.52086 0.53393 0.54661 0.55855 0.56916 0.57798 0.58468 0.58884 0.59022
0.615  0.43632 0.43911 0.44373 0.45007 0.45803 0.46745 0.47822 0.48999 0.50249 0.51551 0.52856 0.54123 0.55314 0.56373 0.57254 0.57922 0.58336 0.58476
0.620  0.43105 0.43383 0.43844 0.44478 0.45273 0.46214 0.47283 0.48465 0.49714 0.51015 0.52318 0.53583 0.54763 0.55820 0.56708 0.57369 0.57785 0.57922
0.625  0.42578 0.42856 0.43314 0.43948 0.44744 0.45684 0.46752 0.47923 0.49180 0.50467 0.51769 0.53031 0.54219 0.55275 0.56153 0.56820 0.57233 0.57371
0.630  0.42053 0.42331 0.42788 0.43418 0.44210 0.45154 0.46221 0.47390 0.48634 0.49930 0.51229 0.52489 0.53674 0.54718 0.55603 0.56267 0.56677 0.56818
0.635  0.41530 0.41807 0.42264 0.42893 0.43683 0.44619 0.45682 0.46858 0.48099 0.49392 0.50687 0.51946 0.53118 0.54170 0.55044 0.55708 0.56121 0.56258
0.640  0.41007 0.41284 0.41740 0.42368 0.43157 0.44091 0.45152 0.46315 0.47564 0.48843 0.50136 0.51390 0.52570 0.53619 0.54490 0.55152 0.55562 0.55700
0.645  0.40487 0.40763 0.41218 0.41845 0.42632 0.43564 0.44622 0.45783 0.47018 0.48304 0.49594 0.50845 0.52011 0.53057 0.53935 0.54589 0.55000 0.55135
0.650  0.39968 0.40243 0.40697 0.41322 0.42107 0.43037 0.44093 0.45251 0.46482 0.47765 0.49039 0.50297 0.51460 0.52503 0.53370 0.54028 0.54437 0.54573
0.655  0.39450 0.39724 0.40177 0.40799 0.41577 0.42503 0.43555 0.44718 0.45946 0.47214 0.48495 0.49738 0.50908 0.51946 0.52810 0.53465 0.53871 0.54008
0.660  0.38933 0.39207 0.39657 0.40275 0.41055 0.41978 0.43026 0.44176 0.45409 0.46673 0.47951 0.49189 0.50343 0.51379 0.52248 0.52895 0.53302 0.53436
0.665  0.38418 0.38691 0.39137 0.39756 0.40533 0.41453 0.42498 0.43644 0.44862 0.46132 0.47393 0.48637 0.49788 0.50819 0.51677 0.52328 0.52732 0.52867
0.670  0.37904 0.38174 0.38621 0.39237 0.40011 0.40928 0.41969 0.43111 0.44325 0.45579 0.46846 0.48075 0.49231 0.50257 0.51111 0.51758 0.52158 0.52295
0.675  0.37392 0.37661 0.38106 0.38720 0.39491 0.40397 0.41433 0.42569 0.43788 0.45036 0.46298 0.47522 0.48662 0.49685 0.50543 0.51182 0.51584 0.51716
0.680  0.36880 0.37148 0.37592 0.38203 0.38965 0.39873 0.40905 0.42036 0.43239 0.44493 0.45738 0.46963 0.48102 0.49120 0.49966 0.50608 0.51007 0.51140
0.685  0.36370 0.36637 0.37079 0.37687 0.38446 0.39351 0.40378 0.41504 0.42702 0.43938 0.45188 0.46400 0.47540 0.48549 0.49394 0.50031 0.50426 0.50556
0.690  0.35861 0.36127 0.36567 0.37168 0.37928 0.38828 0.39850 0.40970 0.42163 0.43393 0.44637 0.45843 0.46966 0.47974 0.48812 0.49449 0.49844 0.49975
0.695  0.35354 0.35618 0.36056 0.36654 0.37410 0.38305 0.39314 0.40428 0.41613 0.42848 0.44073 0.45272 0.46401 0.47403 0.48236 0.48868 0.49260 0.49391
0.700  0.34847 0.35111 0.35543 0.36141 0.36893 0.37777 0.38788 0.39896 0.41074 0.42290 0.43520 0.44712 0.45834 0.46821 0.47657 0.48280 0.48672 0.48800
0.705  0.34341 0.34604 0.35034 0.35629 0.36371 0.37256 0.38261 0.39362 0.40534 0.41743 0.42966 0.44151 0.45255 0.46246 0.47069 0.47695 0.48083 0.48212
0.710  0.33837 0.34098 0.34525 0.35118 0.35855 0.36735 0.37733 0.38819 0.39982 0.41196 0.42399 0.43576 0.44685 0.45669 0.46486 0.47107 0.47492 0.47621
0.715  0.33334 0.33594 0.34018 0.34606 0.35340 0.36214 0.37198 0.38285 0.39442 0.40635 0.41842 0.43012 0.44112 0.45081 0.45901 0.46512 0.46896 0.47022
0.720  0.32832 0.33090 0.33512 0.34092 0.34825 0.35686 0.36671 0.37752 0.38900 0.40086 0.41284 0.42446 0.43528 0.44499 0.45307 0.45919 0.46299 0.46426
0.725  0.32331 0.32587 0.33007 0.33582 0.34311 0.35166 0.36145 0.37217 0.38358 0.39535 0.40713 0.41867 0.42953 0.43916 0.44717 0.45324 0.45700 0.45827
0.730  0.31831 0.32083 0.32502 0.33074 0.33790 0.34646 0.35609 0.36673 0.37804 0.38981 0.40154 0.41298 0.42369 0.43321 0.44124 0.44722 0.45097 0.45221
0.735  0.31332 0.31582 0.31998 0.32565 0.33277 0.34126 0.35082 0.36138 0.37261 0.38420 0.39592 0.40727 0.41785 0.42734 0.43522 0.44121 0.44493 0.44616
0.740  0.30834 0.31082 0.31491 0.32058 0.32764 0.33599 0.34555 0.35603 0.36717 0.37866 0.39017 0.40143 0.41203 0.42144 0.42926 0.43519 0.43886 0.44005
0.745  0.30337 0.30583 0.30988 0.31550 0.32251 0.33079 0.34027 0.35057 0.36160 0.37311 0.38452 0.39569 0.40609 0.41543 0.42326 0.42908 0.43274 0.43395
0.750  0.29840 0.30084 0.30486 0.31039 0.31738 0.32560 0.33491 0.34520 0.35615 0.36744 0.37886 0.38993 0.40023 0.40948 0.41716 0.42300 0.42662 0.42783
0.755  0.29344 0.29586 0.29985 0.30533 0.31220 0.32040 0.32963 0.33983 0.35068 0.36187 0.37307 0.38403 0.39436 0.40351 0.41112 0.41689 0.42047 0.42162
0.760  0.28849 0.29089 0.29484 0.30027 0.30707 0.31513 0.32435 0.33445 0.34509 0.35628 0.36738 0.37824 0.38835 0.39743 0.40504 0.41071 0.41426 0.41544
0.765  0.28354 0.28592 0.28983 0.29521 0.30195 0.30993 0.31906 0.32897 0.33960 0.35057 0.36167 0.37242 0.38243 0.39141 0.39887 0.40454 0.40805 0.40923
0.770  0.27860 0.28096 0.28483 0.29015 0.29683 0.30473 0.31368 0.32358 0.33411 0.34496 0.35585 0.36647 0.37648 0.38536 0.39274 0.39834 0.40181 0.40293
0.775  0.27367 0.27600 0.27983 0.28509 0.29171 0.29953 0.30838 0.31818 0.32858 0.33934 0.35009 0.36061 0.37041 0.37921 0.38658 0.39207 0.39552 0.39666
0.780  0.26874 0.27104 0.27480 0.28000 0.28652 0.29431 0.30308 0.31267 0.32296 0.33358 0.34432 0.35473 0.36441 0.37311 0.38033 0.38581 0.38921 0.39035
0.785  0.26381 0.26608 0.26980 0.27495 0.28140 0.28903 0.29777 0.30725 0.31743 0.32792 0.33853 0.34871 0.35839 0.36698 0.37411 0.37952 0.38288 0.38396
0.790  0.25889 0.26111 0.26481 0.26990 0.27627 0.28382 0.29237 0.30183 0.31188 0.32225 0.33262 0.34278 0.35225 0.36074 0.36786 0.37316 0.37649 0.37759
0.795  0.25397 0.25617 0.25982 0.26484 0.27114 0.27859 0.28704 0.29638 0.30621 0.31644 0.32680 0.33683 0.34617 0.35455 0.36151 0.36680 0.37008 0.37118
0.800  0.24905 0.25122 0.25483 0.25979 0.26601 0.27337 0.28171 0.29083 0.30063 0.31073 0.32096 0.33075 0.34007 0.34834 0.35521 0.36042 0.36364 0.36469
0.805  0.24412 0.24627 0.24983 0.25472 0.26080 0.26805 0.27636 0.28537 0.29503 0.30500 0.31498 0.32475 0.33392 0.34201 0.34886 0.35394 0.35715 0.35820
0.810  0.23920 0.24132 0.24484 0.24961 0.25566 0.26281 0.27092 0.27989 0.28931 0.29914 0.30909 0.31872 0.32768 0.33573 0.34241 0.34748 0.35063 0.35169
0.815  0.23428 0.23638 0.23983 0.24455 0.25051 0.25756 0.26555 0.27430 0.28369 0.29337 0.30317 0.31263 0.32149 0.32941 0.33599 0.34099 0.34408 0.34508
0.820  0.22935 0.23142 0.23480 0.23948 0.24535 0.25230 0.26017 0.26879 0.27804 0.28758 0.29712 0.30646 0.31526 0.32298 0.32954 0.33440 0.33747 0.33848
0.825  0.22443 0.22646 0.22979 0.23440 0.24018 0.24694 0.25477 0.26326 0.27236 0.28175 0.29115 0.30035 0.30891 0.31659 0.32298 0.32782 0.33083 0.33184
0.830  0.21950 0.22150 0.22477 0.22931 0.23494 0.24166 0.24928 0.25771 0.26657 0.27580 0.28515 0.29419 0.30262 0.31017 0.31645 0.32121 0.32416 0.32511
0.835  0.21456 0.21653 0.21975 0.22421 0.22975 0.23636 0.24385 0.25205 0.26085 0.26993 0.27901 0.28791 0.29628 0.30363 0.30987 0.31452 0.31742 0.31838
0.840  0.20962 0.21155 0.21472 0.21906 0.22455 0.23104 0.23840 0.24646 0.25511 0.26403 0.27295 0.28169 0.28982 0.29712 0.30319 0.30779 0.31065 0.31161
0.845  0.20467 0.20655 0.20968 0.21394 0.21933 0.22571 0.23293 0.24085 0.24924 0.25799 0.26686 0.27543 0.28341 0.29058 0.29652 0.30104 0.30384 0.30474
0.850  0.19971 0.20155 0.20462 0.20880 0.21410 0.22028 0.22737 0.23520 0.24345 0.25203 0.26062 0.26903 0.27696 0.28397 0.28981 0.29423 0.29695 0.29787
0.855  0.19474 0.19654 0.19955 0.20366 0.20879 0.21491 0.22186 0.22946 0.23762 0.24604 0.25445 0.26270 0.27037 0.27727 0.28304 0.28734 0.29004 0.29089
0.860  0.18975 0.19152 0.19444 0.19849 0.20352 0.20952 0.21632 0.22377 0.23175 0.23990 0.24824 0.25632 0.26383 0.27057 0.27617 0.28043 0.28306 0.28391
0.865  0.18475 0.18648 0.18934 0.19330 0.19822 0.20410 0.21075 0.21804 0.22577 0.23383 0.24198 0.24980 0.25724 0.26383 0.26930 0.27346 0.27603 0.27687
0.870  0.17973 0.18143 0.18422 0.18805 0.19291 0.19858 0.20508 0.21220 0.21984 0.22772 0.23560 0.24332 0.25051 0.25696 0.26238 0.26640 0.26892 0.26973
0.875  0.17469 0.17635 0.17908 0.18282 0.18756 0.19311 0.19946 0.20640 0.21387 0.22156 0.22926 0.23679 0.24381 0.25010 0.25533 0.25931 0.26177 0.26256
0.880  0.16963 0.17125 0.17391 0.17756 0.18214 0.18760 0.19380 0.20057 0.20776 0.21526 0.22286 0.23012 0.23705 0.24318 0.24828 0.25215 0.25454 0.25533
0.885  0.16455 0.16612 0.16872 0.17228 0.17673 0.18206 0.18809 0.19470 0.20170 0.20901 0.21632 0.22348 0.23014 0.23613 0.24116 0.24489 0.24724 0.24798
0.890  0.15943 0.16097 0.16349 0.16696 0.17129 0.17647 0.18228 0.18869 0.19559 0.20270 0.20981 0.21678 0.22326 0.22908 0.23391 0.23759 0.23987 0.24060
0.895  0.15429 0.15578 0.15823 0.16160 0.16582 0.17079 0.17649 0.18272 0.18941 0.19625 0.20324 0.21000 0.21630 0.22195 0.22664 0.23020 0.23241 0.23314
0.900  0.14911 0.15055 0.15291 0.15616 0.16030 0.16512 0.17065 0.17670 0.18312 0.18982 0.19651 0.20308 0.20926 0.21468 0.21929 0.22274 0.22486 0.22554
0.905  0.14389 0.14527 0.14757 0.15072 0.15467 0.15940 0.16475 0.17061 0.17683 0.18332 0.18980 0.19616 0.20207 0.20738 0.21183 0.21515 0.21723 0.21790
0.910  0.13862 0.13996 0.14218 0.14523 0.14905 0.15362 0.15873 0.16439 0.17047 0.17666 0.18301 0.18915 0.19486 0.19999 0.20425 0.20749 0.20950 0.21016
0.915  0.13331 0.13460 0.13674 0.13969 0.14337 0.14772 0.15271 0.15817 0.16396 0.17000 0.17605 0.18197 0.18756 0.19251 0.19661 0.19973 0.20166 0.20227
0.920  0.12794 0.12918 0.13124 0.13408 0.13763 0.14181 0.14662 0.15187 0.15744 0.16326 0.16907 0.17478 0.18008 0.18485 0.18885 0.19182 0.19369 0.19430
0.925  0.12250 0.12370 0.12568 0.12840 0.13181 0.13583 0.14043 0.14541 0.15083 0.15641 0.16200 0.16747 0.17256 0.17713 0.18093 0.18382 0.18561 0.18616
0.930  0.11698 0.11814 0.12003 0.12260 0.12585 0.12975 0.13410 0.13893 0.14411 0.14938 0.15480 0.15996 0.16490 0.16928 0.17291 0.17567 0.17738 0.17792
0.935  0.11139 0.11249 0.11430 0.11675 0.11986 0.12355 0.12773 0.13233 0.13721 0.14230 0.14740 0.15240 0.15707 0.16122 0.16474 0.16736 0.16898 0.16952
0.940  0.10571 0.10675 0.10844 0.11080 0.11375 0.11723 0.12123 0.12561 0.13024 0.13509 0.13993 0.14468 0.14909 0.15306 0.15636 0.15887 0.16043 0.16091
0.945  0.09991 0.10090 0.10250 0.10473 0.10752 0.11082 0.11460 0.11868 0.12313 0.12764 0.13229 0.13678 0.14096 0.14471 0.14783 0.15020 0.15167 0.15214
0.950  0.09398 0.09491 0.09642 0.09852 0.10115 0.10425 0.10776 0.11165 0.11578 0.12009 0.12440 0.12863 0.13262 0.13615 0.13908 0.14131 0.14269 0.14311
0.955  0.08790 0.08877 0.09018 0.09215 0.09460 0.09751 0.10079 0.10443 0.10829 0.11233 0.11636 0.12031 0.12399 0.12730 0.13008 0.13214 0.13344 0.13386
0.960  0.08164 0.08244 0.08376 0.08558 0.08783 0.09052 0.09361 0.09699 0.10057 0.10431 0.10805 0.11172 0.11514 0.11821 0.12076 0.12270 0.12390 0.12427
0.965  0.07515 0.07588 0.07710 0.07875 0.08085 0.08332 0.08616 0.08922 0.09256 0.09595 0.09944 0.10276 0.10595 0.10877 0.11111 0.11290 0.11401 0.11431
0.970  0.06839 0.06905 0.07016 0.07166 0.07356 0.07581 0.07834 0.08116 0.08415 0.08727 0.09039 0.09345 0.09630 0.09887 0.10103 0.10265 0.10364 0.10396
0.975  0.06127 0.06186 0.06285 0.06419 0.06589 0.06789 0.07016 0.07267 0.07534 0.07813 0.08091 0.08365 0.08619 0.08848 0.09040 0.09184 0.09274 0.09301
0.980  0.05367 0.05419 0.05504 0.05622 0.05770 0.05944 0.06142 0.06361 0.06593 0.06832 0.07079 0.07317 0.07539 0.07739 0.07905 0.08031 0.08110 0.08133
0.985  0.04540 0.04583 0.04654 0.04753 0.04875 0.05021 0.05190 0.05370 0.05565 0.05769 0.05973 0.06173 0.06363 0.06530 0.06670 0.06776 0.06842 0.06857
0.990  0.03603 0.03637 0.03693 0.03771 0.03866 0.03981 0.04111 0.04255 0.04408 0.04568 0.04728 0.04886 0.05032 0.05164 0.05275 0.05358 0.05410 0.05422
0.995  0.02455 0.02478 0.02515 0.02566 0.02631 0.02708 0.02795 0.02891 0.02993 0.03100 0.03207 0.03313 0.03411 0.03499 0.03573 0.03629 0.03664 0.03669
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e070.dat <==
# alpha = +0.30 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99992 0.99992 0.99993 0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996
0.010  0.99969 0.99970 0.99970 0.99971 0.99972 0.99973 0.99974 0.99975 0.99976 0.99978 0.99979 0.99980 0.99982 0.99983 0.99984 0.99984 0.99985 0.99985
0.015  0.99931 0.99932 0.99933 0.99934 0.99936 0.99938 0.99941 0.99944 0.99947 0.99950 0.99953 0.99956 0.99958 0.99961 0.99963 0.99965 0.99965 0.99966
0.020  0.99878 0.99879 0.99881 0.99884 0.99887 0.99891 0.99895 0.99900 0.99905 0.99911 0.99916 0.99921 0.99926 0.99931 0.99934 0.99937 0.99939 0.99940
0.025  0.99809 0.99811 0.99814 0.99818 0.99823 0.99829 0.99836 0.99844 0.99852 0.99860 0.99869 0.99877 0.99885 0.99892 0.99897 0.99902 0.99904 0.99906
0.030  0.99726 0.99728 0.99733 0.99738 0.99746 0.99754 0.99764 0.99775 0.99787 0.99799 0.99811 0.99823 0.99834 0.99844 0.99852 0.99858 0.99862 0.99864
0.035  0.99627 0.99631 0.99637 0.99644 0.99654 0.99666 0.99680 0.99694 0.99710 0.99727 0.99743 0.99759 0.99774 0.99788 0.99799 0.99807 0.99812 0.99811
0.040  0.99514 0.99518 0.99526 0.99536 0.99549 0.99564 0.99582 0.99601 0.99622 0.99643 0.99665 0.99686 0.99705 0.99723 0.99737 0.99748 0.99755 0.99754
0.045  0.99385 0.99391 0.99401 0.99414 0.99430 0.99449 0.99472 0.99496 0.99522 0.99549 0.99576 0.99603 0.99627 0.99649 0.99668 0.99682 0.99690 0.99690
0.050  0.99242 0.99249 0.99261 0.99277 0.99297 0.99321 0.99348 0.99378 0.99411 0.99444 0.99477 0.99510 0.99540 0.99568 0.99590 0.99607 0.99618 0.99619
0.055  0.99085 0.99093 0.99107 0.99127 0.99151 0.99180 0.99213 0.99249 0.99288 0.99328 0.99368 0.99408 0.99444 0.99477 0.99505 0.99525 0.99538 0.99541
0.060  0.98913 0.98923 0.98940 0.98962 0.98991 0.99026 0.99065 0.99108 0.99154 0.99201 0.99249 0.99296 0.99339 0.99378 0.99411 0.99435 0.99450 0.99455
0.065  0.98727 0.98738 0.98758 0.98785 0.98818 0.98859 0.98904 0.98955 0.99008 0.99064 0.99120 0.99175 0.99226 0.99271 0.99309 0.99338 0.99356 0.99361
0.070  0.98526 0.98540 0.98562 0.98593 0.98632 0.98679 0.98731 0.98790 0.98852 0.98916 0.98981 0.99044 0.99103 0.99156 0.99200 0.99233 0.99253 0.99260
0.075  0.98312 0.98327 0.98353 0.98389 0.98433 0.98486 0.98547 0.98613 0.98684 0.98758 0.98832 0.98905 0.98972 0.99032 0.99082 0.99120 0.99144 0.99152
0.080  0.98084 0.98102 0.98131 0.98171 0.98222 0.98282 0.98350 0.98426 0.98506 0.98590 0.98674 0.98756 0.98832 0.98900 0.98957 0.99000 0.99027 0.99032
0.085  0.97842 0.97862 0.97895 0.97940 0.97997 0.98065 0.98142 0.98227 0.98317 0.98411 0.98506 0.98598 0.98684 0.98760 0.98824 0.98872 0.98902 0.98910
0.090  0.97588 0.97610 0.97646 0.97697 0.97760 0.97836 0.97922 0.98016 0.98118 0.98222 0.98328 0.98431 0.98527 0.98612 0.98683 0.98737 0.98771 0.98781
0.095  0.97320 0.97344 0.97385 0.97441 0.97511 0.97595 0.97691 0.97795 0.97908 0.98024 0.98141 0.98255 0.98361 0.98456 0.98535 0.98595 0.98632 0.98644
0.100  0.97039 0.97066 0.97111 0.97173 0.97250 0.97343 0.97448 0.97563 0.97687 0.97816 0.97944 0.98070 0.98188 0.98292 0.98380 0.98445 0.98486 0.98500
0.105  0.96745 0.96775 0.96824 0.96892 0.96977 0.97079 0.97194 0.97321 0.97457 0.97598 0.97739 0.97877 0.98005 0.98121 0.98217 0.98288 0.98333 0.98345
0.110  0.96440 0.96472 0.96526 0.96600 0.96693 0.96804 0.96930 0.97068 0.97216 0.97370 0.97524 0.97675 0.97815 0.97941 0.98046 0.98124 0.98173 0.98187
0.115  0.96122 0.96157 0.96215 0.96296 0.96397 0.96517 0.96654 0.96805 0.96966 0.97133 0.97301 0.97465 0.97617 0.97754 0.97867 0.97953 0.98006 0.98023
0.120  0.95792 0.95830 0.95893 0.95980 0.96090 0.96220 0.96369 0.96532 0.96706 0.96887 0.97069 0.97246 0.97411 0.97559 0.97682 0.97774 0.97832 0.97851
0.125  0.95450 0.95492 0.95560 0.95654 0.95772 0.95912 0.96073 0.96249 0.96437 0.96632 0.96828 0.97019 0.97198 0.97357 0.97489 0.97589 0.97651 0.97673
0.130  0.95098 0.95142 0.95215 0.95316 0.95443 0.95594 0.95767 0.95956 0.96158 0.96368 0.96579 0.96784 0.96975 0.97147 0.97290 0.97397 0.97464 0.97484
0.135  0.94734 0.94781 0.94860 0.94968 0.95104 0.95266 0.95451 0.95654 0.95870 0.96095 0.96321 0.96541 0.96746 0.96929 0.97083 0.97198 0.97269 0.97292
0.140  0.94359 0.94410 0.94494 0.94609 0.94755 0.94928 0.95125 0.95342 0.95574 0.95814 0.96055 0.96290 0.96510 0.96706 0.96869 0.96992 0.97068 0.97094
0.145  0.93974 0.94028 0.94117 0.94241 0.94396 0.94580 0.94790 0.95021 0.95268 0.95524 0.95781 0.96032 0.96266 0.96475 0.96648 0.96779 0.96861 0.96889
0.150  0.93578 0.93636 0.93731 0.93862 0.94027 0.94223 0.94446 0.94691 0.94954 0.95225 0.95499 0.95765 0.96014 0.96236 0.96421 0.96560 0.96647 0.96673
0.155  0.93173 0.93234 0.93334 0.93474 0.93648 0.93856 0.94093 0.94353 0.94631 0.94919 0.95209 0.95491 0.95755 0.95990 0.96186 0.96334 0.96426 0.96456
0.160  0.92757 0.92822 0.92928 0.93076 0.93261 0.93481 0.93731 0.94006 0.94301 0.94605 0.94912 0.95211 0.95490 0.95738 0.95945 0.96102 0.96198 0.96232
0.165  0.92333 0.92401 0.92513 0.92669 0.92864 0.93096 0.93361 0.93651 0.93962 0.94284 0.94608 0.94923 0.95217 0.95480 0.95698 0.95863 0.95966 0.95997
0.170  0.91899 0.91971 0.92089 0.92253 0.92459 0.92704 0.92982 0.93288 0.93615 0.93954 0.94295 0.94626 0.94937 0.95214 0.95445 0.95618 0.95726 0.95760
0.175  0.91456 0.91532 0.91657 0.91829 0.92045 0.92302 0.92595 0.92916 0.93261 0.93617 0.93976 0.94324 0.94651 0.94941 0.95184 0.95366 0.95480 0.95518
0.180  0.91005 0.91085 0.91216 0.91396 0.91623 0.91893 0.92200 0.92538 0.92899 0.93273 0.93650 0.94016 0.94358 0.94663 0.94917 0.95109 0.95228 0.95264
0.185  0.90546 0.90629 0.90766 0.90955 0.91193 0.91476 0.91798 0.92152 0.92530 0.92923 0.93317 0.93700 0.94059 0.94378 0.94645 0.94845 0.94970 0.95010
0.190  0.90079 0.90166 0.90309 0.90507 0.90756 0.91052 0.91389 0.91759 0.92155 0.92565 0.92976 0.93377 0.93752 0.94086 0.94365 0.94575 0.94705 0.94749
0.195  0.89604 0.89695 0.89844 0.90051 0.90311 0.90620 0.90972 0.91359 0.91772 0.92199 0.92630 0.93049 0.93441 0.93790 0.94080 0.94299 0.94435 0.94478
0.200  0.89121 0.89216 0.89372 0.89588 0.89859 0.90181 0.90548 0.90952 0.91382 0.91828 0.92278 0.92714 0.93123 0.93486 0.93790 0.94018 0.94160 0.94206
0.205  0.88631 0.88730 0.88893 0.89117 0.89400 0.89735 0.90118 0.90537 0.90986 0.91451 0.91919 0.92373 0.92797 0.93176 0.93492 0.93730 0.93878 0.93928
0.210  0.88135 0.88238 0.88407 0.88641 0.88934 0.89283 0.89680 0.90117 0.90584 0.91068 0.91552 0.92025 0.92468 0.92862 0.93190 0.93437 0.93591 0.93639
0.215  0.87632 0.87738 0.87914 0.88157 0.88462 0.88824 0.89237 0.89691 0.90176 0.90676 0.91182 0.91673 0.92132 0.92541 0.92882 0.93138 0.93298 0.93350
0.220  0.87122 0.87233 0.87415 0.87667 0.87983 0.88359 0.88787 0.89259 0.89761 0.90281 0.90805 0.91315 0.91789 0.92213 0.92567 0.92833 0.92999 0.93055
0.225  0.86607 0.86722 0.86911 0.87171 0.87499 0.87889 0.88332 0.88820 0.89340 0.89880 0.90423 0.90949 0.91443 0.91882 0.92248 0.92524 0.92695 0.92750
0.230  0.86086 0.86204 0.86400 0.86670 0.87009 0.87412 0.87871 0.88375 0.88915 0.89473 0.90033 0.90579 0.91090 0.91545 0.91924 0.92209 0.92386 0.92445
0.235  0.85559 0.85681 0.85884 0.86162 0.86513 0.86930 0.87405 0.87926 0.88484 0.89059 0.89640 0.90205 0.90731 0.91201 0.91593 0.91888 0.92071 0.92134
0.240  0.85027 0.85153 0.85362 0.85650 0.86013 0.86443 0.86932 0.87472 0.88048 0.88642 0.89242 0.89823 0.90368 0.90854 0.91258 0.91562 0.91752 0.91813
0.245  0.84489 0.84620 0.84835 0.85133 0.85507 0.85951 0.86456 0.87012 0.87604 0.88220 0.88836 0.89438 0.90000 0.90501 0.90918 0.91231 0.91426 0.91492
0.250  0.83947 0.84082 0.84304 0.84610 0.84996 0.85453 0.85974 0.86548 0.87158 0.87793 0.88428 0.89048 0.89625 0.90141 0.90571 0.90894 0.91096 0.91165
0.255  0.83401 0.83540 0.83768 0.84084 0.84481 0.84951 0.85488 0.86077 0.86708 0.87358 0.88015 0.88651 0.89247 0.89779 0.90221 0.90554 0.90761 0.90829
0.260  0.82850 0.82993 0.83228 0.83553 0.83961 0.84445 0.84998 0.85604 0.86252 0.86922 0.87597 0.88251 0.88865 0.89411 0.89864 0.90207 0.90420 0.90492
0.265  0.82295 0.82442 0.82684 0.83018 0.83437 0.83935 0.84501 0.85126 0.85790 0.86481 0.87172 0.87847 0.88475 0.89037 0.89504 0.89856 0.90076 0.90146
0.270  0.81736 0.81887 0.82135 0.82478 0.82909 0.83421 0.84002 0.84644 0.85326 0.86035 0.86746 0.87435 0.88083 0.88660 0.89140 0.89501 0.89726 0.89800
0.275  0.81174 0.81328 0.81583 0.81935 0.82377 0.82903 0.83500 0.84156 0.84858 0.85583 0.86315 0.87023 0.87687 0.88275 0.88769 0.89140 0.89370 0.89449
0.280  0.80608 0.80766 0.81028 0.81388 0.81842 0.82379 0.82993 0.83666 0.84386 0.85130 0.85877 0.86606 0.87284 0.87890 0.88395 0.88775 0.89011 0.89089
0.285  0.80039 0.80201 0.80469 0.80838 0.81303 0.81854 0.82483 0.83172 0.83908 0.84672 0.85437 0.86181 0.86879 0.87500 0.88016 0.88405 0.88647 0.88729
0.290  0.79467 0.79633 0.79907 0.80285 0.80762 0.81325 0.81967 0.82675 0.83428 0.84208 0.84994 0.85756 0.86470 0.87102 0.87632 0.88031 0.88279 0.88359
0.295  0.78892 0.79062 0.79343 0.79729 0.80216 0.80794 0.81450 0.82174 0.82945 0.83743 0.84544 0.85326 0.86053 0.86704 0.87245 0.87652 0.87906 0.87990
0.300  0.78314 0.78488 0.78775 0.79170 0.79667 0.80259 0.80930 0.81668 0.82458 0.83274 0.84094 0.84889 0.85636 0.86300 0.86851 0.87268 0.87527 0.87616
0.305  0.77734 0.77912 0.78205 0.78609 0.79117 0.79721 0.80408 0.81162 0.81966 0.82799 0.83639 0.84452 0.85214 0.85891 0.86456 0.86882 0.87146 0.87233
0.310  0.77152 0.77333 0.77632 0.78046 0.78564 0.79179 0.79882 0.80652 0.81474 0.82324 0.83178 0.84012 0.84787 0.85480 0.86056 0.86489 0.86759 0.86851
0.315  0.76568 0.76753 0.77058 0.77480 0.78009 0.78637 0.79351 0.80139 0.80978 0.81845 0.82717 0.83563 0.84358 0.85061 0.85651 0.86093 0.86369 0.86459
0.320  0.75981 0.76170 0.76481 0.76911 0.77451 0.78091 0.78820 0.79621 0.80476 0.81363 0.82253 0.83116 0.83922 0.84643 0.85243 0.85694 0.85975 0.86069
0.325  0.75393 0.75586 0.75903 0.76340 0.76892 0.77544 0.78287 0.79104 0.79974 0.80875 0.81781 0.82664 0.83486 0.84220 0.84828 0.85289 0.85575 0.85673
0.330  0.74804 0.75000 0.75323 0.75768 0.76330 0.76995 0.77752 0.78584 0.79470 0.80388 0.81310 0.82206 0.83046 0.83791 0.84413 0.84882 0.85173 0.85270
0.335  0.74213 0.74413 0.74742 0.75195 0.75765 0.76443 0.77214 0.78061 0.78963 0.79898 0.80837 0.81748 0.82600 0.83361 0.83994 0.84469 0.84766 0.84866
0.340  0.73621 0.73824 0.74159 0.74620 0.75200 0.75889 0.76672 0.77533 0.78451 0.79402 0.80356 0.81287 0.82154 0.82924 0.83569 0.84054 0.84355 0.84455
0.345  0.73028 0.73234 0.73575 0.74044 0.74634 0.75334 0.76131 0.77006 0.77940 0.78906 0.79877 0.80820 0.81700 0.82487 0.83142 0.83635 0.83941 0.84044
0.350  0.72434 0.72643 0.72990 0.73467 0.74066 0.74778 0.75588 0.76477 0.77426 0.78409 0.79395 0.80353 0.81247 0.82047 0.82709 0.83210 0.83522 0.83624
0.355  0.71838 0.72051 0.72403 0.72888 0.73497 0.74220 0.75043 0.75946 0.76907 0.77904 0.78906 0.79879 0.80791 0.81599 0.82276 0.82784 0.83100 0.83206
0.360  0.71243 0.71459 0.71815 0.72308 0.72927 0.73661 0.74493 0.75411 0.76389 0.77402 0.78419 0.79406 0.80328 0.81153 0.81835 0.82352 0.82674 0.82783
0.365  0.70646 0.70866 0.71228 0.71726 0.72354 0.73098 0.73946 0.74877 0.75870 0.76897 0.77929 0.78931 0.79867 0.80698 0.81395 0.81919 0.82245 0.82353
0.370  0.70050 0.70272 0.70639 0.71145 0.71782 0.72537 0.73397 0.74341 0.75348 0.76386 0.77432 0.78448 0.79401 0.80246 0.80951 0.81481 0.81810 0.81923
0.375  0.69453 0.69679 0.70051 0.70564 0.71209 0.71975 0.72846 0.73803 0.74821 0.75877 0.76938 0.77968 0.78930 0.79789 0.80501 0.81039 0.81374 0.81485
0.380  0.68856 0.69084 0.69461 0.69982 0.70636 0.71412 0.72294 0.73262 0.74296 0.75367 0.76441 0.77485 0.78459 0.79326 0.80051 0.80596 0.80934 0.81048
0.385  0.68258 0.68490 0.68872 0.69399 0.70062 0.70848 0.71739 0.72722 0.73770 0.74849 0.75938 0.76995 0.77981 0.78863 0.79594 0.80146 0.80490 0.80603
0.390  0.67661 0.67896 0.68283 0.68816 0.69487 0.70281 0.71186 0.72181 0.73238 0.74335 0.75437 0.76507 0.77506 0.78394 0.79137 0.79696 0.80043 0.80159
0.395  0.67064 0.67301 0.67693 0.68233 0.68910 0.69715 0.70632 0.71635 0.72708 0.73819 0.74934 0.76011 0.77027 0.77926 0.78677 0.79240 0.79592 0.79712
0.400  0.66467 0.66707 0.67103 0.67648 0.68335 0.69150 0.70077 0.71092 0.72178 0.73296 0.74424 0.75519 0.76541 0.77454 0.78211 0.78783 0.79139 0.79257
0.405  0.65870 0.66113 0.66514 0.67065 0.67760 0.68584 0.69518 0.70548 0.71641 0.72777 0.73918 0.75025 0.76058 0.76976 0.77746 0.78323 0.78682 0.78803
0.410  0.65274 0.65520 0.65924 0.66482 0.67184 0.68015 0.68962 0.70003 0.71108 0.72257 0.73403 0.74522 0.75567 0.76501 0.77273 0.77858 0.78221 0.78341
0.415  0.64678 0.64926 0.65335 0.65899 0.66609 0.67448 0.68405 0.69453 0.70574 0.71729 0.72893 0.74024 0.75079 0.76016 0.76802 0.77392 0.77758 0.77881
0.420  0.64083 0.64333 0.64746 0.65316 0.66032 0.66881 0.67848 0.68906 0.70038 0.71205 0.72381 0.73522 0.74588 0.75535 0.76325 0.76920 0.77291 0.77417
0.425  0.63488 0.63741 0.64158 0.64734 0.65455 0.66314 0.67286 0.68359 0.69497 0.70680 0.71862 0.73014 0.74089 0.75049 0.75846 0.76448 0.76822 0.76946
0.430  0.62895 0.63150 0.63571 0.64152 0.64880 0.65747 0.66728 0.67810 0.68960 0.70148 0.71347 0.72509 0.73594 0.74559 0.75366 0.75971 0.76348 0.76476
0.435  0.62302 0.62559 0.62984 0.63568 0.64305 0.65176 0.66170 0.67258 0.68423 0.69621 0.70830 0.71996 0.73091 0.74070 0.74879 0.75492 0.75873 0.75999
0.440  0.61710 0.61969 0.62398 0.62987 0.63731 0.64609 0.65612 0.66710 0.67878 0.69093 0.70305 0.71488 0.72592 0.73573 0.74395 0.75012 0.75395 0.75523
0.445  0.61118 0.61380 0.61813 0.62407 0.63156 0.64042 0.65049 0.66160 0.67339 0.68557 0.69786 0.70978 0.72090 0.73079 0.73902 0.74525 0.74912 0.75040
0.450  0.60528 0.60792 0.61228 0.61827 0.62580 0.63476 0.64491 0.65605 0.66798 0.68026 0.69264 0.70459 0.71580 0.72577 0.73412 0.74039 0.74428 0.74558
0.455  0.59939 0.60205 0.60643 0.61248 0.62006 0.62909 0.63932 0.65055 0.66251 0.67494 0.68735 0.69946 0.71075 0.72079 0.72919 0.73547 0.73940 0.74073
0.460  0.59351 0.59619 0.60060 0.60670 0.61434 0.62339 0.63373 0.64505 0.65710 0.66955 0.68212 0.69430 0.70561 0.71578 0.72419 0.73055 0.73450 0.73582
0.465  0.58764 0.59034 0.59478 0.60092 0.60862 0.61774 0.62810 0.63954 0.65168 0.66422 0.67686 0.68907 0.70051 0.71069 0.71921 0.72560 0.72957 0.73091
0.470  0.58178 0.58450 0.58897 0.59513 0.60290 0.61208 0.62252 0.63398 0.64619 0.65887 0.67153 0.68388 0.69540 0.70564 0.71416 0.72061 0.72461 0.72594
0.475  0.57594 0.57868 0.58317 0.58937 0.59718 0.60643 0.61694 0.62847 0.64075 0.65345 0.66625 0.67861 0.69020 0.70050 0.70913 0.71561 0.71963 0.72098
0.480  0.57011 0.57286 0.57739 0.58363 0.59146 0.60075 0.61136 0.62296 0.63532 0.64809 0.66089 0.67339 0.68505 0.69541 0.70407 0.71055 0.71461 0.71595
0.485  0.56429 0.56706 0.57161 0.57789 0.58577 0.59511 0.60573 0.61739 0.62987 0.64272 0.65559 0.66816 0.67986 0.69029 0.69895 0.70551 0.70958 0.71093
0.490  0.55849 0.56126 0.56585 0.57216 0.58008 0.58948 0.60016 0.61188 0.62436 0.63727 0.65028 0.66284 0.67462 0.68509 0.69385 0.70042 0.70450 0.70589
0.495  0.55270 0.55549 0.56010 0.56644 0.57441 0.58385 0.59458 0.60637 0.61892 0.63189 0.64489 0.65758 0.66942 0.67993 0.68868 0.69530 0.69942 0.70078
0.500  0.54693 0.54973 0.55434 0.56073 0.56873 0.57822 0.58901 0.60085 0.61346 0.62649 0.63956 0.65230 0.66412 0.67469 0.68354 0.69018 0.69430 0.69569
0.505  0.54117 0.54398 0.54862 0.55501 0.56304 0.57257 0.58340 0.59528 0.60794 0.62102 0.63422 0.64694 0.65889 0.66949 0.67836 0.68500 0.68915 0.69052
0.510  0.53542 0.53825 0.54291 0.54933 0.55740 0.56696 0.57783 0.58977 0.60248 0.61562 0.62879 0.64164 0.65362 0.66427 0.67313 0.67983 0.68399 0.68538
0.515  0.52970 0.53253 0.53721 0.54366 0.55176 0.56136 0.57228 0.58426 0.59702 0.61020 0.62343 0.63624 0.64828 0.65897 0.66792 0.67461 0.67878 0.68021
0.520  0.52399 0.52683 0.53153 0.53800 0.54613 0.55577 0.56671 0.57869 0.59149 0.60471 0.61805 0.63092 0.64299 0.65372 0.66263 0.66938 0.67358 0.67497
0.525  0.51829 0.52115 0.52586 0.53235 0.54051 0.55013 0.56112 0.57318 0.58602 0.59929 0.61260 0.62558 0.63761 0.64839 0.65738 0.66414 0.66834 0.66975
0.530  0.51261 0.51548 0.52020 0.52671 0.53486 0.54456 0.55558 0.56767 0.58055 0.59387 0.60721 0.62015 0.63229 0.64308 0.65210 0.65884 0.66306 0.66446
0.535  0.50695 0.50982 0.51456 0.52106 0.52926 0.53899 0.55004 0.56216 0.57501 0.58835 0.60180 0.61478 0.62695 0.63776 0.64675 0.65356 0.65778 0.65919
0.540  0.50130 0.50418 0.50891 0.51546 0.52368 0.53343 0.54444 0.55660 0.56954 0.58291 0.59632 0.60940 0.62152 0.63236 0.64144 0.64821 0.65245 0.65389
0.545  0.49567 0.49856 0.50330 0.50986 0.51810 0.52786 0.53892 0.55110 0.56407 0.57747 0.59091 0.60393 0.61616 0.62701 0.63604 0.64288 0.64712 0.64853
0.550  0.49006 0.49295 0.49771 0.50428 0.51253 0.52228 0.53340 0.54560 0.55852 0.57194 0.58540 0.59853 0.61075 0.62164 0.63069 0.63752 0.64176 0.64319
0.555  0.48447 0.48735 0.49213 0.49871 0.50694 0.51674 0.52788 0.54004 0.55305 0.56649 0.57997 0.59304 0.60530 0.61619 0.62530 0.63211 0.63637 0.63778
0.560  0.47889 0.48178 0.48656 0.49315 0.50140 0.51122 0.52231 0.53455 0.54757 0.56103 0.57453 0.58761 0.59989 0.61079 0.61985 0.62671 0.63097 0.63239
0.565  0.47333 0.47622 0.48101 0.48758 0.49587 0.50569 0.51680 0.52905 0.54205 0.55549 0.56900 0.58217 0.59438 0.60530 0.61443 0.62128 0.62552 0.62697
0.570  0.46779 0.47069 0.47548 0.48205 0.49035 0.50014 0.51131 0.52352 0.53655 0.55003 0.56354 0.57664 0.58894 0.59986 0.60894 0.61581 0.62008 0.62150
0.575  0.46226 0.46516 0.46996 0.47654 0.48484 0.49464 0.50581 0.51801 0.53107 0.54456 0.55808 0.57119 0.58348 0.59440 0.60348 0.61035 0.61461 0.61604
0.580  0.45675 0.45966 0.46445 0.47104 0.47930 0.48915 0.50027 0.51253 0.52559 0.53900 0.55252 0.56572 0.57793 0.58886 0.59800 0.60483 0.60910 0.61051
0.585  0.45126 0.45417 0.45895 0.46556 0.47382 0.48366 0.49479 0.50705 0.52003 0.53352 0.54704 0.56015 0.57245 0.58337 0.59245 0.59932 0.60358 0.60501
0.590  0.44579 0.44870 0.45347 0.46008 0.46835 0.47813 0.48931 0.50151 0.51456 0.52804 0.54156 0.55466 0.56687 0.57779 0.58693 0.59379 0.59803 0.59948
0.595  0.44033 0.44324 0.44802 0.45459 0.46289 0.47267 0.48384 0.49604 0.50908 0.52247 0.53598 0.54915 0.56136 0.57227 0.58134 0.58821 0.59247 0.59388
0.600  0.43490 0.43781 0.44258 0.44915 0.45744 0.46722 0.47832 0.49057 0.50352 0.51698 0.53048 0.54356 0.55583 0.56673 0.57578 0.58264 0.58688 0.58831
0.605  0.42948 0.43238 0.43716 0.44372 0.45196 0.46177 0.47287 0.48503 0.49804 0.51149 0.52497 0.53803 0.55021 0.56110 0.57021 0.57701 0.58127 0.58267
0.610  0.42408 0.42697 0.43175 0.43830 0.44653 0.45631 0.46742 0.47956 0.49257 0.50591 0.51937 0.53241 0.54465 0.55552 0.56456 0.57140 0.57564 0.57705
0.615  0.41870 0.42158 0.42635 0.43290 0.44112 0.45086 0.46197 0.47410 0.48700 0.50041 0.51384 0.52686 0.53908 0.54993 0.55895 0.56576 0.56999 0.57141
0.620  0.41333 0.41621 0.42097 0.42751 0.43572 0.44544 0.45647 0.46865 0.48153 0.49491 0.50831 0.52131 0.53342 0.54425 0.55331 0.56007 0.56431 0.56571
0.625  0.40798 0.41086 0.41559 0.42213 0.43033 0.44003 0.45105 0.46312 0.47605 0.48931 0.50269 0.51565 0.52783 0.53863 0.54761 0.55440 0.55861 0.56002
0.630  0.40265 0.40552 0.41024 0.41674 0.42491 0.43463 0.44562 0.45767 0.47048 0.48380 0.49715 0.51008 0.52221 0.53291 0.54194 0.54870 0.55288 0.55431
0.635  0.39734 0.40020 0.40491 0.41140 0.41954 0.42919 0.44014 0.45222 0.46500 0.47829 0.49158 0.50449 0.51651 0.52726 0.53619 0.54295 0.54715 0.54854
0.640  0.39205 0.39490 0.39960 0.40606 0.41419 0.42381 0.43473 0.44670 0.45952 0.47267 0.48594 0.49880 0.51087 0.52158 0.53048 0.53722 0.54139 0.54279
0.645  0.38677 0.38961 0.39430 0.40075 0.40884 0.41844 0.42932 0.44126 0.45396 0.46715 0.48038 0.49319 0.50514 0.51582 0.52476 0.53142 0.53560 0.53698
0.650  0.38151 0.38434 0.38901 0.39544 0.40351 0.41307 0.42392 0.43583 0.44848 0.46163 0.47471 0.48757 0.49947 0.51011 0.51896 0.52565 0.52980 0.53118
0.655  0.37626 0.37909 0.38374 0.39014 0.39814 0.40766 0.41846 0.43039 0.44299 0.45601 0.46913 0.48185 0.49379 0.50439 0.51319 0.51985 0.52397 0.52536
0.660  0.37103 0.37385 0.37847 0.38483 0.39283 0.40231 0.41308 0.42488 0.43751 0.45048 0.46355 0.47622 0.48801 0.49857 0.50741 0.51399 0.51812 0.51948
0.665  0.36582 0.36862 0.37322 0.37956 0.38754 0.39698 0.40770 0.41945 0.43194 0.44494 0.45786 0.47056 0.48231 0.49282 0.50155 0.50815 0.51225 0.51362
0.670  0.36063 0.36340 0.36799 0.37431 0.38225 0.39165 0.40232 0.41402 0.42646 0.43930 0.45226 0.46481 0.47659 0.48704 0.49573 0.50229 0.50635 0.50773
0.675  0.35545 0.35821 0.36278 0.36907 0.37697 0.38627 0.39688 0.40851 0.42098 0.43375 0.44665 0.45913 0.47077 0.48118 0.48988 0.49638 0.50044 0.50179
0.680  0.35029 0.35304 0.35758 0.36384 0.37165 0.38095 0.39151 0.40309 0.41540 0.42820 0.44093 0.45342 0.46502 0.47537 0.48397 0.49048 0.49451 0.49586
0.685  0.34514 0.34788 0.35240 0.35862 0.36640 0.37565 0.38616 0.39767 0.40992 0.42255 0.43531 0.44766 0.45926 0.46952 0.47809 0.48455 0.48854 0.48987
0.690  0.34001 0.34273 0.34723 0.35338 0.36115 0.37035 0.38080 0.39225 0.40443 0.41699 0.42967 0.44195 0.45339 0.46363 0.47213 0.47857 0.48257 0.48389
0.695  0.33489 0.33760 0.34207 0.34819 0.35592 0.36505 0.37538 0.38675 0.39885 0.41143 0.42393 0.43614 0.44760 0.45777 0.46622 0.47261 0.47657 0.47790
0.700  0.32979 0.33249 0.33690 0.34301 0.35069 0.35972 0.37003 0.38134 0.39336 0.40576 0.41828 0.43041 0.44179 0.45182 0.46028 0.46658 0.47053 0.47184
0.705  0.32470 0.32738 0.33177 0.33784 0.34542 0.35444 0.36469 0.37592 0.38786 0.40019 0.41262 0.42467 0.43589 0.44592 0.45426 0.46057 0.46449 0.46579
0.710  0.31963 0.32229 0.32665 0.33269 0.34021 0.34918 0.35934 0.37042 0.38227 0.39460 0.40685 0.41881 0.43005 0.44001 0.44829 0.45455 0.45843 0.45973
0.715  0.31458 0.31722 0.32155 0.32753 0.33501 0.34391 0.35394 0.36501 0.37678 0.38892 0.40118 0.41305 0.42419 0.43401 0.44229 0.44846 0.45232 0.45360
0.720  0.30954 0.31216 0.31646 0.32236 0.32982 0.33859 0.34861 0.35960 0.37128 0.38333 0.39549 0.40727 0.41824 0.42806 0.43621 0.44238 0.44621 0.44749
0.725  0.30451 0.30711 0.31138 0.31724 0.32464 0.33334 0.34328 0.35418 0.36577 0.37773 0.38969 0.40138 0.41236 0.42209 0.43017 0.43629 0.44008 0.44135
0.730  0.29950 0.30206 0.30631 0.31212 0.31941 0.32810 0.33788 0.34869 0.36017 0.37210 0.38399 0.39558 0.40641 0.41603 0.42411 0.43013 0.43390 0.43515
0.735  0.29449 0.29704 0.30125 0.30702 0.31424 0.32286 0.33256 0.34327 0.35466 0.36641 0.37827 0.38976 0.40045 0.41003 0.41797 0.42399 0.42772 0.42897
0.740  0.28951 0.29203 0.29617 0.30192 0.30908 0.31756 0.32724 0.33786 0.34914 0.36079 0.37245 0.38383 0.39452 0.40400 0.41188 0.41783 0.42152 0.42272
0.745  0.28453 0.28703 0.29114 0.29682 0.30393 0.31233 0.32192 0.33236 0.34353 0.35516 0.36671 0.37798 0.38848 0.39788 0.40575 0.41160 0.41527 0.41649
0.750  0.27957 0.28204 0.28611 0.29171 0.29878 0.30710 0.31653 0.32694 0.33801 0.34943 0.36096 0.37212 0.38252 0.39182 0.39954 0.40539 0.40901 0.41023
0.755  0.27461 0.27706 0.28110 0.28664 0.29359 0.30188 0.31122 0.32152 0.33248 0.34378 0.35510 0.36615 0.37653 0.38573 0.39337 0.39915 0.40274 0.40390
0.760  0.26967 0.27210 0.27609 0.28157 0.28845 0.29660 0.30590 0.31609 0.32685 0.33813 0.34933 0.36026 0.37044 0.37955 0.38718 0.39286 0.39641 0.39759
0.765  0.26474 0.26714 0.27109 0.27652 0.28333 0.29138 0.30058 0.31059 0.32131 0.33237 0.34354 0.35435 0.36442 0.37343 0.38091 0.38657 0.39008 0.39125
0.770  0.25982 0.26219 0.26610 0.27147 0.27820 0.28617 0.29519 0.30516 0.31576 0.32670 0.33766 0.34833 0.35838 0.36728 0.37467 0.38026 0.38372 0.38485
0.775  0.25491 0.25726 0.26112 0.26642 0.27308 0.28095 0.28988 0.29973 0.31020 0.32101 0.33183 0.34239 0.35223 0.36104 0.36840 0.37388 0.37732 0.37846
0.780  0.25001 0.25233 0.25611 0.26134 0.26791 0.27574 0.28456 0.29421 0.30455 0.31522 0.32600 0.33643 0.34615 0.35484 0.36206 0.36752 0.37091 0.37204
0.785  0.24512 0.24740 0.25114 0.25631 0.26280 0.27047 0.27924 0.28877 0.29898 0.30952 0.32015 0.33037 0.34004 0.34862 0.35575 0.36113 0.36447 0.36556
0.790  0.24023 0.24247 0.24618 0.25129 0.25769 0.26526 0.27384 0.28333 0.29340 0.30380 0.31421 0.32437 0.33384 0.34231 0.34940 0.35468 0.35798 0.35908
0.795  0.23536 0.23757 0.24123 0.24626 0.25258 0.26005 0.26852 0.27787 0.28773 0.29798 0.30833 0.31836 0.32769 0.33604 0.34298 0.34823 0.35148 0.35257
0.800  0.23049 0.23267 0.23628 0.24124 0.24747 0.25484 0.26319 0.27233 0.28213 0.29224 0.30244 0.31224 0.32152 0.32975 0.33659 0.34176 0.34496 0.34600
0.805  0.22562 0.22777 0.23133 0.23622 0.24231 0.24956 0.25785 0.26686 0.27652 0.28648 0.29644 0.30618 0.31532 0.32337 0.33016 0.33521 0.33838 0.33943
0.810  0.22076 0.22288 0.22639 0.23117 0.23720 0.24434 0.25244 0.26139 0.27081 0.28061 0.29052 0.30011 0.30903 0.31702 0.32365 0.32867 0.33179 0.33283
0.815  0.21590 0.21800 0.22145 0.22615 0.23209 0.23913 0.24710 0.25582 0.26518 0.27483 0.28457 0.29399 0.30279 0.31065 0.31717 0.32211 0.32517 0.32616
0.820  0.21106 0.21311 0.21648 0.22114 0.22698 0.23390 0.24174 0.25033 0.25953 0.26902 0.27852 0.28780 0.29652 0.30418 0.31066 0.31547 0.31849 0.31950
0.825  0.20621 0.20823 0.21154 0.21612 0.22187 0.22861 0.23638 0.24482 0.25387 0.26320 0.27253 0.28166 0.29015 0.29775 0.30406 0.30884 0.31180 0.31279
0.830  0.20137 0.20336 0.20661 0.21111 0.21671 0.22338 0.23094 0.23931 0.24811 0.25727 0.26653 0.27548 0.28382 0.29129 0.29748 0.30217 0.30507 0.30602
0.835  0.19652 0.19848 0.20167 0.20609 0.21159 0.21814 0.22557 0.23370 0.24242 0.25141 0.26041 0.26920 0.27747 0.28473 0.29087 0.29545 0.29829 0.29924
0.840  0.19168 0.19360 0.19673 0.20103 0.20646 0.21289 0.22018 0.22815 0.23671 0.24553 0.25435 0.26298 0.27101 0.27820 0.28417 0.28869 0.29149 0.29243
0.845  0.18684 0.18870 0.19179 0.19600 0.20133 0.20763 0.21477 0.22259 0.23089 0.23954 0.24827 0.25672 0.26459 0.27164 0.27748 0.28191 0.28465 0.28554
0.850  0.18199 0.18381 0.18684 0.19097 0.19619 0.20230 0.20929 0.21701 0.22515 0.23361 0.24208 0.25036 0.25814 0.26503 0.27076 0.27508 0.27775 0.27865
0.855  0.17714 0.17893 0.18189 0.18593 0.19099 0.19702 0.20386 0.21135 0.21938 0.22766 0.23595 0.24405 0.25159 0.25834 0.26399 0.26819 0.27083 0.27167
0.860  0.17229 0.17403 0.17690 0.18088 0.18583 0.19173 0.19841 0.20573 0.21357 0.22160 0.22978 0.23770 0.24506 0.25166 0.25714 0.26128 0.26385 0.26469
0.865  0.16743 0.16913 0.17194 0.17582 0.18066 0.18642 0.19294 0.20010 0.20769 0.21559 0.22357 0.23123 0.23850 0.24494 0.25028 0.25433 0.25683 0.25766
0.870  0.16256 0.16423 0.16696 0.17072 0.17547 0.18103 0.18740 0.19437 0.20184 0.20956 0.21727 0.22481 0.23183 0.23812 0.24339 0.24730 0.24975 0.25054
0.875  0.15768 0.15931 0.16197 0.16563 0.17026 0.17569 0.18189 0.18868 0.19597 0.20348 0.21100 0.21835 0.22519 0.23131 0.23639 0.24025 0.24263 0.24341
0.880  0.15280 0.15437 0.15697 0.16053 0.16500 0.17032 0.17636 0.18297 0.18999 0.19730 0.20469 0.21177 0.21849 0.22445 0.22940 0.23314 0.23546 0.23622
0.885  0.14789 0.14943 0.15195 0.15542 0.15975 0.16493 0.17080 0.17723 0.18405 0.19116 0.19826 0.20522 0.21169 0.21749 0.22234 0.22595 0.22822 0.22894
0.890  0.14297 0.14446 0.14691 0.15028 0.15449 0.15951 0.16516 0.17139 0.17808 0.18497 0.19187 0.19862 0.20490 0.21052 0.21519 0.21873 0.22092 0.22163
0.895  0.13803 0.13948 0.14185 0.14511 0.14920 0.15402 0.15954 0.16558 0.17204 0.17867 0.18543 0.19196 0.19805 0.20350 0.20802 0.21144 0.21356 0.21426
0.900  0.13307 0.13447 0.13674 0.13989 0.14388 0.14854 0.15388 0.15973 0.16593 0.17240 0.17886 0.18519 0.19114 0.19636 0.20078 0.20409 0.20613 0.20679
0.905  0.12809 0.12942 0.13163 0.13467 0.13848 0.14303 0.14818 0.15383 0.15982 0.16607 0.17231 0.17842 0.18411 0.18920 0.19346 0.19664 0.19863 0.19927
0.910  0.12307 0.12436 0.12649 0.12942 0.13309 0.13748 0.14239 0.14783 0.15367 0.15961 0.16570 0.17159 0.17707 0.18197 0.18605 0.18913 0.19105 0.19168
0.915  0.11802 0.11926 0.12131 0.12413 0.12766 0.13183 0.13661 0.14184 0.14738 0.15317 0.15896 0.16462 0.16995 0.17467 0.17858 0.18155 0.18338 0.18397
0.920  0.11293 0.11412 0.11609 0.11880 0.12219 0.12619 0.13077 0.13578 0.14111 0.14666 0.15221 0.15764 0.16269 0.16723 0.17102 0.17384 0.17561 0.17619
0.925  0.10780 0.10894 0.11082 0.11341 0.11665 0.12048 0.12486 0.12961 0.13476 0.14007 0.14538 0.15057 0.15541 0.15974 0.16334 0.16606 0.16776 0.16828
0.930  0.10261 0.10370 0.10550 0.10794 0.11103 0.11472 0.11885 0.12342 0.12832 0.13333 0.13845 0.14335 0.14802 0.15215 0.15558 0.15818 0.15979 0.16030
0.935  0.09737 0.09841 0.10012 0.10244 0.10537 0.10885 0.11280 0.11715 0.12176 0.12657 0.13138 0.13609 0.14049 0.14440 0.14770 0.15016 0.15168 0.15219
0.940  0.09206 0.09304 0.09464 0.09686 0.09963 0.10291 0.10667 0.11078 0.11514 0.11969 0.12425 0.12870 0.13285 0.13657 0.13965 0.14200 0.14345 0.14391
0.945  0.08667 0.08760 0.08910 0.09119 0.09380 0.09689 0.10043 0.10425 0.10841 0.11265 0.11699 0.12118 0.12509 0.12859 0.13150 0.13370 0.13507 0.13551
0.950  0.08119 0.08206 0.08346 0.08542 0.08787 0.09076 0.09403 0.09766 0.10150 0.10552 0.10953 0.11346 0.11717 0.12044 0.12317 0.12523 0.12651 0.12690
0.955  0.07559 0.07640 0.07771 0.07953 0.08180 0.08450 0.08754 0.09091 0.09449 0.09823 0.10196 0.10562 0.10902 0.11208 0.11464 0.11654 0.11774 0.11812
0.960  0.06986 0.07060 0.07181 0.07349 0.07557 0.07804 0.08089 0.08400 0.08730 0.09074 0.09419 0.09757 0.10070 0.10352 0.10586 0.10764 0.10874 0.10908
0.965  0.06396 0.06463 0.06575 0.06726 0.06917 0.07144 0.07403 0.07683 0.07989 0.08299 0.08618 0.08922 0.09213 0.09470 0.09684 0.09846 0.09947 0.09976
0.970  0.05786 0.05846 0.05947 0.06083 0.06255 0.06459 0.06690 0.06946 0.07217 0.07500 0.07784 0.08062 0.08320 0.08553 0.08748 0.08894 0.08983 0.09012
0.975  0.05149 0.05202 0.05291 0.05411 0.05564 0.05744 0.05948 0.06175 0.06415 0.06666 0.06916 0.07162 0.07391 0.07597 0.07769 0.07897 0.07978 0.08003
0.980  0.04475 0.04521 0.04596 0.04702 0.04833 0.04989 0.05165 0.05360 0.05567 0.05780 0.06000 0.06211 0.06409 0.06587 0.06734 0.06846 0.06916 0.06936
0.985  0.03750 0.03788 0.03850 0.03937 0.04045 0.04173 0.04321 0.04480 0.04652 0.04831 0.05011 0.05187 0.05353 0.05500 0.05622 0.05715 0.05773 0.05787
0.990  0.02942 0.02971 0.03019 0.03086 0.03169 0.03269 0.03381 0.03506 0.03638 0.03776 0.03915 0.04051 0.04177 0.04291 0.04387 0.04459 0.04504 0.04515
0.995  0.01971 0.01991 0.02022 0.02065 0.02120 0.02185 0.02258 0.02339 0.02426 0.02516 0.02607 0.02696 0.02778 0.02853 0.02915 0.02962 0.02992 0.02997
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e080.dat <==
# alpha = +0.30 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996 0.99996
0.010  0.99968 0.99969 0.99969 0.99970 0.99971 0.99972 0.99973 0.99974 0.99975 0.99977 0.99978 0.99980 0.99981 0.99982 0.99983 0.99984 0.99984 0.99984
0.015  0.99929 0.99929 0.99930 0.99932 0.99934 0.99936 0.99939 0.99942 0.99945 0.99948 0.99951 0.99954 0.99957 0.99960 0.99962 0.99964 0.99965 0.99965
0.020  0.99873 0.99874 0.99876 0.99879 0.99883 0.99887 0.99891 0.99896 0.99902 0.99908 0.99913 0.99919 0.99924 0.99929 0.99932 0.99935 0.99937 0.99938
0.025  0.99802 0.99804 0.99807 0.99811 0.99817 0.99823 0.99830 0.99838 0.99847 0.99856 0.99865 0.99873 0.99881 0.99889 0.99894 0.99899 0.99902 0.99903
0.030  0.99715 0.99718 0.99722 0.99728 0.99736 0.99745 0.99756 0.99767 0.99780 0.99792 0.99805 0.99818 0.99829 0.99840 0.99848 0.99855 0.99859 0.99860
0.035  0.99612 0.99616 0.99622 0.99631 0.99641 0.99654 0.99668 0.99684 0.99700 0.99718 0.99735 0.99752 0.99768 0.99782 0.99793 0.99802 0.99808 0.99807
0.040  0.99494 0.99499 0.99507 0.99518 0.99532 0.99548 0.99567 0.99587 0.99609 0.99632 0.99654 0.99676 0.99697 0.99715 0.99730 0.99742 0.99749 0.99749
0.045  0.99361 0.99367 0.99377 0.99391 0.99408 0.99429 0.99452 0.99478 0.99506 0.99534 0.99563 0.99591 0.99617 0.99640 0.99659 0.99673 0.99682 0.99683
0.050  0.99212 0.99220 0.99232 0.99249 0.99271 0.99296 0.99325 0.99357 0.99391 0.99426 0.99461 0.99495 0.99527 0.99556 0.99579 0.99597 0.99608 0.99610
0.055  0.99048 0.99057 0.99072 0.99093 0.99119 0.99149 0.99184 0.99223 0.99264 0.99306 0.99349 0.99390 0.99428 0.99463 0.99491 0.99513 0.99526 0.99529
0.060  0.98869 0.98880 0.98898 0.98922 0.98953 0.98989 0.99031 0.99076 0.99125 0.99175 0.99226 0.99275 0.99320 0.99361 0.99395 0.99420 0.99436 0.99441
0.065  0.98676 0.98688 0.98709 0.98738 0.98773 0.98816 0.98865 0.98918 0.98975 0.99034 0.99093 0.99150 0.99203 0.99251 0.99291 0.99320 0.99339 0.99345
0.070  0.98467 0.98482 0.98506 0.98539 0.98580 0.98630 0.98686 0.98747 0.98813 0.98881 0.98949 0.99016 0.99077 0.99132 0.99178 0.99212 0.99234 0.99241
0.075  0.98244 0.98261 0.98289 0.98326 0.98374 0.98430 0.98494 0.98565 0.98640 0.98718 0.98796 0.98872 0.98942 0.99005 0.99058 0.99097 0.99121 0.99130
0.080  0.98008 0.98026 0.98057 0.98100 0.98154 0.98218 0.98291 0.98371 0.98456 0.98544 0.98632 0.98718 0.98798 0.98870 0.98929 0.98974 0.99001 0.99008
0.085  0.97756 0.97778 0.97813 0.97861 0.97921 0.97993 0.98075 0.98165 0.98260 0.98359 0.98459 0.98556 0.98646 0.98726 0.98792 0.98842 0.98874 0.98882
0.090  0.97491 0.97515 0.97554 0.97608 0.97675 0.97756 0.97847 0.97947 0.98054 0.98164 0.98275 0.98383 0.98484 0.98573 0.98648 0.98704 0.98738 0.98749
0.095  0.97213 0.97239 0.97282 0.97342 0.97417 0.97506 0.97607 0.97718 0.97837 0.97959 0.98083 0.98202 0.98314 0.98413 0.98495 0.98557 0.98596 0.98609
0.100  0.96921 0.96950 0.96998 0.97063 0.97146 0.97244 0.97356 0.97478 0.97609 0.97744 0.97880 0.98012 0.98135 0.98244 0.98335 0.98404 0.98446 0.98461
0.105  0.96616 0.96648 0.96700 0.96772 0.96863 0.96971 0.97093 0.97227 0.97371 0.97519 0.97668 0.97813 0.97948 0.98068 0.98168 0.98243 0.98289 0.98302
0.110  0.96298 0.96333 0.96390 0.96469 0.96568 0.96685 0.96819 0.96966 0.97122 0.97284 0.97447 0.97605 0.97752 0.97883 0.97992 0.98074 0.98125 0.98140
0.115  0.95968 0.96005 0.96067 0.96153 0.96260 0.96388 0.96534 0.96693 0.96863 0.97040 0.97216 0.97388 0.97548 0.97690 0.97809 0.97898 0.97953 0.97971
0.120  0.95625 0.95666 0.95733 0.95825 0.95942 0.96080 0.96238 0.96410 0.96595 0.96785 0.96977 0.97163 0.97336 0.97490 0.97618 0.97715 0.97775 0.97795
0.125  0.95270 0.95314 0.95386 0.95486 0.95612 0.95761 0.95931 0.96117 0.96316 0.96522 0.96728 0.96928 0.97116 0.97282 0.97420 0.97524 0.97589 0.97611
0.130  0.94903 0.94951 0.95029 0.95136 0.95271 0.95431 0.95614 0.95814 0.96028 0.96249 0.96471 0.96686 0.96887 0.97066 0.97215 0.97327 0.97396 0.97418
0.135  0.94525 0.94576 0.94659 0.94775 0.94919 0.95091 0.95287 0.95501 0.95731 0.95967 0.96205 0.96436 0.96651 0.96843 0.97002 0.97122 0.97196 0.97220
0.140  0.94136 0.94190 0.94279 0.94402 0.94557 0.94741 0.94949 0.95179 0.95424 0.95677 0.95931 0.96178 0.96408 0.96612 0.96782 0.96910 0.96990 0.97016
0.145  0.93735 0.93793 0.93888 0.94019 0.94184 0.94380 0.94602 0.94847 0.95107 0.95377 0.95648 0.95911 0.96156 0.96374 0.96555 0.96692 0.96776 0.96805
0.150  0.93325 0.93386 0.93487 0.93626 0.93802 0.94010 0.94246 0.94506 0.94783 0.95069 0.95357 0.95636 0.95897 0.96129 0.96321 0.96466 0.96556 0.96585
0.155  0.92903 0.92968 0.93075 0.93223 0.93409 0.93630 0.93880 0.94156 0.94449 0.94753 0.95058 0.95354 0.95630 0.95876 0.96080 0.96234 0.96329 0.96361
0.160  0.92472 0.92541 0.92654 0.92810 0.93007 0.93240 0.93506 0.93797 0.94107 0.94429 0.94751 0.95065 0.95357 0.95616 0.95832 0.95995 0.96095 0.96130
0.165  0.92031 0.92104 0.92223 0.92388 0.92596 0.92842 0.93122 0.93429 0.93757 0.94097 0.94437 0.94768 0.95076 0.95350 0.95578 0.95749 0.95856 0.95889
0.170  0.91580 0.91657 0.91783 0.91957 0.92175 0.92435 0.92730 0.93054 0.93399 0.93756 0.94114 0.94462 0.94787 0.95076 0.95317 0.95497 0.95609 0.95646
0.175  0.91121 0.91201 0.91334 0.91516 0.91746 0.92019 0.92329 0.92669 0.93032 0.93408 0.93785 0.94151 0.94492 0.94796 0.95048 0.95238 0.95356 0.95396
0.180  0.90652 0.90737 0.90876 0.91068 0.91309 0.91595 0.91920 0.92278 0.92659 0.93053 0.93449 0.93833 0.94191 0.94509 0.94774 0.94973 0.95097 0.95136
0.185  0.90175 0.90264 0.90409 0.90610 0.90863 0.91163 0.91504 0.91878 0.92277 0.92690 0.93105 0.93507 0.93882 0.94216 0.94493 0.94702 0.94831 0.94874
0.190  0.89690 0.89783 0.89935 0.90145 0.90409 0.90723 0.91079 0.91471 0.91889 0.92321 0.92754 0.93174 0.93566 0.93915 0.94206 0.94424 0.94559 0.94605
0.195  0.89197 0.89294 0.89453 0.89672 0.89948 0.90276 0.90648 0.91057 0.91493 0.91943 0.92396 0.92835 0.93245 0.93609 0.93912 0.94140 0.94282 0.94327
0.200  0.88696 0.88797 0.88963 0.89192 0.89479 0.89821 0.90209 0.90636 0.91090 0.91560 0.92032 0.92490 0.92917 0.93297 0.93613 0.93850 0.93998 0.94046
0.205  0.88188 0.88293 0.88465 0.88704 0.89003 0.89359 0.89763 0.90207 0.90680 0.91170 0.91662 0.92138 0.92582 0.92978 0.93306 0.93554 0.93708 0.93759
0.210  0.87673 0.87782 0.87961 0.88209 0.88521 0.88890 0.89310 0.89772 0.90265 0.90774 0.91284 0.91779 0.92242 0.92653 0.92995 0.93252 0.93412 0.93463
0.215  0.87150 0.87264 0.87450 0.87708 0.88031 0.88415 0.88851 0.89331 0.89842 0.90370 0.90901 0.91416 0.91896 0.92323 0.92678 0.92944 0.93110 0.93165
0.220  0.86622 0.86739 0.86933 0.87200 0.87535 0.87933 0.88386 0.88884 0.89414 0.89961 0.90512 0.91046 0.91543 0.91985 0.92354 0.92630 0.92803 0.92861
0.225  0.86087 0.86209 0.86409 0.86686 0.87033 0.87446 0.87915 0.88430 0.88979 0.89547 0.90117 0.90669 0.91185 0.91643 0.92025 0.92312 0.92490 0.92548
0.230  0.85546 0.85672 0.85880 0.86166 0.86525 0.86952 0.87438 0.87970 0.88539 0.89127 0.89715 0.90287 0.90822 0.91296 0.91690 0.91987 0.92171 0.92232
0.235  0.85000 0.85130 0.85344 0.85640 0.86012 0.86453 0.86955 0.87505 0.88093 0.88699 0.89309 0.89901 0.90451 0.90941 0.91349 0.91656 0.91846 0.91911
0.240  0.84448 0.84582 0.84804 0.85109 0.85493 0.85949 0.86466 0.87035 0.87642 0.88268 0.88898 0.89507 0.90077 0.90583 0.91004 0.91320 0.91517 0.91581
0.245  0.83891 0.84029 0.84258 0.84573 0.84969 0.85439 0.85973 0.86560 0.87184 0.87831 0.88479 0.89109 0.89697 0.90219 0.90653 0.90979 0.91182 0.91250
0.250  0.83329 0.83471 0.83707 0.84032 0.84440 0.84923 0.85474 0.86079 0.86723 0.87390 0.88057 0.88707 0.89310 0.89848 0.90296 0.90632 0.90841 0.90912
0.255  0.82762 0.82909 0.83151 0.83486 0.83906 0.84404 0.84971 0.85593 0.86257 0.86942 0.87631 0.88297 0.88920 0.89474 0.89935 0.90281 0.90496 0.90567
0.260  0.82191 0.82342 0.82592 0.82935 0.83368 0.83880 0.84463 0.85103 0.85786 0.86490 0.87199 0.87884 0.88525 0.89095 0.89567 0.89923 0.90144 0.90219
0.265  0.81616 0.81771 0.82028 0.82381 0.82825 0.83352 0.83950 0.84609 0.85309 0.86034 0.86761 0.87467 0.88124 0.88709 0.89196 0.89561 0.89789 0.89863
0.270  0.81037 0.81196 0.81459 0.81822 0.82278 0.82819 0.83434 0.84110 0.84829 0.85573 0.86319 0.87042 0.87719 0.88320 0.88819 0.89195 0.89428 0.89506
0.275  0.80454 0.80617 0.80888 0.81260 0.81727 0.82283 0.82913 0.83606 0.84345 0.85107 0.85874 0.86616 0.87310 0.87924 0.88437 0.88822 0.89061 0.89143
0.280  0.79867 0.80035 0.80312 0.80693 0.81173 0.81742 0.82389 0.83099 0.83856 0.84638 0.85422 0.86185 0.86894 0.87526 0.88051 0.88446 0.88691 0.88772
0.285  0.79278 0.79450 0.79733 0.80124 0.80616 0.81198 0.81861 0.82588 0.83362 0.84165 0.84968 0.85747 0.86475 0.87122 0.87660 0.88064 0.88315 0.88400
0.290  0.78685 0.78861 0.79152 0.79552 0.80055 0.80651 0.81328 0.82074 0.82866 0.83686 0.84510 0.85307 0.86053 0.86713 0.87264 0.87677 0.87935 0.88019
0.295  0.78090 0.78270 0.78567 0.78976 0.79491 0.80100 0.80793 0.81556 0.82367 0.83205 0.84045 0.84863 0.85623 0.86301 0.86864 0.87287 0.87549 0.87637
0.300  0.77492 0.77676 0.77979 0.78398 0.78923 0.79547 0.80255 0.81033 0.81863 0.82720 0.83580 0.84413 0.85192 0.85884 0.86458 0.86890 0.87159 0.87251
0.305  0.76891 0.77079 0.77389 0.77817 0.78353 0.78991 0.79714 0.80509 0.81355 0.82230 0.83110 0.83961 0.84756 0.85462 0.86049 0.86491 0.86765 0.86856
0.310  0.76288 0.76481 0.76797 0.77233 0.77781 0.78430 0.79170 0.79982 0.80846 0.81739 0.82634 0.83505 0.84315 0.85037 0.85636 0.86086 0.86366 0.86461
0.315  0.75684 0.75880 0.76202 0.76648 0.77207 0.77869 0.78622 0.79452 0.80333 0.81244 0.82157 0.83043 0.83872 0.84605 0.85218 0.85677 0.85963 0.86057
0.320  0.75077 0.75277 0.75606 0.76060 0.76630 0.77305 0.78073 0.78917 0.79815 0.80746 0.81677 0.82580 0.83422 0.84173 0.84796 0.85265 0.85555 0.85653
0.325  0.74469 0.74672 0.75007 0.75469 0.76051 0.76739 0.77522 0.78381 0.79296 0.80242 0.81191 0.82114 0.82971 0.83736 0.84369 0.84846 0.85143 0.85244
0.330  0.73859 0.74066 0.74408 0.74878 0.75470 0.76171 0.76968 0.77843 0.78775 0.79738 0.80704 0.81641 0.82517 0.83293 0.83939 0.84425 0.84727 0.84828
0.335  0.73248 0.73459 0.73806 0.74285 0.74886 0.75600 0.76412 0.77303 0.78251 0.79231 0.80214 0.81168 0.82056 0.82848 0.83506 0.83999 0.84306 0.84411
0.340  0.72636 0.72850 0.73204 0.73690 0.74302 0.75028 0.75852 0.76758 0.77722 0.78719 0.79719 0.80691 0.81595 0.82397 0.83067 0.83570 0.83882 0.83986
0.345  0.72022 0.72240 0.72600 0.73094 0.73716 0.74454 0.75293 0.76213 0.77193 0.78207 0.79223 0.80208 0.81127 0.81946 0.82626 0.83137 0.83454 0.83561
0.350  0.71408 0.71629 0.71995 0.72498 0.73130 0.73879 0.74731 0.75667 0.76663 0.77692 0.78725 0.79726 0.80659 0.81490 0.82179 0.82698 0.83021 0.83128
0.355  0.70793 0.71018 0.71389 0.71900 0.72541 0.73303 0.74168 0.75118 0.76126 0.77172 0.78220 0.79236 0.80187 0.81029 0.81731 0.82258 0.82585 0.82694
0.360  0.70177 0.70405 0.70781 0.71300 0.71952 0.72724 0.73601 0.74565 0.75591 0.76652 0.77716 0.78748 0.79709 0.80566 0.81276 0.81811 0.82144 0.82257
0.365  0.69561 0.69793 0.70174 0.70700 0.71361 0.72144 0.73035 0.74013 0.75054 0.76131 0.77210 0.78256 0.79232 0.80097 0.80820 0.81363 0.81700 0.81813
0.370  0.68945 0.69180 0.69566 0.70100 0.70770 0.71564 0.72467 0.73459 0.74515 0.75603 0.76697 0.77758 0.78750 0.79629 0.80361 0.80911 0.81251 0.81367
0.375  0.68328 0.68566 0.68958 0.69499 0.70178 0.70983 0.71899 0.72903 0.73971 0.75077 0.76186 0.77262 0.78264 0.79156 0.79896 0.80454 0.80800 0.80915
0.380  0.67712 0.67953 0.68350 0.68898 0.69586 0.70402 0.71328 0.72345 0.73429 0.74549 0.75673 0.76762 0.77777 0.78678 0.79430 0.79995 0.80345 0.80463
0.385  0.67095 0.67339 0.67742 0.68296 0.68993 0.69819 0.70756 0.71787 0.72885 0.74016 0.75153 0.76256 0.77284 0.78200 0.78958 0.79530 0.79886 0.80003
0.390  0.66479 0.66726 0.67133 0.67694 0.68400 0.69234 0.70185 0.71228 0.72336 0.73484 0.74635 0.75751 0.76792 0.77715 0.78486 0.79064 0.79423 0.79544
0.395  0.65862 0.66112 0.66524 0.67092 0.67804 0.68651 0.69612 0.70665 0.71789 0.72951 0.74115 0.75240 0.76296 0.77231 0.78010 0.78593 0.78957 0.79080
0.400  0.65247 0.65499 0.65916 0.66489 0.67211 0.68067 0.69039 0.70104 0.71241 0.72412 0.73589 0.74731 0.75795 0.76743 0.77528 0.78120 0.78488 0.78610
0.405  0.64631 0.64887 0.65308 0.65888 0.66617 0.67482 0.68463 0.69542 0.70687 0.71875 0.73065 0.74219 0.75295 0.76249 0.77046 0.77644 0.78015 0.78140
0.410  0.64016 0.64275 0.64700 0.65286 0.66023 0.66896 0.67889 0.68979 0.70137 0.71337 0.72535 0.73701 0.74788 0.75757 0.76558 0.77163 0.77538 0.77663
0.415  0.63402 0.63663 0.64092 0.64685 0.65430 0.66310 0.67314 0.68412 0.69585 0.70793 0.72007 0.73185 0.74283 0.75257 0.76070 0.76680 0.77059 0.77186
0.420  0.62789 0.63052 0.63486 0.64084 0.64835 0.65725 0.66738 0.67848 0.69032 0.70251 0.71478 0.72667 0.73775 0.74758 0.75577 0.76192 0.76575 0.76706
0.425  0.62176 0.62441 0.62880 0.63484 0.64241 0.65141 0.66160 0.67283 0.68474 0.69709 0.70942 0.72142 0.73260 0.74256 0.75082 0.75704 0.76090 0.76219
0.430  0.61564 0.61832 0.62274 0.62883 0.63648 0.64556 0.65585 0.66716 0.67919 0.69161 0.70410 0.71620 0.72748 0.73749 0.74585 0.75210 0.75600 0.75732
0.435  0.60954 0.61224 0.61670 0.62283 0.63055 0.63968 0.65009 0.66148 0.67364 0.68616 0.69875 0.71091 0.72229 0.73243 0.74082 0.74715 0.75108 0.75239
0.440  0.60344 0.60616 0.61066 0.61684 0.62463 0.63384 0.64433 0.65581 0.66803 0.68070 0.69334 0.70565 0.71712 0.72730 0.73580 0.74217 0.74612 0.74746
0.445  0.59735 0.60010 0.60463 0.61086 0.61871 0.62799 0.63854 0.65014 0.66246 0.67518 0.68797 0.70037 0.71193 0.72219 0.73071 0.73714 0.74114 0.74246
0.450  0.59128 0.59404 0.59861 0.60489 0.61278 0.62215 0.63277 0.64443 0.65688 0.66969 0.68258 0.69503 0.70667 0.71701 0.72563 0.73210 0.73612 0.73747
0.455  0.58521 0.58800 0.59259 0.59893 0.60687 0.61631 0.62701 0.63875 0.65125 0.66420 0.67713 0.68971 0.70144 0.71184 0.72052 0.72702 0.73107 0.73244
0.460  0.57916 0.58197 0.58659 0.59297 0.60097 0.61045 0.62125 0.63308 0.64566 0.65865 0.67172 0.68438 0.69613 0.70666 0.71536 0.72193 0.72600 0.72736
0.465  0.57313 0.57596 0.58061 0.58703 0.59508 0.60462 0.61546 0.62739 0.64006 0.65313 0.66628 0.67898 0.69086 0.70140 0.71020 0.71680 0.72089 0.72228
0.470  0.56711 0.56995 0.57463 0.58108 0.58920 0.59880 0.60971 0.62168 0.63441 0.64761 0.66079 0.67362 0.68557 0.69617 0.70499 0.71163 0.71576 0.71713
0.475  0.56110 0.56396 0.56867 0.57516 0.58332 0.59298 0.60396 0.61599 0.62880 0.64203 0.65534 0.66818 0.68020 0.69087 0.69978 0.70646 0.71060 0.71199
0.480  0.55511 0.55799 0.56273 0.56925 0.57744 0.58714 0.59821 0.61031 0.62319 0.63650 0.64982 0.66279 0.67487 0.68560 0.69454 0.70123 0.70541 0.70679
0.485  0.54914 0.55203 0.55679 0.56335 0.57158 0.58134 0.59242 0.60459 0.61757 0.63095 0.64434 0.65738 0.66951 0.68030 0.68925 0.69601 0.70019 0.70160
0.490  0.54318 0.54608 0.55087 0.55746 0.56573 0.57554 0.58668 0.59890 0.61191 0.62534 0.63886 0.65190 0.66410 0.67493 0.68397 0.69074 0.69494 0.69637
0.495  0.53724 0.54015 0.54496 0.55158 0.55990 0.56975 0.58094 0.59322 0.60629 0.61978 0.63330 0.64646 0.65871 0.66959 0.67863 0.68545 0.68968 0.69109
0.500  0.53131 0.53424 0.53906 0.54571 0.55407 0.56396 0.57521 0.58754 0.60066 0.61422 0.62779 0.64100 0.65325 0.66418 0.67330 0.68014 0.68438 0.68581
0.505  0.52540 0.52834 0.53318 0.53985 0.54823 0.55816 0.56944 0.58182 0.59499 0.60859 0.62228 0.63548 0.64784 0.65880 0.66795 0.67479 0.67906 0.68047
0.510  0.51951 0.52246 0.52732 0.53402 0.54243 0.55239 0.56372 0.57614 0.58936 0.60301 0.61669 0.63000 0.64239 0.65340 0.66254 0.66943 0.67371 0.67514
0.515  0.51364 0.51660 0.52147 0.52819 0.53663 0.54664 0.55800 0.57047 0.58373 0.59743 0.61115 0.62444 0.63689 0.64793 0.65714 0.66403 0.66832 0.66978
0.520  0.50778 0.51075 0.51565 0.52239 0.53085 0.54089 0.55228 0.56475 0.57805 0.59178 0.60560 0.61894 0.63142 0.64249 0.65168 0.65863 0.66293 0.66437
0.525  0.50195 0.50493 0.50983 0.51659 0.52508 0.53511 0.54654 0.55908 0.57241 0.58619 0.59999 0.61342 0.62587 0.63699 0.64625 0.65320 0.65751 0.65896
0.530  0.49613 0.49912 0.50404 0.51081 0.51930 0.52938 0.54084 0.55341 0.56678 0.58059 0.59443 0.60783 0.62037 0.63150 0.64078 0.64772 0.65205 0.65349
0.535  0.49033 0.49332 0.49826 0.50503 0.51356 0.52367 0.53515 0.54774 0.56109 0.57493 0.58885 0.60228 0.61485 0.62600 0.63526 0.64225 0.64658 0.64803
0.540  0.48455 0.48755 0.49248 0.49928 0.50783 0.51796 0.52942 0.54203 0.55546 0.56932 0.58321 0.59672 0.60926 0.62043 0.62976 0.63672 0.64107 0.64255
0.545  0.47879 0.48180 0.48673 0.49355 0.50211 0.51225 0.52374 0.53638 0.54982 0.56371 0.57762 0.59110 0.60371 0.61490 0.62419 0.63121 0.63556 0.63701
0.550  0.47305 0.47606 0.48101 0.48783 0.49640 0.50653 0.51807 0.53072 0.54413 0.55803 0.57196 0.58552 0.59812 0.60934 0.61865 0.62566 0.63001 0.63148
0.555  0.46733 0.47034 0.47530 0.48213 0.49068 0.50085 0.51240 0.52502 0.53850 0.55242 0.56636 0.57986 0.59251 0.60372 0.61308 0.62007 0.62444 0.62589
0.560  0.46163 0.46464 0.46960 0.47644 0.48500 0.49518 0.50670 0.51938 0.53287 0.54679 0.56075 0.57426 0.58691 0.59814 0.60746 0.61449 0.61885 0.62031
0.565  0.45595 0.45896 0.46393 0.47075 0.47934 0.48952 0.50105 0.51373 0.52720 0.54111 0.55506 0.56865 0.58124 0.59247 0.60185 0.60887 0.61322 0.61470
0.570  0.45029 0.45330 0.45827 0.46510 0.47369 0.48384 0.49541 0.50806 0.52154 0.53548 0.54944 0.56296 0.57562 0.58686 0.59618 0.60322 0.60759 0.60904
0.575  0.44465 0.44766 0.45263 0.45946 0.46805 0.47821 0.48977 0.50241 0.51591 0.52985 0.54381 0.55733 0.56999 0.58121 0.59054 0.59757 0.60193 0.60339
0.580  0.43903 0.44204 0.44701 0.45384 0.46240 0.47258 0.48410 0.49679 0.51027 0.52415 0.53810 0.55169 0.56428 0.57550 0.58487 0.59187 0.59624 0.59769
0.585  0.43343 0.43644 0.44139 0.44823 0.45679 0.46697 0.47848 0.49116 0.50459 0.51851 0.53246 0.54597 0.55861 0.56983 0.57915 0.58618 0.59053 0.59199
0.590  0.42785 0.43086 0.43581 0.44264 0.45120 0.46133 0.47288 0.48549 0.49896 0.51287 0.52680 0.54030 0.55288 0.56409 0.57344 0.58046 0.58479 0.58627
0.595  0.42229 0.42530 0.43024 0.43705 0.44562 0.45574 0.46727 0.47988 0.49333 0.50716 0.52108 0.53462 0.54718 0.55838 0.56768 0.57470 0.57905 0.58050
0.600  0.41676 0.41976 0.42470 0.43149 0.44005 0.45016 0.46163 0.47427 0.48764 0.50152 0.51542 0.52888 0.54148 0.55266 0.56194 0.56894 0.57328 0.57474
0.605  0.41124 0.41424 0.41917 0.42595 0.43447 0.44460 0.45605 0.46861 0.48202 0.49587 0.50975 0.52319 0.53570 0.54686 0.55618 0.56313 0.56748 0.56892
0.610  0.40574 0.40873 0.41366 0.42043 0.42893 0.43902 0.45048 0.46301 0.47640 0.49016 0.50400 0.51741 0.52997 0.54111 0.55036 0.55734 0.56166 0.56311
0.615  0.40027 0.40324 0.40817 0.41493 0.42341 0.43345 0.44490 0.45742 0.47071 0.48451 0.49832 0.51170 0.52423 0.53534 0.54457 0.55152 0.55583 0.55728
0.620  0.39481 0.39778 0.40269 0.40944 0.41790 0.42792 0.43930 0.45183 0.46510 0.47886 0.49263 0.50598 0.51841 0.52950 0.53875 0.54565 0.54996 0.55140
0.625  0.38938 0.39234 0.39722 0.40396 0.41241 0.42240 0.43375 0.44619 0.45948 0.47313 0.48687 0.50018 0.51265 0.52370 0.53287 0.53980 0.54409 0.54553
0.630  0.38396 0.38692 0.39178 0.39848 0.40689 0.41689 0.42821 0.44061 0.45379 0.46747 0.48117 0.49444 0.50686 0.51782 0.52703 0.53392 0.53818 0.53963
0.635  0.37857 0.38152 0.38637 0.39304 0.40143 0.41136 0.42262 0.43504 0.44818 0.46182 0.47546 0.48869 0.50101 0.51199 0.52111 0.52799 0.53226 0.53369
0.640  0.37320 0.37613 0.38097 0.38762 0.39598 0.40587 0.41710 0.42941 0.44257 0.45608 0.46969 0.48286 0.49520 0.50614 0.51523 0.52208 0.52632 0.52775
0.645  0.36784 0.37077 0.37559 0.38222 0.39054 0.40040 0.41159 0.42385 0.43689 0.45042 0.46397 0.47710 0.48932 0.50022 0.50932 0.51611 0.52035 0.52176
0.650  0.36251 0.36542 0.37022 0.37682 0.38512 0.39493 0.40608 0.41830 0.43128 0.44476 0.45818 0.47132 0.48349 0.49435 0.50336 0.51016 0.51437 0.51578
0.655  0.35720 0.36010 0.36487 0.37144 0.37967 0.38944 0.40053 0.41274 0.42567 0.43902 0.45245 0.46546 0.47765 0.48845 0.49742 0.50418 0.50837 0.50978
0.660  0.35191 0.35479 0.35954 0.36607 0.37428 0.38400 0.39504 0.40714 0.42007 0.43335 0.44672 0.45967 0.47173 0.48248 0.49146 0.49816 0.50234 0.50373
0.665  0.34663 0.34950 0.35422 0.36073 0.36890 0.37857 0.38956 0.40160 0.41440 0.42768 0.44091 0.45386 0.46586 0.47656 0.48544 0.49214 0.49630 0.49769
0.670  0.34138 0.34422 0.34893 0.35540 0.36353 0.37315 0.38408 0.39606 0.40880 0.42194 0.43517 0.44798 0.45998 0.47062 0.47945 0.48611 0.49022 0.49162
0.675  0.33615 0.33898 0.34365 0.35009 0.35818 0.36770 0.37856 0.39047 0.40319 0.41626 0.42942 0.44216 0.45402 0.46461 0.47344 0.48003 0.48414 0.48551
0.680  0.33093 0.33375 0.33840 0.34480 0.35280 0.36231 0.37310 0.38494 0.39753 0.41058 0.42359 0.43630 0.44812 0.45864 0.46737 0.47396 0.47804 0.47940
0.685  0.32574 0.32854 0.33316 0.33952 0.34747 0.35693 0.36766 0.37942 0.39193 0.40483 0.41783 0.43042 0.44220 0.45263 0.46133 0.46786 0.47190 0.47325
0.690  0.32056 0.32334 0.32794 0.33423 0.34216 0.35155 0.36221 0.37390 0.38633 0.39915 0.41206 0.42457 0.43621 0.44660 0.45522 0.46173 0.46576 0.46710
0.695  0.31540 0.31817 0.32273 0.32898 0.33686 0.34618 0.35673 0.36833 0.38066 0.39347 0.40622 0.41863 0.43027 0.44058 0.44914 0.45559 0.45959 0.46094
0.700  0.31026 0.31301 0.31752 0.32375 0.33157 0.34079 0.35130 0.36282 0.37507 0.38771 0.40044 0.41277 0.42431 0.43449 0.44304 0.44942 0.45340 0.45472
0.705  0.30515 0.30787 0.31235 0.31853 0.32626 0.33545 0.34588 0.35732 0.36947 0.38202 0.39466 0.40689 0.41828 0.42844 0.43688 0.44325 0.44719 0.44851
0.710  0.30004 0.30275 0.30719 0.31333 0.32100 0.33012 0.34046 0.35175 0.36381 0.37633 0.38879 0.40093 0.41230 0.42238 0.43075 0.43706 0.44096 0.44228
0.715  0.29496 0.29765 0.30206 0.30814 0.31575 0.32479 0.33501 0.34626 0.35822 0.37056 0.38299 0.39503 0.40630 0.41625 0.42460 0.43082 0.43471 0.43600
0.720  0.28990 0.29256 0.29693 0.30294 0.31051 0.31943 0.32961 0.34077 0.35263 0.36486 0.37719 0.38913 0.40024 0.41015 0.41838 0.42459 0.42844 0.42973
0.725  0.28485 0.28749 0.29182 0.29778 0.30529 0.31413 0.32422 0.33527 0.34703 0.35916 0.37130 0.38313 0.39422 0.40404 0.41220 0.41835 0.42215 0.42343
0.730  0.27982 0.28243 0.28673 0.29263 0.30003 0.30884 0.31878 0.32973 0.34137 0.35344 0.36549 0.37721 0.38815 0.39786 0.40599 0.41205 0.41583 0.41709
0.735  0.27481 0.27739 0.28166 0.28750 0.29483 0.30355 0.31340 0.32425 0.33578 0.34768 0.35967 0.37127 0.38208 0.39172 0.39972 0.40576 0.40950 0.41076
0.740  0.26982 0.27237 0.27657 0.28238 0.28964 0.29823 0.30803 0.31877 0.33018 0.34197 0.35376 0.36525 0.37602 0.38556 0.39348 0.39946 0.40315 0.40437
0.745  0.26484 0.26737 0.27153 0.27727 0.28446 0.29296 0.30266 0.31323 0.32452 0.33625 0.34792 0.35930 0.36988 0.37933 0.38722 0.39310 0.39677 0.39799
0.750  0.25988 0.26238 0.26649 0.27215 0.27929 0.28771 0.29724 0.30775 0.31893 0.33046 0.34208 0.35333 0.36380 0.37314 0.38090 0.38675 0.39037 0.39159
0.755  0.25493 0.25741 0.26148 0.26708 0.27410 0.28245 0.29189 0.30228 0.31333 0.32474 0.33615 0.34727 0.35770 0.36694 0.37460 0.38038 0.38396 0.38514
0.760  0.25000 0.25245 0.25647 0.26201 0.26895 0.27716 0.28653 0.29681 0.30766 0.31900 0.33029 0.34128 0.35152 0.36066 0.36828 0.37396 0.37751 0.37869
0.765  0.24509 0.24750 0.25148 0.25695 0.26381 0.27193 0.28119 0.29128 0.30207 0.31320 0.32442 0.33528 0.34539 0.35441 0.36190 0.36755 0.37105 0.37223
0.770  0.24019 0.24258 0.24650 0.25191 0.25868 0.26670 0.27579 0.28581 0.29647 0.30746 0.31848 0.32919 0.33925 0.34815 0.35555 0.36112 0.36457 0.36571
0.775  0.23530 0.23766 0.24154 0.24687 0.25356 0.26148 0.27045 0.28034 0.29086 0.30172 0.31258 0.32317 0.33302 0.34182 0.34917 0.35464 0.35806 0.35919
0.780  0.23043 0.23276 0.23656 0.24182 0.24841 0.25626 0.26512 0.27481 0.28519 0.29589 0.30668 0.31713 0.32685 0.33553 0.34273 0.34816 0.35153 0.35266
0.785  0.22558 0.22786 0.23162 0.23681 0.24331 0.25100 0.25978 0.26935 0.27958 0.29014 0.30077 0.31100 0.32066 0.32921 0.33631 0.34166 0.34498 0.34607
0.790  0.22073 0.22298 0.22670 0.23180 0.23821 0.24580 0.25440 0.26388 0.27397 0.28437 0.29479 0.30494 0.31439 0.32283 0.32987 0.33511 0.33839 0.33948
0.795  0.21590 0.21812 0.22178 0.22681 0.23313 0.24060 0.24907 0.25842 0.26828 0.27853 0.28886 0.29886 0.30817 0.31647 0.32337 0.32857 0.33179 0.33287
0.800  0.21109 0.21327 0.21687 0.22183 0.22804 0.23540 0.24375 0.25289 0.26266 0.27275 0.28292 0.29270 0.30193 0.31010 0.31689 0.32200 0.32517 0.32621
0.805  0.20628 0.20843 0.21197 0.21685 0.22293 0.23016 0.23842 0.24742 0.25704 0.26696 0.27690 0.28659 0.29566 0.30366 0.31038 0.31538 0.31851 0.31955
0.810  0.20149 0.20360 0.20709 0.21185 0.21786 0.22498 0.23305 0.24195 0.25134 0.26110 0.27094 0.28046 0.28933 0.29724 0.30381 0.30877 0.31184 0.31287
0.815  0.19670 0.19878 0.20221 0.20689 0.21280 0.21979 0.22772 0.23641 0.24570 0.25529 0.26496 0.27431 0.28303 0.29081 0.29726 0.30213 0.30514 0.30613
0.820  0.19193 0.19397 0.19732 0.20194 0.20774 0.21461 0.22240 0.23093 0.24006 0.24948 0.25891 0.26810 0.27672 0.28430 0.29068 0.29543 0.29840 0.29939
0.825  0.18716 0.18917 0.19245 0.19699 0.20269 0.20938 0.21707 0.22545 0.23441 0.24365 0.25290 0.26193 0.27032 0.27782 0.28404 0.28874 0.29165 0.29262
0.830  0.18241 0.18438 0.18760 0.19205 0.19760 0.20421 0.21170 0.21996 0.22869 0.23775 0.24689 0.25573 0.26397 0.27132 0.27742 0.28202 0.28487 0.28580
0.835  0.17767 0.17959 0.18275 0.18711 0.19256 0.19903 0.20637 0.21441 0.22302 0.23190 0.24079 0.24946 0.25759 0.26474 0.27076 0.27525 0.27804 0.27898
0.840  0.17293 0.17482 0.17791 0.18215 0.18751 0.19385 0.20104 0.20891 0.21734 0.22604 0.23474 0.24323 0.25113 0.25819 0.26404 0.26846 0.27120 0.27212
0.845  0.16820 0.17003 0.17307 0.17723 0.18247 0.18867 0.19570 0.20341 0.21159 0.22010 0.22868 0.23698 0.24471 0.25161 0.25734 0.26166 0.26433 0.26521
0.850  0.16347 0.16527 0.16824 0.17230 0.17742 0.18344 0.19031 0.19789 0.20590 0.21421 0.22253 0.23065 0.23826 0.24500 0.25060 0.25482 0.25742 0.25829
0.855  0.15875 0.16051 0.16341 0.16738 0.17234 0.17826 0.18497 0.19232 0.20019 0.20831 0.21643 0.22436 0.23174 0.23833 0.24383 0.24793 0.25048 0.25132
0.860  0.15404 0.15575 0.15856 0.16245 0.16730 0.17307 0.17961 0.18679 0.19445 0.20232 0.21031 0.21804 0.22524 0.23166 0.23700 0.24102 0.24351 0.24433
0.865  0.14933 0.15099 0.15373 0.15752 0.16225 0.16787 0.17425 0.18124 0.18866 0.19638 0.20416 0.21164 0.21871 0.22497 0.23016 0.23408 0.23650 0.23731
0.870  0.14462 0.14624 0.14891 0.15257 0.15720 0.16263 0.16883 0.17563 0.18291 0.19042 0.19794 0.20527 0.21210 0.21820 0.22330 0.22709 0.22945 0.23022
0.875  0.13990 0.14148 0.14408 0.14764 0.15214 0.15742 0.16345 0.17006 0.17714 0.18444 0.19175 0.19888 0.20551 0.21144 0.21636 0.22007 0.22237 0.22313
0.880  0.13519 0.13673 0.13924 0.14270 0.14704 0.15220 0.15806 0.16448 0.17129 0.17838 0.18553 0.19240 0.19889 0.20465 0.20942 0.21302 0.21525 0.21599
0.885  0.13048 0.13197 0.13441 0.13776 0.14197 0.14697 0.15265 0.15887 0.16548 0.17235 0.17923 0.18594 0.19219 0.19777 0.20244 0.20590 0.20808 0.20878
0.890  0.12576 0.12720 0.12957 0.13281 0.13688 0.14172 0.14718 0.15320 0.15965 0.16630 0.17295 0.17945 0.18550 0.19090 0.19538 0.19877 0.20086 0.20155
0.895  0.12104 0.12243 0.12471 0.12785 0.13179 0.13643 0.14174 0.14756 0.15377 0.16016 0.16665 0.17292 0.17877 0.18399 0.18831 0.19158 0.19361 0.19428
0.900  0.11631 0.11765 0.11984 0.12286 0.12668 0.13116 0.13628 0.14189 0.14785 0.15405 0.16025 0.16631 0.17199 0.17699 0.18120 0.18435 0.18629 0.18693
0.905  0.11157 0.11285 0.11496 0.11787 0.12152 0.12587 0.13079 0.13619 0.14193 0.14790 0.15387 0.15970 0.16513 0.16998 0.17403 0.17704 0.17893 0.17955
0.910  0.10681 0.10804 0.11007 0.11287 0.11637 0.12055 0.12524 0.13043 0.13598 0.14166 0.14745 0.15305 0.15826 0.16292 0.16678 0.16970 0.17151 0.17211
0.915  0.10204 0.10322 0.10517 0.10785 0.11120 0.11517 0.11970 0.12467 0.12995 0.13544 0.14094 0.14630 0.15134 0.15580 0.15951 0.16230 0.16403 0.16459
0.920  0.09725 0.09838 0.10024 0.10280 0.10601 0.10980 0.11413 0.11888 0.12392 0.12917 0.13442 0.13955 0.14432 0.14859 0.15216 0.15481 0.15647 0.15702
0.925  0.09244 0.09351 0.09529 0.09772 0.10078 0.10439 0.10852 0.11300 0.11785 0.12285 0.12785 0.13274 0.13729 0.14135 0.14473 0.14728 0.14885 0.14936
0.930  0.08759 0.08861 0.09030 0.09259 0.09549 0.09895 0.10283 0.10712 0.11172 0.11643 0.12122 0.12582 0.13018 0.13404 0.13724 0.13966 0.14115 0.14164
0.935  0.08272 0.08368 0.08528 0.08745 0.09019 0.09344 0.09713 0.10119 0.10550 0.10999 0.11448 0.11887 0.12297 0.12661 0.12967 0.13195 0.13336 0.13383
0.940  0.07780 0.07871 0.08020 0.08226 0.08484 0.08789 0.09137 0.09520 0.09925 0.10348 0.10771 0.11184 0.11569 0.11913 0.12198 0.12414 0.12548 0.12591
0.945  0.07284 0.07369 0.07508 0.07701 0.07943 0.08228 0.08555 0.08909 0.09293 0.09685 0.10085 0.10472 0.10832 0.11154 0.11421 0.11623 0.11749 0.11789
0.950  0.06782 0.06861 0.06991 0.07170 0.07395 0.07661 0.07962 0.08295 0.08648 0.09017 0.09385 0.09746 0.10084 0.10384 0.10633 0.10821 0.10937 0.10974
0.955  0.06273 0.06346 0.06466 0.06632 0.06839 0.07085 0.07363 0.07671 0.07997 0.08338 0.08678 0.09011 0.09321 0.09598 0.09830 0.10003 0.10111 0.10146
0.960  0.05755 0.05822 0.05932 0.06084 0.06272 0.06496 0.06753 0.07035 0.07334 0.07645 0.07957 0.08262 0.08546 0.08800 0.09010 0.09170 0.09269 0.09300
0.965  0.05227 0.05287 0.05387 0.05523 0.05695 0.05898 0.06130 0.06382 0.06656 0.06935 0.07220 0.07493 0.07753 0.07983 0.08174 0.08318 0.08408 0.08434
0.970  0.04685 0.04739 0.04828 0.04949 0.05102 0.05283 0.05489 0.05716 0.05957 0.06208 0.06460 0.06706 0.06936 0.07141 0.07313 0.07442 0.07521 0.07547
0.975  0.04126 0.04172 0.04250 0.04356 0.04490 0.04649 0.04828 0.05027 0.05238 0.05458 0.05678 0.05893 0.06094 0.06274 0.06423 0.06536 0.06606 0.06628
0.980  0.03542 0.03582 0.03647 0.03738 0.03852 0.03987 0.04139 0.04308 0.04487 0.04672 0.04862 0.05044 0.05215 0.05368 0.05495 0.05591 0.05651 0.05669
0.985  0.02924 0.02956 0.03009 0.03083 0.03175 0.03284 0.03410 0.03545 0.03691 0.03843 0.03996 0.04145 0.04286 0.04410 0.04514 0.04592 0.04641 0.04654
0.990  0.02250 0.02274 0.02314 0.02370 0.02439 0.02521 0.02614 0.02718 0.02828 0.02942 0.03057 0.03170 0.03275 0.03369 0.03448 0.03507 0.03544 0.03553
0.995  0.01466 0.01481 0.01506 0.01541 0.01585 0.01636 0.01695 0.01760 0.01829 0.01901 0.01973 0.02044 0.02110 0.02170 0.02219 0.02257 0.02280 0.02284
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e090.dat <==
# alpha = +0.30 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99992 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996
0.010  0.99967 0.99967 0.99968 0.99969 0.99969 0.99971 0.99972 0.99973 0.99975 0.99976 0.99978 0.99979 0.99980 0.99982 0.99983 0.99983 0.99984 0.99984
0.015  0.99926 0.99926 0.99928 0.99929 0.99931 0.99934 0.99937 0.99940 0.99943 0.99946 0.99950 0.99953 0.99956 0.99959 0.99961 0.99963 0.99964 0.99964
0.020  0.99868 0.99869 0.99871 0.99874 0.99878 0.99882 0.99887 0.99893 0.99899 0.99905 0.99911 0.99916 0.99922 0.99927 0.99931 0.99934 0.99935 0.99936
0.025  0.99794 0.99796 0.99799 0.99804 0.99810 0.99816 0.99824 0.99833 0.99842 0.99851 0.99860 0.99869 0.99878 0.99885 0.99892 0.99896 0.99899 0.99900
0.030  0.99703 0.99706 0.99711 0.99718 0.99726 0.99736 0.99747 0.99759 0.99772 0.99786 0.99799 0.99812 0.99824 0.99835 0.99844 0.99851 0.99855 0.99856
0.035  0.99597 0.99601 0.99607 0.99616 0.99627 0.99641 0.99656 0.99673 0.99690 0.99708 0.99727 0.99744 0.99761 0.99776 0.99788 0.99797 0.99802 0.99803
0.040  0.99474 0.99479 0.99488 0.99499 0.99514 0.99531 0.99551 0.99573 0.99596 0.99619 0.99643 0.99666 0.99688 0.99707 0.99723 0.99735 0.99742 0.99743
0.045  0.99335 0.99342 0.99352 0.99367 0.99386 0.99407 0.99432 0.99460 0.99489 0.99519 0.99549 0.99578 0.99605 0.99629 0.99649 0.99664 0.99674 0.99676
0.050  0.99180 0.99188 0.99202 0.99220 0.99242 0.99269 0.99300 0.99334 0.99370 0.99407 0.99444 0.99480 0.99513 0.99543 0.99567 0.99586 0.99597 0.99600
0.055  0.99010 0.99020 0.99035 0.99057 0.99085 0.99117 0.99154 0.99195 0.99238 0.99283 0.99328 0.99371 0.99411 0.99447 0.99477 0.99499 0.99513 0.99517
0.060  0.98824 0.98835 0.98854 0.98880 0.98913 0.98951 0.98995 0.99044 0.99095 0.99148 0.99201 0.99252 0.99300 0.99343 0.99378 0.99405 0.99421 0.99426
0.065  0.98622 0.98636 0.98658 0.98688 0.98726 0.98772 0.98823 0.98879 0.98939 0.99001 0.99064 0.99124 0.99180 0.99230 0.99271 0.99302 0.99321 0.99327
0.070  0.98406 0.98421 0.98447 0.98482 0.98526 0.98578 0.98638 0.98703 0.98772 0.98844 0.98916 0.98985 0.99050 0.99107 0.99155 0.99191 0.99213 0.99221
0.075  0.98174 0.98192 0.98221 0.98261 0.98311 0.98371 0.98439 0.98514 0.98593 0.98675 0.98757 0.98837 0.98911 0.98977 0.99031 0.99072 0.99098 0.99106
0.080  0.97928 0.97948 0.97981 0.98026 0.98083 0.98151 0.98228 0.98313 0.98403 0.98495 0.98589 0.98679 0.98763 0.98837 0.98899 0.98945 0.98974 0.98983
0.085  0.97666 0.97689 0.97726 0.97777 0.97841 0.97918 0.98004 0.98099 0.98200 0.98305 0.98409 0.98511 0.98605 0.98689 0.98759 0.98811 0.98843 0.98853
0.090  0.97391 0.97416 0.97457 0.97515 0.97586 0.97671 0.97768 0.97874 0.97987 0.98103 0.98220 0.98334 0.98439 0.98532 0.98610 0.98668 0.98704 0.98716
0.095  0.97101 0.97129 0.97175 0.97238 0.97318 0.97412 0.97519 0.97637 0.97762 0.97892 0.98021 0.98147 0.98264 0.98367 0.98453 0.98518 0.98558 0.98571
0.100  0.96798 0.96828 0.96879 0.96949 0.97037 0.97141 0.97259 0.97388 0.97527 0.97669 0.97812 0.97950 0.98079 0.98194 0.98289 0.98360 0.98404 0.98419
0.105  0.96481 0.96514 0.96570 0.96647 0.96743 0.96857 0.96987 0.97129 0.97280 0.97437 0.97593 0.97745 0.97886 0.98012 0.98116 0.98194 0.98243 0.98257
0.110  0.96150 0.96187 0.96248 0.96331 0.96436 0.96561 0.96702 0.96858 0.97023 0.97194 0.97365 0.97531 0.97685 0.97822 0.97935 0.98021 0.98074 0.98090
0.115  0.95806 0.95846 0.95912 0.96003 0.96117 0.96253 0.96407 0.96576 0.96755 0.96941 0.97127 0.97307 0.97475 0.97623 0.97747 0.97840 0.97897 0.97916
0.120  0.95450 0.95493 0.95565 0.95663 0.95787 0.95933 0.96100 0.96283 0.96477 0.96678 0.96879 0.97075 0.97256 0.97417 0.97551 0.97651 0.97713 0.97734
0.125  0.95081 0.95128 0.95205 0.95311 0.95444 0.95602 0.95782 0.95979 0.96189 0.96406 0.96623 0.96833 0.97029 0.97203 0.97347 0.97455 0.97522 0.97545
0.130  0.94700 0.94750 0.94833 0.94947 0.95091 0.95260 0.95454 0.95666 0.95891 0.96124 0.96357 0.96583 0.96794 0.96981 0.97136 0.97252 0.97324 0.97348
0.135  0.94307 0.94361 0.94449 0.94572 0.94725 0.94907 0.95114 0.95342 0.95583 0.95833 0.96083 0.96325 0.96551 0.96751 0.96917 0.97042 0.97119 0.97144
0.140  0.93902 0.93960 0.94054 0.94185 0.94349 0.94544 0.94765 0.95007 0.95266 0.95532 0.95800 0.96058 0.96299 0.96513 0.96690 0.96824 0.96906 0.96934
0.145  0.93486 0.93547 0.93648 0.93788 0.93962 0.94170 0.94405 0.94664 0.94939 0.95223 0.95508 0.95783 0.96040 0.96268 0.96457 0.96599 0.96687 0.96717
0.150  0.93059 0.93124 0.93232 0.93380 0.93565 0.93786 0.94036 0.94311 0.94603 0.94905 0.95207 0.95500 0.95773 0.96015 0.96216 0.96367 0.96460 0.96491
0.155  0.92621 0.92690 0.92804 0.92961 0.93158 0.93392 0.93657 0.93948 0.94258 0.94578 0.94899 0.95209 0.95498 0.95755 0.95968 0.96128 0.96227 0.96260
0.160  0.92173 0.92246 0.92366 0.92532 0.92741 0.92988 0.93268 0.93576 0.93904 0.94243 0.94582 0.94910 0.95216 0.95487 0.95712 0.95881 0.95986 0.96022
0.165  0.91715 0.91792 0.91919 0.92094 0.92314 0.92575 0.92871 0.93196 0.93542 0.93899 0.94257 0.94604 0.94926 0.95213 0.95450 0.95629 0.95739 0.95775
0.170  0.91247 0.91328 0.91462 0.91646 0.91878 0.92153 0.92465 0.92807 0.93171 0.93547 0.93924 0.94289 0.94629 0.94931 0.95181 0.95369 0.95486 0.95524
0.175  0.90769 0.90855 0.90995 0.91189 0.91433 0.91721 0.92049 0.92409 0.92792 0.93187 0.93584 0.93967 0.94325 0.94642 0.94905 0.95102 0.95225 0.95266
0.180  0.90283 0.90373 0.90520 0.90723 0.90979 0.91282 0.91626 0.92003 0.92405 0.92820 0.93236 0.93639 0.94014 0.94346 0.94622 0.94830 0.94958 0.95000
0.185  0.89787 0.89881 0.90036 0.90249 0.90516 0.90834 0.91194 0.91590 0.92011 0.92445 0.92881 0.93303 0.93695 0.94044 0.94333 0.94550 0.94685 0.94729
0.190  0.89283 0.89382 0.89543 0.89766 0.90046 0.90378 0.90755 0.91168 0.91608 0.92063 0.92518 0.92959 0.93370 0.93734 0.94037 0.94264 0.94405 0.94452
0.195  0.88771 0.88874 0.89043 0.89275 0.89567 0.89914 0.90308 0.90740 0.91199 0.91673 0.92149 0.92610 0.93038 0.93419 0.93734 0.93971 0.94118 0.94167
0.200  0.88251 0.88358 0.88534 0.88777 0.89081 0.89442 0.89853 0.90303 0.90782 0.91277 0.91773 0.92253 0.92700 0.93096 0.93426 0.93673 0.93826 0.93877
0.205  0.87723 0.87835 0.88018 0.88270 0.88588 0.88964 0.89391 0.89859 0.90358 0.90874 0.91390 0.91890 0.92354 0.92767 0.93110 0.93367 0.93527 0.93581
0.210  0.87189 0.87304 0.87495 0.87757 0.88087 0.88478 0.88922 0.89410 0.89928 0.90464 0.91000 0.91520 0.92003 0.92433 0.92789 0.93056 0.93222 0.93277
0.215  0.86647 0.86767 0.86964 0.87237 0.87579 0.87985 0.88447 0.88953 0.89491 0.90047 0.90604 0.91144 0.91646 0.92092 0.92462 0.92739 0.92911 0.92969
0.220  0.86098 0.86222 0.86428 0.86710 0.87065 0.87486 0.87965 0.88489 0.89048 0.89624 0.90202 0.90761 0.91282 0.91744 0.92127 0.92415 0.92594 0.92654
0.225  0.85543 0.85672 0.85884 0.86177 0.86545 0.86981 0.87476 0.88020 0.88598 0.89195 0.89794 0.90373 0.90912 0.91391 0.91788 0.92086 0.92271 0.92333
0.230  0.84982 0.85115 0.85335 0.85638 0.86018 0.86469 0.86982 0.87544 0.88143 0.88761 0.89379 0.89979 0.90537 0.91032 0.91443 0.91751 0.91943 0.92007
0.235  0.84415 0.84552 0.84780 0.85093 0.85486 0.85952 0.86482 0.87063 0.87681 0.88319 0.88959 0.89579 0.90155 0.90667 0.91091 0.91410 0.91608 0.91675
0.240  0.83842 0.83984 0.84219 0.84542 0.84948 0.85429 0.85976 0.86576 0.87215 0.87873 0.88534 0.89173 0.89768 0.90297 0.90735 0.91064 0.91268 0.91336
0.245  0.83264 0.83411 0.83653 0.83986 0.84405 0.84901 0.85465 0.86084 0.86742 0.87422 0.88102 0.88762 0.89376 0.89921 0.90373 0.90712 0.90922 0.90993
0.250  0.82681 0.82832 0.83081 0.83425 0.83856 0.84367 0.84949 0.85586 0.86264 0.86965 0.87666 0.88345 0.88977 0.89538 0.90004 0.90354 0.90571 0.90645
0.255  0.82093 0.82249 0.82506 0.82859 0.83303 0.83829 0.84428 0.85083 0.85782 0.86502 0.87224 0.87923 0.88574 0.89152 0.89631 0.89991 0.90214 0.90289
0.260  0.81501 0.81661 0.81925 0.82289 0.82745 0.83287 0.83902 0.84576 0.85294 0.86035 0.86778 0.87496 0.88166 0.88760 0.89252 0.89622 0.89852 0.89929
0.265  0.80905 0.81069 0.81340 0.81714 0.82183 0.82739 0.83371 0.84064 0.84801 0.85563 0.86325 0.87065 0.87752 0.88362 0.88869 0.89249 0.89485 0.89563
0.270  0.80304 0.80473 0.80752 0.81135 0.81617 0.82188 0.82836 0.83548 0.84305 0.85087 0.85869 0.86627 0.87333 0.87960 0.88480 0.88870 0.89112 0.89193
0.275  0.79700 0.79873 0.80159 0.80552 0.81046 0.81632 0.82297 0.83027 0.83803 0.84605 0.85408 0.86186 0.86910 0.87551 0.88085 0.88485 0.88734 0.88818
0.280  0.79093 0.79270 0.79563 0.79966 0.80472 0.81072 0.81754 0.82502 0.83298 0.84120 0.84942 0.85740 0.86481 0.87140 0.87686 0.88096 0.88351 0.88436
0.285  0.78482 0.78663 0.78963 0.79376 0.79895 0.80509 0.81207 0.81973 0.82788 0.83630 0.84472 0.85288 0.86048 0.86723 0.87282 0.87702 0.87963 0.88051
0.290  0.77868 0.78054 0.78360 0.78783 0.79314 0.79942 0.80657 0.81441 0.82275 0.83135 0.83999 0.84833 0.85611 0.86300 0.86873 0.87303 0.87570 0.87659
0.295  0.77251 0.77441 0.77755 0.78186 0.78729 0.79372 0.80103 0.80905 0.81758 0.82638 0.83519 0.84374 0.85168 0.85874 0.86460 0.86899 0.87172 0.87263
0.300  0.76631 0.76826 0.77146 0.77587 0.78142 0.78799 0.79546 0.80365 0.81237 0.82136 0.83037 0.83909 0.84722 0.85443 0.86041 0.86490 0.86769 0.86863
0.305  0.76009 0.76208 0.76535 0.76986 0.77552 0.78224 0.78986 0.79822 0.80712 0.81630 0.82551 0.83442 0.84272 0.85007 0.85618 0.86077 0.86361 0.86457
0.310  0.75385 0.75588 0.75922 0.76382 0.76960 0.77644 0.78423 0.79276 0.80184 0.81121 0.82060 0.82970 0.83816 0.84568 0.85191 0.85659 0.85949 0.86047
0.315  0.74759 0.74966 0.75306 0.75776 0.76365 0.77063 0.77856 0.78728 0.79654 0.80610 0.81567 0.82493 0.83358 0.84123 0.84759 0.85236 0.85532 0.85631
0.320  0.74131 0.74342 0.74689 0.75167 0.75768 0.76480 0.77288 0.78175 0.79118 0.80094 0.81070 0.82014 0.82893 0.83675 0.84323 0.84809 0.85111 0.85212
0.325  0.73501 0.73716 0.74069 0.74556 0.75169 0.75894 0.76717 0.77621 0.78582 0.79574 0.80568 0.81531 0.82427 0.83223 0.83882 0.84377 0.84685 0.84789
0.330  0.72870 0.73089 0.73449 0.73944 0.74568 0.75306 0.76144 0.77064 0.78043 0.79053 0.80064 0.81043 0.81957 0.82765 0.83437 0.83942 0.84254 0.84359
0.335  0.72238 0.72460 0.72826 0.73331 0.73964 0.74716 0.75569 0.76505 0.77500 0.78528 0.79557 0.80554 0.81481 0.82305 0.82989 0.83501 0.83819 0.83927
0.340  0.71605 0.71831 0.72203 0.72716 0.73360 0.74124 0.74991 0.75942 0.76954 0.77999 0.79045 0.80060 0.81004 0.81840 0.82535 0.83057 0.83380 0.83489
0.345  0.70970 0.71200 0.71578 0.72099 0.72754 0.73530 0.74412 0.75379 0.76407 0.77469 0.78533 0.79562 0.80520 0.81372 0.82079 0.82609 0.82937 0.83048
0.350  0.70335 0.70568 0.70953 0.71482 0.72147 0.72936 0.73831 0.74813 0.75858 0.76937 0.78017 0.79063 0.80036 0.80901 0.81617 0.82156 0.82490 0.82601
0.355  0.69699 0.69936 0.70326 0.70864 0.71539 0.72339 0.73248 0.74245 0.75304 0.76399 0.77496 0.78557 0.79548 0.80424 0.81153 0.81699 0.82038 0.82152
0.360  0.69062 0.69303 0.69699 0.70244 0.70930 0.71742 0.72663 0.73675 0.74751 0.75862 0.76974 0.78052 0.79054 0.79945 0.80683 0.81238 0.81582 0.81699
0.365  0.68426 0.68669 0.69071 0.69624 0.70319 0.71142 0.72078 0.73104 0.74195 0.75322 0.76450 0.77543 0.78560 0.79461 0.80211 0.80774 0.81123 0.81240
0.370  0.67789 0.68036 0.68443 0.69003 0.69708 0.70543 0.71491 0.72531 0.73637 0.74778 0.75921 0.77029 0.78062 0.78976 0.79736 0.80305 0.80659 0.80778
0.375  0.67152 0.67402 0.67815 0.68383 0.69096 0.69942 0.70903 0.71957 0.73076 0.74234 0.75392 0.76515 0.77559 0.78487 0.79255 0.79833 0.80191 0.80311
0.380  0.66515 0.66768 0.67186 0.67761 0.68484 0.69341 0.70314 0.71380 0.72515 0.73687 0.74861 0.75997 0.77055 0.77992 0.78772 0.79357 0.79720 0.79842
0.385  0.65878 0.66135 0.66558 0.67140 0.67872 0.68739 0.69723 0.70803 0.71953 0.73137 0.74325 0.75475 0.76546 0.77497 0.78285 0.78877 0.79245 0.79368
0.390  0.65241 0.65501 0.65929 0.66518 0.67259 0.68135 0.69132 0.70225 0.71386 0.72587 0.73789 0.74952 0.76036 0.76996 0.77795 0.78394 0.78766 0.78891
0.395  0.64605 0.64868 0.65301 0.65897 0.66645 0.67532 0.68540 0.69644 0.70820 0.72035 0.73250 0.74425 0.75523 0.76494 0.77302 0.77907 0.78283 0.78410
0.400  0.63970 0.64235 0.64673 0.65275 0.66032 0.66929 0.67948 0.69064 0.70254 0.71479 0.72708 0.73898 0.75005 0.75989 0.76804 0.77417 0.77797 0.77925
0.405  0.63335 0.63603 0.64045 0.64654 0.65419 0.66326 0.67354 0.68484 0.69683 0.70923 0.72165 0.73368 0.74487 0.75479 0.76305 0.76924 0.77307 0.77437
0.410  0.62700 0.62971 0.63418 0.64033 0.64806 0.65721 0.66761 0.67902 0.69113 0.70367 0.71618 0.72833 0.73964 0.74969 0.75800 0.76426 0.76814 0.76944
0.415  0.62067 0.62340 0.62791 0.63412 0.64193 0.65117 0.66167 0.67317 0.68543 0.69805 0.71072 0.72299 0.73440 0.74452 0.75294 0.75926 0.76317 0.76449
0.420  0.61434 0.61710 0.62165 0.62792 0.63580 0.64513 0.65573 0.66734 0.67971 0.69246 0.70524 0.71762 0.72914 0.73936 0.74784 0.75421 0.75817 0.75951
0.425  0.60803 0.61081 0.61540 0.62173 0.62967 0.63909 0.64977 0.66150 0.67396 0.68685 0.69972 0.71221 0.72383 0.73416 0.74272 0.74915 0.75313 0.75447
0.430  0.60172 0.60453 0.60916 0.61554 0.62355 0.63305 0.64382 0.65565 0.66822 0.68119 0.69420 0.70680 0.71852 0.72892 0.73757 0.74404 0.74806 0.74942
0.435  0.59543 0.59826 0.60293 0.60936 0.61744 0.62700 0.63788 0.64979 0.66248 0.67556 0.68867 0.70134 0.71316 0.72367 0.73237 0.73891 0.74296 0.74432
0.440  0.58914 0.59200 0.59671 0.60318 0.61133 0.62097 0.63193 0.64394 0.65670 0.66991 0.68310 0.69590 0.70781 0.71837 0.72716 0.73375 0.73783 0.73921
0.445  0.58288 0.58575 0.59050 0.59702 0.60523 0.61494 0.62597 0.63808 0.65095 0.66422 0.67754 0.69043 0.70243 0.71307 0.72190 0.72855 0.73266 0.73404
0.450  0.57662 0.57952 0.58429 0.59087 0.59912 0.60892 0.62002 0.63220 0.64518 0.65855 0.67196 0.68491 0.69700 0.70772 0.71664 0.72332 0.72747 0.72886
0.455  0.57038 0.57330 0.57810 0.58473 0.59304 0.60290 0.61408 0.62634 0.63938 0.65287 0.66634 0.67941 0.69158 0.70237 0.71134 0.71806 0.72223 0.72365
0.460  0.56415 0.56709 0.57193 0.57859 0.58696 0.59687 0.60814 0.62048 0.63360 0.64714 0.66074 0.67389 0.68611 0.69700 0.70601 0.71278 0.71698 0.71839
0.465  0.55794 0.56090 0.56576 0.57247 0.58089 0.59086 0.60218 0.61461 0.62782 0.64145 0.65512 0.66832 0.68065 0.69157 0.70066 0.70747 0.71169 0.71312
0.470  0.55175 0.55472 0.55962 0.56636 0.57483 0.58486 0.59624 0.60873 0.62200 0.63574 0.64946 0.66277 0.67516 0.68615 0.69527 0.70212 0.70637 0.70780
0.475  0.54558 0.54856 0.55348 0.56026 0.56877 0.57886 0.59031 0.60286 0.61621 0.62999 0.64382 0.65717 0.66963 0.68067 0.68987 0.69676 0.70102 0.70246
0.480  0.53942 0.54242 0.54737 0.55418 0.56273 0.57286 0.58438 0.59700 0.61042 0.62427 0.63813 0.65158 0.66411 0.67521 0.68444 0.69135 0.69565 0.69709
0.485  0.53328 0.53629 0.54126 0.54811 0.55670 0.56688 0.57844 0.59111 0.60462 0.61854 0.63246 0.64598 0.65856 0.66972 0.67897 0.68593 0.69024 0.69169
0.490  0.52715 0.53018 0.53518 0.54205 0.55068 0.56091 0.57252 0.58525 0.59879 0.61276 0.62679 0.64033 0.65297 0.66417 0.67350 0.68048 0.68480 0.68627
0.495  0.52105 0.52409 0.52911 0.53601 0.54468 0.55495 0.56661 0.57939 0.59299 0.60702 0.62107 0.63470 0.64739 0.65864 0.66798 0.67500 0.67935 0.68081
0.500  0.51497 0.51802 0.52305 0.52998 0.53868 0.54899 0.56070 0.57353 0.58718 0.60127 0.61537 0.62905 0.64176 0.65305 0.66245 0.66950 0.67386 0.67533
0.505  0.50890 0.51196 0.51701 0.52396 0.53269 0.54303 0.55478 0.56765 0.58135 0.59548 0.60967 0.62336 0.63615 0.64748 0.65690 0.66396 0.66834 0.66981
0.510  0.50286 0.50593 0.51099 0.51797 0.52672 0.53710 0.54888 0.56180 0.57554 0.58972 0.60391 0.61769 0.63051 0.64188 0.65132 0.65841 0.66280 0.66428
0.515  0.49683 0.49991 0.50499 0.51199 0.52077 0.53118 0.54299 0.55595 0.56973 0.58395 0.59819 0.61197 0.62483 0.63623 0.64572 0.65282 0.65723 0.65872
0.520  0.49083 0.49392 0.49901 0.50603 0.51483 0.52527 0.53711 0.55008 0.56389 0.57814 0.59245 0.60627 0.61917 0.63060 0.64008 0.64722 0.65164 0.65312
0.525  0.48485 0.48794 0.49305 0.50008 0.50891 0.51934 0.53122 0.54424 0.55808 0.57237 0.58667 0.60056 0.61345 0.62492 0.63445 0.64159 0.64602 0.64751
0.530  0.47889 0.48199 0.48711 0.49415 0.50298 0.51346 0.52535 0.53840 0.55227 0.56659 0.58093 0.59480 0.60775 0.61924 0.62879 0.63593 0.64037 0.64186
0.535  0.47294 0.47605 0.48118 0.48822 0.49708 0.50758 0.51950 0.53256 0.54643 0.56077 0.57516 0.58907 0.60204 0.61354 0.62308 0.63026 0.63470 0.63620
0.540  0.46703 0.47014 0.47526 0.48233 0.49120 0.50171 0.51362 0.52671 0.54062 0.55498 0.56936 0.58332 0.59628 0.60780 0.61738 0.62455 0.62900 0.63051
0.545  0.46113 0.46425 0.46938 0.47645 0.48533 0.49585 0.50778 0.52088 0.53482 0.54920 0.56359 0.57753 0.59054 0.60207 0.61163 0.61883 0.62329 0.62479
0.550  0.45526 0.45837 0.46351 0.47059 0.47948 0.49000 0.50195 0.51507 0.52897 0.54336 0.55777 0.57176 0.58476 0.59631 0.60589 0.61309 0.61755 0.61905
0.555  0.44941 0.45252 0.45767 0.46475 0.47363 0.48417 0.49613 0.50922 0.52317 0.53757 0.55199 0.56594 0.57897 0.59052 0.60013 0.60731 0.61178 0.61327
0.560  0.44358 0.44669 0.45184 0.45893 0.46781 0.47835 0.49029 0.50341 0.51737 0.53177 0.54619 0.56015 0.57318 0.58473 0.59432 0.60153 0.60599 0.60749
0.565  0.43777 0.44089 0.44603 0.45311 0.46201 0.47255 0.48449 0.49761 0.51155 0.52593 0.54035 0.55435 0.56734 0.57890 0.58851 0.59571 0.60017 0.60168
0.570  0.43199 0.43511 0.44025 0.44732 0.45622 0.46673 0.47870 0.49180 0.50573 0.52013 0.53455 0.54850 0.56153 0.57308 0.58266 0.58987 0.59434 0.59584
0.575  0.42623 0.42934 0.43449 0.44155 0.45045 0.46096 0.47292 0.48600 0.49994 0.51433 0.52874 0.54268 0.55570 0.56725 0.57682 0.58402 0.58848 0.58998
0.580  0.42049 0.42360 0.42874 0.43581 0.44467 0.45520 0.46711 0.48022 0.49414 0.50848 0.52288 0.53686 0.54983 0.56136 0.57096 0.57813 0.58259 0.58409
0.585  0.41477 0.41789 0.42301 0.43008 0.43893 0.44945 0.46135 0.47444 0.48832 0.50268 0.51706 0.53097 0.54397 0.55549 0.56505 0.57224 0.57669 0.57819
0.590  0.40908 0.41219 0.41731 0.42437 0.43321 0.44368 0.45560 0.46863 0.48253 0.49687 0.51123 0.52513 0.53807 0.54957 0.55915 0.56632 0.57076 0.57226
0.595  0.40342 0.40652 0.41163 0.41866 0.42751 0.43796 0.44986 0.46287 0.47674 0.49102 0.50535 0.51927 0.53219 0.54368 0.55321 0.56037 0.56481 0.56630
0.600  0.39777 0.40087 0.40597 0.41299 0.42182 0.43225 0.44410 0.45712 0.47092 0.48521 0.49952 0.51337 0.52630 0.53776 0.54727 0.55442 0.55885 0.56034
0.605  0.39215 0.39524 0.40033 0.40734 0.41612 0.42656 0.43838 0.45133 0.46514 0.47940 0.49368 0.50749 0.52035 0.53179 0.54131 0.54843 0.55285 0.55433
0.610  0.38656 0.38964 0.39472 0.40170 0.41047 0.42086 0.43267 0.44559 0.45937 0.47355 0.48778 0.50156 0.51444 0.52585 0.53531 0.54243 0.54684 0.54832
0.615  0.38098 0.38405 0.38912 0.39609 0.40483 0.41518 0.42697 0.43986 0.45355 0.46774 0.48193 0.49568 0.50851 0.51989 0.52932 0.53642 0.54081 0.54229
0.620  0.37543 0.37849 0.38354 0.39049 0.39921 0.40953 0.42125 0.43413 0.44779 0.46193 0.47608 0.48978 0.50253 0.51388 0.52331 0.53037 0.53475 0.53622
0.625  0.36991 0.37296 0.37798 0.38491 0.39361 0.40390 0.41557 0.42837 0.44202 0.45607 0.47017 0.48383 0.49658 0.50789 0.51726 0.52432 0.52868 0.53015
0.630  0.36441 0.36744 0.37245 0.37934 0.38800 0.39827 0.40991 0.42266 0.43622 0.45026 0.46431 0.47791 0.49062 0.50184 0.51122 0.51824 0.52258 0.52406
0.635  0.35893 0.36196 0.36694 0.37381 0.38243 0.39263 0.40422 0.41696 0.43046 0.44444 0.45843 0.47199 0.48461 0.49583 0.50513 0.51214 0.51647 0.51793
0.640  0.35347 0.35649 0.36146 0.36829 0.37688 0.38704 0.39857 0.41122 0.42471 0.43858 0.45252 0.46602 0.47862 0.48979 0.49906 0.50603 0.51034 0.51179
0.645  0.34804 0.35104 0.35599 0.36280 0.37134 0.38146 0.39294 0.40553 0.41891 0.43277 0.44665 0.46008 0.47258 0.48371 0.49297 0.49988 0.50418 0.50562
0.650  0.34263 0.34562 0.35054 0.35732 0.36582 0.37589 0.38732 0.39985 0.41317 0.42696 0.44072 0.45414 0.46658 0.47765 0.48683 0.49373 0.49801 0.49945
0.655  0.33725 0.34022 0.34512 0.35185 0.36030 0.37031 0.38168 0.39418 0.40743 0.42110 0.43484 0.44814 0.46056 0.47157 0.48070 0.48757 0.49182 0.49325
0.660  0.33189 0.33485 0.33971 0.34640 0.35481 0.36477 0.37608 0.38847 0.40169 0.41529 0.42896 0.44218 0.45449 0.46545 0.47456 0.48137 0.48560 0.48702
0.665  0.32655 0.32949 0.33432 0.34098 0.34935 0.35925 0.37049 0.38281 0.39591 0.40948 0.42302 0.43621 0.44845 0.45934 0.46837 0.47517 0.47937 0.48079
0.670  0.32124 0.32415 0.32896 0.33558 0.34390 0.35374 0.36491 0.37716 0.39019 0.40362 0.41712 0.43019 0.44241 0.45323 0.46220 0.46895 0.47312 0.47453
0.675  0.31595 0.31884 0.32362 0.33020 0.33846 0.34821 0.35931 0.37148 0.38446 0.39781 0.41123 0.42422 0.43630 0.44706 0.45601 0.46269 0.46685 0.46824
0.680  0.31068 0.31355 0.31830 0.32484 0.33302 0.34273 0.35376 0.36584 0.37869 0.39200 0.40528 0.41821 0.43024 0.44092 0.44978 0.45644 0.46056 0.46195
0.685  0.30543 0.30829 0.31301 0.31949 0.32762 0.33727 0.34822 0.36022 0.37298 0.38614 0.39938 0.41219 0.42416 0.43475 0.44356 0.45017 0.45425 0.45563
0.690  0.30021 0.30305 0.30773 0.31415 0.32224 0.33181 0.34268 0.35459 0.36726 0.38034 0.39347 0.40619 0.41802 0.42856 0.43729 0.44386 0.44793 0.44929
0.695  0.29501 0.29783 0.30247 0.30885 0.31687 0.32637 0.33712 0.34894 0.36151 0.37453 0.38751 0.40013 0.41192 0.42237 0.43104 0.43755 0.44159 0.44295
0.700  0.28983 0.29263 0.29722 0.30356 0.31152 0.32092 0.33161 0.34334 0.35580 0.36867 0.38160 0.39412 0.40581 0.41614 0.42477 0.43121 0.43522 0.43656
0.705  0.28468 0.28745 0.29201 0.29829 0.30616 0.31551 0.32611 0.33774 0.35010 0.36286 0.37568 0.38810 0.39965 0.40993 0.41846 0.42487 0.42884 0.43018
0.710  0.27954 0.28229 0.28681 0.29304 0.30085 0.31011 0.32062 0.33211 0.34436 0.35705 0.36971 0.38202 0.39352 0.40371 0.41216 0.41851 0.42245 0.42377
0.715  0.27444 0.27716 0.28164 0.28781 0.29555 0.30472 0.31511 0.32653 0.33867 0.35120 0.36379 0.37599 0.38738 0.39744 0.40585 0.41212 0.41603 0.41733
0.720  0.26935 0.27205 0.27648 0.28258 0.29026 0.29932 0.30964 0.32095 0.33298 0.34539 0.35787 0.36995 0.38119 0.39119 0.39949 0.40573 0.40959 0.41089
0.725  0.26428 0.26695 0.27135 0.27739 0.28499 0.29396 0.30418 0.31538 0.32729 0.33958 0.35189 0.36385 0.37503 0.38493 0.39314 0.39932 0.40314 0.40443
0.730  0.25924 0.26187 0.26623 0.27221 0.27971 0.28862 0.29870 0.30978 0.32156 0.33377 0.34596 0.35779 0.36883 0.37862 0.38679 0.39288 0.39667 0.39794
0.735  0.25421 0.25682 0.26113 0.26705 0.27447 0.28329 0.29326 0.30423 0.31589 0.32792 0.34002 0.35173 0.36263 0.37234 0.38038 0.38643 0.39018 0.39144
0.740  0.24921 0.25180 0.25605 0.26191 0.26925 0.27794 0.28783 0.29868 0.31021 0.32212 0.33403 0.34562 0.35645 0.36604 0.37399 0.37998 0.38368 0.38491
0.745  0.24423 0.24679 0.25099 0.25678 0.26404 0.27263 0.28241 0.29309 0.30449 0.31631 0.32809 0.33954 0.35020 0.35969 0.36759 0.37348 0.37715 0.37837
0.750  0.23927 0.24180 0.24595 0.25166 0.25885 0.26734 0.27697 0.28756 0.29883 0.31045 0.32214 0.33346 0.34399 0.35337 0.36114 0.36699 0.37060 0.37182
0.755  0.23434 0.23683 0.24093 0.24657 0.25365 0.26206 0.27157 0.28204 0.29316 0.30465 0.31614 0.32732 0.33777 0.34703 0.35471 0.36048 0.36405 0.36524
0.760  0.22942 0.23188 0.23593 0.24150 0.24849 0.25676 0.26618 0.27651 0.28745 0.29884 0.31019 0.32122 0.33150 0.34064 0.34825 0.35393 0.35746 0.35865
0.765  0.22452 0.22695 0.23095 0.23644 0.24334 0.25150 0.26080 0.27096 0.28179 0.29298 0.30423 0.31512 0.32526 0.33428 0.34176 0.34739 0.35087 0.35204
0.770  0.21964 0.22204 0.22598 0.23140 0.23821 0.24626 0.25539 0.26545 0.27614 0.28717 0.29823 0.30896 0.31901 0.32790 0.33528 0.34083 0.34426 0.34540
0.775  0.21479 0.21715 0.22103 0.22638 0.23309 0.24103 0.25003 0.25995 0.27048 0.28136 0.29225 0.30284 0.31270 0.32148 0.32878 0.33423 0.33762 0.33876
0.780  0.20995 0.21227 0.21609 0.22135 0.22796 0.23580 0.24468 0.25440 0.26479 0.27550 0.28628 0.29672 0.30643 0.31507 0.32224 0.32764 0.33097 0.33209
0.785  0.20513 0.20742 0.21118 0.21636 0.22287 0.23057 0.23934 0.24891 0.25914 0.26969 0.28030 0.29054 0.30015 0.30866 0.31572 0.32102 0.32430 0.32540
0.790  0.20033 0.20258 0.20629 0.21139 0.21779 0.22537 0.23396 0.24343 0.25349 0.26388 0.27428 0.28439 0.29381 0.30219 0.30917 0.31438 0.31761 0.31870
0.795  0.19555 0.19776 0.20141 0.20643 0.21272 0.22018 0.22864 0.23795 0.24780 0.25802 0.26830 0.27824 0.28750 0.29575 0.30258 0.30773 0.31091 0.31198
0.800  0.19078 0.19296 0.19655 0.20148 0.20767 0.21500 0.22332 0.23243 0.24216 0.25220 0.26231 0.27204 0.28119 0.28929 0.29601 0.30106 0.30419 0.30523
0.805  0.18604 0.18818 0.19170 0.19655 0.20261 0.20980 0.21800 0.22696 0.23652 0.24638 0.25626 0.26587 0.27485 0.28279 0.28942 0.29436 0.29744 0.29847
0.810  0.18131 0.18341 0.18687 0.19161 0.19758 0.20465 0.21266 0.22149 0.23083 0.24051 0.25026 0.25970 0.26848 0.27630 0.28278 0.28766 0.29068 0.29169
0.815  0.17660 0.17866 0.18206 0.18671 0.19257 0.19950 0.20736 0.21598 0.22519 0.23469 0.24426 0.25350 0.26213 0.26980 0.27616 0.28094 0.28390 0.28488
0.820  0.17191 0.17393 0.17725 0.18182 0.18756 0.19436 0.20207 0.21052 0.21955 0.22887 0.23820 0.24728 0.25576 0.26325 0.26951 0.27418 0.27709 0.27806
0.825  0.16723 0.16921 0.17246 0.17695 0.18257 0.18920 0.19679 0.20507 0.21391 0.22304 0.23218 0.24107 0.24935 0.25672 0.26283 0.26743 0.27027 0.27123
0.830  0.16258 0.16451 0.16770 0.17208 0.17757 0.18408 0.19147 0.19961 0.20823 0.21716 0.22616 0.23486 0.24296 0.25017 0.25615 0.26065 0.26343 0.26436
0.835  0.15793 0.15983 0.16294 0.16723 0.17260 0.17897 0.18620 0.19412 0.20259 0.21133 0.22008 0.22859 0.23656 0.24358 0.24946 0.25385 0.25656 0.25748
0.840  0.15330 0.15516 0.15820 0.16238 0.16764 0.17386 0.18093 0.18867 0.19695 0.20549 0.21404 0.22236 0.23010 0.23700 0.24272 0.24702 0.24968 0.25058
0.845  0.14869 0.15049 0.15347 0.15755 0.16268 0.16876 0.17566 0.18322 0.19126 0.19960 0.20799 0.21611 0.22367 0.23041 0.23599 0.24019 0.24278 0.24365
0.850  0.14409 0.14585 0.14875 0.15273 0.15774 0.16364 0.17037 0.17777 0.18561 0.19375 0.20189 0.20981 0.21723 0.22379 0.22924 0.23333 0.23585 0.23670
0.855  0.13951 0.14122 0.14405 0.14793 0.15279 0.15856 0.16511 0.17229 0.17997 0.18789 0.19583 0.20355 0.21073 0.21714 0.22246 0.22644 0.22891 0.22972
0.860  0.13494 0.13660 0.13935 0.14313 0.14786 0.15348 0.15986 0.16685 0.17431 0.18199 0.18975 0.19727 0.20426 0.21049 0.21565 0.21954 0.22194 0.22274
0.865  0.13038 0.13200 0.13467 0.13834 0.14294 0.14841 0.15460 0.16140 0.16862 0.17612 0.18366 0.19093 0.19777 0.20382 0.20884 0.21261 0.21494 0.21572
0.870  0.12583 0.12741 0.13000 0.13355 0.13803 0.14331 0.14932 0.15592 0.16297 0.17024 0.17753 0.18462 0.19122 0.19711 0.20200 0.20565 0.20792 0.20867
0.875  0.12130 0.12282 0.12533 0.12878 0.13313 0.13824 0.14407 0.15047 0.15730 0.16436 0.17142 0.17830 0.18470 0.19040 0.19513 0.19868 0.20088 0.20161
0.880  0.11677 0.11825 0.12068 0.12402 0.12820 0.13318 0.13882 0.14501 0.15159 0.15842 0.16530 0.17192 0.17815 0.18367 0.18825 0.19169 0.19381 0.19452
0.885  0.11226 0.11369 0.11604 0.11926 0.12331 0.12812 0.13357 0.13956 0.14592 0.15252 0.15913 0.16557 0.17156 0.17689 0.18134 0.18465 0.18671 0.18739
0.890  0.10775 0.10913 0.11140 0.11451 0.11841 0.12305 0.12829 0.13406 0.14023 0.14660 0.15298 0.15919 0.16497 0.17012 0.17439 0.17760 0.17959 0.18025
0.895  0.10326 0.10458 0.10676 0.10976 0.11352 0.11797 0.12304 0.12860 0.13453 0.14064 0.14682 0.15279 0.15836 0.16332 0.16743 0.17053 0.17244 0.17308
0.900  0.09876 0.10004 0.10213 0.10501 0.10863 0.11291 0.11778 0.12312 0.12880 0.13470 0.14060 0.14635 0.15173 0.15648 0.16045 0.16342 0.16525 0.16586
0.905  0.09428 0.09549 0.09750 0.10026 0.10372 0.10784 0.11251 0.11764 0.12308 0.12874 0.13440 0.13992 0.14505 0.14962 0.15343 0.15627 0.15804 0.15862
0.910  0.08980 0.09096 0.09288 0.09552 0.09883 0.10277 0.10722 0.11211 0.11736 0.12273 0.12818 0.13346 0.13837 0.14274 0.14637 0.14910 0.15079 0.15135
0.915  0.08532 0.08643 0.08826 0.09078 0.09394 0.09768 0.10194 0.10661 0.11158 0.11674 0.12191 0.12694 0.13166 0.13583 0.13929 0.14189 0.14350 0.14403
0.920  0.08084 0.08189 0.08364 0.08603 0.08904 0.09259 0.09665 0.10109 0.10582 0.11073 0.11564 0.12043 0.12489 0.12886 0.13217 0.13464 0.13617 0.13668
0.925  0.07636 0.07736 0.07901 0.08128 0.08413 0.08750 0.09134 0.09553 0.10004 0.10469 0.10935 0.11389 0.11811 0.12188 0.12500 0.12735 0.12881 0.12928
0.930  0.07187 0.07282 0.07438 0.07651 0.07920 0.08240 0.08600 0.08998 0.09423 0.09860 0.10303 0.10729 0.11130 0.11486 0.11780 0.12002 0.12139 0.12184
0.935  0.06738 0.06827 0.06974 0.07174 0.07427 0.07726 0.08066 0.08440 0.08837 0.09251 0.09664 0.10067 0.10443 0.10777 0.11056 0.11264 0.11393 0.11436
0.940  0.06288 0.06371 0.06507 0.06696 0.06932 0.07211 0.07530 0.07880 0.08252 0.08638 0.09025 0.09402 0.09753 0.10066 0.10325 0.10520 0.10641 0.10681
0.945  0.05836 0.05914 0.06040 0.06215 0.06435 0.06695 0.06991 0.07314 0.07662 0.08019 0.08381 0.08731 0.09058 0.09349 0.09590 0.09771 0.09884 0.09921
0.950  0.05383 0.05454 0.05571 0.05733 0.05936 0.06175 0.06447 0.06747 0.07066 0.07398 0.07730 0.08054 0.08357 0.08625 0.08848 0.09016 0.09120 0.09153
0.955  0.04926 0.04992 0.05099 0.05247 0.05432 0.05652 0.05901 0.06176 0.06468 0.06771 0.07075 0.07372 0.07648 0.07894 0.08099 0.08252 0.08347 0.08379
0.960  0.04467 0.04526 0.04623 0.04757 0.04924 0.05123 0.05350 0.05599 0.05863 0.06138 0.06414 0.06683 0.06933 0.07156 0.07341 0.07480 0.07566 0.07594
0.965  0.04003 0.04056 0.04143 0.04262 0.04412 0.04590 0.04793 0.05013 0.05252 0.05496 0.05744 0.05983 0.06208 0.06408 0.06573 0.06698 0.06775 0.06799
0.970  0.03533 0.03579 0.03656 0.03761 0.03893 0.04049 0.04226 0.04422 0.04629 0.04846 0.05063 0.05274 0.05471 0.05647 0.05793 0.05903 0.05971 0.05993
0.975  0.03055 0.03095 0.03161 0.03251 0.03364 0.03498 0.03651 0.03819 0.03998 0.04184 0.04370 0.04552 0.04721 0.04872 0.04998 0.05092 0.05151 0.05169
0.980  0.02566 0.02599 0.02653 0.02728 0.02823 0.02935 0.03061 0.03201 0.03350 0.03503 0.03660 0.03811 0.03952 0.04078 0.04182 0.04261 0.04310 0.04325
0.985  0.02060 0.02086 0.02129 0.02188 0.02262 0.02351 0.02452 0.02561 0.02679 0.02802 0.02924 0.03044 0.03157 0.03257 0.03339 0.03402 0.03441 0.03452
0.990  0.01526 0.01545 0.01576 0.01619 0.01673 0.01736 0.01809 0.01889 0.01974 0.02063 0.02152 0.02239 0.02319 0.02392 0.02453 0.02498 0.02526 0.02534
0.995  0.00937 0.00948 0.00966 0.00991 0.01023 0.01060 0.01103 0.01150 0.01200 0.01252 0.01304 0.01355 0.01403 0.01446 0.01481 0.01508 0.01525 0.01528
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap030e100.dat <==
# alpha = +0.30 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99991 0.99991 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996
0.010  0.99966 0.99966 0.99967 0.99967 0.99968 0.99969 0.99971 0.99972 0.99974 0.99975 0.99977 0.99978 0.99980 0.99981 0.99982 0.99983 0.99983 0.99984
0.015  0.99923 0.99923 0.99925 0.99926 0.99929 0.99931 0.99934 0.99937 0.99941 0.99944 0.99948 0.99951 0.99955 0.99957 0.99960 0.99962 0.99963 0.99963
0.020  0.99863 0.99864 0.99866 0.99869 0.99873 0.99878 0.99883 0.99889 0.99895 0.99901 0.99908 0.99914 0.99919 0.99924 0.99929 0.99932 0.99934 0.99934
0.025  0.99785 0.99788 0.99791 0.99796 0.99802 0.99809 0.99818 0.99826 0.99836 0.99846 0.99856 0.99865 0.99874 0.99882 0.99888 0.99893 0.99896 0.99897
0.030  0.99691 0.99694 0.99700 0.99706 0.99715 0.99726 0.99737 0.99750 0.99764 0.99778 0.99792 0.99806 0.99819 0.99830 0.99839 0.99846 0.99851 0.99852
0.035  0.99581 0.99585 0.99592 0.99601 0.99613 0.99627 0.99643 0.99661 0.99679 0.99699 0.99718 0.99736 0.99754 0.99769 0.99782 0.99791 0.99797 0.99799
0.040  0.99453 0.99458 0.99467 0.99480 0.99495 0.99513 0.99534 0.99557 0.99582 0.99607 0.99632 0.99656 0.99678 0.99698 0.99715 0.99727 0.99735 0.99737
0.045  0.99308 0.99315 0.99326 0.99342 0.99362 0.99385 0.99411 0.99440 0.99471 0.99503 0.99534 0.99565 0.99593 0.99619 0.99639 0.99655 0.99665 0.99668
0.050  0.99147 0.99156 0.99170 0.99189 0.99213 0.99242 0.99274 0.99310 0.99348 0.99387 0.99426 0.99463 0.99498 0.99529 0.99555 0.99574 0.99586 0.99590
0.055  0.98970 0.98980 0.98997 0.99020 0.99049 0.99084 0.99123 0.99166 0.99212 0.99259 0.99306 0.99351 0.99394 0.99431 0.99462 0.99485 0.99500 0.99504
0.060  0.98776 0.98788 0.98808 0.98836 0.98871 0.98911 0.98958 0.99009 0.99063 0.99119 0.99175 0.99229 0.99279 0.99323 0.99360 0.99388 0.99405 0.99411
0.065  0.98567 0.98581 0.98604 0.98636 0.98677 0.98725 0.98779 0.98839 0.98902 0.98968 0.99033 0.99096 0.99155 0.99207 0.99250 0.99282 0.99302 0.99309
0.070  0.98341 0.98358 0.98385 0.98422 0.98469 0.98524 0.98587 0.98656 0.98729 0.98805 0.98880 0.98953 0.99021 0.99081 0.99131 0.99168 0.99191 0.99199
0.075  0.98100 0.98119 0.98150 0.98192 0.98246 0.98309 0.98381 0.98460 0.98544 0.98630 0.98716 0.98800 0.98878 0.98946 0.99003 0.99046 0.99072 0.99081
0.080  0.97844 0.97865 0.97900 0.97948 0.98009 0.98081 0.98162 0.98252 0.98346 0.98444 0.98542 0.98637 0.98725 0.98803 0.98867 0.98916 0.98946 0.98955
0.085  0.97572 0.97596 0.97635 0.97690 0.97758 0.97838 0.97930 0.98030 0.98137 0.98247 0.98357 0.98464 0.98563 0.98650 0.98723 0.98777 0.98811 0.98822
0.090  0.97286 0.97312 0.97356 0.97417 0.97493 0.97583 0.97685 0.97797 0.97916 0.98039 0.98162 0.98281 0.98391 0.98489 0.98570 0.98630 0.98668 0.98681
0.095  0.96984 0.97014 0.97063 0.97130 0.97214 0.97314 0.97427 0.97552 0.97684 0.97820 0.97956 0.98088 0.98210 0.98319 0.98408 0.98476 0.98517 0.98531
0.100  0.96668 0.96701 0.96755 0.96829 0.96922 0.97032 0.97157 0.97294 0.97440 0.97590 0.97740 0.97885 0.98020 0.98140 0.98239 0.98313 0.98359 0.98375
0.105  0.96339 0.96375 0.96433 0.96515 0.96617 0.96737 0.96875 0.97025 0.97185 0.97349 0.97514 0.97673 0.97822 0.97953 0.98061 0.98143 0.98193 0.98210
0.110  0.95995 0.96034 0.96098 0.96187 0.96298 0.96430 0.96580 0.96744 0.96918 0.97098 0.97278 0.97452 0.97614 0.97757 0.97875 0.97964 0.98019 0.98038
0.115  0.95638 0.95680 0.95750 0.95846 0.95967 0.96111 0.96273 0.96452 0.96641 0.96837 0.97032 0.97221 0.97397 0.97552 0.97681 0.97778 0.97838 0.97858
0.120  0.95267 0.95313 0.95389 0.95493 0.95624 0.95779 0.95955 0.96148 0.96353 0.96565 0.96777 0.96981 0.97171 0.97340 0.97479 0.97584 0.97649 0.97670
0.125  0.94883 0.94933 0.95014 0.95127 0.95268 0.95436 0.95626 0.95834 0.96055 0.96283 0.96512 0.96732 0.96937 0.97119 0.97269 0.97382 0.97452 0.97476
0.130  0.94487 0.94540 0.94628 0.94749 0.94901 0.95081 0.95285 0.95509 0.95747 0.95992 0.96237 0.96474 0.96695 0.96890 0.97052 0.97173 0.97248 0.97273
0.135  0.94078 0.94135 0.94229 0.94359 0.94522 0.94714 0.94933 0.95173 0.95428 0.95691 0.95954 0.96208 0.96444 0.96653 0.96826 0.96956 0.97036 0.97064
0.140  0.93658 0.93718 0.93819 0.93957 0.94131 0.94337 0.94571 0.94827 0.95099 0.95380 0.95661 0.95932 0.96185 0.96408 0.96593 0.96732 0.96818 0.96847
0.145  0.93225 0.93290 0.93397 0.93544 0.93729 0.93949 0.94198 0.94471 0.94761 0.95060 0.95359 0.95648 0.95917 0.96155 0.96352 0.96500 0.96591 0.96623
0.150  0.92781 0.92850 0.92964 0.93121 0.93317 0.93550 0.93815 0.94105 0.94413 0.94731 0.95049 0.95356 0.95642 0.95895 0.96104 0.96261 0.96358 0.96391
0.155  0.92326 0.92399 0.92520 0.92686 0.92894 0.93141 0.93422 0.93729 0.94056 0.94393 0.94730 0.95055 0.95358 0.95626 0.95848 0.96015 0.96118 0.96153
0.160  0.91860 0.91938 0.92065 0.92241 0.92461 0.92722 0.93019 0.93344 0.93690 0.94046 0.94402 0.94747 0.95067 0.95350 0.95585 0.95761 0.95870 0.95907
0.165  0.91384 0.91466 0.91600 0.91786 0.92018 0.92294 0.92607 0.92950 0.93315 0.93691 0.94067 0.94430 0.94768 0.95067 0.95315 0.95501 0.95616 0.95654
0.170  0.90898 0.90984 0.91125 0.91320 0.91566 0.91856 0.92185 0.92547 0.92931 0.93327 0.93723 0.94105 0.94461 0.94776 0.95037 0.95233 0.95354 0.95395
0.175  0.90401 0.90492 0.90641 0.90846 0.91103 0.91409 0.91755 0.92135 0.92538 0.92955 0.93371 0.93773 0.94147 0.94478 0.94753 0.94958 0.95086 0.95129
0.180  0.89896 0.89991 0.90147 0.90362 0.90632 0.90953 0.91316 0.91715 0.92138 0.92575 0.93011 0.93434 0.93826 0.94173 0.94461 0.94677 0.94811 0.94856
0.185  0.89381 0.89480 0.89644 0.89869 0.90153 0.90488 0.90869 0.91286 0.91729 0.92187 0.92644 0.93086 0.93497 0.93861 0.94163 0.94389 0.94529 0.94576
0.190  0.88857 0.88961 0.89132 0.89368 0.89664 0.90015 0.90413 0.90849 0.91313 0.91791 0.92269 0.92732 0.93162 0.93542 0.93857 0.94094 0.94240 0.94289
0.195  0.88326 0.88434 0.88613 0.88859 0.89168 0.89534 0.89949 0.90405 0.90889 0.91388 0.91888 0.92370 0.92819 0.93216 0.93545 0.93792 0.93945 0.93996
0.200  0.87785 0.87898 0.88085 0.88341 0.88663 0.89045 0.89478 0.89953 0.90457 0.90978 0.91499 0.92002 0.92470 0.92884 0.93227 0.93484 0.93643 0.93697
0.205  0.87237 0.87355 0.87549 0.87816 0.88151 0.88548 0.88999 0.89493 0.90019 0.90561 0.91102 0.91626 0.92113 0.92544 0.92901 0.93169 0.93335 0.93391
0.210  0.86682 0.86804 0.87006 0.87283 0.87632 0.88045 0.88513 0.89027 0.89573 0.90137 0.90700 0.91244 0.91750 0.92199 0.92570 0.92848 0.93020 0.93078
0.215  0.86119 0.86246 0.86455 0.86743 0.87105 0.87534 0.88020 0.88554 0.89121 0.89705 0.90290 0.90856 0.91381 0.91846 0.92232 0.92521 0.92700 0.92760
0.220  0.85549 0.85681 0.85898 0.86196 0.86572 0.87016 0.87521 0.88074 0.88662 0.89268 0.89874 0.90461 0.91005 0.91488 0.91887 0.92187 0.92372 0.92435
0.225  0.84973 0.85109 0.85334 0.85643 0.86032 0.86492 0.87015 0.87588 0.88196 0.88824 0.89452 0.90059 0.90624 0.91123 0.91537 0.91847 0.92039 0.92104
0.230  0.84390 0.84531 0.84764 0.85084 0.85486 0.85962 0.86503 0.87095 0.87725 0.88374 0.89024 0.89652 0.90235 0.90752 0.91180 0.91501 0.91700 0.91767
0.235  0.83802 0.83947 0.84187 0.84518 0.84934 0.85426 0.85984 0.86596 0.87247 0.87918 0.88589 0.89238 0.89841 0.90375 0.90818 0.91149 0.91355 0.91424
0.240  0.83207 0.83358 0.83606 0.83947 0.84376 0.84884 0.85460 0.86092 0.86764 0.87456 0.88149 0.88819 0.89441 0.89993 0.90449 0.90792 0.91004 0.91075
0.245  0.82608 0.82763 0.83018 0.83370 0.83812 0.84336 0.84930 0.85582 0.86275 0.86989 0.87703 0.88394 0.89036 0.89604 0.90075 0.90428 0.90646 0.90720
0.250  0.82003 0.82162 0.82426 0.82788 0.83244 0.83783 0.84396 0.85067 0.85780 0.86516 0.87252 0.87963 0.88624 0.89210 0.89695 0.90058 0.90284 0.90360
0.255  0.81393 0.81557 0.81829 0.82202 0.82670 0.83225 0.83856 0.84546 0.85281 0.86038 0.86795 0.87527 0.88208 0.88810 0.89309 0.89683 0.89915 0.89993
0.260  0.80779 0.80948 0.81226 0.81610 0.82092 0.82663 0.83311 0.84021 0.84776 0.85554 0.86333 0.87085 0.87785 0.88405 0.88918 0.89303 0.89541 0.89622
0.265  0.80160 0.80334 0.80620 0.81014 0.81509 0.82096 0.82761 0.83491 0.84266 0.85066 0.85865 0.86639 0.87357 0.87994 0.88521 0.88917 0.89161 0.89244
0.270  0.79537 0.79716 0.80009 0.80414 0.80922 0.81524 0.82207 0.82956 0.83752 0.84572 0.85393 0.86187 0.86925 0.87578 0.88119 0.88525 0.88776 0.88861
0.275  0.78911 0.79094 0.79395 0.79810 0.80331 0.80948 0.81648 0.82416 0.83233 0.84074 0.84916 0.85730 0.86487 0.87156 0.87712 0.88128 0.88385 0.88473
0.280  0.78281 0.78468 0.78777 0.79202 0.79736 0.80368 0.81086 0.81873 0.82709 0.83572 0.84434 0.85269 0.86044 0.86730 0.87299 0.87725 0.87990 0.88079
0.285  0.77647 0.77839 0.78155 0.78591 0.79137 0.79785 0.80520 0.81325 0.82182 0.83065 0.83948 0.84802 0.85596 0.86299 0.86881 0.87318 0.87588 0.87680
0.290  0.77011 0.77207 0.77531 0.77976 0.78535 0.79198 0.79950 0.80774 0.81650 0.82554 0.83458 0.84331 0.85144 0.85863 0.86459 0.86905 0.87182 0.87275
0.295  0.76372 0.76572 0.76903 0.77358 0.77930 0.78607 0.79376 0.80219 0.81115 0.82039 0.82962 0.83856 0.84686 0.85422 0.86031 0.86488 0.86770 0.86866
0.300  0.75730 0.75935 0.76272 0.76738 0.77322 0.78014 0.78799 0.79660 0.80576 0.81519 0.82463 0.83376 0.84224 0.84976 0.85598 0.86065 0.86354 0.86452
0.305  0.75085 0.75295 0.75640 0.76114 0.76711 0.77417 0.78219 0.79098 0.80033 0.80996 0.81960 0.82892 0.83758 0.84525 0.85161 0.85637 0.85932 0.86032
0.310  0.74439 0.74652 0.75004 0.75489 0.76097 0.76818 0.77636 0.78533 0.79486 0.80469 0.81453 0.82404 0.83287 0.84070 0.84719 0.85205 0.85506 0.85608
0.315  0.73790 0.74008 0.74367 0.74861 0.75481 0.76216 0.77050 0.77965 0.78937 0.79939 0.80942 0.81911 0.82813 0.83610 0.84272 0.84767 0.85074 0.85178
0.320  0.73140 0.73362 0.73727 0.74231 0.74863 0.75612 0.76462 0.77394 0.78384 0.79406 0.80427 0.81415 0.82333 0.83147 0.83821 0.84325 0.84638 0.84744
0.325  0.72488 0.72714 0.73086 0.73599 0.74243 0.75005 0.75871 0.76820 0.77828 0.78868 0.79909 0.80915 0.81850 0.82678 0.83364 0.83879 0.84197 0.84305
0.330  0.71835 0.72064 0.72443 0.72965 0.73620 0.74397 0.75278 0.76244 0.77270 0.78328 0.79387 0.80411 0.81363 0.82206 0.82904 0.83428 0.83752 0.83862
0.335  0.71180 0.71414 0.71799 0.72330 0.72996 0.73786 0.74682 0.75665 0.76709 0.77785 0.78862 0.79904 0.80872 0.81729 0.82440 0.82972 0.83302 0.83413
0.340  0.70524 0.70762 0.71154 0.71693 0.72371 0.73173 0.74084 0.75083 0.76144 0.77239 0.78334 0.79393 0.80377 0.81248 0.81971 0.82512 0.82847 0.82961
0.345  0.69868 0.70109 0.70507 0.71056 0.71744 0.72559 0.73485 0.74500 0.75578 0.76690 0.77802 0.78878 0.79878 0.80764 0.81498 0.82048 0.82388 0.82504
0.350  0.69211 0.69456 0.69860 0.70417 0.71116 0.71944 0.72884 0.73914 0.75009 0.76139 0.77268 0.78360 0.79376 0.80275 0.81020 0.81579 0.81925 0.82042
0.355  0.68553 0.68802 0.69212 0.69777 0.70486 0.71327 0.72281 0.73327 0.74437 0.75584 0.76730 0.77839 0.78870 0.79782 0.80539 0.81106 0.81457 0.81576
0.360  0.67895 0.68147 0.68563 0.69136 0.69856 0.70709 0.71676 0.72737 0.73864 0.75027 0.76190 0.77315 0.78360 0.79286 0.80054 0.80629 0.80985 0.81106
0.365  0.67236 0.67492 0.67914 0.68495 0.69225 0.70089 0.71070 0.72146 0.73289 0.74468 0.75647 0.76788 0.77848 0.78786 0.79565 0.80148 0.80509 0.80631
0.370  0.66578 0.66837 0.67265 0.67854 0.68593 0.69469 0.70463 0.71553 0.72712 0.73906 0.75101 0.76256 0.77332 0.78283 0.79072 0.79663 0.80029 0.80152
0.375  0.65919 0.66182 0.66615 0.67212 0.67961 0.68848 0.69855 0.70959 0.72132 0.73342 0.74553 0.75724 0.76812 0.77776 0.78575 0.79173 0.79544 0.79670
0.380  0.65261 0.65527 0.65966 0.66569 0.67328 0.68226 0.69246 0.70363 0.71551 0.72777 0.74002 0.75188 0.76290 0.77265 0.78074 0.78680 0.79056 0.79183
0.385  0.64603 0.64872 0.65316 0.65927 0.66695 0.67604 0.68635 0.69767 0.70969 0.72208 0.73449 0.74648 0.75763 0.76752 0.77570 0.78184 0.78564 0.78692
0.390  0.63945 0.64218 0.64667 0.65285 0.66061 0.66981 0.68024 0.69169 0.70384 0.71639 0.72893 0.74107 0.75235 0.76234 0.77062 0.77683 0.78067 0.78197
0.395  0.63288 0.63564 0.64018 0.64643 0.65427 0.66357 0.67413 0.68569 0.69799 0.71067 0.72336 0.73562 0.74703 0.75713 0.76551 0.77178 0.77567 0.77698
0.400  0.62632 0.62910 0.63369 0.64001 0.64794 0.65734 0.66800 0.67969 0.69212 0.70493 0.71775 0.73015 0.74168 0.75190 0.76036 0.76670 0.77063 0.77196
0.405  0.61976 0.62257 0.62721 0.63359 0.64160 0.65110 0.66187 0.67368 0.68623 0.69918 0.71214 0.72466 0.73631 0.74662 0.75518 0.76159 0.76555 0.76690
0.410  0.61322 0.61606 0.62074 0.62718 0.63527 0.64486 0.65574 0.66767 0.68034 0.69342 0.70649 0.71914 0.73090 0.74133 0.74996 0.75643 0.76044 0.76180
0.415  0.60668 0.60954 0.61427 0.62077 0.62894 0.63862 0.64960 0.66164 0.67443 0.68763 0.70083 0.71360 0.72548 0.73599 0.74471 0.75125 0.75529 0.75666
0.420  0.60015 0.60304 0.60781 0.61437 0.62262 0.63238 0.64346 0.65561 0.66852 0.68183 0.69516 0.70804 0.72002 0.73063 0.73943 0.74602 0.75010 0.75149
0.425  0.59364 0.59655 0.60136 0.60798 0.61629 0.62614 0.63732 0.64957 0.66259 0.67602 0.68945 0.70245 0.71454 0.72524 0.73412 0.74077 0.74489 0.74628
0.430  0.58713 0.59007 0.59492 0.60160 0.60998 0.61991 0.63117 0.64353 0.65665 0.67019 0.68374 0.69685 0.70903 0.71982 0.72877 0.73548 0.73963 0.74103
0.435  0.58065 0.58361 0.58850 0.59522 0.60367 0.61367 0.62503 0.63748 0.65071 0.66436 0.67802 0.69121 0.70349 0.71438 0.72340 0.73016 0.73434 0.73575
0.440  0.57417 0.57716 0.58208 0.58885 0.59737 0.60744 0.61889 0.63143 0.64475 0.65851 0.67226 0.68557 0.69794 0.70890 0.71799 0.72480 0.72902 0.73044
0.445  0.56771 0.57072 0.57568 0.58250 0.59107 0.60122 0.61274 0.62538 0.63880 0.65264 0.66650 0.67991 0.69237 0.70341 0.71255 0.71941 0.72366 0.72509
0.450  0.56127 0.56430 0.56929 0.57616 0.58478 0.59501 0.60660 0.61932 0.63284 0.64677 0.66073 0.67421 0.68676 0.69787 0.70709 0.71400 0.71827 0.71972
0.455  0.55484 0.55789 0.56291 0.56982 0.57851 0.58879 0.60047 0.61326 0.62686 0.64090 0.65492 0.66851 0.68114 0.69232 0.70160 0.70854 0.71285 0.71431
0.460  0.54843 0.55150 0.55655 0.56351 0.57224 0.58259 0.59433 0.60721 0.62089 0.63500 0.64912 0.66279 0.67548 0.68675 0.69607 0.70307 0.70740 0.70886
0.465  0.54204 0.54512 0.55020 0.55720 0.56598 0.57639 0.58820 0.60115 0.61491 0.62910 0.64331 0.65704 0.66982 0.68114 0.69053 0.69756 0.70191 0.70338
0.470  0.53567 0.53877 0.54387 0.55091 0.55974 0.57020 0.58207 0.59509 0.60892 0.62320 0.63747 0.65129 0.66414 0.67551 0.68495 0.69202 0.69640 0.69788
0.475  0.52931 0.53243 0.53756 0.54463 0.55350 0.56402 0.57595 0.58903 0.60293 0.61727 0.63163 0.64550 0.65842 0.66985 0.67934 0.68645 0.69085 0.69234
0.480  0.52298 0.52611 0.53127 0.53837 0.54728 0.55784 0.56984 0.58298 0.59695 0.61135 0.62576 0.63972 0.65269 0.66419 0.67372 0.68085 0.68528 0.68677
0.485  0.51666 0.51981 0.52499 0.53212 0.54107 0.55168 0.56372 0.57692 0.59095 0.60542 0.61990 0.63392 0.64695 0.65849 0.66806 0.67523 0.67967 0.68117
0.490  0.51037 0.51352 0.51873 0.52589 0.53488 0.54553 0.55762 0.57087 0.58495 0.59948 0.61403 0.62808 0.64117 0.65276 0.66238 0.66958 0.67403 0.67554
0.495  0.50410 0.50726 0.51249 0.51967 0.52870 0.53939 0.55152 0.56482 0.57896 0.59354 0.60813 0.62225 0.63539 0.64702 0.65667 0.66390 0.66837 0.66989
0.500  0.49785 0.50102 0.50626 0.51347 0.52253 0.53326 0.54543 0.55878 0.57296 0.58759 0.60223 0.61641 0.62957 0.64125 0.65094 0.65819 0.66268 0.66420
0.505  0.49162 0.49481 0.50006 0.50729 0.51637 0.52713 0.53934 0.55273 0.56695 0.58163 0.59633 0.61053 0.62376 0.63547 0.64518 0.65246 0.65696 0.65848
0.510  0.48541 0.48861 0.49388 0.50113 0.51024 0.52102 0.53327 0.54669 0.56096 0.57568 0.59040 0.60466 0.61792 0.62967 0.63940 0.64670 0.65122 0.65274
0.515  0.47923 0.48243 0.48771 0.49498 0.50411 0.51493 0.52720 0.54066 0.55496 0.56972 0.58448 0.59876 0.61205 0.62383 0.63360 0.64091 0.64544 0.64697
0.520  0.47307 0.47628 0.48157 0.48886 0.49801 0.50885 0.52115 0.53462 0.54895 0.56374 0.57855 0.59286 0.60619 0.61799 0.62777 0.63510 0.63964 0.64118
0.525  0.46693 0.47015 0.47545 0.48275 0.49192 0.50277 0.51509 0.52860 0.54296 0.55777 0.57259 0.58695 0.60028 0.61211 0.62192 0.62927 0.63382 0.63535
0.530  0.46082 0.46404 0.46935 0.47666 0.48584 0.49671 0.50906 0.52259 0.53697 0.55181 0.56665 0.58101 0.59438 0.60623 0.61605 0.62341 0.62796 0.62950
0.535  0.45473 0.45796 0.46327 0.47059 0.47978 0.49067 0.50303 0.51657 0.53096 0.54581 0.56070 0.57508 0.58847 0.60033 0.61016 0.61753 0.62209 0.62363
0.540  0.44866 0.45189 0.45722 0.46454 0.47374 0.48464 0.49700 0.51056 0.52497 0.53984 0.55472 0.56913 0.58252 0.59439 0.60424 0.61161 0.61618 0.61773
0.545  0.44263 0.44586 0.45118 0.45851 0.46772 0.47862 0.49099 0.50456 0.51899 0.53387 0.54876 0.56316 0.57657 0.58845 0.59830 0.60569 0.61026 0.61180
0.550  0.43661 0.43984 0.44517 0.45251 0.46172 0.47262 0.48500 0.49857 0.51298 0.52787 0.54276 0.55719 0.57061 0.58250 0.59235 0.59973 0.60430 0.60585
0.555  0.43062 0.43386 0.43918 0.44652 0.45572 0.46663 0.47901 0.49257 0.50700 0.52189 0.53679 0.55120 0.56462 0.57651 0.58637 0.59375 0.59833 0.59987
0.560  0.42466 0.42789 0.43322 0.44055 0.44975 0.46066 0.47303 0.48660 0.50102 0.51591 0.53080 0.54521 0.55863 0.57052 0.58037 0.58776 0.59233 0.59387
0.565  0.41872 0.42195 0.42727 0.43460 0.44380 0.45470 0.46706 0.48063 0.49504 0.50991 0.52479 0.53922 0.55261 0.56449 0.57435 0.58173 0.58630 0.58785
0.570  0.41281 0.41604 0.42136 0.42868 0.43787 0.44875 0.46112 0.47466 0.48906 0.50392 0.51880 0.53319 0.54660 0.55847 0.56831 0.57569 0.58026 0.58180
0.575  0.40692 0.41015 0.41546 0.42277 0.43196 0.44283 0.45518 0.46870 0.48309 0.49794 0.51280 0.52718 0.54057 0.55243 0.56226 0.56963 0.57419 0.57573
0.580  0.40106 0.40428 0.40959 0.41689 0.42605 0.43692 0.44924 0.46276 0.47713 0.49194 0.50678 0.52116 0.53451 0.54636 0.55619 0.56354 0.56810 0.56963
0.585  0.39523 0.39844 0.40374 0.41103 0.42018 0.43102 0.44332 0.45682 0.47115 0.48595 0.50077 0.51510 0.52846 0.54028 0.55008 0.55744 0.56198 0.56352
0.590  0.38942 0.39263 0.39791 0.40519 0.41432 0.42514 0.43742 0.45087 0.46519 0.47997 0.49476 0.50906 0.52237 0.53418 0.54398 0.55131 0.55585 0.55738
0.595  0.38364 0.38684 0.39211 0.39937 0.40849 0.41927 0.43153 0.44496 0.45925 0.47397 0.48872 0.50301 0.51630 0.52807 0.53784 0.54516 0.54969 0.55122
0.600  0.37788 0.38108 0.38634 0.39357 0.40267 0.41343 0.42564 0.43905 0.45328 0.46798 0.48270 0.49694 0.51021 0.52196 0.53169 0.53899 0.54351 0.54504
0.605  0.37216 0.37534 0.38058 0.38780 0.39686 0.40760 0.41978 0.43313 0.44734 0.46200 0.47668 0.49088 0.50409 0.51581 0.52553 0.53281 0.53731 0.53883
0.610  0.36645 0.36963 0.37486 0.38205 0.39108 0.40178 0.41393 0.42724 0.44140 0.45600 0.47063 0.48478 0.49798 0.50966 0.51934 0.52660 0.53109 0.53261
0.615  0.36078 0.36394 0.36915 0.37632 0.38532 0.39598 0.40809 0.42136 0.43545 0.45002 0.46460 0.47871 0.49185 0.50349 0.51314 0.52038 0.52485 0.52636
0.620  0.35513 0.35828 0.36347 0.37062 0.37958 0.39020 0.40225 0.41548 0.42953 0.44404 0.45857 0.47263 0.48570 0.49730 0.50693 0.51413 0.51859 0.52010
0.625  0.34951 0.35265 0.35782 0.36493 0.37386 0.38444 0.39644 0.40960 0.42361 0.43804 0.45251 0.46651 0.47956 0.49111 0.50069 0.50787 0.51231 0.51381
0.630  0.34392 0.34704 0.35219 0.35927 0.36816 0.37870 0.39065 0.40375 0.41767 0.43207 0.44647 0.46042 0.47340 0.48489 0.49444 0.50159 0.50601 0.50751
0.635  0.33835 0.34146 0.34658 0.35363 0.36248 0.37296 0.38485 0.39791 0.41177 0.42610 0.44043 0.45431 0.46722 0.47868 0.48817 0.49529 0.49969 0.50118
0.640  0.33281 0.33590 0.34100 0.34801 0.35682 0.36725 0.37908 0.39205 0.40587 0.42010 0.43437 0.44818 0.46105 0.47245 0.48189 0.48898 0.49335 0.49483
0.645  0.32730 0.33037 0.33544 0.34242 0.35118 0.36155 0.37333 0.38623 0.39995 0.41413 0.42833 0.44207 0.45485 0.46619 0.47560 0.48264 0.48700 0.48847
0.650  0.32181 0.32487 0.32991 0.33685 0.34556 0.35588 0.36758 0.38042 0.39406 0.40817 0.42226 0.43595 0.44866 0.45993 0.46928 0.47629 0.48062 0.48209
0.655  0.31635 0.31939 0.32440 0.33130 0.33995 0.35020 0.36184 0.37462 0.38818 0.40218 0.41621 0.42980 0.44246 0.45367 0.46296 0.46992 0.47423 0.47569
0.660  0.31092 0.31394 0.31892 0.32577 0.33437 0.34456 0.35613 0.36881 0.38231 0.39622 0.41017 0.42367 0.43622 0.44737 0.45662 0.46354 0.46782 0.46926
0.665  0.30551 0.30852 0.31346 0.32027 0.32882 0.33894 0.35043 0.36302 0.37641 0.39026 0.40409 0.41753 0.43001 0.44108 0.45026 0.45714 0.46139 0.46283
0.670  0.30013 0.30312 0.30803 0.31479 0.32328 0.33333 0.34474 0.35725 0.37055 0.38428 0.39804 0.41136 0.42378 0.43478 0.44389 0.45072 0.45494 0.45637
0.675  0.29478 0.29774 0.30262 0.30933 0.31776 0.32773 0.33905 0.35147 0.36470 0.37833 0.39199 0.40522 0.41752 0.42845 0.43751 0.44428 0.44848 0.44990
0.680  0.28946 0.29240 0.29724 0.30390 0.31225 0.32216 0.33340 0.34572 0.35883 0.37238 0.38591 0.39906 0.41128 0.42212 0.43110 0.43784 0.44200 0.44341
0.685  0.28416 0.28708 0.29188 0.29849 0.30678 0.31660 0.32776 0.33999 0.35299 0.36640 0.37986 0.39289 0.40503 0.41578 0.42469 0.43137 0.43550 0.43690
0.690  0.27889 0.28178 0.28654 0.29309 0.30132 0.31107 0.32213 0.33426 0.34715 0.36046 0.37381 0.38673 0.39875 0.40942 0.41826 0.42489 0.42899 0.43037
0.695  0.27364 0.27651 0.28123 0.28773 0.29588 0.30554 0.31649 0.32852 0.34130 0.35452 0.36773 0.38054 0.39248 0.40306 0.41182 0.41839 0.42246 0.42383
0.700  0.26843 0.27127 0.27594 0.28238 0.29047 0.30003 0.31090 0.32281 0.33548 0.34856 0.36168 0.37437 0.38621 0.39667 0.40538 0.41188 0.41591 0.41727
0.705  0.26323 0.26605 0.27068 0.27706 0.28506 0.29454 0.30531 0.31712 0.32967 0.34263 0.35562 0.36820 0.37990 0.39029 0.39890 0.40536 0.40935 0.41069
0.710  0.25807 0.26085 0.26544 0.27176 0.27968 0.28908 0.29974 0.31141 0.32384 0.33670 0.34954 0.36200 0.37362 0.38390 0.39243 0.39882 0.40277 0.40410
0.715  0.25293 0.25569 0.26023 0.26648 0.27433 0.28363 0.29416 0.30574 0.31804 0.33074 0.34349 0.35582 0.36732 0.37749 0.38594 0.39226 0.39618 0.39750
0.720  0.24782 0.25055 0.25504 0.26122 0.26899 0.27818 0.28862 0.30007 0.31225 0.32482 0.33743 0.34964 0.36100 0.37108 0.37943 0.38569 0.38957 0.39087
0.725  0.24273 0.24543 0.24988 0.25599 0.26368 0.27276 0.28309 0.29442 0.30647 0.31890 0.33135 0.34343 0.35469 0.36466 0.37292 0.37911 0.38294 0.38423
0.730  0.23767 0.24034 0.24474 0.25078 0.25837 0.26737 0.27756 0.28876 0.30067 0.31298 0.32530 0.33724 0.34836 0.35821 0.36640 0.37251 0.37630 0.37758
0.735  0.23264 0.23527 0.23962 0.24560 0.25309 0.26199 0.27206 0.28313 0.29490 0.30705 0.31924 0.33105 0.34203 0.35177 0.35985 0.36591 0.36965 0.37091
0.740  0.22763 0.23023 0.23452 0.24043 0.24784 0.25661 0.26658 0.27751 0.28914 0.30115 0.31316 0.32482 0.33570 0.34533 0.35330 0.35929 0.36298 0.36423
0.745  0.22265 0.22522 0.22946 0.23529 0.24260 0.25126 0.26111 0.27188 0.28336 0.29524 0.30711 0.31863 0.32934 0.33885 0.34675 0.35264 0.35630 0.35753
0.750  0.21769 0.22023 0.22441 0.23016 0.23739 0.24593 0.25563 0.26629 0.27762 0.28932 0.30106 0.31242 0.32300 0.33239 0.34016 0.34600 0.34960 0.35082
0.755  0.21276 0.21526 0.21939 0.22506 0.23218 0.24062 0.25019 0.26070 0.27188 0.28343 0.29498 0.30619 0.31665 0.32591 0.33359 0.33934 0.34289 0.34409
0.760  0.20785 0.21032 0.21439 0.21998 0.22700 0.23531 0.24476 0.25513 0.26613 0.27754 0.28893 0.29999 0.31028 0.31941 0.32699 0.33266 0.33616 0.33735
0.765  0.20297 0.20541 0.20942 0.21493 0.22185 0.23004 0.23935 0.24954 0.26041 0.27162 0.28288 0.29378 0.30392 0.31292 0.32038 0.32597 0.32943 0.33059
0.770  0.19812 0.20052 0.20446 0.20990 0.21671 0.22478 0.23393 0.24399 0.25470 0.26574 0.27681 0.28754 0.29755 0.30642 0.31377 0.31927 0.32267 0.32382
0.775  0.19329 0.19565 0.19954 0.20488 0.21159 0.21953 0.22855 0.23845 0.24899 0.25987 0.27076 0.28133 0.29116 0.29990 0.30714 0.31256 0.31591 0.31704
0.780  0.18848 0.19081 0.19463 0.19988 0.20648 0.21431 0.22318 0.23290 0.24326 0.25397 0.26471 0.27511 0.28479 0.29338 0.30050 0.30583 0.30913 0.31024
0.785  0.18371 0.18599 0.18975 0.19492 0.20140 0.20908 0.21782 0.22738 0.23758 0.24810 0.25866 0.26887 0.27841 0.28685 0.29385 0.29910 0.30234 0.30343
0.790  0.17895 0.18119 0.18489 0.18997 0.19634 0.20389 0.21246 0.22188 0.23189 0.24224 0.25259 0.26264 0.27200 0.28031 0.28720 0.29235 0.29553 0.29661
0.795  0.17422 0.17642 0.18005 0.18504 0.19130 0.19872 0.20713 0.21638 0.22619 0.23635 0.24655 0.25642 0.26561 0.27376 0.28052 0.28559 0.28872 0.28977
0.800  0.16952 0.17168 0.17524 0.18013 0.18628 0.19356 0.20182 0.21087 0.22053 0.23050 0.24051 0.25017 0.25921 0.26722 0.27385 0.27882 0.28189 0.28292
0.805  0.16484 0.16695 0.17045 0.17525 0.18127 0.18840 0.19652 0.20540 0.21487 0.22465 0.23444 0.24394 0.25281 0.26065 0.26716 0.27203 0.27505 0.27606
0.810  0.16018 0.16226 0.16568 0.17038 0.17628 0.18327 0.19121 0.19994 0.20919 0.21877 0.22840 0.23771 0.24638 0.25408 0.26046 0.26524 0.26819 0.26919
0.815  0.15555 0.15758 0.16093 0.16554 0.17132 0.17817 0.18594 0.19446 0.20355 0.21294 0.22236 0.23148 0.23997 0.24751 0.25376 0.25844 0.26133 0.26230
0.820  0.15094 0.15293 0.15621 0.16071 0.16637 0.17307 0.18068 0.18902 0.19791 0.20710 0.21630 0.22523 0.23356 0.24092 0.24704 0.25162 0.25445 0.25540
0.825  0.14635 0.14830 0.15150 0.15591 0.16144 0.16798 0.17543 0.18359 0.19229 0.20127 0.21026 0.21899 0.22712 0.23433 0.24031 0.24479 0.24756 0.24849
0.830  0.14179 0.14370 0.14683 0.15113 0.15653 0.16292 0.17019 0.17817 0.18664 0.19542 0.20423 0.21276 0.22070 0.22774 0.23358 0.23796 0.24066 0.24157
0.835  0.13726 0.13911 0.14217 0.14637 0.15164 0.15788 0.16497 0.17274 0.18103 0.18959 0.19817 0.20650 0.21427 0.22113 0.22684 0.23111 0.23375 0.23464
0.840  0.13275 0.13455 0.13753 0.14162 0.14676 0.15285 0.15976 0.16734 0.17543 0.18378 0.19214 0.20026 0.20781 0.21452 0.22008 0.22425 0.22682 0.22769
0.845  0.12826 0.13002 0.13292 0.13690 0.14191 0.14784 0.15457 0.16196 0.16981 0.17794 0.18611 0.19402 0.20138 0.20791 0.21333 0.21738 0.21989 0.22073
0.850  0.12379 0.12550 0.12833 0.13220 0.13708 0.14283 0.14938 0.15658 0.16422 0.17213 0.18006 0.18776 0.19494 0.20129 0.20656 0.21050 0.21294 0.21376
0.855  0.11935 0.12101 0.12376 0.12752 0.13225 0.13785 0.14422 0.15120 0.15864 0.16633 0.17403 0.18151 0.18847 0.19466 0.19978 0.20361 0.20598 0.20678
0.860  0.11493 0.11654 0.11920 0.12286 0.12745 0.13289 0.13907 0.14584 0.15306 0.16051 0.16801 0.17527 0.18202 0.18802 0.19299 0.19672 0.19902 0.19979
0.865  0.11053 0.11210 0.11467 0.11822 0.12267 0.12794 0.13393 0.14050 0.14748 0.15472 0.16198 0.16900 0.17557 0.18138 0.18620 0.18981 0.19204 0.19279
0.870  0.10616 0.10767 0.11017 0.11360 0.11791 0.12300 0.12879 0.13514 0.14192 0.14893 0.15594 0.16276 0.16910 0.17473 0.17940 0.18289 0.18505 0.18577
0.875  0.10181 0.10327 0.10568 0.10900 0.11316 0.11808 0.12368 0.12982 0.13637 0.14314 0.14992 0.15651 0.16264 0.16808 0.17258 0.17596 0.17805 0.17875
0.880  0.09748 0.09889 0.10122 0.10441 0.10842 0.11318 0.11858 0.12451 0.13081 0.13734 0.14391 0.15024 0.15617 0.16142 0.16577 0.16903 0.17104 0.17172
0.885  0.09317 0.09453 0.09677 0.09985 0.10371 0.10830 0.11350 0.11921 0.12528 0.13157 0.13787 0.14399 0.14969 0.15475 0.15895 0.16208 0.16402 0.16467
0.890  0.08889 0.09020 0.09235 0.09531 0.09902 0.10342 0.10841 0.11390 0.11975 0.12580 0.13186 0.13774 0.14322 0.14808 0.15211 0.15512 0.15699 0.15762
0.895  0.08462 0.08588 0.08795 0.09079 0.09435 0.09856 0.10336 0.10862 0.11423 0.12002 0.12584 0.13149 0.13674 0.14140 0.14527 0.14816 0.14995 0.15055
0.900  0.08039 0.08159 0.08356 0.08628 0.08969 0.09372 0.09831 0.10335 0.10871 0.11426 0.11982 0.12522 0.13026 0.13472 0.13842 0.14119 0.14290 0.14347
0.905  0.07617 0.07731 0.07920 0.08179 0.08504 0.08890 0.09328 0.09809 0.10320 0.10850 0.11381 0.11897 0.12377 0.12803 0.13156 0.13420 0.13584 0.13639
0.910  0.07197 0.07306 0.07486 0.07732 0.08042 0.08409 0.08825 0.09282 0.09770 0.10273 0.10780 0.11271 0.11728 0.12134 0.12470 0.12721 0.12877 0.12929
0.915  0.06780 0.06883 0.07053 0.07288 0.07581 0.07929 0.08324 0.08758 0.09220 0.09699 0.10178 0.10644 0.11079 0.11464 0.11783 0.12022 0.12169 0.12219
0.920  0.06364 0.06462 0.06623 0.06845 0.07122 0.07451 0.07825 0.08235 0.08672 0.09125 0.09578 0.10019 0.10429 0.10793 0.11095 0.11321 0.11460 0.11507
0.925  0.05951 0.06043 0.06195 0.06403 0.06665 0.06974 0.07327 0.07712 0.08125 0.08551 0.08978 0.09393 0.09779 0.10122 0.10406 0.10619 0.10751 0.10795
0.930  0.05540 0.05626 0.05769 0.05964 0.06209 0.06500 0.06829 0.07191 0.07578 0.07977 0.08378 0.08766 0.09130 0.09451 0.09717 0.09917 0.10040 0.10081
0.935  0.05131 0.05212 0.05344 0.05526 0.05755 0.06026 0.06333 0.06671 0.07031 0.07404 0.07777 0.08141 0.08479 0.08779 0.09028 0.09213 0.09328 0.09367
0.940  0.04724 0.04799 0.04922 0.05091 0.05303 0.05553 0.05839 0.06152 0.06486 0.06832 0.07178 0.07515 0.07828 0.08106 0.08337 0.08509 0.08616 0.08652
0.945  0.04319 0.04388 0.04501 0.04657 0.04852 0.05083 0.05346 0.05633 0.05942 0.06259 0.06579 0.06889 0.07177 0.07433 0.07646 0.07804 0.07903 0.07936
0.950  0.03917 0.03979 0.04083 0.04225 0.04403 0.04614 0.04853 0.05117 0.05397 0.05688 0.05979 0.06262 0.06526 0.06760 0.06954 0.07099 0.07188 0.07218
0.955  0.03516 0.03573 0.03666 0.03794 0.03955 0.04146 0.04363 0.04601 0.04854 0.05117 0.05380 0.05636 0.05874 0.06086 0.06261 0.06392 0.06473 0.06500
0.960  0.03117 0.03168 0.03251 0.03366 0.03509 0.03679 0.03873 0.04086 0.04312 0.04547 0.04782 0.05010 0.05223 0.05412 0.05568 0.05685 0.05757 0.05782
0.965  0.02721 0.02765 0.02838 0.02939 0.03065 0.03215 0.03385 0.03571 0.03771 0.03976 0.04183 0.04384 0.04571 0.04737 0.04874 0.04977 0.05041 0.05062
0.970  0.02326 0.02364 0.02427 0.02514 0.02623 0.02751 0.02897 0.03058 0.03229 0.03407 0.03585 0.03757 0.03918 0.04061 0.04180 0.04268 0.04323 0.04341
0.975  0.01934 0.01966 0.02018 0.02091 0.02182 0.02289 0.02412 0.02546 0.02689 0.02838 0.02987 0.03131 0.03266 0.03386 0.03485 0.03559 0.03604 0.03620
0.980  0.01543 0.01569 0.01611 0.01669 0.01742 0.01829 0.01927 0.02035 0.02150 0.02269 0.02389 0.02505 0.02613 0.02709 0.02789 0.02848 0.02885 0.02897
0.985  0.01154 0.01174 0.01206 0.01249 0.01304 0.01369 0.01443 0.01525 0.01611 0.01701 0.01791 0.01879 0.01960 0.02033 0.02093 0.02137 0.02165 0.02174
0.990  0.00768 0.00781 0.00802 0.00831 0.00868 0.00912 0.00961 0.01015 0.01073 0.01134 0.01194 0.01253 0.01307 0.01356 0.01396 0.01426 0.01444 0.01450
0.995  0.00383 0.00389 0.00400 0.00415 0.00433 0.00455 0.00480 0.00507 0.00536 0.00567 0.00597 0.00626 0.00654 0.00678 0.00698 0.00713 0.00723 0.00726
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e000.dat <==
# alpha = +0.35 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99992 0.99992 0.99993 0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996
0.010  0.99969 0.99970 0.99970 0.99971 0.99971 0.99972 0.99973 0.99974 0.99975 0.99976 0.99978 0.99979 0.99980 0.99982 0.99983 0.99983 0.99984 0.99985
0.015  0.99931 0.99932 0.99933 0.99934 0.99935 0.99937 0.99939 0.99942 0.99944 0.99947 0.99950 0.99953 0.99956 0.99959 0.99961 0.99963 0.99964 0.99965
0.020  0.99878 0.99879 0.99880 0.99882 0.99885 0.99888 0.99892 0.99896 0.99901 0.99906 0.99911 0.99917 0.99922 0.99927 0.99931 0.99934 0.99936 0.99938
0.025  0.99809 0.99811 0.99813 0.99816 0.99820 0.99825 0.99831 0.99838 0.99845 0.99853 0.99862 0.99870 0.99878 0.99886 0.99892 0.99897 0.99900 0.99903
0.030  0.99726 0.99728 0.99731 0.99736 0.99742 0.99749 0.99757 0.99767 0.99778 0.99789 0.99801 0.99813 0.99825 0.99835 0.99845 0.99852 0.99856 0.99848
0.035  0.99628 0.99630 0.99635 0.99641 0.99649 0.99659 0.99670 0.99683 0.99698 0.99713 0.99729 0.99746 0.99761 0.99776 0.99789 0.99798 0.99804 0.99798
0.040  0.99514 0.99518 0.99524 0.99532 0.99542 0.99555 0.99570 0.99587 0.99606 0.99626 0.99647 0.99668 0.99689 0.99708 0.99724 0.99737 0.99745 0.99741
0.045  0.99386 0.99391 0.99398 0.99409 0.99422 0.99438 0.99457 0.99478 0.99502 0.99527 0.99554 0.99581 0.99607 0.99631 0.99652 0.99667 0.99677 0.99676
0.050  0.99244 0.99249 0.99259 0.99271 0.99288 0.99307 0.99330 0.99357 0.99386 0.99417 0.99450 0.99483 0.99515 0.99545 0.99571 0.99590 0.99602 0.99603
0.055  0.99087 0.99094 0.99105 0.99120 0.99140 0.99164 0.99192 0.99223 0.99259 0.99296 0.99336 0.99376 0.99414 0.99450 0.99481 0.99505 0.99519 0.99523
0.060  0.98917 0.98924 0.98937 0.98956 0.98979 0.99007 0.99040 0.99078 0.99120 0.99164 0.99211 0.99259 0.99304 0.99347 0.99383 0.99411 0.99429 0.99436
0.065  0.98732 0.98741 0.98756 0.98778 0.98805 0.98838 0.98876 0.98921 0.98970 0.99021 0.99077 0.99132 0.99185 0.99235 0.99278 0.99310 0.99331 0.99327
0.070  0.98534 0.98544 0.98562 0.98586 0.98618 0.98656 0.98701 0.98752 0.98808 0.98868 0.98932 0.98996 0.99057 0.99114 0.99164 0.99201 0.99225 0.99226
0.075  0.98322 0.98334 0.98354 0.98382 0.98418 0.98462 0.98513 0.98571 0.98636 0.98704 0.98777 0.98850 0.98921 0.98985 0.99041 0.99085 0.99112 0.99117
0.080  0.98097 0.98111 0.98133 0.98165 0.98206 0.98256 0.98314 0.98379 0.98453 0.98530 0.98612 0.98695 0.98775 0.98849 0.98912 0.98960 0.98992 0.99000
0.085  0.97859 0.97874 0.97900 0.97936 0.97981 0.98037 0.98103 0.98176 0.98259 0.98346 0.98437 0.98530 0.98621 0.98704 0.98775 0.98830 0.98865 0.98877
0.090  0.97609 0.97626 0.97654 0.97694 0.97745 0.97808 0.97881 0.97962 0.98054 0.98152 0.98254 0.98357 0.98457 0.98551 0.98630 0.98691 0.98730 0.98733
0.095  0.97346 0.97365 0.97396 0.97441 0.97497 0.97566 0.97647 0.97738 0.97840 0.97949 0.98061 0.98176 0.98287 0.98389 0.98478 0.98545 0.98588 0.98597
0.100  0.97071 0.97092 0.97127 0.97175 0.97238 0.97314 0.97403 0.97503 0.97615 0.97735 0.97859 0.97986 0.98108 0.98220 0.98317 0.98392 0.98439 0.98453
0.105  0.96784 0.96807 0.96845 0.96899 0.96967 0.97051 0.97149 0.97258 0.97381 0.97511 0.97648 0.97787 0.97921 0.98044 0.98150 0.98231 0.98284 0.98302
0.110  0.96486 0.96511 0.96553 0.96611 0.96686 0.96777 0.96884 0.97004 0.97137 0.97280 0.97428 0.97578 0.97725 0.97860 0.97976 0.98065 0.98122 0.98132
0.115  0.96177 0.96204 0.96249 0.96313 0.96394 0.96493 0.96609 0.96739 0.96884 0.97039 0.97201 0.97364 0.97522 0.97667 0.97795 0.97891 0.97952 0.97969
0.120  0.95857 0.95886 0.95935 0.96004 0.96092 0.96199 0.96324 0.96466 0.96622 0.96790 0.96965 0.97142 0.97312 0.97471 0.97606 0.97710 0.97776 0.97799
0.125  0.95526 0.95558 0.95611 0.95685 0.95780 0.95895 0.96030 0.96182 0.96351 0.96532 0.96721 0.96912 0.97096 0.97266 0.97411 0.97523 0.97595 0.97609
0.130  0.95186 0.95220 0.95277 0.95357 0.95458 0.95582 0.95727 0.95890 0.96071 0.96265 0.96467 0.96671 0.96869 0.97053 0.97209 0.97329 0.97406 0.97427
0.135  0.94835 0.94872 0.94933 0.95018 0.95127 0.95260 0.95415 0.95590 0.95784 0.95991 0.96208 0.96426 0.96638 0.96833 0.96999 0.97129 0.97211 0.97239
0.140  0.94475 0.94514 0.94579 0.94671 0.94787 0.94929 0.95094 0.95281 0.95488 0.95710 0.95941 0.96174 0.96400 0.96608 0.96785 0.96923 0.97011 0.97031
0.145  0.94106 0.94148 0.94217 0.94314 0.94438 0.94589 0.94766 0.94965 0.95185 0.95421 0.95667 0.95915 0.96154 0.96375 0.96566 0.96711 0.96804 0.96831
0.150  0.93728 0.93772 0.93845 0.93949 0.94081 0.94241 0.94429 0.94640 0.94874 0.95124 0.95383 0.95646 0.95901 0.96136 0.96337 0.96491 0.96590 0.96625
0.155  0.93342 0.93389 0.93466 0.93576 0.93715 0.93885 0.94084 0.94307 0.94554 0.94819 0.95096 0.95374 0.95643 0.95892 0.96105 0.96269 0.96373 0.96400
0.160  0.92947 0.92997 0.93079 0.93194 0.93341 0.93521 0.93731 0.93967 0.94229 0.94509 0.94801 0.95096 0.95380 0.95642 0.95866 0.96039 0.96149 0.96183
0.165  0.92544 0.92597 0.92684 0.92805 0.92961 0.93150 0.93372 0.93622 0.93897 0.94193 0.94500 0.94807 0.95108 0.95383 0.95621 0.95802 0.95918 0.95960
0.170  0.92134 0.92190 0.92281 0.92409 0.92573 0.92773 0.93006 0.93269 0.93559 0.93869 0.94190 0.94517 0.94833 0.95122 0.95372 0.95563 0.95685 0.95719
0.175  0.91717 0.91775 0.91871 0.92006 0.92178 0.92388 0.92633 0.92910 0.93213 0.93538 0.93878 0.94221 0.94551 0.94851 0.95113 0.95315 0.95443 0.95486
0.180  0.91293 0.91354 0.91455 0.91597 0.91777 0.91997 0.92254 0.92544 0.92861 0.93203 0.93560 0.93914 0.94261 0.94581 0.94853 0.95064 0.95198 0.95235
0.185  0.90862 0.90926 0.91032 0.91180 0.91370 0.91600 0.91869 0.92170 0.92505 0.92864 0.93232 0.93607 0.93970 0.94304 0.94589 0.94808 0.94948 0.94992
0.190  0.90425 0.90492 0.90603 0.90758 0.90956 0.91197 0.91475 0.91793 0.92144 0.92513 0.92903 0.93295 0.93667 0.94017 0.94315 0.94545 0.94691 0.94743
0.195  0.89982 0.90052 0.90168 0.90330 0.90536 0.90786 0.91079 0.91411 0.91776 0.92163 0.92569 0.92972 0.93368 0.93730 0.94041 0.94280 0.94431 0.94478
0.200  0.89534 0.89607 0.89727 0.89896 0.90111 0.90372 0.90678 0.91023 0.91400 0.91807 0.92224 0.92650 0.93061 0.93436 0.93756 0.94006 0.94165 0.94220
0.205  0.89080 0.89156 0.89281 0.89457 0.89680 0.89952 0.90271 0.90628 0.91023 0.91446 0.91881 0.92323 0.92744 0.93138 0.93474 0.93733 0.93896 0.93945
0.210  0.88621 0.88699 0.88830 0.89012 0.89245 0.89528 0.89859 0.90230 0.90641 0.91075 0.91533 0.91986 0.92430 0.92837 0.93184 0.93452 0.93621 0.93678
0.215  0.88157 0.88239 0.88374 0.88563 0.88805 0.89100 0.89440 0.89828 0.90254 0.90706 0.91173 0.91651 0.92109 0.92526 0.92888 0.93166 0.93343 0.93394
0.220  0.87688 0.87773 0.87913 0.88109 0.88361 0.88666 0.89019 0.89422 0.89859 0.90332 0.90817 0.91311 0.91780 0.92217 0.92590 0.92879 0.93060 0.93119
0.225  0.87215 0.87303 0.87448 0.87652 0.87913 0.88228 0.88595 0.89011 0.89465 0.89948 0.90457 0.90960 0.91453 0.91898 0.92285 0.92583 0.92772 0.92826
0.230  0.86739 0.86830 0.86979 0.87191 0.87461 0.87785 0.88166 0.88593 0.89066 0.89566 0.90085 0.90613 0.91114 0.91581 0.91980 0.92287 0.92481 0.92543
0.235  0.86258 0.86352 0.86507 0.86725 0.87005 0.87340 0.87734 0.88175 0.88658 0.89181 0.89717 0.90253 0.90779 0.91259 0.91665 0.91983 0.92184 0.92255
0.240  0.85774 0.85870 0.86031 0.86257 0.86542 0.86891 0.87294 0.87754 0.88253 0.88785 0.89345 0.89898 0.90438 0.90928 0.91354 0.91680 0.91886 0.91951
0.245  0.85286 0.85386 0.85552 0.85785 0.86080 0.86439 0.86855 0.87329 0.87844 0.88394 0.88962 0.89541 0.90090 0.90601 0.91030 0.91367 0.91581 0.91656
0.250  0.84796 0.84898 0.85070 0.85310 0.85614 0.85985 0.86413 0.86896 0.87432 0.87998 0.88584 0.89171 0.89745 0.90262 0.90711 0.91057 0.91276 0.91344
0.255  0.84302 0.84408 0.84585 0.84831 0.85145 0.85523 0.85969 0.86466 0.87010 0.87592 0.88202 0.88806 0.89387 0.89927 0.90388 0.90737 0.90963 0.91041
0.260  0.83806 0.83915 0.84097 0.84349 0.84674 0.85063 0.85520 0.86032 0.86593 0.87191 0.87809 0.88436 0.89035 0.89580 0.90056 0.90421 0.90650 0.90723
0.265  0.83308 0.83420 0.83607 0.83866 0.84200 0.84600 0.85065 0.85596 0.86173 0.86787 0.87422 0.88058 0.88670 0.89240 0.89726 0.90097 0.90332 0.90413
0.270  0.82807 0.82922 0.83114 0.83380 0.83723 0.84135 0.84613 0.85152 0.85743 0.86372 0.87032 0.87685 0.88313 0.88887 0.89385 0.89769 0.90012 0.90087
0.275  0.82304 0.82422 0.82619 0.82893 0.83242 0.83667 0.84158 0.84711 0.85318 0.85963 0.86631 0.87300 0.87952 0.88540 0.89051 0.89441 0.89688 0.89771
0.280  0.81799 0.81921 0.82122 0.82404 0.82761 0.83195 0.83702 0.84269 0.84891 0.85552 0.86237 0.86921 0.87579 0.88189 0.88704 0.89106 0.89360 0.89439
0.285  0.81292 0.81417 0.81623 0.81913 0.82279 0.82722 0.83237 0.83816 0.84453 0.85129 0.85829 0.86536 0.87213 0.87829 0.88362 0.88771 0.89030 0.89116
0.290  0.80785 0.80913 0.81123 0.81420 0.81796 0.82249 0.82777 0.83371 0.84022 0.84714 0.85430 0.86146 0.86833 0.87474 0.88010 0.88430 0.88696 0.88778
0.295  0.80275 0.80406 0.80622 0.80925 0.81310 0.81775 0.82315 0.82923 0.83589 0.84296 0.85029 0.85761 0.86464 0.87105 0.87663 0.88090 0.88359 0.88449
0.300  0.79765 0.79899 0.80119 0.80427 0.80824 0.81299 0.81852 0.82473 0.83152 0.83867 0.84614 0.85361 0.86079 0.86745 0.87304 0.87742 0.88019 0.88105
0.305  0.79253 0.79390 0.79616 0.79930 0.80332 0.80818 0.81380 0.82014 0.82708 0.83447 0.84210 0.84973 0.85704 0.86372 0.86953 0.87397 0.87677 0.87770
0.310  0.78741 0.78881 0.79111 0.79433 0.79843 0.80338 0.80914 0.81562 0.82270 0.83024 0.83800 0.84568 0.85324 0.86008 0.86588 0.87043 0.87332 0.87420
0.315  0.78227 0.78370 0.78606 0.78934 0.79353 0.79859 0.80447 0.81108 0.81830 0.82589 0.83383 0.84175 0.84935 0.85629 0.86232 0.86694 0.86984 0.87081
0.320  0.77714 0.77859 0.78100 0.78435 0.78863 0.79379 0.79979 0.80651 0.81380 0.82164 0.82973 0.83779 0.84554 0.85261 0.85863 0.86334 0.86633 0.86725
0.325  0.77199 0.77346 0.77593 0.77935 0.78372 0.78898 0.79502 0.80188 0.80939 0.81737 0.82548 0.83369 0.84158 0.84877 0.85501 0.85979 0.86281 0.86380
0.330  0.76684 0.76834 0.77085 0.77435 0.77879 0.78410 0.79032 0.79732 0.80496 0.81297 0.82135 0.82972 0.83773 0.84504 0.85128 0.85615 0.85923 0.86019
0.335  0.76169 0.76322 0.76576 0.76930 0.77382 0.77928 0.78562 0.79274 0.80042 0.80868 0.81719 0.82558 0.83372 0.84124 0.84762 0.85255 0.85567 0.85669
0.340  0.75654 0.75810 0.76068 0.76429 0.76889 0.77445 0.78091 0.78806 0.79598 0.80436 0.81292 0.82156 0.82985 0.83740 0.84391 0.84886 0.85204 0.85304
0.345  0.75138 0.75297 0.75560 0.75928 0.76396 0.76962 0.77610 0.78347 0.79152 0.79995 0.80875 0.81742 0.82580 0.83359 0.84012 0.84522 0.84844 0.84948
0.350  0.74623 0.74785 0.75052 0.75426 0.75903 0.76478 0.77138 0.77887 0.78694 0.79563 0.80443 0.81334 0.82188 0.82966 0.83640 0.84147 0.84476 0.84590
0.355  0.74108 0.74272 0.74545 0.74925 0.75410 0.75988 0.76666 0.77416 0.78248 0.79116 0.80024 0.80928 0.81791 0.82583 0.83255 0.83780 0.84111 0.84218
0.360  0.73592 0.73760 0.74037 0.74423 0.74910 0.75504 0.76193 0.76956 0.77800 0.78682 0.79603 0.80507 0.81386 0.82186 0.82879 0.83401 0.83738 0.83856
0.365  0.73078 0.73248 0.73529 0.73921 0.74417 0.75020 0.75710 0.76495 0.77340 0.78247 0.79167 0.80099 0.80989 0.81800 0.82490 0.83028 0.83369 0.83479
0.370  0.72563 0.72736 0.73022 0.73416 0.73924 0.74536 0.75237 0.76033 0.76891 0.77798 0.78745 0.79673 0.80576 0.81398 0.82110 0.82646 0.82992 0.83113
0.375  0.72049 0.72224 0.72514 0.72916 0.73431 0.74044 0.74764 0.75562 0.76442 0.77362 0.78307 0.79263 0.80177 0.81010 0.81717 0.82270 0.82618 0.82732
0.380  0.71536 0.71713 0.72005 0.72415 0.72938 0.73561 0.74291 0.75100 0.75979 0.76925 0.77884 0.78848 0.79761 0.80604 0.81334 0.81883 0.82238 0.82361
0.385  0.71023 0.71203 0.71499 0.71915 0.72441 0.73077 0.73808 0.74638 0.75530 0.76473 0.77458 0.78423 0.79360 0.80212 0.80937 0.81503 0.81860 0.81976
0.390  0.70510 0.70691 0.70993 0.71415 0.71946 0.72594 0.73335 0.74164 0.75079 0.76036 0.77017 0.78009 0.78940 0.79802 0.80550 0.81113 0.81475 0.81601
0.395  0.69998 0.70182 0.70488 0.70916 0.71455 0.72105 0.72862 0.73702 0.74616 0.75582 0.76591 0.77578 0.78536 0.79409 0.80150 0.80729 0.81093 0.81211
0.400  0.69487 0.69673 0.69984 0.70412 0.70964 0.71619 0.72387 0.73240 0.74166 0.75144 0.76147 0.77162 0.78124 0.79003 0.79760 0.80341 0.80705 0.80832
0.405  0.68977 0.69166 0.69480 0.69914 0.70473 0.71137 0.71905 0.72765 0.73714 0.74705 0.75720 0.76728 0.77708 0.78598 0.79355 0.79946 0.80320 0.80440
0.410  0.68468 0.68659 0.68977 0.69417 0.69980 0.70655 0.71433 0.72303 0.73250 0.74249 0.75292 0.76312 0.77300 0.78199 0.78963 0.79557 0.79926 0.80057
0.415  0.67959 0.68153 0.68475 0.68920 0.69485 0.70173 0.70961 0.71842 0.72799 0.73810 0.74847 0.75892 0.76875 0.77783 0.78554 0.79157 0.79538 0.79660
0.420  0.67451 0.67647 0.67970 0.68424 0.68996 0.69683 0.70477 0.71366 0.72345 0.73369 0.74417 0.75456 0.76465 0.77381 0.78159 0.78765 0.79144 0.79273
0.425  0.66944 0.67143 0.67469 0.67929 0.68508 0.69203 0.70006 0.70905 0.71881 0.72912 0.73969 0.75037 0.76037 0.76961 0.77759 0.78362 0.78749 0.78873
0.430  0.66438 0.66640 0.66970 0.67432 0.68020 0.68723 0.69536 0.70443 0.71430 0.72472 0.73539 0.74597 0.75625 0.76558 0.77349 0.77966 0.78353 0.78483
0.435  0.65934 0.66137 0.66471 0.66935 0.67530 0.68243 0.69064 0.69981 0.70964 0.72013 0.73107 0.74177 0.75194 0.76135 0.76948 0.77559 0.77954 0.78079
0.440  0.65430 0.65636 0.65973 0.66442 0.67038 0.67754 0.68582 0.69507 0.70512 0.71573 0.72659 0.73735 0.74780 0.75728 0.76533 0.77160 0.77554 0.77685
0.445  0.64927 0.65135 0.65477 0.65951 0.66553 0.67276 0.68112 0.69046 0.70061 0.71131 0.72227 0.73313 0.74364 0.75303 0.76130 0.76749 0.77150 0.77278
0.450  0.64426 0.64635 0.64981 0.65460 0.66068 0.66799 0.67643 0.68585 0.69593 0.70671 0.71776 0.72889 0.73932 0.74895 0.75711 0.76348 0.76749 0.76880
0.455  0.63926 0.64135 0.64485 0.64969 0.65584 0.66321 0.67161 0.68111 0.69142 0.70230 0.71343 0.72445 0.73515 0.74480 0.75306 0.75933 0.76340 0.76481
0.460  0.63426 0.63637 0.63987 0.64478 0.65091 0.65834 0.66693 0.67651 0.68691 0.69787 0.70909 0.72021 0.73078 0.74054 0.74883 0.75530 0.75936 0.76069
0.465  0.62928 0.63141 0.63494 0.63985 0.64609 0.65359 0.66225 0.67191 0.68223 0.69327 0.70456 0.71575 0.72660 0.73642 0.74474 0.75112 0.75524 0.75666
0.470  0.62431 0.62646 0.63002 0.63498 0.64127 0.64884 0.65757 0.66716 0.67772 0.68885 0.70023 0.71149 0.72220 0.73210 0.74050 0.74704 0.75116 0.75250
0.475  0.61935 0.62152 0.62512 0.63012 0.63647 0.64409 0.65276 0.66258 0.67321 0.68423 0.69568 0.70718 0.71800 0.72795 0.73638 0.74294 0.74701 0.74844
0.480  0.61441 0.61660 0.62022 0.62526 0.63167 0.63924 0.64810 0.65799 0.66853 0.67981 0.69134 0.70274 0.71374 0.72361 0.73222 0.73873 0.74290 0.74425
0.485  0.60947 0.61168 0.61534 0.62042 0.62678 0.63452 0.64344 0.65324 0.66402 0.67538 0.68698 0.69846 0.70937 0.71944 0.72797 0.73460 0.73876 0.74016
0.490  0.60455 0.60678 0.61046 0.61552 0.62200 0.62980 0.63864 0.64866 0.65951 0.67075 0.68242 0.69396 0.70514 0.71506 0.72381 0.73036 0.73458 0.73593
0.495  0.59964 0.60188 0.60559 0.61068 0.61722 0.62508 0.63399 0.64408 0.65482 0.66632 0.67806 0.68967 0.70069 0.71087 0.71948 0.72620 0.73041 0.73181
0.500  0.59474 0.59700 0.60068 0.60587 0.61246 0.62025 0.62935 0.63933 0.65033 0.66188 0.67349 0.68514 0.69644 0.70665 0.71530 0.72192 0.72619 0.72755
0.505  0.58985 0.59212 0.59584 0.60106 0.60769 0.61554 0.62470 0.63476 0.64582 0.65724 0.66912 0.68084 0.69198 0.70225 0.71095 0.71773 0.72199 0.72339
0.510  0.58497 0.58723 0.59101 0.59627 0.60284 0.61085 0.61992 0.63019 0.64113 0.65281 0.66474 0.67652 0.68771 0.69802 0.70675 0.71341 0.71773 0.71921
0.515  0.58010 0.58238 0.58618 0.59148 0.59810 0.60616 0.61529 0.62545 0.63663 0.64833 0.66015 0.67198 0.68341 0.69359 0.70236 0.70921 0.71351 0.71491
0.520  0.57525 0.57754 0.58137 0.58662 0.59337 0.60135 0.61067 0.62088 0.63212 0.64372 0.65576 0.66765 0.67893 0.68934 0.69813 0.70497 0.70921 0.71070
0.525  0.57041 0.57271 0.57657 0.58185 0.58864 0.59667 0.60589 0.61633 0.62742 0.63928 0.65115 0.66309 0.67463 0.68487 0.69387 0.70061 0.70496 0.70636
0.530  0.56557 0.56790 0.57178 0.57709 0.58390 0.59200 0.60128 0.61175 0.62292 0.63462 0.64677 0.65874 0.67011 0.68059 0.68945 0.69635 0.70066 0.70212
0.535  0.56075 0.56309 0.56697 0.57235 0.57911 0.58734 0.59667 0.60703 0.61841 0.63017 0.64237 0.65439 0.66580 0.67630 0.68518 0.69196 0.69634 0.69774
0.540  0.55593 0.55830 0.56216 0.56760 0.57441 0.58255 0.59206 0.60248 0.61372 0.62572 0.63774 0.64981 0.66124 0.67180 0.68072 0.68766 0.69203 0.69347
0.545  0.55113 0.55351 0.55740 0.56287 0.56971 0.57790 0.58730 0.59792 0.60921 0.62105 0.63333 0.64544 0.65691 0.66748 0.67641 0.68324 0.68764 0.68917
0.550  0.54635 0.54874 0.55265 0.55806 0.56502 0.57325 0.58270 0.59319 0.60469 0.61660 0.62889 0.64083 0.65257 0.66296 0.67193 0.67892 0.68331 0.68475
0.555  0.54157 0.54398 0.54790 0.55334 0.56023 0.56861 0.57810 0.58864 0.60001 0.61213 0.62426 0.63644 0.64799 0.65862 0.66760 0.67457 0.67889 0.68041
0.560  0.53681 0.53922 0.54317 0.54864 0.55556 0.56383 0.57334 0.58408 0.59550 0.60745 0.61985 0.63205 0.64362 0.65406 0.66324 0.67011 0.67453 0.67596
0.565  0.53205 0.53444 0.53844 0.54394 0.55089 0.55920 0.56875 0.57935 0.59093 0.60298 0.61518 0.62742 0.63901 0.64969 0.65872 0.66573 0.67013 0.67159
0.570  0.52730 0.52970 0.53372 0.53925 0.54623 0.55458 0.56417 0.57480 0.58628 0.59829 0.61074 0.62301 0.63463 0.64532 0.65434 0.66123 0.66567 0.66710
0.575  0.52257 0.52498 0.52895 0.53454 0.54157 0.54995 0.55958 0.57025 0.58177 0.59381 0.60629 0.61835 0.63022 0.64072 0.64977 0.65682 0.66124 0.66270
0.580  0.51784 0.52026 0.52425 0.52979 0.53681 0.54519 0.55483 0.56551 0.57704 0.58933 0.60161 0.61392 0.62558 0.63631 0.64537 0.65237 0.65673 0.65827
0.585  0.51313 0.51555 0.51956 0.52513 0.53217 0.54058 0.55025 0.56097 0.57253 0.58462 0.59715 0.60948 0.62115 0.63168 0.64093 0.64784 0.65229 0.65373
0.590  0.50842 0.51086 0.51488 0.52046 0.52753 0.53598 0.54567 0.55643 0.56801 0.58013 0.59245 0.60480 0.61649 0.62725 0.63633 0.64338 0.64779 0.64927
0.595  0.50372 0.50617 0.51021 0.51581 0.52290 0.53136 0.54092 0.55168 0.56328 0.57564 0.58798 0.60034 0.61204 0.62280 0.63187 0.63879 0.64325 0.64469
0.600  0.49903 0.50148 0.50554 0.51115 0.51815 0.52662 0.53634 0.54714 0.55875 0.57090 0.58349 0.59562 0.60757 0.61812 0.62722 0.63430 0.63873 0.64019
0.605  0.49435 0.49681 0.50087 0.50641 0.51352 0.52202 0.53177 0.54259 0.55423 0.56640 0.57876 0.59114 0.60286 0.61364 0.62273 0.62974 0.63413 0.63567
0.610  0.48967 0.49214 0.49615 0.50178 0.50891 0.51742 0.52719 0.53783 0.54948 0.56188 0.57426 0.58666 0.59838 0.60894 0.61820 0.62513 0.62958 0.63104
0.615  0.48500 0.48748 0.49150 0.49714 0.50429 0.51282 0.52244 0.53328 0.54494 0.55713 0.56974 0.58191 0.59364 0.60443 0.61352 0.62059 0.62499 0.62648
0.620  0.48034 0.48278 0.48686 0.49252 0.49968 0.50808 0.51787 0.52873 0.54040 0.55261 0.56499 0.57740 0.58912 0.59989 0.60898 0.61590 0.62035 0.62180
0.625  0.47569 0.47813 0.48222 0.48790 0.49494 0.50349 0.51330 0.52414 0.53563 0.54805 0.56046 0.57286 0.58458 0.59514 0.60423 0.61131 0.61573 0.61720
0.630  0.47104 0.47349 0.47759 0.48327 0.49034 0.49890 0.50854 0.51940 0.53108 0.54330 0.55588 0.56808 0.57980 0.59058 0.59966 0.60668 0.61104 0.61258
0.635  0.46640 0.46886 0.47296 0.47855 0.48573 0.49430 0.50397 0.51484 0.52653 0.53875 0.55113 0.56353 0.57524 0.58593 0.59505 0.60195 0.60638 0.60783
0.640  0.46176 0.46423 0.46834 0.47394 0.48113 0.48957 0.49939 0.51026 0.52174 0.53394 0.54657 0.55871 0.57064 0.58119 0.59026 0.59730 0.60170 0.60317
0.645  0.45712 0.45960 0.46370 0.46933 0.47649 0.48498 0.49480 0.50549 0.51718 0.52938 0.54174 0.55413 0.56583 0.57658 0.58561 0.59251 0.59695 0.59838
0.650  0.45249 0.45498 0.45903 0.46473 0.47180 0.48039 0.49004 0.50091 0.51260 0.52480 0.53717 0.54953 0.56121 0.57173 0.58078 0.58781 0.59222 0.59367
0.655  0.44787 0.45036 0.45442 0.46012 0.46720 0.47577 0.48545 0.49633 0.50779 0.51997 0.53257 0.54467 0.55635 0.56707 0.57610 0.58309 0.58741 0.58894
0.660  0.44325 0.44575 0.44981 0.45541 0.46260 0.47104 0.48086 0.49153 0.50320 0.51538 0.52771 0.54006 0.55170 0.56239 0.57139 0.57823 0.58265 0.58408
0.665  0.43864 0.44113 0.44520 0.45080 0.45800 0.46644 0.47608 0.48694 0.49860 0.51076 0.52308 0.53540 0.54703 0.55749 0.56649 0.57348 0.57784 0.57930
0.670  0.43403 0.43652 0.44060 0.44620 0.45326 0.46184 0.47148 0.48233 0.49375 0.50590 0.51844 0.53050 0.54211 0.55278 0.56174 0.56857 0.57297 0.57439
0.675  0.42942 0.43187 0.43599 0.44160 0.44866 0.45720 0.46688 0.47751 0.48914 0.50126 0.51354 0.52582 0.53741 0.54782 0.55695 0.56375 0.56812 0.56956
0.680  0.42482 0.42726 0.43138 0.43699 0.44406 0.45247 0.46226 0.47289 0.48450 0.49661 0.50888 0.52087 0.53266 0.54306 0.55199 0.55892 0.56324 0.56469
0.685  0.42021 0.42266 0.42670 0.43238 0.43945 0.44786 0.45746 0.46826 0.47963 0.49171 0.50417 0.51617 0.52770 0.53828 0.54717 0.55394 0.55830 0.55971
0.690  0.41561 0.41805 0.42209 0.42767 0.43483 0.44325 0.45283 0.46341 0.47498 0.48703 0.49924 0.51143 0.52293 0.53326 0.54215 0.54905 0.55337 0.55480
0.695  0.41100 0.41345 0.41749 0.42306 0.43009 0.43855 0.44820 0.45877 0.47032 0.48235 0.49452 0.50643 0.51790 0.52843 0.53728 0.54414 0.54836 0.54975
0.700  0.40640 0.40884 0.41288 0.41845 0.42547 0.43383 0.44337 0.45411 0.46540 0.47740 0.48952 0.50166 0.51309 0.52356 0.53238 0.53907 0.54338 0.54478
0.705  0.40179 0.40424 0.40827 0.41384 0.42085 0.42920 0.43872 0.44943 0.46071 0.47267 0.48477 0.49686 0.50825 0.51848 0.52727 0.53409 0.53836 0.53978
0.710  0.39719 0.39963 0.40365 0.40921 0.41622 0.42455 0.43406 0.44454 0.45600 0.46793 0.48000 0.49180 0.50315 0.51357 0.52232 0.52908 0.53326 0.53465
0.715  0.39258 0.39501 0.39903 0.40447 0.41144 0.41974 0.42939 0.43985 0.45104 0.46293 0.47495 0.48696 0.49826 0.50861 0.51732 0.52394 0.52819 0.52958
0.720  0.38796 0.39040 0.39433 0.39984 0.40680 0.41507 0.42452 0.43514 0.44630 0.45815 0.47013 0.48208 0.49334 0.50345 0.51214 0.51887 0.52308 0.52448
0.725  0.38335 0.38576 0.38970 0.39521 0.40215 0.41040 0.41983 0.43021 0.44155 0.45335 0.46529 0.47695 0.48817 0.49846 0.50709 0.51366 0.51789 0.51926
0.730  0.37873 0.38110 0.38507 0.39056 0.39748 0.40572 0.41512 0.42547 0.43674 0.44830 0.46017 0.47203 0.48320 0.49322 0.50200 0.50853 0.51272 0.51409
0.735  0.37410 0.37646 0.38043 0.38591 0.39281 0.40086 0.41038 0.42071 0.43175 0.44346 0.45528 0.46708 0.47819 0.48816 0.49673 0.50336 0.50750 0.50889
0.740  0.36947 0.37183 0.37578 0.38124 0.38799 0.39615 0.40547 0.41573 0.42694 0.43859 0.45037 0.46188 0.47293 0.48307 0.49158 0.49804 0.50220 0.50356
0.745  0.36482 0.36718 0.37112 0.37646 0.38330 0.39143 0.40072 0.41094 0.42209 0.43347 0.44518 0.45687 0.46788 0.47774 0.48636 0.49281 0.49692 0.49828
0.750  0.36017 0.36253 0.36645 0.37178 0.37859 0.38670 0.39595 0.40613 0.41701 0.42856 0.44021 0.45181 0.46276 0.47259 0.48101 0.48753 0.49160 0.49287
0.755  0.35550 0.35786 0.36169 0.36708 0.37387 0.38186 0.39097 0.40128 0.41213 0.42361 0.43521 0.44654 0.45742 0.46739 0.47575 0.48209 0.48618 0.48751
0.760  0.35083 0.35319 0.35700 0.36237 0.36910 0.37702 0.38616 0.39623 0.40722 0.41841 0.42994 0.44144 0.45225 0.46195 0.47028 0.47674 0.48078 0.48212
0.765  0.34615 0.34850 0.35230 0.35765 0.36424 0.37224 0.38134 0.39136 0.40207 0.41342 0.42488 0.43607 0.44682 0.45668 0.46495 0.47134 0.47533 0.47658
0.770  0.34146 0.34380 0.34759 0.35290 0.35948 0.36743 0.37648 0.38645 0.39711 0.40840 0.41978 0.43091 0.44159 0.45137 0.45956 0.46578 0.46979 0.47109
0.775  0.33676 0.33908 0.34286 0.34804 0.35470 0.36257 0.37142 0.38132 0.39212 0.40311 0.41442 0.42570 0.43631 0.44581 0.45397 0.46029 0.46425 0.46556
0.780  0.33204 0.33432 0.33811 0.34327 0.34989 0.35759 0.36653 0.37637 0.38688 0.39802 0.40926 0.42023 0.43077 0.44041 0.44851 0.45477 0.45866 0.45989
0.785  0.32731 0.32955 0.33335 0.33848 0.34492 0.35272 0.36161 0.37139 0.38184 0.39290 0.40406 0.41494 0.42540 0.43497 0.44298 0.44907 0.45298 0.45426
0.790  0.32255 0.32479 0.32855 0.33367 0.34008 0.34783 0.35658 0.36617 0.37676 0.38751 0.39858 0.40963 0.41999 0.42928 0.43725 0.44343 0.44730 0.44858
0.795  0.31779 0.32001 0.32367 0.32883 0.33521 0.34289 0.35150 0.36113 0.37142 0.38232 0.39330 0.40403 0.41432 0.42374 0.43164 0.43775 0.44155 0.44275
0.800  0.31300 0.31521 0.31885 0.32386 0.33031 0.33780 0.34649 0.35606 0.36627 0.37708 0.38798 0.39861 0.40882 0.41815 0.42597 0.43190 0.43571 0.43696
0.805  0.30818 0.31038 0.31400 0.31898 0.32538 0.33282 0.34145 0.35094 0.36108 0.37158 0.38238 0.39315 0.40326 0.41231 0.42008 0.42610 0.42985 0.43111
0.810  0.30335 0.30553 0.30913 0.31408 0.32029 0.32781 0.33619 0.34559 0.35562 0.36626 0.37697 0.38741 0.39744 0.40661 0.41429 0.42024 0.42394 0.42511
0.815  0.29849 0.30066 0.30423 0.30914 0.31531 0.32276 0.33109 0.34041 0.35035 0.36089 0.37150 0.38185 0.39178 0.40085 0.40845 0.41421 0.41792 0.41914
0.820  0.29360 0.29575 0.29930 0.30417 0.31029 0.31753 0.32594 0.33518 0.34504 0.35525 0.36576 0.37623 0.38605 0.39484 0.40243 0.40823 0.41187 0.41310
0.825  0.28869 0.29082 0.29433 0.29917 0.30524 0.31242 0.32075 0.32970 0.33966 0.34979 0.36019 0.37033 0.38006 0.38896 0.39641 0.40217 0.40577 0.40689
0.830  0.28374 0.28585 0.28926 0.29402 0.30013 0.30726 0.31533 0.32438 0.33404 0.34427 0.35456 0.36459 0.37421 0.38301 0.39036 0.39595 0.39953 0.40071
0.835  0.27876 0.28080 0.28423 0.28895 0.29488 0.30206 0.31006 0.31902 0.32858 0.33847 0.34865 0.35879 0.36829 0.37680 0.38423 0.38975 0.39327 0.39446
0.840  0.27374 0.27576 0.27916 0.28383 0.28971 0.29666 0.30473 0.31359 0.32305 0.33284 0.34290 0.35271 0.36224 0.37071 0.37791 0.38347 0.38694 0.38803
0.845  0.26869 0.27069 0.27405 0.27868 0.28449 0.29137 0.29934 0.30793 0.31726 0.32714 0.33708 0.34676 0.35605 0.36453 0.37163 0.37706 0.38047 0.38161
0.850  0.26359 0.26557 0.26890 0.27347 0.27922 0.28602 0.29374 0.30240 0.31162 0.32116 0.33097 0.34075 0.34991 0.35810 0.36526 0.37057 0.37397 0.37501
0.855  0.25844 0.26041 0.26369 0.26821 0.27377 0.28062 0.28825 0.29680 0.30590 0.31532 0.32501 0.33463 0.34367 0.35176 0.35868 0.36403 0.36736 0.36841
0.860  0.25324 0.25519 0.25844 0.26281 0.26840 0.27501 0.28269 0.29094 0.29991 0.30941 0.31896 0.32826 0.33718 0.34532 0.35213 0.35738 0.36062 0.36171
0.865  0.24799 0.24993 0.25312 0.25744 0.26296 0.26949 0.27690 0.28521 0.29406 0.30341 0.31262 0.32200 0.33078 0.33873 0.34549 0.35056 0.35382 0.35482
0.870  0.24269 0.24460 0.24769 0.25202 0.25746 0.26390 0.27121 0.27940 0.28812 0.29714 0.30641 0.31563 0.32427 0.33199 0.33860 0.34372 0.34691 0.34791
0.875  0.23733 0.23922 0.24226 0.24653 0.25189 0.25824 0.26544 0.27349 0.28204 0.29097 0.30009 0.30897 0.31748 0.32525 0.33174 0.33675 0.33986 0.34088
0.880  0.23191 0.23376 0.23676 0.24097 0.24613 0.25236 0.25959 0.26734 0.27578 0.28470 0.29360 0.30240 0.31076 0.31838 0.32476 0.32959 0.33269 0.33364
0.885  0.22641 0.22824 0.23119 0.23532 0.24041 0.24653 0.25348 0.26127 0.26956 0.27814 0.28695 0.29571 0.30391 0.31124 0.31752 0.32237 0.32540 0.32636
0.890  0.22084 0.22261 0.22554 0.22951 0.23460 0.24062 0.24745 0.25509 0.26324 0.27166 0.28030 0.28871 0.29677 0.30412 0.31027 0.31502 0.31797 0.31893
0.895  0.21518 0.21690 0.21980 0.22370 0.22870 0.23461 0.24131 0.24864 0.25662 0.26505 0.27352 0.28177 0.28967 0.29687 0.30288 0.30744 0.31037 0.31127
0.900  0.20943 0.21112 0.21396 0.21779 0.22269 0.22835 0.23505 0.24224 0.25006 0.25813 0.26643 0.27469 0.28241 0.28930 0.29531 0.29977 0.30263 0.30353
0.905  0.20359 0.20524 0.20795 0.21177 0.21645 0.22211 0.22853 0.23571 0.24336 0.25126 0.25938 0.26727 0.27482 0.28172 0.28748 0.29194 0.29471 0.29561
0.910  0.19763 0.19925 0.20190 0.20564 0.21022 0.21575 0.22202 0.22904 0.23634 0.24424 0.25216 0.25986 0.26724 0.27396 0.27958 0.28391 0.28657 0.28742
0.915  0.19155 0.19313 0.19573 0.19936 0.20385 0.20925 0.21537 0.22206 0.22934 0.23686 0.24459 0.25227 0.25946 0.26587 0.27147 0.27561 0.27826 0.27911
0.920  0.18534 0.18688 0.18941 0.19288 0.19733 0.20259 0.20855 0.21508 0.22217 0.22949 0.23701 0.24432 0.25143 0.25770 0.26304 0.26716 0.26973 0.27048
0.925  0.17898 0.18048 0.18294 0.18632 0.19065 0.19564 0.20143 0.20791 0.21479 0.22191 0.22921 0.23631 0.24310 0.24930 0.25447 0.25846 0.26093 0.26169
0.930  0.17246 0.17391 0.17631 0.17958 0.18368 0.18863 0.19424 0.20038 0.20705 0.21410 0.22102 0.22806 0.23463 0.24062 0.24562 0.24941 0.25184 0.25263
0.935  0.16575 0.16716 0.16948 0.17265 0.17662 0.18141 0.18684 0.19277 0.19923 0.20589 0.21274 0.21952 0.22588 0.23155 0.23640 0.24014 0.24248 0.24317
0.940  0.15883 0.16019 0.16243 0.16549 0.16932 0.17395 0.17918 0.18491 0.19113 0.19756 0.20415 0.21055 0.21668 0.22227 0.22693 0.23052 0.23277 0.23347
0.945  0.15167 0.15298 0.15508 0.15807 0.16177 0.16610 0.17112 0.17675 0.18259 0.18890 0.19520 0.20138 0.20726 0.21262 0.21709 0.22053 0.22265 0.22328
0.950  0.14424 0.14546 0.14750 0.15031 0.15391 0.15806 0.16287 0.16813 0.17384 0.17974 0.18579 0.19180 0.19742 0.20243 0.20680 0.21003 0.21210 0.21274
0.955  0.13648 0.13764 0.13959 0.14227 0.14561 0.14966 0.15424 0.15924 0.16468 0.17030 0.17606 0.18165 0.18700 0.19188 0.19595 0.19909 0.20106 0.20160
0.960  0.12834 0.12944 0.13129 0.13382 0.13699 0.14082 0.14515 0.14990 0.15503 0.16035 0.16579 0.17108 0.17614 0.18074 0.18459 0.18755 0.18939 0.18995
0.965  0.11974 0.12078 0.12251 0.12490 0.12787 0.13138 0.13544 0.13998 0.14471 0.14969 0.15480 0.15987 0.16461 0.16891 0.17252 0.17524 0.17699 0.17749
0.970  0.11057 0.11154 0.11315 0.11537 0.11814 0.12140 0.12517 0.12930 0.13378 0.13841 0.14315 0.14775 0.15225 0.15618 0.15953 0.16212 0.16374 0.16415
0.975  0.10067 0.10157 0.10305 0.10508 0.10762 0.11061 0.11407 0.11785 0.12195 0.12619 0.13053 0.13474 0.13877 0.14244 0.14550 0.14786 0.14933 0.14977
0.980  0.08981 0.09062 0.09195 0.09373 0.09600 0.09874 0.10184 0.10524 0.10883 0.11272 0.11653 0.12039 0.12400 0.12729 0.13003 0.13214 0.13345 0.13384
0.985  0.07758 0.07828 0.07941 0.08099 0.08296 0.08534 0.08798 0.09092 0.09412 0.09742 0.10080 0.10416 0.10729 0.11008 0.11252 0.11432 0.11548 0.11575
0.990  0.06319 0.06376 0.06468 0.06598 0.06760 0.06950 0.07171 0.07412 0.07674 0.07944 0.08221 0.08490 0.08747 0.08981 0.09176 0.09327 0.09421 0.09442
0.995  0.04457 0.04497 0.04563 0.04655 0.04770 0.04905 0.05062 0.05233 0.05419 0.05611 0.05807 0.05998 0.06180 0.06345 0.06484 0.06591 0.06657 0.06665
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e010.dat <==
# alpha = +0.35 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996
0.010  0.99968 0.99969 0.99969 0.99970 0.99970 0.99971 0.99972 0.99973 0.99975 0.99976 0.99977 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99984
0.015  0.99929 0.99929 0.99930 0.99932 0.99933 0.99935 0.99937 0.99940 0.99943 0.99946 0.99949 0.99952 0.99955 0.99958 0.99960 0.99962 0.99964 0.99965
0.020  0.99874 0.99875 0.99876 0.99878 0.99881 0.99885 0.99889 0.99893 0.99898 0.99904 0.99909 0.99915 0.99921 0.99926 0.99930 0.99933 0.99935 0.99937
0.025  0.99803 0.99804 0.99807 0.99810 0.99815 0.99820 0.99826 0.99834 0.99841 0.99850 0.99859 0.99867 0.99876 0.99884 0.99890 0.99895 0.99899 0.99902
0.030  0.99716 0.99718 0.99722 0.99727 0.99734 0.99741 0.99750 0.99761 0.99772 0.99784 0.99797 0.99809 0.99821 0.99833 0.99842 0.99850 0.99854 0.99847
0.035  0.99614 0.99617 0.99622 0.99629 0.99638 0.99648 0.99661 0.99675 0.99690 0.99706 0.99724 0.99741 0.99757 0.99773 0.99786 0.99795 0.99802 0.99796
0.040  0.99497 0.99501 0.99507 0.99516 0.99528 0.99541 0.99557 0.99576 0.99596 0.99617 0.99639 0.99662 0.99683 0.99703 0.99720 0.99733 0.99741 0.99738
0.045  0.99365 0.99369 0.99378 0.99389 0.99403 0.99421 0.99441 0.99464 0.99489 0.99516 0.99544 0.99573 0.99600 0.99625 0.99647 0.99663 0.99673 0.99672
0.050  0.99217 0.99223 0.99233 0.99247 0.99265 0.99286 0.99311 0.99340 0.99371 0.99404 0.99439 0.99473 0.99507 0.99538 0.99564 0.99584 0.99597 0.99598
0.055  0.99055 0.99062 0.99074 0.99091 0.99112 0.99138 0.99168 0.99203 0.99240 0.99280 0.99322 0.99364 0.99404 0.99442 0.99473 0.99498 0.99513 0.99517
0.060  0.98878 0.98887 0.98901 0.98921 0.98946 0.98977 0.99013 0.99053 0.99098 0.99145 0.99195 0.99245 0.99292 0.99336 0.99374 0.99403 0.99421 0.99428
0.065  0.98687 0.98697 0.98714 0.98737 0.98767 0.98803 0.98844 0.98892 0.98944 0.98999 0.99057 0.99115 0.99170 0.99223 0.99267 0.99301 0.99322 0.99319
0.070  0.98482 0.98493 0.98512 0.98539 0.98573 0.98615 0.98663 0.98718 0.98778 0.98842 0.98909 0.98977 0.99041 0.99100 0.99151 0.99190 0.99215 0.99216
0.075  0.98262 0.98276 0.98298 0.98328 0.98367 0.98415 0.98470 0.98533 0.98602 0.98674 0.98751 0.98828 0.98902 0.98969 0.99027 0.99072 0.99100 0.99105
0.080  0.98029 0.98044 0.98069 0.98104 0.98148 0.98202 0.98265 0.98336 0.98414 0.98496 0.98582 0.98670 0.98754 0.98831 0.98895 0.98946 0.98978 0.98987
0.085  0.97783 0.97800 0.97828 0.97867 0.97917 0.97978 0.98048 0.98127 0.98215 0.98308 0.98404 0.98502 0.98597 0.98683 0.98757 0.98813 0.98849 0.98862
0.090  0.97524 0.97543 0.97574 0.97618 0.97673 0.97741 0.97820 0.97907 0.98006 0.98110 0.98217 0.98326 0.98430 0.98527 0.98610 0.98673 0.98713 0.98717
0.095  0.97252 0.97273 0.97307 0.97356 0.97417 0.97492 0.97580 0.97677 0.97785 0.97901 0.98020 0.98141 0.98256 0.98363 0.98455 0.98525 0.98569 0.98578
0.100  0.96967 0.96990 0.97028 0.97082 0.97149 0.97232 0.97328 0.97436 0.97555 0.97682 0.97814 0.97947 0.98074 0.98191 0.98291 0.98369 0.98417 0.98432
0.105  0.96671 0.96696 0.96738 0.96796 0.96870 0.96961 0.97067 0.97185 0.97315 0.97454 0.97598 0.97744 0.97884 0.98012 0.98122 0.98206 0.98260 0.98279
0.110  0.96362 0.96390 0.96435 0.96499 0.96580 0.96679 0.96794 0.96923 0.97065 0.97217 0.97373 0.97531 0.97685 0.97825 0.97945 0.98037 0.98095 0.98107
0.115  0.96042 0.96072 0.96122 0.96191 0.96279 0.96386 0.96511 0.96651 0.96806 0.96971 0.97141 0.97312 0.97477 0.97629 0.97761 0.97861 0.97924 0.97941
0.120  0.95711 0.95743 0.95797 0.95872 0.95967 0.96083 0.96218 0.96370 0.96537 0.96715 0.96900 0.97086 0.97264 0.97429 0.97569 0.97676 0.97744 0.97768
0.125  0.95369 0.95404 0.95462 0.95543 0.95646 0.95770 0.95916 0.96079 0.96260 0.96452 0.96651 0.96851 0.97043 0.97220 0.97371 0.97487 0.97561 0.97576
0.130  0.95017 0.95054 0.95116 0.95203 0.95314 0.95448 0.95604 0.95779 0.95972 0.96178 0.96391 0.96606 0.96812 0.97003 0.97166 0.97290 0.97369 0.97391
0.135  0.94654 0.94694 0.94761 0.94854 0.94972 0.95116 0.95283 0.95470 0.95677 0.95898 0.96126 0.96356 0.96577 0.96779 0.96953 0.97086 0.97171 0.97199
0.140  0.94282 0.94325 0.94396 0.94495 0.94622 0.94775 0.94953 0.95154 0.95374 0.95610 0.95854 0.96099 0.96334 0.96550 0.96735 0.96877 0.96968 0.96989
0.145  0.93900 0.93946 0.94021 0.94127 0.94262 0.94425 0.94615 0.94828 0.95063 0.95314 0.95573 0.95834 0.96084 0.96314 0.96511 0.96662 0.96758 0.96786
0.150  0.93509 0.93558 0.93638 0.93750 0.93893 0.94067 0.94269 0.94495 0.94745 0.95010 0.95283 0.95560 0.95826 0.96070 0.96279 0.96438 0.96540 0.96576
0.155  0.93110 0.93161 0.93246 0.93365 0.93517 0.93700 0.93914 0.94153 0.94416 0.94698 0.94989 0.95282 0.95563 0.95822 0.96042 0.96212 0.96320 0.96348
0.160  0.92701 0.92756 0.92845 0.92971 0.93131 0.93325 0.93551 0.93804 0.94083 0.94380 0.94689 0.94997 0.95295 0.95567 0.95799 0.95979 0.96092 0.96127
0.165  0.92285 0.92343 0.92437 0.92570 0.92738 0.92943 0.93181 0.93449 0.93743 0.94056 0.94381 0.94703 0.95017 0.95304 0.95550 0.95738 0.95857 0.95900
0.170  0.91861 0.91922 0.92022 0.92161 0.92339 0.92554 0.92805 0.93087 0.93396 0.93725 0.94064 0.94407 0.94736 0.95038 0.95296 0.95494 0.95619 0.95656
0.175  0.91430 0.91494 0.91598 0.91745 0.91932 0.92158 0.92422 0.92718 0.93041 0.93385 0.93744 0.94104 0.94449 0.94762 0.95033 0.95242 0.95374 0.95418
0.180  0.90992 0.91059 0.91168 0.91322 0.91518 0.91756 0.92032 0.92342 0.92681 0.93043 0.93419 0.93791 0.94153 0.94486 0.94769 0.94986 0.95124 0.95163
0.185  0.90547 0.90617 0.90732 0.90893 0.91098 0.91347 0.91636 0.91958 0.92315 0.92695 0.93084 0.93478 0.93856 0.94203 0.94499 0.94725 0.94870 0.94915
0.190  0.90095 0.90168 0.90289 0.90457 0.90672 0.90931 0.91231 0.91571 0.91944 0.92336 0.92747 0.93158 0.93548 0.93911 0.94221 0.94458 0.94609 0.94662
0.195  0.89638 0.89714 0.89839 0.90015 0.90239 0.90509 0.90824 0.91178 0.91567 0.91977 0.92405 0.92828 0.93242 0.93618 0.93941 0.94188 0.94344 0.94392
0.200  0.89174 0.89253 0.89385 0.89568 0.89801 0.90082 0.90411 0.90780 0.91181 0.91612 0.92053 0.92499 0.92929 0.93319 0.93651 0.93909 0.94073 0.94129
0.205  0.88705 0.88788 0.88924 0.89115 0.89356 0.89650 0.89992 0.90374 0.90794 0.91242 0.91701 0.92165 0.92606 0.93014 0.93363 0.93630 0.93799 0.93850
0.210  0.88231 0.88317 0.88459 0.88657 0.88908 0.89214 0.89569 0.89965 0.90403 0.90863 0.91345 0.91821 0.92284 0.92707 0.93068 0.93344 0.93519 0.93578
0.215  0.87752 0.87841 0.87988 0.88193 0.88455 0.88772 0.89138 0.89552 0.90005 0.90484 0.90977 0.91478 0.91956 0.92390 0.92765 0.93053 0.93235 0.93289
0.220  0.87268 0.87361 0.87513 0.87726 0.87997 0.88326 0.88705 0.89135 0.89601 0.90101 0.90612 0.91130 0.91621 0.92075 0.92462 0.92760 0.92947 0.93008
0.225  0.86780 0.86876 0.87033 0.87254 0.87536 0.87875 0.88269 0.88713 0.89196 0.89708 0.90244 0.90772 0.91286 0.91749 0.92151 0.92458 0.92654 0.92710
0.230  0.86288 0.86387 0.86550 0.86779 0.87070 0.87419 0.87828 0.88284 0.88787 0.89316 0.89863 0.90416 0.90940 0.91426 0.91839 0.92156 0.92357 0.92421
0.235  0.85792 0.85894 0.86063 0.86299 0.86600 0.86961 0.87384 0.87855 0.88369 0.88921 0.89486 0.90049 0.90597 0.91097 0.91518 0.91847 0.92054 0.92127
0.240  0.85292 0.85398 0.85572 0.85816 0.86124 0.86500 0.86932 0.87422 0.87953 0.88516 0.89105 0.89686 0.90249 0.90759 0.91200 0.91537 0.91750 0.91817
0.245  0.84789 0.84898 0.85078 0.85329 0.85648 0.86035 0.86480 0.86985 0.87533 0.88114 0.88713 0.89320 0.89894 0.90425 0.90870 0.91218 0.91439 0.91515
0.250  0.84283 0.84395 0.84581 0.84840 0.85168 0.85566 0.86026 0.86541 0.87110 0.87709 0.88326 0.88942 0.89540 0.90079 0.90544 0.90902 0.91127 0.91198
0.255  0.83774 0.83889 0.84080 0.84347 0.84685 0.85092 0.85569 0.86099 0.86678 0.87293 0.87935 0.88568 0.89175 0.89736 0.90214 0.90575 0.90808 0.90888
0.260  0.83263 0.83381 0.83578 0.83850 0.84200 0.84618 0.85108 0.85654 0.86249 0.86882 0.87533 0.88190 0.88815 0.89382 0.89874 0.90251 0.90488 0.90563
0.265  0.82749 0.82870 0.83072 0.83353 0.83712 0.84142 0.84640 0.85205 0.85818 0.86467 0.87136 0.87803 0.88442 0.89034 0.89537 0.89921 0.90163 0.90247
0.270  0.82233 0.82358 0.82565 0.82853 0.83222 0.83663 0.84175 0.84750 0.85377 0.86042 0.86736 0.87421 0.88077 0.88673 0.89190 0.89586 0.89836 0.89915
0.275  0.81714 0.81843 0.82055 0.82351 0.82726 0.83182 0.83708 0.84297 0.84941 0.85623 0.86326 0.87027 0.87707 0.88319 0.88847 0.89251 0.89505 0.89591
0.280  0.81194 0.81326 0.81543 0.81847 0.82232 0.82698 0.83238 0.83843 0.84502 0.85201 0.85921 0.86639 0.87326 0.87960 0.88493 0.88908 0.89170 0.89252
0.285  0.80672 0.80807 0.81029 0.81341 0.81736 0.82210 0.82761 0.83379 0.84053 0.84768 0.85504 0.86244 0.86951 0.87591 0.88143 0.88566 0.88833 0.88922
0.290  0.80149 0.80287 0.80514 0.80834 0.81238 0.81724 0.82288 0.82921 0.83611 0.84342 0.85095 0.85845 0.86563 0.87227 0.87784 0.88217 0.88491 0.88576
0.295  0.79624 0.79766 0.79998 0.80325 0.80739 0.81236 0.81813 0.82461 0.83166 0.83913 0.84683 0.85450 0.86184 0.86851 0.87428 0.87869 0.88147 0.88240
0.300  0.79099 0.79243 0.79481 0.79813 0.80238 0.80748 0.81338 0.81999 0.82718 0.83474 0.84259 0.85041 0.85790 0.86482 0.87061 0.87513 0.87799 0.87888
0.305  0.78572 0.78720 0.78963 0.79302 0.79733 0.80253 0.80853 0.81527 0.82263 0.83042 0.83845 0.84643 0.85406 0.86101 0.86702 0.87161 0.87449 0.87545
0.310  0.78044 0.78195 0.78444 0.78790 0.79230 0.79760 0.80374 0.81063 0.81813 0.82609 0.83424 0.84229 0.85016 0.85727 0.86329 0.86798 0.87096 0.87188
0.315  0.77516 0.77670 0.77924 0.78277 0.78726 0.79268 0.79894 0.80597 0.81362 0.82163 0.82997 0.83826 0.84618 0.85340 0.85963 0.86441 0.86740 0.86839
0.320  0.76987 0.77144 0.77403 0.77764 0.78222 0.78774 0.79413 0.80128 0.80900 0.81727 0.82576 0.83420 0.84228 0.84963 0.85586 0.86073 0.86380 0.86476
0.325  0.76458 0.76617 0.76882 0.77250 0.77717 0.78280 0.78924 0.79653 0.80447 0.81288 0.82141 0.83001 0.83823 0.84570 0.85216 0.85709 0.86020 0.86122
0.330  0.75928 0.76090 0.76359 0.76735 0.77211 0.77779 0.78441 0.79184 0.79992 0.80838 0.81718 0.82593 0.83428 0.84187 0.84834 0.85336 0.85653 0.85753
0.335  0.75398 0.75563 0.75836 0.76216 0.76700 0.77283 0.77958 0.78714 0.79527 0.80397 0.81291 0.82169 0.83017 0.83798 0.84458 0.84967 0.85289 0.85394
0.340  0.74869 0.75037 0.75314 0.75702 0.76194 0.76787 0.77474 0.78234 0.79071 0.79954 0.80853 0.81757 0.82620 0.83404 0.84078 0.84590 0.84917 0.85020
0.345  0.74339 0.74510 0.74792 0.75186 0.75688 0.76291 0.76981 0.77762 0.78613 0.79502 0.80425 0.81332 0.82206 0.83014 0.83690 0.84216 0.84547 0.84656
0.350  0.73809 0.73983 0.74270 0.74671 0.75181 0.75794 0.76497 0.77290 0.78144 0.79058 0.79983 0.80914 0.81804 0.82611 0.83308 0.83832 0.84170 0.84288
0.355  0.73280 0.73456 0.73749 0.74156 0.74674 0.75291 0.76011 0.76808 0.77686 0.78600 0.79553 0.80497 0.81396 0.82218 0.82914 0.83456 0.83796 0.83907
0.360  0.72750 0.72930 0.73227 0.73641 0.74162 0.74794 0.75526 0.76335 0.77226 0.78155 0.79120 0.80066 0.80981 0.81812 0.82528 0.83067 0.83414 0.83535
0.365  0.72222 0.72404 0.72706 0.73125 0.73655 0.74297 0.75031 0.75862 0.76754 0.77709 0.78674 0.79647 0.80574 0.81416 0.82130 0.82685 0.83036 0.83150
0.370  0.71693 0.71878 0.72185 0.72607 0.73149 0.73800 0.74546 0.75387 0.76294 0.77248 0.78241 0.79211 0.80151 0.81004 0.81740 0.82293 0.82649 0.82773
0.375  0.71166 0.71353 0.71663 0.72093 0.72643 0.73296 0.74060 0.74904 0.75832 0.76801 0.77792 0.78790 0.79741 0.80605 0.81337 0.81907 0.82265 0.82383
0.380  0.70638 0.70829 0.71141 0.71579 0.72137 0.72800 0.73574 0.74430 0.75359 0.76352 0.77357 0.78364 0.79316 0.80190 0.80944 0.81510 0.81875 0.82001
0.385  0.70112 0.70305 0.70622 0.71066 0.71627 0.72304 0.73079 0.73956 0.74897 0.75889 0.76920 0.77929 0.78903 0.79787 0.80537 0.81120 0.81487 0.81607
0.390  0.69586 0.69780 0.70103 0.70554 0.71120 0.71808 0.72593 0.73471 0.74434 0.75441 0.76469 0.77504 0.78473 0.79368 0.80139 0.80720 0.81093 0.81221
0.395  0.69062 0.69258 0.69585 0.70041 0.70615 0.71307 0.72108 0.72997 0.73960 0.74976 0.76031 0.77062 0.78059 0.78963 0.79729 0.80326 0.80701 0.80823
0.400  0.68538 0.68736 0.69068 0.69525 0.70111 0.70809 0.71621 0.72522 0.73498 0.74526 0.75577 0.76635 0.77635 0.78547 0.79329 0.79927 0.80302 0.80433
0.405  0.68015 0.68216 0.68552 0.69014 0.69608 0.70314 0.71128 0.72036 0.73034 0.74075 0.75138 0.76190 0.77209 0.78132 0.78914 0.79522 0.79906 0.80030
0.410  0.67492 0.67696 0.68036 0.68505 0.69103 0.69820 0.70643 0.71562 0.72559 0.73608 0.74698 0.75762 0.76790 0.77721 0.78511 0.79122 0.79502 0.79636
0.415  0.66971 0.67178 0.67521 0.67996 0.68596 0.69325 0.70159 0.71088 0.72096 0.73157 0.74242 0.75331 0.76354 0.77295 0.78092 0.78712 0.79104 0.79229
0.420  0.66451 0.66660 0.67004 0.67487 0.68095 0.68824 0.69664 0.70602 0.71631 0.72704 0.73801 0.74885 0.75932 0.76881 0.77685 0.78309 0.78699 0.78832
0.425  0.65932 0.66144 0.66491 0.66980 0.67595 0.68331 0.69181 0.70128 0.71156 0.72237 0.73343 0.74454 0.75494 0.76451 0.77274 0.77895 0.78293 0.78421
0.430  0.65414 0.65628 0.65980 0.66471 0.67095 0.67839 0.68698 0.69655 0.70692 0.71785 0.72901 0.74004 0.75071 0.76036 0.76854 0.77488 0.77886 0.78020
0.435  0.64898 0.65114 0.65469 0.65962 0.66593 0.67348 0.68215 0.69181 0.70216 0.71316 0.72457 0.73572 0.74629 0.75603 0.76441 0.77071 0.77476 0.77605
0.440  0.64382 0.64601 0.64960 0.65458 0.66090 0.66848 0.67722 0.68696 0.69751 0.70863 0.71998 0.73120 0.74204 0.75185 0.76016 0.76661 0.77066 0.77200
0.445  0.63868 0.64089 0.64452 0.64955 0.65593 0.66358 0.67241 0.68223 0.69289 0.70410 0.71555 0.72686 0.73776 0.74749 0.75601 0.76239 0.76650 0.76782
0.450  0.63355 0.63577 0.63944 0.64452 0.65096 0.65869 0.66759 0.67751 0.68811 0.69939 0.71092 0.72249 0.73333 0.74329 0.75171 0.75826 0.76238 0.76373
0.455  0.62844 0.63066 0.63438 0.63951 0.64601 0.65380 0.66267 0.67266 0.68348 0.69486 0.70648 0.71795 0.72904 0.73902 0.74754 0.75401 0.75818 0.75962
0.460  0.62333 0.62558 0.62928 0.63448 0.64098 0.64882 0.65787 0.66795 0.67885 0.69032 0.70202 0.71360 0.72456 0.73466 0.74321 0.74985 0.75402 0.75539
0.465  0.61824 0.62051 0.62425 0.62945 0.63604 0.64395 0.65307 0.66323 0.67406 0.68560 0.69739 0.70903 0.72027 0.73042 0.73900 0.74557 0.74979 0.75124
0.470  0.61317 0.61545 0.61922 0.62447 0.63112 0.63909 0.64828 0.65838 0.66944 0.68107 0.69294 0.70465 0.71577 0.72599 0.73465 0.74137 0.74559 0.74698
0.475  0.60810 0.61040 0.61421 0.61950 0.62620 0.63424 0.64338 0.65368 0.66482 0.67635 0.68829 0.70022 0.71144 0.72172 0.73042 0.73715 0.74133 0.74280
0.480  0.60305 0.60537 0.60921 0.61454 0.62129 0.62929 0.63860 0.64897 0.66003 0.67181 0.68382 0.69567 0.70706 0.71727 0.72613 0.73283 0.73710 0.73849
0.485  0.59802 0.60035 0.60422 0.60959 0.61631 0.62445 0.63383 0.64413 0.65541 0.66726 0.67934 0.69128 0.70259 0.71298 0.72177 0.72857 0.73284 0.73428
0.490  0.59299 0.59535 0.59924 0.60459 0.61142 0.61963 0.62893 0.63943 0.65079 0.66253 0.67468 0.68667 0.69823 0.70850 0.71749 0.72422 0.72854 0.72994
0.495  0.58798 0.59035 0.59427 0.59965 0.60654 0.61480 0.62418 0.63474 0.64599 0.65798 0.67020 0.68226 0.69368 0.70418 0.71305 0.71994 0.72426 0.72569
0.500  0.58299 0.58537 0.58927 0.59474 0.60167 0.60988 0.61943 0.62990 0.64139 0.65343 0.66553 0.67763 0.68931 0.69984 0.70875 0.71555 0.71992 0.72132
0.505  0.57800 0.58040 0.58433 0.58984 0.59681 0.60507 0.61468 0.62522 0.63677 0.64869 0.66104 0.67320 0.68473 0.69533 0.70429 0.71124 0.71560 0.71704
0.510  0.57303 0.57542 0.57940 0.58494 0.59187 0.60027 0.60980 0.62054 0.63198 0.64415 0.65655 0.66877 0.68035 0.69098 0.69996 0.70680 0.71122 0.71273
0.515  0.56808 0.57048 0.57449 0.58006 0.58703 0.59548 0.60507 0.61570 0.62736 0.63955 0.65185 0.66412 0.67593 0.68644 0.69546 0.70248 0.70687 0.70832
0.520  0.56313 0.56555 0.56958 0.57511 0.58220 0.59058 0.60034 0.61103 0.62275 0.63485 0.64735 0.65967 0.67134 0.68206 0.69111 0.69811 0.70246 0.70398
0.525  0.55821 0.56064 0.56469 0.57025 0.57738 0.58581 0.59547 0.60637 0.61796 0.63029 0.64264 0.65500 0.66692 0.67748 0.68672 0.69364 0.69808 0.69952
0.530  0.55329 0.55573 0.55981 0.56540 0.57254 0.58104 0.59076 0.60169 0.61335 0.62553 0.63814 0.65054 0.66229 0.67308 0.68219 0.68926 0.69367 0.69515
0.535  0.54838 0.55085 0.55492 0.56057 0.56767 0.57628 0.58605 0.59688 0.60873 0.62097 0.63362 0.64607 0.65786 0.66867 0.67780 0.68475 0.68922 0.69066
0.540  0.54348 0.54597 0.55003 0.55574 0.56288 0.57141 0.58134 0.59222 0.60394 0.61641 0.62889 0.64138 0.65320 0.66406 0.67322 0.68033 0.68479 0.68626
0.545  0.53860 0.54110 0.54519 0.55092 0.55809 0.56666 0.57649 0.58756 0.59933 0.61165 0.62437 0.63689 0.64874 0.65962 0.66879 0.67579 0.68028 0.68184
0.550  0.53374 0.53625 0.54035 0.54603 0.55332 0.56193 0.57180 0.58274 0.59471 0.60708 0.61982 0.63218 0.64428 0.65499 0.66420 0.67134 0.67583 0.67730
0.555  0.52889 0.53141 0.53553 0.54124 0.54845 0.55719 0.56711 0.57809 0.58993 0.60250 0.61509 0.62768 0.63959 0.65052 0.65974 0.66687 0.67128 0.67284
0.560  0.52405 0.52658 0.53072 0.53645 0.54369 0.55234 0.56226 0.57344 0.58532 0.59773 0.61056 0.62317 0.63510 0.64585 0.65526 0.66229 0.66680 0.66826
0.565  0.51922 0.52173 0.52592 0.53167 0.53894 0.54763 0.55758 0.56862 0.58065 0.59316 0.60580 0.61844 0.63039 0.64136 0.65062 0.65779 0.66227 0.66377
0.570  0.51441 0.51692 0.52113 0.52690 0.53420 0.54292 0.55291 0.56398 0.57591 0.58837 0.60125 0.61391 0.62589 0.63687 0.64612 0.65317 0.65769 0.65916
0.575  0.50961 0.51213 0.51629 0.52212 0.52946 0.53821 0.54823 0.55934 0.57130 0.58379 0.59669 0.60915 0.62136 0.63216 0.64144 0.64864 0.65315 0.65463
0.580  0.50481 0.50734 0.51152 0.51731 0.52463 0.53338 0.54340 0.55452 0.56648 0.57920 0.59191 0.60461 0.61662 0.62763 0.63691 0.64406 0.64852 0.65008
0.585  0.50004 0.50257 0.50676 0.51257 0.51992 0.52868 0.53874 0.54988 0.56187 0.57441 0.58734 0.60006 0.61207 0.62289 0.63235 0.63942 0.64394 0.64542
0.590  0.49527 0.49781 0.50201 0.50784 0.51521 0.52400 0.53408 0.54525 0.55726 0.56982 0.58255 0.59527 0.60730 0.61834 0.62763 0.63483 0.63932 0.64083
0.595  0.49051 0.49306 0.49728 0.50312 0.51050 0.51931 0.52925 0.54043 0.55244 0.56522 0.57797 0.59070 0.60274 0.61376 0.62305 0.63012 0.63466 0.63613
0.600  0.48576 0.48832 0.49255 0.49840 0.50569 0.51449 0.52460 0.53579 0.54783 0.56040 0.57338 0.58589 0.59815 0.60898 0.61829 0.62550 0.63002 0.63151
0.605  0.48102 0.48359 0.48782 0.49360 0.50099 0.50982 0.51994 0.53115 0.54321 0.55579 0.56855 0.58130 0.59334 0.60438 0.61367 0.62082 0.62530 0.62686
0.610  0.47629 0.47886 0.48304 0.48890 0.49631 0.50515 0.51528 0.52633 0.53838 0.55117 0.56395 0.57670 0.58874 0.59957 0.60903 0.61610 0.62062 0.62211
0.615  0.47158 0.47415 0.47834 0.48421 0.49163 0.50048 0.51047 0.52169 0.53375 0.54634 0.55933 0.57186 0.58390 0.59494 0.60423 0.61143 0.61591 0.61742
0.620  0.46687 0.46940 0.47364 0.47952 0.48695 0.49568 0.50582 0.51706 0.52912 0.54173 0.55449 0.56724 0.57927 0.59029 0.59957 0.60662 0.61116 0.61263
0.625  0.46217 0.46471 0.46895 0.47484 0.48216 0.49102 0.50118 0.51239 0.52428 0.53707 0.54986 0.56259 0.57462 0.58544 0.59472 0.60191 0.60641 0.60790
0.630  0.45748 0.46002 0.46427 0.47016 0.47750 0.48637 0.49636 0.50758 0.51964 0.53224 0.54518 0.55772 0.56974 0.58075 0.59002 0.59716 0.60160 0.60316
0.635  0.45279 0.45534 0.45960 0.46540 0.47284 0.48170 0.49171 0.50294 0.51500 0.52759 0.54034 0.55306 0.56507 0.57599 0.58529 0.59232 0.59682 0.59830
0.640  0.44811 0.45067 0.45493 0.46074 0.46818 0.47692 0.48707 0.49829 0.51014 0.52271 0.53568 0.54816 0.56035 0.57114 0.58039 0.58755 0.59202 0.59351
0.645  0.44344 0.44600 0.45025 0.45609 0.46349 0.47227 0.48241 0.49345 0.50550 0.51806 0.53077 0.54347 0.55545 0.56642 0.57563 0.58265 0.58715 0.58861
0.650  0.43877 0.44134 0.44554 0.45143 0.45875 0.46762 0.47760 0.48881 0.50084 0.51339 0.52610 0.53877 0.55072 0.56147 0.57069 0.57783 0.58230 0.58378
0.655  0.43411 0.43669 0.44089 0.44678 0.45411 0.46295 0.47295 0.48415 0.49596 0.50849 0.52140 0.53382 0.54577 0.55670 0.56589 0.57299 0.57738 0.57892
0.660  0.42947 0.43204 0.43624 0.44203 0.44946 0.45817 0.46829 0.47930 0.49130 0.50381 0.51647 0.52910 0.54101 0.55190 0.56106 0.56802 0.57249 0.57395
0.665  0.42482 0.42740 0.43160 0.43739 0.44481 0.45352 0.46346 0.47463 0.48662 0.49911 0.51175 0.52435 0.53623 0.54691 0.55606 0.56315 0.56757 0.56905
0.670  0.42019 0.42276 0.42696 0.43275 0.44004 0.44888 0.45881 0.46996 0.48172 0.49418 0.50701 0.51937 0.53122 0.54208 0.55120 0.55813 0.56259 0.56403
0.675  0.41556 0.41808 0.42233 0.42811 0.43540 0.44419 0.45415 0.46509 0.47702 0.48946 0.50204 0.51459 0.52642 0.53703 0.54630 0.55320 0.55763 0.55908
0.680  0.41093 0.41345 0.41769 0.42348 0.43076 0.43942 0.44948 0.46041 0.47232 0.48473 0.49729 0.50956 0.52157 0.53216 0.54123 0.54826 0.55262 0.55410
0.685  0.40630 0.40883 0.41299 0.41884 0.42611 0.43476 0.44463 0.45572 0.46739 0.47976 0.49250 0.50476 0.51652 0.52728 0.53631 0.54317 0.54758 0.54901
0.690  0.40168 0.40420 0.40836 0.41410 0.42146 0.43011 0.43996 0.45082 0.46268 0.47501 0.48749 0.49993 0.51165 0.52216 0.53119 0.53817 0.54253 0.54398
0.695  0.39706 0.39958 0.40374 0.40947 0.41669 0.42537 0.43528 0.44612 0.45794 0.47025 0.48269 0.49486 0.50654 0.51723 0.52620 0.53314 0.53742 0.53883
0.700  0.39245 0.39496 0.39911 0.40483 0.41204 0.42062 0.43041 0.44141 0.45298 0.46524 0.47763 0.48999 0.50163 0.51226 0.52120 0.52798 0.53233 0.53375
0.705  0.38783 0.39034 0.39448 0.40020 0.40739 0.41595 0.42572 0.43668 0.44823 0.46045 0.47280 0.48510 0.49669 0.50709 0.51600 0.52289 0.52720 0.52863
0.710  0.38322 0.38572 0.38985 0.39556 0.40274 0.41128 0.42102 0.43175 0.44346 0.45564 0.46795 0.47998 0.49152 0.50208 0.51094 0.51778 0.52200 0.52340
0.715  0.37861 0.38110 0.38522 0.39081 0.39795 0.40645 0.41631 0.42702 0.43846 0.45059 0.46284 0.47505 0.48654 0.49703 0.50584 0.51254 0.51682 0.51823
0.720  0.37399 0.37648 0.38052 0.38616 0.39328 0.40175 0.41141 0.42226 0.43366 0.44574 0.45794 0.47009 0.48153 0.49178 0.50057 0.50737 0.51161 0.51302
0.725  0.36938 0.37185 0.37588 0.38152 0.38861 0.39706 0.40669 0.41729 0.42885 0.44088 0.45303 0.46490 0.47629 0.48670 0.49543 0.50206 0.50632 0.50770
0.730  0.36476 0.36718 0.37125 0.37686 0.38394 0.39235 0.40195 0.41251 0.42400 0.43578 0.44786 0.45990 0.47123 0.48138 0.49024 0.49683 0.50105 0.50243
0.735  0.36014 0.36256 0.36661 0.37220 0.37925 0.38748 0.39718 0.40772 0.41897 0.43088 0.44290 0.45487 0.46613 0.47623 0.48488 0.49156 0.49573 0.49713
0.740  0.35551 0.35793 0.36196 0.36754 0.37443 0.38276 0.39225 0.40271 0.41411 0.42596 0.43793 0.44961 0.46081 0.47105 0.47964 0.48616 0.49034 0.49170
0.745  0.35088 0.35329 0.35731 0.36276 0.36973 0.37802 0.38748 0.39789 0.40922 0.42080 0.43269 0.44454 0.45567 0.46566 0.47433 0.48083 0.48497 0.48633
0.750  0.34624 0.34865 0.35265 0.35808 0.36502 0.37328 0.38269 0.39305 0.40412 0.41584 0.42766 0.43941 0.45048 0.46041 0.46890 0.47546 0.47955 0.48083
0.755  0.34159 0.34400 0.34791 0.35339 0.36030 0.36843 0.37770 0.38818 0.39920 0.41085 0.42260 0.43408 0.44508 0.45513 0.46356 0.46995 0.47405 0.47539
0.760  0.33695 0.33934 0.34323 0.34869 0.35554 0.36359 0.37288 0.38311 0.39425 0.40562 0.41729 0.42892 0.43984 0.44963 0.45802 0.46451 0.46856 0.46990
0.765  0.33229 0.33468 0.33855 0.34398 0.35069 0.35880 0.36804 0.37821 0.38908 0.40058 0.41218 0.42351 0.43436 0.44429 0.45260 0.45902 0.46302 0.46428
0.770  0.32763 0.33000 0.33386 0.33924 0.34593 0.35400 0.36318 0.37329 0.38409 0.39552 0.40704 0.41828 0.42906 0.43890 0.44714 0.45339 0.45740 0.45871
0.775  0.32296 0.32532 0.32915 0.33441 0.34116 0.34914 0.35813 0.36816 0.37908 0.39021 0.40164 0.41302 0.42371 0.43329 0.44149 0.44782 0.45179 0.45310
0.780  0.31827 0.32059 0.32443 0.32967 0.33637 0.34418 0.35323 0.36320 0.37383 0.38509 0.39644 0.40751 0.41813 0.42782 0.43595 0.44222 0.44612 0.44736
0.785  0.31358 0.31586 0.31970 0.32490 0.33143 0.33932 0.34831 0.35821 0.36877 0.37994 0.39120 0.40218 0.41270 0.42231 0.43036 0.43646 0.44037 0.44165
0.790  0.30887 0.31114 0.31494 0.32012 0.32660 0.33444 0.34330 0.35299 0.36367 0.37453 0.38570 0.39681 0.40724 0.41658 0.42457 0.43075 0.43461 0.43590
0.795  0.30415 0.30640 0.31011 0.31532 0.32176 0.32952 0.33823 0.34795 0.35833 0.36932 0.38039 0.39119 0.40153 0.41098 0.41890 0.42500 0.42880 0.43001
0.800  0.29941 0.30164 0.30532 0.31039 0.31689 0.32446 0.33323 0.34288 0.35318 0.36406 0.37503 0.38574 0.39598 0.40533 0.41316 0.41910 0.42290 0.42415
0.805  0.29465 0.29687 0.30052 0.30555 0.31199 0.31951 0.32821 0.33777 0.34798 0.35856 0.36943 0.38024 0.39038 0.39946 0.40723 0.41324 0.41698 0.41824
0.810  0.28987 0.29207 0.29570 0.30069 0.30695 0.31453 0.32298 0.33244 0.34254 0.35323 0.36399 0.37448 0.38454 0.39372 0.40140 0.40733 0.41102 0.41219
0.815  0.28507 0.28726 0.29085 0.29580 0.30201 0.30951 0.31789 0.32727 0.33727 0.34786 0.35851 0.36890 0.37884 0.38791 0.39551 0.40126 0.40495 0.40616
0.820  0.28025 0.28241 0.28598 0.29088 0.29704 0.30432 0.31277 0.32206 0.33196 0.34223 0.35277 0.36325 0.37309 0.38188 0.38945 0.39523 0.39885 0.40007
0.825  0.27541 0.27755 0.28108 0.28594 0.29204 0.29925 0.30761 0.31662 0.32660 0.33677 0.34719 0.35735 0.36708 0.37596 0.38340 0.38913 0.39271 0.39383
0.830  0.27053 0.27265 0.27608 0.28086 0.28699 0.29414 0.30225 0.31133 0.32102 0.33125 0.34156 0.35160 0.36121 0.36998 0.37732 0.38288 0.38644 0.38762
0.835  0.26563 0.26768 0.27112 0.27585 0.28180 0.28899 0.29702 0.30600 0.31557 0.32548 0.33567 0.34579 0.35528 0.36377 0.37115 0.37665 0.38015 0.38132
0.840  0.26070 0.26273 0.26613 0.27081 0.27670 0.28366 0.29174 0.30060 0.31007 0.31987 0.32993 0.33973 0.34922 0.35766 0.36482 0.37035 0.37379 0.37487
0.845  0.25573 0.25774 0.26110 0.26573 0.27155 0.27843 0.28640 0.29500 0.30433 0.31419 0.32412 0.33378 0.34304 0.35147 0.35853 0.36392 0.36730 0.36843
0.850  0.25073 0.25271 0.25604 0.26061 0.26636 0.27316 0.28087 0.28951 0.29872 0.30826 0.31804 0.32778 0.33690 0.34505 0.35215 0.35742 0.36079 0.36182
0.855  0.24568 0.24765 0.25093 0.25544 0.26100 0.26783 0.27545 0.28397 0.29305 0.30246 0.31211 0.32168 0.33067 0.33871 0.34558 0.35087 0.35417 0.35521
0.860  0.24059 0.24254 0.24578 0.25014 0.25571 0.26231 0.26996 0.27819 0.28713 0.29659 0.30609 0.31535 0.32420 0.33228 0.33903 0.34423 0.34743 0.34851
0.865  0.23545 0.23738 0.24056 0.24487 0.25037 0.25687 0.26425 0.27252 0.28133 0.29063 0.29980 0.30911 0.31783 0.32571 0.33240 0.33742 0.34064 0.34163
0.870  0.23027 0.23218 0.23525 0.23956 0.24497 0.25138 0.25865 0.26679 0.27546 0.28443 0.29364 0.30278 0.31135 0.31900 0.32554 0.33059 0.33374 0.33473
0.875  0.22504 0.22691 0.22994 0.23418 0.23951 0.24582 0.25297 0.26096 0.26946 0.27832 0.28737 0.29618 0.30461 0.31229 0.31871 0.32365 0.32672 0.32773
0.880  0.21975 0.22159 0.22457 0.22874 0.23387 0.24005 0.24722 0.25492 0.26329 0.27213 0.28095 0.28967 0.29793 0.30546 0.31176 0.31653 0.31958 0.32052
0.885  0.21440 0.21621 0.21913 0.22323 0.22827 0.23435 0.24123 0.24895 0.25716 0.26566 0.27438 0.28304 0.29114 0.29839 0.30458 0.30935 0.31234 0.31328
0.890  0.20897 0.21073 0.21363 0.21756 0.22259 0.22856 0.23531 0.24288 0.25094 0.25927 0.26781 0.27613 0.28408 0.29133 0.29738 0.30205 0.30496 0.30590
0.895  0.20348 0.20517 0.20804 0.21190 0.21683 0.22268 0.22930 0.23656 0.24444 0.25277 0.26113 0.26927 0.27705 0.28414 0.29006 0.29454 0.29742 0.29830
0.900  0.19790 0.19956 0.20236 0.20614 0.21098 0.21657 0.22318 0.23028 0.23800 0.24597 0.25415 0.26228 0.26988 0.27667 0.28257 0.28695 0.28975 0.29064
0.905  0.19223 0.19385 0.19653 0.20030 0.20491 0.21049 0.21681 0.22390 0.23143 0.23922 0.24721 0.25498 0.26241 0.26919 0.27484 0.27921 0.28192 0.28281
0.910  0.18646 0.18805 0.19066 0.19434 0.19885 0.20430 0.21047 0.21737 0.22457 0.23233 0.24012 0.24770 0.25494 0.26154 0.26705 0.27129 0.27389 0.27472
0.915  0.18058 0.18213 0.18468 0.18826 0.19267 0.19798 0.20399 0.21057 0.21773 0.22512 0.23271 0.24024 0.24729 0.25358 0.25906 0.26311 0.26570 0.26653
0.920  0.17458 0.17609 0.17858 0.18198 0.18635 0.19151 0.19736 0.20377 0.21072 0.21791 0.22528 0.23245 0.23941 0.24555 0.25077 0.25479 0.25731 0.25804
0.925  0.16845 0.16992 0.17233 0.17564 0.17988 0.18478 0.19045 0.19679 0.20353 0.21051 0.21766 0.22461 0.23125 0.23731 0.24236 0.24625 0.24866 0.24941
0.930  0.16217 0.16359 0.16593 0.16914 0.17315 0.17799 0.18348 0.18949 0.19601 0.20290 0.20967 0.21655 0.22297 0.22881 0.23369 0.23738 0.23975 0.24052
0.935  0.15572 0.15710 0.15936 0.16246 0.16633 0.17101 0.17631 0.18211 0.18842 0.19493 0.20160 0.20822 0.21442 0.21995 0.22467 0.22831 0.23059 0.23126
0.940  0.14908 0.15041 0.15258 0.15557 0.15931 0.16381 0.16891 0.17450 0.18057 0.18683 0.19326 0.19950 0.20546 0.21089 0.21543 0.21892 0.22109 0.22177
0.945  0.14222 0.14349 0.14554 0.14845 0.15204 0.15627 0.16115 0.16662 0.17231 0.17845 0.18457 0.19058 0.19630 0.20150 0.20584 0.20918 0.21123 0.21185
0.950  0.13511 0.13630 0.13828 0.14101 0.14450 0.14854 0.15321 0.15831 0.16386 0.16959 0.17547 0.18130 0.18675 0.19161 0.19584 0.19897 0.20097 0.20159
0.955  0.12771 0.12884 0.13072 0.13332 0.13656 0.14048 0.14492 0.14977 0.15504 0.16048 0.16606 0.17148 0.17667 0.18138 0.18532 0.18836 0.19026 0.19078
0.960  0.11996 0.12102 0.12281 0.12526 0.12832 0.13202 0.13621 0.14080 0.14576 0.15091 0.15617 0.16129 0.16617 0.17062 0.17433 0.17718 0.17896 0.17950
0.965  0.11179 0.11279 0.11446 0.11675 0.11963 0.12301 0.12693 0.13130 0.13587 0.14068 0.14561 0.15050 0.15507 0.15922 0.16269 0.16531 0.16699 0.16747
0.970  0.10309 0.10402 0.10557 0.10770 0.11037 0.11351 0.11714 0.12111 0.12543 0.12988 0.13444 0.13888 0.14320 0.14697 0.15019 0.15268 0.15424 0.15463
0.975  0.09373 0.09459 0.09600 0.09795 0.10039 0.10326 0.10658 0.11021 0.11415 0.11821 0.12238 0.12643 0.13029 0.13381 0.13674 0.13901 0.14041 0.14084
0.980  0.08349 0.08426 0.08553 0.08723 0.08940 0.09202 0.09499 0.09824 0.10168 0.10540 0.10905 0.11275 0.11620 0.11934 0.12197 0.12398 0.12523 0.12561
0.985  0.07199 0.07266 0.07373 0.07523 0.07711 0.07938 0.08190 0.08471 0.08776 0.09090 0.09413 0.09733 0.10032 0.10298 0.10531 0.10702 0.10812 0.10838
0.990  0.05851 0.05905 0.05993 0.06115 0.06269 0.06450 0.06660 0.06889 0.07138 0.07394 0.07657 0.07913 0.08157 0.08379 0.08564 0.08708 0.08797 0.08817
0.995  0.04115 0.04154 0.04215 0.04302 0.04411 0.04539 0.04687 0.04848 0.05024 0.05205 0.05390 0.05571 0.05743 0.05900 0.06030 0.06131 0.06194 0.06202
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e020.dat <==
# alpha = +0.35 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99992 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996 0.99996
0.010  0.99967 0.99967 0.99968 0.99969 0.99969 0.99970 0.99971 0.99973 0.99974 0.99975 0.99977 0.99978 0.99980 0.99981 0.99982 0.99983 0.99984 0.99984
0.015  0.99926 0.99927 0.99928 0.99929 0.99931 0.99933 0.99936 0.99938 0.99941 0.99945 0.99948 0.99951 0.99954 0.99957 0.99960 0.99962 0.99963 0.99964
0.020  0.99869 0.99870 0.99872 0.99874 0.99877 0.99881 0.99886 0.99890 0.99896 0.99902 0.99908 0.99913 0.99919 0.99924 0.99929 0.99932 0.99934 0.99936
0.025  0.99796 0.99797 0.99800 0.99804 0.99809 0.99815 0.99821 0.99829 0.99837 0.99846 0.99856 0.99865 0.99874 0.99882 0.99889 0.99894 0.99897 0.99900
0.030  0.99706 0.99708 0.99712 0.99718 0.99725 0.99733 0.99743 0.99754 0.99766 0.99779 0.99792 0.99805 0.99818 0.99830 0.99840 0.99847 0.99852 0.99846
0.035  0.99601 0.99604 0.99609 0.99617 0.99626 0.99638 0.99651 0.99666 0.99682 0.99700 0.99718 0.99736 0.99753 0.99769 0.99782 0.99793 0.99799 0.99794
0.040  0.99479 0.99483 0.99490 0.99500 0.99512 0.99527 0.99545 0.99564 0.99586 0.99608 0.99632 0.99655 0.99678 0.99699 0.99716 0.99729 0.99738 0.99735
0.045  0.99342 0.99347 0.99356 0.99368 0.99384 0.99403 0.99425 0.99449 0.99476 0.99505 0.99535 0.99564 0.99593 0.99619 0.99641 0.99658 0.99669 0.99668
0.050  0.99189 0.99196 0.99207 0.99222 0.99241 0.99264 0.99291 0.99321 0.99355 0.99390 0.99426 0.99463 0.99498 0.99530 0.99558 0.99578 0.99591 0.99593
0.055  0.99021 0.99029 0.99042 0.99060 0.99084 0.99112 0.99144 0.99181 0.99221 0.99263 0.99307 0.99351 0.99393 0.99432 0.99465 0.99491 0.99506 0.99511
0.060  0.98838 0.98847 0.98863 0.98885 0.98912 0.98945 0.98984 0.99027 0.99075 0.99125 0.99177 0.99230 0.99279 0.99326 0.99365 0.99395 0.99413 0.99420
0.065  0.98640 0.98651 0.98669 0.98695 0.98727 0.98766 0.98810 0.98861 0.98917 0.98975 0.99037 0.99098 0.99156 0.99210 0.99256 0.99291 0.99313 0.99311
0.070  0.98428 0.98440 0.98461 0.98490 0.98527 0.98572 0.98624 0.98683 0.98747 0.98815 0.98886 0.98956 0.99024 0.99085 0.99138 0.99179 0.99204 0.99206
0.075  0.98201 0.98215 0.98239 0.98272 0.98315 0.98366 0.98425 0.98492 0.98566 0.98643 0.98724 0.98805 0.98882 0.98952 0.99012 0.99059 0.99088 0.99094
0.080  0.97959 0.97976 0.98003 0.98041 0.98089 0.98147 0.98214 0.98290 0.98373 0.98461 0.98552 0.98643 0.98731 0.98811 0.98878 0.98931 0.98964 0.98974
0.085  0.97704 0.97723 0.97753 0.97796 0.97850 0.97915 0.97991 0.98076 0.98169 0.98268 0.98370 0.98472 0.98571 0.98661 0.98738 0.98796 0.98833 0.98846
0.090  0.97436 0.97457 0.97491 0.97538 0.97598 0.97671 0.97756 0.97850 0.97955 0.98065 0.98178 0.98292 0.98402 0.98503 0.98588 0.98653 0.98695 0.98700
0.095  0.97154 0.97177 0.97215 0.97267 0.97334 0.97415 0.97509 0.97613 0.97729 0.97851 0.97977 0.98104 0.98224 0.98335 0.98431 0.98503 0.98548 0.98559
0.100  0.96860 0.96885 0.96927 0.96984 0.97058 0.97147 0.97250 0.97366 0.97492 0.97627 0.97766 0.97906 0.98039 0.98161 0.98265 0.98345 0.98395 0.98410
0.105  0.96553 0.96580 0.96626 0.96689 0.96770 0.96868 0.96981 0.97107 0.97246 0.97393 0.97545 0.97699 0.97845 0.97979 0.98092 0.98179 0.98235 0.98254
0.110  0.96234 0.96264 0.96313 0.96383 0.96470 0.96577 0.96701 0.96839 0.96990 0.97151 0.97316 0.97482 0.97642 0.97788 0.97912 0.98008 0.98068 0.98081
0.115  0.95902 0.95935 0.95989 0.96064 0.96160 0.96275 0.96410 0.96559 0.96724 0.96899 0.97079 0.97258 0.97431 0.97589 0.97725 0.97829 0.97893 0.97912
0.120  0.95560 0.95595 0.95653 0.95735 0.95838 0.95963 0.96108 0.96270 0.96449 0.96637 0.96832 0.97027 0.97213 0.97385 0.97530 0.97641 0.97711 0.97736
0.125  0.95206 0.95244 0.95307 0.95395 0.95506 0.95640 0.95796 0.95971 0.96164 0.96367 0.96577 0.96787 0.96988 0.97172 0.97329 0.97448 0.97525 0.97542
0.130  0.94841 0.94882 0.94950 0.95044 0.95163 0.95308 0.95476 0.95663 0.95869 0.96087 0.96312 0.96537 0.96753 0.96952 0.97120 0.97249 0.97330 0.97353
0.135  0.94466 0.94510 0.94582 0.94683 0.94811 0.94966 0.95145 0.95346 0.95566 0.95800 0.96041 0.96282 0.96513 0.96724 0.96903 0.97042 0.97129 0.97158
0.140  0.94081 0.94128 0.94205 0.94313 0.94449 0.94615 0.94806 0.95021 0.95256 0.95505 0.95762 0.96019 0.96265 0.96490 0.96682 0.96829 0.96922 0.96945
0.145  0.93686 0.93736 0.93818 0.93933 0.94078 0.94254 0.94458 0.94686 0.94936 0.95202 0.95475 0.95749 0.96010 0.96249 0.96454 0.96610 0.96709 0.96738
0.150  0.93282 0.93335 0.93421 0.93544 0.93698 0.93885 0.94102 0.94344 0.94609 0.94890 0.95179 0.95469 0.95747 0.96001 0.96217 0.96383 0.96488 0.96524
0.155  0.92869 0.92924 0.93016 0.93146 0.93309 0.93507 0.93737 0.93993 0.94273 0.94571 0.94878 0.95185 0.95479 0.95748 0.95977 0.96152 0.96263 0.96293
0.160  0.92446 0.92506 0.92603 0.92739 0.92912 0.93121 0.93363 0.93634 0.93931 0.94245 0.94570 0.94894 0.95205 0.95488 0.95729 0.95915 0.96031 0.96068
0.165  0.92016 0.92078 0.92181 0.92325 0.92507 0.92727 0.92983 0.93269 0.93581 0.93913 0.94255 0.94594 0.94922 0.95220 0.95475 0.95670 0.95793 0.95837
0.170  0.91578 0.91644 0.91752 0.91903 0.92095 0.92327 0.92595 0.92897 0.93225 0.93574 0.93931 0.94291 0.94635 0.94949 0.95217 0.95422 0.95551 0.95589
0.175  0.91132 0.91201 0.91315 0.91473 0.91675 0.91919 0.92201 0.92518 0.92862 0.93226 0.93604 0.93982 0.94342 0.94668 0.94949 0.95165 0.95301 0.95347
0.180  0.90679 0.90751 0.90871 0.91037 0.91249 0.91504 0.91800 0.92131 0.92491 0.92875 0.93272 0.93662 0.94041 0.94386 0.94680 0.94905 0.95047 0.95088
0.185  0.90219 0.90295 0.90419 0.90594 0.90815 0.91083 0.91392 0.91737 0.92116 0.92518 0.92928 0.93341 0.93737 0.94098 0.94405 0.94639 0.94788 0.94835
0.190  0.89752 0.89831 0.89962 0.90144 0.90376 0.90655 0.90976 0.91339 0.91735 0.92151 0.92584 0.93015 0.93422 0.93800 0.94121 0.94367 0.94522 0.94577
0.195  0.89279 0.89362 0.89498 0.89688 0.89930 0.90220 0.90557 0.90936 0.91348 0.91783 0.92234 0.92678 0.93109 0.93501 0.93836 0.94091 0.94252 0.94302
0.200  0.88801 0.88887 0.89029 0.89227 0.89478 0.89780 0.90132 0.90526 0.90953 0.91409 0.91873 0.92341 0.92790 0.93196 0.93541 0.93807 0.93976 0.94034
0.205  0.88316 0.88406 0.88553 0.88760 0.89020 0.89336 0.89702 0.90109 0.90556 0.91029 0.91513 0.91999 0.92460 0.92885 0.93246 0.93523 0.93697 0.93750
0.210  0.87826 0.87919 0.88073 0.88287 0.88558 0.88886 0.89266 0.89689 0.90153 0.90641 0.91148 0.91648 0.92131 0.92572 0.92945 0.93231 0.93411 0.93472
0.215  0.87332 0.87428 0.87587 0.87809 0.88091 0.88431 0.88823 0.89265 0.89745 0.90253 0.90772 0.91297 0.91796 0.92248 0.92637 0.92934 0.93122 0.93178
0.220  0.86832 0.86932 0.87097 0.87327 0.87619 0.87972 0.88378 0.88836 0.89331 0.89859 0.90398 0.90940 0.91454 0.91926 0.92327 0.92635 0.92828 0.92891
0.225  0.86328 0.86432 0.86602 0.86840 0.87143 0.87508 0.87929 0.88402 0.88915 0.89456 0.90020 0.90575 0.91111 0.91594 0.92009 0.92327 0.92529 0.92588
0.230  0.85820 0.85927 0.86103 0.86350 0.86663 0.87038 0.87475 0.87961 0.88495 0.89055 0.89631 0.90210 0.90758 0.91263 0.91692 0.92019 0.92226 0.92292
0.235  0.85308 0.85418 0.85600 0.85855 0.86179 0.86566 0.87018 0.87520 0.88066 0.88650 0.89245 0.89835 0.90407 0.90927 0.91364 0.91703 0.91917 0.91992
0.240  0.84792 0.84906 0.85094 0.85357 0.85689 0.86091 0.86553 0.87075 0.87639 0.88234 0.88854 0.89463 0.90051 0.90582 0.91039 0.91387 0.91607 0.91677
0.245  0.84273 0.84390 0.84585 0.84856 0.85198 0.85613 0.86089 0.86627 0.87208 0.87822 0.88453 0.89088 0.89688 0.90240 0.90702 0.91061 0.91289 0.91368
0.250  0.83751 0.83872 0.84072 0.84351 0.84704 0.85131 0.85622 0.86171 0.86773 0.87407 0.88056 0.88701 0.89326 0.89886 0.90369 0.90738 0.90971 0.91044
0.255  0.83226 0.83350 0.83556 0.83843 0.84207 0.84642 0.85151 0.85716 0.86330 0.86980 0.87655 0.88319 0.88952 0.89536 0.90031 0.90405 0.90645 0.90727
0.260  0.82699 0.82826 0.83038 0.83331 0.83707 0.84155 0.84677 0.85259 0.85890 0.86558 0.87243 0.87931 0.88584 0.89174 0.89684 0.90074 0.90318 0.90396
0.265  0.82168 0.82300 0.82517 0.82819 0.83204 0.83665 0.84197 0.84798 0.85447 0.86133 0.86836 0.87536 0.88203 0.88818 0.89339 0.89736 0.89986 0.90072
0.270  0.81636 0.81771 0.81994 0.82304 0.82699 0.83172 0.83719 0.84330 0.84995 0.85697 0.86426 0.87143 0.87828 0.88449 0.88984 0.89394 0.89651 0.89733
0.275  0.81102 0.81240 0.81469 0.81787 0.82190 0.82677 0.83238 0.83865 0.84547 0.85267 0.86006 0.86740 0.87449 0.88086 0.88633 0.89051 0.89313 0.89402
0.280  0.80565 0.80707 0.80941 0.81268 0.81681 0.82179 0.82755 0.83397 0.84096 0.84834 0.85591 0.86343 0.87060 0.87718 0.88272 0.88700 0.88970 0.89056
0.285  0.80027 0.80173 0.80412 0.80747 0.81170 0.81678 0.82265 0.82921 0.83636 0.84390 0.85164 0.85938 0.86675 0.87342 0.87913 0.88350 0.88625 0.88717
0.290  0.79488 0.79637 0.79882 0.80225 0.80658 0.81178 0.81779 0.82451 0.83181 0.83952 0.84744 0.85530 0.86279 0.86969 0.87546 0.87994 0.88276 0.88364
0.295  0.78948 0.79100 0.79350 0.79700 0.80144 0.80676 0.81290 0.81978 0.82724 0.83513 0.84322 0.85124 0.85890 0.86584 0.87182 0.87637 0.87923 0.88019
0.300  0.78406 0.78562 0.78818 0.79173 0.79629 0.80173 0.80801 0.81503 0.82265 0.83063 0.83887 0.84706 0.85488 0.86206 0.86807 0.87273 0.87568 0.87660
0.305  0.77864 0.78023 0.78284 0.78647 0.79109 0.79665 0.80304 0.81020 0.81797 0.82619 0.83462 0.84297 0.85093 0.85816 0.86438 0.86912 0.87209 0.87309
0.310  0.77321 0.77483 0.77750 0.78121 0.78592 0.79158 0.79812 0.80542 0.81336 0.82174 0.83031 0.83874 0.84694 0.85433 0.86057 0.86541 0.86847 0.86943
0.315  0.76777 0.76942 0.77215 0.77593 0.78074 0.78651 0.79318 0.80063 0.80872 0.81717 0.82592 0.83460 0.84286 0.85036 0.85682 0.86174 0.86483 0.86586
0.320  0.76232 0.76400 0.76679 0.77065 0.77555 0.78144 0.78824 0.79581 0.80399 0.81269 0.82160 0.83043 0.83886 0.84649 0.85296 0.85798 0.86115 0.86214
0.325  0.75688 0.75858 0.76142 0.76536 0.77035 0.77635 0.78321 0.79094 0.79933 0.80818 0.81715 0.82614 0.83471 0.84248 0.84916 0.85425 0.85745 0.85851
0.330  0.75143 0.75317 0.75605 0.76007 0.76515 0.77121 0.77825 0.78612 0.79466 0.80357 0.81280 0.82195 0.83065 0.83855 0.84525 0.85043 0.85370 0.85474
0.335  0.74598 0.74775 0.75067 0.75474 0.75991 0.76612 0.77328 0.78129 0.78989 0.79905 0.80842 0.81761 0.82646 0.83456 0.84139 0.84665 0.84996 0.85105
0.340  0.74053 0.74233 0.74531 0.74945 0.75470 0.76102 0.76831 0.77637 0.78520 0.79449 0.80394 0.81338 0.82237 0.83052 0.83750 0.84278 0.84615 0.84722
0.345  0.73508 0.73691 0.73994 0.74415 0.74950 0.75592 0.76326 0.77152 0.78050 0.78986 0.79954 0.80903 0.81813 0.82652 0.83352 0.83895 0.84236 0.84348
0.350  0.72963 0.73150 0.73457 0.73885 0.74429 0.75081 0.75827 0.76667 0.77569 0.78530 0.79501 0.80474 0.81400 0.82239 0.82960 0.83502 0.83849 0.83970
0.355  0.72419 0.72608 0.72921 0.73356 0.73908 0.74565 0.75329 0.76173 0.77098 0.78061 0.79059 0.80046 0.80982 0.81836 0.82556 0.83115 0.83465 0.83580
0.360  0.71875 0.72067 0.72385 0.72827 0.73382 0.74054 0.74830 0.75687 0.76625 0.77604 0.78615 0.79604 0.80557 0.81419 0.82159 0.82717 0.83074 0.83198
0.365  0.71332 0.71527 0.71850 0.72297 0.72862 0.73544 0.74323 0.75201 0.76142 0.77145 0.78158 0.79173 0.80138 0.81012 0.81752 0.82324 0.82685 0.82803
0.370  0.70790 0.70987 0.71314 0.71765 0.72342 0.73034 0.73824 0.74713 0.75669 0.76673 0.77713 0.78727 0.79705 0.80590 0.81351 0.81922 0.82289 0.82415
0.375  0.70248 0.70448 0.70779 0.71237 0.71822 0.72517 0.73325 0.74218 0.75195 0.76214 0.77253 0.78294 0.79284 0.80181 0.80938 0.81526 0.81894 0.82016
0.380  0.69706 0.69910 0.70243 0.70710 0.71302 0.72007 0.72826 0.73731 0.74710 0.75752 0.76806 0.77857 0.78848 0.79755 0.80534 0.81119 0.81494 0.81624
0.385  0.69166 0.69372 0.69710 0.70183 0.70780 0.71497 0.72319 0.73244 0.74236 0.75279 0.76357 0.77411 0.78424 0.79341 0.80117 0.80718 0.81096 0.81219
0.390  0.68627 0.68834 0.69178 0.69657 0.70259 0.70988 0.71820 0.72747 0.73760 0.74817 0.75895 0.76973 0.77984 0.78911 0.79708 0.80308 0.80691 0.80823
0.395  0.68088 0.68298 0.68646 0.69131 0.69741 0.70475 0.71322 0.72260 0.73275 0.74341 0.75445 0.76521 0.77557 0.78495 0.79288 0.79902 0.80288 0.80414
0.400  0.67551 0.67763 0.68116 0.68602 0.69224 0.69964 0.70822 0.71773 0.72800 0.73879 0.74979 0.76082 0.77123 0.78068 0.78876 0.79493 0.79878 0.80013
0.405  0.67014 0.67229 0.67586 0.68078 0.68708 0.69456 0.70317 0.71275 0.72324 0.73416 0.74528 0.75627 0.76685 0.77641 0.78450 0.79077 0.79472 0.79600
0.410  0.66479 0.66696 0.67058 0.67555 0.68190 0.68949 0.69819 0.70788 0.71837 0.72938 0.74076 0.75187 0.76254 0.77219 0.78036 0.78666 0.79057 0.79194
0.415  0.65945 0.66165 0.66530 0.67034 0.67671 0.68441 0.69322 0.70302 0.71361 0.72474 0.73609 0.74743 0.75807 0.76782 0.77606 0.78245 0.78647 0.78777
0.420  0.65412 0.65634 0.66000 0.66513 0.67157 0.67928 0.68816 0.69804 0.70884 0.72009 0.73156 0.74286 0.75374 0.76357 0.77187 0.77830 0.78231 0.78368
0.425  0.64880 0.65105 0.65475 0.65993 0.66644 0.67423 0.68320 0.69318 0.70397 0.71530 0.72686 0.73843 0.74925 0.75916 0.76765 0.77405 0.77814 0.77946
0.430  0.64350 0.64577 0.64951 0.65471 0.66131 0.66919 0.67825 0.68832 0.69922 0.71066 0.72232 0.73382 0.74489 0.75489 0.76333 0.76986 0.77396 0.77533
0.435  0.63821 0.64051 0.64428 0.64951 0.65617 0.66415 0.67329 0.68346 0.69434 0.70586 0.71776 0.72938 0.74036 0.75045 0.75909 0.76558 0.76974 0.77107
0.440  0.63293 0.63525 0.63906 0.64434 0.65103 0.65903 0.66825 0.67849 0.68957 0.70120 0.71306 0.72474 0.73599 0.74614 0.75472 0.76136 0.76552 0.76690
0.445  0.62767 0.63001 0.63386 0.63919 0.64593 0.65401 0.66331 0.67365 0.68482 0.69655 0.70850 0.72028 0.73159 0.74168 0.75045 0.75703 0.76125 0.76261
0.450  0.62243 0.62478 0.62867 0.63404 0.64085 0.64900 0.65838 0.66880 0.67993 0.69173 0.70377 0.71579 0.72704 0.73735 0.74604 0.75278 0.75700 0.75840
0.455  0.61719 0.61955 0.62348 0.62891 0.63578 0.64399 0.65334 0.66384 0.67518 0.68708 0.69920 0.71114 0.72263 0.73296 0.74175 0.74841 0.75269 0.75416
0.460  0.61198 0.61435 0.61828 0.62377 0.63064 0.63891 0.64842 0.65900 0.67043 0.68241 0.69462 0.70666 0.71805 0.72849 0.73731 0.74413 0.74841 0.74982
0.465  0.60677 0.60917 0.61313 0.61862 0.62558 0.63392 0.64351 0.65417 0.66553 0.67759 0.68988 0.70198 0.71362 0.72412 0.73297 0.73973 0.74406 0.74555
0.470  0.60159 0.60400 0.60799 0.61353 0.62054 0.62894 0.63860 0.64921 0.66079 0.67294 0.68530 0.69748 0.70901 0.71958 0.72850 0.73541 0.73974 0.74116
0.475  0.59641 0.59885 0.60287 0.60845 0.61551 0.62397 0.63359 0.64439 0.65604 0.66810 0.68054 0.69293 0.70456 0.71518 0.72415 0.73106 0.73536 0.73686
0.480  0.59126 0.59371 0.59776 0.60338 0.61049 0.61891 0.62870 0.63957 0.65115 0.66344 0.67595 0.68827 0.70006 0.71062 0.71974 0.72662 0.73101 0.73244
0.485  0.58611 0.58858 0.59266 0.59832 0.60540 0.61397 0.62381 0.63461 0.64640 0.65877 0.67135 0.68374 0.69547 0.70620 0.71525 0.72224 0.72662 0.72810
0.490  0.58099 0.58347 0.58758 0.59322 0.60041 0.60903 0.61881 0.62980 0.64166 0.65393 0.66658 0.67903 0.69099 0.70160 0.71085 0.71777 0.72220 0.72364
0.495  0.57588 0.57838 0.58250 0.58818 0.59542 0.60410 0.61394 0.62500 0.63677 0.64927 0.66198 0.67449 0.68632 0.69716 0.70630 0.71336 0.71779 0.71926
0.500  0.57078 0.57330 0.57741 0.58316 0.59045 0.59907 0.60908 0.62005 0.63204 0.64459 0.65719 0.66975 0.68182 0.69269 0.70186 0.70885 0.71333 0.71477
0.505  0.56570 0.56823 0.57237 0.57815 0.58548 0.59416 0.60422 0.61526 0.62731 0.63975 0.65258 0.66520 0.67714 0.68807 0.69729 0.70442 0.70888 0.71036
0.510  0.56063 0.56315 0.56734 0.57316 0.58044 0.58925 0.59924 0.61047 0.62241 0.63509 0.64796 0.66064 0.67262 0.68358 0.69283 0.69986 0.70438 0.70592
0.515  0.55558 0.55811 0.56233 0.56818 0.57550 0.58436 0.59440 0.60553 0.61769 0.63037 0.64316 0.65588 0.66808 0.67893 0.68821 0.69540 0.69990 0.70138
0.520  0.55055 0.55309 0.55733 0.56314 0.57057 0.57936 0.58956 0.60075 0.61295 0.62556 0.63854 0.65131 0.66337 0.67442 0.68373 0.69091 0.69536 0.69692
0.525  0.54553 0.54809 0.55235 0.55819 0.56566 0.57449 0.58460 0.59598 0.60806 0.62089 0.63372 0.64653 0.65883 0.66973 0.67922 0.68632 0.69086 0.69234
0.530  0.54052 0.54309 0.54737 0.55324 0.56072 0.56962 0.57979 0.59118 0.60334 0.61602 0.62910 0.64194 0.65409 0.66520 0.67456 0.68180 0.68632 0.68784
0.535  0.53553 0.53812 0.54240 0.54831 0.55576 0.56476 0.57497 0.58628 0.59861 0.61135 0.62446 0.63735 0.64953 0.66066 0.67004 0.67717 0.68174 0.68322
0.540  0.53055 0.53315 0.53742 0.54340 0.55087 0.55980 0.57016 0.58151 0.59372 0.60667 0.61963 0.63255 0.64476 0.65594 0.66535 0.67262 0.67718 0.67869
0.545  0.52559 0.52821 0.53249 0.53848 0.54600 0.55496 0.56522 0.57675 0.58900 0.60181 0.61499 0.62794 0.64017 0.65137 0.66078 0.66796 0.67254 0.67413
0.550  0.52064 0.52327 0.52757 0.53352 0.54113 0.55013 0.56043 0.57184 0.58427 0.59713 0.61032 0.62312 0.63558 0.64662 0.65607 0.66338 0.66796 0.66947
0.555  0.51571 0.51835 0.52267 0.52864 0.53618 0.54530 0.55564 0.56709 0.57940 0.59243 0.60549 0.61850 0.63079 0.64202 0.65148 0.65877 0.66329 0.66488
0.560  0.51080 0.51344 0.51778 0.52377 0.53134 0.54037 0.55071 0.56233 0.57468 0.58757 0.60084 0.61387 0.62617 0.63724 0.64687 0.65407 0.65868 0.66018
0.565  0.50590 0.50852 0.51290 0.51891 0.52650 0.53556 0.54594 0.55743 0.56991 0.58288 0.59598 0.60903 0.62135 0.63262 0.64211 0.64944 0.65402 0.65555
0.570  0.50101 0.50364 0.50803 0.51406 0.52168 0.53076 0.54117 0.55268 0.56507 0.57800 0.59131 0.60438 0.61672 0.62799 0.63748 0.64470 0.64931 0.65081
0.575  0.49614 0.49877 0.50312 0.50921 0.51686 0.52596 0.53640 0.54794 0.56035 0.57330 0.58663 0.59951 0.61207 0.62317 0.63268 0.64003 0.64463 0.64615
0.580  0.49128 0.49392 0.49828 0.50432 0.51195 0.52106 0.53149 0.54304 0.55545 0.56861 0.58176 0.59485 0.60721 0.61851 0.62802 0.63533 0.63988 0.64147
0.585  0.48643 0.48908 0.49345 0.49951 0.50716 0.51628 0.52674 0.53830 0.55074 0.56372 0.57707 0.59018 0.60254 0.61366 0.62333 0.63056 0.63517 0.63668
0.590  0.48160 0.48425 0.48864 0.49470 0.50237 0.51151 0.52198 0.53357 0.54602 0.55902 0.57218 0.58529 0.59767 0.60898 0.61849 0.62584 0.63042 0.63196
0.595  0.47678 0.47944 0.48383 0.48991 0.49759 0.50674 0.51709 0.52868 0.54112 0.55431 0.56749 0.58060 0.59298 0.60428 0.61378 0.62101 0.62563 0.62714
0.600  0.47197 0.47464 0.47904 0.48512 0.49271 0.50186 0.51234 0.52395 0.53641 0.54941 0.56278 0.57569 0.58827 0.59939 0.60891 0.61626 0.62086 0.62238
0.605  0.46718 0.46985 0.47425 0.48027 0.48795 0.49711 0.50761 0.51922 0.53169 0.54470 0.55786 0.57098 0.58335 0.59466 0.60416 0.61146 0.61601 0.61760
0.610  0.46240 0.46507 0.46942 0.47550 0.48320 0.49237 0.50287 0.51432 0.52678 0.53997 0.55315 0.56627 0.57863 0.58974 0.59939 0.60661 0.61121 0.61272
0.615  0.45762 0.46030 0.46465 0.47075 0.47845 0.48762 0.49798 0.50960 0.52206 0.53505 0.54842 0.56133 0.57369 0.58498 0.59448 0.60181 0.60637 0.60791
0.620  0.45287 0.45550 0.45990 0.46600 0.47370 0.48276 0.49326 0.50487 0.51734 0.53034 0.54349 0.55659 0.56894 0.58021 0.58968 0.59688 0.60149 0.60299
0.625  0.44812 0.45076 0.45516 0.46127 0.46886 0.47803 0.48854 0.50012 0.51242 0.52558 0.53875 0.55183 0.56416 0.57524 0.58472 0.59204 0.59661 0.59813
0.630  0.44338 0.44602 0.45043 0.45653 0.46414 0.47331 0.48365 0.49525 0.50769 0.52066 0.53397 0.54686 0.55918 0.57044 0.57989 0.58716 0.59168 0.59326
0.635  0.43865 0.44129 0.44570 0.45172 0.45942 0.46858 0.47894 0.49052 0.50296 0.51592 0.52904 0.54209 0.55439 0.56556 0.57504 0.58220 0.58677 0.58828
0.640  0.43393 0.43658 0.44099 0.44701 0.45470 0.46374 0.47422 0.48579 0.49803 0.51097 0.52427 0.53709 0.54956 0.56060 0.57003 0.57730 0.58184 0.58336
0.645  0.42922 0.43187 0.43626 0.44230 0.44995 0.45903 0.46949 0.48089 0.49330 0.50622 0.51928 0.53230 0.54456 0.55575 0.56514 0.57228 0.57685 0.57833
0.650  0.42451 0.42717 0.43152 0.43760 0.44517 0.45432 0.46462 0.47617 0.48855 0.50145 0.51451 0.52749 0.53972 0.55070 0.56009 0.56734 0.57187 0.57337
0.655  0.41982 0.42248 0.42683 0.43290 0.44047 0.44959 0.45990 0.47143 0.48361 0.49648 0.50971 0.52245 0.53466 0.54581 0.55517 0.56237 0.56683 0.56839
0.660  0.41514 0.41780 0.42214 0.42812 0.43578 0.44477 0.45518 0.46652 0.47886 0.49171 0.50470 0.51762 0.52980 0.54089 0.55022 0.55729 0.56182 0.56330
0.665  0.41047 0.41312 0.41746 0.42344 0.43108 0.44006 0.45030 0.46179 0.47410 0.48692 0.49988 0.51277 0.52491 0.53580 0.54511 0.55230 0.55678 0.55827
0.670  0.40580 0.40845 0.41279 0.41876 0.42628 0.43536 0.44559 0.45705 0.46913 0.48192 0.49505 0.50770 0.51980 0.53086 0.54013 0.54717 0.55168 0.55314
0.675  0.40115 0.40375 0.40812 0.41409 0.42159 0.43062 0.44087 0.45212 0.46436 0.47712 0.49000 0.50282 0.51489 0.52571 0.53511 0.54212 0.54659 0.54806
0.680  0.39650 0.39910 0.40345 0.40941 0.41691 0.42582 0.43614 0.44737 0.45959 0.47230 0.48515 0.49771 0.50993 0.52072 0.52994 0.53705 0.54147 0.54296
0.685  0.39185 0.39445 0.39874 0.40474 0.41222 0.42112 0.43126 0.44262 0.45460 0.46727 0.48027 0.49281 0.50479 0.51572 0.52490 0.53185 0.53631 0.53776
0.690  0.38721 0.38981 0.39408 0.39999 0.40753 0.41642 0.42653 0.43768 0.44981 0.46244 0.47520 0.48788 0.49981 0.51052 0.51967 0.52673 0.53115 0.53261
0.695  0.38258 0.38517 0.38944 0.39533 0.40274 0.41165 0.42180 0.43292 0.44501 0.45760 0.47031 0.48273 0.49462 0.50547 0.51458 0.52159 0.52592 0.52735
0.700  0.37795 0.38053 0.38479 0.39067 0.39806 0.40687 0.41690 0.42815 0.44000 0.45253 0.46518 0.47777 0.48961 0.50040 0.50946 0.51632 0.52071 0.52215
0.705  0.37333 0.37590 0.38015 0.38601 0.39338 0.40216 0.41216 0.42336 0.43518 0.44766 0.46026 0.47279 0.48457 0.49513 0.50416 0.51112 0.51547 0.51692
0.710  0.36871 0.37127 0.37551 0.38135 0.38870 0.39745 0.40742 0.41840 0.43035 0.44278 0.45533 0.46759 0.47932 0.49002 0.49899 0.50590 0.51016 0.51158
0.715  0.36409 0.36665 0.37086 0.37659 0.38390 0.39260 0.40267 0.41361 0.42531 0.43767 0.45016 0.46257 0.47424 0.48487 0.49379 0.50055 0.50487 0.50629
0.720  0.35947 0.36202 0.36616 0.37193 0.37921 0.38787 0.39775 0.40881 0.42045 0.43276 0.44519 0.45753 0.46914 0.47953 0.48843 0.49527 0.49955 0.50098
0.725  0.35486 0.35738 0.36152 0.36727 0.37453 0.38315 0.39298 0.40381 0.41559 0.42783 0.44020 0.45226 0.46382 0.47435 0.48318 0.48987 0.49415 0.49555
0.730  0.35024 0.35273 0.35688 0.36261 0.36983 0.37842 0.38821 0.39899 0.41068 0.42269 0.43497 0.44719 0.45867 0.46895 0.47788 0.48454 0.48878 0.49017
0.735  0.34563 0.34810 0.35224 0.35795 0.36513 0.37354 0.38341 0.39415 0.40562 0.41773 0.42994 0.44208 0.45349 0.46371 0.47244 0.47917 0.48336 0.48477
0.740  0.34102 0.34348 0.34760 0.35328 0.36031 0.36880 0.37847 0.38912 0.40071 0.41275 0.42490 0.43676 0.44810 0.45844 0.46710 0.47367 0.47787 0.47925
0.745  0.33640 0.33885 0.34295 0.34851 0.35561 0.36405 0.37367 0.38426 0.39577 0.40754 0.41961 0.43161 0.44287 0.45296 0.46170 0.46824 0.47240 0.47377
0.750  0.33178 0.33423 0.33830 0.34383 0.35089 0.35929 0.36886 0.37939 0.39064 0.40253 0.41452 0.42640 0.43760 0.44763 0.45619 0.46278 0.46688 0.46818
0.755  0.32714 0.32959 0.33357 0.33915 0.34617 0.35444 0.36387 0.37449 0.38569 0.39749 0.40940 0.42102 0.43214 0.44227 0.45075 0.45718 0.46129 0.46264
0.760  0.32252 0.32496 0.32891 0.33446 0.34141 0.34960 0.35903 0.36941 0.38070 0.39223 0.40405 0.41579 0.42682 0.43670 0.44514 0.45165 0.45571 0.45706
0.765  0.31789 0.32031 0.32425 0.32976 0.33658 0.34481 0.35418 0.36449 0.37551 0.38715 0.39888 0.41034 0.42129 0.43128 0.43964 0.44608 0.45008 0.45136
0.770  0.31326 0.31567 0.31958 0.32504 0.33183 0.34000 0.34931 0.35955 0.37049 0.38205 0.39369 0.40505 0.41591 0.42581 0.43409 0.44037 0.44438 0.44570
0.775  0.30862 0.31101 0.31490 0.32024 0.32707 0.33515 0.34426 0.35442 0.36545 0.37671 0.38826 0.39973 0.41050 0.42014 0.42837 0.43472 0.43868 0.44000
0.780  0.30397 0.30631 0.31021 0.31551 0.32229 0.33021 0.33936 0.34944 0.36019 0.37156 0.38301 0.39418 0.40487 0.41460 0.42276 0.42903 0.43294 0.43418
0.785  0.29932 0.30163 0.30551 0.31077 0.31738 0.32536 0.33444 0.34444 0.35511 0.36637 0.37773 0.38880 0.39938 0.40903 0.41709 0.42320 0.42711 0.42839
0.790  0.29465 0.29694 0.30078 0.30602 0.31258 0.32049 0.32944 0.33924 0.35000 0.36096 0.37221 0.38338 0.39387 0.40324 0.41125 0.41743 0.42128 0.42257
0.795  0.28998 0.29225 0.29600 0.30125 0.30776 0.31559 0.32438 0.33419 0.34466 0.35572 0.36686 0.37773 0.38812 0.39759 0.40551 0.41161 0.41540 0.41661
0.800  0.28529 0.28754 0.29126 0.29637 0.30292 0.31056 0.31940 0.32912 0.33949 0.35044 0.36148 0.37224 0.38252 0.39188 0.39971 0.40565 0.40944 0.41069
0.805  0.28058 0.28282 0.28650 0.29157 0.29806 0.30563 0.31439 0.32401 0.33429 0.34494 0.35586 0.36670 0.37687 0.38597 0.39374 0.39973 0.40346 0.40471
0.810  0.27587 0.27808 0.28173 0.28676 0.29307 0.30068 0.30919 0.31871 0.32887 0.33960 0.35041 0.36093 0.37100 0.38018 0.38785 0.39376 0.39744 0.39860
0.815  0.27113 0.27333 0.27694 0.28192 0.28817 0.29570 0.30413 0.31355 0.32361 0.33422 0.34490 0.35532 0.36527 0.37433 0.38191 0.38765 0.39131 0.39252
0.820  0.26638 0.26855 0.27213 0.27706 0.28324 0.29057 0.29904 0.30836 0.31830 0.32860 0.33917 0.34965 0.35948 0.36827 0.37582 0.38157 0.38517 0.38638
0.825  0.26160 0.26376 0.26730 0.27217 0.27829 0.28554 0.29392 0.30296 0.31295 0.32315 0.33358 0.34375 0.35347 0.36232 0.36973 0.37543 0.37898 0.38010
0.830  0.25681 0.25893 0.26237 0.26717 0.27330 0.28048 0.28861 0.29770 0.30740 0.31764 0.32794 0.33799 0.34758 0.35631 0.36361 0.36914 0.37268 0.37385
0.835  0.25199 0.25405 0.25749 0.26223 0.26819 0.27538 0.28342 0.29240 0.30198 0.31190 0.32207 0.33217 0.34163 0.35009 0.35742 0.36288 0.36635 0.36752
0.840  0.24715 0.24918 0.25258 0.25727 0.26315 0.27012 0.27819 0.28705 0.29651 0.30630 0.31634 0.32612 0.33556 0.34396 0.35108 0.35655 0.35997 0.36105
0.845  0.24227 0.24428 0.24764 0.25227 0.25808 0.26495 0.27290 0.28150 0.29081 0.30065 0.31054 0.32018 0.32938 0.33776 0.34477 0.35011 0.35346 0.35458
0.850  0.23737 0.23935 0.24267 0.24723 0.25296 0.25975 0.26745 0.27607 0.28525 0.29476 0.30451 0.31418 0.32325 0.33135 0.33838 0.34360 0.34693 0.34796
0.855  0.23243 0.23439 0.23766 0.24215 0.24770 0.25450 0.26209 0.27058 0.27963 0.28899 0.29859 0.30810 0.31703 0.32501 0.33181 0.33705 0.34031 0.34134
0.860  0.22744 0.22939 0.23261 0.23695 0.24250 0.24907 0.25668 0.26488 0.27377 0.28317 0.29261 0.30181 0.31059 0.31859 0.32527 0.33040 0.33357 0.33464
0.865  0.22243 0.22435 0.22751 0.23180 0.23726 0.24373 0.25107 0.25928 0.26803 0.27726 0.28638 0.29560 0.30424 0.31204 0.31865 0.32361 0.32679 0.32777
0.870  0.21737 0.21926 0.22232 0.22659 0.23197 0.23833 0.24555 0.25362 0.26223 0.27113 0.28026 0.28931 0.29779 0.30536 0.31182 0.31680 0.31990 0.32088
0.875  0.21227 0.21413 0.21713 0.22134 0.22662 0.23287 0.23997 0.24789 0.25631 0.26509 0.27406 0.28278 0.29110 0.29869 0.30502 0.30989 0.31291 0.31390
0.880  0.20712 0.20894 0.21189 0.21602 0.22111 0.22723 0.23432 0.24195 0.25024 0.25898 0.26771 0.27632 0.28448 0.29190 0.29811 0.30280 0.30580 0.30673
0.885  0.20191 0.20370 0.20660 0.21064 0.21564 0.22164 0.22846 0.23608 0.24420 0.25260 0.26121 0.26976 0.27775 0.28489 0.29098 0.29567 0.29860 0.29953
0.890  0.19665 0.19838 0.20124 0.20513 0.21010 0.21598 0.22266 0.23012 0.23808 0.24631 0.25473 0.26293 0.27077 0.27790 0.28385 0.28843 0.29128 0.29221
0.895  0.19131 0.19299 0.19581 0.19962 0.20448 0.21025 0.21678 0.22394 0.23171 0.23991 0.24814 0.25617 0.26382 0.27078 0.27660 0.28099 0.28381 0.28468
0.900  0.18591 0.18755 0.19030 0.19403 0.19879 0.20430 0.21080 0.21780 0.22539 0.23324 0.24129 0.24928 0.25675 0.26341 0.26919 0.27349 0.27622 0.27709
0.905  0.18042 0.18202 0.18466 0.18835 0.19290 0.19838 0.20460 0.21156 0.21896 0.22662 0.23447 0.24210 0.24939 0.25603 0.26157 0.26583 0.26848 0.26935
0.910  0.17485 0.17641 0.17898 0.18258 0.18702 0.19236 0.19842 0.20520 0.21227 0.21987 0.22752 0.23495 0.24204 0.24849 0.25388 0.25802 0.26056 0.26138
0.915  0.16918 0.17070 0.17320 0.17670 0.18103 0.18623 0.19212 0.19858 0.20559 0.21283 0.22026 0.22763 0.23453 0.24067 0.24602 0.24997 0.25250 0.25331
0.920  0.16341 0.16488 0.16731 0.17065 0.17491 0.17996 0.18569 0.19196 0.19876 0.20580 0.21300 0.22001 0.22681 0.23280 0.23789 0.24180 0.24425 0.24496
0.925  0.15751 0.15894 0.16130 0.16453 0.16867 0.17346 0.17899 0.18519 0.19177 0.19859 0.20557 0.21235 0.21883 0.22472 0.22963 0.23342 0.23576 0.23649
0.930  0.15148 0.15287 0.15515 0.15827 0.16219 0.16691 0.17226 0.17811 0.18448 0.19119 0.19779 0.20448 0.21073 0.21641 0.22116 0.22474 0.22703 0.22778
0.935  0.14530 0.14664 0.14884 0.15186 0.15563 0.16018 0.16534 0.17099 0.17712 0.18345 0.18995 0.19638 0.20240 0.20777 0.21235 0.21588 0.21808 0.21874
0.940  0.13895 0.14024 0.14235 0.14525 0.14888 0.15325 0.15821 0.16364 0.16953 0.17561 0.18185 0.18791 0.19369 0.19895 0.20335 0.20672 0.20883 0.20949
0.945  0.13241 0.13364 0.13562 0.13843 0.14192 0.14601 0.15075 0.15605 0.16157 0.16751 0.17344 0.17927 0.18480 0.18983 0.19402 0.19725 0.19923 0.19983
0.950  0.12563 0.12678 0.12870 0.13133 0.13470 0.13861 0.14313 0.14807 0.15343 0.15898 0.16466 0.17029 0.17556 0.18025 0.18433 0.18735 0.18928 0.18987
0.955  0.11860 0.11969 0.12150 0.12400 0.12713 0.13091 0.13519 0.13988 0.14496 0.15022 0.15560 0.16083 0.16582 0.17037 0.17416 0.17708 0.17890 0.17941
0.960  0.11125 0.11227 0.11399 0.11634 0.11929 0.12285 0.12688 0.13130 0.13608 0.14104 0.14610 0.15102 0.15572 0.15999 0.16356 0.16630 0.16800 0.16852
0.965  0.10352 0.10448 0.10608 0.10828 0.11104 0.11429 0.11805 0.12225 0.12663 0.13125 0.13598 0.14067 0.14506 0.14903 0.15237 0.15488 0.15649 0.15695
0.970  0.09532 0.09621 0.09769 0.09973 0.10228 0.10528 0.10876 0.11256 0.11669 0.12095 0.12532 0.12957 0.13370 0.13731 0.14039 0.14276 0.14425 0.14463
0.975  0.08651 0.08733 0.08868 0.09053 0.09286 0.09560 0.09876 0.10223 0.10599 0.10987 0.11385 0.11771 0.12140 0.12475 0.12755 0.12970 0.13104 0.13145
0.980  0.07691 0.07764 0.07885 0.08047 0.08253 0.08502 0.08784 0.09093 0.09421 0.09775 0.10122 0.10473 0.10802 0.11100 0.11350 0.11541 0.11659 0.11695
0.985  0.06618 0.06681 0.06782 0.06924 0.07103 0.07317 0.07556 0.07822 0.08111 0.08409 0.08714 0.09017 0.09301 0.09553 0.09773 0.09935 0.10039 0.10064
0.990  0.05364 0.05416 0.05498 0.05614 0.05758 0.05929 0.06126 0.06342 0.06577 0.06819 0.07067 0.07308 0.07538 0.07748 0.07922 0.08057 0.08141 0.08161
0.995  0.03760 0.03796 0.03854 0.03935 0.04037 0.04157 0.04295 0.04447 0.04611 0.04781 0.04955 0.05124 0.05285 0.05432 0.05554 0.05649 0.05707 0.05715
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e030.dat <==
# alpha = +0.35 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99992 0.99992 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996
0.010  0.99966 0.99966 0.99967 0.99967 0.99968 0.99969 0.99971 0.99972 0.99973 0.99975 0.99976 0.99978 0.99979 0.99981 0.99982 0.99983 0.99983 0.99984
0.015  0.99924 0.99924 0.99925 0.99927 0.99929 0.99931 0.99934 0.99937 0.99940 0.99943 0.99947 0.99950 0.99954 0.99957 0.99959 0.99961 0.99963 0.99964
0.020  0.99864 0.99865 0.99867 0.99870 0.99873 0.99877 0.99882 0.99887 0.99893 0.99899 0.99905 0.99912 0.99918 0.99923 0.99928 0.99931 0.99933 0.99935
0.025  0.99788 0.99790 0.99793 0.99797 0.99802 0.99809 0.99816 0.99824 0.99833 0.99843 0.99852 0.99862 0.99871 0.99880 0.99887 0.99892 0.99896 0.99899
0.030  0.99696 0.99698 0.99702 0.99708 0.99716 0.99725 0.99736 0.99747 0.99760 0.99774 0.99788 0.99802 0.99815 0.99827 0.99837 0.99845 0.99850 0.99844
0.035  0.99586 0.99590 0.99596 0.99604 0.99614 0.99626 0.99640 0.99656 0.99674 0.99692 0.99711 0.99730 0.99748 0.99765 0.99779 0.99790 0.99796 0.99792
0.040  0.99460 0.99465 0.99473 0.99483 0.99496 0.99513 0.99531 0.99552 0.99575 0.99599 0.99624 0.99648 0.99672 0.99693 0.99712 0.99725 0.99734 0.99732
0.045  0.99318 0.99324 0.99334 0.99347 0.99364 0.99384 0.99408 0.99434 0.99463 0.99493 0.99524 0.99555 0.99585 0.99612 0.99636 0.99653 0.99664 0.99664
0.050  0.99160 0.99167 0.99179 0.99195 0.99216 0.99241 0.99270 0.99303 0.99338 0.99375 0.99414 0.99452 0.99489 0.99522 0.99551 0.99572 0.99586 0.99588
0.055  0.98986 0.98995 0.99009 0.99029 0.99054 0.99084 0.99119 0.99158 0.99201 0.99245 0.99292 0.99338 0.99382 0.99423 0.99457 0.99483 0.99499 0.99504
0.060  0.98797 0.98807 0.98824 0.98847 0.98877 0.98912 0.98954 0.99000 0.99051 0.99104 0.99159 0.99214 0.99266 0.99314 0.99355 0.99386 0.99405 0.99412
0.065  0.98592 0.98603 0.98623 0.98651 0.98685 0.98727 0.98775 0.98830 0.98889 0.98951 0.99015 0.99080 0.99140 0.99196 0.99244 0.99280 0.99303 0.99302
0.070  0.98371 0.98385 0.98408 0.98439 0.98480 0.98528 0.98583 0.98646 0.98715 0.98786 0.98861 0.98935 0.99005 0.99069 0.99125 0.99166 0.99193 0.99196
0.075  0.98136 0.98152 0.98178 0.98214 0.98260 0.98315 0.98379 0.98450 0.98529 0.98610 0.98695 0.98780 0.98861 0.98934 0.98997 0.99045 0.99075 0.99081
0.080  0.97887 0.97904 0.97934 0.97975 0.98027 0.98089 0.98162 0.98242 0.98331 0.98423 0.98519 0.98616 0.98707 0.98791 0.98861 0.98915 0.98949 0.98959
0.085  0.97623 0.97643 0.97676 0.97722 0.97780 0.97850 0.97932 0.98022 0.98122 0.98226 0.98334 0.98441 0.98544 0.98638 0.98717 0.98778 0.98816 0.98829
0.090  0.97345 0.97367 0.97404 0.97455 0.97520 0.97599 0.97689 0.97790 0.97901 0.98018 0.98138 0.98258 0.98372 0.98477 0.98565 0.98633 0.98675 0.98682
0.095  0.97053 0.97078 0.97119 0.97176 0.97247 0.97335 0.97435 0.97547 0.97670 0.97799 0.97932 0.98065 0.98191 0.98306 0.98405 0.98480 0.98527 0.98538
0.100  0.96748 0.96775 0.96820 0.96883 0.96962 0.97058 0.97169 0.97292 0.97427 0.97570 0.97716 0.97862 0.98002 0.98129 0.98237 0.98319 0.98371 0.98387
0.105  0.96430 0.96460 0.96509 0.96578 0.96665 0.96770 0.96892 0.97027 0.97174 0.97330 0.97491 0.97651 0.97804 0.97943 0.98061 0.98151 0.98209 0.98229
0.110  0.96100 0.96132 0.96186 0.96261 0.96356 0.96470 0.96603 0.96750 0.96911 0.97082 0.97256 0.97430 0.97597 0.97749 0.97878 0.97977 0.98039 0.98053
0.115  0.95757 0.95792 0.95851 0.95932 0.96035 0.96159 0.96303 0.96463 0.96638 0.96823 0.97013 0.97202 0.97382 0.97547 0.97688 0.97795 0.97862 0.97881
0.120  0.95402 0.95441 0.95504 0.95592 0.95703 0.95837 0.95993 0.96166 0.96356 0.96555 0.96761 0.96965 0.97160 0.97338 0.97489 0.97604 0.97677 0.97702
0.125  0.95036 0.95077 0.95146 0.95240 0.95360 0.95505 0.95672 0.95859 0.96063 0.96279 0.96500 0.96720 0.96931 0.97122 0.97284 0.97408 0.97487 0.97506
0.130  0.94659 0.94703 0.94776 0.94878 0.95007 0.95162 0.95342 0.95542 0.95761 0.95992 0.96229 0.96465 0.96691 0.96897 0.97072 0.97205 0.97289 0.97314
0.135  0.94271 0.94318 0.94396 0.94505 0.94643 0.94810 0.95002 0.95216 0.95450 0.95697 0.95952 0.96204 0.96446 0.96665 0.96851 0.96995 0.97084 0.97115
0.140  0.93872 0.93923 0.94006 0.94123 0.94270 0.94448 0.94653 0.94881 0.95131 0.95395 0.95666 0.95936 0.96193 0.96427 0.96626 0.96778 0.96874 0.96899
0.145  0.93464 0.93517 0.93606 0.93730 0.93887 0.94076 0.94294 0.94538 0.94804 0.95084 0.95373 0.95659 0.95933 0.96182 0.96394 0.96555 0.96657 0.96688
0.150  0.93045 0.93102 0.93196 0.93328 0.93495 0.93695 0.93927 0.94186 0.94468 0.94765 0.95069 0.95374 0.95664 0.95929 0.96153 0.96324 0.96433 0.96470
0.155  0.92618 0.92678 0.92778 0.92917 0.93094 0.93306 0.93552 0.93825 0.94122 0.94438 0.94762 0.95084 0.95391 0.95671 0.95908 0.96090 0.96204 0.96236
0.160  0.92181 0.92245 0.92351 0.92497 0.92683 0.92908 0.93167 0.93456 0.93771 0.94104 0.94446 0.94786 0.95111 0.95405 0.95656 0.95847 0.95968 0.96006
0.165  0.91736 0.91804 0.91915 0.92070 0.92266 0.92502 0.92776 0.93081 0.93413 0.93764 0.94124 0.94479 0.94822 0.95133 0.95397 0.95598 0.95725 0.95770
0.170  0.91283 0.91354 0.91471 0.91634 0.91841 0.92089 0.92377 0.92698 0.93047 0.93415 0.93792 0.94170 0.94529 0.94856 0.95133 0.95345 0.95479 0.95519
0.175  0.90822 0.90897 0.91019 0.91191 0.91408 0.91669 0.91971 0.92308 0.92674 0.93059 0.93457 0.93853 0.94230 0.94569 0.94861 0.95084 0.95225 0.95272
0.180  0.90354 0.90432 0.90561 0.90740 0.90968 0.91242 0.91558 0.91911 0.92294 0.92699 0.93117 0.93527 0.93922 0.94282 0.94586 0.94819 0.94965 0.95009
0.185  0.89878 0.89960 0.90095 0.90283 0.90521 0.90807 0.91138 0.91506 0.91908 0.92333 0.92765 0.93199 0.93611 0.93987 0.94306 0.94548 0.94701 0.94751
0.190  0.89396 0.89481 0.89622 0.89818 0.90067 0.90366 0.90710 0.91097 0.91517 0.91957 0.92412 0.92864 0.93291 0.93683 0.94016 0.94270 0.94430 0.94487
0.195  0.88907 0.88996 0.89143 0.89348 0.89607 0.89919 0.90279 0.90682 0.91119 0.91579 0.92054 0.92520 0.92970 0.93378 0.93725 0.93989 0.94155 0.94208
0.200  0.88412 0.88505 0.88658 0.88871 0.89141 0.89465 0.89841 0.90261 0.90714 0.91195 0.91685 0.92175 0.92644 0.93067 0.93424 0.93700 0.93874 0.93934
0.205  0.87912 0.88008 0.88167 0.88389 0.88669 0.89007 0.89398 0.89832 0.90306 0.90806 0.91316 0.91825 0.92307 0.92749 0.93124 0.93410 0.93589 0.93645
0.210  0.87406 0.87506 0.87671 0.87901 0.88193 0.88544 0.88950 0.89400 0.89893 0.90408 0.90941 0.91466 0.91970 0.92429 0.92816 0.93112 0.93298 0.93361
0.215  0.86895 0.86999 0.87170 0.87408 0.87711 0.88076 0.88494 0.88964 0.89474 0.90010 0.90557 0.91106 0.91628 0.92099 0.92502 0.92809 0.93003 0.93062
0.220  0.86379 0.86486 0.86664 0.86911 0.87225 0.87603 0.88036 0.88523 0.89048 0.89606 0.90173 0.90742 0.91278 0.91769 0.92185 0.92503 0.92703 0.92768
0.225  0.85858 0.85970 0.86153 0.86409 0.86734 0.87124 0.87574 0.88077 0.88621 0.89193 0.89786 0.90367 0.90928 0.91430 0.91861 0.92190 0.92398 0.92460
0.230  0.85333 0.85449 0.85638 0.85903 0.86240 0.86641 0.87107 0.87624 0.88190 0.88781 0.89388 0.89994 0.90566 0.91092 0.91536 0.91875 0.92088 0.92157
0.235  0.84805 0.84923 0.85120 0.85393 0.85740 0.86155 0.86636 0.87171 0.87749 0.88365 0.88991 0.89610 0.90208 0.90748 0.91201 0.91552 0.91773 0.91850
0.240  0.84272 0.84395 0.84597 0.84880 0.85236 0.85666 0.86159 0.86713 0.87310 0.87940 0.88591 0.89229 0.89843 0.90396 0.90869 0.91229 0.91456 0.91528
0.245  0.83737 0.83863 0.84072 0.84363 0.84730 0.85173 0.85681 0.86252 0.86868 0.87517 0.88180 0.88845 0.89471 0.90045 0.90525 0.90897 0.91131 0.91212
0.250  0.83198 0.83328 0.83543 0.83842 0.84221 0.84676 0.85200 0.85783 0.86421 0.87090 0.87773 0.88449 0.89100 0.89684 0.90184 0.90566 0.90806 0.90882
0.255  0.82656 0.82790 0.83011 0.83318 0.83708 0.84174 0.84716 0.85316 0.85967 0.86653 0.87361 0.88057 0.88719 0.89325 0.89838 0.90225 0.90473 0.90558
0.260  0.82112 0.82249 0.82477 0.82791 0.83193 0.83672 0.84228 0.84846 0.85514 0.86219 0.86940 0.87660 0.88341 0.88956 0.89484 0.89887 0.90139 0.90220
0.265  0.81565 0.81706 0.81939 0.82263 0.82675 0.83167 0.83735 0.84371 0.85059 0.85783 0.86522 0.87255 0.87951 0.88591 0.89131 0.89541 0.89799 0.89888
0.270  0.81016 0.81160 0.81400 0.81732 0.82155 0.82660 0.83242 0.83891 0.84595 0.85336 0.86101 0.86853 0.87568 0.88214 0.88768 0.89191 0.89457 0.89542
0.275  0.80465 0.80613 0.80859 0.81199 0.81630 0.82151 0.82748 0.83413 0.84135 0.84894 0.85671 0.86440 0.87179 0.87842 0.88409 0.88840 0.89111 0.89202
0.280  0.79912 0.80064 0.80315 0.80665 0.81106 0.81638 0.82251 0.82932 0.83672 0.84449 0.85245 0.86032 0.86780 0.87465 0.88039 0.88482 0.88760 0.88849
0.285  0.79357 0.79513 0.79770 0.80128 0.80581 0.81122 0.81747 0.82444 0.83199 0.83994 0.84808 0.85617 0.86386 0.87079 0.87672 0.88123 0.88407 0.88502
0.290  0.78801 0.78961 0.79223 0.79590 0.80053 0.80607 0.81247 0.81960 0.82732 0.83545 0.84376 0.85199 0.85980 0.86697 0.87296 0.87758 0.88049 0.88141
0.295  0.78244 0.78408 0.78676 0.79050 0.79524 0.80091 0.80744 0.81473 0.82262 0.83093 0.83942 0.84783 0.85582 0.86304 0.86922 0.87393 0.87688 0.87788
0.300  0.77687 0.77853 0.78127 0.78508 0.78994 0.79573 0.80241 0.80985 0.81790 0.82632 0.83498 0.84355 0.85170 0.85916 0.86539 0.87020 0.87324 0.87420
0.305  0.77128 0.77298 0.77578 0.77966 0.78459 0.79051 0.79730 0.80489 0.81311 0.82176 0.83060 0.83935 0.84765 0.85517 0.86160 0.86650 0.86957 0.87060
0.310  0.76568 0.76742 0.77028 0.77424 0.77927 0.78530 0.79224 0.79998 0.80836 0.81718 0.82618 0.83501 0.84355 0.85123 0.85770 0.86271 0.86586 0.86686
0.315  0.76008 0.76185 0.76476 0.76881 0.77394 0.78008 0.78716 0.79505 0.80359 0.81250 0.82169 0.83076 0.83938 0.84718 0.85386 0.85894 0.86213 0.86319
0.320  0.75448 0.75627 0.75925 0.76337 0.76860 0.77486 0.78208 0.79010 0.79874 0.80790 0.81725 0.82648 0.83526 0.84320 0.84990 0.85509 0.85835 0.85939
0.325  0.74887 0.75069 0.75373 0.75793 0.76325 0.76963 0.77692 0.78510 0.79395 0.80327 0.81269 0.82209 0.83102 0.83909 0.84600 0.85126 0.85456 0.85565
0.330  0.74326 0.74512 0.74820 0.75248 0.75790 0.76435 0.77182 0.78014 0.78915 0.79854 0.80822 0.81778 0.82685 0.83506 0.84200 0.84735 0.85072 0.85179
0.335  0.73765 0.73954 0.74267 0.74701 0.75251 0.75911 0.76671 0.77518 0.78426 0.79389 0.80371 0.81334 0.82255 0.83096 0.83804 0.84347 0.84688 0.84800
0.340  0.73205 0.73397 0.73715 0.74156 0.74716 0.75387 0.76160 0.77013 0.77944 0.78921 0.79912 0.80899 0.81835 0.82682 0.83404 0.83950 0.84297 0.84408
0.345  0.72644 0.72840 0.73163 0.73612 0.74181 0.74863 0.75641 0.76515 0.77461 0.78445 0.79460 0.80453 0.81401 0.82271 0.82996 0.83557 0.83908 0.84024
0.350  0.72084 0.72283 0.72611 0.73067 0.73645 0.74337 0.75129 0.76016 0.76968 0.77977 0.78996 0.80012 0.80977 0.81848 0.82593 0.83154 0.83512 0.83636
0.355  0.71525 0.71726 0.72060 0.72523 0.73110 0.73808 0.74617 0.75509 0.76483 0.77497 0.78541 0.79572 0.80547 0.81433 0.82180 0.82756 0.83117 0.83236
0.360  0.70966 0.71170 0.71509 0.71979 0.72570 0.73283 0.74104 0.75010 0.75998 0.77026 0.78085 0.79119 0.80111 0.81007 0.81772 0.82348 0.82716 0.82843
0.365  0.70408 0.70615 0.70959 0.71435 0.72035 0.72758 0.73584 0.74510 0.75502 0.76555 0.77617 0.78676 0.79681 0.80588 0.81354 0.81945 0.82316 0.82438
0.370  0.69850 0.70061 0.70409 0.70889 0.71501 0.72234 0.73071 0.74009 0.75016 0.76071 0.77159 0.78219 0.79237 0.80156 0.80942 0.81532 0.81909 0.82039
0.375  0.69293 0.69507 0.69859 0.70346 0.70967 0.71704 0.72558 0.73501 0.74529 0.75599 0.76688 0.77774 0.78804 0.79734 0.80518 0.81124 0.81504 0.81629
0.380  0.68737 0.68954 0.69309 0.69804 0.70433 0.71180 0.72045 0.73001 0.74032 0.75124 0.76228 0.77324 0.78357 0.79298 0.80103 0.80707 0.81093 0.81226
0.385  0.68183 0.68401 0.68761 0.69264 0.69897 0.70657 0.71525 0.72500 0.73544 0.74639 0.75767 0.76867 0.77921 0.78872 0.79675 0.80295 0.80683 0.80811
0.390  0.67629 0.67849 0.68215 0.68723 0.69362 0.70133 0.71013 0.71991 0.73056 0.74165 0.75293 0.76417 0.77470 0.78432 0.79255 0.79873 0.80268 0.80403
0.395  0.67076 0.67299 0.67669 0.68184 0.68831 0.69607 0.70501 0.71490 0.72558 0.73677 0.74830 0.75953 0.77031 0.78003 0.78823 0.79456 0.79853 0.79983
0.400  0.66525 0.66750 0.67125 0.67641 0.68300 0.69082 0.69988 0.70990 0.72070 0.73201 0.74353 0.75502 0.76584 0.77565 0.78399 0.79035 0.79433 0.79571
0.405  0.65975 0.66203 0.66582 0.67104 0.67770 0.68561 0.69470 0.70480 0.71580 0.72725 0.73889 0.75035 0.76135 0.77126 0.77963 0.78608 0.79014 0.79146
0.410  0.65426 0.65656 0.66039 0.66567 0.67239 0.68041 0.68959 0.69980 0.71081 0.72236 0.73424 0.74582 0.75691 0.76692 0.77536 0.78185 0.78588 0.78729
0.415  0.64878 0.65111 0.65498 0.66032 0.66707 0.67520 0.68449 0.69480 0.70593 0.71759 0.72946 0.74127 0.75233 0.76244 0.77095 0.77753 0.78166 0.78301
0.420  0.64332 0.64567 0.64955 0.65498 0.66179 0.66994 0.67930 0.68970 0.70102 0.71281 0.72479 0.73658 0.74787 0.75806 0.76664 0.77326 0.77738 0.77879
0.425  0.63787 0.64025 0.64417 0.64965 0.65653 0.66476 0.67421 0.68471 0.69604 0.70790 0.71998 0.73201 0.74327 0.75354 0.76229 0.76890 0.77310 0.77446
0.430  0.63243 0.63484 0.63880 0.64430 0.65128 0.65959 0.66913 0.67972 0.69115 0.70313 0.71531 0.72729 0.73878 0.74914 0.75786 0.76458 0.76879 0.77020
0.435  0.62702 0.62945 0.63344 0.63897 0.64601 0.65442 0.66405 0.67473 0.68615 0.69821 0.71062 0.72272 0.73414 0.74458 0.75349 0.76018 0.76445 0.76583
0.440  0.62161 0.62407 0.62810 0.63368 0.64074 0.64918 0.65888 0.66965 0.68126 0.69343 0.70580 0.71797 0.72964 0.74015 0.74901 0.75584 0.76011 0.76153
0.445  0.61623 0.61870 0.62277 0.62840 0.63552 0.64404 0.65382 0.66467 0.67638 0.68864 0.70111 0.71338 0.72511 0.73557 0.74461 0.75139 0.75572 0.75712
0.450  0.61086 0.61334 0.61745 0.62313 0.63031 0.63890 0.64876 0.65969 0.67137 0.68371 0.69627 0.70876 0.72045 0.73110 0.74008 0.74701 0.75135 0.75278
0.455  0.60551 0.60800 0.61215 0.61787 0.62511 0.63376 0.64360 0.65462 0.66649 0.67893 0.69157 0.70400 0.71590 0.72659 0.73566 0.74252 0.74691 0.74842
0.460  0.60017 0.60268 0.60683 0.61262 0.61986 0.62856 0.63856 0.64966 0.66162 0.67413 0.68686 0.69938 0.71120 0.72200 0.73110 0.73811 0.74251 0.74395
0.465  0.59485 0.59738 0.60156 0.60735 0.61469 0.62345 0.63352 0.64470 0.65660 0.66920 0.68200 0.69459 0.70665 0.71749 0.72663 0.73359 0.73803 0.73955
0.470  0.58955 0.59209 0.59631 0.60214 0.60953 0.61836 0.62849 0.63962 0.65173 0.66441 0.67729 0.68995 0.70192 0.71284 0.72204 0.72914 0.73358 0.73505
0.475  0.58426 0.58683 0.59107 0.59694 0.60438 0.61326 0.62337 0.63468 0.64686 0.65947 0.67242 0.68527 0.69734 0.70831 0.71755 0.72466 0.72907 0.73061
0.480  0.57899 0.58157 0.58584 0.59176 0.59924 0.60810 0.61835 0.62973 0.64185 0.65468 0.66770 0.68049 0.69271 0.70363 0.71302 0.72010 0.72459 0.72606
0.485  0.57374 0.57634 0.58063 0.58659 0.59404 0.60304 0.61335 0.62467 0.63699 0.64988 0.66297 0.67584 0.68799 0.69907 0.70841 0.71559 0.72007 0.72159
0.490  0.56850 0.57112 0.57544 0.58138 0.58893 0.59798 0.60824 0.61974 0.63212 0.64493 0.65808 0.67101 0.68338 0.69436 0.70387 0.71099 0.71553 0.71701
0.495  0.56329 0.56592 0.57026 0.57623 0.58384 0.59293 0.60325 0.61481 0.62712 0.64014 0.65335 0.66633 0.67859 0.68978 0.69919 0.70645 0.71098 0.71249
0.500  0.55809 0.56073 0.56506 0.57111 0.57875 0.58780 0.59827 0.60976 0.62227 0.63534 0.64845 0.66148 0.67396 0.68518 0.69462 0.70181 0.70639 0.70788
0.505  0.55290 0.55556 0.55992 0.56599 0.57367 0.58278 0.59330 0.60485 0.61741 0.63038 0.64372 0.65680 0.66916 0.68043 0.68992 0.69724 0.70181 0.70333
0.510  0.54774 0.55038 0.55479 0.56089 0.56854 0.57776 0.58822 0.59994 0.61241 0.62559 0.63897 0.65211 0.66451 0.67581 0.68533 0.69255 0.69717 0.69876
0.515  0.54259 0.54525 0.54968 0.55581 0.56349 0.57276 0.58327 0.59490 0.60756 0.62076 0.63406 0.64724 0.65984 0.67104 0.68059 0.68796 0.69257 0.69409
0.520  0.53746 0.54013 0.54458 0.55068 0.55846 0.56766 0.57832 0.59000 0.60271 0.61583 0.62931 0.64253 0.65501 0.66640 0.67597 0.68333 0.68789 0.68948
0.525  0.53235 0.53503 0.53950 0.54562 0.55344 0.56268 0.57326 0.58511 0.59771 0.61104 0.62438 0.63764 0.65033 0.66158 0.67132 0.67861 0.68326 0.68478
0.530  0.52725 0.52995 0.53443 0.54058 0.54841 0.55771 0.56833 0.58021 0.59287 0.60607 0.61963 0.63292 0.64548 0.65692 0.66654 0.67396 0.67858 0.68014
0.535  0.52217 0.52488 0.52936 0.53556 0.54335 0.55275 0.56341 0.57520 0.58802 0.60127 0.61486 0.62820 0.64078 0.65224 0.66188 0.66920 0.67387 0.67539
0.540  0.51710 0.51983 0.52430 0.53054 0.53836 0.54769 0.55849 0.57033 0.58303 0.59647 0.60992 0.62329 0.63589 0.64740 0.65706 0.66451 0.66917 0.67072
0.545  0.51205 0.51479 0.51928 0.52554 0.53339 0.54275 0.55346 0.56545 0.57820 0.59150 0.60515 0.61855 0.63117 0.64269 0.65236 0.65972 0.66440 0.66602
0.550  0.50703 0.50977 0.51427 0.52049 0.52843 0.53782 0.54856 0.56044 0.57335 0.58670 0.60036 0.61362 0.62645 0.63782 0.64752 0.65500 0.65968 0.66123
0.555  0.50201 0.50477 0.50928 0.51552 0.52340 0.53290 0.54367 0.55558 0.56838 0.58189 0.59542 0.60886 0.62154 0.63309 0.64280 0.65026 0.65488 0.65650
0.560  0.49702 0.49978 0.50431 0.51057 0.51847 0.52788 0.53865 0.55072 0.56355 0.57692 0.59065 0.60410 0.61679 0.62819 0.63805 0.64543 0.65013 0.65167
0.565  0.49204 0.49478 0.49935 0.50562 0.51354 0.52298 0.53378 0.54572 0.55867 0.57212 0.58568 0.59915 0.61185 0.62343 0.63317 0.64066 0.64533 0.64690
0.570  0.48708 0.48982 0.49440 0.50069 0.50863 0.51809 0.52891 0.54088 0.55373 0.56713 0.58089 0.59438 0.60709 0.61867 0.62840 0.63579 0.64049 0.64203
0.575  0.48214 0.48488 0.48942 0.49576 0.50372 0.51320 0.52404 0.53603 0.54890 0.56232 0.57609 0.58940 0.60231 0.61373 0.62347 0.63098 0.63568 0.63723
0.580  0.47720 0.47996 0.48451 0.49080 0.49874 0.50821 0.51905 0.53104 0.54391 0.55751 0.57111 0.58461 0.59734 0.60893 0.61868 0.62614 0.63079 0.63241
0.585  0.47229 0.47505 0.47961 0.48591 0.49387 0.50335 0.51421 0.52621 0.53909 0.55253 0.56631 0.57981 0.59254 0.60396 0.61385 0.62124 0.62594 0.62749
0.590  0.46739 0.47015 0.47472 0.48103 0.48900 0.49849 0.50936 0.52138 0.53427 0.54771 0.56131 0.57482 0.58755 0.59915 0.60889 0.61638 0.62105 0.62263
0.595  0.46251 0.46528 0.46984 0.47616 0.48414 0.49364 0.50439 0.51639 0.52928 0.54290 0.55650 0.57000 0.58273 0.59431 0.60404 0.61142 0.61613 0.61767
0.600  0.45764 0.46041 0.46498 0.47130 0.47919 0.48869 0.49955 0.51157 0.52446 0.53789 0.55168 0.56499 0.57789 0.58930 0.59904 0.60654 0.61122 0.61278
0.605  0.45278 0.45556 0.46013 0.46638 0.47436 0.48386 0.49473 0.50675 0.51964 0.53307 0.54666 0.56015 0.57286 0.58444 0.59416 0.60160 0.60624 0.60786
0.610  0.44794 0.45072 0.45524 0.46155 0.46953 0.47904 0.48990 0.50177 0.51465 0.52824 0.54183 0.55532 0.56801 0.57941 0.58925 0.59662 0.60130 0.60285
0.615  0.44312 0.44589 0.45042 0.45673 0.46471 0.47421 0.48495 0.49695 0.50983 0.52324 0.53699 0.55027 0.56296 0.57452 0.58422 0.59168 0.59633 0.59789
0.620  0.43831 0.44104 0.44561 0.45192 0.45990 0.46929 0.48014 0.49214 0.50500 0.51841 0.53196 0.54541 0.55808 0.56961 0.57929 0.58663 0.59131 0.59284
0.625  0.43351 0.43624 0.44081 0.44713 0.45500 0.46449 0.47534 0.48730 0.50001 0.51355 0.52711 0.54053 0.55318 0.56453 0.57420 0.58165 0.58630 0.58785
0.630  0.42872 0.43146 0.43602 0.44233 0.45021 0.45969 0.47039 0.48235 0.49518 0.50855 0.52222 0.53547 0.54809 0.55960 0.56924 0.57664 0.58123 0.58283
0.635  0.42395 0.42669 0.43125 0.43748 0.44543 0.45489 0.46559 0.47754 0.49036 0.50370 0.51719 0.53058 0.54318 0.55459 0.56426 0.57155 0.57620 0.57773
0.640  0.41918 0.42192 0.42648 0.43271 0.44065 0.45000 0.46080 0.47273 0.48535 0.49866 0.51232 0.52548 0.53823 0.54952 0.55913 0.56652 0.57113 0.57267
0.645  0.41443 0.41717 0.42171 0.42795 0.43585 0.44522 0.45600 0.46776 0.48053 0.49381 0.50724 0.52057 0.53312 0.54454 0.55411 0.56138 0.56601 0.56752
0.650  0.40968 0.41243 0.41692 0.42320 0.43102 0.44044 0.45107 0.46296 0.47569 0.48895 0.50236 0.51565 0.52816 0.53938 0.54894 0.55631 0.56090 0.56243
0.655  0.40496 0.40770 0.41219 0.41846 0.42627 0.43566 0.44629 0.45814 0.47068 0.48390 0.49746 0.51052 0.52300 0.53436 0.54389 0.55121 0.55573 0.55731
0.660  0.40025 0.40299 0.40747 0.41364 0.42152 0.43079 0.44150 0.45317 0.46584 0.47903 0.49235 0.50558 0.51802 0.52932 0.53881 0.54601 0.55059 0.55210
0.665  0.39554 0.39828 0.40275 0.40891 0.41677 0.42602 0.43657 0.44836 0.46100 0.47415 0.48744 0.50061 0.51301 0.52412 0.53359 0.54088 0.54542 0.54693
0.670  0.39085 0.39357 0.39804 0.40419 0.41193 0.42127 0.43179 0.44355 0.45597 0.46908 0.48251 0.49545 0.50781 0.51906 0.52848 0.53563 0.54019 0.54168
0.675  0.38617 0.38885 0.39334 0.39948 0.40720 0.41648 0.42701 0.43857 0.45112 0.46419 0.47738 0.49047 0.50278 0.51380 0.52334 0.53045 0.53498 0.53647
0.680  0.38149 0.38417 0.38864 0.39477 0.40248 0.41163 0.42222 0.43375 0.44627 0.45928 0.47243 0.48527 0.49771 0.50870 0.51806 0.52526 0.52973 0.53124
0.685  0.37683 0.37950 0.38390 0.39007 0.39775 0.40689 0.41729 0.42894 0.44122 0.45418 0.46746 0.48026 0.49247 0.50358 0.51289 0.51995 0.52445 0.52592
0.690  0.37217 0.37483 0.37923 0.38529 0.39302 0.40214 0.41251 0.42394 0.43636 0.44927 0.46230 0.47523 0.48739 0.49828 0.50756 0.51470 0.51916 0.52064
0.695  0.36752 0.37018 0.37456 0.38060 0.38821 0.39733 0.40773 0.41912 0.43149 0.44434 0.45732 0.47000 0.48210 0.49312 0.50235 0.50944 0.51381 0.51526
0.700  0.36288 0.36553 0.36989 0.37591 0.38350 0.39252 0.40279 0.41429 0.42642 0.43921 0.45213 0.46494 0.47698 0.48793 0.49711 0.50406 0.50849 0.50994
0.705  0.35824 0.36088 0.36523 0.37123 0.37879 0.38777 0.39801 0.40945 0.42153 0.43427 0.44712 0.45986 0.47184 0.48257 0.49171 0.49874 0.50313 0.50459
0.710  0.35362 0.35624 0.36058 0.36655 0.37408 0.38302 0.39322 0.40445 0.41664 0.42931 0.44210 0.45458 0.46650 0.47735 0.48643 0.49340 0.49770 0.49913
0.715  0.34899 0.35161 0.35592 0.36179 0.36926 0.37815 0.38842 0.39960 0.41155 0.42415 0.43686 0.44947 0.46132 0.47208 0.48111 0.48795 0.49230 0.49373
0.720  0.34437 0.34698 0.35121 0.35712 0.36455 0.37340 0.38348 0.39475 0.40663 0.41916 0.43181 0.44434 0.45612 0.46666 0.47565 0.48255 0.48686 0.48830
0.725  0.33976 0.34234 0.34657 0.35244 0.35985 0.36865 0.37868 0.38972 0.40171 0.41417 0.42674 0.43901 0.45072 0.46137 0.47029 0.47705 0.48135 0.48276
0.730  0.33515 0.33769 0.34193 0.34777 0.35514 0.36389 0.37387 0.38485 0.39675 0.40897 0.42146 0.43384 0.44548 0.45589 0.46489 0.47160 0.47587 0.47727
0.735  0.33055 0.33307 0.33729 0.34310 0.35042 0.35900 0.36904 0.37998 0.39165 0.40395 0.41635 0.42865 0.44020 0.45055 0.45936 0.46612 0.47034 0.47175
0.740  0.32594 0.32846 0.33265 0.33843 0.34560 0.35424 0.36408 0.37492 0.38669 0.39891 0.41124 0.42326 0.43474 0.44518 0.45392 0.46053 0.46475 0.46613
0.745  0.32134 0.32384 0.32801 0.33367 0.34089 0.34947 0.35926 0.37003 0.38171 0.39366 0.40590 0.41804 0.42943 0.43962 0.44842 0.45500 0.45917 0.46055
0.750  0.31673 0.31923 0.32336 0.32900 0.33617 0.34470 0.35442 0.36512 0.37655 0.38860 0.40074 0.41276 0.42407 0.43420 0.44281 0.44944 0.45356 0.45487
0.755  0.31212 0.31461 0.31866 0.32432 0.33145 0.33985 0.34942 0.36019 0.37155 0.38350 0.39556 0.40732 0.41855 0.42875 0.43729 0.44375 0.44787 0.44922
0.760  0.30752 0.30999 0.31402 0.31964 0.32669 0.33501 0.34457 0.35510 0.36652 0.37821 0.39017 0.40202 0.41315 0.42311 0.43159 0.43812 0.44219 0.44354
0.765  0.30292 0.30538 0.30937 0.31495 0.32187 0.33021 0.33970 0.35015 0.36132 0.37308 0.38494 0.39651 0.40755 0.41760 0.42600 0.43246 0.43647 0.43775
0.770  0.29832 0.30075 0.30472 0.31025 0.31713 0.32541 0.33482 0.34519 0.35627 0.36793 0.37969 0.39117 0.40211 0.41205 0.42037 0.42667 0.43068 0.43200
0.775  0.29371 0.29613 0.30007 0.30548 0.31238 0.32056 0.32978 0.34005 0.35119 0.36258 0.37423 0.38579 0.39663 0.40632 0.41458 0.42093 0.42489 0.42621
0.780  0.28910 0.29147 0.29541 0.30077 0.30762 0.31563 0.32488 0.33506 0.34593 0.35739 0.36894 0.38019 0.39094 0.40071 0.40888 0.41516 0.41906 0.42031
0.785  0.28449 0.28682 0.29074 0.29606 0.30274 0.31080 0.31996 0.33005 0.34082 0.35217 0.36361 0.37476 0.38539 0.39506 0.40314 0.40926 0.41316 0.41444
0.790  0.27987 0.28218 0.28606 0.29134 0.29796 0.30594 0.31497 0.32486 0.33569 0.34675 0.35807 0.36929 0.37982 0.38923 0.39724 0.40341 0.40725 0.40853
0.795  0.27524 0.27754 0.28132 0.28661 0.29317 0.30106 0.30993 0.31981 0.33036 0.34148 0.35269 0.36361 0.37403 0.38351 0.39143 0.39752 0.40130 0.40251
0.800  0.27060 0.27288 0.27662 0.28178 0.28837 0.29606 0.30496 0.31474 0.32518 0.33618 0.34727 0.35807 0.36838 0.37774 0.38557 0.39149 0.39527 0.39651
0.805  0.26596 0.26821 0.27192 0.27702 0.28354 0.29116 0.29996 0.30964 0.31997 0.33068 0.34164 0.35250 0.36269 0.37179 0.37955 0.38551 0.38922 0.39047
0.810  0.26130 0.26353 0.26720 0.27225 0.27860 0.28625 0.29481 0.30437 0.31457 0.32533 0.33616 0.34672 0.35679 0.36595 0.37360 0.37948 0.38314 0.38431
0.815  0.25663 0.25884 0.26247 0.26747 0.27374 0.28130 0.28977 0.29922 0.30931 0.31994 0.33064 0.34107 0.35102 0.36005 0.36761 0.37332 0.37697 0.37817
0.820  0.25195 0.25413 0.25772 0.26266 0.26887 0.27622 0.28471 0.29405 0.30401 0.31434 0.32491 0.33538 0.34520 0.35397 0.36148 0.36719 0.37077 0.37197
0.825  0.24726 0.24941 0.25296 0.25784 0.26397 0.27123 0.27962 0.28869 0.29868 0.30888 0.31931 0.32948 0.33917 0.34799 0.35535 0.36101 0.36454 0.36565
0.830  0.24254 0.24467 0.24811 0.25291 0.25904 0.26622 0.27436 0.28346 0.29316 0.30338 0.31367 0.32370 0.33326 0.34195 0.34920 0.35470 0.35820 0.35935
0.835  0.23781 0.23987 0.24331 0.24805 0.25400 0.26118 0.26922 0.27819 0.28776 0.29767 0.30782 0.31787 0.32729 0.33571 0.34298 0.34840 0.35183 0.35299
0.840  0.23306 0.23509 0.23848 0.24316 0.24904 0.25600 0.26404 0.27288 0.28232 0.29209 0.30209 0.31184 0.32122 0.32957 0.33662 0.34204 0.34542 0.34649
0.845  0.22828 0.23028 0.23363 0.23824 0.24404 0.25090 0.25882 0.26739 0.27668 0.28647 0.29631 0.30590 0.31505 0.32335 0.33029 0.33558 0.33889 0.34000
0.850  0.22348 0.22546 0.22875 0.23330 0.23901 0.24577 0.25344 0.26201 0.27115 0.28062 0.29031 0.29992 0.30891 0.31695 0.32390 0.32906 0.33235 0.33337
0.855  0.21865 0.22060 0.22385 0.22832 0.23384 0.24059 0.24815 0.25659 0.26558 0.27489 0.28443 0.29386 0.30270 0.31061 0.31734 0.32250 0.32572 0.32674
0.860  0.21378 0.21571 0.21891 0.22323 0.22874 0.23527 0.24282 0.25096 0.25980 0.26911 0.27848 0.28760 0.29630 0.30420 0.31080 0.31586 0.31898 0.32003
0.865  0.20889 0.21079 0.21392 0.21818 0.22360 0.23002 0.23730 0.24544 0.25412 0.26326 0.27231 0.28143 0.28997 0.29768 0.30419 0.30908 0.31221 0.31318
0.870  0.20396 0.20583 0.20886 0.21309 0.21842 0.22472 0.23188 0.23987 0.24839 0.25721 0.26624 0.27518 0.28355 0.29103 0.29740 0.30229 0.30534 0.30631
0.875  0.19899 0.20083 0.20380 0.20796 0.21318 0.21937 0.22639 0.23422 0.24256 0.25124 0.26009 0.26871 0.27692 0.28439 0.29062 0.29540 0.29837 0.29934
0.880  0.19399 0.19579 0.19870 0.20278 0.20781 0.21386 0.22085 0.22840 0.23658 0.24520 0.25382 0.26231 0.27035 0.27765 0.28375 0.28836 0.29130 0.29222
0.885  0.18893 0.19069 0.19355 0.19754 0.20247 0.20840 0.21512 0.22263 0.23064 0.23893 0.24741 0.25582 0.26368 0.27071 0.27669 0.28128 0.28415 0.28506
0.890  0.18383 0.18554 0.18835 0.19218 0.19708 0.20287 0.20945 0.21680 0.22463 0.23273 0.24102 0.24909 0.25679 0.26378 0.26961 0.27410 0.27688 0.27779
0.895  0.17867 0.18032 0.18309 0.18683 0.19162 0.19728 0.20371 0.21075 0.21839 0.22645 0.23454 0.24242 0.24993 0.25674 0.26244 0.26674 0.26949 0.27034
0.900  0.17344 0.17505 0.17776 0.18142 0.18608 0.19150 0.19788 0.20476 0.21221 0.21992 0.22781 0.23563 0.24295 0.24948 0.25512 0.25931 0.26198 0.26283
0.905  0.16815 0.16972 0.17230 0.17592 0.18038 0.18575 0.19185 0.19866 0.20592 0.21343 0.22112 0.22859 0.23572 0.24220 0.24760 0.25176 0.25434 0.25519
0.910  0.16278 0.16431 0.16682 0.17035 0.17469 0.17991 0.18584 0.19247 0.19939 0.20683 0.21430 0.22157 0.22849 0.23478 0.24003 0.24406 0.24654 0.24733
0.915  0.15733 0.15881 0.16126 0.16467 0.16890 0.17397 0.17973 0.18604 0.19289 0.19997 0.20722 0.21440 0.22112 0.22711 0.23231 0.23615 0.23860 0.23939
0.920  0.15178 0.15322 0.15559 0.15884 0.16300 0.16792 0.17350 0.17962 0.18625 0.19311 0.20013 0.20696 0.21356 0.21939 0.22433 0.22813 0.23050 0.23120
0.925  0.14613 0.14753 0.14982 0.15297 0.15698 0.16165 0.16704 0.17306 0.17947 0.18610 0.19288 0.19948 0.20577 0.21149 0.21625 0.21992 0.22219 0.22289
0.930  0.14037 0.14171 0.14393 0.14696 0.15076 0.15534 0.16054 0.16623 0.17241 0.17892 0.18534 0.19182 0.19788 0.20338 0.20797 0.21144 0.21366 0.21438
0.935  0.13447 0.13576 0.13789 0.14082 0.14447 0.14888 0.15388 0.15935 0.16530 0.17144 0.17773 0.18395 0.18977 0.19497 0.19940 0.20280 0.20492 0.20556
0.940  0.12842 0.12966 0.13170 0.13451 0.13802 0.14224 0.14703 0.15228 0.15798 0.16386 0.16989 0.17574 0.18133 0.18641 0.19064 0.19389 0.19591 0.19655
0.945  0.12220 0.12338 0.12530 0.12801 0.13137 0.13532 0.13989 0.14500 0.15033 0.15605 0.16178 0.16739 0.17272 0.17756 0.18160 0.18469 0.18660 0.18718
0.950  0.11578 0.11688 0.11872 0.12126 0.12450 0.12826 0.13261 0.13736 0.14253 0.14786 0.15333 0.15874 0.16380 0.16831 0.17222 0.17512 0.17697 0.17754
0.955  0.10912 0.11017 0.11191 0.11431 0.11731 0.12093 0.12504 0.12954 0.13442 0.13946 0.14463 0.14965 0.15444 0.15879 0.16242 0.16521 0.16695 0.16745
0.960  0.10219 0.10317 0.10481 0.10706 0.10989 0.11329 0.11714 0.12137 0.12594 0.13069 0.13554 0.14025 0.14474 0.14882 0.15223 0.15484 0.15646 0.15696
0.965  0.09492 0.09584 0.09736 0.09946 0.10209 0.10519 0.10878 0.11278 0.11697 0.12138 0.12589 0.13037 0.13454 0.13833 0.14151 0.14390 0.14543 0.14587
0.970  0.08723 0.08808 0.08949 0.09142 0.09385 0.09670 0.10001 0.10363 0.10755 0.11161 0.11577 0.11980 0.12372 0.12716 0.13008 0.13233 0.13374 0.13411
0.975  0.07901 0.07978 0.08106 0.08281 0.08502 0.08761 0.09061 0.09389 0.09745 0.10114 0.10490 0.10856 0.11206 0.11523 0.11788 0.11991 0.12118 0.12157
0.980  0.07008 0.07076 0.07190 0.07343 0.07537 0.07772 0.08038 0.08330 0.08640 0.08973 0.09301 0.09632 0.09942 0.10224 0.10459 0.10639 0.10750 0.10785
0.985  0.06013 0.06072 0.06168 0.06301 0.06468 0.06670 0.06894 0.07143 0.07415 0.07695 0.07982 0.08266 0.08533 0.08769 0.08975 0.09128 0.09225 0.09249
0.990  0.04859 0.04906 0.04983 0.05091 0.05226 0.05385 0.05570 0.05771 0.05990 0.06216 0.06448 0.06673 0.06888 0.07084 0.07247 0.07372 0.07451 0.07469
0.995  0.03391 0.03425 0.03478 0.03553 0.03647 0.03758 0.03886 0.04027 0.04179 0.04336 0.04498 0.04654 0.04804 0.04940 0.05053 0.05141 0.05195 0.05202
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e040.dat <==
# alpha = +0.35 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996
0.010  0.99965 0.99965 0.99966 0.99966 0.99967 0.99968 0.99970 0.99971 0.99973 0.99974 0.99976 0.99977 0.99979 0.99980 0.99982 0.99983 0.99983 0.99984
0.015  0.99921 0.99922 0.99923 0.99924 0.99926 0.99929 0.99932 0.99935 0.99938 0.99942 0.99946 0.99949 0.99953 0.99956 0.99959 0.99961 0.99962 0.99963
0.020  0.99859 0.99861 0.99863 0.99866 0.99869 0.99874 0.99879 0.99884 0.99890 0.99897 0.99903 0.99910 0.99916 0.99922 0.99926 0.99930 0.99932 0.99934
0.025  0.99781 0.99783 0.99786 0.99790 0.99796 0.99803 0.99811 0.99819 0.99829 0.99839 0.99849 0.99859 0.99869 0.99878 0.99885 0.99891 0.99894 0.99897
0.030  0.99685 0.99687 0.99692 0.99698 0.99707 0.99716 0.99728 0.99740 0.99754 0.99768 0.99783 0.99797 0.99811 0.99824 0.99835 0.99843 0.99848 0.99843
0.035  0.99571 0.99575 0.99581 0.99590 0.99601 0.99614 0.99630 0.99647 0.99665 0.99685 0.99705 0.99725 0.99744 0.99761 0.99775 0.99786 0.99793 0.99790
0.040  0.99441 0.99446 0.99454 0.99465 0.99480 0.99497 0.99517 0.99539 0.99564 0.99589 0.99615 0.99641 0.99666 0.99688 0.99707 0.99721 0.99730 0.99729
0.045  0.99294 0.99300 0.99310 0.99325 0.99343 0.99365 0.99390 0.99418 0.99448 0.99480 0.99514 0.99546 0.99577 0.99606 0.99630 0.99648 0.99659 0.99659
0.050  0.99130 0.99138 0.99150 0.99168 0.99190 0.99217 0.99248 0.99283 0.99320 0.99360 0.99400 0.99441 0.99479 0.99514 0.99543 0.99566 0.99580 0.99582
0.055  0.98950 0.98959 0.98974 0.98996 0.99023 0.99055 0.99092 0.99134 0.99179 0.99227 0.99276 0.99324 0.99370 0.99413 0.99448 0.99475 0.99492 0.99497
0.060  0.98753 0.98764 0.98782 0.98808 0.98840 0.98878 0.98922 0.98972 0.99026 0.99082 0.99140 0.99198 0.99252 0.99302 0.99344 0.99376 0.99396 0.99403
0.065  0.98541 0.98554 0.98575 0.98605 0.98642 0.98687 0.98738 0.98796 0.98859 0.98925 0.98993 0.99060 0.99124 0.99182 0.99232 0.99269 0.99292 0.99293
0.070  0.98313 0.98328 0.98352 0.98386 0.98429 0.98481 0.98541 0.98608 0.98680 0.98756 0.98835 0.98913 0.98986 0.99053 0.99110 0.99153 0.99181 0.99184
0.075  0.98069 0.98086 0.98114 0.98153 0.98203 0.98262 0.98330 0.98407 0.98489 0.98576 0.98666 0.98755 0.98839 0.98915 0.98980 0.99030 0.99061 0.99068
0.080  0.97811 0.97830 0.97862 0.97906 0.97962 0.98029 0.98106 0.98192 0.98286 0.98385 0.98486 0.98587 0.98682 0.98769 0.98842 0.98898 0.98933 0.98944
0.085  0.97537 0.97559 0.97595 0.97644 0.97707 0.97782 0.97869 0.97966 0.98072 0.98182 0.98296 0.98408 0.98516 0.98614 0.98696 0.98759 0.98798 0.98812
0.090  0.97250 0.97274 0.97314 0.97369 0.97439 0.97523 0.97620 0.97727 0.97845 0.97969 0.98095 0.98221 0.98340 0.98449 0.98541 0.98611 0.98655 0.98664
0.095  0.96948 0.96974 0.97018 0.97080 0.97157 0.97251 0.97358 0.97477 0.97607 0.97745 0.97885 0.98024 0.98156 0.98276 0.98378 0.98456 0.98504 0.98517
0.100  0.96632 0.96661 0.96710 0.96777 0.96863 0.96966 0.97084 0.97215 0.97358 0.97510 0.97664 0.97817 0.97963 0.98095 0.98207 0.98293 0.98346 0.98363
0.105  0.96303 0.96335 0.96388 0.96462 0.96555 0.96668 0.96798 0.96942 0.97099 0.97264 0.97433 0.97601 0.97761 0.97906 0.98029 0.98122 0.98181 0.98202
0.110  0.95961 0.95996 0.96054 0.96135 0.96236 0.96359 0.96501 0.96658 0.96829 0.97009 0.97193 0.97376 0.97550 0.97709 0.97842 0.97944 0.98008 0.98024
0.115  0.95606 0.95644 0.95707 0.95795 0.95905 0.96038 0.96192 0.96363 0.96549 0.96744 0.96944 0.97142 0.97331 0.97502 0.97648 0.97759 0.97828 0.97849
0.120  0.95239 0.95280 0.95348 0.95443 0.95562 0.95706 0.95873 0.96057 0.96258 0.96470 0.96686 0.96901 0.97104 0.97290 0.97446 0.97566 0.97640 0.97666
0.125  0.94860 0.94904 0.94978 0.95080 0.95209 0.95364 0.95542 0.95741 0.95958 0.96186 0.96419 0.96650 0.96870 0.97069 0.97238 0.97366 0.97447 0.97468
0.130  0.94469 0.94517 0.94596 0.94705 0.94844 0.95010 0.95202 0.95415 0.95647 0.95892 0.96142 0.96390 0.96625 0.96840 0.97021 0.97159 0.97246 0.97272
0.135  0.94067 0.94118 0.94203 0.94320 0.94468 0.94647 0.94852 0.95080 0.95329 0.95590 0.95858 0.96123 0.96375 0.96604 0.96797 0.96945 0.97038 0.97069
0.140  0.93655 0.93709 0.93799 0.93925 0.94083 0.94273 0.94492 0.94736 0.95001 0.95280 0.95565 0.95848 0.96117 0.96361 0.96567 0.96725 0.96824 0.96851
0.145  0.93232 0.93290 0.93386 0.93519 0.93687 0.93890 0.94123 0.94383 0.94664 0.94961 0.95265 0.95565 0.95851 0.96110 0.96331 0.96498 0.96603 0.96635
0.150  0.92799 0.92861 0.92962 0.93104 0.93283 0.93498 0.93745 0.94020 0.94319 0.94634 0.94955 0.95274 0.95577 0.95853 0.96085 0.96262 0.96374 0.96413
0.155  0.92357 0.92422 0.92530 0.92679 0.92869 0.93096 0.93358 0.93649 0.93965 0.94298 0.94639 0.94977 0.95298 0.95589 0.95835 0.96023 0.96141 0.96175
0.160  0.91905 0.91974 0.92088 0.92246 0.92445 0.92685 0.92962 0.93270 0.93604 0.93956 0.94316 0.94673 0.95012 0.95319 0.95578 0.95777 0.95901 0.95941
0.165  0.91445 0.91518 0.91637 0.91804 0.92014 0.92267 0.92559 0.92884 0.93236 0.93607 0.93986 0.94359 0.94717 0.95040 0.95314 0.95523 0.95654 0.95700
0.170  0.90976 0.91053 0.91179 0.91354 0.91575 0.91842 0.92148 0.92490 0.92860 0.93250 0.93647 0.94042 0.94418 0.94758 0.95046 0.95265 0.95403 0.95445
0.175  0.90500 0.90580 0.90712 0.90896 0.91129 0.91408 0.91730 0.92089 0.92477 0.92884 0.93303 0.93718 0.94111 0.94465 0.94768 0.94999 0.95144 0.95192
0.180  0.90015 0.90099 0.90238 0.90431 0.90675 0.90968 0.91305 0.91681 0.92086 0.92515 0.92954 0.93385 0.93797 0.94171 0.94487 0.94728 0.94880 0.94925
0.185  0.89523 0.89611 0.89756 0.89958 0.90213 0.90520 0.90873 0.91264 0.91691 0.92139 0.92594 0.93048 0.93480 0.93871 0.94201 0.94452 0.94610 0.94662
0.190  0.89025 0.89117 0.89268 0.89479 0.89745 0.90065 0.90433 0.90843 0.91288 0.91754 0.92233 0.92706 0.93152 0.93561 0.93906 0.94169 0.94334 0.94392
0.195  0.88520 0.88615 0.88773 0.88993 0.89271 0.89604 0.89988 0.90416 0.90880 0.91366 0.91865 0.92354 0.92824 0.93249 0.93608 0.93882 0.94054 0.94109
0.200  0.88008 0.88108 0.88272 0.88501 0.88790 0.89137 0.89537 0.89983 0.90463 0.90972 0.91487 0.92001 0.92490 0.92930 0.93302 0.93587 0.93767 0.93828
0.205  0.87491 0.87594 0.87766 0.88003 0.88303 0.88665 0.89081 0.89543 0.90044 0.90572 0.91109 0.91643 0.92146 0.92606 0.92995 0.93290 0.93476 0.93534
0.210  0.86968 0.87075 0.87253 0.87500 0.87812 0.88187 0.88619 0.89098 0.89620 0.90164 0.90725 0.91275 0.91802 0.92278 0.92680 0.92987 0.93179 0.93244
0.215  0.86440 0.86551 0.86736 0.86991 0.87315 0.87705 0.88150 0.88649 0.89189 0.89755 0.90331 0.90907 0.91451 0.91941 0.92359 0.92677 0.92878 0.92939
0.220  0.85907 0.86022 0.86213 0.86478 0.86814 0.87217 0.87679 0.88196 0.88752 0.89341 0.89938 0.90533 0.91093 0.91604 0.92036 0.92365 0.92571 0.92639
0.225  0.85369 0.85489 0.85686 0.85960 0.86308 0.86724 0.87203 0.87737 0.88313 0.88918 0.89540 0.90150 0.90734 0.91258 0.91705 0.92045 0.92259 0.92325
0.230  0.84827 0.84951 0.85154 0.85438 0.85798 0.86226 0.86722 0.87272 0.87870 0.88494 0.89132 0.89767 0.90365 0.90911 0.91372 0.91723 0.91943 0.92015
0.235  0.84281 0.84408 0.84619 0.84912 0.85283 0.85726 0.86238 0.86805 0.87418 0.88067 0.88725 0.89375 0.89997 0.90560 0.91030 0.91393 0.91621 0.91700
0.240  0.83731 0.83863 0.84080 0.84382 0.84763 0.85221 0.85746 0.86334 0.86967 0.87631 0.88314 0.88984 0.89624 0.90200 0.90690 0.91062 0.91297 0.91372
0.245  0.83178 0.83313 0.83537 0.83849 0.84241 0.84713 0.85254 0.85860 0.86511 0.87196 0.87894 0.88589 0.89244 0.89840 0.90339 0.90723 0.90965 0.91049
0.250  0.82622 0.82761 0.82992 0.83312 0.83716 0.84202 0.84759 0.85378 0.86052 0.86757 0.87475 0.88185 0.88864 0.89471 0.89990 0.90385 0.90632 0.90712
0.255  0.82063 0.82206 0.82443 0.82772 0.83188 0.83685 0.84261 0.84897 0.85586 0.86309 0.87053 0.87782 0.88473 0.89104 0.89635 0.90037 0.90292 0.90380
0.260  0.81501 0.81648 0.81892 0.82229 0.82657 0.83168 0.83759 0.84414 0.85121 0.85864 0.86621 0.87374 0.88086 0.88726 0.89273 0.89690 0.89950 0.90035
0.265  0.80937 0.81088 0.81338 0.81684 0.82124 0.82648 0.83251 0.83926 0.84652 0.85415 0.86192 0.86960 0.87687 0.88352 0.88911 0.89336 0.89602 0.89694
0.270  0.80370 0.80525 0.80782 0.81137 0.81588 0.82126 0.82745 0.83432 0.84177 0.84957 0.85760 0.86547 0.87293 0.87966 0.88541 0.88978 0.89252 0.89341
0.275  0.79802 0.79961 0.80223 0.80587 0.81047 0.81601 0.82235 0.82940 0.83703 0.84503 0.85319 0.86124 0.86895 0.87584 0.88172 0.88618 0.88898 0.88992
0.280  0.79232 0.79394 0.79663 0.80036 0.80508 0.81073 0.81724 0.82446 0.83227 0.84046 0.84882 0.85706 0.86487 0.87198 0.87794 0.88252 0.88539 0.88631
0.285  0.78660 0.78826 0.79101 0.79483 0.79966 0.80543 0.81206 0.81944 0.82742 0.83579 0.84433 0.85280 0.86082 0.86803 0.87417 0.87884 0.88177 0.88275
0.290  0.78087 0.78257 0.78538 0.78929 0.79422 0.80012 0.80691 0.81446 0.82262 0.83117 0.83990 0.84851 0.85667 0.86411 0.87032 0.87510 0.87810 0.87906
0.295  0.77513 0.77687 0.77974 0.78373 0.78878 0.79480 0.80174 0.80946 0.81779 0.82653 0.83544 0.84423 0.85257 0.86008 0.86649 0.87136 0.87441 0.87543
0.300  0.76938 0.77116 0.77408 0.77814 0.78331 0.78948 0.79656 0.80443 0.81293 0.82180 0.83089 0.83985 0.84836 0.85610 0.86257 0.86754 0.87067 0.87167
0.305  0.76362 0.76543 0.76842 0.77257 0.77781 0.78410 0.79131 0.79934 0.80801 0.81711 0.82639 0.83553 0.84420 0.85201 0.85868 0.86374 0.86691 0.86797
0.310  0.75785 0.75970 0.76275 0.76698 0.77233 0.77874 0.78610 0.79429 0.80313 0.81241 0.82185 0.83110 0.83999 0.84798 0.85469 0.85986 0.86311 0.86415
0.315  0.75208 0.75397 0.75708 0.76139 0.76684 0.77337 0.78088 0.78922 0.79822 0.80761 0.81724 0.82673 0.83571 0.84382 0.85074 0.85599 0.85928 0.86037
0.320  0.74631 0.74823 0.75140 0.75579 0.76135 0.76800 0.77564 0.78413 0.79325 0.80287 0.81267 0.82233 0.83148 0.83973 0.84669 0.85204 0.85541 0.85648
0.325  0.74054 0.74248 0.74572 0.75019 0.75585 0.76262 0.77035 0.77899 0.78832 0.79811 0.80800 0.81782 0.82713 0.83552 0.84268 0.84811 0.85151 0.85265
0.330  0.73476 0.73675 0.74003 0.74458 0.75034 0.75719 0.76510 0.77389 0.78338 0.79326 0.80340 0.81339 0.82285 0.83138 0.83857 0.84410 0.84757 0.84869
0.335  0.72899 0.73101 0.73434 0.73895 0.74480 0.75180 0.75984 0.76878 0.77836 0.78848 0.79878 0.80884 0.81845 0.82717 0.83451 0.84011 0.84363 0.84479
0.340  0.72322 0.72527 0.72866 0.73335 0.73930 0.74641 0.75458 0.76360 0.77341 0.78367 0.79406 0.80437 0.81413 0.82293 0.83040 0.83605 0.83963 0.84078
0.345  0.71746 0.71954 0.72298 0.72775 0.73379 0.74101 0.74926 0.75848 0.76843 0.77879 0.78942 0.79980 0.80968 0.81870 0.82622 0.83200 0.83562 0.83682
0.350  0.71169 0.71381 0.71730 0.72215 0.72828 0.73561 0.74399 0.75335 0.76338 0.77397 0.78465 0.79527 0.80531 0.81437 0.82207 0.82787 0.83156 0.83283
0.355  0.70594 0.70809 0.71163 0.71655 0.72277 0.73017 0.73872 0.74815 0.75840 0.76905 0.77998 0.79074 0.80090 0.81010 0.81783 0.82378 0.82750 0.82873
0.360  0.70019 0.70237 0.70597 0.71095 0.71723 0.72478 0.73345 0.74301 0.75340 0.76421 0.77528 0.78610 0.79642 0.80572 0.81364 0.81959 0.82338 0.82468
0.365  0.69445 0.69666 0.70031 0.70536 0.71173 0.71938 0.72811 0.73787 0.74832 0.75936 0.77049 0.78154 0.79200 0.80141 0.80935 0.81545 0.81927 0.82053
0.370  0.68872 0.69096 0.69465 0.69975 0.70624 0.71399 0.72284 0.73272 0.74332 0.75440 0.76577 0.77686 0.78745 0.79698 0.80511 0.81121 0.81510 0.81643
0.375  0.68300 0.68527 0.68901 0.69418 0.70075 0.70855 0.71757 0.72751 0.73831 0.74954 0.76095 0.77227 0.78299 0.79264 0.80077 0.80702 0.81093 0.81222
0.380  0.67729 0.67958 0.68336 0.68861 0.69526 0.70317 0.71229 0.72237 0.73321 0.74466 0.75622 0.76765 0.77841 0.78817 0.79649 0.80273 0.80671 0.80807
0.385  0.67159 0.67391 0.67773 0.68305 0.68976 0.69779 0.70696 0.71722 0.72820 0.73968 0.75147 0.76295 0.77392 0.78378 0.79210 0.79849 0.80249 0.80381
0.390  0.66590 0.66824 0.67212 0.67750 0.68427 0.69241 0.70170 0.71199 0.72317 0.73480 0.74661 0.75833 0.76929 0.77927 0.78777 0.79416 0.79822 0.79961
0.395  0.66023 0.66259 0.66652 0.67196 0.67881 0.68701 0.69644 0.70685 0.71807 0.72981 0.74185 0.75357 0.76477 0.77485 0.78334 0.78987 0.79395 0.79530
0.400  0.65457 0.65696 0.66093 0.66640 0.67336 0.68162 0.69116 0.70171 0.71305 0.72491 0.73696 0.74892 0.76018 0.77035 0.77898 0.78554 0.78963 0.79105
0.405  0.64892 0.65134 0.65535 0.66088 0.66792 0.67627 0.68585 0.69648 0.70802 0.72001 0.73218 0.74414 0.75557 0.76584 0.77449 0.78115 0.78532 0.78669
0.410  0.64329 0.64574 0.64979 0.65538 0.66247 0.67093 0.68060 0.69134 0.70290 0.71500 0.72740 0.73948 0.75100 0.76136 0.77010 0.77679 0.78094 0.78239
0.415  0.63768 0.64015 0.64424 0.64988 0.65701 0.66558 0.67536 0.68621 0.69788 0.71009 0.72249 0.73478 0.74630 0.75677 0.76557 0.77235 0.77660 0.77799
0.420  0.63207 0.63457 0.63867 0.64440 0.65160 0.66019 0.67005 0.68098 0.69284 0.70517 0.71769 0.72998 0.74170 0.75225 0.76113 0.76795 0.77220 0.77364
0.425  0.62649 0.62901 0.63315 0.63893 0.64620 0.65487 0.66482 0.67585 0.68773 0.70015 0.71276 0.72528 0.73698 0.74762 0.75665 0.76347 0.76778 0.76919
0.430  0.62092 0.62346 0.62765 0.63346 0.64081 0.64956 0.65960 0.67073 0.68271 0.69524 0.70795 0.72043 0.73236 0.74308 0.75210 0.75902 0.76335 0.76480
0.435  0.61537 0.61794 0.62216 0.62800 0.63541 0.64426 0.65438 0.66560 0.67759 0.69020 0.70313 0.71572 0.72760 0.73841 0.74760 0.75450 0.75888 0.76031
0.440  0.60983 0.61242 0.61668 0.62257 0.63001 0.63890 0.64909 0.66039 0.67255 0.68528 0.69819 0.71086 0.72296 0.73384 0.74299 0.75002 0.75441 0.75588
0.445  0.60432 0.60693 0.61122 0.61716 0.62466 0.63362 0.64390 0.65528 0.66754 0.68036 0.69336 0.70613 0.71829 0.72913 0.73846 0.74544 0.74989 0.75134
0.450  0.59882 0.60144 0.60578 0.61176 0.61932 0.62835 0.63870 0.65017 0.66241 0.67530 0.68839 0.70137 0.71351 0.72453 0.73380 0.74093 0.74539 0.74687
0.455  0.59334 0.59597 0.60035 0.60638 0.61399 0.62309 0.63343 0.64497 0.65740 0.67038 0.68356 0.69649 0.70883 0.71989 0.72924 0.73632 0.74082 0.74237
0.460  0.58788 0.59053 0.59490 0.60099 0.60862 0.61777 0.62825 0.63988 0.65239 0.66545 0.67871 0.69173 0.70400 0.71517 0.72456 0.73177 0.73628 0.73777
0.465  0.58244 0.58511 0.58951 0.59561 0.60332 0.61253 0.62309 0.63479 0.64725 0.66040 0.67373 0.68682 0.69931 0.71053 0.71996 0.72712 0.73167 0.73323
0.470  0.57702 0.57970 0.58414 0.59028 0.59804 0.60730 0.61793 0.62960 0.64225 0.65548 0.66889 0.68205 0.69446 0.70575 0.71524 0.72253 0.72709 0.72860
0.475  0.57161 0.57431 0.57878 0.58495 0.59276 0.60209 0.61269 0.62452 0.63725 0.65041 0.66389 0.67723 0.68974 0.70107 0.71061 0.71792 0.72245 0.72402
0.480  0.56623 0.56895 0.57343 0.57965 0.58751 0.59681 0.60755 0.61945 0.63212 0.64549 0.65904 0.67233 0.68497 0.69627 0.70593 0.71322 0.71783 0.71935
0.485  0.56086 0.56359 0.56811 0.57436 0.58220 0.59162 0.60242 0.61427 0.62712 0.64056 0.65417 0.66753 0.68013 0.69157 0.70119 0.70857 0.71318 0.71473
0.490  0.55551 0.55826 0.56280 0.56905 0.57697 0.58644 0.59720 0.60921 0.62213 0.63549 0.64917 0.66258 0.67537 0.68673 0.69651 0.70384 0.70849 0.71002
0.495  0.55019 0.55295 0.55751 0.56378 0.57175 0.58128 0.59209 0.60416 0.61701 0.63056 0.64430 0.65777 0.67047 0.68201 0.69171 0.69916 0.70381 0.70536
0.500  0.54488 0.54766 0.55220 0.55854 0.56655 0.57604 0.58698 0.59900 0.61203 0.62563 0.63928 0.65280 0.66570 0.67727 0.68700 0.69439 0.69908 0.70061
0.505  0.53959 0.54238 0.54695 0.55332 0.56136 0.57090 0.58189 0.59396 0.60704 0.62056 0.63441 0.64797 0.66077 0.67240 0.68217 0.68967 0.69436 0.69592
0.510  0.53432 0.53710 0.54172 0.54811 0.55612 0.56577 0.57670 0.58892 0.60193 0.61564 0.62953 0.64314 0.65598 0.66763 0.67743 0.68486 0.68959 0.69120
0.515  0.52907 0.53186 0.53650 0.54292 0.55097 0.56065 0.57163 0.58377 0.59695 0.61068 0.62450 0.63816 0.65117 0.66273 0.67256 0.68012 0.68484 0.68640
0.520  0.52384 0.52664 0.53130 0.53769 0.54582 0.55545 0.56656 0.57875 0.59198 0.60564 0.61961 0.63331 0.64622 0.65795 0.66780 0.67535 0.68003 0.68165
0.525  0.51863 0.52144 0.52612 0.53253 0.54070 0.55036 0.56140 0.57375 0.58687 0.60071 0.61457 0.62830 0.64139 0.65301 0.66300 0.67049 0.67524 0.67681
0.530  0.51344 0.51626 0.52095 0.52739 0.53556 0.54528 0.55636 0.56872 0.58191 0.59563 0.60968 0.62344 0.63642 0.64820 0.65809 0.66569 0.67042 0.67202
0.535  0.50826 0.51110 0.51579 0.52226 0.53041 0.54021 0.55133 0.56362 0.57693 0.59070 0.60479 0.61858 0.63158 0.64338 0.65329 0.66080 0.66558 0.66714
0.540  0.50310 0.50595 0.51063 0.51715 0.52532 0.53506 0.54630 0.55862 0.57184 0.58577 0.59973 0.61355 0.62657 0.63841 0.64834 0.65597 0.66073 0.66232
0.545  0.49797 0.50083 0.50552 0.51205 0.52025 0.53001 0.54117 0.55363 0.56688 0.58070 0.59483 0.60868 0.62171 0.63356 0.64350 0.65104 0.65583 0.65747
0.550  0.49286 0.49572 0.50042 0.50692 0.51519 0.52498 0.53616 0.54852 0.56192 0.57577 0.58991 0.60363 0.61685 0.62856 0.63852 0.64618 0.65096 0.65254
0.555  0.48776 0.49063 0.49534 0.50185 0.51007 0.51995 0.53116 0.54355 0.55684 0.57084 0.58486 0.59874 0.61181 0.62369 0.63365 0.64129 0.64602 0.64766
0.560  0.48268 0.48556 0.49028 0.49681 0.50504 0.51484 0.52605 0.53858 0.55189 0.56576 0.57995 0.59384 0.60692 0.61866 0.62876 0.63632 0.64112 0.64269
0.565  0.47762 0.48048 0.48524 0.49178 0.50002 0.50984 0.52107 0.53348 0.54690 0.56083 0.57487 0.58877 0.60186 0.61376 0.62375 0.63140 0.63618 0.63778
0.570  0.47259 0.47544 0.48021 0.48676 0.49502 0.50486 0.51610 0.52853 0.54186 0.55574 0.56995 0.58387 0.59696 0.60886 0.61883 0.62640 0.63120 0.63277
0.575  0.46756 0.47043 0.47515 0.48174 0.49002 0.49987 0.51113 0.52357 0.53692 0.55081 0.56503 0.57878 0.59204 0.60379 0.61378 0.62145 0.62623 0.62782
0.580  0.46256 0.46543 0.47016 0.47671 0.48497 0.49481 0.50606 0.51849 0.53183 0.54588 0.55994 0.57385 0.58695 0.59885 0.60883 0.61646 0.62121 0.62285
0.585  0.45757 0.46044 0.46518 0.47173 0.48000 0.48985 0.50111 0.51355 0.52689 0.54079 0.55501 0.56892 0.58202 0.59376 0.60386 0.61142 0.61621 0.61779
0.590  0.45261 0.45548 0.46022 0.46678 0.47505 0.48491 0.49617 0.50862 0.52196 0.53586 0.54990 0.56381 0.57691 0.58880 0.59877 0.60642 0.61118 0.61279
0.595  0.44766 0.45053 0.45528 0.46183 0.47011 0.47996 0.49112 0.50355 0.51688 0.53093 0.54497 0.55887 0.57195 0.58382 0.59378 0.60132 0.60612 0.60769
0.600  0.44272 0.44560 0.45034 0.45690 0.46510 0.47494 0.48619 0.49862 0.51195 0.52583 0.54002 0.55374 0.56698 0.57869 0.58865 0.59630 0.60106 0.60265
0.605  0.43780 0.44068 0.44543 0.45192 0.46018 0.47002 0.48127 0.49370 0.50702 0.52089 0.53490 0.54878 0.56183 0.57369 0.58363 0.59122 0.59595 0.59759
0.610  0.43291 0.43578 0.44048 0.44702 0.45528 0.46512 0.47636 0.48864 0.50194 0.51595 0.52995 0.54381 0.55685 0.56853 0.57858 0.58610 0.59086 0.59244
0.615  0.42802 0.43089 0.43559 0.44213 0.45039 0.46021 0.47133 0.48373 0.49701 0.51084 0.52499 0.53866 0.55168 0.56350 0.57341 0.58101 0.58574 0.58734
0.620  0.42315 0.42599 0.43072 0.43726 0.44550 0.45522 0.46643 0.47882 0.49209 0.50591 0.51986 0.53367 0.54667 0.55846 0.56834 0.57583 0.58059 0.58215
0.625  0.41830 0.42114 0.42586 0.43240 0.44055 0.45034 0.46155 0.47389 0.48701 0.50094 0.51489 0.52867 0.54164 0.55326 0.56313 0.57071 0.57543 0.57701
0.630  0.41347 0.41630 0.42102 0.42754 0.43569 0.44548 0.45653 0.46887 0.48208 0.49584 0.50988 0.52350 0.53643 0.54819 0.55803 0.56556 0.57023 0.57185
0.635  0.40865 0.41148 0.41619 0.42264 0.43084 0.44060 0.45165 0.46397 0.47716 0.49089 0.50476 0.51849 0.53139 0.54305 0.55290 0.56034 0.56505 0.56661
0.640  0.40384 0.40667 0.41137 0.41781 0.42600 0.43565 0.44678 0.45906 0.47207 0.48577 0.49977 0.51329 0.52632 0.53785 0.54765 0.55516 0.55984 0.56141
0.645  0.39904 0.40187 0.40656 0.41300 0.42114 0.43080 0.44191 0.45403 0.46716 0.48081 0.49460 0.50826 0.52109 0.53274 0.54249 0.54989 0.55459 0.55612
0.650  0.39426 0.39709 0.40173 0.40819 0.41626 0.42596 0.43692 0.44914 0.46223 0.47585 0.48960 0.50321 0.51600 0.52746 0.53720 0.54468 0.54934 0.55089
0.655  0.38949 0.39232 0.39695 0.40340 0.41145 0.42111 0.43206 0.44424 0.45714 0.47071 0.48459 0.49798 0.51074 0.52232 0.53201 0.53944 0.54403 0.54563
0.660  0.38475 0.38757 0.39218 0.39854 0.40665 0.41619 0.42720 0.43921 0.45221 0.46575 0.47940 0.49292 0.50563 0.51715 0.52680 0.53411 0.53876 0.54028
0.665  0.38001 0.38282 0.38743 0.39377 0.40185 0.41137 0.42222 0.43432 0.44728 0.46077 0.47438 0.48784 0.50050 0.51183 0.52146 0.52885 0.53345 0.53498
0.670  0.37529 0.37809 0.38269 0.38901 0.39697 0.40656 0.41737 0.42943 0.44219 0.45562 0.46934 0.48259 0.49519 0.50664 0.51622 0.52347 0.52809 0.52960
0.675  0.37058 0.37334 0.37795 0.38426 0.39220 0.40172 0.41252 0.42440 0.43725 0.45063 0.46413 0.47749 0.49004 0.50128 0.51094 0.51816 0.52274 0.52425
0.680  0.36588 0.36863 0.37322 0.37951 0.38743 0.39683 0.40768 0.41951 0.43232 0.44563 0.45908 0.47220 0.48486 0.49605 0.50555 0.51283 0.51736 0.51889
0.685  0.36119 0.36393 0.36846 0.37477 0.38266 0.39203 0.40270 0.41462 0.42721 0.44046 0.45401 0.46708 0.47952 0.49081 0.50025 0.50740 0.51195 0.51344
0.690  0.35651 0.35925 0.36376 0.36997 0.37789 0.38723 0.39787 0.40958 0.42227 0.43546 0.44877 0.46195 0.47432 0.48539 0.49481 0.50203 0.50653 0.50803
0.695  0.35185 0.35457 0.35906 0.36526 0.37305 0.38239 0.39303 0.40469 0.41732 0.43045 0.44369 0.45662 0.46893 0.48011 0.48947 0.49664 0.50106 0.50253
0.700  0.34719 0.34990 0.35438 0.36054 0.36831 0.37754 0.38805 0.39979 0.41220 0.42526 0.43842 0.45146 0.46371 0.47481 0.48410 0.49113 0.49560 0.49707
0.705  0.34255 0.34525 0.34970 0.35584 0.36356 0.37275 0.38322 0.39489 0.40724 0.42023 0.43332 0.44628 0.45845 0.46934 0.47860 0.48569 0.49011 0.49159
0.710  0.33791 0.34060 0.34503 0.35114 0.35883 0.36797 0.37838 0.38985 0.40228 0.41519 0.42821 0.44092 0.45302 0.46401 0.47319 0.48022 0.48457 0.48602
0.715  0.33328 0.33596 0.34036 0.34636 0.35399 0.36308 0.37354 0.38495 0.39714 0.40997 0.42291 0.43572 0.44774 0.45863 0.46776 0.47466 0.47904 0.48049
0.720  0.32866 0.33132 0.33565 0.34168 0.34926 0.35829 0.36857 0.38004 0.39216 0.40491 0.41777 0.43049 0.44243 0.45311 0.46219 0.46915 0.47348 0.47493
0.725  0.32405 0.32669 0.33100 0.33699 0.34454 0.35351 0.36373 0.37498 0.38717 0.39984 0.41262 0.42508 0.43695 0.44772 0.45672 0.46354 0.46786 0.46929
0.730  0.31945 0.32204 0.32635 0.33231 0.33981 0.34872 0.35888 0.37007 0.38216 0.39459 0.40727 0.41982 0.43161 0.44214 0.45121 0.45797 0.46226 0.46368
0.735  0.31485 0.31742 0.32171 0.32763 0.33508 0.34382 0.35402 0.36515 0.37701 0.38950 0.40209 0.41455 0.42623 0.43669 0.44558 0.45238 0.45662 0.45804
0.740  0.31026 0.31282 0.31708 0.32296 0.33026 0.33904 0.34905 0.36007 0.37200 0.38440 0.39690 0.40909 0.42069 0.43122 0.44003 0.44669 0.45092 0.45231
0.745  0.30567 0.30821 0.31244 0.31821 0.32554 0.33426 0.34420 0.35513 0.36697 0.37911 0.39151 0.40378 0.41529 0.42559 0.43443 0.44105 0.44523 0.44662
0.750  0.30108 0.30361 0.30781 0.31354 0.32082 0.32947 0.33933 0.35019 0.36178 0.37398 0.38628 0.39843 0.40985 0.42007 0.42873 0.43538 0.43951 0.44083
0.755  0.29649 0.29901 0.30313 0.30887 0.31609 0.32462 0.33433 0.34523 0.35674 0.36884 0.38103 0.39293 0.40425 0.41452 0.42310 0.42959 0.43372 0.43508
0.760  0.29192 0.29442 0.29850 0.30419 0.31134 0.31977 0.32946 0.34012 0.35168 0.36351 0.37560 0.38755 0.39877 0.40880 0.41733 0.42387 0.42794 0.42929
0.765  0.28734 0.28983 0.29388 0.29952 0.30654 0.31497 0.32458 0.33515 0.34645 0.35833 0.37031 0.38199 0.39311 0.40321 0.41164 0.41810 0.42212 0.42341
0.770  0.28277 0.28523 0.28925 0.29484 0.30181 0.31017 0.31969 0.33017 0.34136 0.35314 0.36500 0.37658 0.38759 0.39757 0.40592 0.41223 0.41624 0.41756
0.775  0.27820 0.28064 0.28462 0.29010 0.29707 0.30533 0.31466 0.32503 0.33626 0.34776 0.35951 0.37113 0.38203 0.39177 0.40006 0.40640 0.41036 0.41168
0.780  0.27363 0.27602 0.27999 0.28542 0.29233 0.30042 0.30975 0.32002 0.33099 0.34253 0.35416 0.36550 0.37629 0.38609 0.39427 0.40055 0.40444 0.40569
0.785  0.26906 0.27142 0.27536 0.28073 0.28748 0.29559 0.30483 0.31500 0.32586 0.33728 0.34879 0.36001 0.37068 0.38037 0.38845 0.39457 0.39846 0.39974
0.790  0.26448 0.26682 0.27072 0.27605 0.28272 0.29075 0.29985 0.30982 0.32071 0.33184 0.34323 0.35449 0.36504 0.37448 0.38249 0.38864 0.39247 0.39375
0.795  0.25991 0.26222 0.26603 0.27135 0.27796 0.28589 0.29483 0.30477 0.31538 0.32655 0.33781 0.34877 0.35922 0.36869 0.37661 0.38267 0.38644 0.38765
0.800  0.25533 0.25761 0.26138 0.26657 0.27319 0.28093 0.28987 0.29970 0.31019 0.32123 0.33235 0.34319 0.35351 0.36286 0.37068 0.37658 0.38034 0.38158
0.805  0.25074 0.25300 0.25673 0.26186 0.26840 0.27606 0.28489 0.29460 0.30498 0.31573 0.32672 0.33758 0.34777 0.35687 0.36460 0.37053 0.37422 0.37546
0.810  0.24615 0.24839 0.25207 0.25714 0.26351 0.27117 0.27977 0.28936 0.29959 0.31036 0.32121 0.33178 0.34184 0.35097 0.35860 0.36444 0.36808 0.36924
0.815  0.24155 0.24376 0.24740 0.25241 0.25870 0.26626 0.27476 0.28423 0.29433 0.30497 0.31567 0.32610 0.33603 0.34503 0.35255 0.35823 0.36184 0.36304
0.820  0.23694 0.23912 0.24272 0.24766 0.25388 0.26124 0.26973 0.27907 0.28905 0.29938 0.30994 0.32039 0.33018 0.33892 0.34638 0.35205 0.35560 0.35679
0.825  0.23232 0.23448 0.23802 0.24291 0.24904 0.25630 0.26468 0.27376 0.28372 0.29392 0.30434 0.31448 0.32414 0.33290 0.34022 0.34582 0.34931 0.35043
0.830  0.22769 0.22982 0.23326 0.23806 0.24417 0.25134 0.25948 0.26856 0.27824 0.28843 0.29869 0.30869 0.31820 0.32683 0.33403 0.33947 0.34293 0.34408
0.835  0.22305 0.22511 0.22854 0.23327 0.23921 0.24636 0.25438 0.26333 0.27287 0.28275 0.29286 0.30285 0.31222 0.32058 0.32778 0.33314 0.33653 0.33767
0.840  0.21839 0.22042 0.22380 0.22846 0.23432 0.24125 0.24926 0.25806 0.26746 0.27719 0.28714 0.29683 0.30614 0.31441 0.32140 0.32676 0.33009 0.33115
0.845  0.21372 0.21571 0.21904 0.22363 0.22940 0.23622 0.24410 0.25264 0.26187 0.27159 0.28138 0.29090 0.29997 0.30819 0.31505 0.32028 0.32354 0.32464
0.850  0.20902 0.21099 0.21427 0.21878 0.22445 0.23117 0.23880 0.24731 0.25639 0.26580 0.27541 0.28493 0.29384 0.30180 0.30865 0.31375 0.31698 0.31799
0.855  0.20431 0.20624 0.20946 0.21390 0.21939 0.22608 0.23358 0.24195 0.25087 0.26011 0.26956 0.27889 0.28764 0.29546 0.30209 0.30718 0.31034 0.31135
0.860  0.19956 0.20147 0.20464 0.20893 0.21439 0.22086 0.22833 0.23641 0.24516 0.25438 0.26365 0.27267 0.28127 0.28906 0.29556 0.30054 0.30360 0.30464
0.865  0.19479 0.19667 0.19977 0.20399 0.20935 0.21570 0.22292 0.23097 0.23955 0.24859 0.25754 0.26654 0.27496 0.28256 0.28896 0.29378 0.29684 0.29780
0.870  0.19000 0.19185 0.19484 0.19903 0.20428 0.21051 0.21759 0.22548 0.23389 0.24261 0.25152 0.26033 0.26858 0.27595 0.28220 0.28700 0.28999 0.29094
0.875  0.18518 0.18699 0.18992 0.19402 0.19917 0.20528 0.21221 0.21993 0.22815 0.23672 0.24544 0.25393 0.26201 0.26934 0.27546 0.28014 0.28305 0.28400
0.880  0.18032 0.18209 0.18497 0.18898 0.19394 0.19990 0.20678 0.21422 0.22228 0.23076 0.23924 0.24759 0.25549 0.26265 0.26863 0.27315 0.27602 0.27692
0.885  0.17543 0.17716 0.17997 0.18389 0.18874 0.19457 0.20119 0.20857 0.21645 0.22460 0.23293 0.24117 0.24889 0.25578 0.26163 0.26612 0.26891 0.26981
0.890  0.17049 0.17217 0.17493 0.17870 0.18350 0.18919 0.19565 0.20286 0.21054 0.21850 0.22663 0.23455 0.24209 0.24892 0.25462 0.25900 0.26171 0.26260
0.895  0.16551 0.16712 0.16984 0.17351 0.17820 0.18375 0.19005 0.19696 0.20445 0.21233 0.22025 0.22797 0.23531 0.24197 0.24752 0.25172 0.25439 0.25523
0.900  0.16047 0.16205 0.16469 0.16827 0.17283 0.17815 0.18438 0.19111 0.19840 0.20594 0.21366 0.22129 0.22844 0.23481 0.24030 0.24438 0.24697 0.24780
0.905  0.15538 0.15691 0.15944 0.16297 0.16733 0.17257 0.17853 0.18518 0.19226 0.19960 0.20710 0.21439 0.22134 0.22764 0.23290 0.23693 0.23944 0.24026
0.910  0.15022 0.15171 0.15416 0.15759 0.16183 0.16692 0.17270 0.17915 0.18591 0.19315 0.20043 0.20751 0.21424 0.22036 0.22545 0.22935 0.23176 0.23253
0.915  0.14500 0.14644 0.14882 0.15213 0.15625 0.16118 0.16679 0.17293 0.17959 0.18648 0.19352 0.20050 0.20702 0.21284 0.21786 0.22159 0.22396 0.22472
0.920  0.13969 0.14109 0.14339 0.14654 0.15057 0.15535 0.16077 0.16671 0.17315 0.17981 0.18662 0.19324 0.19964 0.20528 0.21006 0.21373 0.21601 0.21670
0.925  0.13430 0.13565 0.13787 0.14091 0.14480 0.14933 0.15454 0.16037 0.16658 0.17301 0.17957 0.18596 0.19205 0.19756 0.20217 0.20569 0.20788 0.20857
0.930  0.12880 0.13010 0.13224 0.13517 0.13885 0.14327 0.14829 0.15380 0.15977 0.16605 0.17226 0.17852 0.18437 0.18966 0.19409 0.19743 0.19956 0.20025
0.935  0.12320 0.12444 0.12650 0.12931 0.13284 0.13709 0.14190 0.14719 0.15292 0.15884 0.16490 0.17089 0.17650 0.18150 0.18575 0.18902 0.19105 0.19167
0.940  0.11746 0.11865 0.12062 0.12331 0.12669 0.13075 0.13535 0.14041 0.14588 0.15155 0.15734 0.16297 0.16833 0.17320 0.17726 0.18037 0.18231 0.18292
0.945  0.11158 0.11271 0.11455 0.11715 0.12037 0.12416 0.12854 0.13344 0.13856 0.14404 0.14953 0.15492 0.16002 0.16465 0.16851 0.17147 0.17329 0.17385
0.950  0.10552 0.10658 0.10834 0.11076 0.11386 0.11746 0.12161 0.12616 0.13110 0.13621 0.14143 0.14660 0.15144 0.15575 0.15947 0.16223 0.16399 0.16454
0.955  0.09926 0.10026 0.10192 0.10421 0.10707 0.11052 0.11444 0.11873 0.12338 0.12819 0.13311 0.13790 0.14246 0.14660 0.15005 0.15271 0.15436 0.15483
0.960  0.09276 0.09370 0.09525 0.09739 0.10008 0.10331 0.10697 0.11099 0.11533 0.11985 0.12445 0.12893 0.13320 0.13707 0.14029 0.14277 0.14431 0.14478
0.965  0.08597 0.08684 0.08829 0.09027 0.09276 0.09570 0.09910 0.10288 0.10685 0.11103 0.11530 0.11953 0.12349 0.12707 0.13007 0.13233 0.13377 0.13419
0.970  0.07882 0.07962 0.08094 0.08277 0.08505 0.08775 0.09086 0.09428 0.09798 0.10181 0.10573 0.10954 0.11323 0.11647 0.11922 0.12134 0.12266 0.12301
0.975  0.07120 0.07192 0.07312 0.07477 0.07684 0.07927 0.08209 0.08517 0.08852 0.09198 0.09552 0.09895 0.10223 0.10521 0.10769 0.10960 0.11078 0.11115
0.980  0.06296 0.06361 0.06466 0.06609 0.06791 0.07010 0.07258 0.07531 0.07821 0.08132 0.08439 0.08749 0.09038 0.09301 0.09520 0.09688 0.09792 0.09824
0.985  0.05384 0.05439 0.05528 0.05651 0.05807 0.05994 0.06202 0.06434 0.06686 0.06946 0.07213 0.07478 0.07725 0.07945 0.08136 0.08277 0.08368 0.08390
0.990  0.04333 0.04377 0.04447 0.04547 0.04671 0.04818 0.04988 0.05174 0.05376 0.05585 0.05799 0.06006 0.06205 0.06385 0.06535 0.06651 0.06723 0.06741
0.995  0.03008 0.03038 0.03087 0.03155 0.03241 0.03342 0.03459 0.03587 0.03726 0.03871 0.04018 0.04161 0.04298 0.04422 0.04526 0.04606 0.04655 0.04662
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e050.dat <==
# alpha = +0.35 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99993 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996 0.99996
0.010  0.99964 0.99964 0.99964 0.99965 0.99966 0.99967 0.99969 0.99970 0.99972 0.99973 0.99975 0.99977 0.99979 0.99980 0.99981 0.99982 0.99983 0.99983
0.015  0.99918 0.99919 0.99920 0.99922 0.99924 0.99927 0.99930 0.99933 0.99937 0.99940 0.99944 0.99948 0.99952 0.99955 0.99958 0.99960 0.99961 0.99962
0.020  0.99854 0.99856 0.99858 0.99861 0.99865 0.99870 0.99875 0.99881 0.99887 0.99894 0.99901 0.99908 0.99914 0.99920 0.99925 0.99929 0.99931 0.99933
0.025  0.99773 0.99775 0.99778 0.99783 0.99789 0.99796 0.99805 0.99814 0.99824 0.99835 0.99846 0.99856 0.99866 0.99876 0.99883 0.99889 0.99893 0.99895
0.030  0.99673 0.99676 0.99681 0.99688 0.99697 0.99707 0.99719 0.99733 0.99747 0.99762 0.99778 0.99793 0.99808 0.99821 0.99832 0.99840 0.99846 0.99842
0.035  0.99556 0.99560 0.99567 0.99576 0.99588 0.99602 0.99618 0.99637 0.99656 0.99677 0.99698 0.99719 0.99739 0.99757 0.99772 0.99783 0.99790 0.99788
0.040  0.99421 0.99426 0.99435 0.99447 0.99463 0.99481 0.99502 0.99526 0.99552 0.99579 0.99606 0.99633 0.99659 0.99682 0.99702 0.99717 0.99726 0.99725
0.045  0.99268 0.99275 0.99286 0.99302 0.99321 0.99344 0.99371 0.99401 0.99434 0.99467 0.99502 0.99536 0.99569 0.99599 0.99623 0.99642 0.99654 0.99655
0.050  0.99099 0.99107 0.99120 0.99139 0.99163 0.99192 0.99225 0.99262 0.99302 0.99344 0.99386 0.99429 0.99469 0.99505 0.99536 0.99559 0.99573 0.99576
0.055  0.98912 0.98922 0.98938 0.98961 0.98990 0.99025 0.99065 0.99109 0.99157 0.99207 0.99259 0.99310 0.99358 0.99402 0.99439 0.99467 0.99484 0.99489
0.060  0.98708 0.98720 0.98740 0.98767 0.98801 0.98842 0.98889 0.98942 0.98999 0.99059 0.99120 0.99180 0.99237 0.99289 0.99333 0.99366 0.99387 0.99394
0.065  0.98488 0.98502 0.98525 0.98557 0.98597 0.98645 0.98700 0.98762 0.98828 0.98898 0.98969 0.99040 0.99106 0.99167 0.99218 0.99257 0.99282 0.99283
0.070  0.98252 0.98268 0.98294 0.98331 0.98377 0.98433 0.98496 0.98568 0.98645 0.98725 0.98808 0.98889 0.98966 0.99036 0.99095 0.99140 0.99168 0.99173
0.075  0.98000 0.98018 0.98048 0.98090 0.98143 0.98206 0.98279 0.98360 0.98448 0.98540 0.98634 0.98728 0.98816 0.98895 0.98963 0.99014 0.99046 0.99054
0.080  0.97732 0.97753 0.97787 0.97834 0.97894 0.97966 0.98049 0.98140 0.98240 0.98344 0.98450 0.98556 0.98656 0.98746 0.98822 0.98880 0.98917 0.98928
0.085  0.97449 0.97472 0.97510 0.97564 0.97631 0.97712 0.97804 0.97907 0.98019 0.98136 0.98256 0.98374 0.98486 0.98588 0.98673 0.98738 0.98779 0.98793
0.090  0.97151 0.97177 0.97219 0.97279 0.97354 0.97444 0.97547 0.97662 0.97787 0.97918 0.98051 0.98182 0.98307 0.98421 0.98516 0.98588 0.98634 0.98644
0.095  0.96838 0.96867 0.96914 0.96980 0.97063 0.97163 0.97277 0.97404 0.97542 0.97687 0.97835 0.97981 0.98119 0.98244 0.98350 0.98431 0.98481 0.98494
0.100  0.96511 0.96543 0.96595 0.96667 0.96759 0.96869 0.96995 0.97135 0.97287 0.97446 0.97609 0.97770 0.97922 0.98060 0.98176 0.98264 0.98320 0.98337
0.105  0.96170 0.96205 0.96262 0.96341 0.96441 0.96562 0.96700 0.96854 0.97020 0.97195 0.97373 0.97549 0.97716 0.97867 0.97994 0.98091 0.98152 0.98173
0.110  0.95816 0.95854 0.95916 0.96003 0.96112 0.96243 0.96394 0.96561 0.96743 0.96933 0.97127 0.97318 0.97501 0.97666 0.97804 0.97910 0.97976 0.97993
0.115  0.95448 0.95489 0.95557 0.95651 0.95770 0.95912 0.96076 0.96258 0.96455 0.96661 0.96872 0.97080 0.97277 0.97455 0.97607 0.97721 0.97793 0.97815
0.120  0.95068 0.95112 0.95186 0.95287 0.95416 0.95569 0.95747 0.95943 0.96156 0.96380 0.96608 0.96832 0.97045 0.97238 0.97401 0.97525 0.97602 0.97629
0.125  0.94676 0.94724 0.94802 0.94912 0.95050 0.95216 0.95406 0.95618 0.95848 0.96088 0.96334 0.96576 0.96806 0.97013 0.97188 0.97321 0.97405 0.97428
0.130  0.94271 0.94323 0.94407 0.94525 0.94673 0.94851 0.95056 0.95283 0.95529 0.95787 0.96050 0.96310 0.96556 0.96780 0.96968 0.97111 0.97201 0.97228
0.135  0.93856 0.93910 0.94001 0.94127 0.94286 0.94476 0.94695 0.94938 0.95201 0.95477 0.95759 0.96037 0.96301 0.96539 0.96739 0.96893 0.96988 0.97021
0.140  0.93429 0.93487 0.93584 0.93718 0.93888 0.94091 0.94324 0.94584 0.94864 0.95159 0.95459 0.95756 0.96037 0.96291 0.96505 0.96668 0.96771 0.96800
0.145  0.92991 0.93053 0.93156 0.93299 0.93479 0.93696 0.93944 0.94220 0.94519 0.94832 0.95152 0.95467 0.95765 0.96035 0.96264 0.96437 0.96545 0.96579
0.150  0.92543 0.92609 0.92718 0.92870 0.93061 0.93291 0.93554 0.93847 0.94164 0.94496 0.94834 0.95168 0.95486 0.95772 0.96014 0.96197 0.96313 0.96353
0.155  0.92085 0.92155 0.92271 0.92431 0.92634 0.92877 0.93156 0.93465 0.93800 0.94152 0.94511 0.94865 0.95200 0.95503 0.95759 0.95953 0.96075 0.96112
0.160  0.91618 0.91692 0.91814 0.91983 0.92197 0.92453 0.92748 0.93075 0.93429 0.93801 0.94180 0.94553 0.94908 0.95227 0.95497 0.95702 0.95831 0.95872
0.165  0.91142 0.91220 0.91348 0.91526 0.91752 0.92022 0.92333 0.92678 0.93050 0.93442 0.93841 0.94232 0.94606 0.94943 0.95227 0.95443 0.95579 0.95626
0.170  0.90657 0.90739 0.90874 0.91062 0.91299 0.91583 0.91910 0.92273 0.92664 0.93075 0.93493 0.93908 0.94300 0.94654 0.94953 0.95180 0.95322 0.95367
0.175  0.90164 0.90250 0.90391 0.90588 0.90837 0.91136 0.91479 0.91860 0.92270 0.92701 0.93141 0.93576 0.93987 0.94356 0.94670 0.94909 0.95058 0.95109
0.180  0.89663 0.89753 0.89901 0.90108 0.90369 0.90681 0.91041 0.91439 0.91869 0.92321 0.92783 0.93235 0.93666 0.94055 0.94383 0.94633 0.94789 0.94837
0.185  0.89154 0.89248 0.89404 0.89620 0.89893 0.90220 0.90595 0.91011 0.91462 0.91935 0.92415 0.92891 0.93341 0.93748 0.94091 0.94351 0.94514 0.94568
0.190  0.88638 0.88737 0.88899 0.89125 0.89410 0.89751 0.90142 0.90578 0.91049 0.91540 0.92044 0.92540 0.93006 0.93432 0.93790 0.94062 0.94233 0.94292
0.195  0.88116 0.88219 0.88388 0.88623 0.88920 0.89275 0.89684 0.90138 0.90629 0.91142 0.91666 0.92180 0.92671 0.93113 0.93486 0.93769 0.93946 0.94003
0.200  0.87587 0.87694 0.87870 0.88115 0.88424 0.88794 0.89219 0.89693 0.90201 0.90737 0.91280 0.91818 0.92328 0.92787 0.93173 0.93468 0.93654 0.93717
0.205  0.87052 0.87163 0.87347 0.87601 0.87922 0.88307 0.88749 0.89239 0.89770 0.90327 0.90891 0.91450 0.91977 0.92455 0.92858 0.93165 0.93356 0.93417
0.210  0.86512 0.86627 0.86817 0.87081 0.87414 0.87814 0.88274 0.88782 0.89333 0.89908 0.90497 0.91074 0.91624 0.92120 0.92537 0.92854 0.93053 0.93120
0.215  0.85966 0.86085 0.86283 0.86556 0.86902 0.87317 0.87791 0.88320 0.88891 0.89488 0.90094 0.90696 0.91265 0.91776 0.92209 0.92538 0.92745 0.92810
0.220  0.85415 0.85539 0.85743 0.86026 0.86385 0.86814 0.87305 0.87853 0.88442 0.89062 0.89690 0.90313 0.90899 0.91430 0.91878 0.92219 0.92432 0.92502
0.225  0.84860 0.84988 0.85198 0.85492 0.85862 0.86306 0.86815 0.87381 0.87990 0.88628 0.89282 0.89921 0.90531 0.91076 0.91540 0.91892 0.92113 0.92182
0.230  0.84300 0.84432 0.84650 0.84953 0.85336 0.85793 0.86320 0.86902 0.87534 0.88193 0.88864 0.89529 0.90153 0.90721 0.91199 0.91562 0.91790 0.91865
0.235  0.83736 0.83872 0.84097 0.84410 0.84805 0.85277 0.85821 0.86422 0.87070 0.87754 0.88446 0.89127 0.89776 0.90361 0.90850 0.91226 0.91461 0.91542
0.240  0.83168 0.83308 0.83541 0.83863 0.84269 0.84757 0.85315 0.85938 0.86606 0.87306 0.88024 0.88726 0.89394 0.89993 0.90501 0.90887 0.91129 0.91208
0.245  0.82597 0.82741 0.82981 0.83313 0.83731 0.84233 0.84808 0.85449 0.86138 0.86859 0.87593 0.88321 0.89004 0.89625 0.90143 0.90540 0.90790 0.90876
0.250  0.82022 0.82171 0.82417 0.82759 0.83190 0.83707 0.84298 0.84954 0.85666 0.86408 0.87163 0.87906 0.88614 0.89247 0.89785 0.90193 0.90449 0.90532
0.255  0.81445 0.81598 0.81851 0.82202 0.82645 0.83174 0.83785 0.84459 0.85187 0.85949 0.86729 0.87493 0.88215 0.88870 0.89422 0.89837 0.90101 0.90191
0.260  0.80865 0.81022 0.81282 0.81642 0.82098 0.82641 0.83268 0.83961 0.84708 0.85491 0.86287 0.87074 0.87817 0.88484 0.89051 0.89482 0.89751 0.89839
0.265  0.80282 0.80444 0.80711 0.81080 0.81548 0.82105 0.82746 0.83459 0.84226 0.85030 0.85846 0.86649 0.87409 0.88100 0.88680 0.89120 0.89395 0.89489
0.270  0.79698 0.79863 0.80137 0.80515 0.80995 0.81567 0.82224 0.82952 0.83738 0.84560 0.85402 0.86225 0.87005 0.87705 0.88301 0.88753 0.89036 0.89128
0.275  0.79111 0.79281 0.79561 0.79949 0.80439 0.81027 0.81699 0.82445 0.83250 0.84093 0.84950 0.85792 0.86595 0.87313 0.87922 0.88384 0.88673 0.88770
0.280  0.78523 0.78697 0.78983 0.79381 0.79882 0.80483 0.81173 0.81936 0.82760 0.83623 0.84500 0.85362 0.86177 0.86917 0.87535 0.88009 0.88305 0.88401
0.285  0.77933 0.78111 0.78404 0.78811 0.79324 0.79937 0.80640 0.81421 0.82263 0.83144 0.84040 0.84926 0.85762 0.86512 0.87149 0.87632 0.87934 0.88036
0.290  0.77343 0.77524 0.77823 0.78239 0.78764 0.79391 0.80110 0.80908 0.81768 0.82669 0.83585 0.84485 0.85336 0.86110 0.86754 0.87249 0.87558 0.87659
0.295  0.76750 0.76936 0.77242 0.77666 0.78203 0.78843 0.79577 0.80393 0.81271 0.82191 0.83126 0.84046 0.84915 0.85697 0.86361 0.86865 0.87179 0.87285
0.300  0.76158 0.76347 0.76659 0.77091 0.77640 0.78294 0.79044 0.79876 0.80772 0.81705 0.82659 0.83597 0.84484 0.85288 0.85959 0.86474 0.86796 0.86901
0.305  0.75564 0.75757 0.76076 0.76516 0.77074 0.77741 0.78504 0.79352 0.80266 0.81224 0.82196 0.83153 0.84056 0.84869 0.85560 0.86083 0.86410 0.86520
0.310  0.74970 0.75167 0.75492 0.75941 0.76509 0.77189 0.77968 0.78832 0.79764 0.80740 0.81729 0.82698 0.83624 0.84454 0.85151 0.85685 0.86020 0.86128
0.315  0.74375 0.74576 0.74907 0.75365 0.75944 0.76636 0.77430 0.78311 0.79260 0.80247 0.81256 0.82248 0.83185 0.84029 0.84745 0.85288 0.85627 0.85741
0.320  0.73781 0.73985 0.74322 0.74789 0.75378 0.76083 0.76891 0.77787 0.78749 0.79760 0.80787 0.81796 0.82750 0.83608 0.84330 0.84883 0.85230 0.85342
0.325  0.73186 0.73393 0.73737 0.74212 0.74812 0.75529 0.76347 0.77259 0.78242 0.79270 0.80308 0.81334 0.82304 0.83177 0.83917 0.84479 0.84830 0.84947
0.330  0.72591 0.72802 0.73151 0.73634 0.74245 0.74971 0.75807 0.76735 0.77733 0.78772 0.79835 0.80878 0.81864 0.82750 0.83496 0.84068 0.84426 0.84542
0.335  0.71997 0.72211 0.72565 0.73055 0.73675 0.74416 0.75266 0.76209 0.77218 0.78280 0.79359 0.80411 0.81412 0.82318 0.83078 0.83658 0.84020 0.84141
0.340  0.71403 0.71621 0.71980 0.72478 0.73108 0.73861 0.74725 0.75677 0.76708 0.77785 0.78875 0.79951 0.80968 0.81882 0.82656 0.83240 0.83609 0.83729
0.345  0.70810 0.71031 0.71396 0.71902 0.72542 0.73306 0.74178 0.75150 0.76196 0.77285 0.78397 0.79482 0.80512 0.81447 0.82227 0.82824 0.83198 0.83322
0.350  0.70217 0.70441 0.70812 0.71325 0.71975 0.72750 0.73636 0.74622 0.75677 0.76789 0.77908 0.79016 0.80062 0.81003 0.81801 0.82400 0.82780 0.82911
0.355  0.69625 0.69852 0.70228 0.70750 0.71408 0.72191 0.73093 0.74087 0.75165 0.76283 0.77427 0.78550 0.79608 0.80564 0.81365 0.81979 0.82363 0.82490
0.360  0.69033 0.69264 0.69646 0.70174 0.70839 0.71636 0.72551 0.73559 0.74651 0.75785 0.76944 0.78074 0.79149 0.80115 0.80933 0.81550 0.81940 0.82074
0.365  0.68443 0.68677 0.69064 0.69599 0.70273 0.71082 0.72003 0.73030 0.74129 0.75286 0.76452 0.77605 0.78693 0.79671 0.80493 0.81123 0.81517 0.81647
0.370  0.67854 0.68091 0.68483 0.69023 0.69708 0.70527 0.71461 0.72501 0.73615 0.74778 0.75967 0.77124 0.78226 0.79216 0.80057 0.80688 0.81088 0.81225
0.375  0.67266 0.67506 0.67902 0.68449 0.69144 0.69968 0.70919 0.71966 0.73099 0.74277 0.75471 0.76652 0.77767 0.78769 0.79611 0.80256 0.80659 0.80793
0.380  0.66679 0.66922 0.67321 0.67877 0.68580 0.69415 0.70376 0.71437 0.72576 0.73775 0.74984 0.76177 0.77297 0.78310 0.79170 0.79816 0.80225 0.80365
0.385  0.66093 0.66339 0.66744 0.67306 0.68015 0.68862 0.69829 0.70907 0.72060 0.73265 0.74495 0.75694 0.76834 0.77858 0.78719 0.79379 0.79791 0.79927
0.390  0.65509 0.65757 0.66167 0.66736 0.67451 0.68309 0.69287 0.70371 0.71544 0.72762 0.73997 0.75218 0.76360 0.77395 0.78273 0.78934 0.79351 0.79494
0.395  0.64926 0.65177 0.65592 0.66167 0.66890 0.67754 0.68747 0.69842 0.71020 0.72249 0.73507 0.74730 0.75894 0.76940 0.77818 0.78491 0.78912 0.79051
0.400  0.64345 0.64598 0.65018 0.65595 0.66330 0.67201 0.68205 0.69313 0.70503 0.71746 0.73005 0.74251 0.75422 0.76477 0.77368 0.78045 0.78467 0.78613
0.405  0.63765 0.64021 0.64445 0.65029 0.65771 0.66651 0.67660 0.68777 0.69986 0.71242 0.72513 0.73760 0.74948 0.76013 0.76908 0.77594 0.78023 0.78165
0.410  0.63187 0.63446 0.63874 0.64464 0.65211 0.66102 0.67121 0.68248 0.69461 0.70727 0.72021 0.73280 0.74477 0.75551 0.76455 0.77145 0.77573 0.77722
0.415  0.62611 0.62872 0.63304 0.63900 0.64651 0.65553 0.66582 0.67721 0.68944 0.70222 0.71517 0.72797 0.73994 0.75079 0.75990 0.76688 0.77125 0.77269
0.420  0.62036 0.62300 0.62733 0.63337 0.64096 0.65001 0.66037 0.67185 0.68426 0.69716 0.71023 0.72303 0.73521 0.74614 0.75532 0.76235 0.76672 0.76821
0.425  0.61464 0.61730 0.62167 0.62776 0.63541 0.64454 0.65500 0.66658 0.67902 0.69201 0.70517 0.71819 0.73036 0.74138 0.75071 0.75773 0.76217 0.76363
0.430  0.60893 0.61161 0.61602 0.62215 0.62988 0.63909 0.64964 0.66131 0.67385 0.68695 0.70022 0.71322 0.72560 0.73670 0.74602 0.75315 0.75760 0.75910
0.435  0.60324 0.60594 0.61039 0.61655 0.62435 0.63365 0.64428 0.65604 0.66860 0.68178 0.69525 0.70837 0.72071 0.73190 0.74138 0.74850 0.75301 0.75448
0.440  0.59757 0.60029 0.60478 0.61098 0.61881 0.62816 0.63886 0.65070 0.66343 0.67672 0.69018 0.70337 0.71592 0.72718 0.73664 0.74388 0.74840 0.74991
0.445  0.59192 0.59466 0.59918 0.60543 0.61332 0.62274 0.63352 0.64545 0.65827 0.67166 0.68522 0.69850 0.71112 0.72235 0.73197 0.73917 0.74374 0.74524
0.450  0.58629 0.58905 0.59361 0.59990 0.60785 0.61733 0.62819 0.64020 0.65301 0.66648 0.68012 0.69360 0.70620 0.71761 0.72718 0.73452 0.73910 0.74062
0.455  0.58068 0.58344 0.58804 0.59438 0.60239 0.61193 0.62279 0.63487 0.64786 0.66141 0.67514 0.68859 0.70138 0.71282 0.72248 0.72977 0.73440 0.73598
0.460  0.57509 0.57787 0.58248 0.58887 0.59689 0.60649 0.61748 0.62964 0.64271 0.65634 0.67015 0.68369 0.69642 0.70797 0.71766 0.72508 0.72971 0.73125
0.465  0.56952 0.57232 0.57695 0.58336 0.59146 0.60111 0.61217 0.62441 0.63745 0.65116 0.66505 0.67865 0.69158 0.70318 0.71291 0.72030 0.72497 0.72657
0.470  0.56397 0.56679 0.57145 0.57790 0.58604 0.59576 0.60688 0.61910 0.63231 0.64610 0.66006 0.67373 0.68660 0.69827 0.70806 0.71556 0.72024 0.72180
0.475  0.55844 0.56128 0.56597 0.57245 0.58064 0.59041 0.60152 0.61388 0.62717 0.64091 0.65493 0.66877 0.68174 0.69345 0.70329 0.71080 0.71546 0.71707
0.480  0.55294 0.55579 0.56050 0.56702 0.57526 0.58501 0.59625 0.60868 0.62192 0.63584 0.64994 0.66374 0.67683 0.68851 0.69847 0.70597 0.71069 0.71226
0.485  0.54745 0.55032 0.55506 0.56161 0.56983 0.57970 0.59098 0.60338 0.61679 0.63077 0.64493 0.65880 0.67185 0.68367 0.69359 0.70117 0.70590 0.70749
0.490  0.54199 0.54487 0.54963 0.55618 0.56448 0.57439 0.58565 0.59819 0.61165 0.62558 0.63980 0.65372 0.66695 0.67869 0.68876 0.69630 0.70107 0.70264
0.495  0.53654 0.53944 0.54422 0.55080 0.55914 0.56910 0.58041 0.59300 0.60641 0.62052 0.63479 0.64876 0.66191 0.67382 0.68382 0.69147 0.69624 0.69783
0.500  0.53112 0.53403 0.53880 0.54544 0.55382 0.56375 0.57518 0.58772 0.60130 0.61545 0.62964 0.64366 0.65699 0.66894 0.67896 0.68656 0.69136 0.69294
0.505  0.52572 0.52864 0.53344 0.54010 0.54851 0.55848 0.56995 0.58255 0.59618 0.61025 0.62463 0.63869 0.65194 0.66393 0.67399 0.68169 0.68649 0.68810
0.510  0.52035 0.52326 0.52809 0.53478 0.54316 0.55323 0.56466 0.57739 0.59095 0.60519 0.61961 0.63372 0.64700 0.65902 0.66910 0.67674 0.68158 0.68323
0.515  0.51499 0.51791 0.52276 0.52948 0.53789 0.54799 0.55946 0.57213 0.58584 0.60010 0.61445 0.62860 0.64204 0.65398 0.66409 0.67185 0.67668 0.67828
0.520  0.50966 0.51259 0.51746 0.52414 0.53264 0.54269 0.55427 0.56698 0.58073 0.59493 0.60943 0.62361 0.63696 0.64904 0.65918 0.66692 0.67172 0.67338
0.525  0.50435 0.50729 0.51217 0.51888 0.52740 0.53748 0.54900 0.56185 0.57551 0.58987 0.60426 0.61847 0.63199 0.64397 0.65424 0.66192 0.66679 0.66839
0.530  0.49905 0.50200 0.50690 0.51363 0.52215 0.53229 0.54384 0.55670 0.57041 0.58467 0.59923 0.61347 0.62688 0.63901 0.64919 0.65697 0.66182 0.66345
0.535  0.49378 0.49674 0.50164 0.50840 0.51690 0.52710 0.53869 0.55148 0.56531 0.57961 0.59420 0.60847 0.62189 0.63404 0.64423 0.65194 0.65682 0.65843
0.540  0.48853 0.49150 0.49639 0.50318 0.51170 0.52185 0.53354 0.54636 0.56011 0.57455 0.58902 0.60331 0.61675 0.62893 0.63914 0.64695 0.65182 0.65345
0.545  0.48330 0.48628 0.49118 0.49798 0.50653 0.51670 0.52831 0.54125 0.55502 0.56936 0.58398 0.59829 0.61175 0.62393 0.63414 0.64188 0.64677 0.64845
0.550  0.47810 0.48108 0.48599 0.49276 0.50136 0.51155 0.52319 0.53604 0.54993 0.56430 0.57893 0.59312 0.60673 0.61880 0.62903 0.63687 0.64175 0.64337
0.555  0.47291 0.47590 0.48082 0.48760 0.49615 0.50642 0.51808 0.53095 0.54474 0.55923 0.57375 0.58809 0.60157 0.61378 0.62401 0.63182 0.63666 0.63834
0.560  0.46775 0.47074 0.47567 0.48246 0.49103 0.50122 0.51288 0.52586 0.53967 0.55404 0.56871 0.58305 0.59654 0.60862 0.61896 0.62671 0.63161 0.63322
0.565  0.46261 0.46559 0.47053 0.47733 0.48591 0.49612 0.50778 0.52066 0.53456 0.54898 0.56351 0.57786 0.59135 0.60357 0.61381 0.62164 0.62652 0.62815
0.570  0.45749 0.46047 0.46542 0.47223 0.48081 0.49103 0.50270 0.51559 0.52941 0.54379 0.55846 0.57281 0.58630 0.59851 0.60874 0.61649 0.62139 0.62300
0.575  0.45239 0.45537 0.46028 0.46712 0.47572 0.48595 0.49763 0.51053 0.52435 0.53873 0.55340 0.56760 0.58123 0.59331 0.60355 0.61139 0.61627 0.61790
0.580  0.44731 0.45029 0.45521 0.46201 0.47059 0.48080 0.49247 0.50535 0.51916 0.53367 0.54819 0.56253 0.57602 0.58823 0.59845 0.60625 0.61109 0.61277
0.585  0.44225 0.44523 0.45015 0.45695 0.46553 0.47575 0.48742 0.50030 0.51411 0.52847 0.54313 0.55747 0.57094 0.58300 0.59333 0.60106 0.60595 0.60757
0.590  0.43721 0.44019 0.44511 0.45191 0.46049 0.47071 0.48237 0.49526 0.50905 0.52342 0.53792 0.55224 0.56570 0.57789 0.58810 0.59591 0.60077 0.60240
0.595  0.43219 0.43517 0.44009 0.44689 0.45547 0.46567 0.47723 0.49010 0.50388 0.51836 0.53285 0.54716 0.56060 0.57277 0.58296 0.59067 0.59555 0.59716
0.600  0.42719 0.43017 0.43509 0.44188 0.45038 0.46057 0.47221 0.48507 0.49883 0.51316 0.52778 0.54191 0.55549 0.56750 0.57769 0.58549 0.59034 0.59196
0.605  0.42221 0.42518 0.43010 0.43683 0.44539 0.45557 0.46720 0.48004 0.49379 0.50810 0.52255 0.53681 0.55022 0.56235 0.57252 0.58026 0.58508 0.58674
0.610  0.41724 0.42022 0.42509 0.43186 0.44041 0.45057 0.46219 0.47489 0.48862 0.50304 0.51747 0.53171 0.54509 0.55707 0.56732 0.57499 0.57984 0.58145
0.615  0.41230 0.41527 0.42014 0.42690 0.43544 0.44559 0.45709 0.46988 0.48358 0.49784 0.51238 0.52644 0.53980 0.55189 0.56202 0.56976 0.57457 0.57619
0.620  0.40738 0.41032 0.41520 0.42196 0.43048 0.44053 0.45210 0.46487 0.47855 0.49278 0.50714 0.52132 0.53465 0.54670 0.55680 0.56444 0.56927 0.57086
0.625  0.40247 0.40541 0.41028 0.41703 0.42546 0.43557 0.44712 0.45985 0.47338 0.48770 0.50205 0.51619 0.52948 0.54138 0.55145 0.55916 0.56397 0.56557
0.630  0.39758 0.40051 0.40538 0.41211 0.42053 0.43062 0.44204 0.45474 0.46835 0.48251 0.49692 0.51090 0.52416 0.53616 0.54621 0.55387 0.55862 0.56026
0.635  0.39271 0.39564 0.40050 0.40716 0.41561 0.42568 0.43707 0.44975 0.46332 0.47745 0.49169 0.50576 0.51898 0.53089 0.54093 0.54850 0.55329 0.55487
0.640  0.38786 0.39078 0.39563 0.40227 0.41071 0.42066 0.43212 0.44476 0.45816 0.47223 0.48659 0.50046 0.51377 0.52556 0.53555 0.54318 0.54793 0.54952
0.645  0.38302 0.38594 0.39076 0.39740 0.40579 0.41574 0.42717 0.43965 0.45314 0.46716 0.48132 0.49530 0.50843 0.52031 0.53025 0.53777 0.54253 0.54410
0.650  0.37819 0.38111 0.38589 0.39254 0.40085 0.41083 0.42211 0.43467 0.44811 0.46209 0.47620 0.49013 0.50320 0.51491 0.52482 0.53241 0.53713 0.53871
0.655  0.37339 0.37630 0.38107 0.38770 0.39599 0.40592 0.41717 0.42969 0.44295 0.45687 0.47108 0.48479 0.49783 0.50962 0.51949 0.52703 0.53169 0.53330
0.660  0.36860 0.37150 0.37626 0.38280 0.39113 0.40094 0.41224 0.42459 0.43793 0.45180 0.46579 0.47961 0.49258 0.50432 0.51414 0.52156 0.52626 0.52782
0.665  0.36383 0.36672 0.37146 0.37798 0.38628 0.39606 0.40720 0.41962 0.43290 0.44672 0.46065 0.47441 0.48732 0.49888 0.50867 0.51615 0.52081 0.52237
0.670  0.35908 0.36196 0.36668 0.37318 0.38136 0.39119 0.40229 0.41465 0.42774 0.44149 0.45551 0.46905 0.48191 0.49355 0.50329 0.51065 0.51532 0.51685
0.675  0.35434 0.35718 0.36191 0.36838 0.37653 0.38629 0.39737 0.40955 0.42272 0.43640 0.45020 0.46383 0.47663 0.48807 0.49787 0.50520 0.50982 0.51136
0.680  0.34962 0.35244 0.35715 0.36360 0.37171 0.38136 0.39246 0.40459 0.41769 0.43131 0.44505 0.45845 0.47132 0.48271 0.49235 0.49973 0.50430 0.50585
0.685  0.34491 0.34772 0.35236 0.35883 0.36691 0.37651 0.38744 0.39963 0.41252 0.42606 0.43987 0.45322 0.46588 0.47734 0.48692 0.49417 0.49875 0.50026
0.690  0.34021 0.34301 0.34763 0.35400 0.36210 0.37166 0.38254 0.39453 0.40750 0.42097 0.43456 0.44797 0.46056 0.47182 0.48136 0.48865 0.49320 0.49471
0.695  0.33553 0.33832 0.34291 0.34925 0.35723 0.36677 0.37765 0.38958 0.40247 0.41586 0.42938 0.44255 0.45507 0.46641 0.47588 0.48313 0.48759 0.48908
0.700  0.33086 0.33363 0.33821 0.34451 0.35245 0.36189 0.37264 0.38462 0.39729 0.41060 0.42403 0.43728 0.44973 0.46098 0.47039 0.47750 0.48200 0.48349
0.705  0.32620 0.32896 0.33351 0.33978 0.34767 0.35706 0.36775 0.37965 0.39226 0.40549 0.41883 0.43200 0.44436 0.45541 0.46477 0.47193 0.47638 0.47787
0.710  0.32156 0.32430 0.32882 0.33506 0.34291 0.35223 0.36286 0.37456 0.38722 0.40036 0.41362 0.42655 0.43883 0.44995 0.45924 0.46633 0.47071 0.47218
0.715  0.31693 0.31965 0.32414 0.33028 0.33806 0.34732 0.35798 0.36961 0.38203 0.39508 0.40825 0.42124 0.43343 0.44446 0.45368 0.46065 0.46506 0.46651
0.720  0.31230 0.31501 0.31943 0.32557 0.33331 0.34250 0.35297 0.36464 0.37699 0.38995 0.40302 0.41592 0.42802 0.43884 0.44800 0.45501 0.45937 0.46083
0.725  0.30769 0.31037 0.31477 0.32087 0.32856 0.33769 0.34809 0.35955 0.37194 0.38480 0.39778 0.41043 0.42245 0.43332 0.44241 0.44928 0.45363 0.45506
0.730  0.30309 0.30573 0.31012 0.31618 0.32381 0.33288 0.34321 0.35458 0.36686 0.37950 0.39237 0.40508 0.41700 0.42765 0.43678 0.44360 0.44790 0.44933
0.735  0.29850 0.30112 0.30548 0.31150 0.31907 0.32797 0.33832 0.34962 0.36168 0.37434 0.38711 0.39971 0.41153 0.42210 0.43105 0.43788 0.44214 0.44357
0.740  0.29392 0.29652 0.30085 0.30682 0.31425 0.32317 0.33333 0.34451 0.35661 0.36917 0.38183 0.39418 0.40591 0.41652 0.42538 0.43208 0.43632 0.43772
0.745  0.28935 0.29193 0.29622 0.30208 0.30952 0.31836 0.32844 0.33954 0.35153 0.36384 0.37639 0.38878 0.40041 0.41079 0.41967 0.42633 0.43052 0.43191
0.750  0.28478 0.28735 0.29160 0.29741 0.30479 0.31356 0.32356 0.33456 0.34631 0.35865 0.37109 0.38335 0.39487 0.40517 0.41388 0.42054 0.42468 0.42602
0.755  0.28021 0.28277 0.28694 0.29275 0.30006 0.30871 0.31855 0.32956 0.34122 0.35344 0.36577 0.37778 0.38920 0.39952 0.40815 0.41466 0.41879 0.42015
0.760  0.27566 0.27819 0.28233 0.28809 0.29532 0.30386 0.31366 0.32444 0.33611 0.34808 0.36028 0.37233 0.38363 0.39373 0.40228 0.40883 0.41290 0.41426
0.765  0.27112 0.27363 0.27773 0.28343 0.29053 0.29905 0.30876 0.31945 0.33086 0.34285 0.35494 0.36672 0.37791 0.38804 0.39650 0.40296 0.40698 0.40828
0.770  0.26658 0.26906 0.27312 0.27877 0.28581 0.29425 0.30386 0.31444 0.32574 0.33761 0.34957 0.36123 0.37230 0.38232 0.39068 0.39700 0.40100 0.40232
0.775  0.26204 0.26450 0.26853 0.27405 0.28108 0.28942 0.29884 0.30930 0.32061 0.33221 0.34404 0.35572 0.36667 0.37645 0.38474 0.39107 0.39502 0.39634
0.780  0.25752 0.25993 0.26393 0.26940 0.27636 0.28453 0.29393 0.30428 0.31533 0.32694 0.33864 0.35004 0.36087 0.37068 0.37887 0.38513 0.38901 0.39027
0.785  0.25299 0.25537 0.25933 0.26475 0.27155 0.27971 0.28901 0.29924 0.31017 0.32165 0.33322 0.34449 0.35519 0.36488 0.37296 0.37907 0.38294 0.38422
0.790  0.24846 0.25081 0.25473 0.26009 0.26682 0.27489 0.28403 0.29407 0.30500 0.31620 0.32763 0.33891 0.34949 0.35893 0.36693 0.37305 0.37686 0.37814
0.795  0.24394 0.24626 0.25009 0.25543 0.26208 0.27005 0.27903 0.28902 0.29968 0.31088 0.32217 0.33317 0.34362 0.35307 0.36097 0.36701 0.37075 0.37196
0.800  0.23942 0.24171 0.24550 0.25071 0.25734 0.26512 0.27409 0.28395 0.29448 0.30554 0.31668 0.32754 0.33785 0.34718 0.35497 0.36085 0.36458 0.36581
0.805  0.23489 0.23716 0.24090 0.24605 0.25259 0.26028 0.26913 0.27886 0.28926 0.30004 0.31103 0.32189 0.33206 0.34115 0.34884 0.35473 0.35839 0.35962
0.810  0.23037 0.23261 0.23630 0.24138 0.24776 0.25543 0.26405 0.27364 0.28389 0.29466 0.30550 0.31606 0.32610 0.33519 0.34278 0.34857 0.35218 0.35334
0.815  0.22584 0.22805 0.23169 0.23670 0.24300 0.25056 0.25906 0.26853 0.27863 0.28925 0.29994 0.31036 0.32025 0.32920 0.33667 0.34231 0.34589 0.34707
0.820  0.22131 0.22349 0.22708 0.23202 0.23823 0.24559 0.25407 0.26340 0.27336 0.28368 0.29421 0.30462 0.31436 0.32306 0.33046 0.33607 0.33958 0.34076
0.825  0.21677 0.21892 0.22246 0.22733 0.23345 0.24070 0.24905 0.25812 0.26805 0.27823 0.28860 0.29870 0.30831 0.31700 0.32425 0.32980 0.33324 0.33435
0.830  0.21223 0.21434 0.21778 0.22257 0.22865 0.23580 0.24392 0.25295 0.26260 0.27274 0.28295 0.29290 0.30234 0.31089 0.31802 0.32341 0.32682 0.32795
0.835  0.20768 0.20973 0.21315 0.21785 0.22377 0.23088 0.23887 0.24776 0.25726 0.26709 0.27714 0.28705 0.29634 0.30463 0.31174 0.31704 0.32039 0.32151
0.840  0.20312 0.20514 0.20850 0.21313 0.21895 0.22585 0.23380 0.24254 0.25188 0.26156 0.27143 0.28105 0.29026 0.29845 0.30535 0.31063 0.31391 0.31496
0.845  0.19855 0.20054 0.20384 0.20839 0.21411 0.22089 0.22870 0.23719 0.24635 0.25598 0.26568 0.27512 0.28409 0.29221 0.29898 0.30413 0.30734 0.30842
0.850  0.19397 0.19592 0.19917 0.20364 0.20926 0.21592 0.22349 0.23192 0.24092 0.25024 0.25976 0.26916 0.27797 0.28582 0.29256 0.29759 0.30076 0.30176
0.855  0.18937 0.19129 0.19447 0.19886 0.20430 0.21092 0.21835 0.22662 0.23545 0.24460 0.25393 0.26314 0.27178 0.27949 0.28602 0.29101 0.29411 0.29511
0.860  0.18475 0.18664 0.18976 0.19401 0.19940 0.20580 0.21318 0.22117 0.22982 0.23891 0.24806 0.25697 0.26544 0.27310 0.27949 0.28437 0.28738 0.28840
0.865  0.18012 0.18197 0.18503 0.18919 0.19448 0.20075 0.20787 0.21581 0.22428 0.23318 0.24202 0.25087 0.25916 0.26662 0.27291 0.27763 0.28062 0.28157
0.870  0.17546 0.17728 0.18024 0.18435 0.18953 0.19567 0.20264 0.21041 0.21870 0.22729 0.23606 0.24471 0.25282 0.26005 0.26618 0.27087 0.27379 0.27472
0.875  0.17079 0.17257 0.17546 0.17949 0.18455 0.19055 0.19737 0.20496 0.21305 0.22147 0.23004 0.23838 0.24631 0.25348 0.25947 0.26404 0.26688 0.26781
0.880  0.16609 0.16783 0.17065 0.17459 0.17946 0.18531 0.19206 0.19937 0.20728 0.21560 0.22392 0.23211 0.23985 0.24685 0.25269 0.25710 0.25989 0.26077
0.885  0.16136 0.16305 0.16581 0.16965 0.17441 0.18012 0.18661 0.19384 0.20156 0.20955 0.21771 0.22577 0.23331 0.24005 0.24575 0.25012 0.25284 0.25371
0.890  0.15660 0.15824 0.16094 0.16463 0.16932 0.17489 0.18121 0.18826 0.19578 0.20357 0.21151 0.21925 0.22661 0.23326 0.23881 0.24306 0.24570 0.24656
0.895  0.15180 0.15338 0.15603 0.15962 0.16419 0.16961 0.17576 0.18252 0.18983 0.19751 0.20524 0.21277 0.21993 0.22640 0.23180 0.23587 0.23846 0.23927
0.900  0.14696 0.14850 0.15107 0.15456 0.15900 0.16419 0.17025 0.17682 0.18392 0.19128 0.19879 0.20621 0.21316 0.21935 0.22467 0.22863 0.23114 0.23194
0.905  0.14208 0.14357 0.14603 0.14945 0.15370 0.15880 0.16459 0.17105 0.17794 0.18508 0.19237 0.19946 0.20620 0.21230 0.21739 0.22129 0.22371 0.22451
0.910  0.13714 0.13859 0.14097 0.14429 0.14840 0.15334 0.15896 0.16521 0.17178 0.17880 0.18585 0.19272 0.19924 0.20515 0.21008 0.21384 0.21616 0.21691
0.915  0.13215 0.13355 0.13585 0.13906 0.14304 0.14782 0.15324 0.15920 0.16564 0.17232 0.17914 0.18587 0.19218 0.19780 0.20264 0.20623 0.20850 0.20924
0.920  0.12710 0.12845 0.13067 0.13372 0.13761 0.14221 0.14745 0.15319 0.15941 0.16585 0.17242 0.17882 0.18497 0.19042 0.19501 0.19853 0.20072 0.20139
0.925  0.12197 0.12327 0.12541 0.12834 0.13208 0.13645 0.14148 0.14709 0.15307 0.15926 0.16559 0.17174 0.17759 0.18289 0.18731 0.19069 0.19278 0.19344
0.930  0.11676 0.11801 0.12006 0.12288 0.12641 0.13066 0.13549 0.14078 0.14652 0.15255 0.15852 0.16453 0.17014 0.17521 0.17945 0.18265 0.18468 0.18534
0.935  0.11146 0.11265 0.11462 0.11731 0.12070 0.12476 0.12938 0.13445 0.13994 0.14562 0.15142 0.15715 0.16252 0.16731 0.17137 0.17448 0.17641 0.17701
0.940  0.10605 0.10718 0.10906 0.11163 0.11486 0.11874 0.12314 0.12797 0.13320 0.13862 0.14415 0.14953 0.15465 0.15928 0.16315 0.16611 0.16795 0.16853
0.945  0.10051 0.10159 0.10334 0.10582 0.10888 0.11250 0.11667 0.12133 0.12622 0.13144 0.13667 0.14179 0.14665 0.15105 0.15471 0.15752 0.15924 0.15978
0.950  0.09484 0.09584 0.09751 0.09981 0.10275 0.10617 0.11011 0.11444 0.11912 0.12397 0.12893 0.13383 0.13842 0.14251 0.14603 0.14864 0.15030 0.15082
0.955  0.08899 0.08994 0.09151 0.09367 0.09638 0.09964 0.10334 0.10740 0.11181 0.11636 0.12102 0.12554 0.12985 0.13376 0.13701 0.13951 0.14107 0.14152
0.960  0.08295 0.08383 0.08529 0.08731 0.08983 0.09288 0.09633 0.10012 0.10421 0.10847 0.11280 0.11702 0.12104 0.12468 0.12771 0.13003 0.13148 0.13192
0.965  0.07666 0.07747 0.07882 0.08069 0.08302 0.08578 0.08897 0.09252 0.09625 0.10017 0.10417 0.10814 0.11185 0.11520 0.11801 0.12012 0.12147 0.12187
0.970  0.07006 0.07080 0.07204 0.07374 0.07587 0.07839 0.08130 0.08449 0.08795 0.09153 0.09519 0.09875 0.10219 0.10521 0.10777 0.10974 0.11097 0.11130
0.975  0.06307 0.06374 0.06485 0.06638 0.06830 0.07056 0.07318 0.07604 0.07915 0.08236 0.08565 0.08885 0.09189 0.09465 0.09695 0.09872 0.09981 0.10015
0.980  0.05555 0.05615 0.05712 0.05844 0.06012 0.06214 0.06443 0.06695 0.06963 0.07250 0.07534 0.07819 0.08087 0.08329 0.08531 0.08686 0.08781 0.08811
0.985  0.04729 0.04780 0.04861 0.04974 0.05116 0.05287 0.05478 0.05691 0.05922 0.06161 0.06406 0.06648 0.06874 0.07076 0.07251 0.07380 0.07463 0.07484
0.990  0.03785 0.03825 0.03889 0.03979 0.04092 0.04225 0.04379 0.04548 0.04732 0.04922 0.05116 0.05305 0.05485 0.05649 0.05785 0.05890 0.05956 0.05972
0.995  0.02608 0.02635 0.02679 0.02740 0.02817 0.02908 0.03012 0.03128 0.03252 0.03382 0.03514 0.03643 0.03765 0.03877 0.03970 0.04041 0.04086 0.04092
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e060.dat <==
# alpha = +0.35 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99991 0.99991 0.99991 0.99991 0.99991 0.99992 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996 0.99996
0.010  0.99962 0.99963 0.99963 0.99964 0.99965 0.99966 0.99968 0.99969 0.99971 0.99973 0.99975 0.99976 0.99978 0.99980 0.99981 0.99982 0.99983 0.99983
0.015  0.99915 0.99916 0.99917 0.99919 0.99921 0.99924 0.99927 0.99931 0.99935 0.99939 0.99943 0.99947 0.99951 0.99954 0.99957 0.99959 0.99961 0.99962
0.020  0.99849 0.99850 0.99853 0.99856 0.99860 0.99865 0.99871 0.99877 0.99884 0.99891 0.99899 0.99906 0.99913 0.99919 0.99924 0.99928 0.99930 0.99932
0.025  0.99764 0.99767 0.99770 0.99775 0.99782 0.99790 0.99799 0.99809 0.99819 0.99830 0.99842 0.99853 0.99864 0.99873 0.99881 0.99887 0.99891 0.99894
0.030  0.99661 0.99665 0.99670 0.99677 0.99687 0.99698 0.99711 0.99725 0.99740 0.99756 0.99773 0.99789 0.99804 0.99818 0.99829 0.99838 0.99843 0.99840
0.035  0.99540 0.99544 0.99551 0.99561 0.99574 0.99589 0.99607 0.99626 0.99647 0.99669 0.99691 0.99713 0.99733 0.99752 0.99768 0.99779 0.99787 0.99785
0.040  0.99400 0.99405 0.99415 0.99428 0.99444 0.99464 0.99487 0.99512 0.99539 0.99568 0.99597 0.99625 0.99652 0.99676 0.99697 0.99712 0.99722 0.99722
0.045  0.99242 0.99249 0.99261 0.99277 0.99298 0.99323 0.99352 0.99384 0.99418 0.99454 0.99490 0.99526 0.99560 0.99591 0.99617 0.99636 0.99648 0.99650
0.050  0.99066 0.99075 0.99089 0.99110 0.99135 0.99166 0.99201 0.99240 0.99283 0.99327 0.99372 0.99416 0.99458 0.99496 0.99527 0.99551 0.99566 0.99570
0.055  0.98872 0.98883 0.98901 0.98925 0.98956 0.98993 0.99036 0.99083 0.99134 0.99187 0.99241 0.99295 0.99345 0.99391 0.99429 0.99458 0.99476 0.99481
0.060  0.98661 0.98674 0.98695 0.98724 0.98761 0.98805 0.98855 0.98911 0.98971 0.99034 0.99099 0.99162 0.99222 0.99276 0.99321 0.99356 0.99377 0.99385
0.065  0.98433 0.98448 0.98473 0.98507 0.98550 0.98601 0.98660 0.98725 0.98796 0.98869 0.98945 0.99019 0.99088 0.99151 0.99205 0.99245 0.99270 0.99273
0.070  0.98189 0.98206 0.98234 0.98273 0.98323 0.98382 0.98450 0.98526 0.98607 0.98692 0.98779 0.98864 0.98945 0.99017 0.99079 0.99125 0.99154 0.99160
0.075  0.97927 0.97947 0.97979 0.98024 0.98081 0.98148 0.98226 0.98312 0.98405 0.98502 0.98602 0.98699 0.98792 0.98874 0.98944 0.98997 0.99031 0.99040
0.080  0.97650 0.97672 0.97708 0.97759 0.97823 0.97900 0.97988 0.98086 0.98191 0.98301 0.98413 0.98524 0.98628 0.98722 0.98801 0.98861 0.98899 0.98911
0.085  0.97356 0.97381 0.97422 0.97479 0.97551 0.97637 0.97736 0.97846 0.97964 0.98088 0.98214 0.98338 0.98455 0.98561 0.98650 0.98717 0.98759 0.98774
0.090  0.97047 0.97075 0.97121 0.97185 0.97265 0.97361 0.97471 0.97593 0.97725 0.97863 0.98003 0.98142 0.98272 0.98390 0.98489 0.98564 0.98611 0.98623
0.095  0.96723 0.96754 0.96805 0.96875 0.96964 0.97071 0.97193 0.97328 0.97474 0.97627 0.97782 0.97936 0.98080 0.98210 0.98320 0.98404 0.98456 0.98470
0.100  0.96385 0.96419 0.96475 0.96552 0.96650 0.96767 0.96902 0.97051 0.97211 0.97380 0.97551 0.97720 0.97879 0.98022 0.98143 0.98235 0.98292 0.98310
0.105  0.96032 0.96069 0.96130 0.96215 0.96322 0.96451 0.96598 0.96761 0.96937 0.97121 0.97309 0.97494 0.97668 0.97825 0.97958 0.98058 0.98121 0.98143
0.110  0.95665 0.95705 0.95772 0.95865 0.95981 0.96122 0.96282 0.96460 0.96652 0.96853 0.97057 0.97258 0.97449 0.97620 0.97764 0.97874 0.97942 0.97961
0.115  0.95284 0.95328 0.95401 0.95501 0.95628 0.95780 0.95954 0.96147 0.96356 0.96574 0.96796 0.97014 0.97220 0.97406 0.97563 0.97682 0.97756 0.97779
0.120  0.94890 0.94938 0.95016 0.95125 0.95262 0.95426 0.95615 0.95824 0.96049 0.96285 0.96525 0.96761 0.96983 0.97184 0.97353 0.97481 0.97561 0.97589
0.125  0.94484 0.94535 0.94620 0.94737 0.94885 0.95061 0.95264 0.95489 0.95732 0.95986 0.96244 0.96498 0.96738 0.96955 0.97136 0.97274 0.97361 0.97385
0.130  0.94065 0.94120 0.94211 0.94337 0.94495 0.94685 0.94903 0.95144 0.95404 0.95677 0.95954 0.96226 0.96484 0.96716 0.96912 0.97059 0.97152 0.97181
0.135  0.93635 0.93693 0.93790 0.93925 0.94095 0.94298 0.94531 0.94789 0.95067 0.95359 0.95655 0.95947 0.96222 0.96470 0.96679 0.96837 0.96936 0.96970
0.140  0.93193 0.93255 0.93359 0.93502 0.93684 0.93900 0.94149 0.94424 0.94721 0.95032 0.95348 0.95659 0.95953 0.96217 0.96439 0.96609 0.96714 0.96745
0.145  0.92740 0.92806 0.92916 0.93069 0.93262 0.93492 0.93757 0.94049 0.94365 0.94696 0.95032 0.95363 0.95675 0.95956 0.96193 0.96372 0.96485 0.96521
0.150  0.92276 0.92347 0.92463 0.92625 0.92830 0.93074 0.93355 0.93666 0.94001 0.94351 0.94707 0.95058 0.95389 0.95688 0.95938 0.96128 0.96248 0.96289
0.155  0.91802 0.91877 0.92001 0.92172 0.92388 0.92647 0.92944 0.93273 0.93627 0.93998 0.94375 0.94746 0.95097 0.95413 0.95678 0.95880 0.96006 0.96044
0.160  0.91319 0.91398 0.91528 0.91709 0.91937 0.92210 0.92524 0.92871 0.93245 0.93637 0.94036 0.94427 0.94798 0.95130 0.95410 0.95623 0.95756 0.95799
0.165  0.90826 0.90909 0.91046 0.91237 0.91478 0.91765 0.92096 0.92462 0.92856 0.93269 0.93688 0.94099 0.94489 0.94840 0.95136 0.95359 0.95499 0.95548
0.170  0.90324 0.90412 0.90556 0.90756 0.91009 0.91312 0.91659 0.92044 0.92459 0.92892 0.93332 0.93766 0.94176 0.94545 0.94855 0.95090 0.95238 0.95284
0.175  0.89814 0.89905 0.90057 0.90268 0.90533 0.90851 0.91215 0.91619 0.92054 0.92508 0.92971 0.93426 0.93856 0.94240 0.94566 0.94814 0.94968 0.95020
0.180  0.89295 0.89392 0.89551 0.89771 0.90049 0.90382 0.90764 0.91187 0.91641 0.92118 0.92603 0.93077 0.93527 0.93933 0.94273 0.94532 0.94693 0.94744
0.185  0.88769 0.88870 0.89036 0.89266 0.89557 0.89905 0.90304 0.90746 0.91223 0.91721 0.92226 0.92724 0.93195 0.93618 0.93974 0.94244 0.94413 0.94468
0.190  0.88236 0.88341 0.88514 0.88755 0.89059 0.89422 0.89838 0.90299 0.90797 0.91316 0.91845 0.92365 0.92853 0.93295 0.93667 0.93949 0.94125 0.94186
0.195  0.87695 0.87805 0.87986 0.88237 0.88553 0.88931 0.89365 0.89847 0.90365 0.90906 0.91457 0.91996 0.92509 0.92969 0.93356 0.93649 0.93833 0.93892
0.200  0.87148 0.87262 0.87451 0.87712 0.88041 0.88435 0.88887 0.89388 0.89926 0.90490 0.91061 0.91625 0.92158 0.92635 0.93036 0.93342 0.93534 0.93599
0.205  0.86595 0.86714 0.86910 0.87181 0.87523 0.87932 0.88402 0.88921 0.89482 0.90069 0.90662 0.91248 0.91798 0.92296 0.92715 0.93032 0.93230 0.93294
0.210  0.86036 0.86159 0.86363 0.86644 0.86999 0.87424 0.87912 0.88451 0.89033 0.89639 0.90258 0.90862 0.91436 0.91953 0.92386 0.92715 0.92920 0.92989
0.215  0.85472 0.85600 0.85810 0.86102 0.86470 0.86911 0.87415 0.87975 0.88578 0.89207 0.89844 0.90475 0.91069 0.91601 0.92051 0.92391 0.92605 0.92673
0.220  0.84903 0.85035 0.85253 0.85554 0.85936 0.86392 0.86914 0.87494 0.88116 0.88769 0.89429 0.90081 0.90694 0.91247 0.91712 0.92064 0.92284 0.92358
0.225  0.84329 0.84465 0.84690 0.85003 0.85397 0.85869 0.86409 0.87008 0.87652 0.88324 0.89010 0.89680 0.90316 0.90885 0.91366 0.91730 0.91959 0.92031
0.230  0.83750 0.83891 0.84123 0.84446 0.84854 0.85340 0.85898 0.86515 0.87182 0.87877 0.88581 0.89277 0.89930 0.90521 0.91017 0.91393 0.91628 0.91706
0.235  0.83167 0.83312 0.83553 0.83886 0.84306 0.84808 0.85384 0.86021 0.86705 0.87425 0.88152 0.88865 0.89543 0.90151 0.90660 0.91049 0.91291 0.91375
0.240  0.82581 0.82730 0.82978 0.83321 0.83754 0.84272 0.84863 0.85522 0.86228 0.86965 0.87718 0.88453 0.89151 0.89775 0.90302 0.90701 0.90951 0.91033
0.245  0.81990 0.82145 0.82400 0.82753 0.83198 0.83732 0.84341 0.85019 0.85746 0.86506 0.87276 0.88037 0.88752 0.89397 0.89936 0.90347 0.90605 0.90693
0.250  0.81397 0.81556 0.81818 0.82182 0.82640 0.83188 0.83815 0.84510 0.85260 0.86042 0.86835 0.87613 0.88351 0.89011 0.89568 0.89991 0.90255 0.90342
0.255  0.80801 0.80964 0.81234 0.81607 0.82078 0.82640 0.83286 0.84000 0.84768 0.85570 0.86389 0.87188 0.87942 0.88624 0.89196 0.89627 0.89899 0.89992
0.260  0.80202 0.80369 0.80646 0.81029 0.81514 0.82090 0.82754 0.83487 0.84275 0.85099 0.85935 0.86759 0.87534 0.88228 0.88817 0.89262 0.89540 0.89632
0.265  0.79601 0.79772 0.80057 0.80449 0.80946 0.81538 0.82216 0.82970 0.83779 0.84625 0.85481 0.86323 0.87116 0.87834 0.88436 0.88891 0.89176 0.89273
0.270  0.78997 0.79173 0.79465 0.79867 0.80376 0.80983 0.81678 0.82448 0.83277 0.84142 0.85025 0.85887 0.86700 0.87430 0.88047 0.88515 0.88808 0.88904
0.275  0.78392 0.78572 0.78870 0.79283 0.79803 0.80426 0.81138 0.81927 0.82775 0.83661 0.84561 0.85443 0.86280 0.87027 0.87659 0.88137 0.88435 0.88536
0.280  0.77785 0.77970 0.78274 0.78697 0.79229 0.79866 0.80595 0.81402 0.82271 0.83178 0.84098 0.85000 0.85851 0.86620 0.87262 0.87752 0.88058 0.88158
0.285  0.77176 0.77365 0.77676 0.78109 0.78653 0.79303 0.80048 0.80872 0.81760 0.82686 0.83627 0.84552 0.85424 0.86205 0.86865 0.87365 0.87677 0.87783
0.290  0.76567 0.76760 0.77078 0.77520 0.78076 0.78740 0.79501 0.80344 0.81251 0.82197 0.83158 0.84100 0.84988 0.85792 0.86461 0.86972 0.87292 0.87396
0.295  0.75956 0.76153 0.76478 0.76929 0.77498 0.78176 0.78953 0.79813 0.80739 0.81706 0.82686 0.83648 0.84555 0.85369 0.86057 0.86578 0.86903 0.87013
0.300  0.75345 0.75546 0.75877 0.76336 0.76918 0.77610 0.78403 0.79281 0.80225 0.81207 0.82207 0.83187 0.84112 0.84948 0.85645 0.86177 0.86510 0.86619
0.305  0.74732 0.74938 0.75276 0.75744 0.76335 0.77041 0.77848 0.78743 0.79705 0.80711 0.81731 0.82730 0.83673 0.84519 0.85234 0.85776 0.86114 0.86227
0.310  0.74120 0.74329 0.74674 0.75151 0.75753 0.76472 0.77295 0.78208 0.79188 0.80213 0.81250 0.82264 0.83229 0.84092 0.84815 0.85367 0.85713 0.85826
0.315  0.73507 0.73720 0.74071 0.74557 0.75171 0.75903 0.76742 0.77670 0.78669 0.79707 0.80765 0.81801 0.82778 0.83655 0.84397 0.84959 0.85309 0.85427
0.320  0.72894 0.73111 0.73469 0.73963 0.74588 0.75333 0.76187 0.77131 0.78144 0.79205 0.80281 0.81336 0.82330 0.83223 0.83972 0.84543 0.84901 0.85018
0.325  0.72281 0.72501 0.72866 0.73369 0.74004 0.74762 0.75627 0.76588 0.77622 0.78701 0.79789 0.80862 0.81873 0.82780 0.83547 0.84128 0.84490 0.84612
0.330  0.71669 0.71892 0.72262 0.72774 0.73420 0.74189 0.75071 0.76048 0.77099 0.78190 0.79302 0.80393 0.81420 0.82341 0.83115 0.83706 0.84075 0.84196
0.335  0.71057 0.71284 0.71659 0.72178 0.72834 0.73617 0.74514 0.75507 0.76569 0.77684 0.78813 0.79914 0.80957 0.81897 0.82685 0.83284 0.83658 0.83783
0.340  0.70445 0.70676 0.71057 0.71584 0.72251 0.73046 0.73957 0.74960 0.76044 0.77174 0.78316 0.79440 0.80499 0.81449 0.82251 0.82855 0.83236 0.83360
0.345  0.69834 0.70068 0.70455 0.70990 0.71667 0.72474 0.73394 0.74418 0.75517 0.76660 0.77823 0.78958 0.80031 0.81001 0.81810 0.82427 0.82812 0.82941
0.350  0.69223 0.69461 0.69854 0.70397 0.71083 0.71902 0.72836 0.73874 0.74984 0.76149 0.77322 0.78478 0.79568 0.80545 0.81371 0.81991 0.82383 0.82517
0.355  0.68614 0.68855 0.69253 0.69804 0.70500 0.71328 0.72278 0.73325 0.74456 0.75630 0.76827 0.77998 0.79101 0.80093 0.80924 0.81558 0.81954 0.82086
0.360  0.68006 0.68250 0.68654 0.69212 0.69915 0.70756 0.71720 0.72781 0.73927 0.75118 0.76329 0.77509 0.78628 0.79632 0.80479 0.81116 0.81518 0.81656
0.365  0.67398 0.67646 0.68055 0.68621 0.69333 0.70185 0.71157 0.72237 0.73392 0.74604 0.75824 0.77026 0.78159 0.79175 0.80027 0.80677 0.81083 0.81218
0.370  0.66792 0.67043 0.67457 0.68028 0.68751 0.69615 0.70599 0.71692 0.72862 0.74082 0.75324 0.76533 0.77680 0.78708 0.79577 0.80230 0.80642 0.80782
0.375  0.66188 0.66441 0.66860 0.67439 0.68171 0.69041 0.70041 0.71142 0.72331 0.73566 0.74815 0.76047 0.77207 0.78247 0.79119 0.79785 0.80200 0.80338
0.380  0.65584 0.65841 0.66263 0.66850 0.67591 0.68471 0.69483 0.70598 0.71794 0.73049 0.74314 0.75557 0.76724 0.77775 0.78664 0.79332 0.79753 0.79897
0.385  0.64982 0.65242 0.65669 0.66263 0.67010 0.67903 0.68921 0.70053 0.71263 0.72525 0.73810 0.75061 0.76247 0.77310 0.78201 0.78882 0.79306 0.79447
0.390  0.64382 0.64643 0.65077 0.65676 0.66431 0.67334 0.68364 0.69502 0.70731 0.72008 0.73298 0.74570 0.75759 0.76833 0.77742 0.78424 0.78854 0.79000
0.395  0.63783 0.64047 0.64485 0.65092 0.65854 0.66764 0.67808 0.68958 0.70193 0.71481 0.72793 0.74069 0.75279 0.76364 0.77274 0.77968 0.78401 0.78545
0.400  0.63186 0.63453 0.63896 0.64505 0.65278 0.66196 0.67251 0.68414 0.69662 0.70962 0.72278 0.73576 0.74794 0.75888 0.76810 0.77508 0.77943 0.78093
0.405  0.62591 0.62861 0.63307 0.63923 0.64704 0.65631 0.66691 0.67864 0.69129 0.70443 0.71772 0.73072 0.74305 0.75410 0.76337 0.77044 0.77486 0.77632
0.410  0.61997 0.62270 0.62721 0.63342 0.64129 0.65066 0.66136 0.67320 0.68591 0.69915 0.71264 0.72577 0.73820 0.74934 0.75869 0.76581 0.77022 0.77175
0.415  0.61406 0.61681 0.62136 0.62763 0.63555 0.64502 0.65583 0.66777 0.68059 0.69395 0.70747 0.72079 0.73324 0.74449 0.75391 0.76111 0.76560 0.76709
0.420  0.60816 0.61094 0.61551 0.62186 0.62984 0.63935 0.65023 0.66227 0.67526 0.68874 0.70238 0.71572 0.72836 0.73969 0.74919 0.75643 0.76093 0.76246
0.425  0.60228 0.60508 0.60969 0.61610 0.62415 0.63374 0.64471 0.65685 0.66988 0.68345 0.69719 0.71073 0.72337 0.73479 0.74443 0.75168 0.75624 0.75775
0.430  0.59643 0.59925 0.60390 0.61034 0.61847 0.62814 0.63920 0.65143 0.66456 0.67824 0.69208 0.70562 0.71846 0.72997 0.73960 0.74695 0.75153 0.75308
0.435  0.59059 0.59344 0.59812 0.60459 0.61279 0.62255 0.63370 0.64601 0.65917 0.67294 0.68697 0.70062 0.71344 0.72503 0.73481 0.74216 0.74679 0.74832
0.440  0.58478 0.58765 0.59236 0.59888 0.60711 0.61692 0.62814 0.64054 0.65385 0.66773 0.68176 0.69549 0.70851 0.72017 0.72994 0.73739 0.74204 0.74360
0.445  0.57899 0.58187 0.58663 0.59319 0.60148 0.61136 0.62266 0.63514 0.64854 0.66252 0.67664 0.69046 0.70355 0.71520 0.72511 0.73255 0.73724 0.73879
0.450  0.57322 0.57612 0.58091 0.58752 0.59586 0.60580 0.61718 0.62974 0.64315 0.65720 0.67142 0.68542 0.69850 0.71030 0.72019 0.72774 0.73245 0.73402
0.455  0.56747 0.57038 0.57521 0.58186 0.59026 0.60026 0.61164 0.62429 0.63785 0.65199 0.66628 0.68027 0.69352 0.70537 0.71533 0.72286 0.72760 0.72923
0.460  0.56175 0.56468 0.56951 0.57622 0.58463 0.59469 0.60619 0.61891 0.63255 0.64677 0.66115 0.67521 0.68843 0.70037 0.71038 0.71801 0.72277 0.72436
0.465  0.55605 0.55899 0.56385 0.57058 0.57906 0.58918 0.60075 0.61353 0.62717 0.64145 0.65590 0.67004 0.68344 0.69543 0.70548 0.71308 0.71788 0.71952
0.470  0.55037 0.55333 0.55822 0.56498 0.57351 0.58368 0.59531 0.60809 0.62188 0.63624 0.65077 0.66497 0.67832 0.69038 0.70049 0.70819 0.71300 0.71460
0.475  0.54471 0.54769 0.55260 0.55940 0.56798 0.57820 0.58982 0.60274 0.61659 0.63092 0.64551 0.65986 0.67330 0.68541 0.69555 0.70328 0.70807 0.70972
0.480  0.53908 0.54207 0.54701 0.55384 0.56246 0.57267 0.58441 0.59739 0.61121 0.62571 0.64036 0.65469 0.66824 0.68033 0.69058 0.69830 0.70315 0.70476
0.485  0.53347 0.53648 0.54144 0.54830 0.55691 0.56722 0.57901 0.59196 0.60593 0.62049 0.63520 0.64959 0.66312 0.67533 0.68556 0.69335 0.69820 0.69984
0.490  0.52789 0.53090 0.53589 0.54275 0.55143 0.56179 0.57355 0.58663 0.60066 0.61517 0.62994 0.64438 0.65806 0.67021 0.68057 0.68833 0.69322 0.69484
0.495  0.52232 0.52535 0.53036 0.53724 0.54596 0.55636 0.56818 0.58131 0.59529 0.60996 0.62478 0.63927 0.65289 0.66519 0.67549 0.68334 0.68824 0.68988
0.500  0.51679 0.51983 0.52483 0.53176 0.54052 0.55089 0.56281 0.57590 0.59003 0.60474 0.61951 0.63404 0.64782 0.66014 0.67047 0.67828 0.68321 0.68483
0.505  0.51127 0.51432 0.51934 0.52630 0.53509 0.54550 0.55746 0.57060 0.58477 0.59942 0.61434 0.62892 0.64262 0.65499 0.66536 0.67326 0.67818 0.67983
0.510  0.50578 0.50883 0.51388 0.52086 0.52962 0.54012 0.55204 0.56530 0.57942 0.59421 0.60917 0.62379 0.63753 0.64992 0.66030 0.66816 0.67311 0.67480
0.515  0.50032 0.50337 0.50844 0.51544 0.52423 0.53476 0.54672 0.55992 0.57417 0.58898 0.60388 0.61854 0.63241 0.64474 0.65515 0.66310 0.66805 0.66970
0.520  0.49487 0.49794 0.50302 0.51000 0.51886 0.52935 0.54140 0.55464 0.56892 0.58369 0.59871 0.61339 0.62719 0.63965 0.65008 0.65802 0.66294 0.66464
0.525  0.48946 0.49253 0.49762 0.50462 0.51350 0.52402 0.53602 0.54937 0.56358 0.57848 0.59341 0.60813 0.62207 0.63444 0.64498 0.65287 0.65785 0.65950
0.530  0.48406 0.48714 0.49224 0.49926 0.50814 0.51870 0.53073 0.54410 0.55835 0.57316 0.58824 0.60297 0.61682 0.62932 0.63978 0.64776 0.65272 0.65440
0.535  0.47869 0.48178 0.48688 0.49392 0.50278 0.51340 0.52546 0.53876 0.55311 0.56796 0.58306 0.59781 0.61168 0.62418 0.63466 0.64257 0.64757 0.64922
0.540  0.47334 0.47644 0.48153 0.48860 0.49748 0.50804 0.52019 0.53352 0.54779 0.56275 0.57776 0.59253 0.60640 0.61894 0.62943 0.63743 0.64241 0.64408
0.545  0.46801 0.47112 0.47622 0.48330 0.49219 0.50277 0.51485 0.52827 0.54257 0.55744 0.57257 0.58735 0.60124 0.61378 0.62427 0.63220 0.63720 0.63891
0.550  0.46271 0.46582 0.47093 0.47798 0.48692 0.49752 0.50961 0.52296 0.53735 0.55224 0.56737 0.58205 0.59607 0.60851 0.61901 0.62703 0.63202 0.63368
0.555  0.45744 0.46055 0.46566 0.47272 0.48162 0.49227 0.50438 0.51774 0.53204 0.54704 0.56207 0.57687 0.59077 0.60332 0.61383 0.62182 0.62678 0.62848
0.560  0.45219 0.45530 0.46042 0.46748 0.47638 0.48698 0.49908 0.51253 0.52684 0.54173 0.55688 0.57168 0.58558 0.59802 0.60862 0.61656 0.62156 0.62322
0.565  0.44696 0.45005 0.45519 0.46226 0.47117 0.48177 0.49387 0.50723 0.52161 0.53654 0.55156 0.56636 0.58026 0.59281 0.60332 0.61132 0.61631 0.61798
0.570  0.44175 0.44485 0.44999 0.45706 0.46597 0.47657 0.48868 0.50204 0.51634 0.53122 0.54637 0.56116 0.57506 0.58760 0.59809 0.60602 0.61102 0.61267
0.575  0.43657 0.43966 0.44477 0.45186 0.46078 0.47139 0.48349 0.49685 0.51116 0.52603 0.54117 0.55583 0.56984 0.58226 0.59275 0.60076 0.60574 0.60740
0.580  0.43141 0.43450 0.43961 0.44667 0.45556 0.46615 0.47823 0.49157 0.50586 0.52084 0.53584 0.55061 0.56449 0.57701 0.58749 0.59546 0.60041 0.60211
0.585  0.42627 0.42937 0.43447 0.44152 0.45041 0.46100 0.47308 0.48641 0.50068 0.51553 0.53064 0.54540 0.55926 0.57165 0.58221 0.59012 0.59510 0.59675
0.590  0.42116 0.42425 0.42935 0.43640 0.44528 0.45586 0.46793 0.48125 0.49551 0.51034 0.52531 0.54005 0.55389 0.56639 0.57684 0.58480 0.58975 0.59142
0.595  0.41607 0.41915 0.42425 0.43129 0.44017 0.45073 0.46270 0.47600 0.49023 0.50516 0.52010 0.53482 0.54864 0.56110 0.57153 0.57941 0.58438 0.58603
0.600  0.41099 0.41408 0.41917 0.42620 0.43501 0.44554 0.45758 0.47085 0.48507 0.49985 0.51489 0.52945 0.54337 0.55570 0.56612 0.57407 0.57901 0.58067
0.605  0.40595 0.40903 0.41411 0.42109 0.42993 0.44045 0.45246 0.46572 0.47991 0.49466 0.50955 0.52421 0.53797 0.55040 0.56079 0.56868 0.57360 0.57528
0.610  0.40092 0.40400 0.40904 0.41604 0.42486 0.43537 0.44736 0.46048 0.47464 0.48947 0.50433 0.51896 0.53270 0.54497 0.55543 0.56326 0.56819 0.56984
0.615  0.39591 0.39898 0.40402 0.41100 0.41981 0.43029 0.44217 0.45536 0.46949 0.48417 0.49911 0.51358 0.52728 0.53964 0.54999 0.55787 0.56277 0.56442
0.620  0.39093 0.39397 0.39902 0.40599 0.41478 0.42516 0.43709 0.45025 0.46434 0.47899 0.49376 0.50832 0.52198 0.53430 0.54461 0.55240 0.55731 0.55893
0.625  0.38597 0.38900 0.39403 0.40099 0.40969 0.42012 0.43202 0.44513 0.45908 0.47379 0.48854 0.50304 0.51666 0.52884 0.53912 0.54697 0.55184 0.55348
0.630  0.38102 0.38405 0.38907 0.39601 0.40469 0.41509 0.42686 0.43994 0.45394 0.46850 0.48329 0.49764 0.51122 0.52347 0.53372 0.54151 0.54634 0.54801
0.635  0.37610 0.37912 0.38413 0.39100 0.39970 0.41006 0.42181 0.43485 0.44880 0.46332 0.47795 0.49236 0.50589 0.51806 0.52829 0.53600 0.54085 0.54247
0.640  0.37120 0.37421 0.37920 0.38605 0.39473 0.40498 0.41676 0.42976 0.44355 0.45800 0.47271 0.48694 0.50054 0.51259 0.52276 0.53052 0.53534 0.53696
0.645  0.36631 0.36932 0.37428 0.38112 0.38975 0.39999 0.41173 0.42457 0.43843 0.45282 0.46734 0.48165 0.49507 0.50719 0.51731 0.52496 0.52979 0.53138
0.650  0.36145 0.36445 0.36937 0.37621 0.38476 0.39501 0.40661 0.41950 0.43330 0.44764 0.46210 0.47634 0.48971 0.50166 0.51175 0.51945 0.52424 0.52584
0.655  0.35660 0.35959 0.36449 0.37131 0.37983 0.39002 0.40159 0.41443 0.42805 0.44233 0.45686 0.47090 0.48421 0.49623 0.50627 0.51391 0.51864 0.52027
0.660  0.35178 0.35476 0.35964 0.36637 0.37491 0.38499 0.39658 0.40926 0.42293 0.43714 0.45147 0.46559 0.47883 0.49078 0.50076 0.50831 0.51306 0.51464
0.665  0.34697 0.34994 0.35480 0.36150 0.37000 0.38005 0.39149 0.40420 0.41781 0.43196 0.44622 0.46026 0.47344 0.48521 0.49516 0.50274 0.50746 0.50904
0.670  0.34219 0.34513 0.34998 0.35665 0.36505 0.37511 0.38650 0.39915 0.41257 0.42664 0.44095 0.45480 0.46791 0.47974 0.48963 0.49710 0.50181 0.50337
0.675  0.33742 0.34033 0.34517 0.35181 0.36017 0.37016 0.38151 0.39399 0.40746 0.42145 0.43556 0.44945 0.46249 0.47414 0.48407 0.49150 0.49617 0.49773
0.680  0.33267 0.33556 0.34038 0.34699 0.35530 0.36518 0.37653 0.38895 0.40234 0.41626 0.43029 0.44397 0.45705 0.46864 0.47842 0.48588 0.49051 0.49207
0.685  0.32793 0.33082 0.33557 0.34218 0.35045 0.36027 0.37147 0.38391 0.39710 0.41093 0.42500 0.43861 0.45150 0.46313 0.47285 0.48018 0.48481 0.48634
0.690  0.32322 0.32608 0.33081 0.33733 0.34560 0.35537 0.36650 0.37876 0.39199 0.40574 0.41960 0.43325 0.44605 0.45749 0.46716 0.47452 0.47911 0.48064
0.695  0.31852 0.32137 0.32607 0.33255 0.34070 0.35044 0.36155 0.37373 0.38688 0.40054 0.41431 0.42774 0.44046 0.45195 0.46154 0.46885 0.47337 0.47487
0.700  0.31383 0.31667 0.32134 0.32778 0.33588 0.34552 0.35650 0.36870 0.38164 0.39521 0.40888 0.42235 0.43499 0.44638 0.45591 0.46310 0.46763 0.46913
0.705  0.30917 0.31198 0.31662 0.32302 0.33107 0.34064 0.35155 0.36367 0.37653 0.39000 0.40358 0.41695 0.42950 0.44070 0.45017 0.45738 0.46187 0.46337
0.710  0.30451 0.30731 0.31192 0.31827 0.32627 0.33578 0.34662 0.35854 0.37142 0.38479 0.39827 0.41142 0.42387 0.43511 0.44450 0.45165 0.45607 0.45754
0.715  0.29987 0.30265 0.30723 0.31348 0.32141 0.33084 0.34168 0.35352 0.36618 0.37944 0.39282 0.40600 0.41835 0.42950 0.43881 0.44584 0.45027 0.45174
0.720  0.29525 0.29800 0.30251 0.30876 0.31663 0.32599 0.33665 0.34850 0.36106 0.37423 0.38750 0.40057 0.41282 0.42377 0.43302 0.44007 0.44445 0.44592
0.725  0.29064 0.29337 0.29785 0.30405 0.31186 0.32114 0.33172 0.34337 0.35594 0.36900 0.38217 0.39500 0.40716 0.41813 0.42730 0.43422 0.43858 0.44003
0.730  0.28605 0.28873 0.29319 0.29935 0.30710 0.31631 0.32680 0.33835 0.35081 0.36364 0.37669 0.38954 0.40160 0.41236 0.42155 0.42840 0.43272 0.43416
0.735  0.28146 0.28413 0.28855 0.29466 0.30234 0.31139 0.32187 0.33334 0.34558 0.35841 0.37134 0.38408 0.39602 0.40669 0.41570 0.42257 0.42683 0.42827
0.740  0.27689 0.27954 0.28392 0.28997 0.29752 0.30656 0.31686 0.32820 0.34045 0.35317 0.36598 0.37848 0.39031 0.40100 0.40992 0.41665 0.42090 0.42231
0.745  0.27234 0.27496 0.27930 0.28524 0.29278 0.30174 0.31195 0.32319 0.33531 0.34779 0.36048 0.37299 0.38471 0.39518 0.40409 0.41077 0.41497 0.41637
0.750  0.26779 0.27039 0.27469 0.28058 0.28805 0.29692 0.30703 0.31817 0.33006 0.34253 0.35510 0.36747 0.37908 0.38945 0.39820 0.40487 0.40901 0.41036
0.755  0.26324 0.26583 0.27005 0.27592 0.28332 0.29206 0.30202 0.31314 0.32492 0.33727 0.34971 0.36183 0.37333 0.38370 0.39235 0.39889 0.40301 0.40437
0.760  0.25872 0.26128 0.26546 0.27127 0.27858 0.28721 0.29711 0.30801 0.31977 0.33187 0.34417 0.35630 0.36767 0.37782 0.38640 0.39294 0.39700 0.39836
0.765  0.25421 0.25674 0.26088 0.26663 0.27381 0.28240 0.29220 0.30298 0.31450 0.32659 0.33876 0.35063 0.36187 0.37203 0.38051 0.38697 0.39097 0.39228
0.770  0.24970 0.25221 0.25630 0.26199 0.26909 0.27760 0.28728 0.29795 0.30935 0.32129 0.33333 0.34506 0.35618 0.36621 0.37459 0.38091 0.38489 0.38621
0.775  0.24521 0.24768 0.25173 0.25731 0.26438 0.27277 0.28227 0.29281 0.30418 0.31587 0.32776 0.33948 0.35047 0.36027 0.36856 0.37488 0.37881 0.38012
0.780  0.24072 0.24315 0.24717 0.25268 0.25967 0.26790 0.27736 0.28777 0.29889 0.31055 0.32231 0.33376 0.34462 0.35442 0.36260 0.36883 0.37270 0.37396
0.785  0.23624 0.23863 0.24261 0.24806 0.25490 0.26310 0.27244 0.28272 0.29371 0.30523 0.31683 0.32814 0.33886 0.34853 0.35660 0.36270 0.36654 0.36781
0.790  0.23176 0.23413 0.23806 0.24344 0.25019 0.25829 0.26747 0.27756 0.28852 0.29976 0.31122 0.32251 0.33308 0.34253 0.35050 0.35659 0.36037 0.36164
0.795  0.22730 0.22963 0.23347 0.23882 0.24549 0.25347 0.26249 0.27250 0.28320 0.29441 0.30572 0.31673 0.32717 0.33659 0.34446 0.35046 0.35417 0.35538
0.800  0.22283 0.22513 0.22893 0.23415 0.24079 0.24859 0.25756 0.26744 0.27798 0.28905 0.30019 0.31105 0.32135 0.33063 0.33838 0.34423 0.34792 0.34915
0.805  0.21837 0.22064 0.22439 0.22954 0.23608 0.24377 0.25262 0.26236 0.27276 0.28355 0.29453 0.30535 0.31550 0.32455 0.33220 0.33803 0.34166 0.34288
0.810  0.21392 0.21616 0.21985 0.22492 0.23130 0.23896 0.24758 0.25717 0.26740 0.27815 0.28897 0.29951 0.30951 0.31854 0.32607 0.33181 0.33537 0.33653
0.815  0.20947 0.21167 0.21531 0.22031 0.22659 0.23413 0.24263 0.25207 0.26215 0.27274 0.28339 0.29377 0.30361 0.31249 0.31990 0.32549 0.32902 0.33019
0.820  0.20502 0.20719 0.21076 0.21569 0.22188 0.22922 0.23767 0.24696 0.25689 0.26718 0.27766 0.28800 0.29768 0.30632 0.31365 0.31919 0.32265 0.32382
0.825  0.20057 0.20270 0.20622 0.21107 0.21716 0.22439 0.23269 0.24173 0.25160 0.26173 0.27204 0.28209 0.29161 0.30022 0.30739 0.31286 0.31626 0.31736
0.830  0.19611 0.19821 0.20164 0.20639 0.21243 0.21954 0.22762 0.23660 0.24619 0.25626 0.26639 0.27626 0.28563 0.29408 0.30112 0.30644 0.30980 0.31091
0.835  0.19166 0.19370 0.19709 0.20176 0.20764 0.21468 0.22262 0.23145 0.24087 0.25064 0.26060 0.27041 0.27960 0.28781 0.29481 0.30003 0.30332 0.30442
0.840  0.18720 0.18921 0.19254 0.19713 0.20290 0.20974 0.21761 0.22627 0.23553 0.24512 0.25490 0.26442 0.27351 0.28160 0.28840 0.29358 0.29681 0.29785
0.845  0.18274 0.18471 0.18798 0.19248 0.19815 0.20486 0.21258 0.22099 0.23006 0.23958 0.24917 0.25850 0.26736 0.27535 0.28201 0.28707 0.29022 0.29127
0.850  0.17828 0.18021 0.18341 0.18783 0.19338 0.19997 0.20745 0.21578 0.22468 0.23389 0.24329 0.25255 0.26123 0.26897 0.27558 0.28051 0.28362 0.28461
0.855  0.17380 0.17570 0.17884 0.18316 0.18854 0.19506 0.20239 0.21055 0.21926 0.22829 0.23750 0.24656 0.25505 0.26264 0.26904 0.27393 0.27696 0.27794
0.860  0.16931 0.17117 0.17425 0.17844 0.18375 0.19005 0.19731 0.20520 0.21372 0.22266 0.23167 0.24043 0.24875 0.25626 0.26252 0.26729 0.27023 0.27122
0.865  0.16482 0.16664 0.16965 0.17375 0.17894 0.18511 0.19212 0.19992 0.20825 0.21699 0.22569 0.23437 0.24250 0.24981 0.25595 0.26056 0.26348 0.26441
0.870  0.16031 0.16209 0.16500 0.16904 0.17412 0.18014 0.18699 0.19461 0.20275 0.21119 0.21979 0.22826 0.23620 0.24328 0.24926 0.25383 0.25666 0.25758
0.875  0.15579 0.15753 0.16037 0.16431 0.16927 0.17515 0.18184 0.18927 0.19719 0.20545 0.21384 0.22200 0.22975 0.23675 0.24259 0.24703 0.24979 0.25070
0.880  0.15126 0.15295 0.15572 0.15956 0.16434 0.17006 0.17665 0.18381 0.19155 0.19967 0.20781 0.21580 0.22335 0.23017 0.23585 0.24014 0.24285 0.24371
0.885  0.14670 0.14835 0.15104 0.15479 0.15944 0.16501 0.17135 0.17840 0.18594 0.19374 0.20170 0.20955 0.21689 0.22344 0.22899 0.23321 0.23585 0.23670
0.890  0.14212 0.14372 0.14635 0.14994 0.15451 0.15993 0.16609 0.17295 0.18028 0.18787 0.19560 0.20314 0.21028 0.21674 0.22212 0.22623 0.22877 0.22961
0.895  0.13752 0.13905 0.14162 0.14511 0.14955 0.15482 0.16080 0.16738 0.17448 0.18194 0.18945 0.19676 0.20370 0.20997 0.21519 0.21913 0.22162 0.22241
0.900  0.13288 0.13437 0.13686 0.14025 0.14456 0.14959 0.15546 0.16184 0.16873 0.17586 0.18315 0.19033 0.19705 0.20304 0.20817 0.21199 0.21440 0.21517
0.905  0.12821 0.12966 0.13204 0.13535 0.13946 0.14439 0.15000 0.15625 0.16291 0.16982 0.17687 0.18372 0.19023 0.19612 0.20102 0.20476 0.20708 0.20785
0.910  0.12351 0.12491 0.12720 0.13041 0.13438 0.13915 0.14456 0.15060 0.15695 0.16371 0.17052 0.17714 0.18343 0.18910 0.19384 0.19745 0.19967 0.20039
0.915  0.11876 0.12011 0.12233 0.12541 0.12924 0.13384 0.13907 0.14480 0.15101 0.15744 0.16400 0.17047 0.17653 0.18193 0.18656 0.18999 0.19217 0.19287
0.920  0.11397 0.11526 0.11740 0.12033 0.12405 0.12847 0.13350 0.13902 0.14499 0.15118 0.15748 0.16362 0.16951 0.17473 0.17912 0.18248 0.18456 0.18520
0.925  0.10912 0.11036 0.11241 0.11522 0.11880 0.12298 0.12780 0.13316 0.13889 0.14482 0.15087 0.15676 0.16235 0.16741 0.17162 0.17483 0.17683 0.17746
0.930  0.10420 0.10539 0.10735 0.11004 0.11342 0.11747 0.12208 0.12714 0.13261 0.13836 0.14407 0.14979 0.15513 0.15996 0.16399 0.16703 0.16895 0.16958
0.935  0.09922 0.10035 0.10222 0.10479 0.10801 0.11187 0.11627 0.12109 0.12631 0.13172 0.13724 0.14268 0.14778 0.15233 0.15617 0.15911 0.16094 0.16151
0.940  0.09415 0.09523 0.09700 0.09944 0.10250 0.10617 0.11035 0.11493 0.11989 0.12503 0.13027 0.13537 0.14021 0.14460 0.14825 0.15103 0.15277 0.15332
0.945  0.08898 0.09000 0.09166 0.09399 0.09689 0.10031 0.10425 0.10864 0.11326 0.11819 0.12313 0.12797 0.13255 0.13669 0.14014 0.14278 0.14440 0.14490
0.950  0.08370 0.08465 0.08622 0.08838 0.09114 0.09436 0.09807 0.10214 0.10655 0.11112 0.11578 0.12039 0.12469 0.12853 0.13183 0.13428 0.13583 0.13632
0.955  0.07829 0.07917 0.08065 0.08267 0.08521 0.08826 0.09173 0.09554 0.09966 0.10393 0.10829 0.11253 0.11656 0.12021 0.12325 0.12557 0.12702 0.12745
0.960  0.07272 0.07354 0.07490 0.07678 0.07913 0.08197 0.08518 0.08872 0.09254 0.09651 0.10055 0.10448 0.10822 0.11160 0.11442 0.11658 0.11792 0.11833
0.965  0.06695 0.06770 0.06895 0.07068 0.07285 0.07540 0.07836 0.08165 0.08511 0.08875 0.09247 0.09614 0.09957 0.10268 0.10527 0.10723 0.10847 0.10884
0.970  0.06093 0.06161 0.06275 0.06432 0.06629 0.06861 0.07129 0.07423 0.07742 0.08072 0.08409 0.08738 0.09054 0.09333 0.09568 0.09749 0.09862 0.09893
0.975  0.05459 0.05521 0.05622 0.05762 0.05938 0.06145 0.06384 0.06647 0.06932 0.07226 0.07527 0.07820 0.08098 0.08351 0.08561 0.08722 0.08822 0.08853
0.980  0.04783 0.04837 0.04926 0.05045 0.05198 0.05381 0.05589 0.05818 0.06062 0.06323 0.06581 0.06840 0.07083 0.07303 0.07486 0.07626 0.07713 0.07740
0.985  0.04047 0.04092 0.04165 0.04267 0.04395 0.04548 0.04720 0.04912 0.05120 0.05335 0.05556 0.05773 0.05977 0.06159 0.06316 0.06432 0.06506 0.06525
0.990  0.03214 0.03249 0.03306 0.03386 0.03487 0.03605 0.03742 0.03893 0.04056 0.04225 0.04398 0.04566 0.04726 0.04872 0.04993 0.05086 0.05144 0.05159
0.995  0.02191 0.02215 0.02253 0.02307 0.02374 0.02453 0.02545 0.02645 0.02755 0.02868 0.02983 0.03096 0.03204 0.03301 0.03383 0.03445 0.03484 0.03490
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e070.dat <==
# alpha = +0.35 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99996 0.99996
0.010  0.99961 0.99961 0.99962 0.99963 0.99964 0.99965 0.99967 0.99968 0.99970 0.99972 0.99974 0.99976 0.99978 0.99979 0.99981 0.99982 0.99982 0.99983
0.015  0.99912 0.99913 0.99914 0.99916 0.99919 0.99922 0.99925 0.99929 0.99933 0.99937 0.99942 0.99946 0.99950 0.99953 0.99956 0.99959 0.99960 0.99961
0.020  0.99844 0.99845 0.99848 0.99851 0.99856 0.99861 0.99867 0.99874 0.99881 0.99889 0.99896 0.99904 0.99911 0.99917 0.99923 0.99927 0.99929 0.99931
0.025  0.99756 0.99758 0.99762 0.99768 0.99775 0.99783 0.99792 0.99803 0.99814 0.99826 0.99838 0.99850 0.99861 0.99871 0.99879 0.99885 0.99889 0.99892
0.030  0.99649 0.99652 0.99658 0.99666 0.99676 0.99688 0.99701 0.99717 0.99733 0.99750 0.99767 0.99784 0.99800 0.99814 0.99826 0.99835 0.99841 0.99839
0.035  0.99523 0.99527 0.99535 0.99546 0.99559 0.99576 0.99594 0.99615 0.99637 0.99660 0.99683 0.99706 0.99728 0.99747 0.99763 0.99776 0.99783 0.99783
0.040  0.99378 0.99384 0.99394 0.99408 0.99426 0.99447 0.99471 0.99497 0.99526 0.99556 0.99587 0.99617 0.99645 0.99670 0.99691 0.99707 0.99717 0.99718
0.045  0.99214 0.99222 0.99234 0.99252 0.99274 0.99301 0.99331 0.99365 0.99401 0.99439 0.99478 0.99515 0.99551 0.99583 0.99610 0.99630 0.99643 0.99645
0.050  0.99032 0.99041 0.99057 0.99078 0.99106 0.99139 0.99176 0.99218 0.99262 0.99309 0.99356 0.99403 0.99446 0.99486 0.99519 0.99544 0.99559 0.99563
0.055  0.98831 0.98842 0.98861 0.98887 0.98921 0.98960 0.99005 0.99055 0.99109 0.99165 0.99222 0.99278 0.99331 0.99379 0.99418 0.99448 0.99467 0.99473
0.060  0.98612 0.98626 0.98648 0.98679 0.98719 0.98765 0.98819 0.98878 0.98942 0.99009 0.99076 0.99143 0.99205 0.99262 0.99309 0.99344 0.99367 0.99374
0.065  0.98376 0.98392 0.98418 0.98454 0.98500 0.98555 0.98618 0.98687 0.98762 0.98839 0.98919 0.98996 0.99069 0.99135 0.99190 0.99232 0.99258 0.99262
0.070  0.98122 0.98141 0.98171 0.98213 0.98266 0.98329 0.98401 0.98481 0.98568 0.98657 0.98749 0.98838 0.98923 0.98998 0.99062 0.99110 0.99140 0.99147
0.075  0.97851 0.97872 0.97907 0.97955 0.98015 0.98087 0.98170 0.98262 0.98360 0.98463 0.98567 0.98669 0.98766 0.98852 0.98925 0.98980 0.99014 0.99024
0.080  0.97564 0.97587 0.97627 0.97681 0.97749 0.97831 0.97925 0.98028 0.98140 0.98256 0.98374 0.98490 0.98599 0.98697 0.98779 0.98841 0.98880 0.98893
0.085  0.97260 0.97286 0.97330 0.97391 0.97468 0.97560 0.97665 0.97781 0.97906 0.98037 0.98169 0.98299 0.98422 0.98532 0.98624 0.98694 0.98738 0.98753
0.090  0.96940 0.96970 0.97019 0.97086 0.97172 0.97274 0.97392 0.97521 0.97661 0.97806 0.97954 0.98099 0.98235 0.98358 0.98461 0.98539 0.98588 0.98600
0.095  0.96604 0.96637 0.96691 0.96766 0.96861 0.96975 0.97104 0.97248 0.97402 0.97564 0.97727 0.97888 0.98039 0.98175 0.98289 0.98375 0.98429 0.98445
0.100  0.96253 0.96289 0.96349 0.96432 0.96536 0.96661 0.96804 0.96962 0.97132 0.97310 0.97490 0.97667 0.97833 0.97983 0.98108 0.98203 0.98262 0.98282
0.105  0.95887 0.95927 0.95992 0.96083 0.96197 0.96334 0.96491 0.96664 0.96850 0.97045 0.97242 0.97436 0.97618 0.97782 0.97919 0.98023 0.98088 0.98110
0.110  0.95507 0.95550 0.95622 0.95721 0.95845 0.95994 0.96165 0.96354 0.96557 0.96769 0.96984 0.97194 0.97394 0.97572 0.97722 0.97835 0.97906 0.97927
0.115  0.95113 0.95160 0.95237 0.95345 0.95480 0.95642 0.95827 0.96032 0.96252 0.96482 0.96716 0.96944 0.97160 0.97353 0.97516 0.97639 0.97716 0.97740
0.120  0.94705 0.94756 0.94840 0.94956 0.95102 0.95276 0.95477 0.95698 0.95937 0.96185 0.96438 0.96685 0.96918 0.97127 0.97303 0.97435 0.97518 0.97547
0.125  0.94284 0.94339 0.94429 0.94554 0.94711 0.94900 0.95115 0.95354 0.95610 0.95878 0.96150 0.96416 0.96667 0.96892 0.97081 0.97224 0.97314 0.97340
0.130  0.93850 0.93909 0.94006 0.94140 0.94309 0.94511 0.94742 0.94998 0.95273 0.95561 0.95852 0.96138 0.96407 0.96649 0.96852 0.97005 0.97101 0.97132
0.135  0.93404 0.93467 0.93571 0.93714 0.93895 0.94111 0.94359 0.94632 0.94927 0.95234 0.95546 0.95851 0.96139 0.96398 0.96614 0.96779 0.96881 0.96916
0.140  0.92947 0.93014 0.93124 0.93277 0.93470 0.93701 0.93965 0.94256 0.94570 0.94898 0.95231 0.95557 0.95864 0.96139 0.96370 0.96545 0.96655 0.96688
0.145  0.92478 0.92549 0.92666 0.92829 0.93034 0.93279 0.93560 0.93870 0.94205 0.94553 0.94907 0.95253 0.95579 0.95872 0.96119 0.96304 0.96421 0.96458
0.150  0.91997 0.92073 0.92197 0.92370 0.92588 0.92848 0.93146 0.93475 0.93829 0.94199 0.94573 0.94941 0.95287 0.95598 0.95859 0.96056 0.96179 0.96221
0.155  0.91507 0.91587 0.91719 0.91901 0.92132 0.92407 0.92722 0.93070 0.93445 0.93836 0.94233 0.94622 0.94988 0.95317 0.95593 0.95801 0.95932 0.95973
0.160  0.91006 0.91091 0.91230 0.91422 0.91666 0.91956 0.92289 0.92656 0.93052 0.93465 0.93884 0.94295 0.94681 0.95028 0.95319 0.95539 0.95677 0.95722
0.165  0.90496 0.90585 0.90731 0.90934 0.91191 0.91497 0.91847 0.92235 0.92652 0.93087 0.93528 0.93959 0.94366 0.94732 0.95038 0.95270 0.95415 0.95465
0.170  0.89977 0.90070 0.90224 0.90438 0.90707 0.91029 0.91397 0.91805 0.92243 0.92700 0.93163 0.93617 0.94045 0.94429 0.94752 0.94995 0.95148 0.95197
0.175  0.89448 0.89546 0.89708 0.89932 0.90215 0.90552 0.90939 0.91367 0.91826 0.92305 0.92791 0.93269 0.93717 0.94118 0.94457 0.94713 0.94873 0.94927
0.180  0.88912 0.89015 0.89184 0.89419 0.89715 0.90068 0.90473 0.90921 0.91402 0.91904 0.92414 0.92911 0.93381 0.93803 0.94157 0.94425 0.94592 0.94646
0.185  0.88367 0.88475 0.88652 0.88897 0.89207 0.89577 0.90000 0.90467 0.90971 0.91496 0.92027 0.92549 0.93040 0.93481 0.93851 0.94130 0.94305 0.94363
0.190  0.87815 0.87927 0.88112 0.88369 0.88692 0.89078 0.89518 0.90007 0.90533 0.91080 0.91635 0.92180 0.92690 0.93151 0.93537 0.93829 0.94012 0.94074
0.195  0.87256 0.87373 0.87566 0.87833 0.88170 0.88571 0.89032 0.89541 0.90088 0.90658 0.91237 0.91803 0.92337 0.92817 0.93219 0.93523 0.93712 0.93775
0.200  0.86691 0.86812 0.87013 0.87291 0.87641 0.88059 0.88538 0.89068 0.89636 0.90231 0.90831 0.91421 0.91978 0.92475 0.92892 0.93209 0.93407 0.93474
0.205  0.86119 0.86245 0.86453 0.86742 0.87106 0.87541 0.88038 0.88588 0.89180 0.89797 0.90421 0.91034 0.91610 0.92128 0.92562 0.92891 0.93096 0.93163
0.210  0.85541 0.85672 0.85888 0.86187 0.86565 0.87016 0.87533 0.88103 0.88717 0.89356 0.90005 0.90639 0.91238 0.91776 0.92226 0.92567 0.92779 0.92851
0.215  0.84957 0.85093 0.85317 0.85627 0.86019 0.86486 0.87020 0.87613 0.88249 0.88911 0.89582 0.90241 0.90861 0.91416 0.91883 0.92236 0.92457 0.92528
0.220  0.84368 0.84509 0.84741 0.85062 0.85467 0.85951 0.86504 0.87117 0.87774 0.88461 0.89155 0.89837 0.90477 0.91053 0.91536 0.91901 0.92129 0.92205
0.225  0.83775 0.83920 0.84160 0.84492 0.84911 0.85411 0.85983 0.86616 0.87296 0.88004 0.88724 0.89426 0.90090 0.90682 0.91182 0.91559 0.91795 0.91871
0.230  0.83176 0.83326 0.83574 0.83917 0.84350 0.84865 0.85457 0.86109 0.86812 0.87544 0.88284 0.89012 0.89694 0.90309 0.90824 0.91213 0.91457 0.91538
0.235  0.82574 0.82729 0.82984 0.83338 0.83785 0.84316 0.84926 0.85599 0.86322 0.87079 0.87842 0.88590 0.89297 0.89930 0.90459 0.90861 0.91112 0.91198
0.240  0.81968 0.82127 0.82390 0.82755 0.83214 0.83763 0.84390 0.85085 0.85830 0.86607 0.87397 0.88166 0.88894 0.89544 0.90092 0.90505 0.90764 0.90849
0.245  0.81358 0.81522 0.81793 0.82168 0.82641 0.83206 0.83851 0.84567 0.85334 0.86134 0.86943 0.87739 0.88485 0.89156 0.89716 0.90142 0.90409 0.90500
0.250  0.80745 0.80914 0.81193 0.81578 0.82065 0.82646 0.83309 0.84043 0.84834 0.85656 0.86488 0.87303 0.88073 0.88761 0.89339 0.89777 0.90050 0.90141
0.255  0.80129 0.80302 0.80589 0.80985 0.81485 0.82080 0.82764 0.83518 0.84327 0.85172 0.86030 0.86867 0.87654 0.88363 0.88957 0.89404 0.89685 0.89781
0.260  0.79511 0.79688 0.79983 0.80389 0.80902 0.81514 0.82215 0.82989 0.83820 0.84687 0.85564 0.86425 0.87234 0.87958 0.88568 0.89030 0.89317 0.89412
0.265  0.78889 0.79072 0.79374 0.79790 0.80317 0.80944 0.81661 0.82457 0.83309 0.84198 0.85097 0.85978 0.86806 0.87553 0.88177 0.88649 0.88943 0.89044
0.270  0.78266 0.78453 0.78762 0.79189 0.79729 0.80372 0.81107 0.81920 0.82793 0.83703 0.84628 0.85530 0.86379 0.87139 0.87779 0.88264 0.88566 0.88666
0.275  0.77641 0.77833 0.78149 0.78586 0.79138 0.79797 0.80550 0.81382 0.82276 0.83208 0.84151 0.85074 0.85946 0.86725 0.87380 0.87875 0.88184 0.88288
0.280  0.77015 0.77211 0.77534 0.77982 0.78546 0.79219 0.79990 0.80842 0.81757 0.82710 0.83675 0.84619 0.85507 0.86306 0.86973 0.87480 0.87797 0.87901
0.285  0.76387 0.76587 0.76917 0.77375 0.77952 0.78640 0.79426 0.80296 0.81231 0.82205 0.83191 0.84158 0.85068 0.85881 0.86565 0.87083 0.87406 0.87515
0.290  0.75757 0.75962 0.76300 0.76767 0.77357 0.78059 0.78863 0.79752 0.80707 0.81701 0.82708 0.83694 0.84621 0.85455 0.86151 0.86680 0.87010 0.87119
0.295  0.75127 0.75336 0.75681 0.76158 0.76760 0.77477 0.78298 0.79205 0.80180 0.81195 0.82223 0.83228 0.84175 0.85022 0.85735 0.86275 0.86611 0.86724
0.300  0.74497 0.74710 0.75061 0.75547 0.76162 0.76894 0.77731 0.78657 0.79650 0.80683 0.81730 0.82756 0.83721 0.84589 0.85313 0.85863 0.86207 0.86320
0.305  0.73865 0.74082 0.74441 0.74936 0.75562 0.76308 0.77160 0.78103 0.79116 0.80172 0.81240 0.82285 0.83268 0.84148 0.84890 0.85450 0.85799 0.85917
0.310  0.73233 0.73455 0.73820 0.74325 0.74962 0.75722 0.76591 0.77552 0.78583 0.79659 0.80746 0.81806 0.82811 0.83709 0.84460 0.85031 0.85388 0.85505
0.315  0.72601 0.72827 0.73199 0.73713 0.74362 0.75135 0.76020 0.76998 0.78048 0.79139 0.80246 0.81330 0.82349 0.83261 0.84030 0.84611 0.84973 0.85094
0.320  0.71970 0.72199 0.72577 0.73101 0.73761 0.74548 0.75448 0.76443 0.77508 0.78622 0.79749 0.80851 0.81887 0.82816 0.83593 0.84184 0.84553 0.84675
0.325  0.71338 0.71571 0.71956 0.72488 0.73160 0.73960 0.74873 0.75885 0.76971 0.78103 0.79244 0.80364 0.81418 0.82361 0.83156 0.83756 0.84131 0.84256
0.330  0.70707 0.70943 0.71334 0.71876 0.72558 0.73369 0.74300 0.75328 0.76432 0.77578 0.78742 0.79880 0.80951 0.81909 0.82712 0.83323 0.83704 0.83830
0.335  0.70076 0.70316 0.70713 0.71262 0.71955 0.72781 0.73726 0.74770 0.75888 0.77056 0.78237 0.79388 0.80475 0.81452 0.82269 0.82888 0.83274 0.83404
0.340  0.69446 0.69690 0.70093 0.70650 0.71353 0.72192 0.73151 0.74208 0.75346 0.76532 0.77727 0.78900 0.80004 0.80991 0.81822 0.82448 0.82840 0.82970
0.345  0.68816 0.69064 0.69473 0.70038 0.70752 0.71603 0.72573 0.73649 0.74804 0.76002 0.77219 0.78405 0.79523 0.80530 0.81369 0.82007 0.82404 0.82537
0.350  0.68187 0.68439 0.68854 0.69427 0.70151 0.71014 0.71998 0.73090 0.74256 0.75476 0.76704 0.77911 0.79046 0.80061 0.80916 0.81559 0.81963 0.82101
0.355  0.67560 0.67815 0.68235 0.68817 0.69551 0.70423 0.71424 0.72525 0.73712 0.74943 0.76194 0.77416 0.78565 0.79595 0.80457 0.81112 0.81520 0.81657
0.360  0.66934 0.67192 0.67618 0.68207 0.68949 0.69835 0.70848 0.71965 0.73167 0.74415 0.75681 0.76914 0.78079 0.79121 0.79998 0.80658 0.81073 0.81214
0.365  0.66309 0.66570 0.67002 0.67598 0.68350 0.69247 0.70270 0.71404 0.72617 0.73885 0.75162 0.76416 0.77595 0.78650 0.79533 0.80205 0.80624 0.80764
0.370  0.65685 0.65950 0.66386 0.66989 0.67751 0.68660 0.69695 0.70843 0.72071 0.73349 0.74647 0.75909 0.77103 0.78170 0.79070 0.79745 0.80170 0.80314
0.375  0.65063 0.65331 0.65772 0.66382 0.67154 0.68070 0.69121 0.70278 0.71525 0.72818 0.74124 0.75408 0.76615 0.77695 0.78598 0.79286 0.79714 0.79858
0.380  0.64442 0.64713 0.65159 0.65777 0.66557 0.67484 0.68546 0.69718 0.70972 0.72285 0.73607 0.74903 0.76118 0.77210 0.78130 0.78820 0.79254 0.79402
0.385  0.63823 0.64097 0.64548 0.65173 0.65960 0.66898 0.67969 0.69157 0.70425 0.71747 0.73088 0.74394 0.75626 0.76730 0.77653 0.78356 0.78793 0.78939
0.390  0.63206 0.63482 0.63938 0.64570 0.65364 0.66314 0.67396 0.68591 0.69878 0.71213 0.72562 0.73887 0.75126 0.76240 0.77179 0.77884 0.78327 0.78478
0.395  0.62591 0.62869 0.63330 0.63968 0.64771 0.65728 0.66823 0.68031 0.69325 0.70673 0.72042 0.73373 0.74630 0.75756 0.76698 0.77414 0.77860 0.78009
0.400  0.61977 0.62258 0.62724 0.63366 0.64179 0.65144 0.66250 0.67470 0.68777 0.70138 0.71513 0.72864 0.74130 0.75265 0.76219 0.76940 0.77389 0.77542
0.405  0.61365 0.61650 0.62120 0.62768 0.63588 0.64562 0.65675 0.66905 0.68229 0.69603 0.70990 0.72346 0.73627 0.74773 0.75732 0.76462 0.76917 0.77068
0.410  0.60756 0.61043 0.61517 0.62171 0.62998 0.63982 0.65105 0.66346 0.67676 0.69061 0.70467 0.71835 0.73126 0.74282 0.75249 0.75983 0.76439 0.76596
0.415  0.60148 0.60438 0.60916 0.61576 0.62408 0.63402 0.64535 0.65787 0.67128 0.68525 0.69936 0.71321 0.72617 0.73782 0.74757 0.75499 0.75962 0.76116
0.420  0.59543 0.59835 0.60316 0.60982 0.61821 0.62820 0.63961 0.65222 0.66580 0.67988 0.69411 0.70800 0.72113 0.73287 0.74270 0.75016 0.75480 0.75638
0.425  0.58940 0.59234 0.59719 0.60391 0.61236 0.62243 0.63393 0.64664 0.66027 0.67445 0.68878 0.70285 0.71600 0.72783 0.73778 0.74527 0.74997 0.75153
0.430  0.58339 0.58635 0.59124 0.59800 0.60653 0.61667 0.62827 0.64107 0.65479 0.66908 0.68351 0.69761 0.71093 0.72285 0.73282 0.74039 0.74511 0.74670
0.435  0.57740 0.58039 0.58531 0.59211 0.60070 0.61093 0.62260 0.63550 0.64926 0.66364 0.67824 0.69244 0.70577 0.71777 0.72787 0.73545 0.74022 0.74180
0.440  0.57144 0.57445 0.57940 0.58625 0.59488 0.60516 0.61691 0.62988 0.64379 0.65827 0.67289 0.68718 0.70067 0.71275 0.72285 0.73053 0.73531 0.73691
0.445  0.56550 0.56853 0.57352 0.58041 0.58909 0.59944 0.61127 0.62433 0.63832 0.65290 0.66761 0.68199 0.69556 0.70764 0.71787 0.72554 0.73036 0.73196
0.450  0.55959 0.56263 0.56765 0.57458 0.58333 0.59374 0.60564 0.61877 0.63279 0.64744 0.66224 0.67678 0.69036 0.70258 0.71280 0.72057 0.72541 0.72703
0.455  0.55370 0.55675 0.56181 0.56878 0.57758 0.58805 0.59997 0.61318 0.62733 0.64207 0.65695 0.67149 0.68522 0.69749 0.70778 0.71554 0.72041 0.72208
0.460  0.54783 0.55090 0.55597 0.56299 0.57181 0.58234 0.59436 0.60765 0.62188 0.63669 0.65166 0.66628 0.67999 0.69234 0.70267 0.71053 0.71542 0.71706
0.465  0.54199 0.54508 0.55018 0.55722 0.56610 0.57668 0.58877 0.60212 0.61636 0.63124 0.64628 0.66096 0.67484 0.68724 0.69761 0.70545 0.71038 0.71206
0.470  0.53618 0.53928 0.54440 0.55148 0.56041 0.57104 0.58319 0.59654 0.61091 0.62587 0.64098 0.65573 0.66958 0.68204 0.69247 0.70040 0.70534 0.70699
0.475  0.53039 0.53351 0.53865 0.54576 0.55473 0.56541 0.57756 0.59103 0.60547 0.62041 0.63558 0.65046 0.66439 0.67691 0.68737 0.69532 0.70025 0.70194
0.480  0.52463 0.52776 0.53293 0.54007 0.54907 0.55976 0.57201 0.58554 0.59996 0.61504 0.63027 0.64514 0.65917 0.67168 0.68224 0.69019 0.69517 0.69683
0.485  0.51889 0.52203 0.52722 0.53439 0.54340 0.55417 0.56646 0.57998 0.59453 0.60967 0.62496 0.63989 0.65390 0.66651 0.67706 0.68507 0.69006 0.69174
0.490  0.51318 0.51633 0.52154 0.52872 0.53778 0.54859 0.56088 0.57450 0.58910 0.60422 0.61955 0.63453 0.64868 0.66125 0.67191 0.67990 0.68491 0.68658
0.495  0.50749 0.51066 0.51588 0.52308 0.53218 0.54303 0.55536 0.56903 0.58360 0.59885 0.61423 0.62926 0.64336 0.65606 0.66667 0.67474 0.67976 0.68145
0.500  0.50183 0.50501 0.51023 0.51747 0.52661 0.53744 0.54986 0.56350 0.57819 0.59348 0.60882 0.62389 0.63813 0.65085 0.66149 0.66953 0.67458 0.67625
0.505  0.49620 0.49938 0.50462 0.51188 0.52104 0.53191 0.54436 0.55805 0.57278 0.58802 0.60350 0.61860 0.63279 0.64555 0.65622 0.66434 0.66938 0.67108
0.510  0.49059 0.49377 0.49904 0.50632 0.51546 0.52640 0.53883 0.55261 0.56730 0.58266 0.59817 0.61331 0.62753 0.64031 0.65100 0.65908 0.66415 0.66588
0.515  0.48501 0.48820 0.49348 0.50078 0.50995 0.52090 0.53336 0.54711 0.56191 0.57728 0.59275 0.60792 0.62225 0.63498 0.64570 0.65385 0.65893 0.66062
0.520  0.47945 0.48265 0.48794 0.49522 0.50444 0.51538 0.52791 0.54169 0.55651 0.57185 0.58742 0.60262 0.61688 0.62972 0.64045 0.64860 0.65365 0.65538
0.525  0.47392 0.47713 0.48243 0.48973 0.49897 0.50992 0.52241 0.53628 0.55105 0.56649 0.58199 0.59721 0.61159 0.62436 0.63518 0.64329 0.64839 0.65009
0.530  0.46842 0.47163 0.47694 0.48425 0.49349 0.50447 0.51699 0.53087 0.54567 0.56104 0.57666 0.59189 0.60620 0.61907 0.62983 0.63801 0.64309 0.64481
0.535  0.46294 0.46616 0.47147 0.47880 0.48802 0.49905 0.51159 0.52541 0.54029 0.55569 0.57132 0.58658 0.60089 0.61377 0.62454 0.63267 0.63777 0.63947
0.540  0.45749 0.46071 0.46601 0.47337 0.48260 0.49359 0.50619 0.52003 0.53485 0.55034 0.56589 0.58115 0.59548 0.60837 0.61915 0.62735 0.63245 0.63416
0.545  0.45206 0.45529 0.46060 0.46795 0.47720 0.48819 0.50074 0.51466 0.52949 0.54490 0.56055 0.57582 0.59015 0.60305 0.61382 0.62196 0.62708 0.62882
0.550  0.44667 0.44990 0.45521 0.46254 0.47182 0.48282 0.49538 0.50922 0.52413 0.53956 0.55520 0.57038 0.58482 0.59762 0.60841 0.61661 0.62172 0.62342
0.555  0.44130 0.44452 0.44984 0.45717 0.46641 0.47746 0.49002 0.50387 0.51870 0.53421 0.54976 0.56504 0.57937 0.59227 0.60305 0.61124 0.61631 0.61805
0.560  0.43595 0.43918 0.44449 0.45183 0.46107 0.47206 0.48461 0.49853 0.51336 0.52878 0.54442 0.55969 0.57402 0.58682 0.59768 0.60581 0.61092 0.61262
0.565  0.43063 0.43385 0.43917 0.44651 0.45575 0.46674 0.47929 0.49313 0.50800 0.52344 0.53897 0.55424 0.56856 0.58145 0.59222 0.60041 0.60550 0.60721
0.570  0.42534 0.42855 0.43387 0.44121 0.45045 0.46143 0.47398 0.48781 0.50261 0.51800 0.53363 0.54888 0.56319 0.57606 0.58682 0.59494 0.60004 0.60174
0.575  0.42007 0.42328 0.42858 0.43592 0.44516 0.45614 0.46867 0.48250 0.49729 0.51267 0.52828 0.54341 0.55781 0.57058 0.58133 0.58951 0.59459 0.59629
0.580  0.41482 0.41803 0.42333 0.43063 0.43985 0.45081 0.46332 0.47712 0.49189 0.50734 0.52283 0.53804 0.55232 0.56516 0.57590 0.58404 0.58909 0.59083
0.585  0.40961 0.41281 0.41810 0.42540 0.43460 0.44555 0.45805 0.47183 0.48658 0.50191 0.51748 0.53267 0.54692 0.55965 0.57045 0.57854 0.58361 0.58530
0.590  0.40441 0.40761 0.41289 0.42019 0.42938 0.44031 0.45279 0.46655 0.48128 0.49659 0.51202 0.52719 0.54141 0.55422 0.56492 0.57305 0.57810 0.57980
0.595  0.39925 0.40244 0.40771 0.41499 0.42417 0.43508 0.44747 0.46120 0.47589 0.49126 0.50667 0.52180 0.53600 0.54878 0.55945 0.56750 0.57256 0.57424
0.600  0.39410 0.39729 0.40255 0.40982 0.41893 0.42981 0.44223 0.45594 0.47060 0.48584 0.50132 0.51631 0.53058 0.54323 0.55389 0.56199 0.56702 0.56871
0.605  0.38898 0.39217 0.39742 0.40463 0.41376 0.42462 0.43701 0.45069 0.46532 0.48052 0.49585 0.51091 0.52504 0.53776 0.54838 0.55643 0.56144 0.56315
0.610  0.38389 0.38706 0.39228 0.39950 0.40861 0.41944 0.43181 0.44536 0.45994 0.47520 0.49050 0.50552 0.51961 0.53219 0.54286 0.55085 0.55586 0.55754
0.615  0.37882 0.38198 0.38718 0.39439 0.40347 0.41428 0.42654 0.44013 0.45467 0.46979 0.48513 0.50000 0.51405 0.52670 0.53726 0.54529 0.55027 0.55195
0.620  0.37377 0.37691 0.38212 0.38930 0.39836 0.40907 0.42136 0.43491 0.44941 0.46448 0.47967 0.49460 0.50860 0.52119 0.53172 0.53966 0.54464 0.54630
0.625  0.36875 0.37188 0.37707 0.38423 0.39321 0.40394 0.41619 0.42968 0.44405 0.45915 0.47431 0.48918 0.50313 0.51559 0.52608 0.53406 0.53901 0.54068
0.630  0.36375 0.36687 0.37204 0.37918 0.38813 0.39882 0.41095 0.42440 0.43879 0.45375 0.46892 0.48365 0.49755 0.51006 0.52051 0.52844 0.53335 0.53503
0.635  0.35878 0.36189 0.36704 0.37411 0.38307 0.39372 0.40581 0.41921 0.43355 0.44845 0.46347 0.47823 0.49207 0.50449 0.51492 0.52277 0.52769 0.52933
0.640  0.35382 0.35692 0.36205 0.36910 0.37802 0.38857 0.40067 0.41402 0.42820 0.44303 0.45810 0.47268 0.48657 0.49888 0.50924 0.51712 0.52201 0.52366
0.645  0.34889 0.35198 0.35708 0.36411 0.37297 0.38350 0.39555 0.40875 0.42296 0.43773 0.45262 0.46725 0.48097 0.49332 0.50363 0.51141 0.51630 0.51792
0.650  0.34398 0.34706 0.35212 0.35913 0.36792 0.37844 0.39036 0.40358 0.41773 0.43243 0.44725 0.46181 0.47546 0.48765 0.49792 0.50573 0.51058 0.51221
0.655  0.33909 0.34216 0.34719 0.35418 0.36293 0.37339 0.38526 0.39842 0.41240 0.42702 0.44187 0.45625 0.46984 0.48207 0.49228 0.50003 0.50483 0.50648
0.660  0.33423 0.33728 0.34229 0.34920 0.35795 0.36830 0.38017 0.39317 0.40717 0.42172 0.43638 0.45080 0.46431 0.47647 0.48662 0.49428 0.49909 0.50069
0.665  0.32939 0.33242 0.33741 0.34428 0.35299 0.36328 0.37501 0.38803 0.40195 0.41642 0.43100 0.44533 0.45877 0.47077 0.48087 0.48855 0.49332 0.49492
0.670  0.32457 0.32758 0.33255 0.33938 0.34798 0.35828 0.36994 0.38289 0.39663 0.41101 0.42562 0.43976 0.45312 0.46515 0.47519 0.48276 0.48752 0.48910
0.675  0.31977 0.32275 0.32770 0.33450 0.34305 0.35327 0.36489 0.37766 0.39142 0.40572 0.42012 0.43429 0.44756 0.45942 0.46947 0.47700 0.48172 0.48330
0.680  0.31499 0.31795 0.32287 0.32963 0.33813 0.34824 0.35984 0.37254 0.38621 0.40042 0.41474 0.42869 0.44199 0.45377 0.46369 0.47122 0.47590 0.47748
0.685  0.31023 0.31317 0.31804 0.32478 0.33323 0.34328 0.35472 0.36742 0.38090 0.39501 0.40934 0.42321 0.43632 0.44811 0.45796 0.46538 0.47005 0.47160
0.690  0.30549 0.30842 0.31325 0.31991 0.32834 0.33832 0.34969 0.36221 0.37570 0.38971 0.40384 0.41772 0.43073 0.44235 0.45213 0.45957 0.46420 0.46574
0.695  0.30077 0.30368 0.30848 0.31509 0.32342 0.33335 0.34467 0.35711 0.37050 0.38441 0.39844 0.41211 0.42503 0.43666 0.44637 0.45375 0.45830 0.45983
0.700  0.29607 0.29896 0.30372 0.31029 0.31856 0.32838 0.33958 0.35201 0.36520 0.37900 0.39292 0.40660 0.41942 0.43096 0.44059 0.44786 0.45242 0.45394
0.705  0.29139 0.29426 0.29899 0.30550 0.31371 0.32346 0.33457 0.34691 0.36000 0.37370 0.38751 0.40108 0.41380 0.42516 0.43472 0.44199 0.44651 0.44802
0.710  0.28673 0.28957 0.29427 0.30074 0.30888 0.31855 0.32958 0.34173 0.35481 0.36840 0.38210 0.39545 0.40807 0.41943 0.42892 0.43611 0.44056 0.44205
0.715  0.28209 0.28491 0.28956 0.29593 0.30400 0.31359 0.32460 0.33664 0.34951 0.36299 0.37657 0.38992 0.40243 0.41369 0.42308 0.43017 0.43462 0.43610
0.720  0.27746 0.28026 0.28484 0.29120 0.29919 0.30870 0.31953 0.33156 0.34433 0.35768 0.37115 0.38438 0.39678 0.40785 0.41717 0.42426 0.42866 0.43013
0.725  0.27285 0.27562 0.28017 0.28647 0.29440 0.30382 0.31456 0.32639 0.33914 0.35237 0.36572 0.37872 0.39101 0.40208 0.41131 0.41828 0.42265 0.42411
0.730  0.26826 0.27099 0.27552 0.28176 0.28962 0.29895 0.30960 0.32132 0.33393 0.34696 0.36017 0.37316 0.38534 0.39621 0.40543 0.41233 0.41665 0.41810
0.735  0.26369 0.26639 0.27088 0.27706 0.28484 0.29402 0.30463 0.31625 0.32866 0.34164 0.35473 0.36759 0.37965 0.39041 0.39947 0.40636 0.41063 0.41207
0.740  0.25913 0.26181 0.26625 0.27237 0.28002 0.28918 0.29961 0.31109 0.32347 0.33633 0.34928 0.36191 0.37385 0.38459 0.39356 0.40032 0.40457 0.40598
0.745  0.25459 0.25724 0.26164 0.26765 0.27528 0.28433 0.29466 0.30603 0.31828 0.33090 0.34372 0.35632 0.36814 0.37868 0.38762 0.39431 0.39851 0.39991
0.750  0.25006 0.25269 0.25704 0.26299 0.27054 0.27950 0.28972 0.30097 0.31299 0.32558 0.33826 0.35071 0.36240 0.37283 0.38162 0.38829 0.39243 0.39378
0.755  0.24554 0.24815 0.25242 0.25835 0.26581 0.27464 0.28470 0.29590 0.30780 0.32025 0.33279 0.34501 0.35657 0.36697 0.37565 0.38219 0.38630 0.38767
0.760  0.24105 0.24362 0.24785 0.25371 0.26107 0.26978 0.27977 0.29076 0.30261 0.31481 0.32720 0.33939 0.35081 0.36100 0.36959 0.37612 0.38018 0.38153
0.765  0.23657 0.23911 0.24329 0.24908 0.25631 0.26497 0.27484 0.28570 0.29731 0.30947 0.32172 0.33366 0.34494 0.35511 0.36359 0.37003 0.37403 0.37534
0.770  0.23210 0.23461 0.23874 0.24446 0.25161 0.26017 0.26991 0.28065 0.29212 0.30412 0.31622 0.32801 0.33916 0.34920 0.35757 0.36388 0.36784 0.36916
0.775  0.22764 0.23012 0.23420 0.23981 0.24692 0.25535 0.26491 0.27550 0.28692 0.29867 0.31061 0.32236 0.33336 0.34318 0.35145 0.35774 0.36165 0.36296
0.780  0.22320 0.22564 0.22967 0.23521 0.24223 0.25050 0.25999 0.27044 0.28161 0.29331 0.30510 0.31658 0.32745 0.33723 0.34539 0.35159 0.35543 0.35670
0.785  0.21876 0.22116 0.22516 0.23062 0.23749 0.24570 0.25507 0.26539 0.27641 0.28795 0.29957 0.31090 0.32161 0.33126 0.33930 0.34537 0.34918 0.35044
0.790  0.21434 0.21671 0.22064 0.22604 0.23281 0.24092 0.25012 0.26023 0.27119 0.28247 0.29393 0.30520 0.31577 0.32519 0.33313 0.33916 0.34291 0.34417
0.795  0.20993 0.21227 0.21612 0.22146 0.22814 0.23612 0.24516 0.25517 0.26588 0.27709 0.28838 0.29939 0.30980 0.31918 0.32700 0.33294 0.33662 0.33783
0.800  0.20553 0.20783 0.21163 0.21685 0.22347 0.23128 0.24024 0.25011 0.26065 0.27170 0.28282 0.29366 0.30392 0.31314 0.32084 0.32664 0.33029 0.33150
0.805  0.20114 0.20341 0.20714 0.21229 0.21881 0.22650 0.23532 0.24504 0.25542 0.26619 0.27714 0.28792 0.29801 0.30701 0.31460 0.32037 0.32395 0.32515
0.810  0.19676 0.19899 0.20267 0.20773 0.21409 0.22172 0.23032 0.23988 0.25008 0.26078 0.27156 0.28205 0.29199 0.30094 0.30839 0.31406 0.31758 0.31873
0.815  0.19238 0.19458 0.19820 0.20318 0.20944 0.21693 0.22540 0.23480 0.24484 0.25536 0.26595 0.27628 0.28604 0.29483 0.30217 0.30769 0.31116 0.31232
0.820  0.18802 0.19017 0.19373 0.19863 0.20478 0.21208 0.22047 0.22971 0.23958 0.24982 0.26023 0.27048 0.28007 0.28863 0.29586 0.30133 0.30474 0.30588
0.825  0.18366 0.18578 0.18927 0.19408 0.20013 0.20730 0.21554 0.22453 0.23431 0.24437 0.25460 0.26456 0.27399 0.28248 0.28956 0.29494 0.29828 0.29937
0.830  0.17930 0.18138 0.18478 0.18949 0.19547 0.20252 0.21053 0.21943 0.22894 0.23891 0.24894 0.25872 0.26797 0.27630 0.28325 0.28848 0.29177 0.29287
0.835  0.17495 0.17697 0.18033 0.18495 0.19076 0.19773 0.20559 0.21432 0.22365 0.23333 0.24317 0.25286 0.26193 0.27002 0.27690 0.28203 0.28525 0.28633
0.840  0.17060 0.17258 0.17587 0.18041 0.18611 0.19287 0.20065 0.20920 0.21835 0.22783 0.23748 0.24689 0.25583 0.26379 0.27047 0.27555 0.27870 0.27973
0.845  0.16625 0.16820 0.17142 0.17586 0.18145 0.18807 0.19568 0.20399 0.21294 0.22232 0.23177 0.24097 0.24968 0.25752 0.26406 0.26901 0.27209 0.27312
0.850  0.16191 0.16381 0.16697 0.17132 0.17678 0.18327 0.19065 0.19885 0.20761 0.21669 0.22594 0.23504 0.24356 0.25116 0.25762 0.26244 0.26547 0.26645
0.855  0.15756 0.15942 0.16251 0.16676 0.17206 0.17845 0.18567 0.19369 0.20225 0.21114 0.22018 0.22906 0.23739 0.24483 0.25109 0.25585 0.25880 0.25977
0.860  0.15321 0.15504 0.15805 0.16217 0.16738 0.17357 0.18068 0.18843 0.19679 0.20556 0.21439 0.22299 0.23113 0.23846 0.24457 0.24921 0.25208 0.25304
0.865  0.14886 0.15064 0.15358 0.15760 0.16269 0.16873 0.17561 0.18325 0.19141 0.19996 0.20848 0.21697 0.22491 0.23203 0.23802 0.24251 0.24533 0.24625
0.870  0.14451 0.14625 0.14909 0.15303 0.15800 0.16389 0.17059 0.17804 0.18599 0.19424 0.20264 0.21091 0.21865 0.22555 0.23137 0.23579 0.23854 0.23944
0.875  0.14015 0.14184 0.14461 0.14845 0.15329 0.15903 0.16555 0.17280 0.18054 0.18859 0.19677 0.20473 0.21227 0.21907 0.22473 0.22903 0.23169 0.23258
0.880  0.13578 0.13743 0.14012 0.14386 0.14852 0.15409 0.16050 0.16748 0.17501 0.18291 0.19083 0.19860 0.20593 0.21254 0.21804 0.22219 0.22480 0.22564
0.885  0.13140 0.13301 0.13562 0.13925 0.14378 0.14919 0.15535 0.16220 0.16952 0.17710 0.18483 0.19243 0.19955 0.20590 0.21125 0.21533 0.21786 0.21868
0.890  0.12702 0.12856 0.13111 0.13460 0.13902 0.14428 0.15025 0.15689 0.16399 0.17135 0.17884 0.18614 0.19305 0.19927 0.20446 0.20841 0.21086 0.21167
0.895  0.12261 0.12410 0.12658 0.12996 0.13425 0.13933 0.14512 0.15149 0.15835 0.16556 0.17281 0.17988 0.18657 0.19260 0.19762 0.20141 0.20379 0.20456
0.900  0.11819 0.11963 0.12203 0.12530 0.12944 0.13431 0.13996 0.14612 0.15276 0.15965 0.16666 0.17357 0.18004 0.18580 0.19071 0.19437 0.19667 0.19742
0.905  0.11375 0.11514 0.11743 0.12061 0.12457 0.12931 0.13471 0.14071 0.14712 0.15377 0.16054 0.16713 0.17338 0.17901 0.18370 0.18727 0.18949 0.19022
0.910  0.10929 0.11063 0.11283 0.11590 0.11971 0.12428 0.12948 0.13526 0.14136 0.14784 0.15436 0.16071 0.16672 0.17215 0.17666 0.18010 0.18222 0.18291
0.915  0.10480 0.10608 0.10820 0.11115 0.11482 0.11921 0.12421 0.12970 0.13563 0.14178 0.14805 0.15422 0.16000 0.16515 0.16955 0.17282 0.17488 0.17555
0.920  0.10027 0.10151 0.10354 0.10633 0.10988 0.11409 0.11889 0.12415 0.12984 0.13574 0.14175 0.14760 0.15319 0.15814 0.16231 0.16548 0.16746 0.16807
0.925  0.09571 0.09689 0.09884 0.10151 0.10490 0.10888 0.11346 0.11855 0.12398 0.12963 0.13537 0.14096 0.14626 0.15104 0.15502 0.15805 0.15993 0.16054
0.930  0.09111 0.09223 0.09409 0.09663 0.09983 0.10366 0.10802 0.11282 0.11800 0.12344 0.12884 0.13424 0.13929 0.14384 0.14764 0.15050 0.15230 0.15289
0.935  0.08645 0.08752 0.08928 0.09170 0.09474 0.09838 0.10252 0.10708 0.11200 0.11710 0.12230 0.12742 0.13222 0.13649 0.14010 0.14286 0.14457 0.14510
0.940  0.08174 0.08275 0.08442 0.08671 0.08958 0.09302 0.09694 0.10125 0.10591 0.11073 0.11565 0.12044 0.12498 0.12907 0.13249 0.13508 0.13670 0.13722
0.945  0.07695 0.07791 0.07946 0.08163 0.08434 0.08754 0.09122 0.09533 0.09965 0.10425 0.10887 0.11339 0.11766 0.12152 0.12473 0.12717 0.12868 0.12916
0.950  0.07209 0.07297 0.07443 0.07644 0.07900 0.08200 0.08545 0.08924 0.09334 0.09759 0.10193 0.10620 0.11020 0.11377 0.11681 0.11908 0.12051 0.12097
0.955  0.06713 0.06794 0.06930 0.07117 0.07352 0.07634 0.07955 0.08308 0.08689 0.09084 0.09487 0.09880 0.10252 0.10588 0.10868 0.11082 0.11215 0.11255
0.960  0.06204 0.06280 0.06405 0.06578 0.06794 0.07055 0.07350 0.07676 0.08027 0.08392 0.08764 0.09125 0.09469 0.09779 0.10037 0.10234 0.10356 0.10395
0.965  0.05681 0.05750 0.05865 0.06022 0.06220 0.06454 0.06724 0.07024 0.07341 0.07674 0.08013 0.08348 0.08662 0.08944 0.09180 0.09358 0.09471 0.09505
0.970  0.05140 0.05202 0.05306 0.05447 0.05626 0.05836 0.06080 0.06347 0.06636 0.06935 0.07241 0.07538 0.07825 0.08077 0.08289 0.08452 0.08554 0.08582
0.975  0.04575 0.04630 0.04721 0.04847 0.05005 0.05191 0.05406 0.05642 0.05898 0.06163 0.06434 0.06697 0.06947 0.07173 0.07361 0.07505 0.07595 0.07623
0.980  0.03978 0.04026 0.04104 0.04211 0.04346 0.04509 0.04695 0.04898 0.05116 0.05347 0.05577 0.05808 0.06024 0.06219 0.06381 0.06505 0.06582 0.06606
0.985  0.03335 0.03374 0.03438 0.03528 0.03640 0.03775 0.03926 0.04095 0.04277 0.04467 0.04660 0.04851 0.05030 0.05190 0.05327 0.05429 0.05493 0.05511
0.990  0.02618 0.02648 0.02698 0.02767 0.02853 0.02956 0.03074 0.03205 0.03346 0.03492 0.03641 0.03787 0.03925 0.04051 0.04155 0.04235 0.04285 0.04298
0.995  0.01756 0.01776 0.01809 0.01854 0.01910 0.01977 0.02054 0.02139 0.02232 0.02327 0.02425 0.02520 0.02611 0.02693 0.02761 0.02814 0.02847 0.02852
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e080.dat <==
# alpha = +0.35 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99996
0.010  0.99959 0.99960 0.99960 0.99961 0.99963 0.99964 0.99966 0.99967 0.99969 0.99971 0.99973 0.99975 0.99977 0.99979 0.99980 0.99981 0.99982 0.99982
0.015  0.99909 0.99910 0.99911 0.99913 0.99916 0.99919 0.99923 0.99927 0.99931 0.99936 0.99940 0.99945 0.99949 0.99952 0.99956 0.99958 0.99959 0.99960
0.020  0.99838 0.99839 0.99842 0.99846 0.99851 0.99856 0.99863 0.99870 0.99878 0.99885 0.99894 0.99901 0.99909 0.99916 0.99921 0.99925 0.99928 0.99929
0.025  0.99747 0.99749 0.99754 0.99759 0.99767 0.99776 0.99786 0.99797 0.99809 0.99821 0.99834 0.99846 0.99858 0.99868 0.99877 0.99883 0.99887 0.99889
0.030  0.99636 0.99640 0.99646 0.99654 0.99665 0.99677 0.99692 0.99708 0.99725 0.99743 0.99761 0.99779 0.99795 0.99810 0.99823 0.99832 0.99838 0.99837
0.035  0.99505 0.99510 0.99518 0.99530 0.99544 0.99561 0.99581 0.99603 0.99626 0.99651 0.99675 0.99699 0.99722 0.99742 0.99759 0.99772 0.99780 0.99780
0.040  0.99355 0.99361 0.99372 0.99387 0.99406 0.99428 0.99454 0.99482 0.99512 0.99544 0.99576 0.99608 0.99637 0.99663 0.99685 0.99702 0.99712 0.99714
0.045  0.99185 0.99193 0.99207 0.99225 0.99249 0.99278 0.99310 0.99346 0.99384 0.99424 0.99464 0.99504 0.99541 0.99574 0.99602 0.99623 0.99636 0.99639
0.050  0.98996 0.99006 0.99023 0.99046 0.99075 0.99110 0.99150 0.99194 0.99241 0.99290 0.99340 0.99389 0.99434 0.99475 0.99510 0.99535 0.99552 0.99556
0.055  0.98788 0.98800 0.98820 0.98848 0.98883 0.98925 0.98973 0.99026 0.99083 0.99143 0.99203 0.99261 0.99316 0.99366 0.99407 0.99438 0.99458 0.99464
0.060  0.98561 0.98576 0.98600 0.98633 0.98674 0.98724 0.98781 0.98844 0.98911 0.98982 0.99053 0.99123 0.99188 0.99246 0.99296 0.99333 0.99356 0.99363
0.065  0.98316 0.98333 0.98361 0.98400 0.98449 0.98507 0.98573 0.98647 0.98726 0.98808 0.98891 0.98972 0.99049 0.99117 0.99175 0.99218 0.99245 0.99251
0.070  0.98053 0.98073 0.98105 0.98150 0.98206 0.98273 0.98350 0.98435 0.98526 0.98621 0.98717 0.98811 0.98899 0.98978 0.99044 0.99094 0.99125 0.99133
0.075  0.97772 0.97795 0.97832 0.97883 0.97947 0.98024 0.98111 0.98208 0.98312 0.98421 0.98530 0.98638 0.98739 0.98829 0.98904 0.98961 0.98997 0.99008
0.080  0.97474 0.97499 0.97541 0.97599 0.97672 0.97759 0.97858 0.97968 0.98086 0.98208 0.98332 0.98454 0.98568 0.98670 0.98755 0.98820 0.98860 0.98873
0.085  0.97159 0.97187 0.97234 0.97299 0.97381 0.97478 0.97590 0.97713 0.97846 0.97983 0.98123 0.98259 0.98387 0.98502 0.98598 0.98670 0.98715 0.98731
0.090  0.96827 0.96859 0.96911 0.96984 0.97075 0.97184 0.97308 0.97445 0.97593 0.97746 0.97902 0.98053 0.98196 0.98324 0.98431 0.98512 0.98562 0.98577
0.095  0.96479 0.96514 0.96572 0.96652 0.96753 0.96874 0.97012 0.97164 0.97327 0.97497 0.97669 0.97837 0.97995 0.98137 0.98256 0.98345 0.98401 0.98418
0.100  0.96116 0.96154 0.96218 0.96306 0.96417 0.96550 0.96702 0.96869 0.97049 0.97236 0.97426 0.97611 0.97785 0.97941 0.98071 0.98170 0.98231 0.98251
0.105  0.95737 0.95779 0.95849 0.95945 0.96067 0.96212 0.96378 0.96562 0.96759 0.96964 0.97171 0.97374 0.97565 0.97735 0.97878 0.97986 0.98053 0.98076
0.110  0.95343 0.95389 0.95465 0.95570 0.95703 0.95861 0.96042 0.96242 0.96457 0.96680 0.96906 0.97127 0.97335 0.97521 0.97677 0.97795 0.97868 0.97890
0.115  0.94934 0.94984 0.95067 0.95181 0.95325 0.95497 0.95693 0.95910 0.96143 0.96386 0.96631 0.96871 0.97096 0.97298 0.97467 0.97595 0.97674 0.97700
0.120  0.94511 0.94565 0.94655 0.94778 0.94934 0.95119 0.95332 0.95566 0.95818 0.96080 0.96346 0.96605 0.96848 0.97067 0.97249 0.97387 0.97473 0.97502
0.125  0.94075 0.94134 0.94230 0.94363 0.94530 0.94730 0.94959 0.95211 0.95482 0.95765 0.96050 0.96330 0.96592 0.96827 0.97023 0.97171 0.97264 0.97293
0.130  0.93626 0.93688 0.93792 0.93934 0.94114 0.94329 0.94574 0.94845 0.95136 0.95438 0.95745 0.96044 0.96326 0.96578 0.96789 0.96948 0.97047 0.97079
0.135  0.93164 0.93231 0.93341 0.93494 0.93686 0.93916 0.94178 0.94468 0.94779 0.95103 0.95430 0.95751 0.96052 0.96321 0.96546 0.96717 0.96823 0.96859
0.140  0.92690 0.92761 0.92879 0.93042 0.93247 0.93491 0.93771 0.94080 0.94412 0.94757 0.95107 0.95448 0.95769 0.96057 0.96297 0.96478 0.96592 0.96627
0.145  0.92204 0.92280 0.92405 0.92578 0.92796 0.93056 0.93354 0.93682 0.94035 0.94403 0.94774 0.95137 0.95478 0.95784 0.96040 0.96232 0.96353 0.96392
0.150  0.91706 0.91787 0.91919 0.92103 0.92335 0.92611 0.92926 0.93275 0.93649 0.94039 0.94432 0.94817 0.95179 0.95503 0.95774 0.95979 0.96106 0.96150
0.155  0.91198 0.91284 0.91424 0.91618 0.91863 0.92155 0.92489 0.92858 0.93253 0.93666 0.94082 0.94490 0.94873 0.95216 0.95502 0.95719 0.95854 0.95897
0.160  0.90680 0.90770 0.90918 0.91123 0.91381 0.91690 0.92042 0.92431 0.92849 0.93284 0.93724 0.94154 0.94559 0.94920 0.95222 0.95451 0.95593 0.95641
0.165  0.90152 0.90246 0.90402 0.90618 0.90890 0.91215 0.91586 0.91996 0.92436 0.92895 0.93358 0.93810 0.94236 0.94617 0.94935 0.95176 0.95326 0.95377
0.170  0.89614 0.89713 0.89877 0.90104 0.90391 0.90732 0.91122 0.91553 0.92016 0.92497 0.92983 0.93460 0.93907 0.94307 0.94642 0.94895 0.95053 0.95104
0.175  0.89067 0.89171 0.89343 0.89581 0.89882 0.90240 0.90649 0.91102 0.91586 0.92091 0.92602 0.93102 0.93571 0.93989 0.94341 0.94606 0.94772 0.94828
0.180  0.88512 0.88621 0.88801 0.89051 0.89365 0.89740 0.90169 0.90642 0.91150 0.91679 0.92214 0.92735 0.93227 0.93666 0.94034 0.94312 0.94485 0.94541
0.185  0.87948 0.88062 0.88251 0.88511 0.88840 0.89232 0.89680 0.90175 0.90706 0.91259 0.91817 0.92363 0.92877 0.93336 0.93720 0.94010 0.94191 0.94252
0.190  0.87377 0.87496 0.87693 0.87965 0.88308 0.88717 0.89184 0.89700 0.90255 0.90831 0.91414 0.91985 0.92519 0.92998 0.93399 0.93702 0.93891 0.93956
0.195  0.86798 0.86922 0.87127 0.87411 0.87768 0.88194 0.88681 0.89220 0.89797 0.90397 0.91005 0.91598 0.92156 0.92656 0.93073 0.93389 0.93585 0.93650
0.200  0.86213 0.86342 0.86555 0.86850 0.87222 0.87665 0.88172 0.88732 0.89332 0.89957 0.90588 0.91206 0.91787 0.92306 0.92739 0.93068 0.93272 0.93342
0.205  0.85621 0.85755 0.85977 0.86283 0.86669 0.87130 0.87656 0.88237 0.88861 0.89511 0.90167 0.90809 0.91410 0.91950 0.92401 0.92742 0.92954 0.93024
0.210  0.85023 0.85162 0.85392 0.85710 0.86110 0.86588 0.87135 0.87737 0.88385 0.89058 0.89739 0.90404 0.91029 0.91589 0.92057 0.92410 0.92630 0.92704
0.215  0.84419 0.84563 0.84802 0.85131 0.85546 0.86041 0.86606 0.87232 0.87902 0.88600 0.89304 0.89994 0.90642 0.91220 0.91705 0.92071 0.92300 0.92375
0.220  0.83810 0.83959 0.84206 0.84546 0.84976 0.85489 0.86074 0.86721 0.87414 0.88137 0.88865 0.89579 0.90248 0.90848 0.91349 0.91728 0.91964 0.92043
0.225  0.83196 0.83351 0.83605 0.83957 0.84402 0.84931 0.85536 0.86205 0.86921 0.87666 0.88421 0.89157 0.89850 0.90468 0.90987 0.91378 0.91622 0.91702
0.230  0.82578 0.82737 0.83000 0.83363 0.83822 0.84368 0.84993 0.85682 0.86423 0.87193 0.87970 0.88732 0.89445 0.90085 0.90620 0.91023 0.91275 0.91359
0.235  0.81955 0.82119 0.82390 0.82765 0.83238 0.83801 0.84446 0.85157 0.85919 0.86714 0.87516 0.88299 0.89036 0.89696 0.90245 0.90662 0.90922 0.91011
0.240  0.81328 0.81497 0.81777 0.82163 0.82650 0.83230 0.83893 0.84627 0.85412 0.86229 0.87057 0.87863 0.88623 0.89300 0.89869 0.90297 0.90564 0.90654
0.245  0.80698 0.80872 0.81159 0.81557 0.82058 0.82655 0.83338 0.84092 0.84900 0.85742 0.86591 0.87423 0.88203 0.88902 0.89484 0.89925 0.90201 0.90295
0.250  0.80064 0.80243 0.80539 0.80947 0.81463 0.82077 0.82778 0.83553 0.84385 0.85250 0.86123 0.86976 0.87780 0.88496 0.89097 0.89550 0.89833 0.89927
0.255  0.79428 0.79611 0.79915 0.80335 0.80864 0.81494 0.82215 0.83011 0.83864 0.84752 0.85651 0.86527 0.87350 0.88088 0.88704 0.89168 0.89459 0.89558
0.260  0.78788 0.78977 0.79289 0.79719 0.80263 0.80909 0.81649 0.82466 0.83341 0.84252 0.85172 0.86073 0.86918 0.87672 0.88305 0.88783 0.89081 0.89180
0.265  0.78147 0.78340 0.78660 0.79101 0.79658 0.80321 0.81079 0.81917 0.82815 0.83749 0.84692 0.85614 0.86479 0.87255 0.87903 0.88393 0.88697 0.88801
0.270  0.77503 0.77701 0.78029 0.78481 0.79051 0.79731 0.80507 0.81364 0.82283 0.83240 0.84209 0.85152 0.86039 0.86831 0.87495 0.87997 0.88310 0.88414
0.275  0.76857 0.77060 0.77395 0.77858 0.78442 0.79138 0.79932 0.80810 0.81751 0.82730 0.83719 0.84684 0.85594 0.86405 0.87085 0.87597 0.87917 0.88025
0.280  0.76210 0.76418 0.76760 0.77234 0.77831 0.78542 0.79356 0.80253 0.81215 0.82217 0.83228 0.84216 0.85143 0.85974 0.86667 0.87192 0.87519 0.87628
0.285  0.75562 0.75774 0.76124 0.76608 0.77218 0.77944 0.78775 0.79692 0.80675 0.81698 0.82731 0.83742 0.84691 0.85538 0.86248 0.86784 0.87118 0.87230
0.290  0.74912 0.75129 0.75486 0.75981 0.76604 0.77346 0.78194 0.79130 0.80134 0.81179 0.82234 0.83264 0.84232 0.85100 0.85822 0.86370 0.86711 0.86825
0.295  0.74262 0.74483 0.74848 0.75352 0.75988 0.76745 0.77611 0.78567 0.79591 0.80657 0.81734 0.82785 0.83772 0.84654 0.85395 0.85953 0.86300 0.86418
0.300  0.73611 0.73836 0.74208 0.74722 0.75371 0.76144 0.77026 0.78001 0.79045 0.80130 0.81228 0.82300 0.83306 0.84209 0.84961 0.85530 0.85886 0.86003
0.305  0.72959 0.73189 0.73568 0.74092 0.74752 0.75540 0.76438 0.77431 0.78496 0.79604 0.80722 0.81815 0.82840 0.83756 0.84525 0.85105 0.85466 0.85588
0.310  0.72308 0.72542 0.72928 0.73461 0.74134 0.74935 0.75851 0.76863 0.77947 0.79075 0.80213 0.81323 0.82370 0.83304 0.84083 0.84675 0.85043 0.85165
0.315  0.71656 0.71894 0.72287 0.72830 0.73515 0.74331 0.75263 0.76292 0.77395 0.78540 0.79700 0.80832 0.81894 0.82844 0.83641 0.84242 0.84616 0.84742
0.320  0.71004 0.71246 0.71646 0.72199 0.72895 0.73725 0.74673 0.75720 0.76840 0.78008 0.79187 0.80338 0.81419 0.82384 0.83191 0.83803 0.84185 0.84311
0.325  0.70353 0.70598 0.71005 0.71567 0.72275 0.73119 0.74081 0.75145 0.76286 0.77473 0.78668 0.79838 0.80936 0.81918 0.82741 0.83363 0.83750 0.83880
0.330  0.69702 0.69952 0.70365 0.70936 0.71655 0.72511 0.73490 0.74571 0.75730 0.76933 0.78150 0.79339 0.80455 0.81452 0.82285 0.82917 0.83310 0.83441
0.335  0.69051 0.69305 0.69724 0.70303 0.71034 0.71904 0.72898 0.73996 0.75170 0.76394 0.77630 0.78834 0.79966 0.80981 0.81828 0.82469 0.82868 0.83002
0.340  0.68402 0.68660 0.69085 0.69673 0.70414 0.71297 0.72307 0.73418 0.74612 0.75854 0.77106 0.78330 0.79480 0.80507 0.81368 0.82016 0.82421 0.82556
0.345  0.67753 0.68015 0.68446 0.69042 0.69795 0.70691 0.71712 0.72842 0.74053 0.75310 0.76582 0.77821 0.78986 0.80031 0.80902 0.81561 0.81972 0.82109
0.350  0.67106 0.67371 0.67808 0.68413 0.69175 0.70084 0.71119 0.72265 0.73490 0.74767 0.76053 0.77312 0.78493 0.79549 0.80435 0.81100 0.81517 0.81659
0.355  0.66459 0.66728 0.67171 0.67784 0.68557 0.69475 0.70527 0.71685 0.72929 0.74219 0.75526 0.76802 0.77998 0.79068 0.79962 0.80639 0.81061 0.81203
0.360  0.65814 0.66086 0.66535 0.67156 0.67937 0.68869 0.69934 0.71107 0.72367 0.73675 0.74998 0.76285 0.77498 0.78581 0.79489 0.80172 0.80600 0.80745
0.365  0.65171 0.65446 0.65901 0.66529 0.67320 0.68264 0.69339 0.70530 0.71802 0.73129 0.74464 0.75771 0.76998 0.78095 0.79011 0.79705 0.80137 0.80282
0.370  0.64529 0.64807 0.65267 0.65902 0.66704 0.67659 0.68747 0.69951 0.71239 0.72577 0.73932 0.75251 0.76492 0.77601 0.78532 0.79231 0.79669 0.79818
0.375  0.63888 0.64170 0.64635 0.65278 0.66089 0.67052 0.68155 0.69371 0.70676 0.72029 0.73395 0.74733 0.75989 0.77110 0.78047 0.78757 0.79199 0.79348
0.380  0.63250 0.63535 0.64004 0.64654 0.65474 0.66449 0.67564 0.68793 0.70108 0.71480 0.72862 0.74213 0.75478 0.76612 0.77563 0.78278 0.78725 0.78877
0.385  0.62613 0.62901 0.63376 0.64033 0.64860 0.65846 0.66970 0.68215 0.69544 0.70927 0.72327 0.73688 0.74970 0.76116 0.77073 0.77798 0.78249 0.78401
0.390  0.61978 0.62268 0.62749 0.63412 0.64247 0.65244 0.66380 0.67633 0.68980 0.70377 0.71786 0.73166 0.74455 0.75612 0.76583 0.77313 0.77769 0.77924
0.395  0.61345 0.61638 0.62123 0.62793 0.63637 0.64642 0.65790 0.67056 0.68412 0.69821 0.71249 0.72637 0.73944 0.75112 0.76087 0.76827 0.77287 0.77441
0.400  0.60714 0.61010 0.61500 0.62175 0.63028 0.64041 0.65200 0.66479 0.67847 0.69270 0.70705 0.72111 0.73428 0.74606 0.75593 0.76338 0.76801 0.76959
0.405  0.60086 0.60385 0.60878 0.61559 0.62420 0.63442 0.64610 0.65898 0.67282 0.68718 0.70166 0.71579 0.72910 0.74098 0.75092 0.75844 0.76313 0.76470
0.410  0.59459 0.59761 0.60259 0.60946 0.61813 0.62845 0.64022 0.65322 0.66713 0.68160 0.69626 0.71051 0.72393 0.73591 0.74592 0.75350 0.75821 0.75982
0.415  0.58835 0.59139 0.59641 0.60334 0.61207 0.62248 0.63436 0.64746 0.66149 0.67608 0.69080 0.70521 0.71868 0.73077 0.74086 0.74851 0.75328 0.75487
0.420  0.58214 0.58520 0.59025 0.59724 0.60604 0.61651 0.62847 0.64167 0.65584 0.67055 0.68538 0.69985 0.71348 0.72565 0.73582 0.74352 0.74831 0.74993
0.425  0.57594 0.57903 0.58412 0.59116 0.60003 0.61058 0.62262 0.63592 0.65016 0.66496 0.67990 0.69453 0.70820 0.72047 0.73075 0.73848 0.74331 0.74493
0.430  0.56977 0.57288 0.57801 0.58509 0.59403 0.60465 0.61679 0.63018 0.64452 0.65943 0.67447 0.68914 0.70297 0.71531 0.72562 0.73344 0.73829 0.73993
0.435  0.56363 0.56676 0.57192 0.57904 0.58804 0.59875 0.61097 0.62444 0.63884 0.65384 0.66903 0.68381 0.69766 0.71009 0.72051 0.72834 0.73324 0.73488
0.440  0.55751 0.56066 0.56586 0.57303 0.58207 0.59283 0.60512 0.61868 0.63320 0.64830 0.66353 0.67839 0.69239 0.70490 0.71534 0.72325 0.72817 0.72983
0.445  0.55142 0.55459 0.55982 0.56703 0.57613 0.58695 0.59932 0.61296 0.62757 0.64276 0.65809 0.67304 0.68711 0.69963 0.71019 0.71811 0.72307 0.72472
0.450  0.54536 0.54854 0.55380 0.56105 0.57020 0.58109 0.59353 0.60725 0.62189 0.63716 0.65257 0.66766 0.68176 0.69441 0.70497 0.71297 0.71795 0.71962
0.455  0.53932 0.54251 0.54780 0.55510 0.56430 0.57525 0.58771 0.60150 0.61627 0.63162 0.64711 0.66222 0.67645 0.68915 0.69977 0.70778 0.71279 0.71450
0.460  0.53331 0.53652 0.54182 0.54916 0.55839 0.56939 0.58195 0.59581 0.61065 0.62608 0.64165 0.65683 0.67107 0.68384 0.69451 0.70260 0.70763 0.70932
0.465  0.52732 0.53055 0.53588 0.54324 0.55253 0.56358 0.57620 0.59013 0.60498 0.62048 0.63612 0.65137 0.66574 0.67857 0.68928 0.69736 0.70242 0.70414
0.470  0.52136 0.52461 0.52996 0.53736 0.54669 0.55779 0.57046 0.58441 0.59938 0.61495 0.63065 0.64597 0.66033 0.67322 0.68398 0.69214 0.69721 0.69891
0.475  0.51544 0.51869 0.52407 0.53150 0.54086 0.55201 0.56470 0.57874 0.59377 0.60934 0.62511 0.64054 0.65497 0.66791 0.67871 0.68689 0.69196 0.69369
0.480  0.50953 0.51280 0.51820 0.52566 0.53506 0.54622 0.55899 0.57309 0.58812 0.60381 0.61963 0.63506 0.64959 0.66252 0.67341 0.68159 0.68670 0.68842
0.485  0.50366 0.50694 0.51236 0.51984 0.52925 0.54048 0.55330 0.56739 0.58253 0.59827 0.61415 0.62963 0.64416 0.65718 0.66806 0.67630 0.68142 0.68315
0.490  0.49782 0.50111 0.50655 0.51404 0.52349 0.53476 0.54757 0.56176 0.57695 0.59267 0.60860 0.62413 0.63876 0.65177 0.66273 0.67096 0.67611 0.67783
0.495  0.49200 0.49530 0.50075 0.50827 0.51776 0.52905 0.54191 0.55614 0.57131 0.58714 0.60311 0.61869 0.63329 0.64639 0.65734 0.66563 0.67078 0.67252
0.500  0.48621 0.48952 0.49498 0.50252 0.51204 0.52333 0.53626 0.55047 0.56574 0.58161 0.59755 0.61317 0.62788 0.64101 0.65198 0.66025 0.66542 0.66715
0.505  0.48045 0.48377 0.48924 0.49680 0.50634 0.51766 0.53062 0.54487 0.56017 0.57602 0.59206 0.60771 0.62238 0.63555 0.64655 0.65488 0.66005 0.66180
0.510  0.47472 0.47804 0.48353 0.49111 0.50064 0.51201 0.52495 0.53928 0.55455 0.57049 0.58657 0.60225 0.61695 0.63014 0.64115 0.64945 0.65465 0.65642
0.515  0.46902 0.47235 0.47784 0.48544 0.49499 0.50638 0.51935 0.53364 0.54900 0.56496 0.58100 0.59671 0.61150 0.62465 0.63568 0.64405 0.64925 0.65099
0.520  0.46335 0.46668 0.47219 0.47977 0.48936 0.50073 0.51376 0.52808 0.54346 0.55938 0.57551 0.59123 0.60598 0.61921 0.63025 0.63862 0.64380 0.64557
0.525  0.45770 0.46104 0.46655 0.47415 0.48375 0.49514 0.50813 0.52252 0.53786 0.55387 0.56993 0.58568 0.60051 0.61369 0.62481 0.63314 0.63836 0.64010
0.530  0.45209 0.45543 0.46095 0.46855 0.47815 0.48957 0.50257 0.51697 0.53233 0.54828 0.56444 0.58019 0.59497 0.60823 0.61929 0.62768 0.63288 0.63464
0.535  0.44650 0.44984 0.45536 0.46298 0.47257 0.48401 0.49703 0.51139 0.52681 0.54277 0.55894 0.57471 0.58949 0.60275 0.61382 0.62216 0.62739 0.62913
0.540  0.44094 0.44429 0.44980 0.45743 0.46702 0.47843 0.49150 0.50586 0.52123 0.53726 0.55336 0.56913 0.58392 0.59719 0.60827 0.61666 0.62188 0.62363
0.545  0.43541 0.43876 0.44427 0.45191 0.46150 0.47292 0.48594 0.50035 0.51572 0.53169 0.54786 0.56363 0.57842 0.59169 0.60276 0.61111 0.61633 0.61811
0.550  0.42991 0.43326 0.43877 0.44638 0.45600 0.46742 0.48044 0.49480 0.51022 0.52619 0.54235 0.55805 0.57291 0.58610 0.59718 0.60558 0.61080 0.61255
0.555  0.42444 0.42779 0.43330 0.44091 0.45049 0.46194 0.47496 0.48931 0.50466 0.52069 0.53678 0.55254 0.56732 0.58058 0.59164 0.60002 0.60521 0.60699
0.560  0.41900 0.42234 0.42785 0.43546 0.44504 0.45643 0.46944 0.48383 0.49918 0.51513 0.53128 0.54703 0.56179 0.57497 0.58609 0.59442 0.59964 0.60138
0.565  0.41358 0.41691 0.42243 0.43003 0.43960 0.45099 0.46398 0.47831 0.49368 0.50964 0.52569 0.54143 0.55618 0.56942 0.58047 0.58884 0.59403 0.59579
0.570  0.40820 0.41152 0.41704 0.42463 0.43419 0.44557 0.45855 0.47286 0.48817 0.50407 0.52019 0.53590 0.55064 0.56385 0.57488 0.58320 0.58840 0.59014
0.575  0.40284 0.40616 0.41165 0.41924 0.42880 0.44016 0.45312 0.46742 0.48271 0.49859 0.51468 0.53029 0.54508 0.55821 0.56923 0.57758 0.58277 0.58451
0.580  0.39751 0.40083 0.40630 0.41387 0.42340 0.43473 0.44766 0.46192 0.47718 0.49311 0.50910 0.52476 0.53944 0.55262 0.56362 0.57194 0.57710 0.57886
0.585  0.39221 0.39552 0.40099 0.40854 0.41805 0.42937 0.44228 0.45651 0.47174 0.48756 0.50359 0.51922 0.53388 0.54695 0.55799 0.56626 0.57143 0.57316
0.590  0.38693 0.39024 0.39570 0.40323 0.41272 0.42402 0.43690 0.45111 0.46630 0.48209 0.49800 0.51360 0.52822 0.54135 0.55230 0.56059 0.56574 0.56748
0.595  0.38168 0.38498 0.39043 0.39795 0.40742 0.41868 0.43148 0.44565 0.46080 0.47663 0.49250 0.50806 0.52264 0.53572 0.54664 0.55487 0.56002 0.56175
0.600  0.37646 0.37976 0.38519 0.39269 0.40210 0.41332 0.42614 0.44027 0.45538 0.47108 0.48699 0.50242 0.51705 0.53002 0.54092 0.54918 0.55430 0.55602
0.605  0.37127 0.37455 0.37997 0.38742 0.39683 0.40803 0.42081 0.43489 0.44997 0.46562 0.48140 0.49687 0.51137 0.52438 0.53524 0.54345 0.54855 0.55028
0.610  0.36611 0.36938 0.37476 0.38221 0.39159 0.40275 0.41549 0.42947 0.44448 0.46016 0.47590 0.49131 0.50576 0.51866 0.52954 0.53769 0.54279 0.54450
0.615  0.36097 0.36423 0.36959 0.37702 0.38637 0.39749 0.41013 0.42412 0.43909 0.45463 0.47039 0.48567 0.50007 0.51299 0.52378 0.53195 0.53702 0.53873
0.620  0.35586 0.35910 0.36445 0.37185 0.38117 0.39221 0.40485 0.41879 0.43370 0.44919 0.46480 0.48010 0.49445 0.50732 0.51806 0.52615 0.53122 0.53291
0.625  0.35077 0.35400 0.35933 0.36670 0.37595 0.38698 0.39958 0.41345 0.42823 0.44373 0.45929 0.47453 0.48881 0.50156 0.51226 0.52037 0.52541 0.52710
0.630  0.34571 0.34893 0.35424 0.36158 0.37079 0.38178 0.39426 0.40808 0.42286 0.43822 0.45377 0.46887 0.48310 0.49587 0.50652 0.51458 0.51957 0.52128
0.635  0.34068 0.34388 0.34917 0.35645 0.36565 0.37659 0.38902 0.40277 0.41749 0.43278 0.44819 0.46330 0.47745 0.49013 0.50075 0.50874 0.51373 0.51541
0.640  0.33568 0.33886 0.34413 0.35137 0.36053 0.37137 0.38379 0.39748 0.41205 0.42726 0.44268 0.45763 0.47179 0.48437 0.49492 0.50292 0.50788 0.50955
0.645  0.33069 0.33386 0.33910 0.34631 0.35541 0.36621 0.37857 0.39213 0.40670 0.42183 0.43708 0.45204 0.46606 0.47864 0.48913 0.49704 0.50199 0.50365
0.650  0.32574 0.32889 0.33409 0.34128 0.35030 0.36108 0.37331 0.38686 0.40135 0.41640 0.43158 0.44645 0.46039 0.47283 0.48328 0.49119 0.49610 0.49775
0.655  0.32080 0.32395 0.32911 0.33626 0.34524 0.35595 0.36812 0.38159 0.39593 0.41089 0.42607 0.44077 0.45463 0.46708 0.47746 0.48532 0.49018 0.49185
0.660  0.31590 0.31902 0.32416 0.33124 0.34020 0.35080 0.36295 0.37627 0.39059 0.40547 0.42047 0.43517 0.44895 0.46132 0.47163 0.47940 0.48427 0.48589
0.665  0.31102 0.31412 0.31923 0.32627 0.33517 0.34571 0.35772 0.37103 0.38526 0.40005 0.41496 0.42957 0.44326 0.45548 0.46574 0.47351 0.47833 0.47995
0.670  0.30616 0.30925 0.31432 0.32132 0.33012 0.34064 0.35258 0.36580 0.37986 0.39455 0.40944 0.42388 0.43748 0.44970 0.45988 0.46756 0.47237 0.47397
0.675  0.30133 0.30438 0.30944 0.31639 0.32513 0.33557 0.34744 0.36050 0.37455 0.38914 0.40384 0.41826 0.43178 0.44383 0.45401 0.46163 0.46640 0.46799
0.680  0.29652 0.29955 0.30457 0.31148 0.32016 0.33049 0.34232 0.35529 0.36924 0.38373 0.39833 0.41256 0.42605 0.43803 0.44808 0.45569 0.46041 0.46200
0.685  0.29174 0.29475 0.29971 0.30658 0.31521 0.32546 0.33714 0.35009 0.36385 0.37823 0.39281 0.40694 0.42026 0.43222 0.44219 0.44970 0.45440 0.45597
0.690  0.28698 0.28996 0.29489 0.30168 0.31027 0.32045 0.33205 0.34482 0.35856 0.37283 0.38721 0.40131 0.41453 0.42632 0.43622 0.44372 0.44838 0.44994
0.695  0.28224 0.28520 0.29009 0.29683 0.30532 0.31543 0.32696 0.33964 0.35327 0.36742 0.38169 0.39559 0.40871 0.42048 0.43030 0.43774 0.44233 0.44388
0.700  0.27753 0.28047 0.28531 0.29200 0.30042 0.31042 0.32182 0.33446 0.34790 0.36193 0.37608 0.38996 0.40296 0.41463 0.42437 0.43170 0.43629 0.43782
0.705  0.27283 0.27575 0.28056 0.28719 0.29553 0.30545 0.31676 0.32929 0.34262 0.35653 0.37056 0.38432 0.39721 0.40871 0.41836 0.42568 0.43022 0.43174
0.710  0.26816 0.27105 0.27582 0.28239 0.29067 0.30050 0.31171 0.32406 0.33734 0.35113 0.36504 0.37858 0.39136 0.40284 0.41240 0.41964 0.42412 0.42563
0.715  0.26351 0.26638 0.27110 0.27758 0.28577 0.29551 0.30667 0.31891 0.33198 0.34565 0.35942 0.37293 0.38559 0.39695 0.40642 0.41356 0.41803 0.41952
0.720  0.25889 0.26172 0.26638 0.27282 0.28094 0.29058 0.30158 0.31376 0.32672 0.34025 0.35389 0.36727 0.37981 0.39099 0.40038 0.40750 0.41191 0.41339
0.725  0.25428 0.25709 0.26170 0.26808 0.27612 0.28567 0.29656 0.30855 0.32145 0.33486 0.34836 0.36152 0.37394 0.38509 0.39438 0.40138 0.40576 0.40723
0.730  0.24969 0.25246 0.25704 0.26336 0.27131 0.28077 0.29155 0.30342 0.31618 0.32938 0.34274 0.35585 0.36814 0.37910 0.38836 0.39529 0.39962 0.40107
0.735  0.24513 0.24787 0.25240 0.25865 0.26652 0.27583 0.28654 0.29830 0.31086 0.32398 0.33720 0.35018 0.36233 0.37317 0.38228 0.38917 0.39345 0.39489
0.740  0.24058 0.24329 0.24778 0.25396 0.26171 0.27095 0.28150 0.29311 0.30561 0.31859 0.33167 0.34441 0.35644 0.36723 0.37623 0.38301 0.38725 0.38867
0.745  0.23606 0.23874 0.24317 0.24926 0.25695 0.26609 0.27652 0.28800 0.30035 0.31311 0.32604 0.33872 0.35061 0.36121 0.37016 0.37687 0.38106 0.38246
0.750  0.23155 0.23420 0.23859 0.24460 0.25220 0.26124 0.27155 0.28290 0.29503 0.30771 0.32049 0.33302 0.34476 0.35525 0.36404 0.37071 0.37484 0.37620
0.755  0.22706 0.22968 0.23399 0.23996 0.24747 0.25637 0.26652 0.27779 0.28979 0.30231 0.31494 0.32724 0.33885 0.34927 0.35795 0.36449 0.36859 0.36996
0.760  0.22259 0.22518 0.22944 0.23533 0.24274 0.25152 0.26157 0.27263 0.28454 0.29683 0.30930 0.32153 0.33299 0.34321 0.35179 0.35830 0.36234 0.36369
0.765  0.21814 0.22070 0.22490 0.23072 0.23800 0.24670 0.25662 0.26755 0.27923 0.29144 0.30374 0.31573 0.32704 0.33720 0.34567 0.35209 0.35607 0.35738
0.770  0.21371 0.21624 0.22038 0.22612 0.23331 0.24190 0.25168 0.26246 0.27399 0.28603 0.29817 0.31000 0.32116 0.33118 0.33954 0.34582 0.34976 0.35108
0.775  0.20930 0.21179 0.21588 0.22151 0.22863 0.23709 0.24669 0.25731 0.26875 0.28055 0.29252 0.30427 0.31527 0.32508 0.33333 0.33958 0.34345 0.34476
0.780  0.20490 0.20734 0.21139 0.21694 0.22396 0.23226 0.24176 0.25224 0.26344 0.27515 0.28694 0.29844 0.30929 0.31904 0.32716 0.33331 0.33713 0.33839
0.785  0.20052 0.20292 0.20691 0.21238 0.21926 0.22748 0.23685 0.24717 0.25820 0.26974 0.28136 0.29269 0.30338 0.31298 0.32097 0.32700 0.33077 0.33203
0.790  0.19615 0.19852 0.20245 0.20784 0.21461 0.22271 0.23191 0.24203 0.25297 0.26424 0.27569 0.28693 0.29745 0.30683 0.31472 0.32069 0.32440 0.32565
0.795  0.19180 0.19414 0.19798 0.20331 0.20997 0.21794 0.22696 0.23696 0.24765 0.25883 0.27010 0.28107 0.29144 0.30074 0.30850 0.31437 0.31801 0.31922
0.800  0.18747 0.18976 0.19354 0.19875 0.20535 0.21313 0.22206 0.23190 0.24242 0.25341 0.26449 0.27529 0.28548 0.29463 0.30226 0.30800 0.31159 0.31280
0.805  0.18315 0.18540 0.18912 0.19424 0.20073 0.20839 0.21717 0.22684 0.23718 0.24791 0.25880 0.26950 0.27951 0.28844 0.29595 0.30164 0.30516 0.30635
0.810  0.17884 0.18106 0.18471 0.18975 0.19608 0.20364 0.21221 0.22171 0.23186 0.24248 0.25319 0.26361 0.27346 0.28230 0.28967 0.29526 0.29872 0.29986
0.815  0.17455 0.17673 0.18032 0.18526 0.19148 0.19891 0.20732 0.21665 0.22662 0.23705 0.24756 0.25780 0.26746 0.27614 0.28338 0.28882 0.29223 0.29337
0.820  0.17027 0.17241 0.17593 0.18078 0.18688 0.19413 0.20243 0.21159 0.22137 0.23153 0.24184 0.25197 0.26145 0.26990 0.27702 0.28239 0.28574 0.28686
0.825  0.16600 0.16810 0.17155 0.17631 0.18230 0.18940 0.19755 0.20646 0.21612 0.22608 0.23620 0.24605 0.25535 0.26371 0.27067 0.27595 0.27922 0.28030
0.830  0.16174 0.16380 0.16716 0.17182 0.17771 0.18468 0.19260 0.20140 0.21080 0.22063 0.23054 0.24019 0.24930 0.25749 0.26431 0.26945 0.27266 0.27374
0.835  0.15750 0.15950 0.16280 0.16736 0.17310 0.17996 0.18772 0.19633 0.20554 0.21509 0.22479 0.23432 0.24324 0.25119 0.25792 0.26295 0.26609 0.26715
0.840  0.15326 0.15522 0.15846 0.16292 0.16853 0.17519 0.18284 0.19126 0.20027 0.20962 0.21911 0.22836 0.23713 0.24494 0.25148 0.25643 0.25950 0.26052
0.845  0.14903 0.15095 0.15411 0.15848 0.16396 0.17048 0.17795 0.18613 0.19493 0.20414 0.21341 0.22245 0.23099 0.23866 0.24505 0.24987 0.25287 0.25388
0.850  0.14482 0.14669 0.14978 0.15404 0.15940 0.16577 0.17301 0.18105 0.18965 0.19857 0.20763 0.21653 0.22487 0.23230 0.23859 0.24329 0.24623 0.24719
0.855  0.14060 0.14243 0.14545 0.14961 0.15480 0.16105 0.16812 0.17597 0.18436 0.19306 0.20191 0.21059 0.21872 0.22597 0.23207 0.23668 0.23955 0.24049
0.860  0.13640 0.13818 0.14112 0.14515 0.15024 0.15629 0.16323 0.17082 0.17899 0.18755 0.19616 0.20456 0.21249 0.21962 0.22556 0.23005 0.23283 0.23376
0.865  0.13220 0.13393 0.13680 0.14072 0.14568 0.15157 0.15828 0.16572 0.17368 0.18201 0.19033 0.19858 0.20630 0.21322 0.21902 0.22337 0.22609 0.22698
0.870  0.12800 0.12969 0.13246 0.13630 0.14112 0.14685 0.15338 0.16062 0.16836 0.17639 0.18456 0.19258 0.20009 0.20678 0.21241 0.21668 0.21932 0.22019
0.875  0.12381 0.12545 0.12814 0.13187 0.13656 0.14213 0.14847 0.15550 0.16301 0.17083 0.17876 0.18649 0.19378 0.20034 0.20581 0.20995 0.21251 0.21337
0.880  0.11962 0.12122 0.12383 0.12744 0.13196 0.13735 0.14355 0.15032 0.15761 0.16525 0.17292 0.18044 0.18751 0.19388 0.19918 0.20316 0.20567 0.20648
0.885  0.11543 0.11698 0.11951 0.12301 0.12739 0.13261 0.13857 0.14518 0.15224 0.15958 0.16703 0.17435 0.18121 0.18733 0.19247 0.19637 0.19878 0.19958
0.890  0.11124 0.11273 0.11519 0.11855 0.12281 0.12787 0.13362 0.14002 0.14685 0.15395 0.16116 0.16818 0.17482 0.18079 0.18576 0.18953 0.19186 0.19264
0.895  0.10705 0.10848 0.11086 0.11411 0.11822 0.12311 0.12867 0.13479 0.14139 0.14830 0.15526 0.16205 0.16846 0.17422 0.17901 0.18263 0.18489 0.18563
0.900  0.10285 0.10423 0.10652 0.10966 0.11362 0.11829 0.12370 0.12960 0.13596 0.14256 0.14927 0.15587 0.16205 0.16756 0.17222 0.17570 0.17788 0.17860
0.905  0.09865 0.09998 0.10216 0.10520 0.10898 0.11350 0.11866 0.12438 0.13050 0.13686 0.14331 0.14960 0.15555 0.16090 0.16535 0.16873 0.17082 0.17152
0.910  0.09444 0.09571 0.09781 0.10072 0.10435 0.10870 0.11365 0.11914 0.12496 0.13112 0.13732 0.14336 0.14906 0.15419 0.15847 0.16171 0.16371 0.16437
0.915  0.09021 0.09143 0.09344 0.09623 0.09971 0.10387 0.10861 0.11383 0.11945 0.12529 0.13122 0.13706 0.14253 0.14740 0.15153 0.15461 0.15654 0.15718
0.920  0.08597 0.08714 0.08906 0.09170 0.09505 0.09902 0.10355 0.10853 0.11390 0.11947 0.12514 0.13067 0.13593 0.14059 0.14450 0.14747 0.14932 0.14990
0.925  0.08171 0.08282 0.08465 0.08717 0.09035 0.09410 0.09841 0.10319 0.10831 0.11362 0.11901 0.12427 0.12925 0.13372 0.13744 0.14027 0.14202 0.14259
0.930  0.07743 0.07849 0.08022 0.08261 0.08560 0.08919 0.09327 0.09777 0.10262 0.10771 0.11278 0.11782 0.12254 0.12678 0.13031 0.13297 0.13464 0.13520
0.935  0.07312 0.07412 0.07576 0.07801 0.08085 0.08424 0.08810 0.09235 0.09694 0.10169 0.10654 0.11130 0.11576 0.11973 0.12308 0.12562 0.12720 0.12770
0.940  0.06878 0.06972 0.07126 0.07338 0.07605 0.07924 0.08287 0.08687 0.09119 0.09567 0.10022 0.10466 0.10886 0.11264 0.11579 0.11818 0.11966 0.12014
0.945  0.06439 0.06527 0.06670 0.06870 0.07120 0.07416 0.07756 0.08134 0.08533 0.08957 0.09382 0.09799 0.10192 0.10546 0.10840 0.11064 0.11202 0.11246
0.950  0.05996 0.06077 0.06211 0.06395 0.06629 0.06904 0.07221 0.07568 0.07944 0.08334 0.08731 0.09122 0.09487 0.09813 0.10090 0.10297 0.10426 0.10468
0.955  0.05547 0.05621 0.05745 0.05915 0.06129 0.06386 0.06678 0.06999 0.07346 0.07706 0.08072 0.08429 0.08767 0.09072 0.09326 0.09518 0.09638 0.09675
0.960  0.05090 0.05158 0.05271 0.05427 0.05623 0.05858 0.06125 0.06419 0.06736 0.07066 0.07401 0.07728 0.08037 0.08316 0.08548 0.08724 0.08834 0.08869
0.965  0.04624 0.04685 0.04788 0.04929 0.05106 0.05316 0.05557 0.05826 0.06110 0.06408 0.06712 0.07011 0.07291 0.07543 0.07753 0.07912 0.08011 0.08042
0.970  0.04146 0.04201 0.04292 0.04418 0.04576 0.04763 0.04978 0.05215 0.05471 0.05737 0.06008 0.06272 0.06524 0.06747 0.06935 0.07078 0.07167 0.07193
0.975  0.03652 0.03700 0.03780 0.03890 0.04028 0.04191 0.04380 0.04587 0.04811 0.05043 0.05280 0.05511 0.05729 0.05926 0.06091 0.06216 0.06293 0.06318
0.980  0.03137 0.03178 0.03246 0.03338 0.03455 0.03596 0.03756 0.03932 0.04120 0.04320 0.04518 0.04717 0.04903 0.05071 0.05210 0.05317 0.05382 0.05403
0.985  0.02591 0.02624 0.02679 0.02755 0.02850 0.02964 0.03093 0.03236 0.03391 0.03552 0.03716 0.03877 0.04029 0.04164 0.04279 0.04365 0.04420 0.04435
0.990  0.01996 0.02021 0.02062 0.02119 0.02191 0.02276 0.02374 0.02482 0.02598 0.02719 0.02843 0.02964 0.03078 0.03181 0.03268 0.03334 0.03375 0.03386
0.995  0.01302 0.01318 0.01344 0.01380 0.01425 0.01478 0.01540 0.01608 0.01681 0.01757 0.01835 0.01911 0.01983 0.02049 0.02103 0.02145 0.02171 0.02176
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e090.dat <==
# alpha = +0.35 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99989 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995 0.99995
0.010  0.99958 0.99958 0.99959 0.99960 0.99961 0.99963 0.99965 0.99966 0.99968 0.99971 0.99973 0.99975 0.99977 0.99978 0.99980 0.99981 0.99982 0.99982
0.015  0.99905 0.99906 0.99908 0.99910 0.99913 0.99916 0.99920 0.99924 0.99929 0.99934 0.99939 0.99943 0.99948 0.99951 0.99955 0.99957 0.99959 0.99959
0.020  0.99832 0.99833 0.99836 0.99840 0.99845 0.99851 0.99858 0.99866 0.99874 0.99882 0.99891 0.99899 0.99907 0.99914 0.99920 0.99924 0.99927 0.99928
0.025  0.99737 0.99740 0.99745 0.99751 0.99759 0.99768 0.99779 0.99790 0.99803 0.99816 0.99830 0.99842 0.99855 0.99865 0.99874 0.99881 0.99885 0.99887
0.030  0.99622 0.99626 0.99633 0.99642 0.99653 0.99666 0.99682 0.99699 0.99717 0.99736 0.99755 0.99773 0.99791 0.99806 0.99819 0.99829 0.99835 0.99836
0.035  0.99487 0.99492 0.99501 0.99513 0.99528 0.99547 0.99567 0.99590 0.99615 0.99641 0.99667 0.99692 0.99716 0.99737 0.99754 0.99768 0.99776 0.99777
0.040  0.99331 0.99338 0.99349 0.99365 0.99385 0.99409 0.99436 0.99466 0.99498 0.99531 0.99565 0.99598 0.99629 0.99656 0.99679 0.99697 0.99707 0.99710
0.045  0.99155 0.99163 0.99178 0.99198 0.99223 0.99253 0.99287 0.99325 0.99366 0.99408 0.99450 0.99492 0.99531 0.99566 0.99594 0.99616 0.99630 0.99634
0.050  0.98958 0.98969 0.98987 0.99012 0.99043 0.99080 0.99122 0.99168 0.99218 0.99270 0.99323 0.99374 0.99421 0.99464 0.99500 0.99527 0.99543 0.99549
0.055  0.98743 0.98756 0.98777 0.98807 0.98844 0.98889 0.98940 0.98996 0.99056 0.99119 0.99182 0.99243 0.99301 0.99353 0.99396 0.99428 0.99448 0.99455
0.060  0.98508 0.98523 0.98549 0.98584 0.98628 0.98681 0.98741 0.98808 0.98879 0.98953 0.99028 0.99101 0.99169 0.99231 0.99282 0.99320 0.99344 0.99352
0.065  0.98254 0.98272 0.98302 0.98343 0.98394 0.98456 0.98527 0.98605 0.98688 0.98774 0.98862 0.98947 0.99027 0.99098 0.99158 0.99203 0.99231 0.99239
0.070  0.97981 0.98002 0.98036 0.98084 0.98143 0.98215 0.98296 0.98386 0.98482 0.98582 0.98683 0.98782 0.98874 0.98956 0.99025 0.99077 0.99109 0.99119
0.075  0.97690 0.97713 0.97753 0.97807 0.97875 0.97957 0.98050 0.98152 0.98262 0.98377 0.98492 0.98604 0.98710 0.98804 0.98882 0.98942 0.98978 0.98990
0.080  0.97381 0.97407 0.97452 0.97513 0.97591 0.97683 0.97788 0.97904 0.98029 0.98158 0.98288 0.98416 0.98535 0.98642 0.98730 0.98797 0.98839 0.98853
0.085  0.97054 0.97084 0.97134 0.97203 0.97290 0.97393 0.97511 0.97642 0.97781 0.97927 0.98073 0.98216 0.98350 0.98470 0.98570 0.98645 0.98692 0.98707
0.090  0.96710 0.96744 0.96799 0.96876 0.96973 0.97088 0.97220 0.97365 0.97521 0.97683 0.97846 0.98006 0.98155 0.98288 0.98399 0.98483 0.98535 0.98552
0.095  0.96349 0.96386 0.96448 0.96533 0.96640 0.96768 0.96914 0.97075 0.97247 0.97427 0.97608 0.97784 0.97949 0.98097 0.98220 0.98313 0.98371 0.98389
0.100  0.95972 0.96013 0.96081 0.96175 0.96293 0.96433 0.96594 0.96771 0.96961 0.97158 0.97358 0.97552 0.97734 0.97896 0.98032 0.98134 0.98198 0.98219
0.105  0.95579 0.95624 0.95698 0.95801 0.95930 0.96084 0.96260 0.96454 0.96662 0.96878 0.97096 0.97309 0.97508 0.97686 0.97835 0.97947 0.98016 0.98040
0.110  0.95171 0.95220 0.95301 0.95412 0.95553 0.95721 0.95913 0.96125 0.96351 0.96587 0.96824 0.97056 0.97273 0.97467 0.97629 0.97751 0.97827 0.97852
0.115  0.94747 0.94800 0.94888 0.95009 0.95162 0.95345 0.95553 0.95782 0.96028 0.96284 0.96542 0.96793 0.97029 0.97239 0.97415 0.97547 0.97630 0.97657
0.120  0.94309 0.94366 0.94461 0.94593 0.94758 0.94955 0.95180 0.95428 0.95693 0.95970 0.96248 0.96520 0.96775 0.97002 0.97192 0.97335 0.97424 0.97454
0.125  0.93857 0.93919 0.94021 0.94162 0.94340 0.94552 0.94794 0.95061 0.95348 0.95645 0.95945 0.96238 0.96512 0.96757 0.96961 0.97115 0.97211 0.97242
0.130  0.93391 0.93458 0.93567 0.93719 0.93910 0.94137 0.94397 0.94684 0.94990 0.95310 0.95632 0.95945 0.96240 0.96503 0.96722 0.96887 0.96990 0.97024
0.135  0.92913 0.92984 0.93101 0.93263 0.93467 0.93710 0.93988 0.94295 0.94623 0.94964 0.95308 0.95644 0.95959 0.96240 0.96474 0.96651 0.96761 0.96798
0.140  0.92421 0.92497 0.92622 0.92795 0.93013 0.93272 0.93568 0.93895 0.94245 0.94609 0.94976 0.95334 0.95670 0.95969 0.96219 0.96407 0.96524 0.96563
0.145  0.91918 0.91998 0.92131 0.92315 0.92546 0.92822 0.93137 0.93485 0.93857 0.94244 0.94634 0.95015 0.95371 0.95690 0.95956 0.96156 0.96280 0.96322
0.150  0.91402 0.91488 0.91629 0.91824 0.92069 0.92362 0.92696 0.93064 0.93459 0.93869 0.94283 0.94687 0.95065 0.95403 0.95684 0.95897 0.96029 0.96074
0.155  0.90876 0.90966 0.91116 0.91322 0.91582 0.91891 0.92244 0.92634 0.93051 0.93486 0.93923 0.94350 0.94751 0.95108 0.95406 0.95631 0.95770 0.95816
0.160  0.90339 0.90434 0.90592 0.90809 0.91083 0.91410 0.91783 0.92194 0.92635 0.93093 0.93555 0.94006 0.94428 0.94805 0.95120 0.95357 0.95504 0.95554
0.165  0.89792 0.89892 0.90058 0.90287 0.90576 0.90920 0.91312 0.91746 0.92210 0.92692 0.93179 0.93653 0.94098 0.94495 0.94826 0.95076 0.95231 0.95284
0.170  0.89235 0.89340 0.89514 0.89755 0.90059 0.90420 0.90833 0.91288 0.91776 0.92283 0.92794 0.93293 0.93761 0.94178 0.94526 0.94788 0.94951 0.95006
0.175  0.88668 0.88779 0.88962 0.89214 0.89533 0.89912 0.90345 0.90823 0.91334 0.91866 0.92402 0.92925 0.93416 0.93852 0.94218 0.94493 0.94664 0.94722
0.180  0.88093 0.88209 0.88401 0.88665 0.88998 0.89395 0.89849 0.90349 0.90884 0.91441 0.92003 0.92550 0.93063 0.93521 0.93903 0.94191 0.94371 0.94430
0.185  0.87510 0.87631 0.87831 0.88107 0.88456 0.88870 0.89344 0.89867 0.90427 0.91009 0.91595 0.92167 0.92704 0.93183 0.93582 0.93883 0.94070 0.94133
0.190  0.86918 0.87044 0.87253 0.87542 0.87905 0.88338 0.88832 0.89378 0.89962 0.90568 0.91181 0.91778 0.92337 0.92837 0.93253 0.93568 0.93763 0.93830
0.195  0.86319 0.86451 0.86668 0.86969 0.87347 0.87798 0.88313 0.88882 0.89490 0.90122 0.90760 0.91381 0.91965 0.92485 0.92919 0.93246 0.93450 0.93518
0.200  0.85713 0.85850 0.86076 0.86389 0.86783 0.87252 0.87787 0.88378 0.89011 0.89669 0.90332 0.90979 0.91585 0.92126 0.92577 0.92918 0.93130 0.93201
0.205  0.85101 0.85243 0.85478 0.85802 0.86211 0.86699 0.87255 0.87869 0.88526 0.89209 0.89898 0.90570 0.91199 0.91761 0.92230 0.92584 0.92804 0.92877
0.210  0.84482 0.84629 0.84873 0.85209 0.85634 0.86139 0.86716 0.87353 0.88035 0.88743 0.89458 0.90154 0.90807 0.91390 0.91877 0.92243 0.92471 0.92548
0.215  0.83857 0.84010 0.84262 0.84611 0.85051 0.85574 0.86172 0.86831 0.87538 0.88271 0.89011 0.89733 0.90410 0.91013 0.91517 0.91896 0.92133 0.92211
0.220  0.83227 0.83385 0.83646 0.84007 0.84462 0.85003 0.85622 0.86304 0.87034 0.87794 0.88559 0.89306 0.90005 0.90630 0.91151 0.91544 0.91788 0.91871
0.225  0.82592 0.82755 0.83025 0.83398 0.83868 0.84428 0.85066 0.85772 0.86526 0.87310 0.88102 0.88873 0.89597 0.90241 0.90780 0.91185 0.91438 0.91522
0.230  0.81952 0.82120 0.82399 0.82784 0.83269 0.83846 0.84506 0.85233 0.86013 0.86822 0.87638 0.88435 0.89181 0.89847 0.90403 0.90821 0.91082 0.91170
0.235  0.81307 0.81481 0.81768 0.82165 0.82666 0.83261 0.83941 0.84691 0.85494 0.86329 0.87171 0.87991 0.88761 0.89447 0.90019 0.90451 0.90720 0.90811
0.240  0.80659 0.80838 0.81134 0.81543 0.82058 0.82671 0.83371 0.84144 0.84971 0.85830 0.86698 0.87543 0.88335 0.89041 0.89632 0.90076 0.90353 0.90446
0.245  0.80007 0.80192 0.80496 0.80917 0.81446 0.82078 0.82798 0.83593 0.84444 0.85328 0.86219 0.87090 0.87904 0.88631 0.89237 0.89695 0.89980 0.90077
0.250  0.79353 0.79542 0.79855 0.80287 0.80832 0.81480 0.82221 0.83037 0.83912 0.84821 0.85737 0.86630 0.87469 0.88215 0.88839 0.89309 0.89602 0.89700
0.255  0.78694 0.78889 0.79210 0.79654 0.80213 0.80879 0.81640 0.82478 0.83376 0.84309 0.85251 0.86168 0.87027 0.87795 0.88436 0.88918 0.89218 0.89320
0.260  0.78034 0.78233 0.78563 0.79018 0.79592 0.80275 0.81055 0.81916 0.82837 0.83794 0.84759 0.85701 0.86583 0.87369 0.88026 0.88522 0.88830 0.88933
0.265  0.77370 0.77575 0.77913 0.78379 0.78968 0.79668 0.80467 0.81350 0.82294 0.83275 0.84264 0.85228 0.86132 0.86939 0.87613 0.88120 0.88436 0.88543
0.270  0.76705 0.76915 0.77261 0.77739 0.78341 0.79058 0.79877 0.80780 0.81747 0.82751 0.83766 0.84753 0.85679 0.86504 0.87194 0.87714 0.88037 0.88146
0.275  0.76038 0.76253 0.76607 0.77096 0.77712 0.78446 0.79284 0.80208 0.81197 0.82225 0.83262 0.84272 0.85221 0.86065 0.86771 0.87303 0.87633 0.87745
0.280  0.75370 0.75589 0.75951 0.76451 0.77081 0.77832 0.78689 0.79634 0.80645 0.81696 0.82756 0.83789 0.84757 0.85622 0.86343 0.86887 0.87225 0.87338
0.285  0.74700 0.74924 0.75294 0.75805 0.76449 0.77215 0.78090 0.79055 0.80089 0.81162 0.82245 0.83302 0.84291 0.85173 0.85911 0.86466 0.86812 0.86928
0.290  0.74029 0.74258 0.74635 0.75157 0.75815 0.76597 0.77490 0.78476 0.79531 0.80627 0.81733 0.82810 0.83820 0.84722 0.85473 0.86041 0.86394 0.86512
0.295  0.73357 0.73591 0.73976 0.74508 0.75179 0.75977 0.76889 0.77894 0.78971 0.80089 0.81217 0.82316 0.83346 0.84265 0.85033 0.85611 0.85971 0.86093
0.300  0.72685 0.72923 0.73316 0.73858 0.74542 0.75357 0.76286 0.77311 0.78408 0.79547 0.80697 0.81817 0.82867 0.83806 0.84587 0.85177 0.85544 0.85667
0.305  0.72013 0.72255 0.72655 0.73208 0.73904 0.74734 0.75680 0.76724 0.77842 0.79004 0.80175 0.81317 0.82387 0.83341 0.84138 0.84739 0.85113 0.85239
0.310  0.71340 0.71587 0.71994 0.72557 0.73266 0.74110 0.75074 0.76138 0.77276 0.78459 0.79651 0.80811 0.81902 0.82874 0.83684 0.84296 0.84677 0.84805
0.315  0.70667 0.70918 0.71333 0.71905 0.72627 0.73486 0.74467 0.75549 0.76707 0.77909 0.79122 0.80305 0.81413 0.82401 0.83228 0.83850 0.84237 0.84368
0.320  0.69995 0.70250 0.70672 0.71254 0.71988 0.72862 0.73859 0.74959 0.76135 0.77359 0.78593 0.79796 0.80922 0.81927 0.82766 0.83399 0.83793 0.83925
0.325  0.69323 0.69582 0.70011 0.70603 0.71348 0.72236 0.73249 0.74367 0.75564 0.76808 0.78059 0.79281 0.80426 0.81447 0.82301 0.82945 0.83345 0.83480
0.330  0.68652 0.68915 0.69350 0.69951 0.70709 0.71610 0.72639 0.73775 0.74991 0.76252 0.77525 0.78767 0.79930 0.80967 0.81832 0.82486 0.82892 0.83028
0.335  0.67981 0.68248 0.68690 0.69300 0.70069 0.70984 0.72029 0.73182 0.74414 0.75697 0.76989 0.78247 0.79427 0.80482 0.81361 0.82024 0.82436 0.82575
0.340  0.67311 0.67583 0.68031 0.68650 0.69430 0.70359 0.71419 0.72587 0.73839 0.75140 0.76449 0.77727 0.78925 0.79993 0.80886 0.81557 0.81976 0.82116
0.345  0.66643 0.66918 0.67372 0.68000 0.68791 0.69733 0.70807 0.71993 0.73262 0.74579 0.75909 0.77203 0.78417 0.79502 0.80406 0.81088 0.81512 0.81655
0.350  0.65975 0.66254 0.66714 0.67351 0.68153 0.69107 0.70196 0.71398 0.72682 0.74019 0.75364 0.76678 0.77909 0.79006 0.79924 0.80614 0.81044 0.81190
0.355  0.65309 0.65592 0.66058 0.66703 0.67515 0.68481 0.69585 0.70801 0.72104 0.73456 0.74821 0.76151 0.77397 0.78510 0.79437 0.80138 0.80573 0.80720
0.360  0.64644 0.64931 0.65403 0.66055 0.66877 0.67856 0.68974 0.70205 0.71525 0.72893 0.74276 0.75620 0.76882 0.78008 0.78949 0.79656 0.80098 0.80247
0.365  0.63982 0.64271 0.64749 0.65410 0.66241 0.67232 0.68362 0.69609 0.70942 0.72330 0.73726 0.75089 0.76367 0.77506 0.78456 0.79173 0.79620 0.79770
0.370  0.63320 0.63613 0.64097 0.64764 0.65606 0.66609 0.67751 0.69013 0.70362 0.71763 0.73178 0.74554 0.75846 0.76998 0.77962 0.78686 0.79137 0.79291
0.375  0.62661 0.62957 0.63446 0.64121 0.64972 0.65984 0.67141 0.68415 0.69781 0.71198 0.72625 0.74019 0.75326 0.76491 0.77462 0.78196 0.78652 0.78806
0.380  0.62003 0.62303 0.62797 0.63479 0.64340 0.65363 0.66532 0.67819 0.69197 0.70631 0.72074 0.73482 0.74800 0.75977 0.76962 0.77702 0.78163 0.78320
0.385  0.61348 0.61650 0.62149 0.62839 0.63708 0.64742 0.65921 0.67224 0.68616 0.70061 0.71522 0.72942 0.74276 0.75465 0.76457 0.77206 0.77672 0.77829
0.390  0.60695 0.61000 0.61504 0.62200 0.63077 0.64122 0.65312 0.66626 0.68033 0.69494 0.70965 0.72402 0.73745 0.74946 0.75951 0.76705 0.77176 0.77336
0.395  0.60044 0.60352 0.60861 0.61563 0.62448 0.63502 0.64705 0.66031 0.67449 0.68922 0.70411 0.71858 0.73217 0.74429 0.75440 0.76203 0.76678 0.76838
0.400  0.59395 0.59706 0.60219 0.60927 0.61821 0.62884 0.64098 0.65436 0.66867 0.68353 0.69851 0.71315 0.72685 0.73907 0.74928 0.75698 0.76176 0.76339
0.405  0.58749 0.59062 0.59580 0.60294 0.61196 0.62267 0.63490 0.64839 0.66284 0.67784 0.69295 0.70767 0.72150 0.73383 0.74412 0.75189 0.75672 0.75835
0.410  0.58105 0.58420 0.58943 0.59663 0.60571 0.61652 0.62885 0.64245 0.65700 0.67211 0.68737 0.70222 0.71616 0.72859 0.73896 0.74678 0.75164 0.75329
0.415  0.57463 0.57782 0.58308 0.59034 0.59948 0.61038 0.62281 0.63651 0.65118 0.66641 0.68176 0.69675 0.71076 0.72329 0.73374 0.74163 0.74654 0.74819
0.420  0.56824 0.57145 0.57674 0.58406 0.59328 0.60424 0.61676 0.63056 0.64535 0.66070 0.67616 0.69123 0.70538 0.71800 0.72852 0.73647 0.74140 0.74308
0.425  0.56188 0.56511 0.57044 0.57781 0.58710 0.59814 0.61074 0.62464 0.63951 0.65496 0.67053 0.68574 0.69995 0.71266 0.72328 0.73127 0.73624 0.73792
0.430  0.55554 0.55880 0.56416 0.57158 0.58093 0.59205 0.60473 0.61872 0.63369 0.64925 0.66492 0.68019 0.69453 0.70733 0.71799 0.72605 0.73105 0.73275
0.435  0.54924 0.55251 0.55791 0.56537 0.57478 0.58597 0.59874 0.61282 0.62785 0.64350 0.65930 0.67467 0.68907 0.70194 0.71271 0.72079 0.72584 0.72753
0.440  0.54296 0.54625 0.55168 0.55919 0.56864 0.57989 0.59273 0.60689 0.62204 0.63778 0.65365 0.66910 0.68362 0.69657 0.70737 0.71553 0.72059 0.72230
0.445  0.53670 0.54002 0.54548 0.55303 0.56254 0.57385 0.58676 0.60100 0.61624 0.63207 0.64802 0.66356 0.67816 0.69115 0.70204 0.71022 0.71532 0.71703
0.450  0.53048 0.53381 0.53930 0.54689 0.55645 0.56782 0.58081 0.59512 0.61040 0.62631 0.64235 0.65801 0.67265 0.68574 0.69666 0.70490 0.71002 0.71175
0.455  0.52428 0.52763 0.53315 0.54078 0.55038 0.56181 0.57484 0.58922 0.60461 0.62060 0.63671 0.65241 0.66716 0.68030 0.69128 0.69954 0.70469 0.70644
0.460  0.51812 0.52148 0.52702 0.53469 0.54433 0.55581 0.56891 0.58336 0.59882 0.61488 0.63107 0.64685 0.66162 0.67483 0.68586 0.69418 0.69935 0.70109
0.465  0.51198 0.51536 0.52093 0.52861 0.53830 0.54983 0.56299 0.57751 0.59300 0.60913 0.62538 0.64122 0.65610 0.66937 0.68044 0.68877 0.69397 0.69574
0.470  0.50588 0.50927 0.51486 0.52258 0.53231 0.54388 0.55710 0.57164 0.58722 0.60342 0.61974 0.63564 0.65053 0.66386 0.67497 0.68336 0.68858 0.69034
0.475  0.49980 0.50320 0.50882 0.51656 0.52633 0.53795 0.55118 0.56581 0.58145 0.59766 0.61404 0.63003 0.64499 0.65836 0.66951 0.67793 0.68315 0.68493
0.480  0.49376 0.49717 0.50280 0.51058 0.52038 0.53201 0.54532 0.55999 0.57565 0.59195 0.60839 0.62440 0.63943 0.65281 0.66403 0.67246 0.67771 0.67948
0.485  0.48775 0.49117 0.49682 0.50461 0.51443 0.52612 0.53946 0.55415 0.56989 0.58624 0.60273 0.61879 0.63383 0.64729 0.65851 0.66698 0.67224 0.67402
0.490  0.48176 0.48519 0.49086 0.49867 0.50852 0.52025 0.53360 0.54835 0.56414 0.58049 0.59702 0.61312 0.62826 0.64171 0.65300 0.66147 0.66675 0.66853
0.495  0.47581 0.47925 0.48493 0.49276 0.50263 0.51439 0.52778 0.54257 0.55835 0.57479 0.59136 0.60750 0.62262 0.63615 0.64743 0.65595 0.66124 0.66302
0.500  0.46989 0.47334 0.47902 0.48687 0.49677 0.50853 0.52197 0.53676 0.55262 0.56909 0.58565 0.60182 0.61702 0.63058 0.64188 0.65039 0.65570 0.65748
0.505  0.46400 0.46745 0.47315 0.48102 0.49093 0.50272 0.51618 0.53100 0.54689 0.56335 0.57998 0.59619 0.61137 0.62495 0.63628 0.64483 0.65014 0.65194
0.510  0.45814 0.46159 0.46730 0.47518 0.48510 0.49692 0.51038 0.52525 0.54112 0.55765 0.57431 0.59054 0.60575 0.61935 0.63069 0.63923 0.64456 0.64637
0.515  0.45231 0.45577 0.46149 0.46938 0.47931 0.49115 0.50462 0.51948 0.53541 0.55195 0.56859 0.58485 0.60012 0.61369 0.62505 0.63364 0.63896 0.64076
0.520  0.44652 0.44998 0.45570 0.46359 0.47355 0.48537 0.49888 0.51376 0.52970 0.54623 0.56292 0.57919 0.59443 0.60806 0.61943 0.62802 0.63334 0.63514
0.525  0.44075 0.44422 0.44995 0.45784 0.46780 0.47964 0.49313 0.50805 0.52397 0.54054 0.55720 0.57348 0.58878 0.60238 0.61379 0.62236 0.62770 0.62950
0.530  0.43502 0.43849 0.44422 0.45211 0.46208 0.47392 0.48743 0.50235 0.51828 0.53481 0.55153 0.56782 0.58307 0.59672 0.60811 0.61670 0.62204 0.62384
0.535  0.42932 0.43279 0.43851 0.44642 0.45637 0.46823 0.48174 0.49663 0.51260 0.52914 0.54586 0.56215 0.57741 0.59106 0.60244 0.61101 0.61635 0.61815
0.540  0.42365 0.42712 0.43284 0.44075 0.45070 0.46253 0.47607 0.49096 0.50688 0.52347 0.54013 0.55642 0.57168 0.58533 0.59672 0.60532 0.61065 0.61245
0.545  0.41801 0.42147 0.42719 0.43510 0.44505 0.45688 0.47038 0.48530 0.50122 0.51775 0.53446 0.55074 0.56599 0.57964 0.59102 0.59958 0.60493 0.60674
0.550  0.41240 0.41587 0.42158 0.42947 0.43943 0.45126 0.46475 0.47962 0.49556 0.51209 0.52878 0.54500 0.56030 0.57389 0.58527 0.59386 0.59919 0.60099
0.555  0.40682 0.41029 0.41600 0.42388 0.43381 0.44565 0.45913 0.47398 0.48987 0.50643 0.52306 0.53932 0.55454 0.56817 0.57953 0.58811 0.59343 0.59523
0.560  0.40128 0.40474 0.41044 0.41832 0.42824 0.44003 0.45349 0.46837 0.48424 0.50072 0.51739 0.53363 0.54884 0.56240 0.57379 0.58233 0.58765 0.58944
0.565  0.39576 0.39921 0.40492 0.41278 0.42269 0.43447 0.44791 0.46272 0.47860 0.49508 0.51166 0.52787 0.54306 0.55666 0.56799 0.57655 0.58186 0.58365
0.570  0.39028 0.39373 0.39942 0.40727 0.41716 0.42892 0.44234 0.45713 0.47295 0.48938 0.50599 0.52218 0.53734 0.55091 0.56222 0.57073 0.57604 0.57783
0.575  0.38483 0.38827 0.39394 0.40178 0.41166 0.42340 0.43679 0.45155 0.46734 0.48374 0.50032 0.51641 0.53160 0.54510 0.55639 0.56492 0.57021 0.57200
0.580  0.37941 0.38284 0.38850 0.39631 0.40616 0.41786 0.43122 0.44594 0.46169 0.47810 0.49459 0.51071 0.52581 0.53932 0.55059 0.55909 0.56436 0.56615
0.585  0.37402 0.37744 0.38309 0.39088 0.40070 0.41238 0.42571 0.44039 0.45610 0.47242 0.48892 0.50500 0.52006 0.53349 0.54477 0.55322 0.55850 0.56027
0.590  0.36866 0.37207 0.37770 0.38548 0.39527 0.40692 0.42021 0.43486 0.45052 0.46680 0.48319 0.49923 0.51425 0.52769 0.53890 0.54736 0.55261 0.55438
0.595  0.36333 0.36673 0.37235 0.38010 0.38986 0.40148 0.41469 0.42929 0.44490 0.46118 0.47753 0.49351 0.50849 0.52189 0.53306 0.54147 0.54671 0.54847
0.600  0.35803 0.36142 0.36702 0.37474 0.38445 0.39602 0.40922 0.42378 0.43934 0.45551 0.47186 0.48773 0.50272 0.51602 0.52716 0.53557 0.54079 0.54255
0.605  0.35276 0.35614 0.36172 0.36940 0.37909 0.39062 0.40378 0.41828 0.43379 0.44990 0.46613 0.48201 0.49688 0.51019 0.52129 0.52966 0.53485 0.53662
0.610  0.34752 0.35089 0.35643 0.36410 0.37376 0.38524 0.39835 0.41275 0.42820 0.44430 0.46047 0.47629 0.49110 0.50431 0.51540 0.52372 0.52890 0.53065
0.615  0.34231 0.34567 0.35119 0.35882 0.36844 0.37988 0.39290 0.40728 0.42267 0.43864 0.45481 0.47050 0.48525 0.49846 0.50947 0.51778 0.52294 0.52468
0.620  0.33714 0.34047 0.34597 0.35357 0.36315 0.37451 0.38750 0.40182 0.41714 0.43306 0.44909 0.46477 0.47946 0.49260 0.50356 0.51181 0.51695 0.51868
0.625  0.33199 0.33530 0.34078 0.34835 0.35786 0.36919 0.38212 0.39637 0.41157 0.42746 0.44343 0.45903 0.47365 0.48669 0.49760 0.50584 0.51096 0.51268
0.630  0.32686 0.33016 0.33562 0.34315 0.35261 0.36389 0.37672 0.39090 0.40607 0.42183 0.43776 0.45324 0.46779 0.48081 0.49167 0.49986 0.50493 0.50666
0.635  0.32177 0.32506 0.33049 0.33796 0.34739 0.35861 0.37137 0.38548 0.40058 0.41625 0.43205 0.44750 0.46197 0.47491 0.48572 0.49385 0.49891 0.50061
0.640  0.31671 0.31998 0.32538 0.33281 0.34219 0.35332 0.36605 0.38008 0.39503 0.41062 0.42639 0.44170 0.45614 0.46898 0.47972 0.48784 0.49286 0.49456
0.645  0.31168 0.31493 0.32029 0.32768 0.33701 0.34808 0.36073 0.37464 0.38956 0.40506 0.42067 0.43595 0.45027 0.46308 0.47375 0.48179 0.48680 0.48848
0.650  0.30667 0.30990 0.31522 0.32258 0.33183 0.34286 0.35539 0.36926 0.38409 0.39949 0.41502 0.43020 0.44443 0.45711 0.46773 0.47575 0.48073 0.48240
0.655  0.30169 0.30490 0.31019 0.31751 0.32670 0.33765 0.35011 0.36389 0.37857 0.39388 0.40936 0.42439 0.43853 0.45119 0.46174 0.46970 0.47463 0.47630
0.660  0.29675 0.29994 0.30519 0.31244 0.32159 0.33244 0.34485 0.35849 0.37313 0.38833 0.40365 0.41864 0.43269 0.44525 0.45573 0.46361 0.46853 0.47018
0.665  0.29182 0.29499 0.30021 0.30741 0.31650 0.32727 0.33956 0.35315 0.36768 0.38278 0.39800 0.41289 0.42683 0.43927 0.44967 0.45753 0.46241 0.46405
0.670  0.28693 0.29008 0.29526 0.30241 0.31140 0.32213 0.33433 0.34782 0.36220 0.37718 0.39235 0.40707 0.42092 0.43332 0.44365 0.45142 0.45627 0.45789
0.675  0.28207 0.28518 0.29033 0.29743 0.30635 0.31699 0.32911 0.34245 0.35677 0.37165 0.38664 0.40131 0.41505 0.42731 0.43760 0.44531 0.45012 0.45174
0.680  0.27723 0.28032 0.28543 0.29247 0.30133 0.31186 0.32391 0.33715 0.35136 0.36612 0.38099 0.39549 0.40918 0.42134 0.43151 0.43919 0.44395 0.44556
0.685  0.27242 0.27548 0.28054 0.28753 0.29632 0.30677 0.31868 0.33186 0.34589 0.36053 0.37534 0.38972 0.40325 0.41536 0.42545 0.43304 0.43777 0.43936
0.690  0.26763 0.27067 0.27569 0.28260 0.29134 0.30170 0.31351 0.32652 0.34050 0.35501 0.36964 0.38396 0.39737 0.40932 0.41933 0.42689 0.43158 0.43316
0.695  0.26287 0.26589 0.27086 0.27772 0.28635 0.29663 0.30836 0.32126 0.33511 0.34950 0.36400 0.37813 0.39142 0.40333 0.41325 0.42074 0.42537 0.42693
0.700  0.25814 0.26113 0.26606 0.27285 0.28141 0.29158 0.30317 0.31600 0.32967 0.34392 0.35829 0.37235 0.38553 0.39732 0.40715 0.41454 0.41915 0.42070
0.705  0.25344 0.25639 0.26128 0.26801 0.27648 0.28656 0.29804 0.31075 0.32430 0.33842 0.35265 0.36658 0.37963 0.39126 0.40100 0.40835 0.41291 0.41445
0.710  0.24876 0.25169 0.25652 0.26319 0.27158 0.28156 0.29293 0.30547 0.31893 0.33292 0.34701 0.36074 0.37367 0.38524 0.39488 0.40216 0.40666 0.40818
0.715  0.24410 0.24700 0.25179 0.25837 0.26667 0.27654 0.28784 0.30025 0.31351 0.32736 0.34131 0.35496 0.36775 0.37920 0.38875 0.39592 0.40040 0.40190
0.720  0.23947 0.24234 0.24706 0.25359 0.26180 0.27157 0.28271 0.29503 0.30817 0.32186 0.33567 0.34918 0.36184 0.37312 0.38257 0.38970 0.39412 0.39561
0.725  0.23487 0.23770 0.24238 0.24883 0.25696 0.26662 0.27764 0.28978 0.30282 0.31637 0.33003 0.34333 0.35586 0.36707 0.37641 0.38344 0.38782 0.38929
0.730  0.23029 0.23309 0.23771 0.24410 0.25213 0.26169 0.27259 0.28459 0.29748 0.31083 0.32433 0.33755 0.34993 0.36096 0.37024 0.37719 0.38152 0.38297
0.735  0.22573 0.22850 0.23307 0.23938 0.24733 0.25674 0.26754 0.27941 0.29210 0.30534 0.31869 0.33175 0.34399 0.35490 0.36403 0.37093 0.37520 0.37664
0.740  0.22120 0.22393 0.22845 0.23469 0.24251 0.25184 0.26247 0.27419 0.28678 0.29987 0.31305 0.32590 0.33799 0.34882 0.35784 0.36463 0.36886 0.37028
0.745  0.21669 0.21939 0.22386 0.22999 0.23774 0.24695 0.25746 0.26903 0.28147 0.29433 0.30735 0.32010 0.33205 0.34269 0.35164 0.35834 0.36252 0.36392
0.750  0.21221 0.21488 0.21928 0.22534 0.23299 0.24208 0.25246 0.26389 0.27611 0.28886 0.30172 0.31430 0.32609 0.33660 0.34540 0.35204 0.35616 0.35753
0.755  0.20774 0.21038 0.21471 0.22071 0.22826 0.23721 0.24742 0.25874 0.27081 0.28339 0.29608 0.30844 0.32007 0.33049 0.33917 0.34570 0.34977 0.35114
0.760  0.20330 0.20590 0.21018 0.21609 0.22353 0.23236 0.24244 0.25356 0.26551 0.27787 0.29038 0.30263 0.31411 0.32434 0.33290 0.33937 0.34338 0.34473
0.765  0.19889 0.20145 0.20567 0.21150 0.21881 0.22753 0.23748 0.24845 0.26017 0.27241 0.28474 0.29676 0.30808 0.31822 0.32666 0.33303 0.33698 0.33830
0.770  0.19450 0.19702 0.20118 0.20692 0.21413 0.22273 0.23253 0.24333 0.25489 0.26695 0.27910 0.29095 0.30210 0.31208 0.32040 0.32666 0.33056 0.33187
0.775  0.19013 0.19261 0.19671 0.20234 0.20946 0.21792 0.22754 0.23818 0.24961 0.26143 0.27340 0.28513 0.29611 0.30590 0.31410 0.32029 0.32413 0.32542
0.780  0.18578 0.18822 0.19226 0.19781 0.20482 0.21312 0.22262 0.23309 0.24429 0.25598 0.26776 0.27925 0.29006 0.29975 0.30782 0.31391 0.31768 0.31894
0.785  0.18145 0.18385 0.18782 0.19328 0.20015 0.20835 0.21770 0.22800 0.23902 0.25053 0.26212 0.27342 0.28406 0.29359 0.30152 0.30749 0.31121 0.31246
0.790  0.17714 0.17950 0.18341 0.18878 0.19554 0.20360 0.21277 0.22288 0.23376 0.24502 0.25642 0.26759 0.27805 0.28737 0.29518 0.30108 0.30474 0.30597
0.795  0.17285 0.17518 0.17900 0.18430 0.19094 0.19886 0.20785 0.21781 0.22845 0.23957 0.25078 0.26170 0.27198 0.28119 0.28887 0.29466 0.29825 0.29944
0.800  0.16859 0.17087 0.17463 0.17981 0.18635 0.19410 0.20297 0.21275 0.22320 0.23412 0.24513 0.25586 0.26596 0.27500 0.28254 0.28820 0.29173 0.29292
0.805  0.16434 0.16658 0.17027 0.17535 0.18178 0.18938 0.19809 0.20769 0.21796 0.22862 0.23942 0.25001 0.25992 0.26876 0.27616 0.28175 0.28521 0.28638
0.810  0.16011 0.16231 0.16593 0.17092 0.17719 0.18468 0.19318 0.20260 0.21266 0.22318 0.23378 0.24410 0.25383 0.26255 0.26981 0.27528 0.27868 0.27981
0.815  0.15591 0.15806 0.16161 0.16650 0.17265 0.17999 0.18833 0.19756 0.20742 0.21773 0.22812 0.23825 0.24778 0.25632 0.26344 0.26878 0.27212 0.27324
0.820  0.15172 0.15383 0.15730 0.16209 0.16812 0.17528 0.18348 0.19252 0.20219 0.21223 0.22241 0.23238 0.24172 0.25005 0.25703 0.26229 0.26555 0.26665
0.825  0.14755 0.14961 0.15302 0.15771 0.16361 0.17062 0.17864 0.18744 0.19695 0.20679 0.21675 0.22646 0.23561 0.24380 0.25063 0.25578 0.25897 0.26003
0.830  0.14339 0.14541 0.14873 0.15331 0.15910 0.16596 0.17377 0.18242 0.19168 0.20134 0.21109 0.22058 0.22953 0.23754 0.24422 0.24923 0.25236 0.25341
0.835  0.13926 0.14122 0.14447 0.14895 0.15459 0.16131 0.16895 0.17740 0.18645 0.19584 0.20537 0.21470 0.22344 0.23123 0.23779 0.24269 0.24574 0.24677
0.840  0.13514 0.13706 0.14023 0.14461 0.15011 0.15664 0.16413 0.17239 0.18122 0.19040 0.19970 0.20876 0.21733 0.22495 0.23132 0.23613 0.23911 0.24010
0.845  0.13104 0.13291 0.13601 0.14027 0.14564 0.15202 0.15932 0.16734 0.17595 0.18495 0.19402 0.20286 0.21119 0.21865 0.22487 0.22955 0.23245 0.23343
0.850  0.12695 0.12878 0.13180 0.13595 0.14119 0.14740 0.15449 0.16233 0.17073 0.17945 0.18829 0.19696 0.20507 0.21231 0.21840 0.22295 0.22579 0.22673
0.855  0.12288 0.12466 0.12760 0.13164 0.13671 0.14279 0.14969 0.15733 0.16550 0.17399 0.18260 0.19104 0.19894 0.20598 0.21188 0.21634 0.21910 0.22001
0.860  0.11882 0.12055 0.12341 0.12733 0.13228 0.13816 0.14490 0.15229 0.16023 0.16854 0.17691 0.18507 0.19275 0.19964 0.20538 0.20971 0.21238 0.21328
0.865  0.11478 0.11646 0.11924 0.12305 0.12785 0.13357 0.14008 0.14729 0.15501 0.16307 0.17116 0.17913 0.18660 0.19328 0.19886 0.20304 0.20566 0.20652
0.870  0.11075 0.11239 0.11507 0.11877 0.12344 0.12898 0.13529 0.14229 0.14978 0.15756 0.16545 0.17318 0.18043 0.18688 0.19229 0.19638 0.19891 0.19975
0.875  0.10674 0.10832 0.11092 0.11451 0.11903 0.12440 0.13052 0.13729 0.14454 0.15209 0.15973 0.16718 0.17420 0.18049 0.18573 0.18969 0.19213 0.19295
0.880  0.10273 0.10426 0.10678 0.11025 0.11460 0.11979 0.12574 0.13226 0.13928 0.14661 0.15399 0.16121 0.16800 0.17409 0.17915 0.18296 0.18534 0.18613
0.885  0.09874 0.10022 0.10265 0.10600 0.11020 0.11522 0.12093 0.12726 0.13404 0.14108 0.14823 0.15523 0.16179 0.16763 0.17253 0.17623 0.17852 0.17929
0.890  0.09476 0.09618 0.09853 0.10174 0.10581 0.11065 0.11616 0.12227 0.12880 0.13559 0.14248 0.14919 0.15552 0.16119 0.16591 0.16948 0.17168 0.17242
0.895  0.09079 0.09215 0.09441 0.09751 0.10143 0.10608 0.11138 0.11723 0.12351 0.13009 0.13672 0.14318 0.14927 0.15472 0.15927 0.16268 0.16482 0.16552
0.900  0.08682 0.08814 0.09031 0.09328 0.09704 0.10149 0.10661 0.11222 0.11826 0.12453 0.13090 0.13715 0.14300 0.14821 0.15260 0.15588 0.15792 0.15860
0.905  0.08287 0.08412 0.08619 0.08906 0.09264 0.09692 0.10180 0.10721 0.11300 0.11901 0.12511 0.13106 0.13667 0.14170 0.14588 0.14904 0.15100 0.15166
0.910  0.07892 0.08012 0.08210 0.08483 0.08826 0.09235 0.09702 0.10219 0.10769 0.11347 0.11931 0.12499 0.13035 0.13516 0.13916 0.14218 0.14405 0.14467
0.915  0.07497 0.07612 0.07800 0.08061 0.08388 0.08778 0.09223 0.09713 0.10240 0.10788 0.11344 0.11890 0.12401 0.12857 0.13241 0.13528 0.13706 0.13766
0.920  0.07103 0.07212 0.07391 0.07638 0.07950 0.08320 0.08743 0.09209 0.09710 0.10231 0.10760 0.11276 0.11764 0.12198 0.12561 0.12835 0.13005 0.13060
0.925  0.06708 0.06811 0.06981 0.07215 0.07511 0.07860 0.08260 0.08704 0.09179 0.09672 0.10173 0.10662 0.11122 0.11535 0.11879 0.12139 0.12299 0.12352
0.930  0.06314 0.06411 0.06571 0.06792 0.07069 0.07400 0.07778 0.08194 0.08642 0.09111 0.09580 0.10045 0.10479 0.10869 0.11193 0.11437 0.11589 0.11640
0.935  0.05919 0.06010 0.06161 0.06368 0.06629 0.06940 0.07295 0.07686 0.08107 0.08544 0.08988 0.09424 0.09833 0.10196 0.10502 0.10732 0.10875 0.10922
0.940  0.05523 0.05609 0.05750 0.05943 0.06187 0.06478 0.06809 0.07175 0.07568 0.07977 0.08393 0.08797 0.09179 0.09522 0.09807 0.10023 0.10156 0.10200
0.945  0.05127 0.05206 0.05336 0.05517 0.05743 0.06012 0.06320 0.06661 0.07024 0.07407 0.07793 0.08169 0.08524 0.08843 0.09108 0.09308 0.09432 0.09472
0.950  0.04728 0.04801 0.04922 0.05087 0.05297 0.05545 0.05829 0.06142 0.06480 0.06830 0.07186 0.07536 0.07864 0.08156 0.08402 0.08586 0.08701 0.08739
0.955  0.04328 0.04395 0.04505 0.04657 0.04847 0.05075 0.05335 0.05622 0.05931 0.06251 0.06577 0.06895 0.07195 0.07464 0.07688 0.07858 0.07963 0.07997
0.960  0.03925 0.03985 0.04085 0.04222 0.04395 0.04602 0.04837 0.05097 0.05376 0.05667 0.05962 0.06250 0.06521 0.06765 0.06968 0.07122 0.07217 0.07248
0.965  0.03518 0.03572 0.03661 0.03784 0.03938 0.04121 0.04332 0.04565 0.04813 0.05073 0.05337 0.05597 0.05839 0.06057 0.06239 0.06375 0.06461 0.06488
0.970  0.03106 0.03153 0.03232 0.03340 0.03475 0.03636 0.03821 0.04025 0.04245 0.04473 0.04705 0.04931 0.05147 0.05337 0.05497 0.05618 0.05693 0.05717
0.975  0.02687 0.02727 0.02795 0.02888 0.03004 0.03143 0.03301 0.03476 0.03665 0.03862 0.04061 0.04256 0.04439 0.04604 0.04742 0.04846 0.04911 0.04932
0.980  0.02258 0.02292 0.02348 0.02424 0.02521 0.02637 0.02769 0.02915 0.03070 0.03235 0.03400 0.03563 0.03716 0.03854 0.03968 0.04055 0.04108 0.04126
0.985  0.01814 0.01841 0.01885 0.01945 0.02022 0.02114 0.02217 0.02332 0.02457 0.02586 0.02718 0.02847 0.02968 0.03076 0.03168 0.03236 0.03279 0.03292
0.990  0.01345 0.01365 0.01397 0.01441 0.01496 0.01562 0.01638 0.01721 0.01811 0.01904 0.02000 0.02093 0.02181 0.02260 0.02326 0.02376 0.02407 0.02416
0.995  0.00828 0.00839 0.00858 0.00884 0.00916 0.00955 0.01000 0.01048 0.01101 0.01156 0.01213 0.01267 0.01319 0.01366 0.01405 0.01435 0.01453 0.01457
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap035e100.dat <==
# alpha = +0.35 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99991 0.99991 0.99992 0.99992 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995
0.010  0.99956 0.99957 0.99958 0.99959 0.99960 0.99962 0.99963 0.99965 0.99967 0.99970 0.99972 0.99974 0.99976 0.99978 0.99979 0.99981 0.99981 0.99982
0.015  0.99902 0.99903 0.99904 0.99907 0.99910 0.99913 0.99918 0.99922 0.99927 0.99932 0.99937 0.99942 0.99946 0.99950 0.99954 0.99956 0.99958 0.99959
0.020  0.99825 0.99827 0.99830 0.99835 0.99840 0.99846 0.99853 0.99861 0.99870 0.99879 0.99888 0.99897 0.99905 0.99912 0.99918 0.99922 0.99925 0.99926
0.025  0.99727 0.99730 0.99735 0.99742 0.99750 0.99760 0.99771 0.99784 0.99797 0.99811 0.99825 0.99838 0.99851 0.99862 0.99872 0.99879 0.99883 0.99885
0.030  0.99608 0.99612 0.99619 0.99629 0.99641 0.99655 0.99671 0.99689 0.99708 0.99728 0.99748 0.99768 0.99786 0.99802 0.99816 0.99826 0.99832 0.99834
0.035  0.99467 0.99473 0.99482 0.99495 0.99512 0.99531 0.99553 0.99577 0.99603 0.99630 0.99658 0.99684 0.99709 0.99731 0.99749 0.99763 0.99772 0.99774
0.040  0.99306 0.99313 0.99325 0.99342 0.99363 0.99388 0.99417 0.99449 0.99483 0.99518 0.99553 0.99588 0.99620 0.99649 0.99673 0.99691 0.99702 0.99705
0.045  0.99123 0.99132 0.99147 0.99169 0.99195 0.99227 0.99264 0.99304 0.99346 0.99391 0.99436 0.99479 0.99520 0.99556 0.99586 0.99609 0.99623 0.99628
0.050  0.98919 0.98931 0.98950 0.98976 0.99009 0.99048 0.99093 0.99142 0.99195 0.99249 0.99304 0.99358 0.99408 0.99452 0.99490 0.99517 0.99535 0.99541
0.055  0.98696 0.98709 0.98732 0.98764 0.98803 0.98851 0.98904 0.98964 0.99027 0.99093 0.99160 0.99224 0.99285 0.99338 0.99383 0.99417 0.99438 0.99445
0.060  0.98452 0.98468 0.98495 0.98532 0.98580 0.98636 0.98699 0.98770 0.98845 0.98923 0.99002 0.99078 0.99150 0.99214 0.99267 0.99307 0.99331 0.99340
0.065  0.98188 0.98207 0.98239 0.98283 0.98338 0.98403 0.98478 0.98560 0.98648 0.98739 0.98831 0.98921 0.99004 0.99079 0.99141 0.99187 0.99216 0.99226
0.070  0.97905 0.97927 0.97964 0.98014 0.98078 0.98153 0.98239 0.98334 0.98436 0.98541 0.98647 0.98751 0.98847 0.98933 0.99005 0.99058 0.99092 0.99103
0.075  0.97603 0.97628 0.97670 0.97728 0.97800 0.97886 0.97985 0.98093 0.98209 0.98330 0.98451 0.98569 0.98679 0.98777 0.98859 0.98921 0.98959 0.98972
0.080  0.97283 0.97311 0.97358 0.97423 0.97505 0.97603 0.97715 0.97837 0.97969 0.98105 0.98242 0.98376 0.98500 0.98612 0.98704 0.98774 0.98817 0.98831
0.085  0.96944 0.96976 0.97029 0.97102 0.97194 0.97303 0.97429 0.97566 0.97714 0.97867 0.98021 0.98171 0.98311 0.98436 0.98539 0.98618 0.98666 0.98683
0.090  0.96587 0.96623 0.96682 0.96763 0.96866 0.96988 0.97128 0.97281 0.97446 0.97616 0.97788 0.97955 0.98111 0.98250 0.98366 0.98453 0.98507 0.98525
0.095  0.96213 0.96252 0.96318 0.96408 0.96522 0.96657 0.96811 0.96982 0.97164 0.97352 0.97542 0.97727 0.97900 0.98054 0.98183 0.98279 0.98339 0.98359
0.100  0.95822 0.95865 0.95937 0.96037 0.96162 0.96311 0.96481 0.96668 0.96868 0.97076 0.97286 0.97489 0.97680 0.97849 0.97990 0.98096 0.98162 0.98185
0.105  0.95414 0.95462 0.95541 0.95649 0.95786 0.95950 0.96136 0.96341 0.96560 0.96788 0.97017 0.97240 0.97449 0.97634 0.97789 0.97905 0.97977 0.98002
0.110  0.94991 0.95043 0.95129 0.95247 0.95397 0.95574 0.95777 0.96001 0.96240 0.96488 0.96738 0.96981 0.97208 0.97410 0.97579 0.97705 0.97784 0.97810
0.115  0.94552 0.94608 0.94701 0.94830 0.94992 0.95185 0.95405 0.95647 0.95907 0.96176 0.96447 0.96711 0.96957 0.97177 0.97360 0.97497 0.97582 0.97611
0.120  0.94097 0.94158 0.94259 0.94398 0.94573 0.94782 0.95019 0.95282 0.95562 0.95853 0.96146 0.96431 0.96697 0.96934 0.97132 0.97280 0.97372 0.97404
0.125  0.93629 0.93694 0.93803 0.93952 0.94141 0.94365 0.94621 0.94904 0.95205 0.95519 0.95834 0.96141 0.96428 0.96683 0.96895 0.97055 0.97155 0.97188
0.130  0.93146 0.93216 0.93333 0.93493 0.93695 0.93936 0.94211 0.94514 0.94837 0.95173 0.95512 0.95841 0.96148 0.96422 0.96651 0.96822 0.96929 0.96965
0.135  0.92650 0.92725 0.92849 0.93021 0.93237 0.93495 0.93788 0.94112 0.94458 0.94818 0.95179 0.95531 0.95860 0.96153 0.96397 0.96581 0.96695 0.96733
0.140  0.92140 0.92221 0.92353 0.92536 0.92767 0.93041 0.93355 0.93700 0.94069 0.94452 0.94838 0.95213 0.95564 0.95876 0.96136 0.96332 0.96453 0.96494
0.145  0.91618 0.91704 0.91845 0.92039 0.92284 0.92576 0.92909 0.93276 0.93669 0.94076 0.94486 0.94885 0.95258 0.95590 0.95866 0.96074 0.96204 0.96247
0.150  0.91084 0.91175 0.91324 0.91531 0.91791 0.92100 0.92453 0.92842 0.93258 0.93690 0.94125 0.94548 0.94944 0.95296 0.95589 0.95809 0.95946 0.95993
0.155  0.90539 0.90635 0.90793 0.91011 0.91286 0.91613 0.91987 0.92399 0.92839 0.93295 0.93755 0.94203 0.94621 0.94994 0.95304 0.95537 0.95682 0.95731
0.160  0.89982 0.90083 0.90250 0.90480 0.90771 0.91116 0.91510 0.91945 0.92409 0.92891 0.93377 0.93849 0.94290 0.94683 0.95011 0.95257 0.95410 0.95462
0.165  0.89415 0.89521 0.89697 0.89940 0.90245 0.90609 0.91024 0.91482 0.91971 0.92478 0.92989 0.93487 0.93952 0.94365 0.94710 0.94969 0.95130 0.95185
0.170  0.88838 0.88950 0.89134 0.89389 0.89711 0.90093 0.90529 0.91010 0.91524 0.92057 0.92594 0.93116 0.93605 0.94040 0.94402 0.94675 0.94844 0.94901
0.175  0.88251 0.88368 0.88562 0.88829 0.89166 0.89567 0.90025 0.90529 0.91068 0.91627 0.92190 0.92738 0.93251 0.93707 0.94087 0.94372 0.94550 0.94610
0.180  0.87656 0.87778 0.87981 0.88261 0.88614 0.89033 0.89512 0.90040 0.90604 0.91190 0.91779 0.92353 0.92889 0.93367 0.93764 0.94063 0.94249 0.94312
0.185  0.87051 0.87179 0.87391 0.87683 0.88052 0.88491 0.88991 0.89542 0.90132 0.90744 0.91360 0.91960 0.92520 0.93019 0.93435 0.93747 0.93941 0.94007
0.190  0.86438 0.86572 0.86793 0.87098 0.87483 0.87940 0.88462 0.89037 0.89653 0.90291 0.90934 0.91559 0.92144 0.92665 0.93098 0.93424 0.93627 0.93695
0.195  0.85818 0.85958 0.86188 0.86505 0.86906 0.87382 0.87926 0.88525 0.89166 0.89831 0.90501 0.91152 0.91761 0.92303 0.92755 0.93095 0.93305 0.93377
0.200  0.85191 0.85335 0.85575 0.85905 0.86322 0.86817 0.87383 0.88006 0.88672 0.89364 0.90060 0.90738 0.91371 0.91935 0.92405 0.92758 0.92978 0.93052
0.205  0.84556 0.84707 0.84955 0.85299 0.85731 0.86246 0.86833 0.87480 0.88172 0.88891 0.89614 0.90317 0.90975 0.91561 0.92048 0.92415 0.92643 0.92720
0.210  0.83915 0.84072 0.84329 0.84685 0.85134 0.85668 0.86277 0.86948 0.87666 0.88410 0.89160 0.89890 0.90572 0.91180 0.91686 0.92066 0.92302 0.92382
0.215  0.83269 0.83431 0.83698 0.84066 0.84531 0.85084 0.85714 0.86410 0.87153 0.87924 0.88701 0.89457 0.90163 0.90792 0.91316 0.91710 0.91955 0.92038
0.220  0.82617 0.82784 0.83060 0.83441 0.83922 0.84494 0.85146 0.85865 0.86634 0.87432 0.88235 0.89017 0.89748 0.90399 0.90941 0.91348 0.91602 0.91687
0.225  0.81959 0.82132 0.82417 0.82811 0.83308 0.83899 0.84573 0.85316 0.86110 0.86934 0.87764 0.88572 0.89327 0.89999 0.90559 0.90981 0.91242 0.91331
0.230  0.81297 0.81475 0.81770 0.82176 0.82689 0.83298 0.83994 0.84760 0.85580 0.86431 0.87287 0.88121 0.88900 0.89594 0.90172 0.90607 0.90877 0.90968
0.235  0.80630 0.80814 0.81118 0.81537 0.82065 0.82693 0.83410 0.84201 0.85045 0.85923 0.86805 0.87664 0.88468 0.89183 0.89779 0.90227 0.90505 0.90599
0.240  0.79960 0.80149 0.80462 0.80893 0.81437 0.82084 0.82822 0.83636 0.84506 0.85409 0.86318 0.87203 0.88030 0.88767 0.89380 0.89841 0.90128 0.90225
0.245  0.79285 0.79480 0.79802 0.80245 0.80805 0.81471 0.82230 0.83067 0.83962 0.84891 0.85826 0.86736 0.87587 0.88345 0.88975 0.89450 0.89745 0.89845
0.250  0.78608 0.78808 0.79138 0.79594 0.80169 0.80853 0.81634 0.82494 0.83414 0.84368 0.85329 0.86264 0.87139 0.87917 0.88566 0.89053 0.89356 0.89459
0.255  0.77927 0.78133 0.78472 0.78940 0.79530 0.80232 0.81034 0.81917 0.82861 0.83841 0.84828 0.85787 0.86685 0.87485 0.88150 0.88651 0.88962 0.89067
0.260  0.77244 0.77455 0.77803 0.78283 0.78888 0.79609 0.80430 0.81336 0.82305 0.83310 0.84321 0.85306 0.86227 0.87047 0.87730 0.88243 0.88562 0.88670
0.265  0.76558 0.76774 0.77131 0.77623 0.78243 0.78981 0.79823 0.80752 0.81744 0.82774 0.83811 0.84820 0.85764 0.86604 0.87304 0.87830 0.88157 0.88268
0.270  0.75871 0.76092 0.76457 0.76961 0.77596 0.78352 0.79214 0.80164 0.81180 0.82235 0.83297 0.84330 0.85297 0.86157 0.86873 0.87413 0.87747 0.87861
0.275  0.75181 0.75407 0.75781 0.76296 0.76946 0.77720 0.78602 0.79574 0.80613 0.81693 0.82779 0.83836 0.84825 0.85705 0.86438 0.86989 0.87332 0.87448
0.280  0.74490 0.74722 0.75103 0.75631 0.76295 0.77085 0.77987 0.78981 0.80044 0.81147 0.82257 0.83338 0.84348 0.85248 0.85997 0.86561 0.86911 0.87030
0.285  0.73798 0.74034 0.74424 0.74963 0.75641 0.76449 0.77370 0.78385 0.79470 0.80597 0.81731 0.82835 0.83868 0.84787 0.85552 0.86128 0.86486 0.86607
0.290  0.73105 0.73346 0.73744 0.74294 0.74986 0.75810 0.76751 0.77787 0.78895 0.80045 0.81202 0.82329 0.83383 0.84321 0.85103 0.85691 0.86056 0.86179
0.295  0.72411 0.72657 0.73063 0.73624 0.74330 0.75171 0.76129 0.77186 0.78317 0.79490 0.80670 0.81819 0.82894 0.83851 0.84649 0.85248 0.85621 0.85747
0.300  0.71717 0.71968 0.72381 0.72953 0.73673 0.74530 0.75507 0.76584 0.77736 0.78931 0.80135 0.81306 0.82401 0.83378 0.84190 0.84801 0.85181 0.85309
0.305  0.71022 0.71277 0.71699 0.72281 0.73014 0.73887 0.74882 0.75980 0.77153 0.78371 0.79597 0.80790 0.81905 0.82899 0.83727 0.84350 0.84736 0.84867
0.310  0.70328 0.70587 0.71017 0.71609 0.72355 0.73244 0.74257 0.75374 0.76568 0.77808 0.79055 0.80269 0.81406 0.82417 0.83260 0.83894 0.84287 0.84420
0.315  0.69633 0.69897 0.70334 0.70936 0.71696 0.72599 0.73630 0.74766 0.75981 0.77242 0.78511 0.79747 0.80902 0.81931 0.82788 0.83433 0.83834 0.83969
0.320  0.68939 0.69208 0.69652 0.70264 0.71036 0.71955 0.73003 0.74158 0.75392 0.76674 0.77965 0.79221 0.80396 0.81442 0.82313 0.82969 0.83376 0.83513
0.325  0.68245 0.68518 0.68969 0.69592 0.70376 0.71309 0.72374 0.73547 0.74802 0.76105 0.77415 0.78691 0.79885 0.80948 0.81834 0.82500 0.82913 0.83054
0.330  0.67553 0.67830 0.68288 0.68920 0.69716 0.70664 0.71745 0.72937 0.74211 0.75533 0.76864 0.78160 0.79372 0.80451 0.81350 0.82027 0.82447 0.82589
0.335  0.66861 0.67142 0.67607 0.68248 0.69056 0.70018 0.71115 0.72325 0.73617 0.74959 0.76311 0.77625 0.78855 0.79951 0.80864 0.81550 0.81976 0.82121
0.340  0.66170 0.66455 0.66927 0.67577 0.68397 0.69372 0.70485 0.71711 0.73023 0.74384 0.75754 0.77088 0.78336 0.79447 0.80373 0.81069 0.81502 0.81648
0.345  0.65480 0.65770 0.66247 0.66907 0.67738 0.68727 0.69854 0.71098 0.72428 0.73807 0.75197 0.76548 0.77813 0.78940 0.79878 0.80585 0.81023 0.81171
0.350  0.64792 0.65085 0.65569 0.66237 0.67079 0.68081 0.69224 0.70484 0.71830 0.73229 0.74636 0.76006 0.77288 0.78429 0.79381 0.80096 0.80540 0.80691
0.355  0.64106 0.64402 0.64893 0.65569 0.66422 0.67436 0.68594 0.69869 0.71233 0.72649 0.74075 0.75462 0.76760 0.77916 0.78879 0.79604 0.80054 0.80206
0.360  0.63420 0.63721 0.64217 0.64902 0.65765 0.66792 0.67964 0.69254 0.70635 0.72068 0.73511 0.74915 0.76229 0.77399 0.78375 0.79108 0.79563 0.79718
0.365  0.62737 0.63041 0.63543 0.64236 0.65109 0.66148 0.67333 0.68640 0.70036 0.71486 0.72945 0.74367 0.75696 0.76880 0.77866 0.78608 0.79069 0.79225
0.370  0.62056 0.62363 0.62871 0.63571 0.64455 0.65505 0.66703 0.68025 0.69437 0.70902 0.72379 0.73815 0.75160 0.76357 0.77355 0.78105 0.78571 0.78729
0.375  0.61377 0.61687 0.62200 0.62909 0.63801 0.64863 0.66074 0.67409 0.68837 0.70319 0.71810 0.73263 0.74622 0.75832 0.76840 0.77599 0.78070 0.78229
0.380  0.60700 0.61013 0.61532 0.62247 0.63149 0.64222 0.65446 0.66794 0.68236 0.69734 0.71241 0.72708 0.74080 0.75303 0.76323 0.77089 0.77565 0.77726
0.385  0.60025 0.60342 0.60865 0.61588 0.62498 0.63582 0.64817 0.66180 0.67636 0.69147 0.70670 0.72151 0.73538 0.74773 0.75802 0.76576 0.77057 0.77219
0.390  0.59352 0.59672 0.60200 0.60930 0.61849 0.62943 0.64190 0.65564 0.67035 0.68561 0.70097 0.71593 0.72992 0.74239 0.75278 0.76060 0.76545 0.76709
0.395  0.58682 0.59005 0.59538 0.60274 0.61201 0.62305 0.63563 0.64951 0.66433 0.67973 0.69524 0.71033 0.72445 0.73704 0.74751 0.75540 0.76030 0.76196
0.400  0.58014 0.58340 0.58878 0.59620 0.60555 0.61668 0.62938 0.64337 0.65833 0.67385 0.68948 0.70471 0.71896 0.73165 0.74222 0.75018 0.75511 0.75679
0.405  0.57349 0.57678 0.58220 0.58968 0.59911 0.61033 0.62312 0.63723 0.65232 0.66797 0.68373 0.69907 0.71344 0.72624 0.73689 0.74492 0.74990 0.75158
0.410  0.56687 0.57018 0.57564 0.58318 0.59269 0.60399 0.61689 0.63110 0.64630 0.66207 0.67797 0.69343 0.70791 0.72081 0.73155 0.73963 0.74465 0.74635
0.415  0.56028 0.56361 0.56911 0.57671 0.58628 0.59767 0.61066 0.62498 0.64029 0.65619 0.67219 0.68778 0.70235 0.71534 0.72617 0.73431 0.73937 0.74108
0.420  0.55371 0.55706 0.56260 0.57025 0.57989 0.59136 0.60444 0.61886 0.63429 0.65029 0.66641 0.68209 0.69678 0.70987 0.72077 0.72897 0.73406 0.73578
0.425  0.54717 0.55055 0.55612 0.56383 0.57353 0.58507 0.59824 0.61275 0.62827 0.64438 0.66060 0.67641 0.69119 0.70436 0.71534 0.72359 0.72872 0.73045
0.430  0.54066 0.54405 0.54967 0.55742 0.56718 0.57880 0.59205 0.60666 0.62227 0.63849 0.65481 0.67070 0.68558 0.69884 0.70988 0.71819 0.72335 0.72510
0.435  0.53418 0.53760 0.54324 0.55104 0.56086 0.57255 0.58588 0.60057 0.61627 0.63257 0.64901 0.66499 0.67995 0.69329 0.70441 0.71276 0.71795 0.71971
0.440  0.52772 0.53116 0.53684 0.54468 0.55455 0.56630 0.57970 0.59448 0.61027 0.62667 0.64318 0.65925 0.67432 0.68773 0.69890 0.70731 0.71252 0.71429
0.445  0.52131 0.52476 0.53047 0.53835 0.54828 0.56009 0.57356 0.58841 0.60429 0.62077 0.63737 0.65353 0.66866 0.68213 0.69338 0.70182 0.70707 0.70884
0.450  0.51492 0.51839 0.52413 0.53204 0.54202 0.55389 0.56742 0.58235 0.59829 0.61485 0.63153 0.64779 0.66298 0.67653 0.68782 0.69632 0.70159 0.70337
0.455  0.50856 0.51205 0.51781 0.52576 0.53578 0.54770 0.56129 0.57628 0.59231 0.60895 0.62571 0.64202 0.65730 0.67091 0.68225 0.69078 0.69608 0.69787
0.460  0.50223 0.50574 0.51152 0.51951 0.52957 0.54154 0.55519 0.57024 0.58634 0.60305 0.61988 0.63626 0.65159 0.66526 0.67665 0.68522 0.69054 0.69234
0.465  0.49594 0.49946 0.50526 0.51328 0.52338 0.53540 0.54910 0.56422 0.58036 0.59713 0.61402 0.63047 0.64588 0.65961 0.67104 0.67964 0.68498 0.68679
0.470  0.48968 0.49321 0.49904 0.50708 0.51722 0.52928 0.54303 0.55819 0.57440 0.59124 0.60819 0.62469 0.64014 0.65392 0.66539 0.67403 0.67939 0.68120
0.475  0.48345 0.48699 0.49284 0.50091 0.51108 0.52318 0.53697 0.55218 0.56845 0.58532 0.60233 0.61890 0.63441 0.64823 0.65974 0.66840 0.67378 0.67560
0.480  0.47726 0.48081 0.48667 0.49477 0.50497 0.51709 0.53093 0.54619 0.56249 0.57943 0.59649 0.61309 0.62865 0.64250 0.65406 0.66275 0.66814 0.66997
0.485  0.47110 0.47466 0.48054 0.48865 0.49887 0.51103 0.52491 0.54019 0.55655 0.57354 0.59064 0.60729 0.62288 0.63678 0.64836 0.65707 0.66248 0.66431
0.490  0.46497 0.46854 0.47443 0.48256 0.49281 0.50500 0.51890 0.53423 0.55062 0.56763 0.58477 0.60146 0.61711 0.63102 0.64264 0.65137 0.65679 0.65863
0.495  0.45887 0.46245 0.46835 0.47650 0.48677 0.49899 0.51291 0.52827 0.54468 0.56174 0.57892 0.59565 0.61130 0.62527 0.63690 0.64565 0.65108 0.65292
0.500  0.45281 0.45640 0.46231 0.47047 0.48076 0.49299 0.50694 0.52232 0.53877 0.55586 0.57305 0.58980 0.60551 0.61950 0.63115 0.63991 0.64535 0.64719
0.505  0.44679 0.45037 0.45629 0.46447 0.47477 0.48702 0.50099 0.51639 0.53287 0.54996 0.56719 0.58397 0.59968 0.61369 0.62536 0.63415 0.63960 0.64144
0.510  0.44079 0.44438 0.45031 0.45849 0.46880 0.48107 0.49505 0.51048 0.52695 0.54409 0.56134 0.57814 0.59386 0.60789 0.61957 0.62836 0.63382 0.63567
0.515  0.43483 0.43843 0.44436 0.45255 0.46287 0.47514 0.48914 0.50456 0.52107 0.53821 0.55546 0.57227 0.58804 0.60206 0.61375 0.62256 0.62802 0.62987
0.520  0.42891 0.43250 0.43844 0.44663 0.45695 0.46923 0.48324 0.49867 0.51519 0.53233 0.54960 0.56643 0.58218 0.59623 0.60793 0.61674 0.62220 0.62405
0.525  0.42302 0.42661 0.43255 0.44074 0.45107 0.46335 0.47735 0.49280 0.50931 0.52647 0.54372 0.56055 0.57633 0.59036 0.60209 0.61089 0.61636 0.61821
0.530  0.41716 0.42076 0.42669 0.43489 0.44521 0.45749 0.47149 0.48694 0.50345 0.52058 0.53787 0.55470 0.57045 0.58451 0.59622 0.60503 0.61049 0.61234
0.535  0.41134 0.41493 0.42087 0.42906 0.43938 0.45166 0.46566 0.48108 0.49760 0.51473 0.53201 0.54884 0.56459 0.57864 0.59034 0.59915 0.60461 0.60646
0.540  0.40555 0.40914 0.41507 0.42326 0.43357 0.44583 0.45984 0.47526 0.49174 0.50889 0.52613 0.54295 0.55869 0.57274 0.58444 0.59325 0.59871 0.60056
0.545  0.39980 0.40338 0.40931 0.41749 0.42779 0.44004 0.45402 0.46944 0.48592 0.50302 0.52028 0.53708 0.55281 0.56684 0.57853 0.58732 0.59278 0.59463
0.550  0.39408 0.39766 0.40358 0.41175 0.42204 0.43428 0.44824 0.46362 0.48010 0.49719 0.51442 0.53118 0.54692 0.56092 0.57260 0.58139 0.58684 0.58869
0.555  0.38839 0.39197 0.39788 0.40603 0.41631 0.42854 0.44248 0.45784 0.47427 0.49136 0.50854 0.52530 0.54099 0.55500 0.56666 0.57544 0.58088 0.58272
0.560  0.38274 0.38631 0.39221 0.40035 0.41061 0.42281 0.43672 0.45207 0.46848 0.48551 0.50269 0.51943 0.53509 0.54905 0.56071 0.56946 0.57490 0.57674
0.565  0.37712 0.38069 0.38658 0.39470 0.40493 0.41711 0.43099 0.44630 0.46268 0.47969 0.49681 0.51351 0.52915 0.54311 0.55473 0.56348 0.56890 0.57074
0.570  0.37154 0.37510 0.38097 0.38908 0.39929 0.41144 0.42529 0.44056 0.45689 0.47385 0.49096 0.50763 0.52323 0.53715 0.54875 0.55747 0.56288 0.56471
0.575  0.36599 0.36954 0.37539 0.38348 0.39367 0.40578 0.41960 0.43484 0.45113 0.46805 0.48511 0.50171 0.51730 0.53117 0.54274 0.55145 0.55685 0.55867
0.580  0.36047 0.36401 0.36985 0.37791 0.38807 0.40014 0.41392 0.42911 0.44535 0.46225 0.47924 0.49582 0.51134 0.52519 0.53673 0.54541 0.55079 0.55262
0.585  0.35499 0.35852 0.36434 0.37238 0.38250 0.39454 0.40827 0.42342 0.43961 0.45642 0.47340 0.48993 0.50540 0.51919 0.53071 0.53936 0.54473 0.54654
0.590  0.34954 0.35306 0.35886 0.36687 0.37696 0.38896 0.40265 0.41774 0.43388 0.45064 0.46752 0.48400 0.49942 0.51319 0.52466 0.53329 0.53864 0.54045
0.595  0.34413 0.34763 0.35341 0.36139 0.37144 0.38340 0.39702 0.41206 0.42813 0.44486 0.46168 0.47810 0.49347 0.50719 0.51861 0.52720 0.53254 0.53434
0.600  0.33874 0.34223 0.34799 0.35594 0.36594 0.37785 0.39143 0.40641 0.42242 0.43906 0.45585 0.47217 0.48751 0.50115 0.51253 0.52110 0.52642 0.52821
0.605  0.33339 0.33687 0.34260 0.35051 0.36048 0.37234 0.38586 0.40078 0.41673 0.43329 0.44998 0.46627 0.48152 0.49513 0.50646 0.51499 0.52028 0.52207
0.610  0.32808 0.33154 0.33724 0.34512 0.35504 0.36685 0.38032 0.39514 0.41101 0.42754 0.44415 0.46036 0.47555 0.48907 0.50038 0.50886 0.51413 0.51591
0.615  0.32280 0.32624 0.33192 0.33976 0.34963 0.36138 0.37477 0.38954 0.40534 0.42175 0.43832 0.45443 0.46954 0.48303 0.49426 0.50272 0.50796 0.50973
0.620  0.31755 0.32097 0.32662 0.33442 0.34425 0.35592 0.36926 0.38396 0.39968 0.41601 0.43246 0.44852 0.46356 0.47698 0.48815 0.49656 0.50177 0.50354
0.625  0.31233 0.31573 0.32136 0.32911 0.33888 0.35050 0.36376 0.37838 0.39400 0.41027 0.42664 0.44261 0.45757 0.47089 0.48202 0.49039 0.49557 0.49733
0.630  0.30714 0.31053 0.31612 0.32383 0.33354 0.34510 0.35827 0.37281 0.38836 0.40451 0.42081 0.43667 0.45154 0.46482 0.47588 0.48420 0.48936 0.49110
0.635  0.30199 0.30536 0.31091 0.31858 0.32824 0.33973 0.35282 0.36727 0.38273 0.39879 0.41497 0.43076 0.44555 0.45874 0.46974 0.47800 0.48313 0.48486
0.640  0.29687 0.30021 0.30574 0.31335 0.32295 0.33436 0.34738 0.36175 0.37708 0.39304 0.40915 0.42481 0.43954 0.45264 0.46357 0.47179 0.47689 0.47861
0.645  0.29178 0.29511 0.30059 0.30816 0.31769 0.32903 0.34197 0.35621 0.37148 0.38733 0.40330 0.41890 0.43351 0.44655 0.45740 0.46556 0.47063 0.47234
0.650  0.28672 0.29002 0.29547 0.30299 0.31245 0.32372 0.33655 0.35072 0.36588 0.38163 0.39750 0.41299 0.42749 0.44042 0.45121 0.45933 0.46436 0.46606
0.655  0.28170 0.28498 0.29038 0.29785 0.30724 0.31843 0.33117 0.34524 0.36027 0.37590 0.39169 0.40704 0.42145 0.43431 0.44502 0.45308 0.45807 0.45976
0.660  0.27670 0.27996 0.28533 0.29273 0.30206 0.31315 0.32582 0.33976 0.35470 0.37022 0.38586 0.40113 0.41543 0.42819 0.43882 0.44681 0.45177 0.45345
0.665  0.27174 0.27497 0.28030 0.28764 0.29690 0.30791 0.32045 0.33431 0.34914 0.36454 0.38006 0.39521 0.40940 0.42205 0.43260 0.44054 0.44546 0.44712
0.670  0.26681 0.27001 0.27530 0.28258 0.29176 0.30269 0.31513 0.32888 0.34356 0.35883 0.37426 0.38926 0.40334 0.41592 0.42638 0.43425 0.43913 0.44078
0.675  0.26191 0.26508 0.27033 0.27755 0.28665 0.29748 0.30983 0.32344 0.33802 0.35317 0.36844 0.38335 0.39731 0.40975 0.42015 0.42795 0.43280 0.43443
0.680  0.25704 0.26019 0.26538 0.27255 0.28157 0.29229 0.30455 0.31803 0.33249 0.34751 0.36265 0.37740 0.39127 0.40361 0.41390 0.42165 0.42644 0.42807
0.685  0.25220 0.25532 0.26046 0.26757 0.27651 0.28714 0.29926 0.31265 0.32695 0.34183 0.35686 0.37148 0.38520 0.39745 0.40765 0.41532 0.42008 0.42169
0.690  0.24739 0.25048 0.25558 0.26261 0.27147 0.28200 0.29401 0.30725 0.32144 0.33619 0.35105 0.36557 0.37916 0.39127 0.40138 0.40899 0.41370 0.41529
0.695  0.24261 0.24567 0.25072 0.25768 0.26645 0.27688 0.28878 0.30190 0.31595 0.33056 0.34528 0.35962 0.37308 0.38511 0.39512 0.40265 0.40731 0.40889
0.700  0.23786 0.24089 0.24589 0.25278 0.26146 0.27178 0.28355 0.29655 0.31044 0.32489 0.33947 0.35370 0.36703 0.37893 0.38884 0.39629 0.40091 0.40247
0.705  0.23314 0.23614 0.24108 0.24790 0.25649 0.26671 0.27836 0.29123 0.30497 0.31928 0.33370 0.34778 0.36098 0.37273 0.38254 0.38993 0.39450 0.39604
0.710  0.22845 0.23142 0.23631 0.24306 0.25155 0.26166 0.27318 0.28589 0.29951 0.31367 0.32793 0.34184 0.35489 0.36655 0.37625 0.38355 0.38807 0.38960
0.715  0.22379 0.22672 0.23156 0.23822 0.24662 0.25661 0.26802 0.28059 0.29403 0.30803 0.32213 0.33592 0.34883 0.36035 0.36995 0.37716 0.38164 0.38315
0.720  0.21916 0.22206 0.22683 0.23343 0.24173 0.25160 0.26286 0.27531 0.28859 0.30243 0.31638 0.33000 0.34277 0.35413 0.36363 0.37077 0.37519 0.37668
0.725  0.21456 0.21742 0.22214 0.22865 0.23686 0.24661 0.25774 0.27001 0.28317 0.29684 0.31063 0.32406 0.33667 0.34793 0.35731 0.36436 0.36873 0.37021
0.730  0.20998 0.21281 0.21747 0.22391 0.23201 0.24165 0.25264 0.26476 0.27775 0.29123 0.30484 0.31814 0.33060 0.34170 0.35098 0.35794 0.36226 0.36372
0.735  0.20544 0.20823 0.21283 0.21918 0.22718 0.23668 0.24755 0.25952 0.27232 0.28565 0.29909 0.31223 0.32453 0.33549 0.34463 0.35152 0.35578 0.35722
0.740  0.20092 0.20367 0.20822 0.21449 0.22237 0.23175 0.24246 0.25426 0.26693 0.28009 0.29335 0.30628 0.31843 0.32927 0.33829 0.34508 0.34929 0.35071
0.745  0.19643 0.19915 0.20363 0.20980 0.21759 0.22685 0.23741 0.24905 0.26154 0.27449 0.28758 0.30037 0.31235 0.32302 0.33194 0.33863 0.34278 0.34419
0.750  0.19197 0.19465 0.19907 0.20515 0.21283 0.22196 0.23237 0.24386 0.25614 0.26894 0.28185 0.29446 0.30627 0.31679 0.32557 0.33218 0.33627 0.33765
0.755  0.18753 0.19017 0.19452 0.20053 0.20809 0.21708 0.22733 0.23867 0.25078 0.26340 0.27612 0.28852 0.30016 0.31056 0.31921 0.32571 0.32975 0.33111
0.760  0.18313 0.18573 0.19001 0.19593 0.20338 0.21222 0.22233 0.23348 0.24543 0.25783 0.27036 0.28261 0.29407 0.30429 0.31282 0.31924 0.32321 0.32456
0.765  0.17875 0.18131 0.18553 0.19135 0.19868 0.20740 0.21735 0.22832 0.24007 0.25230 0.26464 0.27666 0.28796 0.29805 0.30644 0.31276 0.31667 0.31799
0.770  0.17439 0.17691 0.18107 0.18680 0.19401 0.20259 0.21238 0.22318 0.23474 0.24678 0.25892 0.27075 0.28187 0.29180 0.30006 0.30627 0.31012 0.31142
0.775  0.17007 0.17255 0.17663 0.18226 0.18936 0.19779 0.20741 0.21803 0.22942 0.24123 0.25317 0.26485 0.27578 0.28552 0.29365 0.29977 0.30355 0.30483
0.780  0.16577 0.16820 0.17222 0.17775 0.18473 0.19301 0.20248 0.21291 0.22408 0.23573 0.24747 0.25891 0.26966 0.27926 0.28725 0.29326 0.29698 0.29824
0.785  0.16150 0.16389 0.16783 0.17327 0.18011 0.18826 0.19756 0.20781 0.21879 0.23023 0.24176 0.25300 0.26356 0.27299 0.28084 0.28674 0.29040 0.29163
0.790  0.15725 0.15960 0.16347 0.16881 0.17552 0.18353 0.19265 0.20270 0.21350 0.22470 0.23603 0.24710 0.25747 0.26670 0.27442 0.28022 0.28381 0.28502
0.795  0.15303 0.15533 0.15913 0.16437 0.17096 0.17881 0.18775 0.19763 0.20820 0.21922 0.23033 0.24116 0.25134 0.26043 0.26800 0.27369 0.27721 0.27840
0.800  0.14883 0.15109 0.15482 0.15995 0.16642 0.17410 0.18288 0.19257 0.20293 0.21374 0.22464 0.23526 0.24524 0.25415 0.26157 0.26714 0.27060 0.27176
0.805  0.14466 0.14688 0.15053 0.15555 0.16190 0.16942 0.17803 0.18752 0.19768 0.20824 0.21892 0.22936 0.23914 0.24785 0.25512 0.26059 0.26398 0.26512
0.810  0.14052 0.14269 0.14626 0.15118 0.15738 0.16477 0.17317 0.18246 0.19241 0.20278 0.21323 0.22343 0.23301 0.24156 0.24868 0.25404 0.25735 0.25847
0.815  0.13640 0.13852 0.14202 0.14684 0.15290 0.16012 0.16835 0.17744 0.18717 0.19732 0.20755 0.21753 0.22690 0.23527 0.24224 0.24747 0.25072 0.25181
0.820  0.13231 0.13438 0.13780 0.14251 0.14844 0.15549 0.16354 0.17243 0.18195 0.19184 0.20185 0.21163 0.22079 0.22896 0.23578 0.24090 0.24407 0.24514
0.825  0.12824 0.13027 0.13360 0.13821 0.14400 0.15088 0.15875 0.16741 0.17674 0.18640 0.19618 0.20570 0.21466 0.22266 0.22932 0.23432 0.23742 0.23846
0.830  0.12420 0.12617 0.12943 0.13391 0.13957 0.14630 0.15396 0.16243 0.17150 0.18097 0.19051 0.19981 0.20855 0.21636 0.22285 0.22773 0.23076 0.23178
0.835  0.12018 0.12210 0.12528 0.12965 0.13516 0.14173 0.14920 0.15746 0.16631 0.17551 0.18481 0.19391 0.20244 0.21003 0.21638 0.22114 0.22409 0.22508
0.840  0.11618 0.11806 0.12115 0.12541 0.13078 0.13716 0.14446 0.15251 0.16113 0.17009 0.17916 0.18800 0.19632 0.20372 0.20989 0.21454 0.21741 0.21838
0.845  0.11221 0.11403 0.11704 0.12119 0.12642 0.13263 0.13973 0.14754 0.15593 0.16468 0.17350 0.18210 0.19018 0.19741 0.20341 0.20793 0.21072 0.21167
0.850  0.10826 0.11004 0.11296 0.11700 0.12207 0.12811 0.13500 0.14261 0.15077 0.15924 0.16782 0.17621 0.18407 0.19107 0.19693 0.20131 0.20403 0.20495
0.855  0.10434 0.10606 0.10890 0.11282 0.11774 0.12361 0.13030 0.13769 0.14561 0.15384 0.16217 0.17032 0.17795 0.18475 0.19042 0.19469 0.19733 0.19822
0.860  0.10044 0.10211 0.10486 0.10865 0.11343 0.11911 0.12561 0.13276 0.14044 0.14845 0.15653 0.16441 0.17181 0.17842 0.18392 0.18806 0.19062 0.19148
0.865  0.09656 0.09818 0.10085 0.10452 0.10915 0.11465 0.12093 0.12787 0.13531 0.14306 0.15087 0.15852 0.16569 0.17209 0.17742 0.18142 0.18390 0.18474
0.870  0.09271 0.09427 0.09685 0.10040 0.10488 0.11020 0.11627 0.12299 0.13018 0.13766 0.14523 0.15263 0.15957 0.16575 0.17090 0.17478 0.17718 0.17799
0.875  0.08887 0.09038 0.09287 0.09631 0.10063 0.10577 0.11163 0.11812 0.12506 0.13229 0.13960 0.14673 0.15343 0.15941 0.16439 0.16813 0.17045 0.17123
0.880  0.08507 0.08652 0.08892 0.09223 0.09639 0.10134 0.10701 0.11324 0.11994 0.12692 0.13396 0.14084 0.14730 0.15307 0.15787 0.16147 0.16371 0.16446
0.885  0.08128 0.08268 0.08499 0.08817 0.09218 0.09694 0.10238 0.10840 0.11484 0.12154 0.12833 0.13496 0.14118 0.14671 0.15134 0.15481 0.15696 0.15769
0.890  0.07751 0.07886 0.08108 0.08413 0.08798 0.09256 0.09778 0.10356 0.10975 0.11619 0.12271 0.12906 0.13503 0.14037 0.14481 0.14814 0.15021 0.15090
0.895  0.07377 0.07506 0.07719 0.08012 0.08381 0.08819 0.09320 0.09872 0.10465 0.11085 0.11709 0.12318 0.12891 0.13402 0.13827 0.14147 0.14345 0.14411
0.900  0.07005 0.07129 0.07332 0.07612 0.07965 0.08383 0.08863 0.09391 0.09959 0.10549 0.11146 0.11731 0.12278 0.12766 0.13173 0.13479 0.13668 0.13732
0.905  0.06635 0.06753 0.06947 0.07214 0.07550 0.07950 0.08406 0.08911 0.09453 0.10015 0.10585 0.11141 0.11663 0.12130 0.12518 0.12810 0.12991 0.13051
0.910  0.06268 0.06380 0.06564 0.06818 0.07138 0.07518 0.07952 0.08433 0.08946 0.09483 0.10025 0.10554 0.11050 0.11494 0.11863 0.12141 0.12312 0.12370
0.915  0.05902 0.06008 0.06183 0.06424 0.06727 0.07088 0.07499 0.07954 0.08442 0.08949 0.09463 0.09966 0.10437 0.10857 0.11208 0.11471 0.11634 0.11689
0.920  0.05539 0.05639 0.05804 0.06032 0.06318 0.06659 0.07048 0.07477 0.07938 0.08418 0.08904 0.09378 0.09824 0.10221 0.10552 0.10801 0.10954 0.11006
0.925  0.05178 0.05272 0.05427 0.05641 0.05911 0.06231 0.06597 0.07002 0.07436 0.07888 0.08345 0.08791 0.09210 0.09584 0.09895 0.10130 0.10274 0.10323
0.930  0.04818 0.04907 0.05052 0.05253 0.05505 0.05805 0.06148 0.06526 0.06933 0.07357 0.07784 0.08204 0.08596 0.08947 0.09239 0.09458 0.09593 0.09639
0.935  0.04461 0.04544 0.04679 0.04866 0.05101 0.05381 0.05701 0.06053 0.06432 0.06827 0.07226 0.07617 0.07983 0.08309 0.08581 0.08786 0.08912 0.08955
0.940  0.04106 0.04183 0.04308 0.04481 0.04699 0.04959 0.05255 0.05581 0.05933 0.06298 0.06668 0.07029 0.07368 0.07671 0.07923 0.08113 0.08230 0.08270
0.945  0.03753 0.03824 0.03939 0.04098 0.04299 0.04537 0.04809 0.05111 0.05433 0.05770 0.06110 0.06443 0.06755 0.07034 0.07266 0.07440 0.07548 0.07584
0.950  0.03402 0.03466 0.03572 0.03717 0.03900 0.04117 0.04366 0.04640 0.04935 0.05241 0.05552 0.05856 0.06141 0.06395 0.06607 0.06766 0.06864 0.06897
0.955  0.03053 0.03111 0.03206 0.03337 0.03502 0.03699 0.03924 0.04171 0.04438 0.04715 0.04995 0.05269 0.05527 0.05757 0.05948 0.06092 0.06181 0.06210
0.960  0.02706 0.02758 0.02843 0.02960 0.03107 0.03282 0.03483 0.03704 0.03941 0.04189 0.04439 0.04683 0.04913 0.05118 0.05289 0.05417 0.05496 0.05523
0.965  0.02361 0.02407 0.02481 0.02584 0.02713 0.02867 0.03042 0.03237 0.03445 0.03662 0.03882 0.04097 0.04299 0.04479 0.04629 0.04741 0.04811 0.04834
0.970  0.02018 0.02057 0.02121 0.02210 0.02321 0.02453 0.02604 0.02771 0.02951 0.03137 0.03327 0.03511 0.03685 0.03840 0.03969 0.04066 0.04126 0.04146
0.975  0.01677 0.01710 0.01763 0.01837 0.01930 0.02041 0.02167 0.02307 0.02457 0.02613 0.02771 0.02926 0.03071 0.03200 0.03308 0.03389 0.03439 0.03456
0.980  0.01338 0.01364 0.01407 0.01466 0.01541 0.01630 0.01731 0.01843 0.01963 0.02089 0.02216 0.02340 0.02457 0.02561 0.02647 0.02712 0.02753 0.02766
0.985  0.01001 0.01020 0.01053 0.01097 0.01153 0.01220 0.01296 0.01381 0.01471 0.01566 0.01661 0.01755 0.01843 0.01921 0.01986 0.02035 0.02065 0.02075
0.990  0.00665 0.00678 0.00700 0.00730 0.00767 0.00812 0.00863 0.00919 0.00980 0.01043 0.01107 0.01170 0.01228 0.01281 0.01324 0.01357 0.01377 0.01384
0.995  0.00332 0.00338 0.00349 0.00364 0.00383 0.00405 0.00431 0.00459 0.00490 0.00521 0.00554 0.00585 0.00614 0.00641 0.00662 0.00679 0.00689 0.00692
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e000.dat <==
# alpha = +0.40 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995 0.99995
0.010  0.99959 0.99960 0.99960 0.99961 0.99962 0.99963 0.99964 0.99966 0.99967 0.99969 0.99971 0.99973 0.99975 0.99977 0.99978 0.99979 0.99980 0.99981
0.015  0.99909 0.99909 0.99910 0.99912 0.99914 0.99916 0.99919 0.99923 0.99926 0.99930 0.99935 0.99939 0.99943 0.99947 0.99951 0.99953 0.99955 0.99957
0.020  0.99838 0.99839 0.99841 0.99844 0.99847 0.99852 0.99857 0.99863 0.99869 0.99876 0.99884 0.99892 0.99899 0.99906 0.99912 0.99917 0.99920 0.99924
0.025  0.99747 0.99749 0.99752 0.99756 0.99762 0.99769 0.99777 0.99786 0.99796 0.99807 0.99819 0.99831 0.99843 0.99854 0.99863 0.99871 0.99876 0.99867
0.030  0.99637 0.99639 0.99644 0.99650 0.99658 0.99667 0.99679 0.99692 0.99707 0.99723 0.99740 0.99757 0.99774 0.99790 0.99804 0.99814 0.99821 0.99815
0.035  0.99506 0.99510 0.99516 0.99524 0.99535 0.99548 0.99564 0.99582 0.99602 0.99623 0.99646 0.99670 0.99693 0.99715 0.99733 0.99748 0.99757 0.99753
0.040  0.99357 0.99362 0.99369 0.99380 0.99394 0.99411 0.99431 0.99455 0.99481 0.99509 0.99539 0.99569 0.99599 0.99628 0.99652 0.99671 0.99683 0.99683
0.045  0.99188 0.99194 0.99204 0.99218 0.99235 0.99257 0.99282 0.99312 0.99344 0.99380 0.99418 0.99456 0.99494 0.99530 0.99561 0.99585 0.99600 0.99603
0.050  0.99001 0.99008 0.99020 0.99037 0.99059 0.99085 0.99116 0.99153 0.99193 0.99236 0.99283 0.99331 0.99377 0.99421 0.99459 0.99488 0.99507 0.99514
0.055  0.98795 0.98804 0.98818 0.98838 0.98865 0.98897 0.98934 0.98978 0.99026 0.99079 0.99135 0.99192 0.99247 0.99301 0.99347 0.99382 0.99405 0.99415
0.060  0.98571 0.98582 0.98599 0.98623 0.98654 0.98692 0.98736 0.98788 0.98845 0.98907 0.98974 0.99042 0.99108 0.99170 0.99225 0.99267 0.99293 0.99295
0.065  0.98330 0.98342 0.98362 0.98390 0.98426 0.98470 0.98522 0.98583 0.98650 0.98722 0.98800 0.98879 0.98957 0.99028 0.99092 0.99141 0.99172 0.99179
0.070  0.98071 0.98085 0.98108 0.98140 0.98182 0.98233 0.98293 0.98363 0.98440 0.98524 0.98612 0.98704 0.98794 0.98878 0.98950 0.99006 0.99043 0.99054
0.075  0.97795 0.97811 0.97838 0.97875 0.97922 0.97981 0.98050 0.98128 0.98217 0.98312 0.98414 0.98518 0.98620 0.98716 0.98799 0.98864 0.98905 0.98921
0.080  0.97504 0.97522 0.97551 0.97593 0.97647 0.97713 0.97792 0.97880 0.97981 0.98089 0.98203 0.98321 0.98436 0.98544 0.98638 0.98711 0.98758 0.98766
0.085  0.97196 0.97216 0.97249 0.97297 0.97357 0.97431 0.97519 0.97618 0.97731 0.97853 0.97981 0.98112 0.98241 0.98362 0.98467 0.98549 0.98601 0.98617
0.090  0.96873 0.96895 0.96932 0.96985 0.97052 0.97135 0.97233 0.97343 0.97468 0.97604 0.97746 0.97893 0.98037 0.98171 0.98288 0.98379 0.98437 0.98459
0.095  0.96535 0.96560 0.96601 0.96659 0.96733 0.96825 0.96933 0.97056 0.97194 0.97343 0.97500 0.97662 0.97822 0.97971 0.98100 0.98201 0.98265 0.98279
0.100  0.96183 0.96210 0.96255 0.96319 0.96401 0.96502 0.96621 0.96756 0.96908 0.97072 0.97245 0.97423 0.97597 0.97760 0.97903 0.98014 0.98084 0.98106
0.105  0.95817 0.95847 0.95896 0.95966 0.96056 0.96166 0.96296 0.96444 0.96610 0.96790 0.96980 0.97174 0.97364 0.97544 0.97698 0.97818 0.97896 0.97924
0.110  0.95438 0.95470 0.95524 0.95601 0.95698 0.95818 0.95960 0.96121 0.96302 0.96497 0.96704 0.96916 0.97123 0.97317 0.97485 0.97616 0.97700 0.97722
0.115  0.95046 0.95081 0.95140 0.95222 0.95328 0.95458 0.95611 0.95785 0.95981 0.96193 0.96417 0.96646 0.96870 0.97080 0.97262 0.97405 0.97495 0.97526
0.120  0.94642 0.94680 0.94743 0.94832 0.94947 0.95087 0.95252 0.95441 0.95652 0.95881 0.96122 0.96369 0.96612 0.96838 0.97034 0.97187 0.97285 0.97308
0.125  0.94226 0.94267 0.94335 0.94431 0.94554 0.94705 0.94883 0.95086 0.95313 0.95559 0.95819 0.96084 0.96344 0.96586 0.96798 0.96962 0.97067 0.97098
0.130  0.93799 0.93843 0.93916 0.94019 0.94151 0.94313 0.94504 0.94721 0.94965 0.95228 0.95506 0.95788 0.96066 0.96326 0.96552 0.96727 0.96840 0.96881
0.135  0.93361 0.93408 0.93486 0.93597 0.93738 0.93911 0.94115 0.94347 0.94607 0.94886 0.95183 0.95487 0.95784 0.96062 0.96302 0.96490 0.96609 0.96644
0.140  0.92914 0.92964 0.93047 0.93164 0.93315 0.93500 0.93717 0.93964 0.94239 0.94539 0.94855 0.95178 0.95493 0.95786 0.96041 0.96241 0.96369 0.96414
0.145  0.92457 0.92510 0.92598 0.92723 0.92883 0.93079 0.93309 0.93571 0.93865 0.94184 0.94519 0.94858 0.95194 0.95507 0.95779 0.95989 0.96124 0.96163
0.150  0.91991 0.92047 0.92141 0.92273 0.92442 0.92649 0.92894 0.93173 0.93484 0.93820 0.94172 0.94536 0.94891 0.95220 0.95504 0.95728 0.95872 0.95921
0.155  0.91516 0.91576 0.91675 0.91814 0.91993 0.92213 0.92471 0.92767 0.93095 0.93447 0.93823 0.94206 0.94576 0.94926 0.95228 0.95464 0.95614 0.95658
0.160  0.91033 0.91097 0.91201 0.91348 0.91537 0.91769 0.92042 0.92353 0.92695 0.93071 0.93467 0.93865 0.94260 0.94628 0.94946 0.95192 0.95351 0.95404
0.165  0.90543 0.90610 0.90720 0.90875 0.91074 0.91318 0.91605 0.91929 0.92294 0.92689 0.93100 0.93524 0.93934 0.94320 0.94655 0.94915 0.95081 0.95130
0.170  0.90046 0.90116 0.90232 0.90395 0.90604 0.90860 0.91161 0.91502 0.91885 0.92295 0.92731 0.93170 0.93606 0.94010 0.94361 0.94632 0.94806 0.94864
0.175  0.89542 0.89616 0.89737 0.89908 0.90127 0.90396 0.90709 0.91070 0.91470 0.91900 0.92357 0.92817 0.93273 0.93691 0.94057 0.94344 0.94526 0.94579
0.180  0.89032 0.89109 0.89236 0.89415 0.89645 0.89923 0.90254 0.90631 0.91046 0.91500 0.91972 0.92459 0.92928 0.93372 0.93754 0.94050 0.94239 0.94304
0.185  0.88517 0.88597 0.88730 0.88917 0.89156 0.89448 0.89794 0.90186 0.90622 0.91090 0.91588 0.92090 0.92586 0.93040 0.93440 0.93750 0.93949 0.94009
0.190  0.87996 0.88079 0.88218 0.88413 0.88662 0.88968 0.89328 0.89735 0.90191 0.90680 0.91192 0.91722 0.92230 0.92711 0.93126 0.93448 0.93652 0.93723
0.195  0.87470 0.87557 0.87702 0.87904 0.88164 0.88483 0.88857 0.89282 0.89752 0.90266 0.90799 0.91342 0.91879 0.92371 0.92803 0.93139 0.93353 0.93418
0.200  0.86940 0.87030 0.87180 0.87391 0.87662 0.87993 0.88380 0.88824 0.89313 0.89840 0.90401 0.90965 0.91515 0.92033 0.92480 0.92823 0.93046 0.93123
0.205  0.86406 0.86500 0.86655 0.86874 0.87156 0.87500 0.87902 0.88360 0.88871 0.89418 0.89993 0.90584 0.91155 0.91683 0.92147 0.92508 0.92738 0.92810
0.210  0.85867 0.85965 0.86126 0.86353 0.86646 0.87000 0.87420 0.87893 0.88422 0.88992 0.89588 0.90192 0.90781 0.91337 0.91816 0.92183 0.92422 0.92506
0.215  0.85326 0.85427 0.85594 0.85830 0.86133 0.86499 0.86934 0.87425 0.87969 0.88555 0.89177 0.89805 0.90414 0.90979 0.91476 0.91861 0.92107 0.92184
0.220  0.84781 0.84886 0.85059 0.85303 0.85616 0.85996 0.86441 0.86953 0.87516 0.88122 0.88759 0.89404 0.90038 0.90626 0.91134 0.91528 0.91782 0.91872
0.225  0.84234 0.84342 0.84521 0.84773 0.85095 0.85490 0.85950 0.86473 0.87060 0.87687 0.88344 0.89010 0.89659 0.90260 0.90789 0.91198 0.91458 0.91543
0.230  0.83685 0.83796 0.83981 0.84241 0.84574 0.84981 0.85457 0.85997 0.86595 0.87241 0.87917 0.88603 0.89280 0.89900 0.90435 0.90858 0.91127 0.91209
0.235  0.83133 0.83247 0.83439 0.83707 0.84050 0.84466 0.84961 0.85518 0.86135 0.86800 0.87497 0.88203 0.88890 0.89528 0.90086 0.90519 0.90795 0.90886
0.240  0.82579 0.82697 0.82894 0.83169 0.83525 0.83954 0.84457 0.85036 0.85671 0.86356 0.87065 0.87789 0.88507 0.89162 0.89727 0.90173 0.90457 0.90545
0.245  0.82024 0.82146 0.82349 0.82631 0.82998 0.83439 0.83958 0.84547 0.85200 0.85903 0.86639 0.87386 0.88111 0.88782 0.89372 0.89828 0.90117 0.90215
0.250  0.81468 0.81593 0.81802 0.82093 0.82468 0.82924 0.83457 0.84062 0.84734 0.85456 0.86212 0.86977 0.87722 0.88412 0.89006 0.89475 0.89774 0.89868
0.255  0.80910 0.81039 0.81253 0.81553 0.81936 0.82406 0.82954 0.83576 0.84265 0.84997 0.85772 0.86557 0.87320 0.88026 0.88646 0.89121 0.89425 0.89532
0.260  0.80352 0.80484 0.80704 0.81012 0.81405 0.81883 0.82444 0.83082 0.83788 0.84547 0.85342 0.86146 0.86928 0.87650 0.88273 0.88764 0.89078 0.89178
0.265  0.79793 0.79929 0.80153 0.80470 0.80874 0.81364 0.81940 0.82594 0.83317 0.84095 0.84898 0.85721 0.86521 0.87260 0.87909 0.88402 0.88723 0.88835
0.270  0.79234 0.79373 0.79603 0.79928 0.80342 0.80845 0.81434 0.82105 0.82844 0.83632 0.84464 0.85307 0.86124 0.86880 0.87531 0.88043 0.88370 0.88477
0.275  0.78674 0.78817 0.79053 0.79383 0.79810 0.80325 0.80928 0.81607 0.82364 0.83178 0.84026 0.84878 0.85713 0.86484 0.87160 0.87676 0.88011 0.88115
0.280  0.78115 0.78261 0.78502 0.78840 0.79273 0.79802 0.80416 0.81116 0.81890 0.82712 0.83581 0.84460 0.85312 0.86099 0.86778 0.87312 0.87651 0.87764
0.285  0.77556 0.77705 0.77952 0.78297 0.78740 0.79279 0.79909 0.80625 0.81411 0.82256 0.83144 0.84027 0.84897 0.85701 0.86396 0.86939 0.87287 0.87397
0.290  0.76997 0.77149 0.77402 0.77755 0.78208 0.78758 0.79403 0.80133 0.80932 0.81799 0.82692 0.83606 0.84493 0.85312 0.86016 0.86570 0.86918 0.87041
0.295  0.76439 0.76594 0.76852 0.77213 0.77676 0.78238 0.78895 0.79634 0.80457 0.81330 0.82253 0.83171 0.84075 0.84908 0.85626 0.86192 0.86554 0.86669
0.300  0.75881 0.76039 0.76303 0.76671 0.77144 0.77717 0.78381 0.79142 0.79971 0.80873 0.81799 0.82749 0.83668 0.84516 0.85247 0.85817 0.86180 0.86308
0.305  0.75324 0.75485 0.75754 0.76130 0.76612 0.77191 0.77875 0.78650 0.79497 0.80401 0.81360 0.82310 0.83247 0.84110 0.84853 0.85438 0.85810 0.85931
0.310  0.74768 0.74932 0.75204 0.75586 0.76077 0.76672 0.77369 0.78150 0.79021 0.79943 0.80904 0.81886 0.82837 0.83708 0.84470 0.85053 0.85433 0.85566
0.315  0.74213 0.74380 0.74658 0.75047 0.75547 0.76154 0.76855 0.77659 0.78534 0.79485 0.80462 0.81445 0.82413 0.83305 0.84071 0.84676 0.85058 0.85185
0.320  0.73659 0.73829 0.74112 0.74509 0.75018 0.75636 0.76350 0.77168 0.78060 0.79013 0.80019 0.81021 0.82002 0.82892 0.83686 0.84287 0.84678 0.84802
0.325  0.73106 0.73280 0.73568 0.73972 0.74490 0.75111 0.75846 0.76667 0.77584 0.78555 0.79563 0.80583 0.81575 0.82494 0.83284 0.83906 0.84298 0.84431
0.330  0.72555 0.72732 0.73025 0.73436 0.73962 0.74596 0.75342 0.76178 0.77098 0.78081 0.79120 0.80151 0.81162 0.82079 0.82894 0.83514 0.83915 0.84044
0.335  0.72005 0.72185 0.72483 0.72901 0.73431 0.74080 0.74830 0.75689 0.76623 0.77623 0.78661 0.79721 0.80733 0.81678 0.82490 0.83128 0.83528 0.83668
0.340  0.71457 0.71639 0.71943 0.72366 0.72907 0.73566 0.74328 0.75189 0.76139 0.77164 0.78219 0.79278 0.80319 0.81260 0.82096 0.82732 0.83145 0.83278
0.345  0.70910 0.71096 0.71404 0.71831 0.72383 0.73045 0.73827 0.74702 0.75663 0.76691 0.77759 0.78850 0.79887 0.80858 0.81691 0.82344 0.82753 0.82899
0.350  0.70365 0.70554 0.70865 0.71301 0.71861 0.72534 0.73317 0.74215 0.75191 0.76234 0.77316 0.78404 0.79471 0.80437 0.81281 0.81946 0.82368 0.82505
0.355  0.69822 0.70013 0.70327 0.70772 0.71339 0.72023 0.72819 0.73717 0.74704 0.75760 0.76856 0.77975 0.79038 0.80032 0.80885 0.81548 0.81973 0.82122
0.360  0.69280 0.69474 0.69794 0.70244 0.70815 0.71514 0.72321 0.73233 0.74234 0.75303 0.76413 0.77528 0.78621 0.79610 0.80473 0.81153 0.81584 0.81726
0.365  0.68740 0.68935 0.69261 0.69718 0.70297 0.70997 0.71824 0.72748 0.73763 0.74846 0.75970 0.77099 0.78187 0.79204 0.80075 0.80749 0.81186 0.81339
0.370  0.68203 0.68400 0.68731 0.69193 0.69781 0.70491 0.71318 0.72252 0.73278 0.74373 0.75510 0.76650 0.77768 0.78778 0.79660 0.80355 0.80795 0.80940
0.375  0.67667 0.67867 0.68202 0.68667 0.69267 0.69986 0.70824 0.71770 0.72809 0.73918 0.75068 0.76221 0.77333 0.78370 0.79261 0.79947 0.80395 0.80538
0.380  0.67133 0.67336 0.67676 0.68146 0.68746 0.69483 0.70331 0.71289 0.72332 0.73445 0.74606 0.75771 0.76914 0.77944 0.78843 0.79552 0.79999 0.80148
0.385  0.66601 0.66807 0.67151 0.67627 0.68235 0.68971 0.69828 0.70796 0.71858 0.72990 0.74165 0.75341 0.76476 0.77535 0.78442 0.79141 0.79597 0.79743
0.390  0.66071 0.66280 0.66624 0.67110 0.67726 0.68471 0.69338 0.70317 0.71391 0.72533 0.73703 0.74892 0.76056 0.77105 0.78022 0.78743 0.79198 0.79350
0.395  0.65543 0.65755 0.66103 0.66595 0.67218 0.67972 0.68850 0.69839 0.70908 0.72065 0.73262 0.74462 0.75617 0.76696 0.77618 0.78331 0.78793 0.78943
0.400  0.65017 0.65231 0.65584 0.66076 0.66712 0.67474 0.68356 0.69348 0.70444 0.71612 0.72801 0.74011 0.75197 0.76264 0.77197 0.77930 0.78391 0.78547
0.405  0.64494 0.64710 0.65067 0.65565 0.66200 0.66969 0.67864 0.68873 0.69979 0.71141 0.72360 0.73581 0.74756 0.75852 0.76791 0.77515 0.77984 0.78137
0.410  0.63972 0.64191 0.64552 0.65055 0.65698 0.66475 0.67380 0.68398 0.69500 0.70689 0.71919 0.73139 0.74335 0.75421 0.76367 0.77111 0.77577 0.77738
0.415  0.63453 0.63675 0.64039 0.64548 0.65197 0.65982 0.66896 0.67911 0.69038 0.70218 0.71458 0.72700 0.73894 0.75008 0.75960 0.76695 0.77171 0.77325
0.420  0.62936 0.63159 0.63528 0.64042 0.64698 0.65491 0.66402 0.67440 0.68559 0.69768 0.71018 0.72269 0.73473 0.74573 0.75534 0.76288 0.76759 0.76924
0.425  0.62421 0.62644 0.63019 0.63539 0.64199 0.64991 0.65922 0.66968 0.68099 0.69318 0.70558 0.71818 0.73030 0.74160 0.75125 0.75870 0.76352 0.76509
0.430  0.61909 0.62134 0.62508 0.63030 0.63697 0.64504 0.65442 0.66484 0.67639 0.68849 0.70119 0.71388 0.72609 0.73724 0.74698 0.75462 0.75938 0.76106
0.435  0.61398 0.61626 0.62003 0.62531 0.63204 0.64018 0.64952 0.66016 0.67162 0.68401 0.69658 0.70937 0.72165 0.73309 0.74287 0.75040 0.75530 0.75688
0.440  0.60890 0.61120 0.61501 0.62033 0.62713 0.63529 0.64476 0.65547 0.66705 0.67932 0.69220 0.70507 0.71742 0.72873 0.73858 0.74631 0.75111 0.75282
0.445  0.60384 0.60616 0.61001 0.61538 0.62223 0.63040 0.64001 0.65067 0.66247 0.67485 0.68780 0.70054 0.71297 0.72456 0.73446 0.74207 0.74702 0.74863
0.450  0.59880 0.60114 0.60502 0.61044 0.61725 0.62559 0.63513 0.64602 0.65773 0.67037 0.68322 0.69624 0.70875 0.72017 0.73014 0.73796 0.74282 0.74454
0.455  0.59379 0.59614 0.60006 0.60549 0.61239 0.62080 0.63042 0.64130 0.65320 0.66571 0.67884 0.69171 0.70429 0.71601 0.72601 0.73370 0.73870 0.74032
0.460  0.58879 0.59117 0.59511 0.60054 0.60755 0.61590 0.62572 0.63659 0.64846 0.66126 0.67424 0.68742 0.70006 0.71161 0.72167 0.72956 0.73448 0.73621
0.465  0.58382 0.58621 0.59013 0.59567 0.60273 0.61114 0.62100 0.63198 0.64393 0.65660 0.66987 0.68288 0.69558 0.70742 0.71752 0.72529 0.73034 0.73197
0.470  0.57886 0.58128 0.58523 0.59080 0.59781 0.60639 0.61620 0.62720 0.63941 0.65216 0.66527 0.67858 0.69136 0.70301 0.71317 0.72113 0.72613 0.72784
0.475  0.57393 0.57635 0.58035 0.58596 0.59303 0.60166 0.61154 0.62262 0.63470 0.64771 0.66091 0.67428 0.68710 0.69882 0.70900 0.71684 0.72193 0.72358
0.480  0.56902 0.57144 0.57548 0.58113 0.58825 0.59682 0.60689 0.61805 0.63020 0.64307 0.65654 0.66975 0.68263 0.69439 0.70463 0.71267 0.71772 0.71942
0.485  0.56413 0.56656 0.57064 0.57625 0.58350 0.59213 0.60210 0.61330 0.62569 0.63864 0.65196 0.66546 0.67838 0.69018 0.70045 0.70834 0.71347 0.71513
0.490  0.55926 0.56171 0.56582 0.57147 0.57875 0.58744 0.59749 0.60875 0.62101 0.63400 0.64760 0.66091 0.67390 0.68596 0.69606 0.70416 0.70926 0.71096
0.495  0.55441 0.55688 0.56101 0.56670 0.57393 0.58276 0.59288 0.60420 0.61653 0.62959 0.64301 0.65661 0.66965 0.68153 0.69186 0.69982 0.70498 0.70665
0.500  0.54958 0.55207 0.55616 0.56195 0.56922 0.57799 0.58812 0.59948 0.61185 0.62518 0.63866 0.65207 0.66514 0.67730 0.68761 0.69561 0.70075 0.70245
0.505  0.54476 0.54728 0.55140 0.55722 0.56454 0.57335 0.58354 0.59496 0.60740 0.62055 0.63407 0.64778 0.66089 0.67285 0.68325 0.69125 0.69644 0.69812
0.510  0.53998 0.54251 0.54665 0.55242 0.55986 0.56872 0.57897 0.59045 0.60294 0.61615 0.62973 0.64344 0.65638 0.66861 0.67901 0.68701 0.69219 0.69389
0.515  0.53521 0.53775 0.54192 0.54772 0.55510 0.56397 0.57425 0.58575 0.59827 0.61152 0.62538 0.63892 0.65211 0.66413 0.67459 0.68275 0.68785 0.68965
0.520  0.53046 0.53302 0.53721 0.54304 0.55046 0.55938 0.56970 0.58126 0.59384 0.60713 0.62079 0.63461 0.64778 0.65989 0.67034 0.67838 0.68358 0.68529
0.525  0.52573 0.52829 0.53252 0.53838 0.54583 0.55480 0.56517 0.57677 0.58939 0.60274 0.61645 0.63006 0.64332 0.65539 0.66590 0.67412 0.67922 0.68103
0.530  0.52102 0.52356 0.52784 0.53373 0.54122 0.55023 0.56056 0.57210 0.58475 0.59813 0.61186 0.62575 0.63904 0.65113 0.66164 0.66971 0.67493 0.67664
0.535  0.51633 0.51888 0.52311 0.52906 0.53651 0.54552 0.55596 0.56763 0.58033 0.59375 0.60752 0.62118 0.63450 0.64670 0.65717 0.66542 0.67055 0.67236
0.540  0.51166 0.51422 0.51847 0.52439 0.53193 0.54098 0.55146 0.56318 0.57572 0.58913 0.60317 0.61688 0.63021 0.64235 0.65290 0.66099 0.66624 0.66794
0.545  0.50700 0.50958 0.51385 0.51979 0.52736 0.53645 0.54696 0.55853 0.57129 0.58476 0.59858 0.61255 0.62567 0.63806 0.64840 0.65669 0.66189 0.66364
0.550  0.50236 0.50495 0.50924 0.51521 0.52281 0.53192 0.54231 0.55409 0.56688 0.58039 0.59424 0.60799 0.62137 0.63354 0.64411 0.65222 0.65749 0.65920
0.555  0.49774 0.50034 0.50465 0.51064 0.51825 0.52728 0.53784 0.54965 0.56226 0.57578 0.58964 0.60367 0.61680 0.62924 0.63979 0.64791 0.65313 0.65486
0.560  0.49314 0.49575 0.50007 0.50608 0.51361 0.52278 0.53337 0.54502 0.55786 0.57141 0.58531 0.59908 0.61249 0.62469 0.63528 0.64354 0.64869 0.65051
0.565  0.48855 0.49117 0.49551 0.50145 0.50910 0.51830 0.52874 0.54060 0.55347 0.56680 0.58094 0.59476 0.60818 0.62037 0.63095 0.63907 0.64432 0.64604
0.570  0.48398 0.48661 0.49089 0.49692 0.50460 0.51367 0.52430 0.53618 0.54885 0.56244 0.57637 0.59017 0.60360 0.61581 0.62642 0.63471 0.63984 0.64167
0.575  0.47943 0.48206 0.48636 0.49241 0.50011 0.50921 0.51987 0.53157 0.54447 0.55808 0.57202 0.58584 0.59927 0.61148 0.62207 0.63019 0.63545 0.63717
0.580  0.47489 0.47748 0.48184 0.48791 0.49550 0.50475 0.51526 0.52717 0.54008 0.55347 0.56741 0.58149 0.59467 0.60712 0.61750 0.62581 0.63101 0.63276
0.585  0.47036 0.47297 0.47734 0.48343 0.49104 0.50031 0.51084 0.52277 0.53549 0.54911 0.56307 0.57689 0.59033 0.60254 0.61313 0.62126 0.62653 0.62824
0.590  0.46585 0.46847 0.47285 0.47885 0.48659 0.49572 0.50643 0.51816 0.53111 0.54474 0.55870 0.57255 0.58596 0.59818 0.60874 0.61685 0.62207 0.62381
0.595  0.46136 0.46398 0.46838 0.47439 0.48214 0.49130 0.50191 0.51378 0.52653 0.54014 0.55410 0.56792 0.58135 0.59356 0.60415 0.61241 0.61753 0.61936
0.600  0.45687 0.45951 0.46391 0.46994 0.47757 0.48688 0.49743 0.50939 0.52213 0.53578 0.54974 0.56356 0.57698 0.58918 0.59974 0.60784 0.61307 0.61479
0.605  0.45239 0.45504 0.45938 0.46550 0.47315 0.48245 0.49304 0.50480 0.51776 0.53116 0.54511 0.55919 0.57235 0.58477 0.59512 0.60338 0.60853 0.61031
0.610  0.44793 0.45060 0.45494 0.46107 0.46873 0.47791 0.48864 0.50043 0.51316 0.52680 0.54075 0.55455 0.56797 0.58014 0.59069 0.59878 0.60401 0.60571
0.615  0.44349 0.44616 0.45052 0.45655 0.46433 0.47351 0.48408 0.49605 0.50879 0.52243 0.53637 0.55018 0.56350 0.57571 0.58622 0.59429 0.59948 0.60120
0.620  0.43906 0.44173 0.44610 0.45214 0.45979 0.46913 0.47970 0.49146 0.50442 0.51780 0.53174 0.54552 0.55890 0.57104 0.58158 0.58976 0.59488 0.59657
0.625  0.43464 0.43731 0.44169 0.44774 0.45540 0.46458 0.47532 0.48710 0.49981 0.51343 0.52736 0.54112 0.55449 0.56661 0.57710 0.58514 0.59032 0.59203
0.630  0.43024 0.43286 0.43729 0.44335 0.45102 0.46020 0.47076 0.48272 0.49545 0.50906 0.52269 0.53671 0.54979 0.56212 0.57240 0.58060 0.58567 0.58747
0.635  0.42584 0.42847 0.43289 0.43897 0.44664 0.45583 0.46639 0.47814 0.49108 0.50443 0.51831 0.53204 0.54536 0.55744 0.56790 0.57591 0.58109 0.58279
0.640  0.42146 0.42409 0.42845 0.43448 0.44226 0.45146 0.46203 0.47377 0.48646 0.50004 0.51391 0.52761 0.54087 0.55295 0.56336 0.57135 0.57649 0.57819
0.645  0.41708 0.41972 0.42408 0.43012 0.43777 0.44693 0.45747 0.46941 0.48209 0.49539 0.50923 0.52291 0.53618 0.54822 0.55864 0.56675 0.57180 0.57347
0.650  0.41272 0.41535 0.41972 0.42576 0.43341 0.44258 0.45311 0.46482 0.47771 0.49100 0.50482 0.51846 0.53171 0.54370 0.55409 0.56202 0.56716 0.56884
0.655  0.40836 0.41100 0.41536 0.42141 0.42906 0.43822 0.44876 0.46046 0.47308 0.48660 0.50036 0.51401 0.52695 0.53916 0.54931 0.55741 0.56247 0.56419
0.660  0.40402 0.40665 0.41102 0.41706 0.42471 0.43386 0.44439 0.45609 0.46870 0.48193 0.49569 0.50928 0.52245 0.53439 0.54472 0.55263 0.55775 0.55942
0.665  0.39967 0.40231 0.40667 0.41269 0.42022 0.42935 0.43984 0.45149 0.46430 0.47752 0.49124 0.50480 0.51793 0.52983 0.54010 0.54797 0.55305 0.55472
0.670  0.39534 0.39798 0.40226 0.40827 0.41588 0.42500 0.43548 0.44712 0.45967 0.47310 0.48652 0.50029 0.51314 0.52501 0.53529 0.54330 0.54825 0.55001
0.675  0.39102 0.39365 0.39792 0.40393 0.41155 0.42066 0.43112 0.44274 0.45528 0.46841 0.48206 0.49553 0.50859 0.52041 0.53064 0.53847 0.54351 0.54517
0.680  0.38670 0.38927 0.39360 0.39961 0.40721 0.41613 0.42656 0.43813 0.45083 0.46397 0.47758 0.49101 0.50376 0.51580 0.52577 0.53374 0.53875 0.54041
0.685  0.38238 0.38496 0.38928 0.39528 0.40273 0.41179 0.42220 0.43375 0.44621 0.45952 0.47283 0.48621 0.49919 0.51093 0.52110 0.52893 0.53390 0.53553
0.690  0.37807 0.38064 0.38497 0.39095 0.39840 0.40744 0.41783 0.42936 0.44179 0.45480 0.46833 0.48167 0.49459 0.50628 0.51638 0.52411 0.52908 0.53073
0.695  0.37376 0.37634 0.38065 0.38652 0.39406 0.40309 0.41325 0.42473 0.43711 0.45034 0.46380 0.47710 0.48971 0.50157 0.51145 0.51931 0.52423 0.52590
0.700  0.36946 0.37203 0.37634 0.38220 0.38973 0.39857 0.40888 0.42033 0.43267 0.44572 0.45902 0.47225 0.48508 0.49668 0.50671 0.51438 0.51933 0.52095
0.705  0.36514 0.36773 0.37194 0.37788 0.38538 0.39422 0.40450 0.41592 0.42822 0.44111 0.45448 0.46766 0.48041 0.49196 0.50192 0.50954 0.51444 0.51606
0.710  0.36085 0.36343 0.36764 0.37356 0.38091 0.38986 0.40011 0.41128 0.42351 0.43660 0.44965 0.46304 0.47549 0.48699 0.49693 0.50468 0.50947 0.51106
0.715  0.35655 0.35913 0.36333 0.36924 0.37658 0.38550 0.39552 0.40685 0.41905 0.43182 0.44507 0.45814 0.47079 0.48222 0.49210 0.49966 0.50453 0.50613
0.720  0.35226 0.35483 0.35902 0.36480 0.37224 0.38095 0.39113 0.40242 0.41457 0.42728 0.44048 0.45349 0.46581 0.47744 0.48723 0.49474 0.49955 0.50116
0.725  0.34797 0.35053 0.35471 0.36047 0.36789 0.37658 0.38672 0.39774 0.40983 0.42274 0.43561 0.44854 0.46107 0.47239 0.48218 0.48979 0.49450 0.49607
0.730  0.34367 0.34617 0.35040 0.35614 0.36339 0.37220 0.38210 0.39328 0.40532 0.41791 0.43098 0.44384 0.45630 0.46755 0.47727 0.48468 0.48947 0.49105
0.735  0.33938 0.34187 0.34608 0.35181 0.35903 0.36781 0.37768 0.38881 0.40079 0.41333 0.42633 0.43913 0.45125 0.46268 0.47213 0.47969 0.48441 0.48599
0.740  0.33508 0.33757 0.34168 0.34747 0.35467 0.36324 0.37324 0.38430 0.39601 0.40873 0.42139 0.43412 0.44644 0.45756 0.46718 0.47463 0.47927 0.48081
0.745  0.33078 0.33326 0.33736 0.34301 0.35030 0.35883 0.36878 0.37960 0.39145 0.40384 0.41670 0.42935 0.44158 0.45264 0.46217 0.46945 0.47414 0.47569
0.750  0.32648 0.32895 0.33303 0.33866 0.34577 0.35442 0.36413 0.37509 0.38688 0.39920 0.41198 0.42455 0.43646 0.44767 0.45695 0.46435 0.46897 0.47054
0.755  0.32217 0.32463 0.32870 0.33431 0.34138 0.34998 0.35966 0.37055 0.38204 0.39454 0.40698 0.41947 0.43156 0.44247 0.45189 0.45913 0.46374 0.46525
0.760  0.31786 0.32031 0.32435 0.32994 0.33699 0.34537 0.35517 0.36578 0.37743 0.38959 0.40222 0.41463 0.42662 0.43745 0.44679 0.45391 0.45850 0.46002
0.765  0.31354 0.31598 0.32000 0.32556 0.33258 0.34092 0.35046 0.36123 0.37280 0.38489 0.39741 0.40974 0.42141 0.43235 0.44147 0.44871 0.45323 0.45466
0.770  0.30921 0.31164 0.31564 0.32117 0.32815 0.33646 0.34594 0.35664 0.36790 0.38015 0.39234 0.40457 0.41640 0.42708 0.43629 0.44333 0.44787 0.44935
0.775  0.30487 0.30728 0.31118 0.31666 0.32357 0.33190 0.34140 0.35181 0.36322 0.37514 0.38749 0.39963 0.41136 0.42195 0.43108 0.43803 0.44252 0.44400
0.780  0.30053 0.30288 0.30680 0.31225 0.31912 0.32729 0.33682 0.34718 0.35852 0.37035 0.38259 0.39465 0.40605 0.41657 0.42565 0.43270 0.43712 0.43852
0.785  0.29617 0.29850 0.30241 0.30782 0.31465 0.32278 0.33206 0.34253 0.35367 0.36552 0.37744 0.38939 0.40094 0.41136 0.42034 0.42720 0.43163 0.43308
0.790  0.29180 0.29411 0.29800 0.30338 0.31016 0.31824 0.32746 0.33763 0.34878 0.36042 0.37249 0.38434 0.39577 0.40610 0.41499 0.42178 0.42614 0.42759
0.795  0.28741 0.28971 0.29358 0.29892 0.30551 0.31350 0.32283 0.33293 0.34399 0.35554 0.36746 0.37924 0.39036 0.40059 0.40944 0.41631 0.42061 0.42197
0.800  0.28301 0.28530 0.28914 0.29432 0.30099 0.30892 0.31798 0.32820 0.33916 0.35062 0.36223 0.37387 0.38512 0.39526 0.40400 0.41067 0.41497 0.41638
0.805  0.27857 0.28087 0.28467 0.28983 0.29644 0.30431 0.31330 0.32335 0.33409 0.34542 0.35716 0.36870 0.37982 0.38987 0.39851 0.40509 0.40933 0.41074
0.810  0.27413 0.27642 0.28011 0.28531 0.29187 0.29968 0.30860 0.31843 0.32920 0.34043 0.35191 0.36347 0.37427 0.38422 0.39280 0.39947 0.40365 0.40496
0.815  0.26968 0.27194 0.27561 0.28077 0.28727 0.29485 0.30385 0.31360 0.32426 0.33540 0.34667 0.35797 0.36889 0.37872 0.38720 0.39375 0.39783 0.39921
0.820  0.26520 0.26745 0.27108 0.27620 0.28251 0.29016 0.29889 0.30873 0.31907 0.33008 0.34147 0.35266 0.36344 0.37317 0.38154 0.38792 0.39203 0.39340
0.825  0.26070 0.26293 0.26653 0.27159 0.27785 0.28544 0.29408 0.30362 0.31407 0.32496 0.33600 0.34728 0.35774 0.36737 0.37567 0.38212 0.38616 0.38743
0.830  0.25618 0.25838 0.26196 0.26686 0.27317 0.28068 0.28924 0.29868 0.30901 0.31979 0.33069 0.34163 0.35219 0.36169 0.36989 0.37624 0.38016 0.38149
0.835  0.25163 0.25375 0.25735 0.26221 0.26845 0.27571 0.28416 0.29370 0.30369 0.31433 0.32535 0.33615 0.34656 0.35596 0.36404 0.37019 0.37415 0.37547
0.840  0.24704 0.24915 0.25271 0.25752 0.26355 0.27088 0.27924 0.28845 0.29854 0.30906 0.31988 0.33060 0.34068 0.35014 0.35797 0.36419 0.36808 0.36930
0.845  0.24243 0.24451 0.24795 0.25279 0.25876 0.26601 0.27427 0.28338 0.29335 0.30373 0.31424 0.32478 0.33494 0.34409 0.35197 0.35809 0.36186 0.36314
0.850  0.23778 0.23984 0.24323 0.24802 0.25393 0.26109 0.26925 0.27824 0.28787 0.29811 0.30871 0.31910 0.32912 0.33814 0.34591 0.35181 0.35561 0.35689
0.855  0.23309 0.23513 0.23848 0.24310 0.24905 0.25595 0.26399 0.27291 0.28256 0.29266 0.30309 0.31335 0.32302 0.33211 0.33973 0.34557 0.34930 0.35047
0.860  0.22836 0.23037 0.23369 0.23825 0.24411 0.25094 0.25887 0.26761 0.27718 0.28714 0.29721 0.30731 0.31705 0.32582 0.33336 0.33922 0.34286 0.34405
0.865  0.22359 0.22557 0.22884 0.23334 0.23900 0.24586 0.25368 0.26230 0.27151 0.28132 0.29146 0.30141 0.31099 0.31961 0.32703 0.33268 0.33631 0.33753
0.870  0.21877 0.22072 0.22395 0.22839 0.23396 0.24072 0.24829 0.25692 0.26600 0.27565 0.28563 0.29541 0.30464 0.31331 0.32060 0.32614 0.32971 0.33082
0.875  0.21389 0.21582 0.21900 0.22337 0.22886 0.23537 0.24294 0.25128 0.26040 0.26990 0.27950 0.28912 0.29840 0.30674 0.31392 0.31950 0.32298 0.32410
0.880  0.20896 0.21086 0.21397 0.21829 0.22370 0.23010 0.23755 0.24575 0.25463 0.26384 0.27349 0.28294 0.29204 0.30023 0.30728 0.31270 0.31609 0.31725
0.885  0.20397 0.20582 0.20884 0.21305 0.21846 0.22476 0.23208 0.24014 0.24875 0.25791 0.26738 0.27665 0.28539 0.29361 0.30051 0.30576 0.30914 0.31020
0.890  0.19891 0.20070 0.20370 0.20783 0.21303 0.21933 0.22635 0.23425 0.24289 0.25187 0.26095 0.27005 0.27882 0.28670 0.29349 0.29875 0.30205 0.30310
0.895  0.19378 0.19553 0.19848 0.20254 0.20764 0.21367 0.22071 0.22845 0.23691 0.24555 0.25462 0.26353 0.27211 0.27982 0.28646 0.29160 0.29476 0.29586
0.900  0.18856 0.19029 0.19317 0.19715 0.20215 0.20807 0.21496 0.22254 0.23064 0.23925 0.24816 0.25687 0.26509 0.27280 0.27928 0.28421 0.28738 0.28838
0.905  0.18326 0.18495 0.18778 0.19167 0.19657 0.20236 0.20910 0.21651 0.22444 0.23286 0.24137 0.24988 0.25809 0.26547 0.27189 0.27675 0.27983 0.28082
0.910  0.17785 0.17952 0.18228 0.18606 0.19084 0.19654 0.20297 0.21020 0.21810 0.22632 0.23463 0.24294 0.25094 0.25813 0.26432 0.26911 0.27211 0.27300
0.915  0.17235 0.17398 0.17667 0.18030 0.18495 0.19058 0.19686 0.20391 0.21144 0.21945 0.22772 0.23581 0.24353 0.25061 0.25662 0.26120 0.26414 0.26507
0.920  0.16673 0.16832 0.17088 0.17448 0.17901 0.18437 0.19061 0.19747 0.20480 0.21259 0.22046 0.22833 0.23592 0.24287 0.24871 0.25315 0.25600 0.25693
0.925  0.16098 0.16252 0.16502 0.16852 0.17292 0.17814 0.18419 0.19070 0.19798 0.20555 0.21319 0.22083 0.22819 0.23479 0.24048 0.24488 0.24764 0.24846
0.930  0.15508 0.15658 0.15900 0.16240 0.16667 0.17173 0.17746 0.18392 0.19081 0.19813 0.20569 0.21309 0.22021 0.22661 0.23210 0.23635 0.23897 0.23983
0.935  0.14902 0.15047 0.15282 0.15611 0.16014 0.16513 0.17068 0.17692 0.18358 0.19065 0.19779 0.20509 0.21183 0.21814 0.22344 0.22746 0.23005 0.23091
0.940  0.14278 0.14417 0.14644 0.14953 0.15350 0.15820 0.16367 0.16968 0.17610 0.18292 0.18980 0.19668 0.20331 0.20926 0.21437 0.21834 0.22082 0.22158
0.945  0.13632 0.13763 0.13984 0.14282 0.14663 0.15115 0.15627 0.16204 0.16834 0.17473 0.18149 0.18809 0.19445 0.20015 0.20505 0.20884 0.21121 0.21197
0.950  0.12962 0.13087 0.13299 0.13584 0.13949 0.14381 0.14872 0.15423 0.16012 0.16637 0.17282 0.17913 0.18507 0.19065 0.19532 0.19887 0.20117 0.20185
0.955  0.12262 0.12382 0.12583 0.12855 0.13203 0.13615 0.14082 0.14606 0.15166 0.15761 0.16361 0.16961 0.17539 0.18068 0.18512 0.18849 0.19065 0.19134
0.960  0.11529 0.11643 0.11828 0.12091 0.12411 0.12799 0.13251 0.13735 0.14277 0.14836 0.15406 0.15973 0.16519 0.17008 0.17429 0.17755 0.17958 0.18018
0.965  0.10755 0.10861 0.11036 0.11282 0.11584 0.11948 0.12361 0.12826 0.13322 0.13849 0.14393 0.14925 0.15434 0.15894 0.16287 0.16592 0.16781 0.16842
0.970  0.09930 0.10029 0.10191 0.10414 0.10700 0.11039 0.11423 0.11855 0.12315 0.12805 0.13298 0.13791 0.14266 0.14701 0.15065 0.15342 0.15520 0.15574
0.975  0.09040 0.09131 0.09280 0.09484 0.09746 0.10056 0.10408 0.10804 0.11225 0.11673 0.12124 0.12576 0.13010 0.13399 0.13739 0.13993 0.14155 0.14201
0.980  0.08064 0.08145 0.08279 0.08463 0.08698 0.08969 0.09292 0.09638 0.10024 0.10417 0.10831 0.11236 0.11624 0.11973 0.12272 0.12504 0.12649 0.12688
0.985  0.06965 0.07035 0.07152 0.07311 0.07510 0.07752 0.08025 0.08333 0.08661 0.09009 0.09360 0.09719 0.10049 0.10359 0.10618 0.10818 0.10942 0.10979
0.990  0.05671 0.05729 0.05825 0.05955 0.06119 0.06316 0.06540 0.06792 0.07061 0.07346 0.07633 0.07921 0.08197 0.08449 0.08661 0.08822 0.08926 0.08956
0.995  0.03999 0.04041 0.04107 0.04201 0.04317 0.04457 0.04616 0.04794 0.04986 0.05183 0.05391 0.05595 0.05791 0.05966 0.06117 0.06233 0.06306 0.06320
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e010.dat <==
# alpha = +0.40 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99990 0.99990 0.99990 0.99990 0.99990 0.99990 0.99991 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995
0.010  0.99958 0.99958 0.99959 0.99960 0.99961 0.99962 0.99963 0.99965 0.99967 0.99968 0.99970 0.99972 0.99974 0.99976 0.99978 0.99979 0.99980 0.99981
0.015  0.99906 0.99907 0.99908 0.99909 0.99912 0.99914 0.99917 0.99921 0.99925 0.99929 0.99934 0.99938 0.99943 0.99947 0.99950 0.99953 0.99955 0.99957
0.020  0.99833 0.99834 0.99836 0.99839 0.99843 0.99848 0.99853 0.99860 0.99867 0.99874 0.99882 0.99890 0.99898 0.99906 0.99912 0.99917 0.99920 0.99923
0.025  0.99739 0.99741 0.99744 0.99749 0.99755 0.99762 0.99771 0.99781 0.99792 0.99804 0.99816 0.99829 0.99841 0.99853 0.99862 0.99870 0.99875 0.99867
0.030  0.99625 0.99628 0.99633 0.99639 0.99648 0.99658 0.99671 0.99685 0.99701 0.99718 0.99735 0.99753 0.99771 0.99788 0.99802 0.99813 0.99820 0.99814
0.035  0.99490 0.99494 0.99501 0.99510 0.99522 0.99536 0.99553 0.99572 0.99593 0.99616 0.99641 0.99665 0.99689 0.99712 0.99731 0.99746 0.99756 0.99753
0.040  0.99336 0.99341 0.99350 0.99362 0.99377 0.99395 0.99417 0.99442 0.99470 0.99500 0.99532 0.99564 0.99595 0.99624 0.99650 0.99669 0.99681 0.99681
0.045  0.99162 0.99168 0.99179 0.99194 0.99213 0.99237 0.99264 0.99296 0.99331 0.99369 0.99409 0.99449 0.99488 0.99526 0.99558 0.99582 0.99598 0.99601
0.050  0.98968 0.98976 0.98990 0.99008 0.99032 0.99061 0.99094 0.99133 0.99176 0.99223 0.99272 0.99322 0.99370 0.99415 0.99455 0.99485 0.99504 0.99511
0.055  0.98756 0.98766 0.98781 0.98804 0.98832 0.98867 0.98908 0.98955 0.99007 0.99062 0.99121 0.99181 0.99239 0.99294 0.99342 0.99378 0.99402 0.99412
0.060  0.98525 0.98536 0.98555 0.98582 0.98615 0.98657 0.98705 0.98760 0.98822 0.98887 0.98958 0.99029 0.99098 0.99162 0.99218 0.99262 0.99289 0.99291
0.065  0.98276 0.98289 0.98311 0.98342 0.98381 0.98430 0.98486 0.98550 0.98622 0.98699 0.98781 0.98864 0.98945 0.99019 0.99085 0.99135 0.99167 0.99175
0.070  0.98009 0.98024 0.98049 0.98085 0.98130 0.98186 0.98251 0.98326 0.98408 0.98497 0.98591 0.98687 0.98780 0.98867 0.98941 0.98999 0.99037 0.99049
0.075  0.97724 0.97742 0.97771 0.97811 0.97863 0.97927 0.98001 0.98086 0.98181 0.98282 0.98389 0.98497 0.98605 0.98704 0.98790 0.98856 0.98898 0.98914
0.080  0.97423 0.97443 0.97476 0.97522 0.97580 0.97652 0.97737 0.97832 0.97939 0.98054 0.98174 0.98298 0.98418 0.98530 0.98627 0.98702 0.98750 0.98759
0.085  0.97106 0.97128 0.97164 0.97216 0.97282 0.97363 0.97457 0.97564 0.97684 0.97813 0.97948 0.98086 0.98221 0.98346 0.98454 0.98539 0.98592 0.98608
0.090  0.96772 0.96797 0.96838 0.96895 0.96968 0.97059 0.97164 0.97283 0.97416 0.97560 0.97710 0.97864 0.98014 0.98153 0.98274 0.98367 0.98427 0.98449
0.095  0.96424 0.96451 0.96496 0.96560 0.96641 0.96740 0.96857 0.96989 0.97136 0.97295 0.97460 0.97630 0.97797 0.97951 0.98084 0.98188 0.98254 0.98269
0.100  0.96060 0.96090 0.96140 0.96210 0.96299 0.96409 0.96537 0.96682 0.96844 0.97018 0.97201 0.97387 0.97569 0.97738 0.97885 0.97999 0.98071 0.98094
0.105  0.95683 0.95715 0.95770 0.95846 0.95944 0.96064 0.96204 0.96363 0.96540 0.96731 0.96931 0.97134 0.97333 0.97519 0.97678 0.97802 0.97882 0.97910
0.110  0.95291 0.95327 0.95386 0.95470 0.95576 0.95706 0.95859 0.96032 0.96225 0.96433 0.96651 0.96873 0.97089 0.97290 0.97463 0.97598 0.97684 0.97707
0.115  0.94887 0.94926 0.94990 0.95081 0.95196 0.95337 0.95502 0.95689 0.95898 0.96123 0.96359 0.96599 0.96833 0.97050 0.97238 0.97385 0.97478 0.97509
0.120  0.94470 0.94512 0.94582 0.94679 0.94804 0.94956 0.95135 0.95337 0.95562 0.95804 0.96059 0.96318 0.96571 0.96805 0.97007 0.97165 0.97265 0.97290
0.125  0.94041 0.94086 0.94161 0.94266 0.94400 0.94564 0.94756 0.94974 0.95216 0.95477 0.95750 0.96029 0.96299 0.96551 0.96769 0.96937 0.97045 0.97078
0.130  0.93601 0.93649 0.93729 0.93842 0.93986 0.94161 0.94367 0.94601 0.94860 0.95139 0.95432 0.95728 0.96018 0.96287 0.96521 0.96701 0.96817 0.96858
0.135  0.93150 0.93202 0.93287 0.93407 0.93561 0.93749 0.93969 0.94218 0.94495 0.94791 0.95104 0.95422 0.95732 0.96020 0.96268 0.96461 0.96583 0.96620
0.140  0.92688 0.92743 0.92834 0.92963 0.93127 0.93326 0.93561 0.93826 0.94119 0.94437 0.94770 0.95108 0.95437 0.95740 0.96004 0.96210 0.96341 0.96387
0.145  0.92217 0.92276 0.92372 0.92508 0.92682 0.92895 0.93142 0.93424 0.93737 0.94075 0.94428 0.94783 0.95134 0.95458 0.95739 0.95955 0.96093 0.96135
0.150  0.91737 0.91799 0.91901 0.92045 0.92229 0.92454 0.92717 0.93017 0.93348 0.93704 0.94075 0.94456 0.94826 0.95168 0.95461 0.95692 0.95839 0.95889
0.155  0.91248 0.91313 0.91421 0.91574 0.91768 0.92006 0.92284 0.92601 0.92950 0.93324 0.93719 0.94121 0.94507 0.94870 0.95182 0.95425 0.95579 0.95624
0.160  0.90750 0.90819 0.90933 0.91094 0.91299 0.91550 0.91844 0.92177 0.92542 0.92940 0.93357 0.93775 0.94186 0.94568 0.94896 0.95149 0.95312 0.95367
0.165  0.90245 0.90318 0.90438 0.90607 0.90823 0.91087 0.91396 0.91744 0.92132 0.92550 0.92984 0.93428 0.93856 0.94255 0.94601 0.94869 0.95040 0.95090
0.170  0.89733 0.89809 0.89935 0.90113 0.90340 0.90617 0.90941 0.91307 0.91715 0.92149 0.92609 0.93068 0.93522 0.93942 0.94303 0.94583 0.94762 0.94821
0.175  0.89214 0.89294 0.89426 0.89612 0.89851 0.90141 0.90478 0.90864 0.91291 0.91747 0.92227 0.92710 0.93184 0.93618 0.93996 0.94291 0.94478 0.94534
0.180  0.88688 0.88772 0.88911 0.89106 0.89355 0.89656 0.90012 0.90415 0.90858 0.91338 0.91836 0.92345 0.92835 0.93294 0.93689 0.93994 0.94188 0.94254
0.185  0.88157 0.88245 0.88390 0.88593 0.88853 0.89169 0.89540 0.89960 0.90424 0.90920 0.91444 0.91970 0.92486 0.92958 0.93371 0.93690 0.93895 0.93956
0.190  0.87621 0.87712 0.87863 0.88075 0.88345 0.88676 0.89063 0.89498 0.89984 0.90501 0.91041 0.91595 0.92126 0.92624 0.93052 0.93384 0.93593 0.93666
0.195  0.87079 0.87174 0.87332 0.87552 0.87834 0.88178 0.88580 0.89035 0.89535 0.90078 0.90640 0.91209 0.91769 0.92279 0.92725 0.93071 0.93291 0.93358
0.200  0.86533 0.86632 0.86795 0.87024 0.87318 0.87676 0.88091 0.88566 0.89087 0.89645 0.90235 0.90826 0.91399 0.91936 0.92398 0.92751 0.92979 0.93059
0.205  0.85983 0.86086 0.86255 0.86493 0.86798 0.87169 0.87601 0.88092 0.88634 0.89214 0.89819 0.90437 0.91032 0.91581 0.92060 0.92432 0.92668 0.92742
0.210  0.85429 0.85535 0.85711 0.85958 0.86274 0.86656 0.87107 0.87613 0.88176 0.88778 0.89406 0.90039 0.90653 0.91229 0.91724 0.92102 0.92348 0.92433
0.215  0.84872 0.84982 0.85164 0.85420 0.85748 0.86143 0.86609 0.87134 0.87712 0.88333 0.88987 0.89644 0.90279 0.90866 0.91379 0.91775 0.92027 0.92108
0.220  0.84311 0.84425 0.84613 0.84878 0.85217 0.85627 0.86105 0.86651 0.87250 0.87891 0.88561 0.89237 0.89897 0.90507 0.91032 0.91437 0.91699 0.91790
0.225  0.83748 0.83865 0.84060 0.84334 0.84682 0.85107 0.85601 0.86160 0.86783 0.87447 0.88138 0.88836 0.89512 0.90135 0.90681 0.91103 0.91370 0.91457
0.230  0.83183 0.83304 0.83505 0.83787 0.84147 0.84585 0.85096 0.85673 0.86309 0.86991 0.87703 0.88421 0.89125 0.89769 0.90322 0.90757 0.91034 0.91119
0.235  0.82615 0.82740 0.82948 0.83238 0.83609 0.84058 0.84587 0.85182 0.85837 0.86541 0.87274 0.88013 0.88730 0.89391 0.89968 0.90413 0.90697 0.90790
0.240  0.82046 0.82174 0.82388 0.82686 0.83070 0.83532 0.84072 0.84689 0.85364 0.86087 0.86834 0.87592 0.88339 0.89019 0.89602 0.90062 0.90353 0.90445
0.245  0.81475 0.81607 0.81827 0.82134 0.82529 0.83004 0.83560 0.84189 0.84882 0.85625 0.86399 0.87180 0.87936 0.88633 0.89242 0.89711 0.90008 0.90109
0.250  0.80903 0.81039 0.81265 0.81580 0.81986 0.82475 0.83046 0.83693 0.84405 0.85168 0.85963 0.86764 0.87540 0.88256 0.88870 0.89353 0.89659 0.89757
0.255  0.80330 0.80469 0.80702 0.81026 0.81439 0.81944 0.82531 0.83195 0.83926 0.84700 0.85515 0.86336 0.87131 0.87864 0.88503 0.88992 0.89305 0.89414
0.260  0.79756 0.79899 0.80137 0.80470 0.80895 0.81409 0.82009 0.82689 0.83438 0.84240 0.85075 0.85916 0.86731 0.87480 0.88124 0.88630 0.88951 0.89055
0.265  0.79181 0.79329 0.79571 0.79914 0.80349 0.80876 0.81492 0.82189 0.82957 0.83777 0.84622 0.85483 0.86317 0.87084 0.87753 0.88261 0.88591 0.88706
0.270  0.78607 0.78758 0.79007 0.79357 0.79804 0.80344 0.80975 0.81689 0.82473 0.83305 0.84179 0.85060 0.85911 0.86696 0.87368 0.87896 0.88231 0.88341
0.275  0.78032 0.78187 0.78442 0.78799 0.79258 0.79811 0.80456 0.81179 0.81982 0.82841 0.83732 0.84623 0.85493 0.86293 0.86990 0.87522 0.87866 0.87973
0.280  0.77458 0.77616 0.77876 0.78241 0.78708 0.79275 0.79931 0.80677 0.81497 0.82365 0.83278 0.84196 0.85084 0.85900 0.86602 0.87151 0.87499 0.87616
0.285  0.76883 0.77045 0.77312 0.77684 0.78161 0.78738 0.79412 0.80174 0.81007 0.81899 0.82831 0.83755 0.84662 0.85495 0.86213 0.86772 0.87129 0.87242
0.290  0.76309 0.76474 0.76747 0.77128 0.77615 0.78205 0.78893 0.79670 0.80517 0.81432 0.82370 0.83326 0.84249 0.85097 0.85825 0.86396 0.86754 0.86879
0.295  0.75736 0.75904 0.76183 0.76572 0.77069 0.77671 0.78373 0.79159 0.80031 0.80953 0.81921 0.82882 0.83822 0.84687 0.85429 0.86011 0.86382 0.86500
0.300  0.75164 0.75334 0.75620 0.76016 0.76524 0.77138 0.77847 0.78656 0.79534 0.80484 0.81458 0.82450 0.83407 0.84286 0.85041 0.85628 0.86001 0.86132
0.305  0.74592 0.74766 0.75057 0.75462 0.75978 0.76600 0.77329 0.78152 0.79049 0.80003 0.81009 0.82003 0.82978 0.83873 0.84640 0.85242 0.85623 0.85749
0.310  0.74022 0.74199 0.74493 0.74904 0.75430 0.76067 0.76810 0.77640 0.78562 0.79534 0.80543 0.81569 0.82559 0.83463 0.84248 0.84850 0.85239 0.85375
0.315  0.73452 0.73633 0.73932 0.74351 0.74887 0.75536 0.76284 0.77138 0.78065 0.79066 0.80092 0.81119 0.82126 0.83051 0.83843 0.84464 0.84857 0.84988
0.320  0.72884 0.73068 0.73373 0.73800 0.74345 0.75005 0.75767 0.76635 0.77579 0.78584 0.79638 0.80685 0.81706 0.82630 0.83448 0.84068 0.84469 0.84597
0.325  0.72318 0.72505 0.72815 0.73249 0.73804 0.74469 0.75251 0.76123 0.77092 0.78114 0.79172 0.80239 0.81271 0.82223 0.83039 0.83678 0.84082 0.84218
0.330  0.71752 0.71943 0.72258 0.72700 0.73263 0.73940 0.74735 0.75622 0.76595 0.77631 0.78719 0.79797 0.80848 0.81800 0.82640 0.83278 0.83691 0.83823
0.335  0.71189 0.71382 0.71703 0.72152 0.72719 0.73413 0.74211 0.75121 0.76109 0.77162 0.78251 0.79357 0.80410 0.81390 0.82228 0.82885 0.83295 0.83439
0.340  0.70627 0.70823 0.71149 0.71603 0.72182 0.72886 0.73697 0.74610 0.75614 0.76692 0.77798 0.78905 0.79986 0.80963 0.81825 0.82480 0.82904 0.83041
0.345  0.70067 0.70266 0.70597 0.71056 0.71646 0.72353 0.73184 0.74112 0.75127 0.76209 0.77329 0.78467 0.79547 0.80552 0.81412 0.82084 0.82504 0.82653
0.350  0.69509 0.69711 0.70045 0.70512 0.71111 0.71829 0.72663 0.73613 0.74643 0.75741 0.76876 0.78012 0.79120 0.80122 0.80993 0.81677 0.82110 0.82251
0.355  0.68952 0.69157 0.69495 0.69971 0.70577 0.71306 0.72152 0.73104 0.74146 0.75257 0.76405 0.77572 0.78678 0.79708 0.80588 0.81271 0.81706 0.81859
0.360  0.68398 0.68606 0.68949 0.69431 0.70041 0.70785 0.71642 0.72608 0.73664 0.74789 0.75952 0.77115 0.78252 0.79277 0.80168 0.80867 0.81309 0.81454
0.365  0.67845 0.68054 0.68404 0.68892 0.69511 0.70257 0.71133 0.72112 0.73182 0.74320 0.75498 0.76676 0.77808 0.78861 0.79760 0.80454 0.80902 0.81058
0.370  0.67295 0.67507 0.67861 0.68354 0.68983 0.69739 0.70617 0.71605 0.72687 0.73838 0.75028 0.76218 0.77379 0.78426 0.79336 0.80050 0.80501 0.80650
0.375  0.66747 0.66961 0.67320 0.67817 0.68456 0.69222 0.70111 0.71112 0.72207 0.73371 0.74575 0.75778 0.76934 0.78008 0.78927 0.79634 0.80092 0.80240
0.380  0.66200 0.66418 0.66781 0.67284 0.67924 0.68706 0.69606 0.70619 0.71719 0.72888 0.74104 0.75319 0.76505 0.77573 0.78500 0.79228 0.79687 0.79839
0.385  0.65656 0.65877 0.66244 0.66753 0.67402 0.68184 0.69093 0.70115 0.71234 0.72423 0.73651 0.74879 0.76058 0.77153 0.78089 0.78809 0.79275 0.79426
0.390  0.65114 0.65338 0.65706 0.66225 0.66880 0.67672 0.68591 0.69625 0.70755 0.71955 0.73180 0.74419 0.75627 0.76714 0.77660 0.78400 0.78866 0.79023
0.395  0.64575 0.64801 0.65173 0.65698 0.66361 0.67162 0.68091 0.69136 0.70263 0.71476 0.72728 0.73979 0.75179 0.76294 0.77246 0.77979 0.78452 0.78606
0.400  0.64037 0.64266 0.64643 0.65167 0.65843 0.66653 0.67586 0.68635 0.69787 0.71012 0.72257 0.73518 0.74748 0.75854 0.76815 0.77567 0.78040 0.78200
0.405  0.63503 0.63734 0.64115 0.64645 0.65321 0.66136 0.67084 0.68148 0.69311 0.70531 0.71805 0.73077 0.74298 0.75431 0.76399 0.77143 0.77624 0.77781
0.410  0.62970 0.63204 0.63588 0.64124 0.64807 0.65631 0.66588 0.67662 0.68822 0.70068 0.71353 0.72625 0.73866 0.74990 0.75965 0.76728 0.77207 0.77372
0.415  0.62440 0.62676 0.63065 0.63606 0.64296 0.65128 0.66093 0.67165 0.68349 0.69587 0.70883 0.72176 0.73415 0.74566 0.75548 0.76303 0.76790 0.76949
0.420  0.61912 0.62149 0.62543 0.63089 0.63786 0.64625 0.65589 0.66682 0.67860 0.69126 0.70431 0.71733 0.72983 0.74122 0.75112 0.75886 0.76368 0.76538
0.425  0.61387 0.61625 0.62023 0.62575 0.63275 0.64116 0.65098 0.66200 0.67389 0.68665 0.69962 0.71273 0.72530 0.73698 0.74692 0.75458 0.75952 0.76113
0.430  0.60864 0.61104 0.61502 0.62057 0.62764 0.63617 0.64608 0.65706 0.66918 0.68186 0.69511 0.70831 0.72098 0.73252 0.74255 0.75039 0.75527 0.75698
0.435  0.60343 0.60585 0.60987 0.61547 0.62260 0.63121 0.64107 0.65227 0.66431 0.67727 0.69041 0.70370 0.71644 0.72826 0.73833 0.74607 0.75108 0.75271
0.440  0.59825 0.60069 0.60474 0.61039 0.61758 0.62622 0.63620 0.64747 0.65963 0.67248 0.68591 0.69929 0.71211 0.72379 0.73394 0.74187 0.74679 0.74854
0.445  0.59309 0.59555 0.59964 0.60533 0.61258 0.62122 0.63135 0.64257 0.65495 0.66790 0.68140 0.69467 0.70755 0.71952 0.72970 0.73753 0.74259 0.74424
0.450  0.58795 0.59043 0.59455 0.60029 0.60751 0.61632 0.62638 0.63782 0.65011 0.66332 0.67672 0.69026 0.70322 0.71503 0.72529 0.73331 0.73828 0.74004
0.455  0.58284 0.58534 0.58949 0.59524 0.60255 0.61142 0.62156 0.63300 0.64546 0.65856 0.67223 0.68563 0.69866 0.71075 0.72104 0.72895 0.73405 0.73572
0.460  0.57775 0.58027 0.58445 0.59021 0.59761 0.60643 0.61676 0.62819 0.64063 0.65400 0.66754 0.68122 0.69432 0.70625 0.71660 0.72469 0.72973 0.73150
0.465  0.57268 0.57522 0.57938 0.58523 0.59269 0.60157 0.61194 0.62348 0.63600 0.64924 0.66306 0.67659 0.68974 0.70195 0.71233 0.72032 0.72547 0.72715
0.470  0.56764 0.57020 0.57439 0.58028 0.58769 0.59673 0.60705 0.61861 0.63137 0.64469 0.65836 0.67218 0.68540 0.69744 0.70789 0.71604 0.72116 0.72290
0.475  0.56262 0.56518 0.56942 0.57535 0.58281 0.59190 0.60229 0.61392 0.62657 0.64014 0.65389 0.66776 0.68103 0.69313 0.70360 0.71165 0.71684 0.71853
0.480  0.55763 0.56018 0.56447 0.57043 0.57794 0.58697 0.59754 0.60924 0.62196 0.63540 0.64941 0.66314 0.67646 0.68860 0.69912 0.70735 0.71252 0.71426
0.485  0.55265 0.55523 0.55954 0.56546 0.57310 0.58218 0.59267 0.60441 0.61735 0.63087 0.64473 0.65873 0.67210 0.68428 0.69483 0.70293 0.70816 0.70987
0.490  0.54770 0.55029 0.55463 0.56059 0.56826 0.57740 0.58795 0.59975 0.61258 0.62613 0.64026 0.65408 0.66752 0.67993 0.69034 0.69862 0.70383 0.70557
0.495  0.54277 0.54538 0.54974 0.55574 0.56336 0.57263 0.58325 0.59511 0.60800 0.62162 0.63558 0.64967 0.66315 0.67540 0.68602 0.69417 0.69944 0.70115
0.500  0.53786 0.54049 0.54481 0.55091 0.55856 0.56777 0.57841 0.59030 0.60323 0.61709 0.63112 0.64503 0.65854 0.67105 0.68165 0.68985 0.69509 0.69683
0.505  0.53297 0.53562 0.53997 0.54609 0.55379 0.56305 0.57374 0.58568 0.59867 0.61238 0.62643 0.64062 0.65418 0.66650 0.67718 0.68538 0.69067 0.69239
0.510  0.52811 0.53077 0.53514 0.54121 0.54903 0.55833 0.56907 0.58107 0.59411 0.60787 0.62198 0.63618 0.64956 0.66214 0.67283 0.68102 0.68631 0.68805
0.515  0.52327 0.52594 0.53034 0.53644 0.54419 0.55351 0.56427 0.57629 0.58936 0.60315 0.61752 0.63156 0.64518 0.65756 0.66830 0.67664 0.68185 0.68369
0.520  0.51845 0.52114 0.52555 0.53168 0.53947 0.54883 0.55963 0.57171 0.58482 0.59866 0.61284 0.62714 0.64074 0.65320 0.66393 0.67216 0.67746 0.67922
0.525  0.51365 0.51634 0.52078 0.52694 0.53477 0.54416 0.55501 0.56713 0.58028 0.59416 0.60839 0.62249 0.63617 0.64861 0.65938 0.66778 0.67299 0.67483
0.530  0.50887 0.51155 0.51604 0.52222 0.53008 0.53951 0.55032 0.56238 0.57556 0.58947 0.60371 0.61807 0.63177 0.64423 0.65500 0.66326 0.66858 0.67033
0.535  0.50411 0.50680 0.51125 0.51748 0.52529 0.53474 0.54564 0.55782 0.57104 0.58498 0.59926 0.61341 0.62714 0.63968 0.65042 0.65885 0.66409 0.66593
0.540  0.49938 0.50207 0.50654 0.51275 0.52064 0.53011 0.54105 0.55327 0.56634 0.58028 0.59480 0.60899 0.62273 0.63523 0.64603 0.65431 0.65965 0.66140
0.545  0.49466 0.49737 0.50185 0.50808 0.51600 0.52550 0.53647 0.54855 0.56182 0.57581 0.59013 0.60455 0.61809 0.63081 0.64143 0.64988 0.65519 0.65697
0.550  0.48996 0.49268 0.49718 0.50343 0.51137 0.52089 0.53175 0.54402 0.55732 0.57133 0.58568 0.59990 0.61368 0.62619 0.63702 0.64531 0.65068 0.65242
0.555  0.48529 0.48801 0.49252 0.49879 0.50675 0.51619 0.52720 0.53949 0.55261 0.56664 0.58099 0.59547 0.60901 0.62177 0.63258 0.64087 0.64619 0.64796
0.560  0.48063 0.48336 0.48788 0.49417 0.50205 0.51162 0.52265 0.53479 0.54812 0.56217 0.57656 0.59079 0.60459 0.61712 0.62796 0.63638 0.64164 0.64349
0.565  0.47599 0.47873 0.48326 0.48948 0.49747 0.50706 0.51795 0.53028 0.54364 0.55748 0.57208 0.58635 0.60016 0.61268 0.62351 0.63180 0.63714 0.63890
0.570  0.47136 0.47411 0.47859 0.48490 0.49290 0.50237 0.51343 0.52578 0.53895 0.55303 0.56742 0.58167 0.59548 0.60802 0.61887 0.62732 0.63255 0.63440
0.575  0.46676 0.46951 0.47401 0.48032 0.48835 0.49784 0.50893 0.52110 0.53448 0.54857 0.56297 0.57723 0.59104 0.60357 0.61440 0.62269 0.62804 0.62979
0.580  0.46217 0.46489 0.46944 0.47577 0.48369 0.49332 0.50425 0.51661 0.53000 0.54387 0.55827 0.57278 0.58634 0.59910 0.60972 0.61819 0.62348 0.62526
0.585  0.45760 0.46032 0.46488 0.47123 0.47917 0.48881 0.49976 0.51213 0.52533 0.53942 0.55383 0.56808 0.58189 0.59441 0.60523 0.61353 0.61888 0.62062
0.590  0.45305 0.45578 0.46034 0.46661 0.47465 0.48416 0.49527 0.50746 0.52087 0.53496 0.54936 0.56363 0.57741 0.58993 0.60073 0.60899 0.61431 0.61607
0.595  0.44851 0.45124 0.45582 0.46209 0.47015 0.47967 0.49070 0.50300 0.51622 0.53028 0.54468 0.55891 0.57271 0.58521 0.59603 0.60444 0.60965 0.61150
0.600  0.44398 0.44673 0.45131 0.45759 0.46553 0.47520 0.48615 0.49854 0.51173 0.52583 0.54022 0.55445 0.56822 0.58071 0.59150 0.59975 0.60507 0.60682
0.605  0.43946 0.44223 0.44675 0.45310 0.46106 0.47071 0.48169 0.49389 0.50728 0.52113 0.53551 0.54997 0.56350 0.57619 0.58677 0.59517 0.60041 0.60222
0.610  0.43497 0.43774 0.44226 0.44863 0.45659 0.46611 0.47723 0.48944 0.50261 0.51668 0.53105 0.54525 0.55900 0.57146 0.58222 0.59046 0.59577 0.59750
0.615  0.43049 0.43326 0.43780 0.44406 0.45213 0.46166 0.47261 0.48499 0.49816 0.51222 0.52658 0.54077 0.55444 0.56692 0.57763 0.58585 0.59112 0.59287
0.620  0.42603 0.42880 0.43334 0.43962 0.44755 0.45722 0.46817 0.48034 0.49371 0.50753 0.52186 0.53602 0.54973 0.56215 0.57289 0.58121 0.58640 0.58813
0.625  0.42158 0.42435 0.42890 0.43518 0.44312 0.45263 0.46373 0.47590 0.48904 0.50307 0.51739 0.53153 0.54521 0.55760 0.56829 0.57647 0.58173 0.58347
0.630  0.41715 0.41988 0.42446 0.43075 0.43869 0.44820 0.45912 0.47146 0.48460 0.49860 0.51265 0.52702 0.54043 0.55300 0.56349 0.57182 0.57697 0.57879
0.635  0.41273 0.41546 0.42003 0.42633 0.43427 0.44378 0.45470 0.46683 0.48015 0.49391 0.50817 0.52226 0.53588 0.54822 0.55888 0.56702 0.57227 0.57399
0.640  0.40832 0.41105 0.41556 0.42181 0.42985 0.43936 0.45027 0.46240 0.47548 0.48944 0.50368 0.51774 0.53129 0.54362 0.55423 0.56235 0.56755 0.56928
0.645  0.40392 0.40665 0.41116 0.41741 0.42533 0.43480 0.44567 0.45796 0.47103 0.48472 0.49893 0.51295 0.52652 0.53880 0.54940 0.55763 0.56275 0.56445
0.650  0.39954 0.40226 0.40677 0.41302 0.42093 0.43039 0.44126 0.45333 0.46658 0.48025 0.49443 0.50841 0.52194 0.53417 0.54474 0.55280 0.55799 0.55970
0.655  0.39516 0.39789 0.40240 0.40864 0.41654 0.42600 0.43685 0.44891 0.46190 0.47577 0.48988 0.50386 0.51710 0.52952 0.53986 0.54807 0.55319 0.55493
0.660  0.39080 0.39352 0.39803 0.40427 0.41216 0.42159 0.43243 0.44448 0.45745 0.47104 0.48514 0.49905 0.51249 0.52467 0.53516 0.54318 0.54835 0.55005
0.665  0.38644 0.38916 0.39366 0.39987 0.40765 0.41705 0.42785 0.43984 0.45298 0.46656 0.48061 0.49448 0.50787 0.51999 0.53043 0.53841 0.54354 0.54524
0.670  0.38210 0.38482 0.38924 0.39543 0.40328 0.41267 0.42345 0.43541 0.44830 0.46206 0.47582 0.48988 0.50300 0.51508 0.52552 0.53362 0.53863 0.54041
0.675  0.37776 0.38047 0.38489 0.39108 0.39891 0.40828 0.41904 0.43098 0.44384 0.45731 0.47128 0.48504 0.49835 0.51038 0.52076 0.52869 0.53379 0.53547
0.680  0.37344 0.37609 0.38055 0.38673 0.39455 0.40374 0.41445 0.42633 0.43934 0.45280 0.46672 0.48044 0.49344 0.50567 0.51580 0.52386 0.52891 0.53059
0.685  0.36912 0.37177 0.37622 0.38239 0.39005 0.39936 0.41004 0.42190 0.43467 0.44828 0.46190 0.47557 0.48878 0.50071 0.51102 0.51894 0.52396 0.52561
0.690  0.36480 0.36745 0.37189 0.37804 0.38570 0.39498 0.40564 0.41745 0.43019 0.44351 0.45732 0.47093 0.48408 0.49596 0.50620 0.51401 0.51903 0.52069
0.695  0.36049 0.36314 0.36757 0.37360 0.38134 0.39060 0.40104 0.41280 0.42547 0.43898 0.45272 0.46628 0.47912 0.49116 0.50118 0.50911 0.51407 0.51575
0.700  0.35619 0.35884 0.36325 0.36927 0.37699 0.38607 0.39663 0.40835 0.42098 0.43430 0.44788 0.46137 0.47440 0.48618 0.49633 0.50408 0.50907 0.51070
0.705  0.35188 0.35454 0.35886 0.36494 0.37263 0.38169 0.39222 0.40390 0.41647 0.42964 0.44327 0.45669 0.46964 0.48136 0.49144 0.49914 0.50407 0.50571
0.710  0.34759 0.35024 0.35455 0.36062 0.36815 0.37731 0.38780 0.39923 0.41173 0.42507 0.43838 0.45199 0.46465 0.47631 0.48636 0.49417 0.49900 0.50061
0.715  0.34330 0.34595 0.35025 0.35629 0.36381 0.37293 0.38319 0.39476 0.40722 0.42024 0.43374 0.44703 0.45986 0.47145 0.48143 0.48906 0.49396 0.49557
0.720  0.33902 0.34165 0.34594 0.35186 0.35946 0.36838 0.37876 0.39029 0.40269 0.41565 0.42908 0.44230 0.45481 0.46657 0.47647 0.48404 0.48888 0.49050
0.725  0.33474 0.33736 0.34164 0.34753 0.35510 0.36399 0.37433 0.38559 0.39791 0.41105 0.42415 0.43729 0.44999 0.46145 0.47133 0.47899 0.48374 0.48532
0.730  0.33047 0.33302 0.33734 0.34321 0.35061 0.35960 0.36971 0.38110 0.39336 0.40619 0.41946 0.43252 0.44514 0.45652 0.46633 0.47380 0.47861 0.48020
0.735  0.32619 0.32874 0.33303 0.33888 0.34625 0.35519 0.36526 0.37660 0.38880 0.40155 0.41475 0.42774 0.44003 0.45157 0.46112 0.46871 0.47345 0.47504
0.740  0.32191 0.32445 0.32865 0.33455 0.34189 0.35063 0.36081 0.37207 0.38399 0.39690 0.40977 0.42268 0.43514 0.44638 0.45607 0.46356 0.46822 0.46978
0.745  0.31764 0.32017 0.32434 0.33010 0.33752 0.34622 0.35633 0.36735 0.37940 0.39199 0.40502 0.41784 0.43021 0.44137 0.45098 0.45830 0.46301 0.46456
0.750  0.31336 0.31588 0.32003 0.32577 0.33301 0.34180 0.35168 0.36282 0.37479 0.38730 0.40024 0.41298 0.42503 0.43632 0.44568 0.45311 0.45775 0.45931
0.755  0.30908 0.31159 0.31572 0.32143 0.32863 0.33736 0.34720 0.35826 0.36994 0.38260 0.39521 0.40785 0.42006 0.43106 0.44054 0.44781 0.45243 0.45395
0.760  0.30480 0.30729 0.31140 0.31708 0.32424 0.33277 0.34270 0.35349 0.36530 0.37763 0.39040 0.40295 0.41505 0.42597 0.43535 0.44251 0.44711 0.44863
0.765  0.30051 0.30299 0.30708 0.31273 0.31985 0.32832 0.33800 0.34892 0.36064 0.37289 0.38555 0.39801 0.40979 0.42080 0.42997 0.43723 0.44176 0.44319
0.770  0.29622 0.29869 0.30275 0.30835 0.31544 0.32386 0.33348 0.34432 0.35573 0.36812 0.38045 0.39280 0.40472 0.41547 0.42472 0.43177 0.43632 0.43780
0.775  0.29193 0.29437 0.29833 0.30388 0.31088 0.31932 0.32894 0.33949 0.35103 0.36309 0.37555 0.38781 0.39962 0.41027 0.41943 0.42640 0.43088 0.43237
0.780  0.28762 0.29001 0.29399 0.29950 0.30646 0.31474 0.32437 0.33486 0.34631 0.35827 0.37062 0.38278 0.39427 0.40484 0.41394 0.42100 0.42542 0.42682
0.785  0.28331 0.28567 0.28963 0.29511 0.30201 0.31024 0.31962 0.33020 0.34146 0.35342 0.36545 0.37749 0.38910 0.39957 0.40857 0.41544 0.41986 0.42130
0.790  0.27899 0.28133 0.28527 0.29070 0.29756 0.30572 0.31503 0.32532 0.33657 0.34831 0.36047 0.37240 0.38388 0.39425 0.40316 0.40995 0.41430 0.41575
0.795  0.27466 0.27699 0.28089 0.28628 0.29295 0.30102 0.31042 0.32062 0.33177 0.34341 0.35541 0.36726 0.37844 0.38870 0.39756 0.40441 0.40871 0.41006
0.800  0.27031 0.27263 0.27650 0.28174 0.28846 0.29646 0.30560 0.31590 0.32694 0.33848 0.35017 0.36187 0.37315 0.38332 0.39206 0.39872 0.40300 0.40441
0.805  0.26593 0.26825 0.27209 0.27729 0.28395 0.29188 0.30095 0.31106 0.32188 0.33329 0.34508 0.35666 0.36781 0.37787 0.38651 0.39309 0.39731 0.39872
0.810  0.26156 0.26386 0.26758 0.27282 0.27943 0.28729 0.29626 0.30616 0.31699 0.32829 0.33982 0.35141 0.36224 0.37220 0.38077 0.38741 0.39157 0.39288
0.815  0.25717 0.25945 0.26314 0.26833 0.27487 0.28250 0.29154 0.30135 0.31207 0.32325 0.33457 0.34590 0.35682 0.36666 0.37512 0.38165 0.38571 0.38708
0.820  0.25277 0.25503 0.25868 0.26382 0.27017 0.27786 0.28663 0.29651 0.30690 0.31794 0.32936 0.34057 0.35135 0.36108 0.36942 0.37578 0.37986 0.38122
0.825  0.24835 0.25058 0.25420 0.25927 0.26557 0.27318 0.28186 0.29144 0.30191 0.31283 0.32390 0.33517 0.34564 0.35525 0.36352 0.36994 0.37395 0.37521
0.830  0.24390 0.24610 0.24970 0.25462 0.26094 0.26847 0.27706 0.28653 0.29688 0.30767 0.31859 0.32953 0.34007 0.34955 0.35771 0.36401 0.36791 0.36923
0.835  0.23943 0.24156 0.24516 0.25004 0.25629 0.26357 0.27204 0.28158 0.29159 0.30224 0.31325 0.32405 0.33443 0.34379 0.35183 0.35795 0.36187 0.36319
0.840  0.23494 0.23705 0.24060 0.24542 0.25147 0.25880 0.26717 0.27639 0.28648 0.29699 0.30779 0.31850 0.32855 0.33796 0.34575 0.35192 0.35577 0.35699
0.845  0.23041 0.23250 0.23594 0.24077 0.24675 0.25399 0.26225 0.27136 0.28131 0.29168 0.30218 0.31269 0.32281 0.33191 0.33974 0.34580 0.34954 0.35080
0.850  0.22586 0.22792 0.23131 0.23609 0.24199 0.24914 0.25729 0.26627 0.27589 0.28611 0.29667 0.30702 0.31699 0.32596 0.33366 0.33951 0.34328 0.34454
0.855  0.22128 0.22331 0.22666 0.23127 0.23719 0.24409 0.25211 0.26100 0.27062 0.28069 0.29108 0.30129 0.31091 0.31992 0.32748 0.33326 0.33696 0.33811
0.860  0.21665 0.21866 0.22196 0.22651 0.23235 0.23915 0.24706 0.25577 0.26529 0.27521 0.28524 0.29528 0.30495 0.31365 0.32112 0.32691 0.33051 0.33169
0.865  0.21199 0.21397 0.21723 0.22171 0.22734 0.23417 0.24195 0.25053 0.25970 0.26945 0.27953 0.28941 0.29891 0.30746 0.31480 0.32038 0.32397 0.32517
0.870  0.20729 0.20924 0.21245 0.21686 0.22240 0.22912 0.23665 0.24522 0.25425 0.26384 0.27374 0.28345 0.29261 0.30118 0.30839 0.31386 0.31738 0.31848
0.875  0.20254 0.20446 0.20761 0.21196 0.21741 0.22388 0.23139 0.23967 0.24872 0.25815 0.26768 0.27721 0.28640 0.29465 0.30174 0.30724 0.31067 0.31177
0.880  0.19774 0.19963 0.20271 0.20700 0.21236 0.21872 0.22610 0.23423 0.24304 0.25218 0.26173 0.27108 0.28009 0.28818 0.29513 0.30047 0.30381 0.30495
0.885  0.19289 0.19473 0.19772 0.20189 0.20725 0.21349 0.22074 0.22872 0.23725 0.24632 0.25568 0.26485 0.27350 0.28161 0.28840 0.29358 0.29690 0.29794
0.890  0.18798 0.18975 0.19272 0.19681 0.20195 0.20818 0.21514 0.22294 0.23149 0.24037 0.24935 0.25834 0.26699 0.27476 0.28144 0.28661 0.28985 0.29089
0.895  0.18300 0.18474 0.18764 0.19165 0.19670 0.20266 0.20961 0.21726 0.22562 0.23416 0.24310 0.25189 0.26035 0.26795 0.27447 0.27952 0.28262 0.28370
0.900  0.17795 0.17965 0.18250 0.18642 0.19136 0.19720 0.20400 0.21148 0.21947 0.22797 0.23674 0.24533 0.25342 0.26100 0.26737 0.27221 0.27532 0.27630
0.905  0.17282 0.17448 0.17727 0.18111 0.18593 0.19164 0.19828 0.20558 0.21340 0.22169 0.23007 0.23845 0.24652 0.25377 0.26007 0.26482 0.26784 0.26882
0.910  0.16759 0.16923 0.17195 0.17566 0.18037 0.18598 0.19231 0.19942 0.20720 0.21528 0.22345 0.23162 0.23948 0.24654 0.25259 0.25728 0.26022 0.26109
0.915  0.16228 0.16388 0.16653 0.17010 0.17466 0.18019 0.18636 0.19329 0.20069 0.20856 0.21668 0.22462 0.23219 0.23912 0.24501 0.24948 0.25236 0.25327
0.920  0.15686 0.15842 0.16094 0.16447 0.16891 0.17417 0.18029 0.18702 0.19422 0.20186 0.20957 0.21729 0.22472 0.23152 0.23723 0.24157 0.24434 0.24525
0.925  0.15133 0.15284 0.15529 0.15872 0.16303 0.16813 0.17406 0.18045 0.18758 0.19499 0.20247 0.20995 0.21714 0.22360 0.22915 0.23344 0.23613 0.23693
0.930  0.14566 0.14713 0.14950 0.15282 0.15699 0.16194 0.16755 0.17386 0.18060 0.18776 0.19516 0.20239 0.20934 0.21558 0.22093 0.22507 0.22762 0.22846
0.935  0.13985 0.14127 0.14355 0.14676 0.15070 0.15557 0.16099 0.16708 0.17359 0.18049 0.18747 0.19458 0.20116 0.20730 0.21246 0.21637 0.21889 0.21972
0.940  0.13387 0.13522 0.13743 0.14045 0.14431 0.14889 0.15422 0.16008 0.16634 0.17298 0.17969 0.18640 0.19285 0.19864 0.20361 0.20746 0.20987 0.21060
0.945  0.12769 0.12896 0.13111 0.13401 0.13772 0.14211 0.14710 0.15271 0.15883 0.16506 0.17163 0.17805 0.18423 0.18976 0.19452 0.19820 0.20049 0.20123
0.950  0.12129 0.12251 0.12456 0.12733 0.13087 0.13507 0.13983 0.14519 0.15090 0.15698 0.16324 0.16937 0.17513 0.18053 0.18506 0.18850 0.19072 0.19139
0.955  0.11463 0.11578 0.11773 0.12037 0.12373 0.12772 0.13225 0.13734 0.14277 0.14853 0.15435 0.16016 0.16576 0.17087 0.17516 0.17842 0.18051 0.18118
0.960  0.10765 0.10875 0.11055 0.11308 0.11618 0.11993 0.12430 0.12898 0.13422 0.13962 0.14515 0.15063 0.15590 0.16063 0.16469 0.16783 0.16979 0.17037
0.965  0.10031 0.10133 0.10302 0.10539 0.10829 0.11181 0.11580 0.12029 0.12507 0.13016 0.13541 0.14053 0.14545 0.14988 0.15367 0.15660 0.15842 0.15901
0.970  0.09250 0.09345 0.09501 0.09715 0.09990 0.10316 0.10686 0.11101 0.11545 0.12016 0.12491 0.12966 0.13423 0.13840 0.14191 0.14457 0.14628 0.14680
0.975  0.08409 0.08496 0.08639 0.08835 0.09086 0.09384 0.09721 0.10101 0.10506 0.10936 0.11370 0.11803 0.12219 0.12593 0.12919 0.13162 0.13318 0.13362
0.980  0.07489 0.07567 0.07695 0.07870 0.08095 0.08355 0.08664 0.08995 0.09365 0.09741 0.10138 0.10525 0.10897 0.11231 0.11517 0.11738 0.11877 0.11915
0.985  0.06457 0.06525 0.06635 0.06787 0.06977 0.07207 0.07468 0.07762 0.08075 0.08407 0.08742 0.09084 0.09400 0.09695 0.09942 0.10133 0.10250 0.10286
0.990  0.05247 0.05302 0.05393 0.05517 0.05672 0.05860 0.06072 0.06312 0.06567 0.06838 0.07111 0.07384 0.07647 0.07887 0.08088 0.08241 0.08340 0.08368
0.995  0.03690 0.03729 0.03792 0.03881 0.03990 0.04123 0.04273 0.04441 0.04622 0.04809 0.05006 0.05198 0.05383 0.05549 0.05692 0.05802 0.05871 0.05885
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e020.dat <==
# alpha = +0.40 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99991 0.99991 0.99991 0.99992 0.99992 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995 0.99995
0.010  0.99957 0.99957 0.99958 0.99958 0.99960 0.99961 0.99962 0.99964 0.99966 0.99968 0.99970 0.99972 0.99974 0.99976 0.99978 0.99979 0.99980 0.99981
0.015  0.99903 0.99903 0.99905 0.99907 0.99909 0.99912 0.99915 0.99919 0.99923 0.99928 0.99933 0.99937 0.99942 0.99946 0.99950 0.99953 0.99955 0.99956
0.020  0.99827 0.99829 0.99831 0.99834 0.99838 0.99844 0.99849 0.99856 0.99864 0.99872 0.99880 0.99889 0.99897 0.99905 0.99911 0.99916 0.99920 0.99922
0.025  0.99731 0.99733 0.99736 0.99742 0.99748 0.99756 0.99765 0.99776 0.99787 0.99800 0.99813 0.99826 0.99839 0.99851 0.99861 0.99869 0.99874 0.99867
0.030  0.99613 0.99616 0.99621 0.99628 0.99638 0.99649 0.99663 0.99678 0.99694 0.99712 0.99731 0.99750 0.99769 0.99786 0.99801 0.99812 0.99819 0.99814
0.035  0.99474 0.99478 0.99485 0.99495 0.99508 0.99523 0.99542 0.99562 0.99585 0.99609 0.99635 0.99661 0.99686 0.99709 0.99729 0.99744 0.99754 0.99752
0.040  0.99314 0.99320 0.99329 0.99342 0.99359 0.99379 0.99403 0.99429 0.99459 0.99491 0.99524 0.99558 0.99590 0.99621 0.99647 0.99667 0.99680 0.99680
0.045  0.99135 0.99142 0.99153 0.99170 0.99191 0.99216 0.99246 0.99280 0.99317 0.99357 0.99399 0.99441 0.99482 0.99521 0.99554 0.99579 0.99595 0.99599
0.050  0.98935 0.98944 0.98958 0.98978 0.99004 0.99035 0.99072 0.99113 0.99159 0.99208 0.99260 0.99312 0.99362 0.99410 0.99450 0.99482 0.99501 0.99508
0.055  0.98715 0.98726 0.98743 0.98768 0.98799 0.98836 0.98880 0.98930 0.98986 0.99045 0.99107 0.99170 0.99230 0.99287 0.99336 0.99374 0.99398 0.99408
0.060  0.98477 0.98489 0.98510 0.98539 0.98575 0.98620 0.98672 0.98732 0.98797 0.98867 0.98941 0.99015 0.99087 0.99154 0.99212 0.99257 0.99285 0.99288
0.065  0.98220 0.98234 0.98258 0.98292 0.98335 0.98387 0.98447 0.98517 0.98593 0.98675 0.98761 0.98848 0.98932 0.99010 0.99077 0.99129 0.99162 0.99170
0.070  0.97944 0.97961 0.97988 0.98027 0.98077 0.98137 0.98207 0.98287 0.98375 0.98469 0.98568 0.98668 0.98766 0.98856 0.98932 0.98992 0.99031 0.99043
0.075  0.97650 0.97669 0.97701 0.97745 0.97802 0.97871 0.97951 0.98042 0.98142 0.98249 0.98362 0.98476 0.98588 0.98691 0.98779 0.98847 0.98891 0.98907
0.080  0.97339 0.97361 0.97397 0.97447 0.97511 0.97589 0.97679 0.97782 0.97896 0.98018 0.98145 0.98274 0.98399 0.98515 0.98615 0.98693 0.98741 0.98752
0.085  0.97012 0.97036 0.97076 0.97132 0.97204 0.97291 0.97393 0.97508 0.97635 0.97772 0.97915 0.98059 0.98200 0.98329 0.98441 0.98528 0.98583 0.98599
0.090  0.96668 0.96695 0.96739 0.96802 0.96881 0.96979 0.97092 0.97220 0.97362 0.97514 0.97673 0.97834 0.97990 0.98135 0.98259 0.98355 0.98417 0.98438
0.095  0.96308 0.96338 0.96387 0.96456 0.96544 0.96652 0.96778 0.96919 0.97076 0.97244 0.97419 0.97596 0.97770 0.97930 0.98067 0.98174 0.98242 0.98258
0.100  0.95933 0.95966 0.96020 0.96096 0.96193 0.96311 0.96450 0.96605 0.96777 0.96962 0.97154 0.97350 0.97539 0.97714 0.97866 0.97984 0.98058 0.98081
0.105  0.95543 0.95579 0.95639 0.95722 0.95828 0.95957 0.96108 0.96279 0.96467 0.96669 0.96880 0.97093 0.97300 0.97493 0.97658 0.97785 0.97866 0.97896
0.110  0.95140 0.95179 0.95243 0.95334 0.95450 0.95590 0.95755 0.95940 0.96145 0.96365 0.96595 0.96827 0.97053 0.97261 0.97440 0.97578 0.97667 0.97691
0.115  0.94722 0.94765 0.94835 0.94933 0.95058 0.95211 0.95388 0.95589 0.95811 0.96049 0.96298 0.96549 0.96793 0.97019 0.97213 0.97364 0.97459 0.97491
0.120  0.94292 0.94338 0.94414 0.94520 0.94655 0.94820 0.95012 0.95228 0.95468 0.95725 0.95993 0.96264 0.96527 0.96770 0.96979 0.97142 0.97245 0.97271
0.125  0.93850 0.93899 0.93980 0.94095 0.94240 0.94417 0.94624 0.94856 0.95114 0.95390 0.95679 0.95970 0.96252 0.96513 0.96739 0.96912 0.97022 0.97057
0.130  0.93396 0.93448 0.93536 0.93658 0.93814 0.94004 0.94225 0.94475 0.94751 0.95047 0.95355 0.95665 0.95967 0.96246 0.96488 0.96673 0.96792 0.96835
0.135  0.92930 0.92987 0.93080 0.93211 0.93377 0.93580 0.93816 0.94083 0.94378 0.94691 0.95021 0.95354 0.95677 0.95976 0.96232 0.96430 0.96556 0.96594
0.140  0.92454 0.92514 0.92613 0.92753 0.92930 0.93146 0.93398 0.93681 0.93994 0.94330 0.94681 0.95035 0.95378 0.95693 0.95965 0.96177 0.96311 0.96358
0.145  0.91969 0.92032 0.92137 0.92285 0.92474 0.92703 0.92969 0.93271 0.93604 0.93961 0.94333 0.94705 0.95070 0.95407 0.95697 0.95919 0.96061 0.96104
0.150  0.91473 0.91541 0.91652 0.91808 0.92008 0.92250 0.92533 0.92853 0.93205 0.93583 0.93974 0.94373 0.94758 0.95112 0.95416 0.95653 0.95804 0.95856
0.155  0.90969 0.91040 0.91158 0.91323 0.91534 0.91790 0.92089 0.92427 0.92799 0.93195 0.93611 0.94032 0.94434 0.94811 0.95133 0.95383 0.95541 0.95589
0.160  0.90456 0.90531 0.90655 0.90830 0.91052 0.91322 0.91637 0.91994 0.92383 0.92803 0.93242 0.93680 0.94109 0.94504 0.94843 0.95104 0.95272 0.95328
0.165  0.89935 0.90014 0.90145 0.90329 0.90563 0.90847 0.91178 0.91550 0.91963 0.92405 0.92862 0.93327 0.93773 0.94188 0.94545 0.94821 0.94996 0.95049
0.170  0.89407 0.89490 0.89628 0.89820 0.90066 0.90364 0.90712 0.91103 0.91536 0.91996 0.92480 0.92962 0.93435 0.93870 0.94243 0.94531 0.94715 0.94776
0.175  0.88872 0.88959 0.89103 0.89305 0.89563 0.89875 0.90238 0.90650 0.91103 0.91586 0.92091 0.92597 0.93091 0.93541 0.93932 0.94236 0.94428 0.94486
0.180  0.88331 0.88422 0.88573 0.88784 0.89053 0.89378 0.89759 0.90190 0.90661 0.91169 0.91693 0.92225 0.92736 0.93212 0.93621 0.93935 0.94134 0.94202
0.185  0.87784 0.87879 0.88036 0.88257 0.88537 0.88877 0.89275 0.89724 0.90217 0.90742 0.91293 0.91844 0.92382 0.92872 0.93299 0.93627 0.93837 0.93901
0.190  0.87231 0.87330 0.87494 0.87724 0.88016 0.88371 0.88786 0.89251 0.89767 0.90315 0.90883 0.91463 0.92016 0.92533 0.92975 0.93316 0.93532 0.93607
0.195  0.86673 0.86776 0.86947 0.87186 0.87490 0.87860 0.88291 0.88777 0.89308 0.89883 0.90474 0.91070 0.91653 0.92183 0.92644 0.92999 0.93225 0.93295
0.200  0.86111 0.86218 0.86396 0.86643 0.86960 0.87345 0.87790 0.88297 0.88850 0.89440 0.90061 0.90680 0.91277 0.91834 0.92311 0.92676 0.92910 0.92991
0.205  0.85544 0.85656 0.85840 0.86097 0.86426 0.86825 0.87288 0.87811 0.88387 0.89000 0.89637 0.90284 0.90904 0.91473 0.91969 0.92351 0.92594 0.92670
0.210  0.84974 0.85089 0.85279 0.85547 0.85888 0.86299 0.86781 0.87321 0.87919 0.88555 0.89215 0.89878 0.90519 0.91116 0.91627 0.92017 0.92269 0.92357
0.215  0.84400 0.84519 0.84717 0.84993 0.85347 0.85772 0.86271 0.86831 0.87445 0.88101 0.88788 0.89476 0.90138 0.90747 0.91277 0.91685 0.91944 0.92027
0.220  0.83823 0.83946 0.84150 0.84437 0.84801 0.85242 0.85754 0.86336 0.86971 0.87649 0.88354 0.89062 0.89749 0.90382 0.90924 0.91342 0.91610 0.91704
0.225  0.83244 0.83371 0.83582 0.83877 0.84252 0.84709 0.85238 0.85834 0.86494 0.87195 0.87922 0.88652 0.89357 0.90004 0.90568 0.91002 0.91277 0.91366
0.230  0.82662 0.82793 0.83011 0.83315 0.83703 0.84173 0.84719 0.85334 0.86009 0.86730 0.87478 0.88230 0.88963 0.89632 0.90203 0.90651 0.90935 0.91024
0.235  0.82078 0.82213 0.82437 0.82751 0.83151 0.83632 0.84198 0.84831 0.85527 0.86270 0.87040 0.87814 0.88561 0.89247 0.89843 0.90302 0.90593 0.90689
0.240  0.81492 0.81631 0.81862 0.82184 0.82597 0.83093 0.83670 0.84326 0.85042 0.85806 0.86592 0.87386 0.88163 0.88868 0.89472 0.89945 0.90244 0.90339
0.245  0.80905 0.81048 0.81286 0.81616 0.82041 0.82551 0.83145 0.83815 0.84550 0.85334 0.86148 0.86965 0.87753 0.88476 0.89105 0.89588 0.89893 0.89997
0.250  0.80317 0.80464 0.80708 0.81048 0.81483 0.82008 0.82619 0.83306 0.84062 0.84867 0.85702 0.86540 0.87348 0.88091 0.88726 0.89224 0.89538 0.89639
0.255  0.79727 0.79878 0.80129 0.80478 0.80923 0.81464 0.82090 0.82796 0.83571 0.84389 0.85245 0.86104 0.86932 0.87693 0.88353 0.88857 0.89178 0.89290
0.260  0.79137 0.79292 0.79549 0.79907 0.80364 0.80915 0.81556 0.82279 0.83072 0.83918 0.84796 0.85675 0.86524 0.87302 0.87968 0.88488 0.88818 0.88925
0.265  0.78547 0.78706 0.78968 0.79336 0.79804 0.80368 0.81026 0.81767 0.82579 0.83445 0.84334 0.85234 0.86102 0.86898 0.87589 0.88113 0.88452 0.88569
0.270  0.77956 0.78119 0.78387 0.78765 0.79244 0.79822 0.80495 0.81254 0.82084 0.82963 0.83881 0.84802 0.85688 0.86502 0.87198 0.87741 0.88085 0.88199
0.275  0.77366 0.77532 0.77807 0.78191 0.78683 0.79275 0.79963 0.80733 0.81582 0.82488 0.83424 0.84356 0.85262 0.86093 0.86812 0.87360 0.87713 0.87825
0.280  0.76775 0.76945 0.77227 0.77619 0.78119 0.78726 0.79426 0.80218 0.81086 0.82002 0.82960 0.83920 0.84845 0.85691 0.86417 0.86982 0.87340 0.87459
0.285  0.76185 0.76359 0.76647 0.77047 0.77558 0.78176 0.78894 0.79703 0.80584 0.81525 0.82503 0.83471 0.84414 0.85278 0.86021 0.86596 0.86963 0.87080
0.290  0.75596 0.75773 0.76067 0.76476 0.76998 0.77629 0.78362 0.79186 0.80083 0.81047 0.82033 0.83031 0.83992 0.84873 0.85625 0.86212 0.86580 0.86709
0.295  0.75007 0.75188 0.75488 0.75906 0.76438 0.77082 0.77829 0.78664 0.79586 0.80558 0.81574 0.82579 0.83558 0.84454 0.85221 0.85820 0.86201 0.86323
0.300  0.74419 0.74603 0.74910 0.75335 0.75879 0.76534 0.77291 0.78148 0.79078 0.80078 0.81101 0.82137 0.83133 0.84045 0.84825 0.85430 0.85813 0.85947
0.305  0.73833 0.74020 0.74332 0.74766 0.75319 0.75983 0.76759 0.77632 0.78581 0.79587 0.80641 0.81681 0.82695 0.83623 0.84416 0.85036 0.85427 0.85556
0.310  0.73247 0.73438 0.73754 0.74195 0.74758 0.75438 0.76228 0.77109 0.78082 0.79107 0.80166 0.81237 0.82267 0.83204 0.84016 0.84636 0.85036 0.85175
0.315  0.72663 0.72857 0.73179 0.73628 0.74201 0.74893 0.75690 0.76594 0.77574 0.78627 0.79704 0.80778 0.81826 0.82785 0.83602 0.84242 0.84645 0.84780
0.320  0.72080 0.72278 0.72605 0.73062 0.73645 0.74349 0.75160 0.76079 0.77076 0.78134 0.79239 0.80334 0.81396 0.82355 0.83199 0.83838 0.84250 0.84382
0.325  0.71499 0.71700 0.72033 0.72497 0.73090 0.73800 0.74630 0.75555 0.76577 0.77654 0.78764 0.79878 0.80952 0.81938 0.82781 0.83439 0.83853 0.83993
0.330  0.70919 0.71124 0.71462 0.71934 0.72536 0.73258 0.74101 0.75042 0.76069 0.77160 0.78299 0.79425 0.80519 0.81507 0.82373 0.83031 0.83454 0.83591
0.335  0.70342 0.70549 0.70893 0.71372 0.71979 0.72717 0.73566 0.74528 0.75572 0.76679 0.77821 0.78976 0.80072 0.81087 0.81953 0.82628 0.83050 0.83198
0.340  0.69766 0.69976 0.70325 0.70811 0.71428 0.72177 0.73039 0.74006 0.75066 0.76198 0.77358 0.78514 0.79638 0.80651 0.81540 0.82216 0.82650 0.82791
0.345  0.69191 0.69405 0.69759 0.70250 0.70879 0.71632 0.72513 0.73495 0.74567 0.75704 0.76878 0.78064 0.79189 0.80230 0.81118 0.81809 0.82241 0.82394
0.350  0.68619 0.68836 0.69194 0.69693 0.70331 0.71095 0.71980 0.72984 0.74071 0.75225 0.76414 0.77600 0.78752 0.79792 0.80691 0.81394 0.81838 0.81984
0.355  0.68049 0.68269 0.68631 0.69138 0.69784 0.70560 0.71457 0.72464 0.73563 0.74731 0.75933 0.77149 0.78301 0.79367 0.80276 0.80979 0.81426 0.81582
0.360  0.67482 0.67704 0.68071 0.68585 0.69235 0.70026 0.70935 0.71956 0.73069 0.74251 0.75469 0.76683 0.77863 0.78927 0.79847 0.80565 0.81019 0.81168
0.365  0.66916 0.67139 0.67513 0.68034 0.68692 0.69486 0.70414 0.71447 0.72575 0.73771 0.75003 0.76233 0.77410 0.78500 0.79429 0.80143 0.80603 0.80763
0.370  0.66352 0.66579 0.66957 0.67483 0.68152 0.68955 0.69885 0.70930 0.72069 0.73278 0.74524 0.75765 0.76970 0.78056 0.78996 0.79729 0.80192 0.80345
0.375  0.65791 0.66021 0.66404 0.66933 0.67613 0.68426 0.69367 0.70424 0.71577 0.72799 0.74059 0.75314 0.76516 0.77628 0.78576 0.79304 0.79773 0.79926
0.380  0.65232 0.65465 0.65852 0.66388 0.67069 0.67898 0.68851 0.69919 0.71078 0.72306 0.73578 0.74845 0.76075 0.77183 0.78140 0.78888 0.79358 0.79515
0.385  0.64676 0.64911 0.65303 0.65845 0.66534 0.67364 0.68326 0.69405 0.70581 0.71829 0.73114 0.74393 0.75619 0.76752 0.77718 0.78459 0.78937 0.79092
0.390  0.64122 0.64360 0.64753 0.65304 0.66001 0.66840 0.67812 0.68903 0.70091 0.71349 0.72632 0.73924 0.75177 0.76304 0.77279 0.78040 0.78518 0.78678
0.395  0.63570 0.63811 0.64207 0.64765 0.65469 0.66318 0.67300 0.68401 0.69589 0.70860 0.72169 0.73472 0.74719 0.75872 0.76854 0.77608 0.78094 0.78252
0.400  0.63020 0.63264 0.63665 0.64223 0.64940 0.65797 0.66784 0.67890 0.69101 0.70384 0.71687 0.73001 0.74277 0.75422 0.76414 0.77186 0.77671 0.77835
0.405  0.62474 0.62720 0.63125 0.63689 0.64406 0.65270 0.66270 0.67391 0.68613 0.69893 0.71224 0.72549 0.73817 0.74988 0.75986 0.76752 0.77245 0.77406
0.410  0.61930 0.62178 0.62587 0.63156 0.63881 0.64753 0.65763 0.66894 0.68114 0.69418 0.70760 0.72086 0.73373 0.74537 0.75543 0.76327 0.76817 0.76986
0.415  0.61388 0.61639 0.62052 0.62627 0.63358 0.64238 0.65256 0.66386 0.67629 0.68927 0.70280 0.71626 0.72912 0.74102 0.75114 0.75891 0.76390 0.76554
0.420  0.60849 0.61101 0.61519 0.62099 0.62836 0.63723 0.64741 0.65892 0.67129 0.68454 0.69817 0.71172 0.72469 0.73648 0.74668 0.75463 0.75958 0.76131
0.425  0.60313 0.60566 0.60988 0.61573 0.62315 0.63204 0.64239 0.65398 0.66646 0.67982 0.69337 0.70701 0.72006 0.73212 0.74236 0.75024 0.75530 0.75695
0.430  0.59779 0.60034 0.60456 0.61044 0.61793 0.62694 0.63737 0.64893 0.66164 0.67493 0.68875 0.70248 0.71562 0.72756 0.73789 0.74593 0.75094 0.75270
0.435  0.59248 0.59505 0.59931 0.60524 0.61278 0.62186 0.63227 0.64403 0.65668 0.67022 0.68394 0.69777 0.71098 0.72318 0.73356 0.74151 0.74664 0.74832
0.440  0.58719 0.58978 0.59407 0.60005 0.60765 0.61677 0.62729 0.63912 0.65188 0.66533 0.67932 0.69324 0.70652 0.71861 0.72906 0.73720 0.74225 0.74403
0.445  0.58193 0.58454 0.58886 0.59489 0.60254 0.61167 0.62233 0.63412 0.64708 0.66063 0.67470 0.68851 0.70187 0.71422 0.72471 0.73275 0.73793 0.73962
0.450  0.57669 0.57932 0.58368 0.58974 0.59738 0.60665 0.61726 0.62925 0.64214 0.65594 0.66992 0.68398 0.69742 0.70963 0.72018 0.72841 0.73351 0.73531
0.455  0.57148 0.57413 0.57852 0.58460 0.59232 0.60165 0.61233 0.62433 0.63738 0.65107 0.66531 0.67925 0.69275 0.70523 0.71582 0.72394 0.72917 0.73088
0.460  0.56629 0.56896 0.57337 0.57946 0.58727 0.59657 0.60741 0.61942 0.63246 0.64640 0.66052 0.67473 0.68829 0.70062 0.71128 0.71957 0.72473 0.72653
0.465  0.56113 0.56382 0.56822 0.57439 0.58225 0.59160 0.60249 0.61460 0.62771 0.64154 0.65592 0.66999 0.68361 0.69620 0.70689 0.71508 0.72035 0.72208
0.470  0.55600 0.55869 0.56313 0.56934 0.57716 0.58666 0.59751 0.60963 0.62297 0.63688 0.65112 0.66546 0.67915 0.69158 0.70233 0.71069 0.71592 0.71771
0.475  0.55089 0.55359 0.55806 0.56431 0.57218 0.58173 0.59264 0.60483 0.61807 0.63221 0.64653 0.66092 0.67466 0.68715 0.69792 0.70618 0.71149 0.71323
0.480  0.54580 0.54850 0.55302 0.55930 0.56721 0.57671 0.58779 0.60005 0.61335 0.62738 0.64194 0.65620 0.66999 0.68251 0.69334 0.70177 0.70705 0.70883
0.485  0.54074 0.54346 0.54800 0.55425 0.56227 0.57182 0.58283 0.59513 0.60863 0.62273 0.63716 0.65167 0.66550 0.67807 0.68892 0.69722 0.70257 0.70432
0.490  0.53570 0.53844 0.54300 0.54928 0.55734 0.56695 0.57801 0.59037 0.60376 0.61789 0.63258 0.64692 0.66081 0.67361 0.68432 0.69280 0.69812 0.69990
0.495  0.53069 0.53344 0.53802 0.54434 0.55235 0.56208 0.57321 0.58562 0.59907 0.61327 0.62779 0.64240 0.65632 0.66897 0.67987 0.68823 0.69361 0.69537
0.500  0.52570 0.52847 0.53302 0.53942 0.54747 0.55714 0.56828 0.58072 0.59422 0.60863 0.62321 0.63765 0.65161 0.66449 0.67538 0.68379 0.68914 0.69093
0.505  0.52073 0.52352 0.52809 0.53452 0.54261 0.55232 0.56351 0.57600 0.58955 0.60382 0.61843 0.63312 0.64713 0.65983 0.67080 0.67920 0.68461 0.68637
0.510  0.51579 0.51859 0.52319 0.52957 0.53776 0.54751 0.55875 0.57129 0.58488 0.59921 0.61386 0.62856 0.64241 0.65535 0.66632 0.67472 0.68011 0.68190
0.515  0.51087 0.51368 0.51830 0.52471 0.53285 0.54260 0.55386 0.56642 0.58004 0.59439 0.60929 0.62384 0.63790 0.65066 0.66168 0.67022 0.67554 0.67741
0.520  0.50598 0.50880 0.51344 0.51987 0.52804 0.53784 0.54913 0.56174 0.57540 0.58979 0.60451 0.61930 0.63334 0.64618 0.65719 0.66562 0.67103 0.67282
0.525  0.50111 0.50394 0.50860 0.51506 0.52325 0.53308 0.54442 0.55706 0.57076 0.58518 0.59995 0.61455 0.62867 0.64147 0.65253 0.66111 0.66644 0.66831
0.530  0.49626 0.49907 0.50377 0.51026 0.51848 0.52834 0.53964 0.55222 0.56595 0.58040 0.59517 0.61002 0.62415 0.63697 0.64802 0.65648 0.66190 0.66369
0.535  0.49144 0.49425 0.49892 0.50544 0.51363 0.52350 0.53488 0.54757 0.56132 0.57581 0.59061 0.60525 0.61941 0.63231 0.64333 0.65194 0.65729 0.65916
0.540  0.48663 0.48946 0.49414 0.50064 0.50889 0.51879 0.53020 0.54293 0.55654 0.57101 0.58604 0.60071 0.61488 0.62774 0.63881 0.64728 0.65273 0.65451
0.545  0.48185 0.48469 0.48938 0.49590 0.50418 0.51410 0.52553 0.53812 0.55192 0.56643 0.58127 0.59616 0.61014 0.62320 0.63410 0.64273 0.64813 0.64995
0.550  0.47709 0.47994 0.48464 0.49118 0.49948 0.50941 0.52074 0.53350 0.54732 0.56186 0.57672 0.59141 0.60560 0.61846 0.62956 0.63804 0.64350 0.64528
0.555  0.47236 0.47521 0.47992 0.48648 0.49478 0.50463 0.51610 0.52888 0.54253 0.55707 0.57193 0.58686 0.60083 0.61392 0.62499 0.63347 0.63889 0.64070
0.560  0.46764 0.47050 0.47522 0.48178 0.49002 0.49999 0.51147 0.52410 0.53795 0.55250 0.56739 0.58208 0.59629 0.60916 0.62026 0.62886 0.63422 0.63609
0.565  0.46294 0.46581 0.47054 0.47704 0.48537 0.49535 0.50671 0.51951 0.53337 0.54773 0.56280 0.57753 0.59174 0.60460 0.61569 0.62415 0.62959 0.63139
0.570  0.45826 0.46113 0.46582 0.47239 0.48073 0.49060 0.50210 0.51492 0.52859 0.54317 0.55805 0.57275 0.58696 0.59983 0.61093 0.61954 0.62488 0.62676
0.575  0.45361 0.45648 0.46118 0.46776 0.47611 0.48600 0.49752 0.51016 0.52403 0.53861 0.55349 0.56820 0.58240 0.59526 0.60634 0.61480 0.62024 0.62203
0.580  0.44897 0.45181 0.45655 0.46314 0.47140 0.48140 0.49278 0.50559 0.51946 0.53383 0.54871 0.56363 0.57760 0.59066 0.60155 0.61017 0.61556 0.61737
0.585  0.44435 0.44719 0.45194 0.45854 0.46681 0.47683 0.48821 0.50103 0.51471 0.52928 0.54416 0.55884 0.57303 0.58587 0.59693 0.60540 0.61084 0.61261
0.590  0.43975 0.44260 0.44735 0.45387 0.46223 0.47212 0.48365 0.49629 0.51016 0.52472 0.53958 0.55428 0.56843 0.58127 0.59230 0.60073 0.60613 0.60793
0.595  0.43517 0.43802 0.44278 0.44931 0.45767 0.46757 0.47900 0.49175 0.50544 0.51996 0.53481 0.54947 0.56363 0.57644 0.58749 0.59605 0.60136 0.60323
0.600  0.43060 0.43346 0.43822 0.44475 0.45301 0.46303 0.47439 0.48721 0.50087 0.51541 0.53025 0.54490 0.55903 0.57182 0.58283 0.59125 0.59665 0.59843
0.605  0.42604 0.42892 0.43362 0.44022 0.44847 0.45848 0.46986 0.48249 0.49633 0.51064 0.52545 0.54031 0.55420 0.56718 0.57800 0.58654 0.59186 0.59370
0.610  0.42151 0.42439 0.42909 0.43569 0.44395 0.45383 0.46533 0.47796 0.49158 0.50609 0.52089 0.53549 0.54959 0.56234 0.57332 0.58171 0.58710 0.58886
0.615  0.41700 0.41988 0.42458 0.43109 0.43944 0.44932 0.46065 0.47344 0.48705 0.50154 0.51632 0.53090 0.54491 0.55769 0.56861 0.57698 0.58233 0.58411
0.620  0.41251 0.41538 0.42009 0.42659 0.43483 0.44482 0.45615 0.46873 0.48252 0.49677 0.51152 0.52607 0.54011 0.55281 0.56376 0.57221 0.57749 0.57924
0.625  0.40803 0.41090 0.41561 0.42211 0.43034 0.44018 0.45165 0.46422 0.47778 0.49222 0.50694 0.52146 0.53547 0.54814 0.55904 0.56736 0.57269 0.57445
0.630  0.40356 0.40639 0.41114 0.41764 0.42586 0.43570 0.44698 0.45971 0.47326 0.48767 0.50213 0.51685 0.53060 0.54343 0.55413 0.56258 0.56781 0.56965
0.635  0.39912 0.40194 0.40667 0.41318 0.42140 0.43123 0.44250 0.45502 0.46873 0.48290 0.49755 0.51200 0.52594 0.53854 0.54939 0.55767 0.56299 0.56474
0.640  0.39468 0.39750 0.40217 0.40864 0.41694 0.42676 0.43802 0.45052 0.46400 0.47834 0.49296 0.50738 0.52124 0.53383 0.54462 0.55287 0.55814 0.55990
0.645  0.39026 0.39308 0.39775 0.40421 0.41238 0.42215 0.43337 0.44602 0.45947 0.47356 0.48814 0.50250 0.51637 0.52890 0.53969 0.54804 0.55322 0.55495
0.650  0.38585 0.38867 0.39333 0.39978 0.40794 0.41770 0.42890 0.44133 0.45494 0.46900 0.48354 0.49786 0.51168 0.52416 0.53490 0.54309 0.54834 0.55008
0.655  0.38146 0.38427 0.38893 0.39537 0.40352 0.41326 0.42444 0.43685 0.45021 0.46444 0.47891 0.49321 0.50675 0.51940 0.52992 0.53824 0.54342 0.54518
0.660  0.37708 0.37989 0.38454 0.39097 0.39910 0.40882 0.41997 0.43235 0.44569 0.45965 0.47409 0.48832 0.50204 0.51444 0.52511 0.53325 0.53847 0.54019
0.665  0.37271 0.37551 0.38015 0.38655 0.39456 0.40424 0.41535 0.42767 0.44115 0.45508 0.46947 0.48365 0.49731 0.50966 0.52026 0.52835 0.53354 0.53526
0.670  0.36835 0.37115 0.37571 0.38209 0.39016 0.39982 0.41089 0.42318 0.43642 0.45051 0.46461 0.47896 0.49235 0.50466 0.51525 0.52344 0.52852 0.53030
0.675  0.36401 0.36680 0.37135 0.37771 0.38577 0.39540 0.40644 0.41869 0.43189 0.44570 0.45998 0.47404 0.48760 0.49985 0.51038 0.51840 0.52355 0.52525
0.680  0.35967 0.36241 0.36699 0.37334 0.38137 0.39083 0.40182 0.41401 0.42733 0.44112 0.45534 0.46934 0.48261 0.49502 0.50531 0.51346 0.51856 0.52026
0.685  0.35535 0.35808 0.36265 0.36898 0.37686 0.38641 0.39737 0.40952 0.42261 0.43652 0.45045 0.46440 0.47784 0.48998 0.50042 0.50842 0.51349 0.51516
0.690  0.35103 0.35375 0.35831 0.36462 0.37249 0.38201 0.39292 0.40503 0.41806 0.43170 0.44579 0.45967 0.47304 0.48511 0.49549 0.50339 0.50845 0.51013
0.695  0.34672 0.34944 0.35398 0.36018 0.36811 0.37760 0.38830 0.40034 0.41330 0.42710 0.44111 0.45493 0.46801 0.48021 0.49037 0.49838 0.50338 0.50508
0.700  0.34242 0.34513 0.34966 0.35583 0.36374 0.37304 0.38386 0.39584 0.40875 0.42236 0.43621 0.44995 0.46319 0.47514 0.48541 0.49324 0.49827 0.49992
0.705  0.33811 0.34083 0.34527 0.35150 0.35936 0.36864 0.37941 0.39134 0.40419 0.41763 0.43152 0.44518 0.45833 0.47022 0.48042 0.48819 0.49316 0.49482
0.710  0.33383 0.33654 0.34096 0.34716 0.35488 0.36424 0.37495 0.38665 0.39941 0.41300 0.42658 0.44040 0.45327 0.46508 0.47525 0.48312 0.48799 0.48961
0.715  0.32955 0.33225 0.33666 0.34283 0.35052 0.35983 0.37033 0.38214 0.39485 0.40813 0.42186 0.43537 0.44839 0.46013 0.47022 0.47791 0.48284 0.48446
0.720  0.32528 0.32797 0.33236 0.33840 0.34616 0.35528 0.36588 0.37763 0.39027 0.40348 0.41713 0.43056 0.44327 0.45515 0.46515 0.47279 0.47766 0.47929
0.725  0.32102 0.32369 0.32806 0.33408 0.34180 0.35088 0.36142 0.37291 0.38546 0.39882 0.41216 0.42550 0.43836 0.44996 0.45993 0.46764 0.47241 0.47401
0.730  0.31676 0.31937 0.32377 0.32976 0.33731 0.34647 0.35678 0.36839 0.38087 0.39392 0.40740 0.42065 0.43342 0.44493 0.45482 0.46235 0.46718 0.46878
0.735  0.31250 0.31510 0.31947 0.32544 0.33295 0.34205 0.35232 0.36385 0.37626 0.38923 0.40262 0.41579 0.42825 0.43989 0.44953 0.45716 0.46192 0.46352
0.740  0.30825 0.31083 0.31511 0.32111 0.32859 0.33749 0.34785 0.35929 0.37143 0.38453 0.39760 0.41067 0.42327 0.43463 0.44439 0.45192 0.45660 0.45816
0.745  0.30399 0.30657 0.31082 0.31669 0.32423 0.33308 0.34335 0.35456 0.36680 0.37958 0.39279 0.40577 0.41827 0.42953 0.43920 0.44657 0.45129 0.45285
0.750  0.29974 0.30230 0.30653 0.31237 0.31973 0.32865 0.33870 0.35000 0.36215 0.37485 0.38795 0.40084 0.41303 0.42440 0.43383 0.44129 0.44594 0.44750
0.755  0.29550 0.29804 0.30224 0.30804 0.31536 0.32421 0.33421 0.34543 0.35729 0.37010 0.38289 0.39566 0.40798 0.41907 0.42860 0.43590 0.44052 0.44205
0.760  0.29125 0.29377 0.29795 0.30371 0.31098 0.31964 0.32970 0.34065 0.35262 0.36511 0.37802 0.39070 0.40290 0.41390 0.42333 0.43051 0.43512 0.43664
0.765  0.28700 0.28951 0.29366 0.29938 0.30660 0.31520 0.32502 0.33606 0.34793 0.36033 0.37312 0.38570 0.39759 0.40866 0.41788 0.42514 0.42968 0.43112
0.770  0.28274 0.28524 0.28935 0.29503 0.30221 0.31074 0.32049 0.33145 0.34302 0.35552 0.36799 0.38045 0.39245 0.40326 0.41255 0.41962 0.42416 0.42564
0.775  0.27849 0.28096 0.28498 0.29060 0.29769 0.30622 0.31595 0.32663 0.33830 0.35048 0.36305 0.37540 0.38729 0.39800 0.40718 0.41417 0.41865 0.42013
0.780  0.27423 0.27665 0.28067 0.28625 0.29328 0.30166 0.31138 0.32199 0.33356 0.34563 0.35807 0.37032 0.38189 0.39251 0.40163 0.40869 0.41310 0.41450
0.785  0.26997 0.27236 0.27636 0.28189 0.28887 0.29717 0.30666 0.31733 0.32870 0.34076 0.35288 0.36500 0.37667 0.38718 0.39619 0.40306 0.40747 0.40891
0.790  0.26570 0.26807 0.27204 0.27752 0.28444 0.29268 0.30208 0.31246 0.32381 0.33564 0.34787 0.35987 0.37140 0.38180 0.39071 0.39750 0.40184 0.40328
0.795  0.26142 0.26377 0.26771 0.27314 0.27988 0.28801 0.29748 0.30777 0.31900 0.33072 0.34279 0.35469 0.36592 0.37621 0.38506 0.39190 0.39618 0.39753
0.800  0.25713 0.25947 0.26337 0.26865 0.27542 0.28349 0.29269 0.30305 0.31416 0.32577 0.33753 0.34928 0.36059 0.37077 0.37950 0.38615 0.39041 0.39182
0.805  0.25282 0.25515 0.25901 0.26425 0.27096 0.27894 0.28806 0.29823 0.30912 0.32058 0.33242 0.34404 0.35520 0.36527 0.37390 0.38046 0.38466 0.38606
0.810  0.24851 0.25082 0.25457 0.25984 0.26648 0.27438 0.28340 0.29336 0.30423 0.31558 0.32715 0.33876 0.34961 0.35956 0.36812 0.37473 0.37886 0.38017
0.815  0.24420 0.24648 0.25020 0.25540 0.26197 0.26965 0.27871 0.28857 0.29932 0.31053 0.32189 0.33324 0.34416 0.35399 0.36242 0.36891 0.37295 0.37431
0.820  0.23987 0.24213 0.24580 0.25095 0.25733 0.26504 0.27385 0.28375 0.29418 0.30525 0.31668 0.32789 0.33865 0.34836 0.35668 0.36300 0.36705 0.36840
0.825  0.23552 0.23775 0.24139 0.24647 0.25279 0.26041 0.26912 0.27872 0.28920 0.30014 0.31122 0.32248 0.33293 0.34252 0.35075 0.35712 0.36110 0.36236
0.830  0.23116 0.23336 0.23696 0.24190 0.24822 0.25576 0.26435 0.27384 0.28419 0.29498 0.30592 0.31684 0.32734 0.33679 0.34490 0.35116 0.35503 0.35633
0.835  0.22677 0.22891 0.23251 0.23738 0.24363 0.25093 0.25940 0.26892 0.27895 0.28959 0.30057 0.31135 0.32169 0.33101 0.33900 0.34507 0.34895 0.35025
0.840  0.22237 0.22448 0.22803 0.23285 0.23890 0.24622 0.25458 0.26379 0.27386 0.28436 0.29513 0.30580 0.31582 0.32516 0.33290 0.33901 0.34282 0.34403
0.845  0.21794 0.22003 0.22346 0.22828 0.23425 0.24148 0.24972 0.25881 0.26873 0.27908 0.28955 0.30001 0.31007 0.31911 0.32687 0.33287 0.33657 0.33782
0.850  0.21349 0.21555 0.21893 0.22369 0.22957 0.23670 0.24482 0.25378 0.26337 0.27355 0.28406 0.29435 0.30425 0.31315 0.32078 0.32658 0.33029 0.33154
0.855  0.20901 0.21104 0.21437 0.21897 0.22486 0.23174 0.23972 0.24858 0.25815 0.26817 0.27849 0.28863 0.29820 0.30712 0.31460 0.32032 0.32396 0.32511
0.860  0.20450 0.20650 0.20979 0.21431 0.22011 0.22688 0.23474 0.24341 0.25287 0.26273 0.27270 0.28267 0.29225 0.30087 0.30826 0.31397 0.31752 0.31868
0.865  0.19996 0.20192 0.20516 0.20961 0.21521 0.22199 0.22971 0.23824 0.24736 0.25704 0.26703 0.27682 0.28623 0.29469 0.30194 0.30745 0.31098 0.31216
0.870  0.19538 0.19731 0.20050 0.20487 0.21038 0.21704 0.22451 0.23301 0.24197 0.25148 0.26129 0.27090 0.27997 0.28843 0.29554 0.30094 0.30440 0.30549
0.875  0.19076 0.19266 0.19579 0.20009 0.20550 0.21191 0.21935 0.22756 0.23652 0.24586 0.25530 0.26473 0.27380 0.28194 0.28894 0.29434 0.29771 0.29880
0.880  0.18610 0.18796 0.19102 0.19525 0.20057 0.20686 0.21416 0.22221 0.23093 0.23997 0.24941 0.25865 0.26753 0.27551 0.28235 0.28760 0.29089 0.29201
0.885  0.18139 0.18321 0.18617 0.19029 0.19558 0.20175 0.20891 0.21680 0.22524 0.23420 0.24343 0.25248 0.26101 0.26899 0.27567 0.28076 0.28401 0.28504
0.890  0.17663 0.17838 0.18131 0.18535 0.19042 0.19657 0.20344 0.21115 0.21957 0.22833 0.23720 0.24605 0.25457 0.26221 0.26877 0.27384 0.27701 0.27803
0.895  0.17181 0.17353 0.17639 0.18034 0.18531 0.19120 0.19804 0.20558 0.21381 0.22223 0.23104 0.23969 0.24800 0.25547 0.26187 0.26681 0.26985 0.27091
0.900  0.16693 0.16861 0.17141 0.17527 0.18013 0.18588 0.19256 0.19992 0.20780 0.21616 0.22478 0.23322 0.24117 0.24860 0.25484 0.25958 0.26262 0.26358
0.905  0.16198 0.16362 0.16635 0.17012 0.17486 0.18047 0.18699 0.19417 0.20185 0.21000 0.21824 0.22646 0.23437 0.24148 0.24763 0.25228 0.25523 0.25618
0.910  0.15694 0.15855 0.16122 0.16486 0.16947 0.17497 0.18119 0.18817 0.19579 0.20372 0.21174 0.21975 0.22744 0.23435 0.24027 0.24484 0.24770 0.24856
0.915  0.15183 0.15340 0.15599 0.15949 0.16396 0.16936 0.17542 0.18221 0.18946 0.19717 0.20511 0.21288 0.22028 0.22706 0.23280 0.23716 0.23996 0.24085
0.920  0.14662 0.14815 0.15061 0.15406 0.15840 0.16355 0.16953 0.17611 0.18315 0.19063 0.19817 0.20572 0.21297 0.21959 0.22516 0.22938 0.23208 0.23296
0.925  0.14132 0.14279 0.14518 0.14852 0.15273 0.15772 0.16350 0.16975 0.17670 0.18393 0.19124 0.19853 0.20554 0.21184 0.21723 0.22141 0.22401 0.22480
0.930  0.13589 0.13732 0.13962 0.14286 0.14692 0.15174 0.15722 0.16337 0.16994 0.17692 0.18411 0.19116 0.19792 0.20399 0.20919 0.21320 0.21568 0.21650
0.935  0.13033 0.13170 0.13393 0.13705 0.14088 0.14561 0.15089 0.15681 0.16314 0.16986 0.17665 0.18356 0.18995 0.19591 0.20091 0.20471 0.20714 0.20795
0.940  0.12462 0.12593 0.12808 0.13100 0.13476 0.13920 0.14437 0.15006 0.15614 0.16259 0.16911 0.17561 0.18186 0.18748 0.19229 0.19601 0.19834 0.19905
0.945  0.11873 0.11996 0.12204 0.12485 0.12844 0.13270 0.13753 0.14297 0.14890 0.15494 0.16130 0.16752 0.17350 0.17886 0.18345 0.18700 0.18921 0.18992
0.950  0.11265 0.11382 0.11580 0.11848 0.12190 0.12596 0.13057 0.13575 0.14128 0.14715 0.15320 0.15912 0.16470 0.16991 0.17428 0.17759 0.17972 0.18037
0.955  0.10633 0.10744 0.10931 0.11186 0.11510 0.11895 0.12332 0.12822 0.13346 0.13903 0.14464 0.15025 0.15564 0.16056 0.16470 0.16783 0.16984 0.17048
0.960  0.09973 0.10078 0.10251 0.10494 0.10792 0.11153 0.11573 0.12025 0.12528 0.13049 0.13580 0.14108 0.14615 0.15069 0.15459 0.15760 0.15949 0.16004
0.965  0.09279 0.09377 0.09539 0.09766 0.10045 0.10382 0.10765 0.11196 0.11656 0.12144 0.12647 0.13140 0.13611 0.14036 0.14399 0.14680 0.14854 0.14910
0.970  0.08543 0.08634 0.08783 0.08988 0.09251 0.09563 0.09917 0.10315 0.10739 0.11190 0.11646 0.12100 0.12537 0.12937 0.13271 0.13526 0.13689 0.13739
0.975  0.07754 0.07837 0.07973 0.08159 0.08399 0.08683 0.09005 0.09367 0.09754 0.10164 0.10579 0.10992 0.11389 0.11746 0.12056 0.12288 0.12436 0.12478
0.980  0.06893 0.06967 0.07088 0.07255 0.07469 0.07716 0.08009 0.08325 0.08676 0.09034 0.09411 0.09780 0.10133 0.10451 0.10722 0.10933 0.11064 0.11100
0.985  0.05931 0.05994 0.06099 0.06243 0.06423 0.06640 0.06888 0.07165 0.07462 0.07777 0.08095 0.08419 0.08718 0.08997 0.09231 0.09412 0.09523 0.09557
0.990  0.04807 0.04859 0.04944 0.05061 0.05207 0.05384 0.05584 0.05810 0.06051 0.06306 0.06564 0.06822 0.07069 0.07296 0.07485 0.07629 0.07722 0.07749
0.995  0.03370 0.03406 0.03465 0.03548 0.03650 0.03774 0.03915 0.04072 0.04242 0.04417 0.04602 0.04782 0.04956 0.05111 0.05245 0.05348 0.05413 0.05426
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e030.dat <==
# alpha = +0.40 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99990 0.99991 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995
0.010  0.99955 0.99956 0.99956 0.99957 0.99958 0.99960 0.99961 0.99963 0.99965 0.99967 0.99969 0.99972 0.99974 0.99976 0.99978 0.99979 0.99980 0.99980
0.015  0.99899 0.99900 0.99902 0.99904 0.99906 0.99909 0.99913 0.99917 0.99922 0.99926 0.99931 0.99936 0.99941 0.99946 0.99950 0.99953 0.99954 0.99956
0.020  0.99822 0.99823 0.99826 0.99829 0.99834 0.99839 0.99846 0.99853 0.99861 0.99869 0.99878 0.99887 0.99896 0.99904 0.99910 0.99916 0.99919 0.99922
0.025  0.99722 0.99724 0.99728 0.99734 0.99741 0.99749 0.99759 0.99771 0.99783 0.99796 0.99810 0.99824 0.99837 0.99850 0.99860 0.99868 0.99874 0.99867
0.030  0.99600 0.99603 0.99609 0.99617 0.99627 0.99640 0.99654 0.99670 0.99688 0.99707 0.99727 0.99747 0.99766 0.99784 0.99799 0.99811 0.99818 0.99814
0.035  0.99457 0.99461 0.99469 0.99480 0.99494 0.99510 0.99530 0.99552 0.99576 0.99602 0.99629 0.99656 0.99682 0.99706 0.99727 0.99743 0.99753 0.99751
0.040  0.99292 0.99298 0.99308 0.99322 0.99340 0.99362 0.99387 0.99416 0.99447 0.99481 0.99516 0.99551 0.99585 0.99617 0.99644 0.99664 0.99678 0.99678
0.045  0.99106 0.99114 0.99127 0.99144 0.99167 0.99195 0.99226 0.99263 0.99302 0.99345 0.99389 0.99433 0.99476 0.99516 0.99550 0.99576 0.99593 0.99596
0.050  0.98900 0.98909 0.98925 0.98947 0.98975 0.99009 0.99048 0.99092 0.99141 0.99193 0.99247 0.99302 0.99355 0.99404 0.99446 0.99478 0.99498 0.99505
0.055  0.98673 0.98685 0.98704 0.98730 0.98764 0.98804 0.98852 0.98905 0.98964 0.99026 0.99092 0.99158 0.99221 0.99280 0.99331 0.99369 0.99394 0.99404
0.060  0.98427 0.98441 0.98463 0.98494 0.98534 0.98582 0.98638 0.98702 0.98771 0.98845 0.98923 0.99001 0.99076 0.99145 0.99205 0.99251 0.99280 0.99284
0.065  0.98161 0.98177 0.98203 0.98240 0.98286 0.98342 0.98408 0.98482 0.98563 0.98649 0.98740 0.98831 0.98919 0.98999 0.99069 0.99123 0.99157 0.99165
0.070  0.97877 0.97895 0.97925 0.97967 0.98021 0.98086 0.98161 0.98246 0.98340 0.98439 0.98544 0.98649 0.98750 0.98844 0.98923 0.98985 0.99025 0.99037
0.075  0.97574 0.97594 0.97629 0.97677 0.97738 0.97812 0.97898 0.97995 0.98102 0.98216 0.98335 0.98454 0.98570 0.98677 0.98768 0.98839 0.98883 0.98900
0.080  0.97253 0.97276 0.97315 0.97369 0.97438 0.97522 0.97620 0.97729 0.97850 0.97980 0.98113 0.98248 0.98379 0.98499 0.98603 0.98682 0.98733 0.98744
0.085  0.96914 0.96941 0.96984 0.97045 0.97122 0.97217 0.97326 0.97449 0.97584 0.97729 0.97879 0.98031 0.98177 0.98312 0.98427 0.98517 0.98573 0.98590
0.090  0.96559 0.96588 0.96637 0.96705 0.96791 0.96896 0.97017 0.97154 0.97305 0.97466 0.97633 0.97802 0.97965 0.98115 0.98243 0.98342 0.98405 0.98428
0.095  0.96188 0.96220 0.96274 0.96349 0.96444 0.96560 0.96695 0.96846 0.97013 0.97190 0.97375 0.97561 0.97742 0.97908 0.98050 0.98160 0.98229 0.98246
0.100  0.95801 0.95836 0.95895 0.95978 0.96082 0.96210 0.96358 0.96524 0.96708 0.96903 0.97106 0.97310 0.97508 0.97690 0.97846 0.97968 0.98043 0.98067
0.105  0.95398 0.95437 0.95502 0.95592 0.95707 0.95846 0.96008 0.96190 0.96391 0.96605 0.96827 0.97050 0.97266 0.97465 0.97636 0.97767 0.97850 0.97880
0.110  0.94982 0.95024 0.95095 0.95193 0.95318 0.95469 0.95645 0.95844 0.96062 0.96295 0.96536 0.96780 0.97014 0.97231 0.97416 0.97558 0.97649 0.97675
0.115  0.94551 0.94597 0.94673 0.94780 0.94915 0.95079 0.95270 0.95484 0.95720 0.95972 0.96234 0.96497 0.96752 0.96986 0.97186 0.97341 0.97439 0.97472
0.120  0.94108 0.94157 0.94239 0.94354 0.94500 0.94677 0.94883 0.95115 0.95369 0.95641 0.95924 0.96208 0.96482 0.96734 0.96950 0.97117 0.97223 0.97252
0.125  0.93651 0.93704 0.93793 0.93916 0.94073 0.94264 0.94485 0.94734 0.95008 0.95300 0.95604 0.95909 0.96203 0.96474 0.96706 0.96885 0.96999 0.97034
0.130  0.93182 0.93240 0.93334 0.93467 0.93635 0.93839 0.94076 0.94343 0.94636 0.94949 0.95274 0.95598 0.95914 0.96204 0.96453 0.96644 0.96766 0.96809
0.135  0.92702 0.92764 0.92865 0.93006 0.93186 0.93404 0.93657 0.93942 0.94255 0.94587 0.94934 0.95283 0.95619 0.95929 0.96194 0.96398 0.96528 0.96567
0.140  0.92211 0.92276 0.92384 0.92535 0.92726 0.92958 0.93228 0.93531 0.93863 0.94218 0.94588 0.94958 0.95316 0.95643 0.95924 0.96142 0.96281 0.96328
0.145  0.91710 0.91779 0.91893 0.92053 0.92257 0.92503 0.92788 0.93110 0.93464 0.93841 0.94233 0.94623 0.95004 0.95353 0.95652 0.95882 0.96028 0.96072
0.150  0.91199 0.91272 0.91393 0.91562 0.91777 0.92038 0.92341 0.92682 0.93057 0.93456 0.93868 0.94285 0.94686 0.95054 0.95368 0.95613 0.95768 0.95821
0.155  0.90679 0.90756 0.90884 0.91063 0.91290 0.91566 0.91886 0.92246 0.92641 0.93060 0.93498 0.93938 0.94358 0.94748 0.95082 0.95339 0.95502 0.95551
0.160  0.90150 0.90232 0.90366 0.90555 0.90794 0.91085 0.91422 0.91802 0.92216 0.92660 0.93122 0.93581 0.94027 0.94438 0.94788 0.95057 0.95229 0.95287
0.165  0.89614 0.89699 0.89841 0.90039 0.90291 0.90596 0.90951 0.91348 0.91787 0.92254 0.92735 0.93221 0.93687 0.94117 0.94486 0.94770 0.94950 0.95005
0.170  0.89069 0.89159 0.89308 0.89516 0.89780 0.90101 0.90473 0.90890 0.91350 0.91836 0.92345 0.92850 0.93343 0.93794 0.94180 0.94477 0.94666 0.94729
0.175  0.88518 0.88612 0.88768 0.88986 0.89263 0.89598 0.89987 0.90426 0.90907 0.91417 0.91948 0.92478 0.92993 0.93461 0.93865 0.94177 0.94375 0.94435
0.180  0.87960 0.88058 0.88221 0.88449 0.88739 0.89088 0.89496 0.89955 0.90455 0.90991 0.91542 0.92100 0.92633 0.93127 0.93549 0.93873 0.94077 0.94147
0.185  0.87396 0.87499 0.87669 0.87907 0.88209 0.88574 0.88999 0.89477 0.90000 0.90555 0.91135 0.91712 0.92272 0.92781 0.93222 0.93561 0.93776 0.93843
0.190  0.86826 0.86933 0.87111 0.87358 0.87673 0.88054 0.88497 0.88993 0.89540 0.90119 0.90717 0.91323 0.91901 0.92437 0.92894 0.93246 0.93467 0.93544
0.195  0.86252 0.86363 0.86548 0.86805 0.87132 0.87529 0.87990 0.88507 0.89071 0.89677 0.90300 0.90924 0.91531 0.92081 0.92558 0.92924 0.93156 0.93229
0.200  0.85672 0.85788 0.85980 0.86247 0.86587 0.87000 0.87476 0.88015 0.88602 0.89226 0.89878 0.90526 0.91149 0.91727 0.92219 0.92596 0.92836 0.92920
0.205  0.85089 0.85209 0.85408 0.85685 0.86038 0.86466 0.86961 0.87518 0.88129 0.88776 0.89446 0.90123 0.90769 0.91361 0.91872 0.92266 0.92516 0.92595
0.210  0.84501 0.84626 0.84831 0.85119 0.85485 0.85926 0.86441 0.87016 0.87649 0.88321 0.89016 0.89710 0.90378 0.90997 0.91525 0.91928 0.92186 0.92276
0.215  0.83910 0.84039 0.84252 0.84550 0.84929 0.85385 0.85918 0.86513 0.87165 0.87857 0.88580 0.89299 0.89990 0.90622 0.91169 0.91590 0.91856 0.91942
0.220  0.83316 0.83449 0.83669 0.83977 0.84369 0.84841 0.85388 0.86007 0.86680 0.87396 0.88136 0.88878 0.89594 0.90250 0.90811 0.91242 0.91518 0.91614
0.225  0.82720 0.82857 0.83084 0.83402 0.83805 0.84294 0.84858 0.85493 0.86191 0.86931 0.87695 0.88460 0.89194 0.89867 0.90449 0.90896 0.91178 0.91271
0.230  0.82121 0.82262 0.82497 0.82824 0.83240 0.83744 0.84326 0.84980 0.85696 0.86457 0.87243 0.88030 0.88793 0.89487 0.90079 0.90540 0.90832 0.90923
0.235  0.81520 0.81665 0.81907 0.82244 0.82673 0.83189 0.83791 0.84465 0.85202 0.85986 0.86795 0.87605 0.88384 0.89096 0.89711 0.90184 0.90483 0.90583
0.240  0.80917 0.81067 0.81316 0.81661 0.82104 0.82635 0.83251 0.83948 0.84705 0.85511 0.86338 0.87169 0.87977 0.88710 0.89334 0.89821 0.90129 0.90227
0.245  0.80313 0.80467 0.80723 0.81078 0.81533 0.82079 0.82712 0.83424 0.84202 0.85029 0.85884 0.86739 0.87560 0.88311 0.88960 0.89458 0.89772 0.89878
0.250  0.79708 0.79866 0.80129 0.80494 0.80960 0.81521 0.82172 0.82903 0.83702 0.84551 0.85428 0.86305 0.87147 0.87918 0.88576 0.89088 0.89411 0.89515
0.255  0.79101 0.79264 0.79533 0.79908 0.80385 0.80962 0.81630 0.82380 0.83200 0.84063 0.84962 0.85861 0.86724 0.87513 0.88195 0.88715 0.89045 0.89159
0.260  0.78495 0.78661 0.78937 0.79322 0.79811 0.80399 0.81083 0.81850 0.82690 0.83581 0.84502 0.85422 0.86306 0.87114 0.87803 0.88339 0.88678 0.88789
0.265  0.77887 0.78058 0.78340 0.78735 0.79236 0.79839 0.80539 0.81326 0.82185 0.83097 0.84031 0.84973 0.85877 0.86703 0.87416 0.87957 0.88305 0.88425
0.270  0.77280 0.77455 0.77744 0.78148 0.78661 0.79278 0.79994 0.80800 0.81678 0.82605 0.83568 0.84531 0.85454 0.86298 0.87018 0.87578 0.87932 0.88048
0.275  0.76673 0.76852 0.77147 0.77559 0.78085 0.78717 0.79449 0.80266 0.81164 0.82119 0.83100 0.84076 0.85020 0.85882 0.86625 0.87190 0.87553 0.87668
0.280  0.76066 0.76249 0.76551 0.76971 0.77507 0.78154 0.78899 0.79739 0.80656 0.81622 0.82627 0.83630 0.84593 0.85472 0.86222 0.86804 0.87172 0.87295
0.285  0.75460 0.75647 0.75955 0.76384 0.76931 0.77589 0.78353 0.79211 0.80143 0.81133 0.82159 0.83172 0.84154 0.85050 0.85818 0.86411 0.86787 0.86908
0.290  0.74855 0.75045 0.75360 0.75798 0.76356 0.77028 0.77807 0.78681 0.79630 0.80643 0.81679 0.82722 0.83722 0.84636 0.85414 0.86019 0.86398 0.86529
0.295  0.74250 0.74444 0.74765 0.75212 0.75781 0.76467 0.77261 0.78147 0.79120 0.80144 0.81209 0.82261 0.83279 0.84209 0.85003 0.85619 0.86010 0.86137
0.300  0.73646 0.73843 0.74171 0.74627 0.75207 0.75905 0.76710 0.77618 0.78601 0.79653 0.80726 0.81808 0.82845 0.83791 0.84597 0.85221 0.85615 0.85752
0.305  0.73044 0.73244 0.73579 0.74043 0.74633 0.75340 0.76165 0.77089 0.78091 0.79151 0.80255 0.81343 0.82398 0.83361 0.84181 0.84818 0.85221 0.85354
0.310  0.72443 0.72647 0.72985 0.73457 0.74057 0.74781 0.75620 0.76553 0.77580 0.78659 0.79770 0.80888 0.81960 0.82933 0.83771 0.84411 0.84821 0.84963
0.315  0.71843 0.72051 0.72395 0.72875 0.73486 0.74222 0.75069 0.76025 0.77060 0.78167 0.79296 0.80420 0.81510 0.82504 0.83349 0.84008 0.84422 0.84560
0.320  0.71245 0.71456 0.71807 0.72295 0.72916 0.73664 0.74525 0.75497 0.76550 0.77664 0.78821 0.79964 0.81069 0.82066 0.82936 0.83595 0.84018 0.84155
0.325  0.70649 0.70863 0.71219 0.71715 0.72347 0.73102 0.73982 0.74962 0.76039 0.77171 0.78335 0.79498 0.80616 0.81639 0.82510 0.83187 0.83613 0.83757
0.330  0.70054 0.70272 0.70634 0.71138 0.71779 0.72546 0.73440 0.74435 0.75519 0.76666 0.77859 0.79035 0.80172 0.81198 0.82092 0.82771 0.83205 0.83346
0.335  0.69461 0.69683 0.70050 0.70562 0.71208 0.71992 0.72892 0.73909 0.75009 0.76174 0.77371 0.78575 0.79716 0.80768 0.81663 0.82358 0.82792 0.82943
0.340  0.68871 0.69096 0.69468 0.69986 0.70644 0.71438 0.72352 0.73375 0.74492 0.75680 0.76895 0.78103 0.79271 0.80324 0.81241 0.81937 0.82383 0.82528
0.345  0.68282 0.68510 0.68888 0.69411 0.70080 0.70880 0.71813 0.72851 0.73980 0.75176 0.76406 0.77642 0.78813 0.79891 0.80809 0.81521 0.81965 0.82121
0.350  0.67696 0.67927 0.68309 0.68841 0.69519 0.70330 0.71268 0.72328 0.73472 0.74684 0.75929 0.77168 0.78365 0.79444 0.80373 0.81096 0.81552 0.81702
0.355  0.67112 0.67346 0.67732 0.68272 0.68958 0.69781 0.70732 0.71796 0.72953 0.74179 0.75438 0.76706 0.77904 0.79008 0.79947 0.80671 0.81130 0.81290
0.360  0.66530 0.66767 0.67158 0.67705 0.68396 0.69234 0.70197 0.71274 0.72447 0.73687 0.74962 0.76229 0.77455 0.78558 0.79509 0.80247 0.80713 0.80867
0.365  0.65951 0.66189 0.66587 0.67140 0.67840 0.68682 0.69662 0.70753 0.71940 0.73195 0.74485 0.75767 0.76992 0.78121 0.79080 0.79816 0.80287 0.80451
0.370  0.65374 0.65615 0.66018 0.66577 0.67286 0.68138 0.69122 0.70224 0.71423 0.72691 0.73994 0.75289 0.76541 0.77667 0.78637 0.79392 0.79866 0.80024
0.375  0.64799 0.65044 0.65451 0.66013 0.66734 0.67596 0.68591 0.69706 0.70918 0.72200 0.73518 0.74826 0.76077 0.77227 0.78207 0.78956 0.79438 0.79595
0.380  0.64227 0.64474 0.64886 0.65455 0.66178 0.67055 0.68062 0.69188 0.70408 0.71696 0.73026 0.74347 0.75624 0.76772 0.77761 0.78529 0.79012 0.79173
0.385  0.63658 0.63908 0.64324 0.64899 0.65630 0.66509 0.67525 0.68662 0.69899 0.71207 0.72550 0.73883 0.75157 0.76330 0.77327 0.78090 0.78580 0.78741
0.390  0.63090 0.63343 0.63761 0.64346 0.65084 0.65973 0.66999 0.68148 0.69397 0.70715 0.72058 0.73404 0.74704 0.75872 0.76879 0.77660 0.78151 0.78316
0.395  0.62526 0.62782 0.63204 0.63794 0.64541 0.65438 0.66475 0.67634 0.68883 0.70215 0.71582 0.72940 0.74236 0.75429 0.76442 0.77218 0.77716 0.77879
0.400  0.61964 0.62223 0.62649 0.63240 0.63999 0.64904 0.65946 0.67111 0.68383 0.69727 0.71090 0.72458 0.73781 0.74968 0.75991 0.76785 0.77283 0.77451
0.405  0.61405 0.61666 0.62096 0.62694 0.63453 0.64366 0.65421 0.66601 0.67883 0.69225 0.70614 0.71994 0.73311 0.74522 0.75552 0.76340 0.76845 0.77011
0.410  0.60849 0.61113 0.61547 0.62150 0.62916 0.63837 0.64901 0.66091 0.67372 0.68738 0.70138 0.71520 0.72855 0.74061 0.75098 0.75903 0.76407 0.76580
0.415  0.60296 0.60561 0.60999 0.61608 0.62381 0.63310 0.64383 0.65572 0.66875 0.68236 0.69647 0.71048 0.72384 0.73613 0.74657 0.75457 0.75968 0.76137
0.420  0.59745 0.60012 0.60455 0.61068 0.61848 0.62784 0.63857 0.65065 0.66365 0.67751 0.69172 0.70582 0.71928 0.73149 0.74201 0.75017 0.75525 0.75702
0.425  0.59197 0.59465 0.59912 0.60531 0.61315 0.62253 0.63342 0.64560 0.65870 0.67266 0.68681 0.70101 0.71454 0.72701 0.73757 0.74567 0.75085 0.75256
0.430  0.58652 0.58922 0.59369 0.59991 0.60781 0.61732 0.62829 0.64044 0.65376 0.66766 0.68207 0.69635 0.70998 0.72234 0.73299 0.74125 0.74639 0.74818
0.435  0.58110 0.58382 0.58832 0.59459 0.60255 0.61212 0.62308 0.63542 0.64868 0.66283 0.67716 0.69153 0.70523 0.71784 0.72853 0.73671 0.74196 0.74369
0.440  0.57570 0.57844 0.58298 0.58929 0.59731 0.60691 0.61798 0.63039 0.64376 0.65784 0.67242 0.68688 0.70065 0.71316 0.72393 0.73227 0.73746 0.73928
0.445  0.57033 0.57309 0.57766 0.58402 0.59209 0.60171 0.61290 0.62529 0.63885 0.65302 0.66767 0.68204 0.69589 0.70864 0.71945 0.72772 0.73302 0.73476
0.450  0.56499 0.56777 0.57237 0.57877 0.58682 0.59658 0.60773 0.62031 0.63381 0.64820 0.66278 0.67739 0.69132 0.70394 0.71481 0.72325 0.72849 0.73032
0.455  0.55968 0.56247 0.56711 0.57352 0.58165 0.59147 0.60269 0.61528 0.62893 0.64323 0.65805 0.67256 0.68654 0.69942 0.71032 0.71867 0.72402 0.72577
0.460  0.55439 0.55720 0.56186 0.56829 0.57650 0.58628 0.59767 0.61025 0.62390 0.63844 0.65315 0.66790 0.68195 0.69470 0.70567 0.71417 0.71946 0.72130
0.465  0.54913 0.55196 0.55661 0.56311 0.57137 0.58121 0.59264 0.60532 0.61903 0.63348 0.64843 0.66306 0.67717 0.69015 0.70115 0.70957 0.71496 0.71673
0.470  0.54390 0.54674 0.55142 0.55796 0.56619 0.57616 0.58755 0.60025 0.61418 0.62869 0.64353 0.65841 0.67258 0.68542 0.69648 0.70505 0.71041 0.71223
0.475  0.53869 0.54154 0.54626 0.55283 0.56110 0.57113 0.58258 0.59534 0.60918 0.62391 0.63882 0.65375 0.66796 0.68086 0.69194 0.70042 0.70585 0.70763
0.480  0.53351 0.53636 0.54112 0.54772 0.55604 0.56601 0.57761 0.59045 0.60434 0.61897 0.63410 0.64891 0.66318 0.67611 0.68724 0.69588 0.70129 0.70311
0.485  0.52836 0.53123 0.53600 0.54258 0.55100 0.56102 0.57256 0.58543 0.59951 0.61421 0.62922 0.64426 0.65856 0.67154 0.68270 0.69122 0.69669 0.69848
0.490  0.52324 0.52612 0.53091 0.53752 0.54597 0.55605 0.56764 0.58056 0.59454 0.60927 0.62451 0.63941 0.65377 0.66695 0.67798 0.68666 0.69211 0.69393
0.495  0.51814 0.52103 0.52585 0.53249 0.54090 0.55108 0.56273 0.57570 0.58974 0.60453 0.61962 0.63475 0.64915 0.66219 0.67340 0.68198 0.68748 0.68928
0.500  0.51306 0.51597 0.52076 0.52748 0.53592 0.54605 0.55771 0.57071 0.58479 0.59977 0.61492 0.62990 0.64433 0.65759 0.66879 0.67740 0.68288 0.68470
0.505  0.50801 0.51094 0.51575 0.52249 0.53097 0.54113 0.55284 0.56588 0.58001 0.59486 0.61004 0.62525 0.63972 0.65282 0.66408 0.67269 0.67822 0.68002
0.510  0.50299 0.50593 0.51076 0.51745 0.52603 0.53623 0.54798 0.56106 0.57523 0.59013 0.60535 0.62057 0.63489 0.64821 0.65947 0.66808 0.67359 0.67542
0.515  0.49799 0.50094 0.50579 0.51251 0.52103 0.53124 0.54300 0.55611 0.57030 0.58522 0.60066 0.61573 0.63025 0.64340 0.65471 0.66345 0.66890 0.67080
0.520  0.49303 0.49598 0.50085 0.50759 0.51614 0.52638 0.53818 0.55132 0.56554 0.58050 0.59578 0.61107 0.62557 0.63879 0.65009 0.65873 0.66425 0.66608
0.525  0.48808 0.49104 0.49593 0.50269 0.51126 0.52153 0.53336 0.54654 0.56079 0.57578 0.59109 0.60621 0.62078 0.63397 0.64531 0.65409 0.65953 0.66144
0.530  0.48316 0.48611 0.49103 0.49781 0.50641 0.51670 0.52850 0.54162 0.55589 0.57090 0.58622 0.60156 0.61613 0.62933 0.64067 0.64933 0.65486 0.65670
0.535  0.47827 0.48122 0.48610 0.49292 0.50148 0.51178 0.52365 0.53686 0.55116 0.56620 0.58154 0.59669 0.61129 0.62456 0.63586 0.64466 0.65012 0.65203
0.540  0.47340 0.47636 0.48125 0.48805 0.49666 0.50699 0.51888 0.53212 0.54629 0.56131 0.57685 0.59203 0.60663 0.61985 0.63121 0.63988 0.64543 0.64726
0.545  0.46855 0.47151 0.47642 0.48323 0.49187 0.50221 0.51412 0.52723 0.54156 0.55662 0.57198 0.58735 0.60177 0.61519 0.62638 0.63519 0.64070 0.64256
0.550  0.46373 0.46670 0.47161 0.47844 0.48709 0.49744 0.50925 0.52251 0.53686 0.55193 0.56731 0.58249 0.59711 0.61034 0.62170 0.63038 0.63594 0.63776
0.555  0.45893 0.46190 0.46683 0.47366 0.48232 0.49259 0.50452 0.51780 0.53198 0.54705 0.56243 0.57782 0.59224 0.60567 0.61701 0.62567 0.63120 0.63304
0.560  0.45415 0.45713 0.46206 0.46890 0.47749 0.48787 0.49980 0.51294 0.52730 0.54238 0.55776 0.57294 0.58756 0.60079 0.61216 0.62093 0.62640 0.62830
0.565  0.44939 0.45238 0.45732 0.46410 0.47277 0.48315 0.49497 0.50825 0.52262 0.53751 0.55307 0.56827 0.58289 0.59610 0.60745 0.61610 0.62164 0.62347
0.570  0.44466 0.44765 0.45254 0.45938 0.46806 0.47833 0.49028 0.50357 0.51776 0.53284 0.54822 0.56339 0.57800 0.59122 0.60257 0.61136 0.61680 0.61871
0.575  0.43995 0.44294 0.44784 0.45469 0.46337 0.47365 0.48561 0.49874 0.51310 0.52818 0.54355 0.55872 0.57331 0.58651 0.59785 0.60649 0.61202 0.61385
0.580  0.43526 0.43822 0.44315 0.45001 0.45860 0.46899 0.48080 0.49408 0.50843 0.52331 0.53867 0.55403 0.56841 0.58179 0.59294 0.60172 0.60721 0.60906
0.585  0.43059 0.43355 0.43849 0.44535 0.45394 0.46434 0.47615 0.48943 0.50361 0.51866 0.53401 0.54914 0.56372 0.57688 0.58819 0.59683 0.60236 0.60417
0.590  0.42594 0.42891 0.43385 0.44063 0.44930 0.45957 0.47151 0.48462 0.49896 0.51399 0.52932 0.54446 0.55899 0.57215 0.58343 0.59203 0.59752 0.59935
0.595  0.42132 0.42428 0.42922 0.43600 0.44468 0.45495 0.46680 0.47999 0.49415 0.50915 0.52446 0.53955 0.55408 0.56722 0.57850 0.58721 0.59262 0.59451
0.600  0.41671 0.41967 0.42461 0.43140 0.43997 0.45034 0.46212 0.47537 0.48949 0.50450 0.51979 0.53486 0.54936 0.56247 0.57371 0.58229 0.58777 0.58958
0.605  0.41211 0.41509 0.41997 0.42681 0.43537 0.44573 0.45751 0.47058 0.48486 0.49964 0.51490 0.53016 0.54443 0.55770 0.56876 0.57745 0.58286 0.58472
0.610  0.40754 0.41052 0.41540 0.42223 0.43079 0.44103 0.45291 0.46597 0.48005 0.49500 0.51023 0.52524 0.53970 0.55275 0.56395 0.57250 0.57797 0.57976
0.615  0.40299 0.40597 0.41084 0.41759 0.42623 0.43645 0.44818 0.46137 0.47542 0.49035 0.50555 0.52054 0.53490 0.54797 0.55911 0.56763 0.57306 0.57487
0.620  0.39846 0.40143 0.40631 0.41305 0.42157 0.43189 0.44360 0.45660 0.47081 0.48550 0.50067 0.51561 0.52999 0.54299 0.55414 0.56274 0.56809 0.56988
0.625  0.39395 0.39691 0.40179 0.40852 0.41703 0.42721 0.43903 0.45201 0.46600 0.48086 0.49599 0.51090 0.52524 0.53819 0.54929 0.55776 0.56317 0.56496
0.630  0.38945 0.39238 0.39728 0.40401 0.41251 0.42267 0.43432 0.44743 0.46139 0.47621 0.49109 0.50617 0.52026 0.53335 0.54427 0.55285 0.55816 0.56001
0.635  0.38498 0.38790 0.39278 0.39951 0.40800 0.41814 0.42977 0.44268 0.45678 0.47137 0.48641 0.50123 0.51549 0.52836 0.53941 0.54782 0.55320 0.55498
0.640  0.38051 0.38343 0.38826 0.39494 0.40349 0.41362 0.42523 0.43811 0.45198 0.46672 0.48172 0.49650 0.51067 0.52352 0.53450 0.54289 0.54823 0.55001
0.645  0.37607 0.37898 0.38380 0.39047 0.39890 0.40898 0.42053 0.43354 0.44738 0.46187 0.47682 0.49154 0.50571 0.51849 0.52946 0.53793 0.54319 0.54494
0.650  0.37164 0.37455 0.37936 0.38601 0.39442 0.40448 0.41601 0.42880 0.44277 0.45722 0.47212 0.48679 0.50090 0.51363 0.52455 0.53286 0.53818 0.53994
0.655  0.36723 0.37013 0.37492 0.38156 0.38995 0.39998 0.41149 0.42424 0.43798 0.45257 0.46739 0.48203 0.49587 0.50875 0.51946 0.52788 0.53313 0.53491
0.660  0.36283 0.36572 0.37051 0.37713 0.38550 0.39549 0.40696 0.41969 0.43338 0.44771 0.46250 0.47706 0.49105 0.50369 0.51452 0.52277 0.52806 0.52979
0.665  0.35845 0.36133 0.36610 0.37268 0.38094 0.39089 0.40230 0.41496 0.42877 0.44306 0.45778 0.47228 0.48621 0.49879 0.50955 0.51776 0.52300 0.52474
0.670  0.35408 0.35695 0.36165 0.36821 0.37650 0.38642 0.39780 0.41041 0.42399 0.43840 0.45285 0.46749 0.48116 0.49368 0.50443 0.51272 0.51786 0.51966
0.675  0.34972 0.35258 0.35727 0.36381 0.37208 0.38196 0.39329 0.40586 0.41939 0.43354 0.44813 0.46249 0.47630 0.48876 0.49944 0.50757 0.51277 0.51449
0.680  0.34538 0.34819 0.35290 0.35942 0.36766 0.37737 0.38864 0.40113 0.41476 0.42887 0.44340 0.45769 0.47122 0.48382 0.49427 0.50250 0.50765 0.50937
0.685  0.34104 0.34385 0.34854 0.35504 0.36313 0.37292 0.38415 0.39659 0.40998 0.42420 0.43845 0.45267 0.46635 0.47868 0.48925 0.49735 0.50247 0.50416
0.690  0.33672 0.33952 0.34419 0.35066 0.35873 0.36848 0.37966 0.39204 0.40538 0.41932 0.43370 0.44785 0.46144 0.47370 0.48421 0.49220 0.49731 0.49900
0.695  0.33242 0.33520 0.33986 0.34621 0.35433 0.36404 0.37501 0.38732 0.40057 0.41465 0.42893 0.44301 0.45633 0.46869 0.47899 0.48708 0.49212 0.49382
0.700  0.32811 0.33090 0.33553 0.34185 0.34994 0.35947 0.37052 0.38277 0.39596 0.40985 0.42397 0.43795 0.45140 0.46353 0.47392 0.48183 0.48689 0.48855
0.705  0.32381 0.32660 0.33114 0.33751 0.34555 0.35504 0.36604 0.37823 0.39134 0.40506 0.41920 0.43310 0.44645 0.45850 0.46881 0.47666 0.48167 0.48334
0.710  0.31954 0.32231 0.32683 0.33317 0.34106 0.35061 0.36155 0.37350 0.38653 0.40036 0.41420 0.42823 0.44130 0.45328 0.46355 0.47148 0.47639 0.47802
0.715  0.31527 0.31803 0.32253 0.32883 0.33669 0.34619 0.35691 0.36895 0.38191 0.39544 0.40940 0.42314 0.43633 0.44822 0.45841 0.46617 0.47112 0.47276
0.720  0.31101 0.31375 0.31823 0.32441 0.33232 0.34163 0.35243 0.36440 0.37727 0.39073 0.40460 0.41824 0.43113 0.44314 0.45323 0.46093 0.46583 0.46747
0.725  0.30676 0.30948 0.31394 0.32009 0.32795 0.33721 0.34794 0.35966 0.37244 0.38600 0.39957 0.41311 0.42613 0.43786 0.44792 0.45567 0.46048 0.46208
0.730  0.30252 0.30518 0.30966 0.31577 0.32347 0.33278 0.34330 0.35510 0.36780 0.38106 0.39474 0.40818 0.42111 0.43274 0.44271 0.45029 0.45514 0.45675
0.735  0.29828 0.30093 0.30537 0.31145 0.31911 0.32836 0.33881 0.35053 0.36314 0.37632 0.38990 0.40324 0.41586 0.42760 0.43733 0.44499 0.44978 0.45138
0.740  0.29405 0.29668 0.30103 0.30714 0.31474 0.32380 0.33432 0.34594 0.35829 0.37156 0.38483 0.39807 0.41080 0.42226 0.43209 0.43965 0.44435 0.44592
0.745  0.28982 0.29244 0.29676 0.30273 0.31038 0.31938 0.32981 0.34120 0.35362 0.36659 0.37996 0.39309 0.40571 0.41708 0.42681 0.43421 0.43894 0.44050
0.750  0.28560 0.28820 0.29249 0.29842 0.30590 0.31495 0.32516 0.33662 0.34894 0.36180 0.37506 0.38809 0.40041 0.41186 0.42136 0.42883 0.43349 0.43506
0.755  0.28138 0.28396 0.28823 0.29412 0.30154 0.31051 0.32065 0.33202 0.34405 0.35701 0.36995 0.38287 0.39528 0.40646 0.41604 0.42335 0.42798 0.42951
0.760  0.27717 0.27973 0.28396 0.28981 0.29718 0.30595 0.31614 0.32724 0.33935 0.35199 0.36503 0.37784 0.39013 0.40120 0.41068 0.41788 0.42248 0.42401
0.765  0.27295 0.27550 0.27970 0.28550 0.29281 0.30151 0.31146 0.32263 0.33464 0.34717 0.36008 0.37277 0.38476 0.39588 0.40515 0.41242 0.41695 0.41840
0.770  0.26874 0.27127 0.27543 0.28118 0.28843 0.29707 0.30693 0.31801 0.32971 0.34233 0.35492 0.36749 0.37956 0.39043 0.39973 0.40682 0.41135 0.41283
0.775  0.26453 0.26703 0.27110 0.27678 0.28395 0.29256 0.30240 0.31319 0.32497 0.33727 0.34994 0.36238 0.37433 0.38509 0.39429 0.40128 0.40575 0.40723
0.780  0.26032 0.26276 0.26683 0.27246 0.27957 0.28802 0.29783 0.30855 0.32021 0.33239 0.34492 0.35725 0.36889 0.37954 0.38867 0.39572 0.40012 0.40153
0.785  0.25611 0.25852 0.26256 0.26814 0.27518 0.28356 0.29313 0.30389 0.31535 0.32749 0.33971 0.35190 0.36360 0.37414 0.38316 0.39002 0.39441 0.39586
0.790  0.25189 0.25428 0.25828 0.26381 0.27078 0.27908 0.28856 0.29903 0.31045 0.32237 0.33466 0.34671 0.35828 0.36870 0.37761 0.38439 0.38871 0.39015
0.795  0.24767 0.25004 0.25400 0.25947 0.26626 0.27446 0.28398 0.29434 0.30564 0.31743 0.32954 0.34149 0.35276 0.36306 0.37190 0.37872 0.38297 0.38433
0.800  0.24344 0.24579 0.24971 0.25504 0.26185 0.26996 0.27922 0.28963 0.30079 0.31246 0.32427 0.33606 0.34738 0.35756 0.36628 0.37291 0.37715 0.37854
0.805  0.23920 0.24154 0.24542 0.25069 0.25743 0.26545 0.27461 0.28483 0.29576 0.30728 0.31914 0.33079 0.34195 0.35202 0.36062 0.36716 0.37133 0.37272
0.810  0.23496 0.23728 0.24105 0.24633 0.25299 0.26092 0.26998 0.27998 0.29089 0.30226 0.31386 0.32548 0.33634 0.34627 0.35479 0.36136 0.36547 0.36677
0.815  0.23072 0.23301 0.23673 0.24195 0.24854 0.25625 0.26532 0.27521 0.28598 0.29721 0.30860 0.31995 0.33085 0.34065 0.34905 0.35550 0.35951 0.36086
0.820  0.22646 0.22872 0.23241 0.23757 0.24396 0.25169 0.26051 0.27041 0.28087 0.29195 0.30337 0.31457 0.32531 0.33499 0.34326 0.34954 0.35356 0.35489
0.825  0.22220 0.22443 0.22807 0.23315 0.23948 0.24711 0.25581 0.26543 0.27591 0.28684 0.29792 0.30915 0.31958 0.32913 0.33730 0.34361 0.34756 0.34881
0.830  0.21792 0.22012 0.22372 0.22866 0.23498 0.24250 0.25110 0.26058 0.27092 0.28170 0.29262 0.30351 0.31397 0.32337 0.33142 0.33762 0.34145 0.34274
0.835  0.21363 0.21576 0.21935 0.22422 0.23046 0.23775 0.24620 0.25570 0.26572 0.27634 0.28728 0.29801 0.30830 0.31756 0.32548 0.33150 0.33534 0.33662
0.840  0.20932 0.21142 0.21496 0.21977 0.22580 0.23310 0.24144 0.25063 0.26066 0.27113 0.28185 0.29246 0.30243 0.31169 0.31937 0.32541 0.32918 0.33038
0.845  0.20499 0.20707 0.21049 0.21529 0.22124 0.22843 0.23664 0.24569 0.25557 0.26587 0.27629 0.28669 0.29668 0.30565 0.31333 0.31925 0.32290 0.32414
0.850  0.20064 0.20269 0.20606 0.21078 0.21664 0.22372 0.23180 0.24072 0.25027 0.26039 0.27082 0.28105 0.29086 0.29968 0.30723 0.31295 0.31661 0.31784
0.855  0.19628 0.19829 0.20160 0.20617 0.21202 0.21886 0.22679 0.23559 0.24510 0.25505 0.26529 0.27535 0.28483 0.29365 0.30104 0.30668 0.31027 0.31140
0.860  0.19188 0.19386 0.19712 0.20162 0.20737 0.21409 0.22189 0.23049 0.23988 0.24965 0.25955 0.26942 0.27890 0.28742 0.29471 0.30033 0.30382 0.30497
0.865  0.18746 0.18941 0.19261 0.19703 0.20258 0.20929 0.21695 0.22540 0.23444 0.24403 0.25392 0.26361 0.27290 0.28126 0.28840 0.29382 0.29729 0.29846
0.870  0.18301 0.18492 0.18807 0.19241 0.19785 0.20444 0.21185 0.22025 0.22913 0.23854 0.24822 0.25773 0.26669 0.27502 0.28202 0.28733 0.29073 0.29180
0.875  0.17853 0.18040 0.18349 0.18775 0.19309 0.19943 0.20679 0.21490 0.22375 0.23298 0.24231 0.25161 0.26055 0.26858 0.27545 0.28075 0.28406 0.28513
0.880  0.17401 0.17585 0.17886 0.18304 0.18828 0.19450 0.20170 0.20965 0.21825 0.22718 0.23648 0.24559 0.25433 0.26219 0.26891 0.27405 0.27727 0.27837
0.885  0.16945 0.17124 0.17416 0.17822 0.18342 0.18951 0.19656 0.20434 0.21267 0.22149 0.23058 0.23949 0.24789 0.25571 0.26227 0.26725 0.27043 0.27144
0.890  0.16485 0.16657 0.16945 0.17342 0.17842 0.18446 0.19123 0.19882 0.20710 0.21572 0.22445 0.23315 0.24151 0.24901 0.25544 0.26039 0.26349 0.26449
0.895  0.16020 0.16188 0.16469 0.16857 0.17346 0.17924 0.18597 0.19337 0.20145 0.20974 0.21839 0.22688 0.23502 0.24234 0.24860 0.25342 0.25640 0.25742
0.900  0.15549 0.15713 0.15988 0.16367 0.16843 0.17407 0.18063 0.18785 0.19559 0.20378 0.21223 0.22050 0.22830 0.23556 0.24165 0.24628 0.24923 0.25017
0.905  0.15072 0.15233 0.15500 0.15869 0.16333 0.16883 0.17521 0.18224 0.18977 0.19775 0.20582 0.21387 0.22160 0.22854 0.23454 0.23907 0.24194 0.24287
0.910  0.14588 0.14745 0.15006 0.15362 0.15813 0.16350 0.16959 0.17642 0.18387 0.19162 0.19946 0.20728 0.21479 0.22152 0.22729 0.23174 0.23451 0.23536
0.915  0.14098 0.14250 0.14503 0.14845 0.15281 0.15808 0.16400 0.17062 0.17771 0.18523 0.19297 0.20056 0.20777 0.21436 0.21995 0.22419 0.22690 0.22776
0.920  0.13599 0.13747 0.13987 0.14323 0.14746 0.15248 0.15830 0.16471 0.17158 0.17886 0.18621 0.19356 0.20061 0.20704 0.21244 0.21654 0.21916 0.22001
0.925  0.13091 0.13235 0.13467 0.13792 0.14201 0.14686 0.15248 0.15856 0.16532 0.17235 0.17946 0.18655 0.19335 0.19946 0.20469 0.20873 0.21125 0.21201
0.930  0.12573 0.12712 0.12935 0.13249 0.13643 0.14111 0.14643 0.15240 0.15878 0.16555 0.17253 0.17937 0.18592 0.19180 0.19683 0.20070 0.20310 0.20389
0.935  0.12044 0.12177 0.12392 0.12694 0.13065 0.13523 0.14034 0.14608 0.15222 0.15872 0.16530 0.17199 0.17817 0.18393 0.18876 0.19242 0.19476 0.19554
0.940  0.11501 0.11628 0.11835 0.12118 0.12480 0.12910 0.13409 0.13959 0.14547 0.15170 0.15800 0.16429 0.17032 0.17574 0.18037 0.18395 0.18619 0.18688
0.945  0.10943 0.11062 0.11262 0.11532 0.11878 0.12289 0.12755 0.13279 0.13851 0.14434 0.15047 0.15647 0.16222 0.16738 0.17180 0.17520 0.17733 0.17801
0.950  0.10367 0.10480 0.10670 0.10927 0.11256 0.11646 0.12090 0.12588 0.13120 0.13685 0.14267 0.14837 0.15373 0.15873 0.16292 0.16610 0.16814 0.16876
0.955  0.09770 0.09877 0.10057 0.10300 0.10611 0.10980 0.11400 0.11870 0.12373 0.12907 0.13446 0.13984 0.14501 0.14972 0.15368 0.15668 0.15859 0.15921
0.960  0.09149 0.09249 0.09415 0.09647 0.09933 0.10278 0.10679 0.11112 0.11593 0.12091 0.12600 0.13105 0.13589 0.14024 0.14396 0.14683 0.14863 0.14916
0.965  0.08498 0.08591 0.08745 0.08962 0.09228 0.09549 0.09915 0.10325 0.10764 0.11230 0.11710 0.12180 0.12629 0.13035 0.13380 0.13647 0.13813 0.13866
0.970  0.07809 0.07896 0.08037 0.08232 0.08482 0.08778 0.09115 0.09493 0.09897 0.10326 0.10759 0.11191 0.11606 0.11986 0.12303 0.12545 0.12699 0.12747
0.975  0.07073 0.07152 0.07280 0.07457 0.07684 0.07952 0.08258 0.08601 0.08968 0.09356 0.09749 0.10141 0.10517 0.10854 0.11148 0.11367 0.11507 0.11547
0.980  0.06274 0.06343 0.06458 0.06615 0.06816 0.07049 0.07326 0.07624 0.07955 0.08293 0.08649 0.08997 0.09331 0.09630 0.09886 0.10084 0.10208 0.10242
0.985  0.05384 0.05443 0.05542 0.05676 0.05845 0.06049 0.06281 0.06542 0.06821 0.07117 0.07416 0.07720 0.08001 0.08263 0.08483 0.08652 0.08757 0.08789
0.990  0.04350 0.04398 0.04478 0.04587 0.04723 0.04888 0.05075 0.05286 0.05511 0.05750 0.05991 0.06231 0.06463 0.06674 0.06851 0.06985 0.07072 0.07097
0.995  0.03037 0.03070 0.03124 0.03201 0.03296 0.03411 0.03541 0.03687 0.03844 0.04007 0.04178 0.04346 0.04507 0.04651 0.04775 0.04871 0.04930 0.04942
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e040.dat <==
# alpha = +0.40 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99988 0.99989 0.99989 0.99989 0.99989 0.99990 0.99990 0.99991 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995
0.010  0.99954 0.99954 0.99955 0.99956 0.99957 0.99959 0.99960 0.99962 0.99964 0.99967 0.99969 0.99971 0.99974 0.99976 0.99977 0.99979 0.99980 0.99980
0.015  0.99896 0.99897 0.99899 0.99901 0.99904 0.99907 0.99911 0.99915 0.99920 0.99925 0.99930 0.99935 0.99941 0.99945 0.99949 0.99952 0.99954 0.99956
0.020  0.99816 0.99817 0.99820 0.99824 0.99829 0.99835 0.99842 0.99849 0.99858 0.99867 0.99876 0.99885 0.99894 0.99903 0.99910 0.99915 0.99919 0.99921
0.025  0.99713 0.99715 0.99719 0.99725 0.99733 0.99742 0.99753 0.99765 0.99778 0.99792 0.99807 0.99821 0.99835 0.99848 0.99859 0.99867 0.99873 0.99867
0.030  0.99587 0.99590 0.99597 0.99605 0.99616 0.99629 0.99645 0.99662 0.99681 0.99701 0.99722 0.99743 0.99763 0.99782 0.99797 0.99809 0.99817 0.99814
0.035  0.99439 0.99444 0.99452 0.99464 0.99479 0.99497 0.99517 0.99541 0.99567 0.99594 0.99622 0.99651 0.99678 0.99703 0.99725 0.99741 0.99751 0.99750
0.040  0.99268 0.99275 0.99286 0.99301 0.99321 0.99344 0.99371 0.99402 0.99435 0.99471 0.99508 0.99545 0.99580 0.99613 0.99641 0.99662 0.99675 0.99677
0.045  0.99077 0.99085 0.99099 0.99118 0.99143 0.99172 0.99206 0.99245 0.99287 0.99332 0.99378 0.99425 0.99470 0.99511 0.99546 0.99573 0.99590 0.99594
0.050  0.98864 0.98874 0.98891 0.98914 0.98945 0.98981 0.99023 0.99070 0.99122 0.99177 0.99234 0.99292 0.99346 0.99397 0.99441 0.99474 0.99495 0.99502
0.055  0.98630 0.98642 0.98662 0.98691 0.98727 0.98771 0.98821 0.98879 0.98941 0.99007 0.99076 0.99145 0.99211 0.99272 0.99325 0.99365 0.99390 0.99400
0.060  0.98375 0.98390 0.98414 0.98448 0.98491 0.98543 0.98602 0.98670 0.98744 0.98822 0.98904 0.98986 0.99064 0.99136 0.99198 0.99245 0.99275 0.99280
0.065  0.98101 0.98118 0.98146 0.98185 0.98236 0.98296 0.98366 0.98445 0.98532 0.98623 0.98718 0.98814 0.98905 0.98989 0.99061 0.99116 0.99151 0.99160
0.070  0.97807 0.97826 0.97859 0.97904 0.97962 0.98032 0.98113 0.98204 0.98303 0.98409 0.98518 0.98629 0.98734 0.98831 0.98913 0.98977 0.99018 0.99031
0.075  0.97494 0.97516 0.97553 0.97605 0.97671 0.97751 0.97843 0.97947 0.98060 0.98181 0.98306 0.98431 0.98552 0.98663 0.98757 0.98829 0.98875 0.98892
0.080  0.97162 0.97188 0.97230 0.97288 0.97363 0.97453 0.97557 0.97674 0.97803 0.97940 0.98080 0.98222 0.98358 0.98483 0.98590 0.98672 0.98723 0.98736
0.085  0.96813 0.96841 0.96889 0.96954 0.97038 0.97139 0.97256 0.97387 0.97531 0.97684 0.97842 0.98001 0.98153 0.98293 0.98412 0.98505 0.98562 0.98581
0.090  0.96446 0.96478 0.96530 0.96604 0.96696 0.96809 0.96939 0.97085 0.97245 0.97416 0.97592 0.97768 0.97938 0.98094 0.98226 0.98328 0.98393 0.98416
0.095  0.96063 0.96098 0.96156 0.96237 0.96339 0.96464 0.96608 0.96770 0.96947 0.97135 0.97329 0.97524 0.97712 0.97884 0.98031 0.98144 0.98215 0.98234
0.100  0.95663 0.95702 0.95765 0.95854 0.95967 0.96104 0.96263 0.96440 0.96635 0.96842 0.97055 0.97269 0.97475 0.97664 0.97826 0.97950 0.98028 0.98053
0.105  0.95248 0.95290 0.95360 0.95457 0.95581 0.95730 0.95904 0.96098 0.96311 0.96537 0.96771 0.97004 0.97229 0.97436 0.97612 0.97748 0.97834 0.97864
0.110  0.94818 0.94864 0.94940 0.95046 0.95180 0.95342 0.95531 0.95743 0.95974 0.96220 0.96475 0.96730 0.96974 0.97199 0.97390 0.97537 0.97631 0.97658
0.115  0.94373 0.94423 0.94505 0.94620 0.94766 0.94942 0.95146 0.95375 0.95625 0.95892 0.96167 0.96443 0.96708 0.96951 0.97158 0.97318 0.97419 0.97453
0.120  0.93916 0.93969 0.94058 0.94182 0.94339 0.94529 0.94749 0.94996 0.95266 0.95554 0.95851 0.96148 0.96434 0.96696 0.96919 0.97092 0.97200 0.97231
0.125  0.93444 0.93502 0.93597 0.93731 0.93900 0.94104 0.94341 0.94606 0.94897 0.95206 0.95525 0.95844 0.96151 0.96432 0.96673 0.96857 0.96974 0.97011
0.130  0.92961 0.93022 0.93125 0.93267 0.93449 0.93667 0.93921 0.94205 0.94517 0.94847 0.95189 0.95529 0.95858 0.96159 0.96416 0.96613 0.96738 0.96783
0.135  0.92465 0.92531 0.92641 0.92793 0.92986 0.93220 0.93491 0.93794 0.94127 0.94478 0.94843 0.95208 0.95558 0.95880 0.96154 0.96365 0.96498 0.96539
0.140  0.91959 0.92029 0.92145 0.92307 0.92513 0.92762 0.93050 0.93373 0.93726 0.94101 0.94490 0.94878 0.95250 0.95590 0.95881 0.96106 0.96248 0.96297
0.145  0.91442 0.91516 0.91640 0.91812 0.92030 0.92294 0.92599 0.92942 0.93318 0.93716 0.94128 0.94537 0.94934 0.95296 0.95605 0.95842 0.95992 0.96039
0.150  0.90915 0.90994 0.91124 0.91306 0.91537 0.91817 0.92140 0.92504 0.92901 0.93322 0.93756 0.94192 0.94611 0.94993 0.95318 0.95570 0.95729 0.95783
0.155  0.90378 0.90462 0.90599 0.90792 0.91036 0.91331 0.91673 0.92057 0.92476 0.92919 0.93379 0.93839 0.94278 0.94683 0.95028 0.95293 0.95460 0.95512
0.160  0.89833 0.89921 0.90066 0.90268 0.90526 0.90837 0.91197 0.91602 0.92041 0.92510 0.92995 0.93476 0.93942 0.94367 0.94730 0.95007 0.95184 0.95243
0.165  0.89279 0.89372 0.89524 0.89737 0.90008 0.90335 0.90714 0.91137 0.91601 0.92095 0.92601 0.93110 0.93596 0.94042 0.94424 0.94717 0.94902 0.94959
0.170  0.88718 0.88815 0.88975 0.89199 0.89483 0.89826 0.90223 0.90667 0.91155 0.91669 0.92203 0.92732 0.93246 0.93714 0.94113 0.94419 0.94613 0.94678
0.175  0.88149 0.88251 0.88419 0.88653 0.88951 0.89310 0.89724 0.90191 0.90701 0.91240 0.91798 0.92353 0.92890 0.93376 0.93794 0.94116 0.94319 0.94382
0.180  0.87574 0.87680 0.87856 0.88100 0.88412 0.88786 0.89221 0.89709 0.90239 0.90805 0.91385 0.91968 0.92524 0.93036 0.93473 0.93807 0.94017 0.94089
0.185  0.86993 0.87103 0.87287 0.87542 0.87867 0.88257 0.88711 0.89219 0.89774 0.90360 0.90969 0.91573 0.92157 0.92686 0.93142 0.93491 0.93712 0.93782
0.190  0.86406 0.86521 0.86712 0.86978 0.87315 0.87723 0.88196 0.88724 0.89303 0.89914 0.90543 0.91177 0.91779 0.92335 0.92808 0.93171 0.93399 0.93478
0.195  0.85813 0.85933 0.86132 0.86408 0.86760 0.87184 0.87675 0.88225 0.88823 0.89462 0.90117 0.90770 0.91403 0.91974 0.92467 0.92844 0.93083 0.93159
0.200  0.85216 0.85341 0.85547 0.85834 0.86199 0.86640 0.87148 0.87721 0.88343 0.89002 0.89686 0.90364 0.91014 0.91614 0.92123 0.92512 0.92759 0.92845
0.205  0.84615 0.84744 0.84958 0.85256 0.85635 0.86091 0.86619 0.87211 0.87858 0.88541 0.89246 0.89953 0.90627 0.91242 0.91771 0.92177 0.92433 0.92516
0.210  0.84010 0.84144 0.84365 0.84673 0.85066 0.85537 0.86086 0.86697 0.87367 0.88076 0.88806 0.89532 0.90229 0.90871 0.91418 0.91833 0.92099 0.92191
0.215  0.83401 0.83540 0.83768 0.84088 0.84494 0.84982 0.85548 0.86182 0.86871 0.87602 0.88361 0.89114 0.89833 0.90491 0.91056 0.91490 0.91763 0.91852
0.220  0.82789 0.82932 0.83169 0.83499 0.83918 0.84422 0.85005 0.85662 0.86375 0.87130 0.87908 0.88684 0.89430 0.90112 0.90692 0.91137 0.91420 0.91518
0.225  0.82175 0.82322 0.82567 0.82907 0.83339 0.83860 0.84462 0.85136 0.85874 0.86654 0.87457 0.88257 0.89023 0.89722 0.90323 0.90784 0.91075 0.91170
0.230  0.81558 0.81710 0.81962 0.82313 0.82758 0.83295 0.83916 0.84610 0.85367 0.86170 0.86996 0.87819 0.88614 0.89335 0.89947 0.90422 0.90722 0.90818
0.235  0.80940 0.81096 0.81355 0.81716 0.82175 0.82726 0.83367 0.84082 0.84862 0.85688 0.86538 0.87385 0.88197 0.88937 0.89573 0.90060 0.90368 0.90470
0.240  0.80319 0.80480 0.80747 0.81117 0.81590 0.82157 0.82813 0.83551 0.84353 0.85202 0.86071 0.86941 0.87782 0.88543 0.89189 0.89691 0.90008 0.90109
0.245  0.79697 0.79863 0.80137 0.80517 0.81003 0.81586 0.82260 0.83015 0.83838 0.84710 0.85607 0.86501 0.87357 0.88137 0.88808 0.89321 0.89644 0.89754
0.250  0.79074 0.79244 0.79526 0.79917 0.80415 0.81013 0.81706 0.82481 0.83326 0.84220 0.85141 0.86057 0.86935 0.87736 0.88416 0.88944 0.89277 0.89385
0.255  0.78451 0.78625 0.78914 0.79315 0.79824 0.80439 0.81150 0.81945 0.82811 0.83721 0.84665 0.85605 0.86504 0.87323 0.88028 0.88564 0.88904 0.89021
0.260  0.77827 0.78005 0.78301 0.78712 0.79234 0.79862 0.80588 0.81402 0.82289 0.83228 0.84195 0.85156 0.86077 0.86916 0.87629 0.88181 0.88530 0.88645
0.265  0.77202 0.77385 0.77687 0.78109 0.78644 0.79286 0.80030 0.80864 0.81772 0.82732 0.83714 0.84698 0.85640 0.86497 0.87234 0.87793 0.88150 0.88273
0.270  0.76578 0.76765 0.77074 0.77506 0.78053 0.78710 0.79472 0.80325 0.81252 0.82229 0.83239 0.84246 0.85207 0.86084 0.86829 0.87406 0.87769 0.87890
0.275  0.75954 0.76145 0.76461 0.76901 0.77462 0.78135 0.78912 0.79778 0.80727 0.81731 0.82761 0.83782 0.84764 0.85659 0.86427 0.87010 0.87383 0.87503
0.280  0.75330 0.75525 0.75848 0.76297 0.76868 0.77556 0.78348 0.79237 0.80206 0.81223 0.82277 0.83325 0.84328 0.85240 0.86016 0.86617 0.86995 0.87121
0.285  0.74707 0.74906 0.75236 0.75694 0.76277 0.76978 0.77788 0.78696 0.79680 0.80723 0.81797 0.82857 0.83880 0.84811 0.85604 0.86215 0.86602 0.86728
0.290  0.74084 0.74288 0.74624 0.75092 0.75686 0.76401 0.77228 0.78153 0.79154 0.80221 0.81308 0.82397 0.83438 0.84386 0.85192 0.85815 0.86205 0.86340
0.295  0.73463 0.73670 0.74013 0.74490 0.75096 0.75825 0.76668 0.77605 0.78632 0.79710 0.80826 0.81926 0.82986 0.83951 0.84772 0.85407 0.85809 0.85940
0.300  0.72843 0.73053 0.73404 0.73889 0.74507 0.75249 0.76103 0.77063 0.78101 0.79206 0.80333 0.81463 0.82542 0.83523 0.84358 0.85000 0.85405 0.85546
0.305  0.72224 0.72438 0.72795 0.73289 0.73918 0.74670 0.75543 0.76521 0.77578 0.78693 0.79849 0.80987 0.82086 0.83084 0.83932 0.84589 0.85003 0.85140
0.310  0.71607 0.71825 0.72186 0.72688 0.73327 0.74096 0.74984 0.75972 0.77054 0.78189 0.79354 0.80522 0.81637 0.82647 0.83513 0.84173 0.84595 0.84740
0.315  0.70991 0.71213 0.71580 0.72091 0.72741 0.73523 0.74420 0.75431 0.76522 0.77684 0.78869 0.80043 0.81177 0.82208 0.83083 0.83760 0.84186 0.84329
0.320  0.70377 0.70603 0.70976 0.71496 0.72156 0.72950 0.73863 0.74889 0.75999 0.77170 0.78381 0.79576 0.80726 0.81761 0.82660 0.83339 0.83774 0.83915
0.325  0.69765 0.69994 0.70373 0.70901 0.71572 0.72374 0.73306 0.74341 0.75475 0.76665 0.77884 0.79100 0.80263 0.81323 0.82224 0.82922 0.83359 0.83507
0.330  0.69155 0.69387 0.69773 0.70309 0.70989 0.71804 0.72750 0.73801 0.74943 0.76149 0.77397 0.78625 0.79808 0.80873 0.81796 0.82496 0.82942 0.83088
0.335  0.68547 0.68783 0.69174 0.69717 0.70405 0.71235 0.72189 0.73261 0.74420 0.75643 0.76897 0.78153 0.79342 0.80432 0.81358 0.82073 0.82520 0.82675
0.340  0.67941 0.68180 0.68577 0.69127 0.69826 0.70668 0.71635 0.72715 0.73890 0.75138 0.76410 0.77671 0.78886 0.79978 0.80925 0.81643 0.82100 0.82251
0.345  0.67337 0.67580 0.67982 0.68538 0.69248 0.70096 0.71082 0.72178 0.73366 0.74622 0.75909 0.77198 0.78417 0.79535 0.80483 0.81216 0.81673 0.81833
0.350  0.66736 0.66982 0.67388 0.67953 0.68672 0.69532 0.70524 0.71640 0.72845 0.74117 0.75420 0.76713 0.77957 0.79077 0.80038 0.80781 0.81250 0.81404
0.355  0.66137 0.66386 0.66797 0.67370 0.68098 0.68969 0.69974 0.71096 0.72314 0.73601 0.74919 0.76239 0.77486 0.78630 0.79601 0.80347 0.80818 0.80982
0.360  0.65541 0.65793 0.66209 0.66789 0.67522 0.68408 0.69425 0.70561 0.71795 0.73096 0.74430 0.75752 0.77026 0.78170 0.79152 0.79912 0.80390 0.80549
0.365  0.64947 0.65201 0.65623 0.66210 0.66952 0.67843 0.68877 0.70027 0.71275 0.72591 0.73940 0.75278 0.76552 0.77721 0.78712 0.79471 0.79955 0.80122
0.370  0.64356 0.64613 0.65040 0.65633 0.66385 0.67285 0.68325 0.69486 0.70746 0.72076 0.73439 0.74789 0.76089 0.77257 0.78259 0.79035 0.79523 0.79685
0.375  0.63768 0.64027 0.64459 0.65056 0.65819 0.66730 0.67781 0.68955 0.70229 0.71572 0.72949 0.74314 0.75614 0.76805 0.77817 0.78590 0.79084 0.79246
0.380  0.63182 0.63444 0.63881 0.64484 0.65250 0.66176 0.67238 0.68424 0.69706 0.71057 0.72446 0.73823 0.75149 0.76340 0.77361 0.78151 0.78647 0.78813
0.385  0.62599 0.62864 0.63305 0.63915 0.64689 0.65618 0.66689 0.67886 0.69185 0.70554 0.71957 0.73347 0.74672 0.75886 0.76915 0.77702 0.78204 0.78369
0.390  0.62018 0.62287 0.62730 0.63348 0.64130 0.65068 0.66150 0.67358 0.68669 0.70050 0.71454 0.72857 0.74206 0.75417 0.76456 0.77260 0.77763 0.77933
0.395  0.61441 0.61712 0.62159 0.62784 0.63573 0.64520 0.65612 0.66832 0.68144 0.69538 0.70966 0.72380 0.73727 0.74961 0.76007 0.76807 0.77318 0.77486
0.400  0.60866 0.61140 0.61591 0.62217 0.63018 0.63973 0.65072 0.66297 0.67631 0.69037 0.70463 0.71888 0.73260 0.74490 0.75546 0.76362 0.76872 0.77045
0.405  0.60295 0.60571 0.61026 0.61658 0.62460 0.63423 0.64534 0.65773 0.67118 0.68524 0.69974 0.71411 0.72778 0.74032 0.75094 0.75906 0.76424 0.76595
0.410  0.59726 0.60005 0.60464 0.61101 0.61910 0.62881 0.64001 0.65251 0.66596 0.68024 0.69485 0.70924 0.72310 0.73559 0.74629 0.75457 0.75974 0.76151
0.415  0.59160 0.59441 0.59904 0.60547 0.61363 0.62341 0.63470 0.64721 0.66086 0.67511 0.68983 0.70441 0.71828 0.73099 0.74176 0.74999 0.75523 0.75697
0.420  0.58597 0.58880 0.59347 0.59995 0.60817 0.61803 0.62933 0.64201 0.65564 0.67013 0.68495 0.69962 0.71359 0.72623 0.73708 0.74546 0.75068 0.75249
0.425  0.58038 0.58321 0.58793 0.59446 0.60272 0.61261 0.62406 0.63683 0.65057 0.66515 0.67993 0.69469 0.70874 0.72162 0.73252 0.74085 0.74616 0.74792
0.430  0.57481 0.57766 0.58238 0.58895 0.59728 0.60727 0.61880 0.63156 0.64550 0.66004 0.67506 0.68991 0.70405 0.71684 0.72782 0.73630 0.74158 0.74341
0.435  0.56927 0.57214 0.57690 0.58351 0.59189 0.60196 0.61348 0.62642 0.64031 0.65508 0.67003 0.68497 0.69919 0.71221 0.72323 0.73165 0.73703 0.73880
0.440  0.56376 0.56665 0.57144 0.57809 0.58654 0.59664 0.60826 0.62127 0.63527 0.64998 0.66517 0.68019 0.69448 0.70742 0.71851 0.72708 0.73241 0.73426
0.445  0.55828 0.56119 0.56601 0.57271 0.58120 0.59132 0.60306 0.61605 0.63023 0.64503 0.66029 0.67524 0.68960 0.70277 0.71390 0.72241 0.72783 0.72962
0.450  0.55283 0.55576 0.56061 0.56734 0.57583 0.58607 0.59778 0.61095 0.62508 0.64009 0.65529 0.67046 0.68489 0.69795 0.70915 0.71781 0.72318 0.72505
0.455  0.54741 0.55036 0.55523 0.56199 0.57054 0.58085 0.59263 0.60580 0.62007 0.63501 0.65043 0.66551 0.68001 0.69329 0.70453 0.71311 0.71858 0.72039
0.460  0.54202 0.54498 0.54988 0.55665 0.56528 0.57556 0.58748 0.60067 0.61494 0.63009 0.64542 0.66073 0.67528 0.68846 0.69975 0.70847 0.71390 0.71578
0.465  0.53666 0.53963 0.54453 0.55137 0.56004 0.57037 0.58234 0.59561 0.60995 0.62502 0.64057 0.65577 0.67039 0.68378 0.69510 0.70375 0.70927 0.71109
0.470  0.53132 0.53431 0.53924 0.54611 0.55475 0.56521 0.57715 0.59044 0.60497 0.62011 0.63555 0.65099 0.66566 0.67893 0.69031 0.69910 0.70459 0.70646
0.475  0.52602 0.52902 0.53397 0.54087 0.54957 0.56006 0.57206 0.58542 0.59986 0.61520 0.63071 0.64620 0.66091 0.67424 0.68564 0.69435 0.69990 0.70173
0.480  0.52074 0.52374 0.52873 0.53566 0.54440 0.55485 0.56698 0.58041 0.59491 0.61015 0.62587 0.64125 0.65601 0.66937 0.68082 0.68967 0.69521 0.69707
0.485  0.51550 0.51851 0.52352 0.53043 0.53925 0.54976 0.56183 0.57528 0.58996 0.60526 0.62088 0.63646 0.65126 0.66466 0.67614 0.68489 0.69047 0.69232
0.490  0.51028 0.51331 0.51834 0.52527 0.53412 0.54467 0.55680 0.57030 0.58489 0.60022 0.61604 0.63150 0.64635 0.65993 0.67129 0.68019 0.68576 0.68763
0.495  0.50509 0.50813 0.51318 0.52014 0.52896 0.53960 0.55178 0.56533 0.57997 0.59535 0.61105 0.62671 0.64160 0.65506 0.66658 0.67538 0.68100 0.68285
0.500  0.49993 0.50298 0.50801 0.51504 0.52388 0.53448 0.54667 0.56024 0.57491 0.59048 0.60622 0.62175 0.63667 0.65032 0.66183 0.67066 0.67626 0.67813
0.505  0.49479 0.49786 0.50290 0.50995 0.51883 0.52946 0.54169 0.55530 0.57001 0.58547 0.60123 0.61697 0.63191 0.64543 0.65700 0.66583 0.67147 0.67332
0.510  0.48969 0.49277 0.49783 0.50484 0.51380 0.52446 0.53673 0.55037 0.56512 0.58061 0.59641 0.61216 0.62697 0.64068 0.65225 0.66108 0.66671 0.66858
0.515  0.48461 0.48770 0.49277 0.49980 0.50872 0.51939 0.53166 0.54532 0.56009 0.57560 0.59159 0.60721 0.62220 0.63576 0.64737 0.65631 0.66188 0.66382
0.520  0.47956 0.48266 0.48775 0.49480 0.50373 0.51443 0.52673 0.54042 0.55522 0.57076 0.58661 0.60242 0.61739 0.63100 0.64261 0.65146 0.65710 0.65897
0.525  0.47454 0.47764 0.48274 0.48981 0.49877 0.50949 0.52182 0.53553 0.55036 0.56592 0.58179 0.59745 0.61248 0.62606 0.63770 0.64668 0.65225 0.65419
0.530  0.46955 0.47263 0.47776 0.48485 0.49382 0.50456 0.51686 0.53052 0.54536 0.56094 0.57681 0.59266 0.60770 0.62129 0.63292 0.64179 0.64744 0.64931
0.535  0.46458 0.46766 0.47277 0.47988 0.48882 0.49956 0.51192 0.52566 0.54052 0.55611 0.57201 0.58768 0.60273 0.61639 0.62799 0.63698 0.64256 0.64450
0.540  0.45964 0.46273 0.46784 0.47493 0.48392 0.49468 0.50705 0.52082 0.53555 0.55113 0.56720 0.58289 0.59795 0.61155 0.62320 0.63207 0.63773 0.63960
0.545  0.45472 0.45782 0.46294 0.47004 0.47904 0.48981 0.50220 0.51584 0.53071 0.54632 0.56223 0.57809 0.59297 0.60675 0.61824 0.62724 0.63286 0.63476
0.550  0.44983 0.45293 0.45806 0.46517 0.47418 0.48495 0.49724 0.51102 0.52590 0.54152 0.55743 0.57312 0.58818 0.60178 0.61342 0.62230 0.62797 0.62983
0.555  0.44497 0.44807 0.45320 0.46032 0.46933 0.48003 0.49242 0.50621 0.52094 0.53654 0.55245 0.56832 0.58319 0.59697 0.60859 0.61745 0.62308 0.62496
0.560  0.44012 0.44323 0.44837 0.45548 0.46443 0.47522 0.48762 0.50127 0.51614 0.53175 0.54766 0.56333 0.57838 0.59198 0.60361 0.61257 0.61814 0.62008
0.565  0.43531 0.43842 0.44356 0.45062 0.45963 0.47042 0.48270 0.49648 0.51136 0.52679 0.54285 0.55854 0.57357 0.58715 0.59876 0.60761 0.61324 0.61512
0.570  0.43052 0.43363 0.43872 0.44584 0.45485 0.46554 0.47793 0.49170 0.50642 0.52201 0.53789 0.55355 0.56857 0.58214 0.59376 0.60272 0.60827 0.61021
0.575  0.42575 0.42886 0.43396 0.44107 0.45009 0.46078 0.47317 0.48679 0.50165 0.51724 0.53311 0.54875 0.56375 0.57730 0.58889 0.59772 0.60335 0.60521
0.580  0.42101 0.42409 0.42922 0.43633 0.44526 0.45603 0.46829 0.48204 0.49688 0.51228 0.52813 0.54394 0.55874 0.57244 0.58387 0.59281 0.59840 0.60028
0.585  0.41629 0.41937 0.42450 0.43161 0.44054 0.45130 0.46356 0.47730 0.49197 0.50752 0.52335 0.53894 0.55391 0.56742 0.57898 0.58779 0.59341 0.59525
0.590  0.41159 0.41467 0.41979 0.42684 0.43583 0.44648 0.45884 0.47241 0.48723 0.50274 0.51855 0.53413 0.54906 0.56255 0.57407 0.58285 0.58843 0.59029
0.595  0.40692 0.40999 0.41512 0.42215 0.43114 0.44178 0.45405 0.46769 0.48234 0.49781 0.51359 0.52912 0.54404 0.55750 0.56902 0.57789 0.58339 0.58531
0.600  0.40226 0.40534 0.41046 0.41749 0.42637 0.43710 0.44930 0.46298 0.47758 0.49306 0.50880 0.52431 0.53919 0.55261 0.56409 0.57284 0.57841 0.58025
0.605  0.39762 0.40071 0.40577 0.41285 0.42172 0.43242 0.44461 0.45813 0.47286 0.48812 0.50382 0.51949 0.53415 0.54771 0.55902 0.56786 0.57336 0.57525
0.610  0.39301 0.39609 0.40115 0.40822 0.41708 0.42767 0.43994 0.45343 0.46796 0.48337 0.49904 0.51447 0.52928 0.54265 0.55407 0.56278 0.56833 0.57015
0.615  0.38842 0.39150 0.39655 0.40353 0.41246 0.42303 0.43515 0.44874 0.46325 0.47862 0.49425 0.50965 0.52437 0.53773 0.54910 0.55777 0.56328 0.56512
0.620  0.38386 0.38693 0.39197 0.39894 0.40775 0.41840 0.43050 0.44392 0.45854 0.47368 0.48928 0.50462 0.51935 0.53263 0.54400 0.55274 0.55818 0.56000
0.625  0.37931 0.38237 0.38741 0.39437 0.40316 0.41367 0.42586 0.43925 0.45366 0.46894 0.48449 0.49979 0.51447 0.52770 0.53902 0.54763 0.55311 0.55493
0.630  0.37478 0.37781 0.38287 0.38981 0.39859 0.40907 0.42109 0.43458 0.44897 0.46419 0.47950 0.49494 0.50938 0.52274 0.53388 0.54258 0.54797 0.54985
0.635  0.37028 0.37330 0.37833 0.38527 0.39403 0.40448 0.41647 0.42977 0.44427 0.45927 0.47471 0.48991 0.50449 0.51763 0.52888 0.53743 0.54288 0.54469
0.640  0.36579 0.36880 0.37378 0.38067 0.38947 0.39991 0.41186 0.42512 0.43940 0.45453 0.46992 0.48506 0.49955 0.51266 0.52384 0.53236 0.53777 0.53957
0.645  0.36132 0.36432 0.36929 0.37616 0.38485 0.39523 0.40712 0.42048 0.43472 0.44960 0.46493 0.48001 0.49448 0.50752 0.51868 0.52726 0.53260 0.53438
0.650  0.35687 0.35986 0.36481 0.37167 0.38033 0.39067 0.40253 0.41569 0.43003 0.44486 0.46013 0.47515 0.48955 0.50254 0.51363 0.52207 0.52745 0.52923
0.655  0.35243 0.35542 0.36036 0.36719 0.37582 0.38613 0.39796 0.41106 0.42517 0.44012 0.45530 0.47028 0.48443 0.49752 0.50843 0.51696 0.52227 0.52407
0.660  0.34802 0.35099 0.35591 0.36272 0.37132 0.38159 0.39337 0.40644 0.42049 0.43519 0.45032 0.46521 0.47949 0.49236 0.50336 0.51173 0.51707 0.51883
0.665  0.34362 0.34658 0.35149 0.35825 0.36674 0.37696 0.38867 0.40166 0.41581 0.43046 0.44551 0.46033 0.47453 0.48733 0.49826 0.50658 0.51187 0.51363
0.670  0.33923 0.34219 0.34702 0.35375 0.36227 0.37245 0.38411 0.39705 0.41096 0.42571 0.44050 0.45543 0.46938 0.48212 0.49302 0.50141 0.50661 0.50842
0.675  0.33487 0.33781 0.34262 0.34933 0.35781 0.36794 0.37956 0.39243 0.40629 0.42078 0.43569 0.45035 0.46441 0.47708 0.48791 0.49614 0.50139 0.50312
0.680  0.33052 0.33341 0.33823 0.34491 0.35336 0.36333 0.37487 0.38767 0.40159 0.41603 0.43086 0.44544 0.45923 0.47202 0.48263 0.49094 0.49614 0.49788
0.685  0.32618 0.32906 0.33386 0.34051 0.34882 0.35884 0.37033 0.38306 0.39677 0.41127 0.42584 0.44034 0.45425 0.46678 0.47749 0.48567 0.49083 0.49254
0.690  0.32185 0.32472 0.32951 0.33612 0.34439 0.35436 0.36580 0.37846 0.39209 0.40634 0.42100 0.43542 0.44924 0.46168 0.47232 0.48040 0.48555 0.48726
0.695  0.31754 0.32040 0.32516 0.33166 0.33997 0.34989 0.36112 0.37370 0.38724 0.40159 0.41615 0.43048 0.44403 0.45656 0.46700 0.47515 0.48023 0.48195
0.700  0.31325 0.31609 0.32082 0.32730 0.33556 0.34531 0.35659 0.36910 0.38256 0.39672 0.41112 0.42535 0.43900 0.45130 0.46180 0.46979 0.47488 0.47656
0.705  0.30895 0.31179 0.31644 0.32294 0.33115 0.34085 0.35207 0.36451 0.37789 0.39187 0.40626 0.42040 0.43394 0.44616 0.45658 0.46450 0.46954 0.47122
0.710  0.30468 0.30751 0.31213 0.31859 0.32666 0.33640 0.34755 0.35975 0.37303 0.38710 0.40120 0.41543 0.42871 0.44084 0.45121 0.45920 0.46414 0.46579
0.715  0.30042 0.30323 0.30783 0.31425 0.32227 0.33195 0.34289 0.35516 0.36835 0.38213 0.39632 0.41027 0.42364 0.43567 0.44596 0.45378 0.45875 0.46040
0.720  0.29618 0.29897 0.30354 0.30984 0.31789 0.32738 0.33838 0.35056 0.36366 0.37735 0.39144 0.40528 0.41836 0.43049 0.44067 0.44843 0.45335 0.45499
0.725  0.29194 0.29471 0.29925 0.30551 0.31351 0.32294 0.33386 0.34580 0.35880 0.37256 0.38636 0.40009 0.41326 0.42512 0.43526 0.44305 0.44789 0.44950
0.730  0.28771 0.29043 0.29498 0.30120 0.30904 0.31851 0.32921 0.34120 0.35410 0.36758 0.38145 0.39508 0.40814 0.41990 0.42994 0.43757 0.44243 0.44405
0.735  0.28350 0.28620 0.29071 0.29689 0.30467 0.31407 0.32470 0.33660 0.34940 0.36278 0.37654 0.39005 0.40282 0.41466 0.42447 0.43216 0.43696 0.43857
0.740  0.27929 0.28197 0.28639 0.29258 0.30031 0.30952 0.32018 0.33198 0.34452 0.35797 0.37142 0.38482 0.39767 0.40924 0.41912 0.42671 0.43143 0.43300
0.745  0.27509 0.27775 0.28214 0.28820 0.29595 0.30509 0.31566 0.32723 0.33981 0.35296 0.36648 0.37977 0.39250 0.40396 0.41374 0.42117 0.42591 0.42748
0.750  0.27090 0.27354 0.27789 0.28390 0.29149 0.30066 0.31101 0.32261 0.33509 0.34812 0.36152 0.37469 0.38713 0.39864 0.40821 0.41569 0.42035 0.42192
0.755  0.26671 0.26933 0.27365 0.27961 0.28714 0.29622 0.30649 0.31799 0.33019 0.34328 0.35638 0.36941 0.38192 0.39317 0.40279 0.41012 0.41475 0.41628
0.760  0.26253 0.26513 0.26941 0.27533 0.28279 0.29167 0.30197 0.31321 0.32546 0.33824 0.35140 0.36431 0.37669 0.38783 0.39733 0.40455 0.40915 0.41068
0.765  0.25836 0.26093 0.26518 0.27104 0.27843 0.28724 0.29730 0.30859 0.32071 0.33337 0.34639 0.35919 0.37126 0.38243 0.39173 0.39899 0.40352 0.40498
0.770  0.25419 0.25674 0.26094 0.26675 0.27408 0.28280 0.29277 0.30395 0.31578 0.32849 0.34120 0.35386 0.36599 0.37690 0.38622 0.39331 0.39783 0.39932
0.775  0.25002 0.25255 0.25666 0.26239 0.26962 0.27832 0.28824 0.29914 0.31101 0.32341 0.33617 0.34869 0.36069 0.37148 0.38069 0.38769 0.39214 0.39362
0.780  0.24586 0.24833 0.25243 0.25811 0.26527 0.27380 0.28368 0.29449 0.30624 0.31850 0.33111 0.34350 0.35520 0.36588 0.37501 0.38204 0.38643 0.38783
0.785  0.24170 0.24413 0.24820 0.25382 0.26091 0.26935 0.27900 0.28982 0.30136 0.31357 0.32587 0.33811 0.34985 0.36041 0.36942 0.37627 0.38064 0.38208
0.790  0.23754 0.23995 0.24397 0.24953 0.25655 0.26490 0.27444 0.28498 0.29646 0.30845 0.32078 0.33288 0.34447 0.35490 0.36380 0.37056 0.37485 0.37629
0.795  0.23338 0.23576 0.23974 0.24524 0.25208 0.26032 0.26987 0.28030 0.29164 0.30349 0.31564 0.32762 0.33891 0.34922 0.35803 0.36481 0.36904 0.37040
0.800  0.22921 0.23158 0.23551 0.24087 0.24770 0.25585 0.26515 0.27559 0.28679 0.29850 0.31036 0.32216 0.33348 0.34365 0.35234 0.35894 0.36315 0.36454
0.805  0.22504 0.22739 0.23127 0.23657 0.24332 0.25137 0.26057 0.27081 0.28178 0.29332 0.30520 0.31685 0.32801 0.33805 0.34662 0.35312 0.35726 0.35864
0.810  0.22087 0.22319 0.22697 0.23226 0.23894 0.24688 0.25596 0.26598 0.27691 0.28830 0.29991 0.31151 0.32236 0.33227 0.34075 0.34727 0.35134 0.35264
0.815  0.21670 0.21899 0.22273 0.22795 0.23453 0.24226 0.25133 0.26123 0.27200 0.28325 0.29463 0.30597 0.31684 0.32661 0.33495 0.34135 0.34532 0.34666
0.820  0.21253 0.21479 0.21847 0.22363 0.23003 0.23775 0.24657 0.25646 0.26692 0.27800 0.28939 0.30057 0.31127 0.32090 0.32911 0.33535 0.33932 0.34064
0.825  0.20835 0.21058 0.21421 0.21928 0.22561 0.23322 0.24192 0.25152 0.26198 0.27290 0.28396 0.29513 0.30553 0.31501 0.32312 0.32937 0.33327 0.33451
0.830  0.20416 0.20635 0.20994 0.21487 0.22117 0.22868 0.23725 0.24671 0.25701 0.26776 0.27865 0.28950 0.29989 0.30923 0.31721 0.32333 0.32712 0.32840
0.835  0.19996 0.20209 0.20566 0.21052 0.21672 0.22400 0.23242 0.24188 0.25186 0.26244 0.27332 0.28399 0.29420 0.30340 0.31124 0.31719 0.32097 0.32224
0.840  0.19575 0.19785 0.20136 0.20614 0.21216 0.21942 0.22771 0.23687 0.24684 0.25725 0.26790 0.27844 0.28834 0.29751 0.30511 0.31107 0.31478 0.31597
0.845  0.19153 0.19359 0.19699 0.20176 0.20767 0.21482 0.22297 0.23198 0.24179 0.25202 0.26238 0.27269 0.28258 0.29146 0.29905 0.30488 0.30849 0.30970
0.850  0.18729 0.18932 0.19266 0.19735 0.20317 0.21019 0.21821 0.22706 0.23655 0.24659 0.25693 0.26706 0.27676 0.28549 0.29293 0.29858 0.30218 0.30338
0.855  0.18304 0.18503 0.18832 0.19285 0.19864 0.20543 0.21329 0.22201 0.23143 0.24129 0.25142 0.26138 0.27076 0.27946 0.28674 0.29230 0.29582 0.29694
0.860  0.17876 0.18072 0.18395 0.18840 0.19409 0.20075 0.20847 0.21698 0.22627 0.23594 0.24574 0.25549 0.26485 0.27325 0.28042 0.28594 0.28937 0.29050
0.865  0.17447 0.17639 0.17956 0.18392 0.18941 0.19604 0.20361 0.21196 0.22091 0.23039 0.24015 0.24972 0.25887 0.26710 0.27412 0.27945 0.28285 0.28399
0.870  0.17015 0.17204 0.17515 0.17942 0.18480 0.19130 0.19862 0.20690 0.21567 0.22496 0.23451 0.24388 0.25271 0.26089 0.26776 0.27298 0.27630 0.27735
0.875  0.16581 0.16766 0.17070 0.17489 0.18016 0.18641 0.19366 0.20166 0.21038 0.21947 0.22867 0.23783 0.24661 0.25450 0.26123 0.26642 0.26965 0.27070
0.880  0.16144 0.16325 0.16621 0.17032 0.17548 0.18160 0.18869 0.19651 0.20498 0.21377 0.22291 0.23187 0.24045 0.24815 0.25473 0.25976 0.26290 0.26397
0.885  0.15704 0.15879 0.16166 0.16565 0.17076 0.17674 0.18367 0.19131 0.19950 0.20817 0.21709 0.22583 0.23408 0.24173 0.24814 0.25301 0.25611 0.25710
0.890  0.15260 0.15429 0.15711 0.16101 0.16591 0.17183 0.17848 0.18592 0.19404 0.20250 0.21106 0.21959 0.22776 0.23510 0.24138 0.24620 0.24922 0.25019
0.895  0.14812 0.14977 0.15252 0.15632 0.16110 0.16677 0.17335 0.18061 0.18852 0.19664 0.20510 0.21340 0.22136 0.22851 0.23461 0.23930 0.24220 0.24319
0.900  0.14360 0.14520 0.14789 0.15158 0.15624 0.16176 0.16816 0.17523 0.18279 0.19081 0.19905 0.20713 0.21475 0.22182 0.22775 0.23225 0.23511 0.23603
0.905  0.13902 0.14059 0.14319 0.14679 0.15132 0.15668 0.16291 0.16977 0.17712 0.18491 0.19279 0.20064 0.20816 0.21492 0.22074 0.22514 0.22791 0.22881
0.910  0.13439 0.13591 0.13845 0.14191 0.14630 0.15154 0.15747 0.16412 0.17137 0.17892 0.18656 0.19417 0.20147 0.20802 0.21361 0.21791 0.22060 0.22142
0.915  0.12969 0.13118 0.13363 0.13695 0.14119 0.14631 0.15206 0.15850 0.16540 0.17271 0.18023 0.18760 0.19460 0.20099 0.20640 0.21050 0.21312 0.21395
0.920  0.12494 0.12637 0.12870 0.13196 0.13606 0.14092 0.14657 0.15279 0.15945 0.16652 0.17366 0.18078 0.18760 0.19382 0.19904 0.20300 0.20552 0.20634
0.925  0.12010 0.12149 0.12373 0.12688 0.13083 0.13552 0.14096 0.14686 0.15340 0.16020 0.16709 0.17395 0.18052 0.18642 0.19147 0.19535 0.19778 0.19852
0.930  0.11518 0.11651 0.11867 0.12170 0.12550 0.13002 0.13516 0.14093 0.14710 0.15364 0.16037 0.16697 0.17328 0.17896 0.18380 0.18752 0.18982 0.19058
0.935  0.11016 0.11144 0.11351 0.11641 0.11999 0.12439 0.12933 0.13486 0.14077 0.14704 0.15339 0.15981 0.16577 0.17131 0.17594 0.17946 0.18170 0.18244
0.940  0.10502 0.10624 0.10823 0.11095 0.11443 0.11856 0.12335 0.12863 0.13429 0.14028 0.14634 0.15238 0.15817 0.16337 0.16781 0.17123 0.17337 0.17404
0.945  0.09976 0.10089 0.10281 0.10540 0.10871 0.11265 0.11712 0.12215 0.12762 0.13322 0.13910 0.14484 0.15035 0.15529 0.15951 0.16276 0.16479 0.16544
0.950  0.09434 0.09542 0.09723 0.09969 0.10283 0.10656 0.11080 0.11556 0.12065 0.12606 0.13161 0.13706 0.14218 0.14695 0.15094 0.15397 0.15592 0.15651
0.955  0.08874 0.08976 0.09146 0.09379 0.09675 0.10026 0.10426 0.10874 0.11354 0.11863 0.12377 0.12890 0.13381 0.13830 0.14206 0.14491 0.14673 0.14731
0.960  0.08293 0.08388 0.08545 0.08765 0.09037 0.09365 0.09746 0.10157 0.10614 0.11088 0.11571 0.12050 0.12510 0.12923 0.13275 0.13547 0.13717 0.13768
0.965  0.07686 0.07774 0.07920 0.08124 0.08376 0.08680 0.09027 0.09415 0.09831 0.10272 0.10726 0.11171 0.11596 0.11979 0.12306 0.12557 0.12714 0.12764
0.970  0.07046 0.07128 0.07261 0.07445 0.07680 0.07959 0.08277 0.08633 0.09014 0.09419 0.09828 0.10235 0.10627 0.10984 0.11283 0.11510 0.11655 0.11700
0.975  0.06366 0.06439 0.06560 0.06726 0.06938 0.07190 0.07477 0.07799 0.08144 0.08509 0.08878 0.09246 0.09599 0.09916 0.10191 0.10396 0.10527 0.10565
0.980  0.05630 0.05695 0.05801 0.05948 0.06136 0.06354 0.06612 0.06890 0.07200 0.07517 0.07849 0.08174 0.08486 0.08765 0.09005 0.09189 0.09304 0.09337
0.985  0.04815 0.04870 0.04961 0.05086 0.05243 0.05433 0.05648 0.05891 0.06150 0.06425 0.06703 0.06985 0.07247 0.07490 0.07694 0.07851 0.07948 0.07978
0.990  0.03875 0.03919 0.03992 0.04093 0.04218 0.04370 0.04543 0.04737 0.04945 0.05165 0.05388 0.05610 0.05824 0.06019 0.06182 0.06306 0.06386 0.06409
0.995  0.02691 0.02721 0.02771 0.02841 0.02927 0.03032 0.03151 0.03284 0.03428 0.03577 0.03733 0.03887 0.04034 0.04166 0.04279 0.04366 0.04421 0.04432
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e050.dat <==
# alpha = +0.40 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99988 0.99988 0.99988 0.99989 0.99989 0.99989 0.99990 0.99990 0.99991 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995
0.010  0.99952 0.99953 0.99953 0.99955 0.99956 0.99957 0.99959 0.99961 0.99964 0.99966 0.99968 0.99971 0.99973 0.99975 0.99977 0.99979 0.99979 0.99980
0.015  0.99893 0.99894 0.99895 0.99898 0.99901 0.99904 0.99908 0.99913 0.99918 0.99923 0.99929 0.99934 0.99940 0.99945 0.99949 0.99952 0.99954 0.99955
0.020  0.99809 0.99811 0.99814 0.99818 0.99824 0.99830 0.99837 0.99846 0.99855 0.99864 0.99874 0.99884 0.99893 0.99902 0.99909 0.99914 0.99918 0.99920
0.025  0.99703 0.99706 0.99710 0.99717 0.99725 0.99735 0.99746 0.99759 0.99773 0.99788 0.99803 0.99818 0.99833 0.99847 0.99858 0.99866 0.99872 0.99868
0.030  0.99573 0.99577 0.99584 0.99593 0.99605 0.99619 0.99635 0.99654 0.99674 0.99695 0.99717 0.99739 0.99760 0.99779 0.99795 0.99808 0.99816 0.99813
0.035  0.99420 0.99425 0.99434 0.99447 0.99463 0.99482 0.99505 0.99530 0.99557 0.99586 0.99616 0.99645 0.99674 0.99700 0.99722 0.99739 0.99749 0.99749
0.040  0.99244 0.99251 0.99263 0.99279 0.99300 0.99325 0.99354 0.99387 0.99423 0.99460 0.99499 0.99538 0.99575 0.99609 0.99637 0.99659 0.99673 0.99675
0.045  0.99046 0.99055 0.99070 0.99091 0.99117 0.99149 0.99185 0.99226 0.99271 0.99318 0.99367 0.99416 0.99463 0.99506 0.99542 0.99570 0.99587 0.99592
0.050  0.98826 0.98837 0.98855 0.98881 0.98913 0.98952 0.98997 0.99047 0.99102 0.99161 0.99221 0.99281 0.99338 0.99391 0.99435 0.99470 0.99491 0.99498
0.055  0.98584 0.98597 0.98619 0.98650 0.98689 0.98736 0.98790 0.98851 0.98917 0.98987 0.99060 0.99132 0.99201 0.99264 0.99318 0.99359 0.99385 0.99396
0.060  0.98321 0.98337 0.98363 0.98400 0.98446 0.98501 0.98565 0.98637 0.98716 0.98798 0.98885 0.98970 0.99052 0.99126 0.99190 0.99239 0.99270 0.99276
0.065  0.98038 0.98056 0.98087 0.98129 0.98183 0.98248 0.98322 0.98407 0.98498 0.98595 0.98695 0.98795 0.98891 0.98977 0.99052 0.99109 0.99145 0.99154
0.070  0.97734 0.97755 0.97790 0.97839 0.97901 0.97976 0.98062 0.98159 0.98265 0.98376 0.98492 0.98607 0.98717 0.98818 0.98903 0.98968 0.99010 0.99024
0.075  0.97411 0.97435 0.97475 0.97531 0.97602 0.97687 0.97786 0.97896 0.98017 0.98144 0.98275 0.98406 0.98532 0.98647 0.98745 0.98820 0.98867 0.98884
0.080  0.97068 0.97096 0.97141 0.97204 0.97284 0.97381 0.97492 0.97617 0.97753 0.97897 0.98046 0.98194 0.98336 0.98466 0.98576 0.98661 0.98714 0.98728
0.085  0.96708 0.96738 0.96789 0.96860 0.96949 0.97058 0.97183 0.97322 0.97475 0.97637 0.97803 0.97969 0.98128 0.98273 0.98397 0.98492 0.98551 0.98570
0.090  0.96329 0.96363 0.96419 0.96498 0.96598 0.96718 0.96858 0.97013 0.97183 0.97363 0.97548 0.97733 0.97910 0.98071 0.98209 0.98314 0.98381 0.98404
0.095  0.95933 0.95971 0.96033 0.96120 0.96230 0.96364 0.96518 0.96689 0.96877 0.97076 0.97280 0.97484 0.97681 0.97859 0.98011 0.98128 0.98201 0.98221
0.100  0.95520 0.95562 0.95630 0.95726 0.95847 0.95994 0.96163 0.96352 0.96558 0.96777 0.97001 0.97226 0.97440 0.97636 0.97804 0.97932 0.98012 0.98038
0.105  0.95091 0.95137 0.95212 0.95316 0.95449 0.95609 0.95794 0.96001 0.96227 0.96465 0.96711 0.96956 0.97191 0.97406 0.97588 0.97727 0.97816 0.97847
0.110  0.94647 0.94697 0.94779 0.94892 0.95037 0.95211 0.95412 0.95637 0.95883 0.96142 0.96410 0.96677 0.96932 0.97165 0.97363 0.97515 0.97611 0.97639
0.115  0.94188 0.94242 0.94331 0.94454 0.94610 0.94799 0.95016 0.95260 0.95526 0.95807 0.96097 0.96385 0.96662 0.96914 0.97128 0.97293 0.97397 0.97432
0.120  0.93716 0.93773 0.93869 0.94002 0.94171 0.94374 0.94609 0.94872 0.95158 0.95462 0.95774 0.96086 0.96384 0.96656 0.96887 0.97064 0.97176 0.97208
0.125  0.93229 0.93291 0.93394 0.93537 0.93718 0.93937 0.94190 0.94472 0.94780 0.95106 0.95442 0.95776 0.96096 0.96388 0.96637 0.96827 0.96947 0.96986
0.130  0.92730 0.92797 0.92907 0.93060 0.93254 0.93488 0.93759 0.94061 0.94391 0.94740 0.95099 0.95456 0.95799 0.96111 0.96377 0.96581 0.96709 0.96755
0.135  0.92219 0.92290 0.92407 0.92571 0.92778 0.93028 0.93317 0.93640 0.93992 0.94363 0.94747 0.95129 0.95494 0.95828 0.96112 0.96329 0.96466 0.96509
0.140  0.91696 0.91772 0.91896 0.92071 0.92291 0.92557 0.92865 0.93208 0.93582 0.93978 0.94386 0.94793 0.95181 0.95534 0.95836 0.96067 0.96213 0.96264
0.145  0.91163 0.91243 0.91375 0.91560 0.91794 0.92076 0.92402 0.92766 0.93164 0.93585 0.94018 0.94446 0.94860 0.95236 0.95556 0.95800 0.95955 0.96003
0.150  0.90619 0.90703 0.90844 0.91039 0.91287 0.91585 0.91931 0.92317 0.92737 0.93182 0.93638 0.94095 0.94532 0.94928 0.95265 0.95525 0.95689 0.95744
0.155  0.90065 0.90155 0.90303 0.90509 0.90771 0.91086 0.91451 0.91859 0.92302 0.92770 0.93254 0.93736 0.94193 0.94614 0.94970 0.95244 0.95416 0.95470
0.160  0.89502 0.89597 0.89753 0.89970 0.90246 0.90578 0.90962 0.91392 0.91857 0.92352 0.92862 0.93366 0.93851 0.94293 0.94668 0.94955 0.95137 0.95198
0.165  0.88931 0.89031 0.89195 0.89423 0.89713 0.90062 0.90466 0.90916 0.91407 0.91928 0.92460 0.92993 0.93499 0.93963 0.94358 0.94660 0.94851 0.94911
0.170  0.88352 0.88456 0.88628 0.88868 0.89172 0.89539 0.89962 0.90434 0.90950 0.91493 0.92054 0.92609 0.93143 0.93630 0.94043 0.94359 0.94558 0.94625
0.175  0.87766 0.87875 0.88055 0.88306 0.88625 0.89008 0.89450 0.89946 0.90485 0.91054 0.91641 0.92222 0.92781 0.93287 0.93719 0.94051 0.94260 0.94326
0.180  0.87173 0.87287 0.87475 0.87737 0.88070 0.88470 0.88933 0.89451 0.90012 0.90609 0.91219 0.91829 0.92409 0.92941 0.93392 0.93737 0.93954 0.94028
0.185  0.86573 0.86692 0.86889 0.87162 0.87509 0.87926 0.88410 0.88949 0.89536 0.90155 0.90794 0.91427 0.92036 0.92585 0.93057 0.93417 0.93644 0.93717
0.190  0.85968 0.86092 0.86296 0.86581 0.86942 0.87377 0.87881 0.88441 0.89054 0.89698 0.90360 0.91023 0.91651 0.92228 0.92718 0.93092 0.93327 0.93408
0.195  0.85357 0.85486 0.85699 0.85995 0.86371 0.86823 0.87346 0.87930 0.88563 0.89236 0.89925 0.90609 0.91267 0.91862 0.92371 0.92760 0.93006 0.93085
0.200  0.84742 0.84876 0.85097 0.85404 0.85794 0.86264 0.86805 0.87413 0.88071 0.88766 0.89484 0.90194 0.90872 0.91494 0.92021 0.92423 0.92677 0.92765
0.205  0.84122 0.84261 0.84490 0.84809 0.85213 0.85700 0.86262 0.86890 0.87574 0.88295 0.89035 0.89774 0.90478 0.91116 0.91664 0.92082 0.92346 0.92432
0.210  0.83499 0.83642 0.83879 0.84209 0.84628 0.85131 0.85714 0.86363 0.87071 0.87819 0.88585 0.89346 0.90073 0.90739 0.91304 0.91733 0.92007 0.92101
0.215  0.82872 0.83020 0.83265 0.83606 0.84040 0.84560 0.85163 0.85834 0.86564 0.87334 0.88130 0.88918 0.89669 0.90352 0.90937 0.91384 0.91665 0.91758
0.220  0.82241 0.82394 0.82648 0.83000 0.83448 0.83985 0.84605 0.85301 0.86055 0.86851 0.87668 0.88480 0.89258 0.89965 0.90566 0.91025 0.91316 0.91417
0.225  0.81608 0.81766 0.82028 0.82392 0.82852 0.83408 0.84047 0.84762 0.85542 0.86364 0.87207 0.88044 0.88843 0.89569 0.90191 0.90666 0.90965 0.91064
0.230  0.80973 0.81136 0.81405 0.81780 0.82255 0.82827 0.83487 0.84223 0.85023 0.85869 0.86736 0.87598 0.88425 0.89174 0.89808 0.90298 0.90607 0.90706
0.235  0.80336 0.80503 0.80781 0.81167 0.81656 0.82242 0.82923 0.83681 0.84505 0.85375 0.86267 0.87154 0.88000 0.88769 0.89427 0.89929 0.90246 0.90352
0.240  0.79697 0.79869 0.80155 0.80550 0.81054 0.81658 0.82355 0.83137 0.83983 0.84878 0.85791 0.86701 0.87576 0.88366 0.89036 0.89554 0.89879 0.89985
0.245  0.79057 0.79234 0.79527 0.79933 0.80451 0.81071 0.81787 0.82587 0.83456 0.84374 0.85316 0.86251 0.87143 0.87953 0.88647 0.89176 0.89509 0.89622
0.250  0.78416 0.78597 0.78898 0.79315 0.79846 0.80483 0.81218 0.82039 0.82931 0.83873 0.84839 0.85797 0.86712 0.87544 0.88249 0.88792 0.89135 0.89247
0.255  0.77774 0.77960 0.78268 0.78696 0.79239 0.79893 0.80647 0.81489 0.82403 0.83363 0.84353 0.85335 0.86272 0.87123 0.87852 0.88405 0.88755 0.88875
0.260  0.77132 0.77322 0.77638 0.78077 0.78633 0.79301 0.80072 0.80933 0.81869 0.82857 0.83871 0.84876 0.85836 0.86707 0.87445 0.88015 0.88374 0.88492
0.265  0.76489 0.76684 0.77007 0.77457 0.78026 0.78709 0.79499 0.80381 0.81338 0.82349 0.83380 0.84408 0.85390 0.86280 0.87042 0.87619 0.87987 0.88113
0.270  0.75847 0.76047 0.76376 0.76836 0.77419 0.78118 0.78925 0.79827 0.80806 0.81834 0.82894 0.83945 0.84947 0.85858 0.86629 0.87224 0.87598 0.87722
0.275  0.75205 0.75409 0.75746 0.76215 0.76811 0.77526 0.78351 0.79268 0.80268 0.81324 0.82404 0.83472 0.84495 0.85424 0.86218 0.86821 0.87204 0.87328
0.280  0.74563 0.74772 0.75116 0.75594 0.76202 0.76933 0.77772 0.78712 0.79733 0.80804 0.81909 0.83004 0.84048 0.84996 0.85799 0.86418 0.86807 0.86938
0.285  0.73923 0.74135 0.74487 0.74975 0.75595 0.76339 0.77197 0.78157 0.79195 0.80291 0.81417 0.82526 0.83591 0.84557 0.85379 0.86009 0.86407 0.86537
0.290  0.73283 0.73500 0.73858 0.74356 0.74988 0.75747 0.76622 0.77600 0.78656 0.79776 0.80917 0.82055 0.83139 0.84123 0.84957 0.85600 0.86001 0.86140
0.295  0.72644 0.72865 0.73231 0.73738 0.74382 0.75155 0.76047 0.77039 0.78120 0.79254 0.80423 0.81573 0.82678 0.83679 0.84529 0.85183 0.85596 0.85732
0.300  0.72007 0.72231 0.72604 0.73121 0.73776 0.74564 0.75468 0.76482 0.77576 0.78738 0.79919 0.81099 0.82222 0.83240 0.84104 0.84767 0.85184 0.85328
0.305  0.71371 0.71599 0.71979 0.72505 0.73172 0.73970 0.74894 0.75926 0.77040 0.78213 0.79423 0.80613 0.81756 0.82792 0.83670 0.84347 0.84772 0.84914
0.310  0.70737 0.70969 0.71353 0.71888 0.72566 0.73380 0.74320 0.75364 0.76502 0.77696 0.78917 0.80136 0.81296 0.82345 0.83241 0.83922 0.84355 0.84504
0.315  0.70104 0.70340 0.70731 0.71274 0.71964 0.72792 0.73742 0.74808 0.75958 0.77178 0.78419 0.79647 0.80826 0.81896 0.82801 0.83499 0.83938 0.84085
0.320  0.69474 0.69714 0.70111 0.70663 0.71363 0.72204 0.73170 0.74252 0.75421 0.76652 0.77919 0.79168 0.80364 0.81439 0.82367 0.83069 0.83515 0.83661
0.325  0.68845 0.69089 0.69492 0.70053 0.70764 0.71614 0.72598 0.73691 0.74883 0.76133 0.77411 0.78680 0.79890 0.80991 0.81923 0.82641 0.83091 0.83243
0.330  0.68219 0.68466 0.68876 0.69444 0.70166 0.71029 0.72028 0.73137 0.74339 0.75606 0.76911 0.78194 0.79424 0.80531 0.81484 0.82206 0.82664 0.82815
0.335  0.67595 0.67846 0.68261 0.68838 0.69567 0.70445 0.71453 0.72583 0.73803 0.75087 0.76400 0.77709 0.78947 0.80078 0.81035 0.81773 0.82232 0.82391
0.340  0.66973 0.67228 0.67649 0.68232 0.68972 0.69863 0.70885 0.72024 0.73260 0.74568 0.75899 0.77216 0.78479 0.79614 0.80591 0.81332 0.81802 0.81957
0.345  0.66354 0.66612 0.67038 0.67628 0.68380 0.69277 0.70318 0.71472 0.72723 0.74040 0.75387 0.76731 0.77999 0.79159 0.80139 0.80894 0.81365 0.81529
0.350  0.65738 0.65998 0.66430 0.67028 0.67789 0.68699 0.69746 0.70921 0.72187 0.73522 0.74885 0.76235 0.77528 0.78691 0.79684 0.80449 0.80930 0.81090
0.355  0.65123 0.65387 0.65823 0.66430 0.67200 0.68121 0.69181 0.70364 0.71644 0.72993 0.74372 0.75748 0.77046 0.78232 0.79235 0.80004 0.80489 0.80656
0.360  0.64512 0.64779 0.65220 0.65835 0.66610 0.67546 0.68619 0.69815 0.71111 0.72475 0.73870 0.75250 0.76573 0.77761 0.78776 0.79558 0.80049 0.80213
0.365  0.63903 0.64172 0.64620 0.65241 0.66026 0.66967 0.68057 0.69267 0.70578 0.71957 0.73367 0.74762 0.76088 0.77299 0.78324 0.79106 0.79603 0.79775
0.370  0.63298 0.63570 0.64022 0.64649 0.65444 0.66395 0.67491 0.68713 0.70036 0.71430 0.72854 0.74263 0.75613 0.76825 0.77860 0.78659 0.79159 0.79327
0.375  0.62695 0.62970 0.63427 0.64059 0.64864 0.65826 0.66933 0.68168 0.69505 0.70913 0.72351 0.73774 0.75126 0.76361 0.77406 0.78202 0.78710 0.78877
0.380  0.62095 0.62373 0.62834 0.63473 0.64282 0.65258 0.66376 0.67623 0.68969 0.70385 0.71837 0.73272 0.74649 0.75884 0.76938 0.77751 0.78261 0.78432
0.385  0.61498 0.61779 0.62245 0.62890 0.63707 0.64686 0.65815 0.67073 0.68435 0.69869 0.71335 0.72783 0.74160 0.75417 0.76480 0.77291 0.77807 0.77977
0.390  0.60903 0.61187 0.61656 0.62309 0.63134 0.64123 0.65262 0.66531 0.67906 0.69352 0.70820 0.72281 0.73681 0.74937 0.76010 0.76836 0.77354 0.77528
0.395  0.60312 0.60599 0.61071 0.61731 0.62563 0.63561 0.64711 0.65991 0.67369 0.68828 0.70318 0.71791 0.73190 0.74468 0.75548 0.76373 0.76897 0.77070
0.400  0.59724 0.60013 0.60490 0.61151 0.61995 0.63001 0.64157 0.65444 0.66842 0.68313 0.69803 0.71287 0.72710 0.73986 0.75075 0.75914 0.76439 0.76617
0.405  0.59139 0.59431 0.59912 0.60579 0.61424 0.62438 0.63606 0.64907 0.66316 0.67788 0.69301 0.70796 0.72217 0.73514 0.74611 0.75447 0.75978 0.76154
0.410  0.58558 0.58852 0.59336 0.60009 0.60861 0.61883 0.63060 0.64371 0.65782 0.67274 0.68799 0.70298 0.71736 0.73030 0.74134 0.74985 0.75516 0.75697
0.415  0.57979 0.58275 0.58764 0.59442 0.60301 0.61330 0.62516 0.63829 0.65258 0.66750 0.68285 0.69801 0.71241 0.72556 0.73667 0.74515 0.75053 0.75231
0.420  0.57404 0.57701 0.58194 0.58877 0.59742 0.60779 0.61967 0.63297 0.64725 0.66238 0.67783 0.69309 0.70759 0.72069 0.73188 0.74049 0.74585 0.74771
0.425  0.56832 0.57130 0.57627 0.58315 0.59185 0.60225 0.61427 0.62765 0.64204 0.65727 0.67269 0.68804 0.70262 0.71594 0.72718 0.73576 0.74121 0.74301
0.430  0.56262 0.56563 0.57061 0.57752 0.58628 0.59679 0.60888 0.62227 0.63684 0.65204 0.66768 0.68312 0.69779 0.71104 0.72236 0.73108 0.73650 0.73837
0.435  0.55697 0.55999 0.56500 0.57196 0.58078 0.59135 0.60344 0.61699 0.63154 0.64695 0.66254 0.67807 0.69281 0.70627 0.71764 0.72630 0.73181 0.73364
0.440  0.55134 0.55438 0.55943 0.56642 0.57530 0.58590 0.59810 0.61171 0.62636 0.64173 0.65754 0.67315 0.68797 0.70136 0.71280 0.72160 0.72706 0.72896
0.445  0.54574 0.54881 0.55388 0.56092 0.56984 0.58047 0.59277 0.60638 0.62119 0.63665 0.65253 0.66809 0.68298 0.69657 0.70805 0.71680 0.72236 0.72420
0.450  0.54018 0.54326 0.54836 0.55544 0.56435 0.57510 0.58738 0.60115 0.61593 0.63157 0.64741 0.66316 0.67813 0.69163 0.70317 0.71206 0.71758 0.71949
0.455  0.53465 0.53775 0.54287 0.54997 0.55895 0.56975 0.58210 0.59589 0.61079 0.62638 0.64242 0.65810 0.67312 0.68683 0.69841 0.70723 0.71284 0.71469
0.460  0.52915 0.53226 0.53741 0.54452 0.55357 0.56435 0.57683 0.59063 0.60554 0.62132 0.63729 0.65318 0.66826 0.68188 0.69351 0.70246 0.70803 0.70995
0.465  0.52368 0.52681 0.53195 0.53913 0.54822 0.55905 0.57157 0.58545 0.60042 0.61614 0.63230 0.64810 0.66324 0.67706 0.68872 0.69761 0.70326 0.70512
0.470  0.51824 0.52138 0.52655 0.53376 0.54283 0.55377 0.56627 0.58017 0.59531 0.61110 0.62717 0.64318 0.65837 0.67209 0.68380 0.69281 0.69844 0.70035
0.475  0.51284 0.51598 0.52118 0.52842 0.53753 0.54851 0.56106 0.57502 0.59010 0.60606 0.62220 0.63825 0.65348 0.66725 0.67899 0.68793 0.69361 0.69549
0.480  0.50746 0.51061 0.51584 0.52310 0.53225 0.54320 0.55587 0.56989 0.58502 0.60090 0.61722 0.63318 0.64846 0.66226 0.67404 0.68311 0.68878 0.69069
0.485  0.50212 0.50528 0.51053 0.51777 0.52700 0.53799 0.55061 0.56466 0.57994 0.59588 0.61211 0.62826 0.64357 0.65740 0.66921 0.67819 0.68391 0.68580
0.490  0.49680 0.49997 0.50524 0.51251 0.52177 0.53280 0.54547 0.55955 0.57476 0.59072 0.60714 0.62318 0.63854 0.65253 0.66424 0.67335 0.67905 0.68097
0.495  0.49152 0.49470 0.49999 0.50728 0.51651 0.52762 0.54034 0.55446 0.56972 0.58573 0.60203 0.61825 0.63364 0.64753 0.65938 0.66841 0.67415 0.67605
0.500  0.48627 0.48946 0.49473 0.50207 0.51133 0.52240 0.53513 0.54927 0.56455 0.58072 0.59707 0.61317 0.62859 0.64265 0.65449 0.66355 0.66927 0.67119
0.505  0.48104 0.48425 0.48953 0.49690 0.50617 0.51728 0.53004 0.54422 0.55953 0.57560 0.59196 0.60825 0.62369 0.63763 0.64952 0.65858 0.66434 0.66624
0.510  0.47585 0.47907 0.48436 0.49169 0.50104 0.51217 0.52496 0.53917 0.55452 0.57062 0.58701 0.60330 0.61863 0.63273 0.64463 0.65369 0.65943 0.66135
0.515  0.47069 0.47391 0.47922 0.48657 0.49587 0.50700 0.51980 0.53402 0.54938 0.56549 0.58206 0.59823 0.61372 0.62769 0.63961 0.64877 0.65447 0.65644
0.520  0.46556 0.46879 0.47410 0.48147 0.49079 0.50194 0.51476 0.52901 0.54440 0.56053 0.57696 0.59331 0.60877 0.62279 0.63470 0.64378 0.64954 0.65146
0.525  0.46045 0.46369 0.46902 0.47639 0.48573 0.49690 0.50974 0.52401 0.53941 0.55557 0.57202 0.58822 0.60373 0.61772 0.62967 0.63885 0.64455 0.64652
0.530  0.45538 0.45860 0.46395 0.47134 0.48070 0.49188 0.50469 0.51891 0.53431 0.55047 0.56693 0.58330 0.59881 0.61280 0.62474 0.63382 0.63959 0.64151
0.535  0.45034 0.45356 0.45888 0.46629 0.47561 0.48680 0.49965 0.51394 0.52936 0.54553 0.56199 0.57820 0.59372 0.60777 0.61968 0.62887 0.63457 0.63654
0.540  0.44532 0.44855 0.45388 0.46127 0.47062 0.48182 0.49468 0.50898 0.52429 0.54044 0.55705 0.57327 0.58879 0.60279 0.61473 0.62382 0.62959 0.63150
0.545  0.44033 0.44356 0.44890 0.45629 0.46566 0.47686 0.48973 0.50392 0.51934 0.53551 0.55197 0.56834 0.58370 0.59784 0.60965 0.61884 0.62458 0.62651
0.550  0.43538 0.43860 0.44394 0.45134 0.46071 0.47191 0.48469 0.49899 0.51441 0.53058 0.54704 0.56325 0.57876 0.59275 0.60468 0.61376 0.61954 0.62144
0.555  0.43044 0.43367 0.43901 0.44642 0.45578 0.46691 0.47978 0.49407 0.50936 0.52551 0.54196 0.55832 0.57365 0.58779 0.59970 0.60876 0.61450 0.61643
0.560  0.42554 0.42877 0.43411 0.44151 0.45081 0.46201 0.47487 0.48904 0.50445 0.52060 0.53704 0.55322 0.56871 0.58267 0.59459 0.60373 0.60942 0.61139
0.565  0.42066 0.42389 0.42923 0.43658 0.44594 0.45713 0.46988 0.48416 0.49955 0.51554 0.53210 0.54829 0.56376 0.57770 0.58959 0.59863 0.60437 0.60628
0.570  0.41581 0.41904 0.42433 0.43172 0.44108 0.45217 0.46501 0.47928 0.49452 0.51064 0.52704 0.54318 0.55864 0.57257 0.58446 0.59360 0.59926 0.60122
0.575  0.41098 0.41421 0.41951 0.42689 0.43624 0.44733 0.46016 0.47428 0.48965 0.50575 0.52213 0.53825 0.55368 0.56759 0.57944 0.58846 0.59419 0.59609
0.580  0.40618 0.40938 0.41470 0.42208 0.43134 0.44250 0.45521 0.46943 0.48477 0.50070 0.51705 0.53331 0.54854 0.56258 0.57428 0.58340 0.58909 0.59100
0.585  0.40141 0.40461 0.40992 0.41729 0.42655 0.43770 0.45039 0.46459 0.47977 0.49582 0.51214 0.52820 0.54358 0.55743 0.56925 0.57824 0.58395 0.58584
0.590  0.39666 0.39985 0.40516 0.41247 0.42177 0.43281 0.44558 0.45963 0.47492 0.49093 0.50722 0.52327 0.53859 0.55242 0.56419 0.57315 0.57883 0.58072
0.595  0.39194 0.39513 0.40043 0.40772 0.41701 0.42804 0.44072 0.45482 0.46995 0.48591 0.50216 0.51815 0.53345 0.54725 0.55901 0.56804 0.57365 0.57559
0.600  0.38723 0.39042 0.39571 0.40300 0.41219 0.42328 0.43589 0.45001 0.46510 0.48104 0.49725 0.51320 0.52846 0.54222 0.55394 0.56285 0.56851 0.57039
0.605  0.38255 0.38574 0.39098 0.39830 0.40748 0.41853 0.43113 0.44509 0.46027 0.47601 0.49217 0.50825 0.52331 0.53717 0.54873 0.55773 0.56332 0.56523
0.610  0.37790 0.38108 0.38632 0.39361 0.40278 0.41372 0.42637 0.44030 0.45530 0.47115 0.48727 0.50313 0.51831 0.53199 0.54364 0.55251 0.55814 0.56000
0.615  0.37327 0.37645 0.38167 0.38889 0.39809 0.40901 0.42152 0.43553 0.45048 0.46629 0.48237 0.49818 0.51326 0.52693 0.53852 0.54736 0.55294 0.55481
0.620  0.36867 0.37184 0.37705 0.38425 0.39334 0.40432 0.41679 0.43063 0.44568 0.46128 0.47730 0.49305 0.50813 0.52171 0.53330 0.54218 0.54770 0.54955
0.625  0.36408 0.36724 0.37244 0.37962 0.38870 0.39954 0.41208 0.42588 0.44072 0.45643 0.47239 0.48809 0.50311 0.51664 0.52817 0.53693 0.54249 0.54434
0.630  0.35952 0.36265 0.36786 0.37502 0.38407 0.39487 0.40726 0.42113 0.43593 0.45158 0.46731 0.48313 0.49792 0.51154 0.52290 0.53174 0.53721 0.53911
0.635  0.35499 0.35810 0.36329 0.37043 0.37945 0.39023 0.40257 0.41626 0.43115 0.44657 0.46241 0.47799 0.49289 0.50631 0.51776 0.52645 0.53197 0.53381
0.640  0.35047 0.35357 0.35870 0.36580 0.37485 0.38559 0.39789 0.41153 0.42621 0.44173 0.45751 0.47302 0.48783 0.50121 0.51258 0.52124 0.52672 0.52855
0.645  0.34598 0.34907 0.35418 0.36125 0.37019 0.38087 0.39310 0.40681 0.42144 0.43673 0.45243 0.46787 0.48265 0.49595 0.50730 0.51600 0.52140 0.52321
0.650  0.34150 0.34458 0.34967 0.35672 0.36562 0.37626 0.38845 0.40196 0.41666 0.43189 0.44752 0.46289 0.47759 0.49083 0.50211 0.51068 0.51612 0.51792
0.655  0.33704 0.34011 0.34519 0.35221 0.36107 0.37167 0.38381 0.39726 0.41174 0.42705 0.44259 0.45790 0.47236 0.48569 0.49678 0.50542 0.51080 0.51262
0.660  0.33261 0.33567 0.34072 0.34771 0.35654 0.36708 0.37917 0.39257 0.40698 0.42205 0.43753 0.45274 0.46730 0.48041 0.49157 0.50006 0.50545 0.50724
0.665  0.32819 0.33124 0.33627 0.34321 0.35193 0.36241 0.37442 0.38774 0.40221 0.41722 0.43261 0.44775 0.46222 0.47525 0.48634 0.49477 0.50012 0.50190
0.670  0.32380 0.32682 0.33178 0.33869 0.34742 0.35785 0.36981 0.38306 0.39731 0.41238 0.42752 0.44274 0.45697 0.46993 0.48099 0.48947 0.49472 0.49654
0.675  0.31942 0.32243 0.32737 0.33424 0.34293 0.35331 0.36520 0.37838 0.39256 0.40738 0.42260 0.43756 0.45188 0.46476 0.47573 0.48407 0.48936 0.49112
0.680  0.31506 0.31802 0.32296 0.32980 0.33845 0.34866 0.36048 0.37357 0.38779 0.40255 0.41768 0.43255 0.44660 0.45957 0.47034 0.47873 0.48397 0.48573
0.685  0.31071 0.31366 0.31858 0.32538 0.33389 0.34414 0.35589 0.36890 0.38291 0.39771 0.41258 0.42736 0.44150 0.45422 0.46507 0.47334 0.47854 0.48027
0.690  0.30639 0.30932 0.31421 0.32097 0.32943 0.33962 0.35130 0.36424 0.37816 0.39271 0.40765 0.42233 0.43637 0.44900 0.45977 0.46794 0.47312 0.47485
0.695  0.30208 0.30500 0.30985 0.31651 0.32499 0.33512 0.34660 0.35944 0.37326 0.38787 0.40270 0.41729 0.43107 0.44376 0.45433 0.46255 0.46767 0.46940
0.700  0.29778 0.30068 0.30551 0.31213 0.32056 0.33052 0.34203 0.35479 0.36852 0.38294 0.39760 0.41208 0.42593 0.43839 0.44901 0.45707 0.46219 0.46389
0.705  0.29349 0.29639 0.30114 0.30776 0.31613 0.32603 0.33747 0.35014 0.36378 0.37802 0.39265 0.40702 0.42076 0.43313 0.44366 0.45166 0.45672 0.45841
0.710  0.28923 0.29211 0.29682 0.30340 0.31163 0.32155 0.33291 0.34536 0.35888 0.37318 0.38753 0.40196 0.41544 0.42772 0.43819 0.44622 0.45120 0.45286
0.715  0.28498 0.28784 0.29252 0.29906 0.30723 0.31708 0.32823 0.34071 0.35414 0.36816 0.38257 0.39672 0.41026 0.42243 0.43281 0.44069 0.44569 0.44735
0.720  0.28074 0.28358 0.28824 0.29465 0.30284 0.31250 0.32368 0.33607 0.34939 0.36331 0.37760 0.39164 0.40490 0.41714 0.42741 0.43522 0.44015 0.44181
0.725  0.27652 0.27934 0.28396 0.29033 0.29845 0.30805 0.31914 0.33129 0.34449 0.35846 0.37246 0.38638 0.39970 0.41168 0.42189 0.42972 0.43458 0.43620
0.730  0.27232 0.27508 0.27969 0.28602 0.29399 0.30360 0.31448 0.32665 0.33975 0.35343 0.36748 0.38128 0.39448 0.40635 0.41646 0.42413 0.42901 0.43062
0.735  0.26812 0.27086 0.27544 0.28171 0.28962 0.29915 0.30994 0.32201 0.33500 0.34856 0.36249 0.37617 0.38908 0.40100 0.41089 0.41861 0.42341 0.42502
0.740  0.26394 0.26666 0.27114 0.27742 0.28526 0.29460 0.30541 0.31736 0.33009 0.34369 0.35732 0.37087 0.38384 0.39550 0.40543 0.41304 0.41777 0.41935
0.745  0.25976 0.26246 0.26691 0.27306 0.28090 0.29016 0.30086 0.31259 0.32533 0.33864 0.35231 0.36574 0.37857 0.39011 0.39994 0.40740 0.41213 0.41371
0.750  0.25560 0.25827 0.26269 0.26878 0.27646 0.28573 0.29622 0.30795 0.32057 0.33376 0.34729 0.36058 0.37313 0.38470 0.39432 0.40181 0.40647 0.40804
0.755  0.25145 0.25410 0.25847 0.26450 0.27212 0.28129 0.29169 0.30331 0.31566 0.32886 0.34210 0.35525 0.36784 0.37916 0.38880 0.39614 0.40076 0.40230
0.760  0.24731 0.24993 0.25426 0.26024 0.26778 0.27676 0.28715 0.29852 0.31089 0.32379 0.33706 0.35008 0.36252 0.37371 0.38324 0.39047 0.39506 0.39659
0.765  0.24317 0.24577 0.25006 0.25598 0.26344 0.27233 0.28250 0.29388 0.30611 0.31889 0.33200 0.34488 0.35704 0.36823 0.37756 0.38481 0.38933 0.39079
0.770  0.23905 0.24162 0.24586 0.25171 0.25910 0.26791 0.27796 0.28922 0.30117 0.31396 0.32677 0.33950 0.35168 0.36263 0.37196 0.37904 0.38354 0.38503
0.775  0.23493 0.23747 0.24162 0.24739 0.25468 0.26344 0.27343 0.28442 0.29638 0.30887 0.32169 0.33428 0.34631 0.35713 0.36634 0.37333 0.37776 0.37924
0.780  0.23082 0.23330 0.23743 0.24315 0.25036 0.25895 0.26888 0.27976 0.29158 0.30392 0.31658 0.32903 0.34077 0.35147 0.36059 0.36759 0.37195 0.37336
0.785  0.22671 0.22916 0.23325 0.23890 0.24603 0.25452 0.26422 0.27509 0.28670 0.29896 0.31132 0.32361 0.33536 0.34592 0.35491 0.36174 0.36608 0.36751
0.790  0.22261 0.22503 0.22907 0.23465 0.24170 0.25009 0.25968 0.27027 0.28180 0.29383 0.30619 0.31832 0.32991 0.34034 0.34921 0.35594 0.36021 0.36164
0.795  0.21851 0.22091 0.22490 0.23041 0.23728 0.24555 0.25512 0.26559 0.27697 0.28885 0.30102 0.31301 0.32431 0.33461 0.34338 0.35012 0.35432 0.35568
0.800  0.21441 0.21678 0.22072 0.22610 0.23295 0.24111 0.25044 0.26089 0.27211 0.28384 0.29572 0.30753 0.31883 0.32898 0.33763 0.34419 0.34835 0.34973
0.805  0.21031 0.21266 0.21655 0.22185 0.22861 0.23667 0.24588 0.25613 0.26712 0.27867 0.29054 0.30218 0.31331 0.32332 0.33184 0.33830 0.34239 0.34376
0.810  0.20622 0.20854 0.21232 0.21761 0.22428 0.23222 0.24130 0.25133 0.26225 0.27364 0.28524 0.29681 0.30764 0.31751 0.32592 0.33238 0.33640 0.33770
0.815  0.20213 0.20441 0.20814 0.21336 0.21993 0.22766 0.23671 0.24660 0.25735 0.26858 0.27995 0.29126 0.30207 0.31179 0.32007 0.32640 0.33033 0.33166
0.820  0.19803 0.20029 0.20397 0.20910 0.21549 0.22320 0.23200 0.24186 0.25231 0.26335 0.27470 0.28583 0.29647 0.30604 0.31418 0.32035 0.32427 0.32558
0.825  0.19394 0.19616 0.19978 0.20483 0.21114 0.21872 0.22739 0.23697 0.24739 0.25826 0.26928 0.28037 0.29071 0.30013 0.30816 0.31432 0.31816 0.31940
0.830  0.18984 0.19202 0.19560 0.20051 0.20677 0.21424 0.22277 0.23219 0.24244 0.25313 0.26397 0.27474 0.28505 0.29431 0.30220 0.30824 0.31198 0.31324
0.835  0.18574 0.18786 0.19140 0.19623 0.20240 0.20964 0.21801 0.22740 0.23733 0.24784 0.25864 0.26923 0.27935 0.28845 0.29620 0.30207 0.30579 0.30704
0.840  0.18163 0.18372 0.18720 0.19195 0.19792 0.20513 0.21336 0.22245 0.23235 0.24268 0.25324 0.26368 0.27349 0.28254 0.29006 0.29591 0.29957 0.30074
0.845  0.17752 0.17957 0.18294 0.18766 0.19353 0.20060 0.20869 0.21762 0.22734 0.23748 0.24774 0.25796 0.26773 0.27650 0.28397 0.28971 0.29325 0.29445
0.850  0.17340 0.17541 0.17872 0.18335 0.18911 0.19606 0.20399 0.21276 0.22216 0.23210 0.24232 0.25233 0.26191 0.27052 0.27784 0.28339 0.28692 0.28810
0.855  0.16926 0.17123 0.17448 0.17896 0.18468 0.19140 0.19917 0.20779 0.21710 0.22684 0.23684 0.24667 0.25593 0.26448 0.27165 0.27710 0.28055 0.28165
0.860  0.16512 0.16705 0.17024 0.17462 0.18023 0.18681 0.19443 0.20284 0.21200 0.22154 0.23122 0.24083 0.25004 0.25830 0.26534 0.27074 0.27410 0.27521
0.865  0.16096 0.16285 0.16597 0.17027 0.17568 0.18221 0.18966 0.19790 0.20673 0.21607 0.22567 0.23509 0.24409 0.25217 0.25905 0.26427 0.26759 0.26870
0.870  0.15678 0.15863 0.16169 0.16589 0.17119 0.17758 0.18478 0.19293 0.20157 0.21070 0.22009 0.22929 0.23797 0.24599 0.25271 0.25781 0.26105 0.26208
0.875  0.15258 0.15439 0.15738 0.16149 0.16667 0.17282 0.17994 0.18780 0.19636 0.20529 0.21432 0.22331 0.23192 0.23964 0.24622 0.25128 0.25443 0.25545
0.880  0.14837 0.15013 0.15304 0.15707 0.16213 0.16813 0.17508 0.18276 0.19106 0.19969 0.20864 0.21741 0.22581 0.23334 0.23976 0.24466 0.24772 0.24875
0.885  0.14412 0.14584 0.14865 0.15256 0.15755 0.16341 0.17019 0.17767 0.18569 0.19418 0.20291 0.21146 0.21952 0.22697 0.23322 0.23796 0.24097 0.24193
0.890  0.13986 0.14151 0.14427 0.14807 0.15286 0.15864 0.16514 0.17242 0.18035 0.18862 0.19698 0.20531 0.21328 0.22043 0.22653 0.23121 0.23413 0.23508
0.895  0.13556 0.13717 0.13985 0.14355 0.14821 0.15375 0.16016 0.16724 0.17495 0.18289 0.19113 0.19922 0.20697 0.21392 0.21984 0.22438 0.22719 0.22815
0.900  0.13122 0.13279 0.13540 0.13899 0.14352 0.14890 0.15513 0.16201 0.16938 0.17718 0.18520 0.19306 0.20047 0.20732 0.21307 0.21742 0.22019 0.22108
0.905  0.12685 0.12837 0.13090 0.13439 0.13878 0.14400 0.15004 0.15671 0.16386 0.17142 0.17908 0.18670 0.19399 0.20054 0.20617 0.21041 0.21309 0.21396
0.910  0.12242 0.12390 0.12636 0.12972 0.13397 0.13904 0.14480 0.15125 0.15827 0.16559 0.17300 0.18038 0.18743 0.19376 0.19916 0.20331 0.20589 0.20669
0.915  0.11796 0.11939 0.12176 0.12497 0.12907 0.13402 0.13959 0.14582 0.15249 0.15956 0.16683 0.17395 0.18072 0.18688 0.19209 0.19604 0.19855 0.19936
0.920  0.11344 0.11482 0.11707 0.12021 0.12416 0.12886 0.13430 0.14031 0.14674 0.15356 0.16045 0.16732 0.17389 0.17988 0.18489 0.18869 0.19111 0.19190
0.925  0.10885 0.11018 0.11235 0.11537 0.11917 0.12369 0.12892 0.13461 0.14090 0.14745 0.15408 0.16068 0.16700 0.17267 0.17751 0.18122 0.18354 0.18426
0.930  0.10420 0.10548 0.10755 0.11045 0.11410 0.11844 0.12338 0.12891 0.13484 0.14113 0.14759 0.15392 0.15997 0.16541 0.17004 0.17359 0.17579 0.17651
0.935  0.09946 0.10068 0.10267 0.10544 0.10888 0.11308 0.11781 0.12310 0.12878 0.13478 0.14086 0.14700 0.15271 0.15799 0.16241 0.16576 0.16790 0.16861
0.940  0.09463 0.09579 0.09769 0.10029 0.10361 0.10755 0.11212 0.11717 0.12257 0.12829 0.13408 0.13985 0.14537 0.15032 0.15455 0.15780 0.15983 0.16046
0.945  0.08969 0.09078 0.09260 0.09506 0.09821 0.10196 0.10622 0.11100 0.11621 0.12155 0.12714 0.13260 0.13784 0.14253 0.14654 0.14962 0.15154 0.15216
0.950  0.08463 0.08565 0.08737 0.08970 0.09268 0.09622 0.10024 0.10476 0.10959 0.11472 0.11999 0.12515 0.13001 0.13452 0.13830 0.14117 0.14300 0.14356
0.955  0.07942 0.08038 0.08199 0.08418 0.08698 0.09029 0.09408 0.09832 0.10286 0.10767 0.11253 0.11738 0.12202 0.12625 0.12979 0.13248 0.13419 0.13474
0.960  0.07402 0.07492 0.07640 0.07847 0.08102 0.08411 0.08769 0.09157 0.09587 0.10033 0.10489 0.10940 0.11373 0.11761 0.12092 0.12347 0.12506 0.12554
0.965  0.06841 0.06924 0.07060 0.07252 0.07488 0.07773 0.08098 0.08462 0.08852 0.09266 0.09692 0.10109 0.10507 0.10866 0.11172 0.11407 0.11553 0.11600
0.970  0.06253 0.06329 0.06453 0.06624 0.06844 0.07104 0.07400 0.07733 0.08089 0.08467 0.08849 0.09229 0.09594 0.09927 0.10206 0.10417 0.10552 0.10593
0.975  0.05630 0.05698 0.05810 0.05964 0.06161 0.06395 0.06661 0.06960 0.07280 0.07619 0.07962 0.08304 0.08631 0.08925 0.09180 0.09370 0.09491 0.09526
0.980  0.04960 0.05020 0.05118 0.05253 0.05426 0.05627 0.05865 0.06123 0.06408 0.06701 0.07008 0.07308 0.07595 0.07853 0.08074 0.08243 0.08349 0.08380
0.985  0.04223 0.04274 0.04357 0.04472 0.04615 0.04789 0.04986 0.05208 0.05446 0.05698 0.05953 0.06212 0.06451 0.06674 0.06861 0.07004 0.07093 0.07121
0.990  0.03381 0.03421 0.03487 0.03578 0.03692 0.03830 0.03987 0.04163 0.04352 0.04552 0.04755 0.04957 0.05151 0.05327 0.05476 0.05588 0.05660 0.05682
0.995  0.02330 0.02358 0.02402 0.02465 0.02542 0.02636 0.02743 0.02862 0.02992 0.03125 0.03266 0.03403 0.03535 0.03654 0.03755 0.03834 0.03883 0.03893
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e060.dat <==
# alpha = +0.40 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99988 0.99988 0.99988 0.99988 0.99989 0.99989 0.99990 0.99990 0.99991 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995
0.010  0.99951 0.99951 0.99952 0.99953 0.99954 0.99956 0.99958 0.99960 0.99963 0.99965 0.99968 0.99970 0.99973 0.99975 0.99977 0.99978 0.99979 0.99980
0.015  0.99889 0.99890 0.99892 0.99895 0.99898 0.99902 0.99906 0.99911 0.99916 0.99922 0.99928 0.99933 0.99939 0.99944 0.99948 0.99951 0.99954 0.99955
0.020  0.99803 0.99805 0.99808 0.99813 0.99818 0.99825 0.99833 0.99842 0.99851 0.99861 0.99872 0.99882 0.99892 0.99901 0.99908 0.99914 0.99917 0.99920
0.025  0.99693 0.99696 0.99701 0.99708 0.99717 0.99727 0.99739 0.99753 0.99768 0.99784 0.99800 0.99816 0.99831 0.99845 0.99856 0.99865 0.99871 0.99868
0.030  0.99559 0.99563 0.99570 0.99580 0.99593 0.99608 0.99625 0.99645 0.99666 0.99689 0.99712 0.99735 0.99757 0.99777 0.99794 0.99806 0.99814 0.99813
0.035  0.99400 0.99406 0.99416 0.99430 0.99447 0.99467 0.99491 0.99518 0.99547 0.99577 0.99609 0.99640 0.99669 0.99696 0.99719 0.99737 0.99748 0.99748
0.040  0.99219 0.99226 0.99239 0.99257 0.99279 0.99306 0.99337 0.99372 0.99409 0.99449 0.99490 0.99530 0.99569 0.99604 0.99634 0.99657 0.99671 0.99673
0.045  0.99014 0.99024 0.99040 0.99062 0.99090 0.99124 0.99163 0.99207 0.99254 0.99304 0.99356 0.99407 0.99455 0.99500 0.99537 0.99566 0.99584 0.99589
0.050  0.98787 0.98798 0.98818 0.98845 0.98880 0.98922 0.98970 0.99023 0.99082 0.99143 0.99206 0.99269 0.99329 0.99384 0.99430 0.99465 0.99487 0.99495
0.055  0.98537 0.98551 0.98575 0.98608 0.98649 0.98699 0.98757 0.98822 0.98892 0.98966 0.99042 0.99118 0.99190 0.99256 0.99312 0.99354 0.99381 0.99391
0.060  0.98265 0.98282 0.98310 0.98349 0.98399 0.98458 0.98526 0.98603 0.98686 0.98773 0.98864 0.98954 0.99039 0.99116 0.99182 0.99233 0.99264 0.99271
0.065  0.97972 0.97992 0.98025 0.98070 0.98128 0.98197 0.98277 0.98366 0.98463 0.98565 0.98671 0.98776 0.98875 0.98965 0.99042 0.99101 0.99138 0.99149
0.070  0.97658 0.97681 0.97719 0.97771 0.97838 0.97918 0.98010 0.98113 0.98225 0.98342 0.98464 0.98585 0.98699 0.98804 0.98892 0.98960 0.99003 0.99017
0.075  0.97324 0.97350 0.97393 0.97453 0.97529 0.97620 0.97725 0.97843 0.97970 0.98105 0.98243 0.98380 0.98512 0.98631 0.98732 0.98809 0.98858 0.98875
0.080  0.96971 0.97000 0.97049 0.97116 0.97202 0.97305 0.97424 0.97556 0.97701 0.97853 0.98009 0.98164 0.98312 0.98447 0.98562 0.98649 0.98703 0.98719
0.085  0.96598 0.96631 0.96685 0.96761 0.96857 0.96973 0.97106 0.97254 0.97416 0.97587 0.97762 0.97936 0.98102 0.98253 0.98380 0.98478 0.98540 0.98559
0.090  0.96207 0.96243 0.96304 0.96388 0.96495 0.96624 0.96772 0.96937 0.97117 0.97307 0.97502 0.97696 0.97880 0.98048 0.98190 0.98299 0.98367 0.98391
0.095  0.95798 0.95838 0.95905 0.95998 0.96116 0.96259 0.96423 0.96606 0.96804 0.97014 0.97229 0.97443 0.97648 0.97833 0.97990 0.98111 0.98186 0.98208
0.100  0.95371 0.95416 0.95490 0.95592 0.95722 0.95878 0.96058 0.96259 0.96478 0.96709 0.96945 0.97180 0.97404 0.97607 0.97780 0.97913 0.97996 0.98023
0.105  0.94928 0.94977 0.95058 0.95170 0.95312 0.95482 0.95680 0.95899 0.96138 0.96391 0.96649 0.96906 0.97150 0.97373 0.97562 0.97706 0.97797 0.97829
0.110  0.94470 0.94523 0.94611 0.94732 0.94887 0.95073 0.95287 0.95526 0.95786 0.96061 0.96342 0.96621 0.96887 0.97129 0.97335 0.97491 0.97590 0.97620
0.115  0.93996 0.94053 0.94148 0.94280 0.94448 0.94649 0.94881 0.95140 0.95421 0.95718 0.96022 0.96325 0.96613 0.96875 0.97097 0.97267 0.97374 0.97410
0.120  0.93508 0.93570 0.93672 0.93815 0.93995 0.94212 0.94462 0.94741 0.95045 0.95365 0.95694 0.96020 0.96331 0.96613 0.96852 0.97035 0.97151 0.97185
0.125  0.93005 0.93072 0.93182 0.93335 0.93529 0.93762 0.94031 0.94331 0.94657 0.95002 0.95355 0.95705 0.96039 0.96342 0.96599 0.96795 0.96919 0.96959
0.130  0.92490 0.92561 0.92679 0.92843 0.93051 0.93301 0.93589 0.93910 0.94259 0.94628 0.95005 0.95379 0.95736 0.96061 0.96336 0.96546 0.96679 0.96725
0.135  0.91962 0.92038 0.92164 0.92339 0.92561 0.92828 0.93135 0.93478 0.93850 0.94242 0.94646 0.95046 0.95427 0.95774 0.96067 0.96291 0.96432 0.96477
0.140  0.91423 0.91503 0.91637 0.91824 0.92060 0.92343 0.92670 0.93035 0.93431 0.93849 0.94278 0.94703 0.95109 0.95476 0.95788 0.96027 0.96177 0.96228
0.145  0.90872 0.90958 0.91100 0.91297 0.91548 0.91849 0.92195 0.92582 0.93003 0.93447 0.93901 0.94351 0.94782 0.95172 0.95504 0.95756 0.95915 0.95966
0.150  0.90310 0.90401 0.90551 0.90760 0.91025 0.91344 0.91711 0.92121 0.92566 0.93035 0.93515 0.93993 0.94448 0.94860 0.95209 0.95477 0.95645 0.95703
0.155  0.89739 0.89835 0.89994 0.90214 0.90494 0.90830 0.91218 0.91651 0.92120 0.92614 0.93122 0.93626 0.94104 0.94541 0.94910 0.95192 0.95369 0.95426
0.160  0.89158 0.89259 0.89427 0.89659 0.89954 0.90308 0.90716 0.91172 0.91665 0.92187 0.92722 0.93250 0.93756 0.94215 0.94603 0.94899 0.95086 0.95149
0.165  0.88569 0.88675 0.88851 0.89095 0.89405 0.89777 0.90206 0.90684 0.91204 0.91752 0.92312 0.92869 0.93398 0.93880 0.94288 0.94600 0.94796 0.94859
0.170  0.87972 0.88083 0.88267 0.88524 0.88848 0.89239 0.89688 0.90190 0.90735 0.91308 0.91897 0.92478 0.93035 0.93540 0.93968 0.94294 0.94500 0.94569
0.175  0.87367 0.87483 0.87676 0.87945 0.88285 0.88693 0.89163 0.89689 0.90259 0.90859 0.91475 0.92084 0.92667 0.93192 0.93640 0.93982 0.94197 0.94266
0.180  0.86755 0.86877 0.87078 0.87358 0.87714 0.88139 0.88631 0.89181 0.89775 0.90403 0.91044 0.91683 0.92288 0.92840 0.93308 0.93664 0.93887 0.93964
0.185  0.86137 0.86264 0.86474 0.86766 0.87136 0.87581 0.88094 0.88666 0.89286 0.89939 0.90611 0.91273 0.91907 0.92479 0.92967 0.93339 0.93573 0.93648
0.190  0.85512 0.85645 0.85864 0.86168 0.86553 0.87016 0.87550 0.88145 0.88792 0.89472 0.90167 0.90860 0.91516 0.92115 0.92622 0.93008 0.93251 0.93334
0.195  0.84883 0.85020 0.85248 0.85564 0.85965 0.86446 0.87001 0.87620 0.88290 0.88999 0.89722 0.90438 0.91125 0.91743 0.92270 0.92672 0.92925 0.93007
0.200  0.84248 0.84391 0.84627 0.84955 0.85371 0.85871 0.86446 0.87090 0.87785 0.88518 0.89271 0.90015 0.90723 0.91368 0.91914 0.92329 0.92591 0.92681
0.205  0.83609 0.83757 0.84002 0.84342 0.84774 0.85292 0.85888 0.86554 0.87276 0.88035 0.88813 0.89586 0.90320 0.90984 0.91550 0.91982 0.92254 0.92343
0.210  0.82966 0.83120 0.83373 0.83725 0.84172 0.84707 0.85325 0.86013 0.86761 0.87548 0.88353 0.89149 0.89907 0.90599 0.91184 0.91628 0.91909 0.92006
0.215  0.82320 0.82479 0.82740 0.83104 0.83566 0.84119 0.84759 0.85470 0.86241 0.87053 0.87887 0.88712 0.89495 0.90205 0.90810 0.91272 0.91562 0.91657
0.220  0.81671 0.81834 0.82104 0.82480 0.82957 0.83529 0.84186 0.84923 0.85719 0.86557 0.87416 0.88265 0.89076 0.89811 0.90433 0.90907 0.91207 0.91310
0.225  0.81019 0.81187 0.81466 0.81854 0.82345 0.82935 0.83613 0.84370 0.85193 0.86058 0.86943 0.87819 0.88652 0.89407 0.90051 0.90541 0.90849 0.90951
0.230  0.80364 0.80538 0.80825 0.81225 0.81730 0.82338 0.83037 0.83817 0.84662 0.85552 0.86462 0.87364 0.88226 0.89004 0.89661 0.90167 0.90485 0.90588
0.235  0.79708 0.79886 0.80182 0.80593 0.81113 0.81737 0.82458 0.83261 0.84130 0.85046 0.85983 0.86910 0.87792 0.88592 0.89272 0.89791 0.90117 0.90226
0.240  0.79050 0.79233 0.79538 0.79959 0.80495 0.81136 0.81875 0.82702 0.83596 0.84537 0.85496 0.86447 0.87359 0.88180 0.88875 0.89408 0.89743 0.89853
0.245  0.78390 0.78579 0.78891 0.79324 0.79875 0.80533 0.81292 0.82138 0.83055 0.84021 0.85009 0.85987 0.86917 0.87759 0.88477 0.89023 0.89366 0.89482
0.250  0.77730 0.77924 0.78244 0.78688 0.79253 0.79929 0.80707 0.81575 0.82517 0.83507 0.84521 0.85523 0.86477 0.87341 0.88071 0.88632 0.88984 0.89100
0.255  0.77069 0.77268 0.77596 0.78051 0.78629 0.79323 0.80121 0.81011 0.81975 0.82986 0.84024 0.85051 0.86028 0.86912 0.87666 0.88237 0.88597 0.88721
0.260  0.76408 0.76611 0.76947 0.77414 0.78005 0.78714 0.79531 0.80441 0.81428 0.82467 0.83530 0.84581 0.85581 0.86486 0.87251 0.87839 0.88208 0.88331
0.265  0.75747 0.75955 0.76298 0.76776 0.77381 0.78106 0.78942 0.79874 0.80884 0.81946 0.83028 0.84103 0.85126 0.86051 0.86839 0.87435 0.87813 0.87943
0.270  0.75086 0.75298 0.75650 0.76138 0.76757 0.77498 0.78353 0.79306 0.80337 0.81419 0.82530 0.83629 0.84673 0.85618 0.86418 0.87031 0.87416 0.87545
0.275  0.74425 0.74643 0.75001 0.75500 0.76133 0.76890 0.77763 0.78732 0.79786 0.80896 0.82028 0.83145 0.84211 0.85176 0.85998 0.86620 0.87014 0.87143
0.280  0.73765 0.73987 0.74353 0.74862 0.75506 0.76281 0.77169 0.78162 0.79238 0.80364 0.81521 0.82666 0.83754 0.84737 0.85570 0.86208 0.86609 0.86744
0.285  0.73106 0.73333 0.73706 0.74225 0.74882 0.75671 0.76579 0.77592 0.78686 0.79838 0.81018 0.82177 0.83287 0.84290 0.85140 0.85790 0.86200 0.86334
0.290  0.72448 0.72679 0.73060 0.73588 0.74259 0.75062 0.75988 0.77020 0.78133 0.79310 0.80506 0.81694 0.82824 0.83845 0.84709 0.85372 0.85785 0.85928
0.295  0.71792 0.72026 0.72415 0.72953 0.73636 0.74455 0.75398 0.76445 0.77583 0.78775 0.79999 0.81202 0.82352 0.83392 0.84271 0.84947 0.85371 0.85511
0.300  0.71136 0.71375 0.71771 0.72319 0.73014 0.73847 0.74804 0.75874 0.77026 0.78245 0.79484 0.80715 0.81885 0.82942 0.83837 0.84521 0.84950 0.85098
0.305  0.70483 0.70726 0.71128 0.71686 0.72393 0.73238 0.74214 0.75302 0.76475 0.77708 0.78975 0.80219 0.81408 0.82484 0.83393 0.84091 0.84529 0.84675
0.310  0.69831 0.70078 0.70486 0.71052 0.71771 0.72633 0.73625 0.74726 0.75924 0.77177 0.78457 0.79729 0.80937 0.82026 0.82953 0.83656 0.84102 0.84255
0.315  0.69181 0.69432 0.69847 0.70423 0.71153 0.72028 0.73032 0.74156 0.75366 0.76646 0.77946 0.79229 0.80456 0.81566 0.82503 0.83223 0.83674 0.83826
0.320  0.68534 0.68788 0.69210 0.69794 0.70536 0.71425 0.72445 0.73585 0.74815 0.76107 0.77433 0.78737 0.79981 0.81099 0.82058 0.82783 0.83242 0.83393
0.325  0.67888 0.68147 0.68574 0.69168 0.69920 0.70819 0.71858 0.73010 0.74263 0.75574 0.76913 0.78237 0.79497 0.80639 0.81604 0.82344 0.82807 0.82964
0.330  0.67245 0.67507 0.67941 0.68543 0.69306 0.70219 0.71272 0.72441 0.73705 0.75034 0.76399 0.77739 0.79019 0.80168 0.81153 0.81898 0.82370 0.82526
0.335  0.66604 0.66870 0.67310 0.67920 0.68692 0.69619 0.70683 0.71872 0.73154 0.74502 0.75876 0.77242 0.78531 0.79704 0.80694 0.81454 0.81928 0.82091
0.340  0.65966 0.66236 0.66681 0.67299 0.68082 0.69022 0.70099 0.71299 0.72598 0.73969 0.75362 0.76736 0.78050 0.79229 0.80239 0.81003 0.81486 0.81647
0.345  0.65331 0.65603 0.66055 0.66679 0.67473 0.68421 0.69517 0.70733 0.72047 0.73428 0.74838 0.76238 0.77559 0.78761 0.79776 0.80554 0.81039 0.81207
0.350  0.64698 0.64974 0.65430 0.66064 0.66867 0.67827 0.68932 0.70167 0.71497 0.72896 0.74322 0.75730 0.77075 0.78282 0.79309 0.80098 0.80593 0.80757
0.355  0.64068 0.64347 0.64808 0.65450 0.66263 0.67235 0.68352 0.69596 0.70941 0.72355 0.73797 0.75230 0.76581 0.77811 0.78848 0.79641 0.80140 0.80312
0.360  0.63441 0.63723 0.64190 0.64839 0.65658 0.66644 0.67775 0.69033 0.70393 0.71823 0.73281 0.74720 0.76095 0.77329 0.78378 0.79184 0.79689 0.79857
0.365  0.62817 0.63101 0.63574 0.64230 0.65059 0.66051 0.67198 0.68470 0.69845 0.71290 0.72764 0.74219 0.75599 0.76854 0.77913 0.78720 0.79231 0.79407
0.370  0.62196 0.62483 0.62961 0.63623 0.64462 0.65465 0.66618 0.67903 0.69291 0.70750 0.72239 0.73707 0.75110 0.76368 0.77438 0.78260 0.78775 0.78948
0.375  0.61578 0.61869 0.62351 0.63018 0.63867 0.64880 0.66046 0.67343 0.68746 0.70219 0.71722 0.73205 0.74611 0.75890 0.76971 0.77792 0.78313 0.78486
0.380  0.60963 0.61256 0.61744 0.62418 0.63271 0.64298 0.65475 0.66784 0.68196 0.69679 0.71196 0.72691 0.74121 0.75402 0.76492 0.77329 0.77852 0.78028
0.385  0.60351 0.60648 0.61139 0.61820 0.62681 0.63713 0.64900 0.66221 0.67649 0.69149 0.70679 0.72188 0.73620 0.74922 0.76020 0.76857 0.77386 0.77562
0.390  0.59742 0.60042 0.60537 0.61224 0.62094 0.63135 0.64332 0.65665 0.67106 0.68618 0.70152 0.71674 0.73127 0.74430 0.75538 0.76389 0.76921 0.77100
0.395  0.59137 0.59439 0.59938 0.60632 0.61509 0.62559 0.63767 0.65111 0.66555 0.68081 0.69636 0.71170 0.72624 0.73947 0.75063 0.75913 0.76451 0.76629
0.400  0.58535 0.58840 0.59343 0.60040 0.60926 0.61985 0.63200 0.64551 0.66014 0.67552 0.69109 0.70654 0.72130 0.73452 0.74578 0.75441 0.75980 0.76163
0.405  0.57937 0.58244 0.58751 0.59453 0.60343 0.61409 0.62635 0.64000 0.65474 0.67014 0.68593 0.70149 0.71625 0.72967 0.74100 0.74961 0.75507 0.75688
0.410  0.57341 0.57651 0.58161 0.58869 0.59766 0.60840 0.62076 0.63450 0.64927 0.66487 0.68076 0.69637 0.71129 0.72470 0.73611 0.74486 0.75031 0.75218
0.415  0.56749 0.57061 0.57576 0.58289 0.59192 0.60274 0.61518 0.62895 0.64390 0.65950 0.67549 0.69127 0.70623 0.71983 0.73130 0.74003 0.74555 0.74739
0.420  0.56161 0.56474 0.56993 0.57711 0.58620 0.59709 0.60955 0.62348 0.63844 0.65424 0.67034 0.68621 0.70126 0.71483 0.72638 0.73524 0.74075 0.74264
0.425  0.55576 0.55890 0.56413 0.57135 0.58050 0.59142 0.60402 0.61803 0.63309 0.64898 0.66507 0.68104 0.69617 0.70994 0.72154 0.73037 0.73596 0.73782
0.430  0.54994 0.55310 0.55834 0.56560 0.57480 0.58582 0.59850 0.61252 0.62775 0.64363 0.65992 0.67597 0.69119 0.70492 0.71659 0.72555 0.73112 0.73304
0.435  0.54416 0.54734 0.55261 0.55991 0.56917 0.58025 0.59293 0.60711 0.62233 0.63840 0.65466 0.67080 0.68609 0.70000 0.71173 0.72065 0.72629 0.72817
0.440  0.53841 0.54161 0.54691 0.55425 0.56356 0.57468 0.58746 0.60170 0.61701 0.63306 0.64951 0.66573 0.68110 0.69496 0.70675 0.71579 0.72141 0.72335
0.445  0.53269 0.53591 0.54124 0.54862 0.55798 0.56913 0.58200 0.59624 0.61170 0.62784 0.64436 0.66054 0.67598 0.69002 0.70186 0.71086 0.71656 0.71846
0.450  0.52701 0.53024 0.53560 0.54302 0.55238 0.56363 0.57649 0.59088 0.60632 0.62262 0.63911 0.65548 0.67098 0.68496 0.69685 0.70598 0.71164 0.71360
0.455  0.52136 0.52461 0.52999 0.53743 0.54685 0.55816 0.57108 0.58549 0.60104 0.61730 0.63398 0.65029 0.66585 0.68001 0.69194 0.70101 0.70676 0.70867
0.460  0.51575 0.51901 0.52441 0.53187 0.54135 0.55264 0.56569 0.58011 0.59567 0.61211 0.62873 0.64522 0.66084 0.67493 0.68691 0.69610 0.70181 0.70378
0.465  0.51017 0.51345 0.51885 0.52636 0.53588 0.54722 0.56030 0.57480 0.59042 0.60680 0.62360 0.64002 0.65569 0.66995 0.68197 0.69111 0.69689 0.69881
0.470  0.50462 0.50791 0.51333 0.52088 0.53038 0.54182 0.55489 0.56941 0.58518 0.60162 0.61835 0.63495 0.65068 0.66485 0.67691 0.68616 0.69193 0.69389
0.475  0.49911 0.50241 0.50785 0.51542 0.52496 0.53644 0.54956 0.56413 0.57985 0.59644 0.61323 0.62988 0.64564 0.65987 0.67195 0.68114 0.68696 0.68889
0.480  0.49363 0.49693 0.50240 0.51000 0.51957 0.53102 0.54424 0.55886 0.57463 0.59116 0.60811 0.62468 0.64049 0.65474 0.66687 0.67617 0.68197 0.68393
0.485  0.48819 0.49149 0.49699 0.50457 0.51421 0.52569 0.53887 0.55352 0.56943 0.58601 0.60288 0.61961 0.63545 0.64974 0.66188 0.67111 0.67696 0.67890
0.490  0.48277 0.48609 0.49160 0.49920 0.50886 0.52038 0.53361 0.54829 0.56413 0.58074 0.59777 0.61441 0.63029 0.64472 0.65678 0.66612 0.67195 0.67392
0.495  0.47739 0.48072 0.48624 0.49386 0.50350 0.51509 0.52836 0.54308 0.55896 0.57560 0.59253 0.60934 0.62524 0.63958 0.65177 0.66104 0.66691 0.66886
0.500  0.47204 0.47538 0.48089 0.48856 0.49822 0.50977 0.52304 0.53778 0.55368 0.57047 0.58743 0.60413 0.62006 0.63455 0.64672 0.65602 0.66187 0.66384
0.505  0.46673 0.47008 0.47559 0.48328 0.49296 0.50454 0.51784 0.53260 0.54853 0.56523 0.58221 0.59906 0.61502 0.62939 0.64162 0.65091 0.65680 0.65875
0.510  0.46144 0.46480 0.47033 0.47798 0.48772 0.49932 0.51264 0.52744 0.54339 0.56011 0.57712 0.59397 0.60982 0.62434 0.63657 0.64586 0.65174 0.65370
0.515  0.45619 0.45955 0.46509 0.47276 0.48246 0.49406 0.50739 0.52219 0.53815 0.55487 0.57202 0.58878 0.60476 0.61916 0.63141 0.64079 0.64662 0.64863
0.520  0.45098 0.45434 0.45989 0.46756 0.47728 0.48890 0.50224 0.51705 0.53303 0.54978 0.56681 0.58370 0.59967 0.61411 0.62635 0.63565 0.64153 0.64350
0.525  0.44579 0.44916 0.45471 0.46240 0.47212 0.48375 0.49711 0.51193 0.52793 0.54468 0.56173 0.57850 0.59450 0.60891 0.62117 0.63057 0.63640 0.63841
0.530  0.44064 0.44399 0.44956 0.45726 0.46699 0.47863 0.49195 0.50673 0.52272 0.53948 0.55652 0.57342 0.58942 0.60384 0.61609 0.62540 0.63128 0.63325
0.535  0.43551 0.43887 0.44441 0.45212 0.46182 0.47346 0.48681 0.50164 0.51764 0.53440 0.55145 0.56821 0.58421 0.59867 0.61089 0.62028 0.62612 0.62812
0.540  0.43042 0.43378 0.43933 0.44701 0.45674 0.46838 0.48174 0.49658 0.51247 0.52920 0.54637 0.56314 0.57913 0.59354 0.60579 0.61509 0.62098 0.62293
0.545  0.42536 0.42871 0.43426 0.44195 0.45169 0.46332 0.47668 0.49142 0.50740 0.52414 0.54117 0.55806 0.57391 0.58844 0.60056 0.60995 0.61581 0.61778
0.550  0.42033 0.42368 0.42923 0.43692 0.44665 0.45828 0.47156 0.48638 0.50236 0.51909 0.53611 0.55285 0.56882 0.58321 0.59544 0.60473 0.61061 0.61257
0.555  0.41532 0.41868 0.42423 0.43191 0.44163 0.45320 0.46654 0.48135 0.49720 0.51391 0.53091 0.54778 0.56359 0.57810 0.59030 0.59957 0.60542 0.60739
0.560  0.41035 0.41370 0.41925 0.42693 0.43659 0.44820 0.46153 0.47623 0.49217 0.50887 0.52586 0.54256 0.55849 0.57285 0.58505 0.59438 0.60019 0.60219
0.565  0.40541 0.40876 0.41430 0.42193 0.43163 0.44323 0.45646 0.47123 0.48716 0.50371 0.52079 0.53748 0.55339 0.56772 0.57989 0.58914 0.59498 0.59694
0.570  0.40049 0.40384 0.40934 0.41700 0.42669 0.43820 0.45149 0.46625 0.48204 0.49869 0.51562 0.53226 0.54815 0.56246 0.57462 0.58394 0.58972 0.59172
0.575  0.39561 0.39895 0.40445 0.41210 0.42177 0.43327 0.44655 0.46117 0.47705 0.49367 0.51057 0.52719 0.54304 0.55732 0.56945 0.57866 0.58449 0.58643
0.580  0.39075 0.39407 0.39958 0.40721 0.41682 0.42836 0.44152 0.45622 0.47206 0.48852 0.50538 0.52211 0.53778 0.55216 0.56415 0.57344 0.57923 0.58118
0.585  0.38592 0.38923 0.39473 0.40236 0.41195 0.42347 0.43661 0.45128 0.46697 0.48352 0.50035 0.51688 0.53267 0.54688 0.55896 0.56814 0.57394 0.57587
0.590  0.38112 0.38442 0.38992 0.39748 0.40710 0.41852 0.43171 0.44624 0.46201 0.47852 0.49529 0.51181 0.52754 0.54172 0.55375 0.56289 0.56866 0.57059
0.595  0.37634 0.37964 0.38512 0.39267 0.40227 0.41366 0.42677 0.44132 0.45695 0.47339 0.49013 0.50658 0.52228 0.53641 0.54843 0.55763 0.56333 0.56530
0.600  0.37159 0.37489 0.38035 0.38788 0.39739 0.40883 0.42186 0.43642 0.45199 0.46841 0.48509 0.50150 0.51715 0.53123 0.54320 0.55229 0.55804 0.55995
0.605  0.36686 0.37016 0.37557 0.38312 0.39261 0.40401 0.41701 0.43142 0.44705 0.46328 0.47991 0.49641 0.51187 0.52604 0.53786 0.54701 0.55269 0.55463
0.610  0.36217 0.36545 0.37086 0.37838 0.38784 0.39913 0.41217 0.42654 0.44200 0.45831 0.47489 0.49118 0.50673 0.52072 0.53261 0.54164 0.54736 0.54925
0.615  0.35750 0.36077 0.36616 0.37361 0.38309 0.39435 0.40725 0.42167 0.43708 0.45334 0.46985 0.48609 0.50155 0.51552 0.52734 0.53634 0.54201 0.54391
0.620  0.35285 0.35612 0.36149 0.36892 0.37830 0.38959 0.40245 0.41671 0.43218 0.44823 0.46469 0.48085 0.49629 0.51017 0.52198 0.53100 0.53662 0.53850
0.625  0.34823 0.35149 0.35684 0.36424 0.37359 0.38476 0.39766 0.41186 0.42714 0.44327 0.45966 0.47576 0.49113 0.50496 0.51670 0.52561 0.53125 0.53313
0.630  0.34364 0.34686 0.35222 0.35959 0.36891 0.38003 0.39278 0.40703 0.42226 0.43831 0.45448 0.47067 0.48582 0.49971 0.51130 0.52027 0.52582 0.52774
0.635  0.33907 0.34227 0.34761 0.35496 0.36424 0.37532 0.38802 0.40209 0.41737 0.43323 0.44946 0.46543 0.48065 0.49436 0.50600 0.51484 0.52043 0.52229
0.640  0.33452 0.33771 0.34299 0.35029 0.35959 0.37062 0.38327 0.39728 0.41236 0.42828 0.44444 0.46033 0.47546 0.48911 0.50068 0.50947 0.51502 0.51687
0.645  0.33000 0.33318 0.33843 0.34570 0.35489 0.36586 0.37843 0.39248 0.40750 0.42319 0.43927 0.45507 0.47016 0.48373 0.49526 0.50408 0.50956 0.51139
0.650  0.32550 0.32866 0.33390 0.34113 0.35028 0.36119 0.37371 0.38757 0.40263 0.41825 0.43425 0.44997 0.46497 0.47846 0.48993 0.49862 0.50412 0.50595
0.655  0.32102 0.32417 0.32938 0.33658 0.34568 0.35655 0.36900 0.38280 0.39764 0.41331 0.42921 0.44486 0.45963 0.47318 0.48447 0.49321 0.49865 0.50049
0.660  0.31657 0.31970 0.32488 0.33205 0.34110 0.35191 0.36430 0.37803 0.39279 0.40823 0.42405 0.43960 0.45443 0.46778 0.47911 0.48772 0.49316 0.49497
0.665  0.31213 0.31525 0.32041 0.32752 0.33647 0.34720 0.35951 0.37314 0.38794 0.40330 0.41903 0.43448 0.44922 0.46248 0.47374 0.48228 0.48768 0.48948
0.670  0.30772 0.31082 0.31591 0.32298 0.33192 0.34260 0.35483 0.36839 0.38298 0.39837 0.41385 0.42935 0.44387 0.45705 0.46825 0.47683 0.48214 0.48397
0.675  0.30333 0.30641 0.31147 0.31850 0.32739 0.33801 0.35017 0.36365 0.37815 0.39330 0.40883 0.42409 0.43865 0.45174 0.46286 0.47130 0.47663 0.47841
0.680  0.29896 0.30200 0.30705 0.31404 0.32288 0.33333 0.34541 0.35879 0.37330 0.38837 0.40380 0.41896 0.43327 0.44641 0.45734 0.46582 0.47110 0.47287
0.685  0.29461 0.29763 0.30265 0.30960 0.31830 0.32877 0.34077 0.35406 0.36836 0.38345 0.39862 0.41367 0.42804 0.44095 0.45193 0.46028 0.46553 0.46727
0.690  0.29028 0.29328 0.29827 0.30517 0.31382 0.32422 0.33613 0.34934 0.36354 0.37838 0.39359 0.40853 0.42279 0.43561 0.44649 0.45475 0.45996 0.46171
0.695  0.28597 0.28895 0.29391 0.30070 0.30935 0.31968 0.33140 0.34450 0.35858 0.37346 0.38855 0.40339 0.41739 0.43023 0.44094 0.44922 0.45438 0.45612
0.700  0.28168 0.28464 0.28956 0.29631 0.30489 0.31506 0.32679 0.33979 0.35377 0.36846 0.38337 0.39809 0.41213 0.42476 0.43548 0.44362 0.44877 0.45047
0.705  0.27739 0.28034 0.28518 0.29193 0.30044 0.31054 0.32218 0.33509 0.34896 0.36347 0.37833 0.39293 0.40685 0.41937 0.43000 0.43807 0.44315 0.44486
0.710  0.27314 0.27607 0.28087 0.28756 0.29595 0.30603 0.31758 0.33027 0.34402 0.35855 0.37314 0.38776 0.40143 0.41386 0.42442 0.43250 0.43750 0.43918
0.715  0.26890 0.27181 0.27657 0.28321 0.29153 0.30154 0.31289 0.32558 0.33922 0.35347 0.36809 0.38244 0.39614 0.40845 0.41891 0.42684 0.43186 0.43353
0.720  0.26468 0.26756 0.27229 0.27881 0.28713 0.29696 0.30831 0.32089 0.33442 0.34855 0.36304 0.37726 0.39069 0.40303 0.41338 0.42124 0.42619 0.42786
0.725  0.26047 0.26333 0.26802 0.27449 0.28273 0.29248 0.30373 0.31608 0.32948 0.34362 0.35783 0.37193 0.38538 0.39748 0.40776 0.41562 0.42049 0.42212
0.730  0.25629 0.25909 0.26377 0.27018 0.27827 0.28801 0.29906 0.31140 0.32468 0.33855 0.35277 0.36673 0.38006 0.39203 0.40220 0.40991 0.41479 0.41642
0.735  0.25211 0.25489 0.25952 0.26588 0.27390 0.28355 0.29450 0.30672 0.31988 0.33362 0.34770 0.36153 0.37458 0.38657 0.39654 0.40426 0.40907 0.41069
0.740  0.24795 0.25071 0.25526 0.26160 0.26954 0.27900 0.28994 0.30204 0.31494 0.32868 0.34248 0.35617 0.36924 0.38098 0.39096 0.39858 0.40331 0.40490
0.745  0.24381 0.24654 0.25104 0.25726 0.26519 0.27456 0.28538 0.29726 0.31014 0.32360 0.33740 0.35095 0.36387 0.37549 0.38535 0.39283 0.39756 0.39913
0.750  0.23968 0.24238 0.24684 0.25300 0.26077 0.27012 0.28073 0.29259 0.30534 0.31866 0.33231 0.34571 0.35836 0.36998 0.37964 0.38712 0.39178 0.39335
0.755  0.23556 0.23824 0.24265 0.24874 0.25643 0.26568 0.27619 0.28791 0.30040 0.31371 0.32707 0.34032 0.35298 0.36435 0.37400 0.38135 0.38596 0.38750
0.760  0.23146 0.23410 0.23847 0.24450 0.25211 0.26117 0.27165 0.28313 0.29559 0.30861 0.32196 0.33507 0.34757 0.35881 0.36835 0.37558 0.38015 0.38167
0.765  0.22737 0.22998 0.23430 0.24026 0.24779 0.25675 0.26700 0.27846 0.29078 0.30366 0.31685 0.32980 0.34202 0.35323 0.36258 0.36981 0.37431 0.37578
0.770  0.22329 0.22587 0.23014 0.23603 0.24347 0.25233 0.26247 0.27379 0.28584 0.29869 0.31158 0.32438 0.33659 0.34756 0.35688 0.36395 0.36842 0.36990
0.775  0.21922 0.22177 0.22595 0.23176 0.23909 0.24788 0.25793 0.26900 0.28102 0.29357 0.30645 0.31908 0.33114 0.34197 0.35117 0.35813 0.36254 0.36401
0.780  0.21516 0.21766 0.22181 0.22754 0.23479 0.24342 0.25339 0.26433 0.27620 0.28859 0.30129 0.31377 0.32554 0.33624 0.34534 0.35230 0.35663 0.35804
0.785  0.21111 0.21357 0.21767 0.22334 0.23049 0.23901 0.24876 0.25965 0.27131 0.28360 0.29601 0.30831 0.32006 0.33061 0.33958 0.34637 0.35067 0.35210
0.790  0.20706 0.20950 0.21354 0.21914 0.22620 0.23461 0.24422 0.25486 0.26640 0.27846 0.29084 0.30297 0.31455 0.32496 0.33379 0.34048 0.34472 0.34613
0.795  0.20303 0.20543 0.20943 0.21494 0.22183 0.23011 0.23969 0.25017 0.26156 0.27346 0.28563 0.29761 0.30891 0.31917 0.32790 0.33458 0.33874 0.34009
0.800  0.19900 0.20137 0.20531 0.21069 0.21754 0.22571 0.23504 0.24549 0.25670 0.26844 0.28032 0.29211 0.30337 0.31348 0.32207 0.32858 0.33269 0.33406
0.805  0.19497 0.19732 0.20120 0.20650 0.21326 0.22130 0.23050 0.24074 0.25173 0.26327 0.27510 0.28672 0.29779 0.30776 0.31621 0.32261 0.32666 0.32801
0.810  0.19096 0.19327 0.19705 0.20232 0.20897 0.21690 0.22596 0.23598 0.24686 0.25822 0.26980 0.28131 0.29209 0.30190 0.31024 0.31662 0.32059 0.32189
0.815  0.18695 0.18922 0.19295 0.19813 0.20468 0.21240 0.22140 0.23127 0.24198 0.25316 0.26450 0.27575 0.28649 0.29613 0.30433 0.31058 0.31447 0.31577
0.820  0.18294 0.18518 0.18885 0.19395 0.20032 0.20798 0.21675 0.22655 0.23696 0.24795 0.25923 0.27030 0.28085 0.29033 0.29838 0.30448 0.30834 0.30963
0.825  0.17894 0.18114 0.18475 0.18976 0.19603 0.20357 0.21218 0.22171 0.23206 0.24287 0.25382 0.26482 0.27508 0.28440 0.29233 0.29840 0.30218 0.30341
0.830  0.17494 0.17710 0.18065 0.18552 0.19174 0.19914 0.20761 0.21697 0.22714 0.23776 0.24852 0.25919 0.26939 0.27855 0.28633 0.29227 0.29596 0.29720
0.835  0.17094 0.17304 0.17655 0.18134 0.18744 0.19463 0.20293 0.21222 0.22208 0.23250 0.24319 0.25367 0.26367 0.27266 0.28029 0.28607 0.28972 0.29095
0.840  0.16694 0.16900 0.17244 0.17715 0.18306 0.19019 0.19834 0.20735 0.21713 0.22736 0.23781 0.24812 0.25782 0.26673 0.27414 0.27988 0.28346 0.28462
0.845  0.16294 0.16496 0.16829 0.17295 0.17875 0.18574 0.19373 0.20257 0.21217 0.22219 0.23234 0.24242 0.25205 0.26069 0.26803 0.27365 0.27712 0.27829
0.850  0.15893 0.16092 0.16418 0.16874 0.17444 0.18129 0.18911 0.19777 0.20706 0.21687 0.22694 0.23681 0.24623 0.25470 0.26189 0.26733 0.27077 0.27193
0.855  0.15492 0.15687 0.16007 0.16448 0.17011 0.17673 0.18439 0.19288 0.20205 0.21165 0.22150 0.23117 0.24028 0.24867 0.25569 0.26102 0.26439 0.26547
0.860  0.15091 0.15281 0.15594 0.16026 0.16577 0.17225 0.17974 0.18802 0.19702 0.20641 0.21593 0.22538 0.23440 0.24251 0.24939 0.25467 0.25794 0.25902
0.865  0.14689 0.14874 0.15181 0.15603 0.16134 0.16775 0.17507 0.18316 0.19184 0.20102 0.21043 0.21967 0.22848 0.23640 0.24312 0.24821 0.25144 0.25252
0.870  0.14285 0.14467 0.14766 0.15178 0.15698 0.16323 0.17031 0.17828 0.18676 0.19571 0.20490 0.21392 0.22242 0.23024 0.23680 0.24176 0.24491 0.24592
0.875  0.13881 0.14058 0.14350 0.14752 0.15259 0.15861 0.16558 0.17327 0.18164 0.19038 0.19923 0.20802 0.21641 0.22395 0.23035 0.23526 0.23831 0.23931
0.880  0.13475 0.13648 0.13931 0.14324 0.14818 0.15405 0.16084 0.16834 0.17645 0.18489 0.19362 0.20218 0.21036 0.21769 0.22393 0.22868 0.23164 0.23265
0.885  0.13068 0.13235 0.13509 0.13890 0.14375 0.14947 0.15607 0.16337 0.17120 0.17948 0.18797 0.19630 0.20415 0.21139 0.21745 0.22204 0.22494 0.22588
0.890  0.12659 0.12820 0.13088 0.13458 0.13924 0.14485 0.15119 0.15827 0.16598 0.17402 0.18217 0.19026 0.19799 0.20493 0.21083 0.21535 0.21817 0.21909
0.895  0.12248 0.12404 0.12664 0.13023 0.13476 0.14013 0.14636 0.15323 0.16071 0.16843 0.17642 0.18427 0.19177 0.19850 0.20422 0.20860 0.21131 0.21223
0.900  0.11834 0.11986 0.12238 0.12586 0.13025 0.13546 0.14149 0.14815 0.15530 0.16286 0.17062 0.17823 0.18539 0.19201 0.19754 0.20174 0.20440 0.20526
0.905  0.11417 0.11564 0.11809 0.12145 0.12570 0.13074 0.13658 0.14302 0.14994 0.15725 0.16465 0.17201 0.17904 0.18535 0.19076 0.19484 0.19740 0.19824
0.910  0.10997 0.11140 0.11376 0.11700 0.12109 0.12598 0.13154 0.13775 0.14452 0.15158 0.15873 0.16583 0.17262 0.17871 0.18389 0.18785 0.19033 0.19110
0.915  0.10574 0.10711 0.10939 0.11248 0.11642 0.12117 0.12653 0.13252 0.13895 0.14575 0.15273 0.15957 0.16607 0.17197 0.17696 0.18074 0.18313 0.18391
0.920  0.10146 0.10279 0.10494 0.10795 0.11174 0.11624 0.12146 0.12722 0.13340 0.13994 0.14655 0.15313 0.15942 0.16514 0.16993 0.17356 0.17585 0.17661
0.925  0.09714 0.09841 0.10048 0.10337 0.10700 0.11132 0.11632 0.12177 0.12778 0.13405 0.14039 0.14670 0.15273 0.15814 0.16274 0.16627 0.16847 0.16916
0.930  0.09277 0.09398 0.09596 0.09872 0.10220 0.10633 0.11104 0.11632 0.12198 0.12797 0.13413 0.14016 0.14592 0.15109 0.15549 0.15886 0.16094 0.16163
0.935  0.08833 0.08949 0.09137 0.09401 0.09727 0.10126 0.10575 0.11079 0.11618 0.12189 0.12767 0.13350 0.13892 0.14392 0.14811 0.15128 0.15329 0.15396
0.940  0.08382 0.08491 0.08671 0.08917 0.09231 0.09604 0.10037 0.10515 0.11027 0.11569 0.12118 0.12664 0.13185 0.13654 0.14052 0.14358 0.14549 0.14609
0.945  0.07922 0.08024 0.08196 0.08428 0.08725 0.09078 0.09481 0.09932 0.10423 0.10928 0.11454 0.11970 0.12464 0.12906 0.13282 0.13571 0.13751 0.13809
0.950  0.07452 0.07549 0.07710 0.07929 0.08208 0.08540 0.08919 0.09343 0.09798 0.10280 0.10775 0.11260 0.11717 0.12140 0.12494 0.12762 0.12932 0.12985
0.955  0.06971 0.07061 0.07211 0.07416 0.07677 0.07988 0.08342 0.08739 0.09164 0.09614 0.10070 0.10523 0.10957 0.11351 0.11682 0.11933 0.12091 0.12143
0.960  0.06475 0.06559 0.06696 0.06888 0.07127 0.07414 0.07747 0.08109 0.08510 0.08925 0.09350 0.09770 0.10173 0.10534 0.10841 0.11077 0.11224 0.11269
0.965  0.05962 0.06039 0.06165 0.06342 0.06561 0.06825 0.07126 0.07463 0.07825 0.08209 0.08603 0.08989 0.09358 0.09690 0.09973 0.10189 0.10324 0.10368
0.970  0.05427 0.05497 0.05611 0.05769 0.05970 0.06210 0.06483 0.06790 0.07118 0.07466 0.07818 0.08169 0.08504 0.08810 0.09066 0.09260 0.09384 0.09422
0.975  0.04864 0.04926 0.05028 0.05169 0.05349 0.05563 0.05806 0.06080 0.06373 0.06683 0.06998 0.07310 0.07610 0.07879 0.08111 0.08285 0.08395 0.08427
0.980  0.04263 0.04317 0.04406 0.04529 0.04685 0.04868 0.05084 0.05318 0.05577 0.05843 0.06122 0.06395 0.06656 0.06890 0.07089 0.07243 0.07339 0.07366
0.985  0.03607 0.03653 0.03728 0.03831 0.03960 0.04116 0.04294 0.04493 0.04707 0.04934 0.05164 0.05397 0.05612 0.05812 0.05980 0.06109 0.06188 0.06213
0.990  0.02866 0.02902 0.02960 0.03041 0.03143 0.03265 0.03405 0.03561 0.03729 0.03908 0.04088 0.04268 0.04440 0.04597 0.04729 0.04829 0.04893 0.04912
0.995  0.01955 0.01979 0.02018 0.02073 0.02140 0.02222 0.02316 0.02420 0.02533 0.02650 0.02773 0.02894 0.03009 0.03113 0.03202 0.03270 0.03313 0.03322
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e070.dat <==
# alpha = +0.40 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99987 0.99987 0.99988 0.99988 0.99988 0.99989 0.99989 0.99990 0.99990 0.99991 0.99992 0.99992 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995
0.010  0.99949 0.99950 0.99950 0.99952 0.99953 0.99955 0.99957 0.99959 0.99962 0.99965 0.99967 0.99970 0.99972 0.99975 0.99977 0.99978 0.99979 0.99980
0.015  0.99885 0.99887 0.99888 0.99891 0.99895 0.99899 0.99903 0.99909 0.99914 0.99920 0.99926 0.99932 0.99938 0.99943 0.99948 0.99951 0.99953 0.99954
0.020  0.99796 0.99799 0.99802 0.99807 0.99813 0.99820 0.99828 0.99838 0.99848 0.99858 0.99869 0.99880 0.99890 0.99899 0.99907 0.99913 0.99917 0.99919
0.025  0.99683 0.99686 0.99691 0.99699 0.99708 0.99719 0.99732 0.99747 0.99762 0.99779 0.99796 0.99813 0.99828 0.99843 0.99855 0.99864 0.99870 0.99868
0.030  0.99544 0.99548 0.99556 0.99567 0.99580 0.99596 0.99615 0.99636 0.99658 0.99682 0.99706 0.99730 0.99753 0.99774 0.99791 0.99805 0.99813 0.99813
0.035  0.99380 0.99387 0.99397 0.99411 0.99430 0.99452 0.99477 0.99505 0.99536 0.99568 0.99601 0.99634 0.99665 0.99693 0.99717 0.99734 0.99746 0.99747
0.040  0.99192 0.99201 0.99214 0.99233 0.99257 0.99286 0.99319 0.99355 0.99395 0.99437 0.99480 0.99522 0.99563 0.99599 0.99630 0.99654 0.99668 0.99672
0.045  0.98981 0.98991 0.99008 0.99032 0.99062 0.99098 0.99140 0.99186 0.99236 0.99289 0.99343 0.99397 0.99448 0.99494 0.99533 0.99562 0.99581 0.99586
0.050  0.98746 0.98758 0.98779 0.98809 0.98846 0.98890 0.98941 0.98998 0.99060 0.99125 0.99191 0.99257 0.99319 0.99376 0.99424 0.99460 0.99483 0.99491
0.055  0.98487 0.98503 0.98528 0.98563 0.98608 0.98661 0.98723 0.98791 0.98866 0.98944 0.99024 0.99103 0.99178 0.99247 0.99304 0.99348 0.99376 0.99386
0.060  0.98207 0.98225 0.98255 0.98297 0.98349 0.98413 0.98485 0.98567 0.98655 0.98747 0.98842 0.98936 0.99025 0.99105 0.99174 0.99226 0.99258 0.99266
0.065  0.97904 0.97925 0.97960 0.98009 0.98070 0.98144 0.98229 0.98324 0.98427 0.98535 0.98645 0.98755 0.98859 0.98953 0.99032 0.99093 0.99131 0.99142
0.070  0.97580 0.97604 0.97644 0.97700 0.97771 0.97857 0.97954 0.98064 0.98182 0.98307 0.98434 0.98561 0.98681 0.98789 0.98881 0.98950 0.98994 0.99009
0.075  0.97234 0.97262 0.97308 0.97372 0.97453 0.97550 0.97662 0.97787 0.97922 0.98064 0.98209 0.98353 0.98490 0.98614 0.98719 0.98798 0.98848 0.98866
0.080  0.96869 0.96900 0.96952 0.97025 0.97116 0.97226 0.97352 0.97493 0.97646 0.97807 0.97971 0.98133 0.98288 0.98428 0.98546 0.98636 0.98693 0.98709
0.085  0.96484 0.96519 0.96577 0.96658 0.96761 0.96884 0.97026 0.97183 0.97355 0.97535 0.97719 0.97901 0.98074 0.98231 0.98363 0.98464 0.98527 0.98548
0.090  0.96079 0.96118 0.96183 0.96273 0.96388 0.96525 0.96682 0.96858 0.97048 0.97249 0.97453 0.97656 0.97849 0.98023 0.98170 0.98283 0.98353 0.98378
0.095  0.95657 0.95700 0.95772 0.95871 0.95997 0.96149 0.96323 0.96518 0.96728 0.96949 0.97175 0.97399 0.97613 0.97805 0.97968 0.98092 0.98170 0.98193
0.100  0.95216 0.95264 0.95343 0.95452 0.95591 0.95757 0.95949 0.96162 0.96394 0.96637 0.96885 0.97131 0.97365 0.97577 0.97756 0.97893 0.97978 0.98006
0.105  0.94759 0.94811 0.94897 0.95017 0.95168 0.95350 0.95560 0.95793 0.96046 0.96312 0.96584 0.96852 0.97108 0.97339 0.97535 0.97683 0.97777 0.97809
0.110  0.94285 0.94342 0.94435 0.94566 0.94730 0.94928 0.95156 0.95410 0.95685 0.95974 0.96270 0.96562 0.96840 0.97092 0.97304 0.97466 0.97568 0.97600
0.115  0.93795 0.93857 0.93958 0.94099 0.94278 0.94492 0.94739 0.95013 0.95311 0.95624 0.95944 0.96261 0.96562 0.96834 0.97064 0.97239 0.97349 0.97387
0.120  0.93291 0.93357 0.93467 0.93619 0.93811 0.94043 0.94309 0.94605 0.94926 0.95263 0.95609 0.95950 0.96274 0.96568 0.96816 0.97005 0.97124 0.97160
0.125  0.92772 0.92843 0.92961 0.93125 0.93331 0.93580 0.93866 0.94184 0.94529 0.94892 0.95262 0.95629 0.95977 0.96292 0.96559 0.96762 0.96889 0.96931
0.130  0.92240 0.92316 0.92442 0.92617 0.92839 0.93105 0.93411 0.93751 0.94121 0.94509 0.94906 0.95297 0.95670 0.96008 0.96293 0.96510 0.96646 0.96694
0.135  0.91695 0.91776 0.91911 0.92097 0.92334 0.92618 0.92944 0.93308 0.93702 0.94115 0.94539 0.94958 0.95356 0.95716 0.96020 0.96251 0.96397 0.96444
0.140  0.91138 0.91224 0.91367 0.91566 0.91817 0.92119 0.92467 0.92853 0.93272 0.93713 0.94164 0.94609 0.95032 0.95414 0.95737 0.95983 0.96138 0.96191
0.145  0.90569 0.90661 0.90812 0.91023 0.91290 0.91610 0.91979 0.92389 0.92833 0.93301 0.93779 0.94250 0.94699 0.95105 0.95448 0.95709 0.95873 0.95926
0.150  0.89989 0.90086 0.90247 0.90470 0.90752 0.91091 0.91481 0.91915 0.92385 0.92880 0.93384 0.93885 0.94359 0.94788 0.95150 0.95426 0.95600 0.95659
0.155  0.89399 0.89502 0.89671 0.89907 0.90205 0.90562 0.90974 0.91433 0.91929 0.92450 0.92983 0.93511 0.94010 0.94463 0.94846 0.95137 0.95320 0.95379
0.160  0.88800 0.88908 0.89086 0.89334 0.89648 0.90025 0.90458 0.90941 0.91462 0.92012 0.92574 0.93127 0.93655 0.94132 0.94534 0.94840 0.95033 0.95098
0.165  0.88192 0.88305 0.88493 0.88753 0.89083 0.89479 0.89934 0.90440 0.90990 0.91567 0.92156 0.92739 0.93291 0.93792 0.94215 0.94537 0.94739 0.94804
0.170  0.87575 0.87694 0.87891 0.88164 0.88510 0.88925 0.89402 0.89933 0.90509 0.91113 0.91731 0.92340 0.92921 0.93446 0.93889 0.94226 0.94438 0.94509
0.175  0.86951 0.87075 0.87281 0.87567 0.87929 0.88363 0.88862 0.89419 0.90021 0.90653 0.91300 0.91938 0.92545 0.93092 0.93556 0.93909 0.94131 0.94203
0.180  0.86319 0.86449 0.86665 0.86963 0.87341 0.87794 0.88316 0.88897 0.89525 0.90187 0.90860 0.91528 0.92160 0.92734 0.93218 0.93586 0.93816 0.93895
0.185  0.85682 0.85817 0.86041 0.86353 0.86747 0.87219 0.87763 0.88369 0.89024 0.89712 0.90417 0.91110 0.91772 0.92367 0.92871 0.93256 0.93497 0.93575
0.190  0.85038 0.85179 0.85412 0.85736 0.86146 0.86638 0.87205 0.87834 0.88517 0.89233 0.89964 0.90689 0.91374 0.91996 0.92521 0.92920 0.93170 0.93255
0.195  0.84388 0.84535 0.84778 0.85114 0.85540 0.86052 0.86640 0.87295 0.88003 0.88749 0.89509 0.90259 0.90974 0.91617 0.92163 0.92578 0.92838 0.92924
0.200  0.83734 0.83886 0.84138 0.84487 0.84929 0.85460 0.86070 0.86751 0.87485 0.88257 0.89047 0.89826 0.90564 0.91235 0.91800 0.92229 0.92499 0.92591
0.205  0.83075 0.83233 0.83494 0.83855 0.84314 0.84864 0.85496 0.86200 0.86963 0.87762 0.88579 0.89388 0.90153 0.90844 0.91430 0.91876 0.92156 0.92248
0.210  0.82412 0.82575 0.82845 0.83220 0.83694 0.84263 0.84918 0.85646 0.86434 0.87263 0.88108 0.88942 0.89733 0.90451 0.91057 0.91516 0.91806 0.91905
0.215  0.81746 0.81914 0.82193 0.82580 0.83071 0.83658 0.84335 0.85088 0.85901 0.86756 0.87632 0.88494 0.89312 0.90050 0.90676 0.91153 0.91452 0.91551
0.220  0.81076 0.81250 0.81538 0.81938 0.82444 0.83051 0.83748 0.84526 0.85366 0.86248 0.87149 0.88038 0.88884 0.89647 0.90292 0.90782 0.91091 0.91196
0.225  0.80404 0.80583 0.80880 0.81292 0.81814 0.82440 0.83159 0.83959 0.84827 0.85737 0.86665 0.87582 0.88451 0.89236 0.89902 0.90409 0.90726 0.90832
0.230  0.79729 0.79914 0.80220 0.80645 0.81182 0.81826 0.82567 0.83391 0.84282 0.85219 0.86174 0.87117 0.88016 0.88824 0.89506 0.90028 0.90355 0.90462
0.235  0.79053 0.79243 0.79558 0.79994 0.80547 0.81208 0.81972 0.82820 0.83736 0.84700 0.85683 0.86653 0.87573 0.88404 0.89108 0.89644 0.89980 0.90093
0.240  0.78375 0.78570 0.78894 0.79342 0.79910 0.80590 0.81373 0.82246 0.83188 0.84178 0.85184 0.86180 0.87130 0.87983 0.88703 0.89254 0.89599 0.89713
0.245  0.77696 0.77896 0.78228 0.78688 0.79272 0.79970 0.80773 0.81667 0.82634 0.83650 0.84686 0.85709 0.86679 0.87554 0.88297 0.88861 0.89214 0.89334
0.250  0.77016 0.77221 0.77562 0.78034 0.78632 0.79349 0.80172 0.81089 0.82081 0.83123 0.84185 0.85233 0.86228 0.87126 0.87883 0.88462 0.88825 0.88946
0.255  0.76335 0.76546 0.76895 0.77378 0.77991 0.78725 0.79570 0.80509 0.81525 0.82589 0.83677 0.84751 0.85769 0.86689 0.87468 0.88059 0.88430 0.88557
0.260  0.75654 0.75870 0.76227 0.76722 0.77349 0.78100 0.78964 0.79925 0.80965 0.82057 0.83171 0.84270 0.85312 0.86253 0.87046 0.87653 0.88033 0.88160
0.265  0.74973 0.75194 0.75559 0.76066 0.76707 0.77475 0.78359 0.79343 0.80406 0.81522 0.82657 0.83781 0.84847 0.85808 0.86624 0.87240 0.87630 0.87763
0.270  0.74293 0.74519 0.74892 0.75410 0.76065 0.76850 0.77753 0.78759 0.79845 0.80983 0.82146 0.83295 0.84383 0.85365 0.86194 0.86827 0.87224 0.87357
0.275  0.73613 0.73844 0.74225 0.74753 0.75423 0.76225 0.77147 0.78171 0.79280 0.80445 0.81632 0.82800 0.83911 0.84914 0.85764 0.86407 0.86813 0.86947
0.280  0.72934 0.73169 0.73558 0.74097 0.74780 0.75598 0.76538 0.77585 0.78717 0.79901 0.81113 0.82309 0.83442 0.84464 0.85327 0.85986 0.86399 0.86538
0.285  0.72256 0.72496 0.72892 0.73442 0.74138 0.74972 0.75931 0.76999 0.78150 0.79361 0.80596 0.81809 0.82965 0.84007 0.84888 0.85559 0.85980 0.86120
0.290  0.71579 0.71823 0.72227 0.72787 0.73497 0.74347 0.75324 0.76412 0.77584 0.78818 0.80072 0.81313 0.82490 0.83551 0.84446 0.85130 0.85557 0.85703
0.295  0.70904 0.71152 0.71564 0.72134 0.72857 0.73722 0.74717 0.75822 0.77018 0.78271 0.79552 0.80810 0.82007 0.83088 0.83999 0.84696 0.85133 0.85278
0.300  0.70230 0.70482 0.70902 0.71482 0.72217 0.73098 0.74108 0.75235 0.76448 0.77727 0.79024 0.80310 0.81528 0.82626 0.83553 0.84260 0.84702 0.84854
0.305  0.69558 0.69815 0.70241 0.70831 0.71579 0.72472 0.73502 0.74648 0.75882 0.77177 0.78502 0.79802 0.81041 0.82158 0.83099 0.83819 0.84270 0.84421
0.310  0.68888 0.69149 0.69581 0.70181 0.70940 0.71850 0.72897 0.74057 0.75315 0.76631 0.77972 0.79299 0.80557 0.81689 0.82648 0.83375 0.83833 0.83990
0.315  0.68220 0.68485 0.68924 0.69533 0.70305 0.71229 0.72289 0.73471 0.74744 0.76085 0.77447 0.78788 0.80065 0.81217 0.82188 0.82931 0.83395 0.83551
0.320  0.67554 0.67824 0.68269 0.68888 0.69671 0.70609 0.71685 0.72885 0.74177 0.75533 0.76920 0.78282 0.79577 0.80740 0.81731 0.82480 0.82952 0.83109
0.325  0.66891 0.67164 0.67617 0.68244 0.69039 0.69988 0.71082 0.72295 0.73610 0.74986 0.76387 0.77770 0.79082 0.80267 0.81266 0.82029 0.82507 0.82668
0.330  0.66230 0.66507 0.66966 0.67602 0.68408 0.69371 0.70480 0.71711 0.73039 0.74433 0.75859 0.77259 0.78590 0.79785 0.80803 0.81573 0.82058 0.82219
0.335  0.65572 0.65853 0.66318 0.66963 0.67777 0.68755 0.69876 0.71126 0.72473 0.73886 0.75324 0.76748 0.78091 0.79308 0.80333 0.81117 0.81605 0.81773
0.340  0.64917 0.65201 0.65672 0.66325 0.67151 0.68141 0.69277 0.70539 0.71903 0.73338 0.74795 0.76230 0.77596 0.78821 0.79865 0.80654 0.81152 0.81318
0.345  0.64264 0.64552 0.65029 0.65689 0.66526 0.67526 0.68679 0.69957 0.71337 0.72784 0.74259 0.75718 0.77094 0.78340 0.79391 0.80193 0.80693 0.80865
0.350  0.63615 0.63906 0.64388 0.65056 0.65904 0.66916 0.68078 0.69376 0.70772 0.72237 0.73729 0.75198 0.76596 0.77850 0.78913 0.79726 0.80234 0.80405
0.355  0.62968 0.63263 0.63750 0.64427 0.65283 0.66307 0.67483 0.68791 0.70202 0.71683 0.73191 0.74684 0.76090 0.77365 0.78439 0.79257 0.79770 0.79946
0.360  0.62325 0.62623 0.63115 0.63799 0.64664 0.65701 0.66890 0.68212 0.69639 0.71136 0.72660 0.74161 0.75590 0.76871 0.77957 0.78787 0.79306 0.79480
0.365  0.61684 0.61985 0.62484 0.63175 0.64048 0.65093 0.66298 0.67634 0.69076 0.70589 0.72129 0.73646 0.75081 0.76382 0.77478 0.78311 0.78837 0.79016
0.370  0.61048 0.61351 0.61855 0.62552 0.63435 0.64491 0.65704 0.67053 0.68508 0.70035 0.71590 0.73121 0.74578 0.75885 0.76991 0.77838 0.78368 0.78545
0.375  0.60414 0.60721 0.61229 0.61932 0.62825 0.63891 0.65116 0.66478 0.67948 0.69489 0.71059 0.72604 0.74067 0.75393 0.76510 0.77358 0.77894 0.78072
0.380  0.59783 0.60093 0.60606 0.61316 0.62214 0.63293 0.64530 0.65904 0.67384 0.68936 0.70519 0.72078 0.73562 0.74892 0.76019 0.76881 0.77419 0.77600
0.385  0.59157 0.59469 0.59987 0.60703 0.61610 0.62694 0.63941 0.65326 0.66822 0.68391 0.69988 0.71560 0.73049 0.74397 0.75533 0.76396 0.76940 0.77122
0.390  0.58533 0.58848 0.59369 0.60093 0.61007 0.62101 0.63358 0.64756 0.66264 0.67845 0.69448 0.71033 0.72542 0.73893 0.75039 0.75914 0.76461 0.76646
0.395  0.57913 0.58231 0.58756 0.59485 0.60407 0.61510 0.62778 0.64186 0.65700 0.67294 0.68917 0.70514 0.72026 0.73396 0.74549 0.75425 0.75978 0.76163
0.400  0.57296 0.57617 0.58146 0.58879 0.59810 0.60922 0.62197 0.63613 0.65144 0.66751 0.68377 0.69985 0.71517 0.72888 0.74051 0.74940 0.75494 0.75682
0.405  0.56683 0.57006 0.57539 0.58278 0.59213 0.60332 0.61618 0.63047 0.64590 0.66200 0.67846 0.69466 0.70999 0.72388 0.73558 0.74447 0.75007 0.75194
0.410  0.56074 0.56399 0.56936 0.57680 0.58621 0.59749 0.61044 0.62482 0.64029 0.65657 0.67314 0.68940 0.70488 0.71878 0.73056 0.73957 0.74518 0.74709
0.415  0.55468 0.55795 0.56336 0.57085 0.58033 0.59168 0.60471 0.61914 0.63477 0.65107 0.66774 0.68416 0.69969 0.71376 0.72561 0.73460 0.74027 0.74217
0.420  0.54866 0.55195 0.55739 0.56493 0.57447 0.58589 0.59896 0.61353 0.62918 0.64566 0.66244 0.67894 0.69457 0.70863 0.72055 0.72966 0.73533 0.73728
0.425  0.54267 0.54598 0.55146 0.55904 0.56863 0.58009 0.59328 0.60793 0.62368 0.64026 0.65704 0.67364 0.68935 0.70358 0.71556 0.72466 0.73040 0.73231
0.430  0.53672 0.54004 0.54554 0.55316 0.56281 0.57435 0.58762 0.60230 0.61820 0.63478 0.65174 0.66843 0.68422 0.69843 0.71048 0.71969 0.72541 0.72738
0.435  0.53081 0.53415 0.53968 0.54734 0.55704 0.56865 0.58193 0.59674 0.61265 0.62940 0.64634 0.66312 0.67898 0.69336 0.70546 0.71465 0.72044 0.72238
0.440  0.52493 0.52829 0.53385 0.54155 0.55129 0.56294 0.57631 0.59119 0.60718 0.62393 0.64105 0.65790 0.67384 0.68819 0.70035 0.70964 0.71542 0.71740
0.445  0.51909 0.52247 0.52805 0.53579 0.54558 0.55726 0.57072 0.58561 0.60173 0.61856 0.63575 0.65258 0.66859 0.68310 0.69530 0.70457 0.71041 0.71237
0.450  0.51329 0.51668 0.52228 0.53006 0.53986 0.55163 0.56509 0.58010 0.59622 0.61319 0.63037 0.64736 0.66343 0.67790 0.69016 0.69953 0.70535 0.70735
0.455  0.50752 0.51092 0.51656 0.52435 0.53420 0.54602 0.55954 0.57458 0.59080 0.60775 0.62508 0.64204 0.65817 0.67279 0.68509 0.69442 0.70031 0.70228
0.460  0.50179 0.50520 0.51086 0.51866 0.52858 0.54039 0.55401 0.56907 0.58531 0.60241 0.61970 0.63681 0.65300 0.66757 0.67992 0.68935 0.69522 0.69723
0.465  0.49609 0.49952 0.50518 0.51303 0.52298 0.53484 0.54849 0.56362 0.57991 0.59698 0.61442 0.63148 0.64772 0.66244 0.67482 0.68422 0.69014 0.69212
0.470  0.49043 0.49387 0.49955 0.50743 0.51737 0.52931 0.54296 0.55811 0.57453 0.59165 0.60904 0.62626 0.64254 0.65720 0.66962 0.67911 0.68503 0.68703
0.475  0.48481 0.48825 0.49395 0.50186 0.51183 0.52380 0.53750 0.55269 0.56908 0.58633 0.60378 0.62103 0.63735 0.65205 0.66450 0.67395 0.67990 0.68189
0.480  0.47922 0.48267 0.48839 0.49632 0.50632 0.51827 0.53205 0.54730 0.56372 0.58092 0.59850 0.61571 0.63206 0.64679 0.65927 0.66881 0.67476 0.67677
0.485  0.47367 0.47713 0.48286 0.49078 0.50084 0.51282 0.52657 0.54184 0.55838 0.57562 0.59315 0.61048 0.62687 0.64163 0.65413 0.66361 0.66959 0.67159
0.490  0.46815 0.47162 0.47737 0.48530 0.49538 0.50739 0.52118 0.53648 0.55296 0.57023 0.58789 0.60514 0.62157 0.63644 0.64888 0.65845 0.66443 0.66644
0.495  0.46267 0.46615 0.47190 0.47986 0.48991 0.50199 0.51580 0.53113 0.54765 0.56495 0.58253 0.59992 0.61637 0.63117 0.64371 0.65322 0.65923 0.66123
0.500  0.45722 0.46071 0.46645 0.47444 0.48452 0.49656 0.51038 0.52572 0.54226 0.55967 0.57728 0.59458 0.61105 0.62597 0.63850 0.64804 0.65403 0.65604
0.505  0.45181 0.45530 0.46106 0.46906 0.47915 0.49121 0.50505 0.52041 0.53697 0.55431 0.57193 0.58936 0.60584 0.62068 0.63324 0.64278 0.64880 0.65080
0.510  0.44643 0.44993 0.45569 0.46367 0.47380 0.48588 0.49974 0.51512 0.53170 0.54905 0.56669 0.58412 0.60052 0.61546 0.62803 0.63757 0.64357 0.64559
0.515  0.44109 0.44459 0.45036 0.45834 0.46845 0.48052 0.49438 0.50976 0.52634 0.54370 0.56145 0.57879 0.59530 0.61015 0.62273 0.63233 0.63830 0.64035
0.520  0.43578 0.43929 0.44506 0.45305 0.46316 0.47524 0.48911 0.50450 0.52109 0.53846 0.55611 0.57357 0.59005 0.60493 0.61750 0.62704 0.63305 0.63507
0.525  0.43051 0.43401 0.43979 0.44779 0.45790 0.46999 0.48386 0.49926 0.51585 0.53322 0.55088 0.56823 0.58474 0.59959 0.61218 0.62179 0.62776 0.62980
0.530  0.42527 0.42876 0.43455 0.44255 0.45267 0.46476 0.47860 0.49395 0.51054 0.52790 0.54555 0.56300 0.57950 0.59435 0.60693 0.61647 0.62248 0.62449
0.535  0.42007 0.42355 0.42932 0.43733 0.44741 0.45950 0.47336 0.48875 0.50533 0.52269 0.54033 0.55766 0.57416 0.58903 0.60158 0.61118 0.61715 0.61920
0.540  0.41489 0.41838 0.42415 0.43213 0.44224 0.45432 0.46818 0.48356 0.50005 0.51738 0.53511 0.55244 0.56892 0.58375 0.59631 0.60584 0.61184 0.61385
0.545  0.40975 0.41324 0.41900 0.42699 0.43709 0.44916 0.46301 0.47830 0.49485 0.51218 0.52979 0.54720 0.56356 0.57848 0.59094 0.60053 0.60651 0.60853
0.550  0.40465 0.40813 0.41389 0.42187 0.43196 0.44402 0.45779 0.47314 0.48968 0.50699 0.52459 0.54187 0.55832 0.57311 0.58565 0.59516 0.60116 0.60315
0.555  0.39957 0.40305 0.40881 0.41678 0.42685 0.43885 0.45266 0.46800 0.48442 0.50170 0.51926 0.53665 0.55295 0.56784 0.58034 0.58983 0.59580 0.59780
0.560  0.39453 0.39800 0.40375 0.41171 0.42173 0.43376 0.44756 0.46278 0.47927 0.49653 0.51407 0.53130 0.54770 0.56245 0.57495 0.58448 0.59041 0.59244
0.565  0.38951 0.39299 0.39873 0.40664 0.41669 0.42869 0.44239 0.45768 0.47414 0.49126 0.50887 0.52608 0.54244 0.55716 0.56963 0.57908 0.58503 0.58702
0.570  0.38453 0.38800 0.39370 0.40163 0.41166 0.42358 0.43733 0.45258 0.46891 0.48611 0.50357 0.52073 0.53706 0.55176 0.56421 0.57371 0.57961 0.58163
0.575  0.37959 0.38304 0.38874 0.39665 0.40666 0.41856 0.43228 0.44741 0.46380 0.48096 0.49839 0.51551 0.53180 0.54645 0.55887 0.56828 0.57421 0.57619
0.580  0.37467 0.37810 0.38380 0.39170 0.40163 0.41356 0.42717 0.44235 0.45870 0.47571 0.49308 0.51028 0.52641 0.54114 0.55342 0.56289 0.56878 0.57077
0.585  0.36978 0.37321 0.37889 0.38677 0.39669 0.40859 0.42216 0.43730 0.45351 0.47058 0.48791 0.50494 0.52115 0.53572 0.54806 0.55743 0.56333 0.56530
0.590  0.36492 0.36834 0.37401 0.38183 0.39176 0.40356 0.41717 0.43218 0.44844 0.46545 0.48272 0.49971 0.51586 0.53039 0.54269 0.55201 0.55788 0.55985
0.595  0.36009 0.36350 0.36916 0.37695 0.38685 0.39863 0.41215 0.42716 0.44328 0.46022 0.47744 0.49436 0.51047 0.52495 0.53722 0.54659 0.55239 0.55439
0.600  0.35529 0.35869 0.36433 0.37211 0.38192 0.39371 0.40716 0.42216 0.43821 0.45511 0.47228 0.48914 0.50518 0.51961 0.53183 0.54110 0.54693 0.54888
0.605  0.35051 0.35391 0.35950 0.36728 0.37707 0.38881 0.40222 0.41707 0.43317 0.44989 0.46699 0.48391 0.49978 0.51426 0.52634 0.53564 0.54142 0.54339
0.610  0.34577 0.34916 0.35473 0.36248 0.37223 0.38387 0.39730 0.41210 0.42802 0.44480 0.46183 0.47856 0.49449 0.50880 0.52093 0.53013 0.53592 0.53786
0.615  0.34106 0.34443 0.34999 0.35766 0.36742 0.37902 0.39231 0.40714 0.42300 0.43970 0.45667 0.47333 0.48916 0.50344 0.51550 0.52466 0.53041 0.53234
0.620  0.33637 0.33973 0.34527 0.35291 0.36258 0.37419 0.38742 0.40209 0.41799 0.43450 0.45139 0.46798 0.48377 0.49796 0.51000 0.51916 0.52486 0.52678
0.625  0.33172 0.33506 0.34057 0.34819 0.35781 0.36930 0.38255 0.39716 0.41287 0.42943 0.44624 0.46275 0.47846 0.49259 0.50455 0.51362 0.51933 0.52124
0.630  0.32709 0.33040 0.33590 0.34348 0.35306 0.36450 0.37761 0.39223 0.40788 0.42435 0.44096 0.45752 0.47303 0.48719 0.49901 0.50811 0.51375 0.51568
0.635  0.32248 0.32578 0.33125 0.33881 0.34834 0.35973 0.37277 0.38723 0.40290 0.41917 0.43581 0.45216 0.46772 0.48171 0.49355 0.50253 0.50819 0.51008
0.640  0.31790 0.32118 0.32661 0.33410 0.34363 0.35497 0.36795 0.38233 0.39781 0.41411 0.43067 0.44693 0.46238 0.47630 0.48807 0.49700 0.50261 0.50450
0.645  0.31335 0.31662 0.32201 0.32947 0.33890 0.35015 0.36305 0.37745 0.39285 0.40894 0.42540 0.44157 0.45696 0.47079 0.48251 0.49145 0.49700 0.49886
0.650  0.30883 0.31207 0.31744 0.32486 0.33423 0.34543 0.35826 0.37248 0.38789 0.40389 0.42026 0.43633 0.45163 0.46538 0.47702 0.48584 0.49140 0.49325
0.655  0.30433 0.30756 0.31289 0.32027 0.32959 0.34072 0.35348 0.36762 0.38283 0.39885 0.41510 0.43109 0.44617 0.45994 0.47143 0.48027 0.48577 0.48763
0.660  0.29985 0.30306 0.30837 0.31570 0.32497 0.33603 0.34871 0.36277 0.37789 0.39369 0.40985 0.42572 0.44083 0.45442 0.46592 0.47463 0.48013 0.48196
0.665  0.29540 0.29859 0.30386 0.31114 0.32031 0.33129 0.34388 0.35783 0.37295 0.38866 0.40471 0.42048 0.43549 0.44897 0.46039 0.46904 0.47449 0.47631
0.670  0.29097 0.29414 0.29935 0.30658 0.31572 0.32664 0.33914 0.35300 0.36792 0.38362 0.39945 0.41523 0.43002 0.44342 0.45477 0.46343 0.46880 0.47064
0.675  0.28657 0.28972 0.29489 0.30208 0.31116 0.32200 0.33442 0.34819 0.36300 0.37848 0.39431 0.40986 0.42466 0.43796 0.44923 0.45776 0.46313 0.46493
0.680  0.28219 0.28530 0.29046 0.29759 0.30661 0.31730 0.32962 0.34328 0.35807 0.37346 0.38917 0.40461 0.41918 0.43249 0.44358 0.45213 0.45745 0.45924
0.685  0.27784 0.28092 0.28604 0.29312 0.30201 0.31269 0.32493 0.33848 0.35307 0.36843 0.38391 0.39923 0.41381 0.42692 0.43802 0.44645 0.45173 0.45349
0.690  0.27350 0.27656 0.28165 0.28867 0.29750 0.30810 0.32024 0.33370 0.34817 0.36330 0.37877 0.39397 0.40843 0.42143 0.43244 0.44077 0.44602 0.44777
0.695  0.26919 0.27223 0.27727 0.28420 0.29301 0.30352 0.31548 0.32881 0.34316 0.35829 0.37363 0.38871 0.40293 0.41592 0.42676 0.43510 0.44028 0.44204
0.700  0.26490 0.26791 0.27292 0.27979 0.28853 0.29888 0.31082 0.32405 0.33828 0.35321 0.36837 0.38332 0.39755 0.41033 0.42116 0.42936 0.43453 0.43625
0.705  0.26062 0.26362 0.26855 0.27540 0.28406 0.29433 0.30617 0.31929 0.33340 0.34815 0.36324 0.37805 0.39214 0.40481 0.41554 0.42366 0.42877 0.43048
0.710  0.25637 0.25935 0.26423 0.27103 0.27955 0.28980 0.30153 0.31443 0.32841 0.34314 0.35797 0.37277 0.38663 0.39919 0.40983 0.41795 0.42298 0.42467
0.715  0.25215 0.25509 0.25994 0.26667 0.27512 0.28527 0.29681 0.30969 0.32354 0.33801 0.35283 0.36737 0.38122 0.39365 0.40419 0.41217 0.41719 0.41887
0.720  0.24794 0.25086 0.25566 0.26228 0.27070 0.28069 0.29220 0.30495 0.31867 0.33301 0.34768 0.36209 0.37568 0.38811 0.39853 0.40643 0.41139 0.41306
0.725  0.24375 0.24664 0.25140 0.25796 0.26630 0.27619 0.28759 0.30012 0.31370 0.32801 0.34241 0.35667 0.37025 0.38245 0.39279 0.40067 0.40556 0.40719
0.730  0.23958 0.24242 0.24715 0.25365 0.26185 0.27170 0.28290 0.29540 0.30884 0.32289 0.33727 0.35138 0.36482 0.37689 0.38711 0.39485 0.39972 0.40135
0.735  0.23543 0.23825 0.24293 0.24936 0.25748 0.26723 0.27831 0.29068 0.30398 0.31789 0.33211 0.34608 0.35925 0.37131 0.38133 0.38906 0.39387 0.39549
0.740  0.23130 0.23409 0.23868 0.24508 0.25312 0.26269 0.27373 0.28596 0.29902 0.31289 0.32683 0.34065 0.35380 0.36562 0.37563 0.38325 0.38799 0.38958
0.745  0.22719 0.22994 0.23449 0.24077 0.24877 0.25824 0.26915 0.28116 0.29417 0.30776 0.32168 0.33533 0.34834 0.36001 0.36990 0.37739 0.38211 0.38368
0.750  0.22309 0.22581 0.23031 0.23652 0.24437 0.25379 0.26450 0.27646 0.28932 0.30276 0.31651 0.33001 0.34275 0.35439 0.36409 0.37156 0.37620 0.37777
0.755  0.21901 0.22170 0.22615 0.23229 0.24004 0.24935 0.25995 0.27176 0.28436 0.29776 0.31122 0.32456 0.33727 0.34867 0.35834 0.36567 0.37027 0.37180
0.760  0.21494 0.21761 0.22200 0.22807 0.23573 0.24486 0.25540 0.26697 0.27952 0.29263 0.30605 0.31923 0.33177 0.34303 0.35257 0.35979 0.36434 0.36586
0.765  0.21090 0.21352 0.21787 0.22386 0.23143 0.24045 0.25076 0.26229 0.27468 0.28762 0.30087 0.31388 0.32615 0.33736 0.34671 0.35391 0.35838 0.35985
0.770  0.20686 0.20946 0.21374 0.21966 0.22713 0.23604 0.24623 0.25760 0.26972 0.28261 0.29557 0.30841 0.32063 0.33161 0.34091 0.34795 0.35239 0.35387
0.775  0.20284 0.20540 0.20960 0.21543 0.22279 0.23161 0.24169 0.25281 0.26488 0.27748 0.29038 0.30304 0.31510 0.32593 0.33509 0.34203 0.34640 0.34786
0.780  0.19884 0.20135 0.20551 0.21126 0.21852 0.22717 0.23715 0.24814 0.26003 0.27246 0.28517 0.29767 0.30945 0.32013 0.32918 0.33609 0.34039 0.34180
0.785  0.19485 0.19732 0.20142 0.20709 0.21425 0.22279 0.23255 0.24346 0.25513 0.26743 0.27986 0.29217 0.30389 0.31441 0.32333 0.33008 0.33434 0.33575
0.790  0.19087 0.19330 0.19735 0.20294 0.20999 0.21841 0.22803 0.23868 0.25022 0.26229 0.27465 0.28677 0.29831 0.30868 0.31746 0.32410 0.32829 0.32969
0.795  0.18690 0.18930 0.19329 0.19879 0.20568 0.21396 0.22351 0.23400 0.24537 0.25726 0.26941 0.28136 0.29263 0.30284 0.31150 0.31810 0.32221 0.32356
0.800  0.18294 0.18531 0.18923 0.19461 0.20144 0.20959 0.21891 0.22932 0.24051 0.25222 0.26408 0.27583 0.28702 0.29707 0.30559 0.31203 0.31609 0.31745
0.805  0.17899 0.18133 0.18519 0.19048 0.19721 0.20522 0.21439 0.22460 0.23555 0.24705 0.25883 0.27039 0.28140 0.29129 0.29965 0.30599 0.30998 0.31131
0.810  0.17506 0.17736 0.18112 0.18636 0.19297 0.20086 0.20988 0.21986 0.23069 0.24200 0.25351 0.26494 0.27567 0.28539 0.29363 0.29992 0.30384 0.30512
0.815  0.17114 0.17339 0.17710 0.18225 0.18875 0.19643 0.20536 0.21518 0.22581 0.23693 0.24821 0.25937 0.27001 0.27956 0.28766 0.29382 0.29764 0.29893
0.820  0.16722 0.16944 0.17308 0.17814 0.18446 0.19207 0.20077 0.21049 0.22084 0.23175 0.24293 0.25389 0.26433 0.27372 0.28166 0.28767 0.29145 0.29272
0.825  0.16331 0.16549 0.16906 0.17402 0.18025 0.18771 0.19625 0.20570 0.21595 0.22667 0.23753 0.24840 0.25855 0.26776 0.27557 0.28153 0.28524 0.28645
0.830  0.15941 0.16155 0.16506 0.16988 0.17603 0.18335 0.19173 0.20100 0.21106 0.22157 0.23222 0.24278 0.25284 0.26187 0.26952 0.27535 0.27896 0.28018
0.835  0.15552 0.15759 0.16105 0.16579 0.17181 0.17892 0.18712 0.19630 0.20606 0.21635 0.22690 0.23725 0.24710 0.25595 0.26345 0.26912 0.27269 0.27389
0.840  0.15163 0.15366 0.15705 0.16169 0.16754 0.17456 0.18260 0.19149 0.20115 0.21123 0.22153 0.23169 0.24125 0.25000 0.25728 0.26289 0.26639 0.26753
0.845  0.14774 0.14974 0.15302 0.15760 0.16332 0.17020 0.17807 0.18677 0.19622 0.20609 0.21610 0.22602 0.23547 0.24396 0.25115 0.25663 0.26003 0.26117
0.850  0.14386 0.14581 0.14902 0.15350 0.15910 0.16583 0.17352 0.18204 0.19119 0.20084 0.21073 0.22043 0.22967 0.23796 0.24499 0.25030 0.25365 0.25478
0.855  0.13998 0.14189 0.14503 0.14936 0.15488 0.16139 0.16890 0.17724 0.18624 0.19567 0.20532 0.21480 0.22374 0.23193 0.23879 0.24398 0.24725 0.24832
0.860  0.13610 0.13796 0.14103 0.14526 0.15065 0.15701 0.16434 0.17246 0.18127 0.19048 0.19981 0.20906 0.21788 0.22580 0.23250 0.23763 0.24080 0.24186
0.865  0.13222 0.13404 0.13703 0.14116 0.14636 0.15262 0.15977 0.16769 0.17620 0.18517 0.19437 0.20339 0.21199 0.21970 0.22624 0.23119 0.23431 0.23536
0.870  0.12834 0.13011 0.13303 0.13705 0.14212 0.14822 0.15513 0.16291 0.17120 0.17994 0.18890 0.19769 0.20598 0.21358 0.21994 0.22476 0.22780 0.22878
0.875  0.12446 0.12618 0.12902 0.13294 0.13787 0.14374 0.15052 0.15803 0.16617 0.17468 0.18331 0.19187 0.20002 0.20734 0.21355 0.21828 0.22123 0.22220
0.880  0.12057 0.12224 0.12500 0.12881 0.13361 0.13932 0.14591 0.15321 0.16109 0.16931 0.17779 0.18610 0.19403 0.20114 0.20716 0.21175 0.21460 0.21557
0.885  0.11667 0.11829 0.12095 0.12464 0.12934 0.13488 0.14129 0.14837 0.15597 0.16400 0.17223 0.18030 0.18791 0.19489 0.20074 0.20516 0.20795 0.20886
0.890  0.11277 0.11432 0.11692 0.12049 0.12500 0.13043 0.13656 0.14342 0.15087 0.15866 0.16654 0.17437 0.18183 0.18853 0.19421 0.19855 0.20125 0.20213
0.895  0.10885 0.11036 0.11287 0.11633 0.12070 0.12589 0.13189 0.13853 0.14575 0.15321 0.16092 0.16849 0.17571 0.18219 0.18768 0.19188 0.19447 0.19535
0.900  0.10492 0.10638 0.10880 0.11215 0.11637 0.12139 0.12720 0.13361 0.14050 0.14778 0.15524 0.16256 0.16946 0.17580 0.18110 0.18512 0.18765 0.18848
0.905  0.10097 0.10238 0.10472 0.10795 0.11202 0.11687 0.12247 0.12866 0.13531 0.14233 0.14944 0.15650 0.16324 0.16928 0.17444 0.17833 0.18077 0.18157
0.910  0.09700 0.09836 0.10062 0.10372 0.10764 0.11231 0.11764 0.12360 0.13007 0.13683 0.14368 0.15048 0.15696 0.16278 0.16771 0.17148 0.17382 0.17457
0.915  0.09301 0.09432 0.09648 0.09944 0.10320 0.10772 0.11284 0.11857 0.12471 0.13120 0.13786 0.14439 0.15058 0.15620 0.16094 0.16452 0.16679 0.16752
0.920  0.08899 0.09025 0.09230 0.09516 0.09876 0.10305 0.10801 0.11349 0.11938 0.12560 0.13190 0.13816 0.14413 0.14955 0.15408 0.15752 0.15968 0.16040
0.925  0.08494 0.08614 0.08811 0.09084 0.09428 0.09838 0.10312 0.10829 0.11399 0.11993 0.12596 0.13194 0.13764 0.14276 0.14711 0.15043 0.15250 0.15315
0.930  0.08086 0.08200 0.08387 0.08648 0.08976 0.09366 0.09812 0.10311 0.10847 0.11413 0.11994 0.12564 0.13107 0.13595 0.14008 0.14324 0.14519 0.14584
0.935  0.07673 0.07781 0.07959 0.08206 0.08514 0.08889 0.09312 0.09786 0.10294 0.10832 0.11376 0.11924 0.12434 0.12903 0.13295 0.13592 0.13780 0.13842
0.940  0.07255 0.07357 0.07526 0.07756 0.08050 0.08400 0.08805 0.09253 0.09734 0.10242 0.10757 0.11269 0.11757 0.12195 0.12567 0.12852 0.13029 0.13085
0.945  0.06831 0.06926 0.07086 0.07303 0.07580 0.07909 0.08285 0.08706 0.09164 0.09636 0.10127 0.10609 0.11068 0.11480 0.11830 0.12097 0.12264 0.12318
0.950  0.06399 0.06489 0.06638 0.06841 0.07100 0.07409 0.07761 0.08155 0.08578 0.09025 0.09485 0.09935 0.10360 0.10751 0.11078 0.11326 0.11483 0.11532
0.955  0.05959 0.06042 0.06181 0.06370 0.06611 0.06898 0.07225 0.07592 0.07985 0.08401 0.08822 0.09241 0.09641 0.10004 0.10309 0.10539 0.10684 0.10732
0.960  0.05509 0.05586 0.05712 0.05888 0.06107 0.06371 0.06676 0.07009 0.07377 0.07759 0.08149 0.08535 0.08904 0.09235 0.09516 0.09731 0.09866 0.09907
0.965  0.05046 0.05116 0.05231 0.05392 0.05592 0.05832 0.06107 0.06415 0.06746 0.07095 0.07455 0.07807 0.08143 0.08446 0.08703 0.08899 0.09021 0.09061
0.970  0.04566 0.04629 0.04733 0.04876 0.05058 0.05275 0.05522 0.05799 0.06097 0.06412 0.06732 0.07049 0.07353 0.07629 0.07860 0.08035 0.08146 0.08181
0.975  0.04065 0.04121 0.04213 0.04339 0.04500 0.04692 0.04911 0.05157 0.05420 0.05699 0.05981 0.06262 0.06531 0.06772 0.06979 0.07134 0.07232 0.07262
0.980  0.03536 0.03584 0.03663 0.03772 0.03911 0.04074 0.04265 0.04474 0.04704 0.04941 0.05188 0.05431 0.05662 0.05870 0.06047 0.06183 0.06267 0.06292
0.985  0.02966 0.03006 0.03071 0.03161 0.03275 0.03411 0.03568 0.03743 0.03931 0.04130 0.04332 0.04536 0.04725 0.04901 0.05047 0.05160 0.05229 0.05251
0.990  0.02330 0.02361 0.02411 0.02481 0.02568 0.02674 0.02794 0.02930 0.03075 0.03229 0.03385 0.03540 0.03689 0.03824 0.03938 0.04024 0.04079 0.04095
0.995  0.01565 0.01585 0.01617 0.01663 0.01720 0.01790 0.01868 0.01956 0.02052 0.02151 0.02254 0.02356 0.02453 0.02541 0.02616 0.02673 0.02709 0.02717
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e080.dat <==
# alpha = +0.40 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99987 0.99987 0.99987 0.99987 0.99988 0.99988 0.99989 0.99990 0.99990 0.99991 0.99992 0.99992 0.99993 0.99994 0.99994 0.99995 0.99995 0.99995
0.010  0.99947 0.99948 0.99949 0.99950 0.99952 0.99954 0.99956 0.99958 0.99961 0.99964 0.99967 0.99969 0.99972 0.99974 0.99976 0.99978 0.99979 0.99979
0.015  0.99881 0.99883 0.99885 0.99888 0.99891 0.99896 0.99901 0.99906 0.99912 0.99918 0.99925 0.99931 0.99937 0.99943 0.99947 0.99951 0.99953 0.99954
0.020  0.99790 0.99792 0.99795 0.99800 0.99807 0.99815 0.99823 0.99833 0.99844 0.99855 0.99867 0.99878 0.99888 0.99898 0.99906 0.99912 0.99916 0.99918
0.025  0.99672 0.99675 0.99681 0.99689 0.99699 0.99711 0.99725 0.99740 0.99757 0.99774 0.99792 0.99809 0.99826 0.99841 0.99854 0.99863 0.99869 0.99868
0.030  0.99528 0.99533 0.99541 0.99553 0.99567 0.99584 0.99604 0.99626 0.99650 0.99675 0.99701 0.99726 0.99750 0.99771 0.99789 0.99803 0.99812 0.99812
0.035  0.99359 0.99366 0.99377 0.99392 0.99412 0.99435 0.99462 0.99492 0.99525 0.99559 0.99593 0.99627 0.99660 0.99689 0.99714 0.99732 0.99744 0.99746
0.040  0.99165 0.99174 0.99188 0.99208 0.99234 0.99264 0.99299 0.99338 0.99380 0.99425 0.99470 0.99514 0.99556 0.99594 0.99626 0.99650 0.99666 0.99670
0.045  0.98946 0.98957 0.98975 0.99001 0.99033 0.99071 0.99115 0.99165 0.99218 0.99273 0.99330 0.99386 0.99439 0.99487 0.99528 0.99558 0.99577 0.99583
0.050  0.98703 0.98716 0.98739 0.98770 0.98810 0.98857 0.98911 0.98972 0.99037 0.99105 0.99175 0.99244 0.99309 0.99368 0.99418 0.99455 0.99479 0.99487
0.055  0.98436 0.98452 0.98479 0.98517 0.98564 0.98621 0.98687 0.98759 0.98838 0.98920 0.99005 0.99088 0.99166 0.99237 0.99297 0.99342 0.99371 0.99381
0.060  0.98146 0.98165 0.98197 0.98242 0.98298 0.98365 0.98443 0.98529 0.98622 0.98719 0.98819 0.98917 0.99010 0.99094 0.99165 0.99219 0.99252 0.99261
0.065  0.97833 0.97855 0.97893 0.97944 0.98010 0.98089 0.98179 0.98280 0.98388 0.98502 0.98618 0.98733 0.98842 0.98939 0.99022 0.99085 0.99124 0.99136
0.070  0.97497 0.97523 0.97566 0.97626 0.97702 0.97793 0.97897 0.98013 0.98138 0.98269 0.98403 0.98535 0.98661 0.98773 0.98868 0.98940 0.98986 0.99001
0.075  0.97140 0.97170 0.97219 0.97287 0.97374 0.97477 0.97596 0.97728 0.97871 0.98021 0.98174 0.98324 0.98467 0.98596 0.98704 0.98787 0.98838 0.98856
0.080  0.96763 0.96796 0.96852 0.96929 0.97026 0.97143 0.97277 0.97427 0.97588 0.97758 0.97930 0.98100 0.98262 0.98407 0.98530 0.98623 0.98681 0.98699
0.085  0.96364 0.96402 0.96464 0.96551 0.96660 0.96791 0.96941 0.97109 0.97290 0.97480 0.97673 0.97864 0.98044 0.98207 0.98345 0.98449 0.98514 0.98536
0.090  0.95946 0.95988 0.96057 0.96154 0.96275 0.96421 0.96588 0.96775 0.96976 0.97187 0.97402 0.97615 0.97816 0.97997 0.98150 0.98265 0.98338 0.98363
0.095  0.95510 0.95556 0.95632 0.95739 0.95873 0.96034 0.96219 0.96425 0.96647 0.96881 0.97119 0.97353 0.97576 0.97776 0.97945 0.98073 0.98153 0.98178
0.100  0.95054 0.95105 0.95189 0.95306 0.95454 0.95631 0.95834 0.96060 0.96305 0.96561 0.96822 0.97080 0.97324 0.97544 0.97730 0.97871 0.97959 0.97988
0.105  0.94581 0.94637 0.94729 0.94857 0.95018 0.95211 0.95434 0.95681 0.95948 0.96229 0.96514 0.96796 0.97062 0.97303 0.97506 0.97659 0.97756 0.97789
0.110  0.94092 0.94152 0.94252 0.94391 0.94567 0.94777 0.95019 0.95288 0.95578 0.95883 0.96194 0.96500 0.96790 0.97052 0.97272 0.97439 0.97544 0.97578
0.115  0.93586 0.93651 0.93760 0.93910 0.94100 0.94328 0.94590 0.94881 0.95195 0.95525 0.95862 0.96193 0.96507 0.96790 0.97029 0.97210 0.97323 0.97362
0.120  0.93065 0.93136 0.93252 0.93414 0.93619 0.93865 0.94147 0.94461 0.94800 0.95156 0.95519 0.95876 0.96215 0.96520 0.96777 0.96972 0.97095 0.97134
0.125  0.92529 0.92605 0.92730 0.92904 0.93125 0.93388 0.93692 0.94029 0.94393 0.94776 0.95165 0.95549 0.95913 0.96240 0.96517 0.96726 0.96857 0.96901
0.130  0.91979 0.92060 0.92195 0.92381 0.92617 0.92899 0.93224 0.93585 0.93975 0.94384 0.94801 0.95211 0.95600 0.95951 0.96247 0.96471 0.96612 0.96660
0.135  0.91416 0.91503 0.91646 0.91845 0.92096 0.92398 0.92744 0.93129 0.93545 0.93982 0.94426 0.94865 0.95280 0.95654 0.95970 0.96209 0.96359 0.96408
0.140  0.90840 0.90932 0.91085 0.91296 0.91564 0.91885 0.92253 0.92663 0.93105 0.93569 0.94043 0.94509 0.94950 0.95348 0.95683 0.95937 0.96097 0.96151
0.145  0.90253 0.90351 0.90512 0.90737 0.91021 0.91361 0.91751 0.92186 0.92655 0.93148 0.93650 0.94143 0.94612 0.95034 0.95390 0.95659 0.95828 0.95884
0.150  0.89654 0.89758 0.89929 0.90166 0.90466 0.90826 0.91239 0.91699 0.92196 0.92717 0.93247 0.93770 0.94266 0.94712 0.95087 0.95372 0.95551 0.95612
0.155  0.89045 0.89154 0.89335 0.89585 0.89902 0.90282 0.90718 0.91203 0.91727 0.92276 0.92837 0.93389 0.93910 0.94381 0.94778 0.95079 0.95267 0.95329
0.160  0.88426 0.88541 0.88731 0.88995 0.89328 0.89728 0.90188 0.90699 0.91249 0.91828 0.92418 0.92998 0.93548 0.94044 0.94461 0.94778 0.94976 0.95043
0.165  0.87798 0.87919 0.88119 0.88396 0.88746 0.89166 0.89649 0.90185 0.90764 0.91372 0.91991 0.92601 0.93178 0.93698 0.94137 0.94469 0.94678 0.94746
0.170  0.87162 0.87288 0.87498 0.87788 0.88155 0.88596 0.89101 0.89663 0.90271 0.90907 0.91557 0.92195 0.92801 0.93346 0.93806 0.94154 0.94372 0.94446
0.175  0.86517 0.86650 0.86869 0.87173 0.87557 0.88018 0.88546 0.89135 0.89771 0.90436 0.91116 0.91783 0.92417 0.92986 0.93467 0.93832 0.94060 0.94135
0.180  0.85865 0.86004 0.86233 0.86550 0.86951 0.87432 0.87985 0.88599 0.89262 0.89958 0.90666 0.91365 0.92025 0.92621 0.93123 0.93503 0.93741 0.93822
0.185  0.85207 0.85351 0.85590 0.85921 0.86339 0.86840 0.87417 0.88057 0.88748 0.89473 0.90212 0.90939 0.91628 0.92247 0.92770 0.93167 0.93416 0.93498
0.190  0.84542 0.84693 0.84941 0.85285 0.85720 0.86242 0.86842 0.87508 0.88228 0.88982 0.89749 0.90508 0.91223 0.91869 0.92413 0.92826 0.93084 0.93172
0.195  0.83872 0.84028 0.84286 0.84644 0.85096 0.85639 0.86262 0.86954 0.87701 0.88486 0.89283 0.90068 0.90814 0.91483 0.92049 0.92478 0.92746 0.92835
0.200  0.83197 0.83359 0.83627 0.83997 0.84467 0.85030 0.85675 0.86394 0.87169 0.87982 0.88811 0.89626 0.90397 0.91093 0.91679 0.92123 0.92402 0.92497
0.205  0.82518 0.82685 0.82962 0.83347 0.83833 0.84416 0.85085 0.85829 0.86633 0.87475 0.88332 0.89178 0.89976 0.90695 0.91303 0.91764 0.92052 0.92148
0.210  0.81834 0.82007 0.82294 0.82691 0.83195 0.83797 0.84490 0.85260 0.86091 0.86963 0.87849 0.88722 0.89548 0.90294 0.90922 0.91397 0.91696 0.91798
0.215  0.81146 0.81326 0.81622 0.82033 0.82553 0.83176 0.83892 0.84687 0.85544 0.86444 0.87362 0.88264 0.89117 0.89886 0.90534 0.91027 0.91335 0.91438
0.220  0.80456 0.80641 0.80947 0.81371 0.81908 0.82550 0.83288 0.84109 0.84995 0.85923 0.86868 0.87798 0.88680 0.89474 0.90142 0.90649 0.90967 0.91076
0.225  0.79763 0.79953 0.80269 0.80706 0.81259 0.81921 0.82682 0.83527 0.84441 0.85398 0.86372 0.87331 0.88238 0.89055 0.89745 0.90268 0.90595 0.90705
0.230  0.79068 0.79264 0.79588 0.80038 0.80608 0.81290 0.82073 0.82943 0.83882 0.84867 0.85870 0.86856 0.87793 0.88634 0.89341 0.89880 0.90217 0.90329
0.235  0.78370 0.78572 0.78906 0.79368 0.79954 0.80655 0.81461 0.82356 0.83322 0.84335 0.85366 0.86381 0.87340 0.88205 0.88935 0.89488 0.89835 0.89951
0.240  0.77671 0.77879 0.78222 0.78697 0.79299 0.80019 0.80846 0.81766 0.82759 0.83799 0.84856 0.85898 0.86887 0.87775 0.88521 0.89090 0.89446 0.89565
0.245  0.76971 0.77184 0.77536 0.78024 0.78642 0.79380 0.80229 0.81173 0.82191 0.83258 0.84345 0.85414 0.86426 0.87337 0.88106 0.88689 0.89053 0.89177
0.250  0.76271 0.76489 0.76850 0.77350 0.77983 0.78741 0.79611 0.80579 0.81623 0.82717 0.83831 0.84927 0.85964 0.86898 0.87683 0.88282 0.88656 0.88781
0.255  0.75569 0.75793 0.76163 0.76675 0.77323 0.78100 0.78992 0.79983 0.81052 0.82170 0.83311 0.84434 0.85496 0.86452 0.87259 0.87870 0.88253 0.88384
0.260  0.74868 0.75097 0.75475 0.76000 0.76663 0.77457 0.78369 0.79383 0.80477 0.81624 0.82792 0.83940 0.85027 0.86005 0.86828 0.87455 0.87847 0.87978
0.265  0.74167 0.74401 0.74787 0.75324 0.76002 0.76814 0.77747 0.78784 0.79903 0.81076 0.82266 0.83440 0.84551 0.85551 0.86396 0.87034 0.87435 0.87572
0.270  0.73466 0.73705 0.74100 0.74648 0.75342 0.76171 0.77124 0.78184 0.79327 0.80522 0.81741 0.82941 0.84076 0.85097 0.85956 0.86611 0.87020 0.87157
0.275  0.72766 0.73010 0.73414 0.73973 0.74681 0.75528 0.76501 0.77580 0.78747 0.79970 0.81214 0.82436 0.83594 0.84636 0.85516 0.86181 0.86599 0.86738
0.280  0.72067 0.72316 0.72727 0.73297 0.74019 0.74884 0.75875 0.76978 0.78168 0.79413 0.80682 0.81931 0.83112 0.84175 0.85069 0.85750 0.86175 0.86319
0.285  0.71369 0.71623 0.72042 0.72623 0.73359 0.74240 0.75252 0.76376 0.77587 0.78857 0.80151 0.81420 0.82624 0.83707 0.84620 0.85313 0.85747 0.85892
0.290  0.70672 0.70931 0.71358 0.71950 0.72700 0.73597 0.74627 0.75772 0.77005 0.78301 0.79614 0.80911 0.82136 0.83240 0.84167 0.84874 0.85314 0.85465
0.295  0.69977 0.70240 0.70675 0.71278 0.72041 0.72955 0.74004 0.75167 0.76424 0.77739 0.79080 0.80395 0.81643 0.82765 0.83710 0.84429 0.84879 0.85030
0.300  0.69284 0.69551 0.69994 0.70607 0.71384 0.72313 0.73378 0.74563 0.75839 0.77180 0.78540 0.79882 0.81150 0.82292 0.83252 0.83982 0.84438 0.84595
0.305  0.68593 0.68865 0.69315 0.69938 0.70727 0.71670 0.72755 0.73960 0.75258 0.76616 0.78003 0.79362 0.80652 0.81812 0.82788 0.83531 0.83996 0.84152
0.310  0.67904 0.68180 0.68636 0.69270 0.70071 0.71030 0.72132 0.73354 0.74675 0.76056 0.77460 0.78845 0.80154 0.81331 0.82324 0.83076 0.83548 0.83709
0.315  0.67217 0.67497 0.67961 0.68604 0.69418 0.70392 0.71508 0.72751 0.74089 0.75495 0.76920 0.78321 0.79651 0.80847 0.81853 0.82620 0.83098 0.83260
0.320  0.66533 0.66817 0.67288 0.67940 0.68766 0.69755 0.70888 0.72149 0.73507 0.74929 0.76379 0.77801 0.79150 0.80359 0.81384 0.82158 0.82644 0.82807
0.325  0.65851 0.66139 0.66617 0.67278 0.68116 0.69117 0.70268 0.71544 0.72924 0.74366 0.75832 0.77276 0.78642 0.79872 0.80907 0.81695 0.82187 0.82354
0.330  0.65172 0.65464 0.65948 0.66619 0.67468 0.68483 0.69650 0.70943 0.72338 0.73799 0.75290 0.76751 0.78137 0.79379 0.80432 0.81227 0.81727 0.81894
0.335  0.64495 0.64792 0.65282 0.65962 0.66821 0.67850 0.69029 0.70343 0.71756 0.73236 0.74741 0.76226 0.77625 0.78888 0.79950 0.80759 0.81262 0.81434
0.340  0.63822 0.64122 0.64619 0.65307 0.66177 0.67219 0.68414 0.69740 0.71171 0.72673 0.74197 0.75695 0.77116 0.78390 0.79469 0.80284 0.80796 0.80968
0.345  0.63152 0.63456 0.63958 0.64654 0.65535 0.66588 0.67799 0.69142 0.70589 0.72106 0.73647 0.75168 0.76601 0.77895 0.78982 0.79810 0.80325 0.80502
0.350  0.62485 0.62792 0.63300 0.64004 0.64896 0.65961 0.67183 0.68544 0.70009 0.71543 0.73102 0.74635 0.76089 0.77392 0.78492 0.79330 0.79854 0.80030
0.355  0.61821 0.62132 0.62645 0.63357 0.64259 0.65336 0.66572 0.67944 0.69424 0.70975 0.72550 0.74106 0.75570 0.76892 0.78004 0.78849 0.79377 0.79558
0.360  0.61161 0.61475 0.61994 0.62713 0.63623 0.64713 0.65962 0.67350 0.68845 0.70412 0.72004 0.73570 0.75055 0.76386 0.77509 0.78365 0.78900 0.79080
0.365  0.60504 0.60820 0.61345 0.62072 0.62991 0.64090 0.65354 0.66756 0.68267 0.69849 0.71458 0.73039 0.74533 0.75883 0.77017 0.77877 0.78418 0.78602
0.370  0.59850 0.60170 0.60700 0.61433 0.62362 0.63471 0.64745 0.66160 0.67685 0.69282 0.70906 0.72502 0.74016 0.75372 0.76517 0.77390 0.77935 0.78118
0.375  0.59200 0.59523 0.60058 0.60797 0.61735 0.62855 0.64141 0.65569 0.67108 0.68720 0.70359 0.71970 0.73491 0.74866 0.76021 0.76897 0.77448 0.77632
0.380  0.58554 0.58879 0.59419 0.60165 0.61109 0.62241 0.63538 0.64979 0.66529 0.68153 0.69805 0.71430 0.72971 0.74352 0.75517 0.76405 0.76959 0.77146
0.385  0.57911 0.58239 0.58783 0.59536 0.60488 0.61627 0.62935 0.64387 0.65952 0.67592 0.69258 0.70896 0.72444 0.73842 0.75017 0.75907 0.76467 0.76654
0.390  0.57271 0.57603 0.58150 0.58910 0.59870 0.61018 0.62337 0.63800 0.65378 0.67030 0.68705 0.70356 0.71922 0.73324 0.74509 0.75411 0.75973 0.76163
0.395  0.56636 0.56970 0.57522 0.58287 0.59255 0.60412 0.61741 0.63216 0.64801 0.66466 0.68158 0.69821 0.71392 0.72812 0.74004 0.74908 0.75476 0.75667
0.400  0.56004 0.56340 0.56896 0.57666 0.58642 0.59808 0.61144 0.62628 0.64229 0.65906 0.67604 0.69279 0.70868 0.72291 0.73492 0.74407 0.74978 0.75171
0.405  0.55376 0.55715 0.56275 0.57050 0.58031 0.59204 0.60551 0.62046 0.63659 0.65341 0.67057 0.68743 0.70336 0.71775 0.72984 0.73900 0.74476 0.74669
0.410  0.54752 0.55093 0.55656 0.56437 0.57424 0.58605 0.59961 0.61466 0.63084 0.64783 0.66510 0.68203 0.69810 0.71251 0.72468 0.73395 0.73972 0.74169
0.415  0.54132 0.54475 0.55042 0.55827 0.56821 0.58009 0.59374 0.60884 0.62516 0.64219 0.65956 0.67664 0.69276 0.70733 0.71957 0.72884 0.73467 0.73662
0.420  0.53515 0.53860 0.54431 0.55221 0.56220 0.57416 0.58784 0.60308 0.61944 0.63663 0.65410 0.67126 0.68748 0.70206 0.71437 0.72375 0.72958 0.73157
0.425  0.52903 0.53249 0.53823 0.54618 0.55622 0.56822 0.58202 0.59733 0.61379 0.63107 0.64856 0.66582 0.68212 0.69685 0.70922 0.71860 0.72449 0.72647
0.430  0.52294 0.52642 0.53218 0.54016 0.55026 0.56234 0.57621 0.59155 0.60814 0.62545 0.64310 0.66044 0.67683 0.69156 0.70400 0.71347 0.71936 0.72137
0.435  0.51689 0.52039 0.52618 0.53420 0.54435 0.55649 0.57038 0.58585 0.60246 0.61991 0.63757 0.65500 0.67146 0.68633 0.69882 0.70828 0.71423 0.71622
0.440  0.51088 0.51439 0.52021 0.52827 0.53846 0.55064 0.56462 0.58015 0.59684 0.61430 0.63211 0.64962 0.66615 0.68101 0.69356 0.70311 0.70905 0.71109
0.445  0.50491 0.50844 0.51428 0.52237 0.53261 0.54483 0.55888 0.57443 0.59124 0.60878 0.62666 0.64416 0.66076 0.67575 0.68835 0.69789 0.70389 0.70590
0.450  0.49898 0.50252 0.50839 0.51651 0.52676 0.53906 0.55312 0.56878 0.58559 0.60326 0.62114 0.63878 0.65544 0.67041 0.68306 0.69269 0.69867 0.70072
0.455  0.49308 0.49664 0.50253 0.51067 0.52098 0.53331 0.54743 0.56312 0.58002 0.59768 0.61569 0.63331 0.65003 0.66513 0.67782 0.68743 0.69347 0.69549
0.460  0.48723 0.49080 0.49670 0.50487 0.51522 0.52756 0.54176 0.55747 0.57440 0.59218 0.61017 0.62793 0.64470 0.65977 0.67250 0.68219 0.68822 0.69028
0.465  0.48141 0.48499 0.49090 0.49911 0.50949 0.52187 0.53610 0.55188 0.56885 0.58662 0.60474 0.62246 0.63928 0.65447 0.66723 0.67690 0.68297 0.68501
0.470  0.47563 0.47922 0.48515 0.49338 0.50376 0.51621 0.53044 0.54624 0.56332 0.58114 0.59922 0.61707 0.63393 0.64909 0.66189 0.67163 0.67770 0.67976
0.475  0.46990 0.47349 0.47944 0.48769 0.49809 0.51057 0.52485 0.54068 0.55774 0.57566 0.59380 0.61168 0.62858 0.64377 0.65659 0.66631 0.67241 0.67445
0.480  0.46419 0.46779 0.47376 0.48202 0.49246 0.50492 0.51927 0.53514 0.55224 0.57013 0.58837 0.60622 0.62315 0.63836 0.65122 0.66100 0.66710 0.66916
0.485  0.45853 0.46214 0.46812 0.47638 0.48685 0.49934 0.51367 0.52956 0.54675 0.56467 0.58287 0.60083 0.61779 0.63303 0.64590 0.65565 0.66177 0.66382
0.490  0.45291 0.45652 0.46251 0.47078 0.48127 0.49379 0.50814 0.52406 0.54121 0.55915 0.57746 0.59535 0.61234 0.62767 0.64050 0.65032 0.65643 0.65850
0.495  0.44732 0.45094 0.45694 0.46522 0.47570 0.48826 0.50263 0.51858 0.53575 0.55372 0.57196 0.58997 0.60697 0.62225 0.63515 0.64493 0.65107 0.65313
0.500  0.44177 0.44539 0.45138 0.45969 0.47018 0.48272 0.49710 0.51305 0.53023 0.54829 0.56656 0.58449 0.60151 0.61688 0.62978 0.63957 0.64570 0.64777
0.505  0.43626 0.43989 0.44588 0.45420 0.46470 0.47725 0.49164 0.50761 0.52481 0.54280 0.56107 0.57910 0.59613 0.61144 0.62436 0.63415 0.64030 0.64236
0.510  0.43078 0.43441 0.44041 0.44871 0.45924 0.47180 0.48620 0.50218 0.51939 0.53739 0.55567 0.57370 0.59066 0.60605 0.61897 0.62876 0.63490 0.63697
0.515  0.42534 0.42898 0.43498 0.44328 0.45379 0.46634 0.48073 0.49671 0.51391 0.53191 0.55028 0.56824 0.58528 0.60059 0.61352 0.62335 0.62947 0.63156
0.520  0.41994 0.42358 0.42958 0.43789 0.44839 0.46094 0.47534 0.49132 0.50853 0.52653 0.54481 0.56285 0.57986 0.59519 0.60811 0.61790 0.62404 0.62611
0.525  0.41458 0.41821 0.42421 0.43252 0.44302 0.45558 0.46998 0.48595 0.50315 0.52115 0.53943 0.55737 0.57440 0.58971 0.60263 0.61247 0.61858 0.62067
0.530  0.40925 0.41287 0.41888 0.42719 0.43769 0.45023 0.46460 0.48053 0.49772 0.51570 0.53396 0.55199 0.56900 0.58430 0.59721 0.60699 0.61312 0.61518
0.535  0.40396 0.40758 0.41357 0.42187 0.43234 0.44487 0.45925 0.47520 0.49237 0.51034 0.52859 0.54651 0.56351 0.57882 0.59170 0.60153 0.60763 0.60971
0.540  0.39870 0.40232 0.40830 0.41659 0.42706 0.43958 0.45395 0.46988 0.48697 0.50491 0.52322 0.54112 0.55811 0.57337 0.58626 0.59602 0.60214 0.60420
0.545  0.39348 0.39709 0.40307 0.41135 0.42181 0.43432 0.44866 0.46452 0.48165 0.49957 0.51777 0.53573 0.55261 0.56793 0.58073 0.59053 0.59664 0.59870
0.550  0.38829 0.39190 0.39787 0.40614 0.41659 0.42908 0.44335 0.45924 0.47635 0.49424 0.51242 0.53026 0.54720 0.56241 0.57526 0.58500 0.59111 0.59315
0.555  0.38314 0.38675 0.39271 0.40096 0.41139 0.42382 0.43811 0.45397 0.47097 0.48884 0.50697 0.52488 0.54169 0.55697 0.56978 0.57949 0.58558 0.58763
0.560  0.37802 0.38162 0.38757 0.39580 0.40619 0.41863 0.43290 0.44866 0.46570 0.48352 0.50163 0.51940 0.53627 0.55143 0.56423 0.57396 0.58001 0.58208
0.565  0.37294 0.37653 0.38247 0.39066 0.40105 0.41346 0.42764 0.44343 0.46044 0.47814 0.49628 0.51402 0.53085 0.54597 0.55873 0.56839 0.57446 0.57650
0.570  0.36789 0.37147 0.37738 0.38557 0.39594 0.40827 0.42247 0.43822 0.45510 0.47284 0.49085 0.50854 0.52533 0.54041 0.55316 0.56285 0.56887 0.57092
0.575  0.36288 0.36645 0.37234 0.38051 0.39085 0.40316 0.41732 0.43296 0.44987 0.46756 0.48552 0.50316 0.51990 0.53494 0.54764 0.55725 0.56329 0.56531
0.580  0.35789 0.36145 0.36733 0.37548 0.38575 0.39806 0.41212 0.42778 0.44464 0.46220 0.48010 0.49778 0.51437 0.52945 0.54204 0.55169 0.55769 0.55971
0.585  0.35295 0.35649 0.36236 0.37048 0.38072 0.39300 0.40701 0.42262 0.43935 0.45693 0.47478 0.49230 0.50894 0.52388 0.53651 0.54606 0.55206 0.55407
0.590  0.34803 0.35156 0.35741 0.36548 0.37571 0.38790 0.40192 0.41741 0.43415 0.45167 0.46945 0.48693 0.50349 0.51839 0.53096 0.54047 0.54644 0.54844
0.595  0.34314 0.34666 0.35249 0.36053 0.37073 0.38288 0.39681 0.41228 0.42890 0.44633 0.46405 0.48145 0.49796 0.51280 0.52533 0.53486 0.54078 0.54280
0.600  0.33829 0.34180 0.34760 0.35562 0.36574 0.37788 0.39174 0.40717 0.42371 0.44110 0.45874 0.47607 0.49252 0.50729 0.51977 0.52921 0.53514 0.53712
0.605  0.33347 0.33696 0.34273 0.35073 0.36081 0.37289 0.38670 0.40200 0.41855 0.43577 0.45334 0.47069 0.48698 0.50177 0.51413 0.52358 0.52946 0.53146
0.610  0.32868 0.33216 0.33790 0.34587 0.35591 0.36789 0.38169 0.39693 0.41332 0.43055 0.44804 0.46522 0.48153 0.49617 0.50854 0.51791 0.52378 0.52575
0.615  0.32392 0.32738 0.33310 0.34100 0.35103 0.36296 0.37663 0.39186 0.40818 0.42533 0.44274 0.45984 0.47605 0.49064 0.50294 0.51226 0.51809 0.52006
0.620  0.31919 0.32264 0.32833 0.33619 0.34613 0.35805 0.37166 0.38674 0.40306 0.42003 0.43736 0.45437 0.47052 0.48502 0.49728 0.50659 0.51238 0.51432
0.625  0.31449 0.31792 0.32359 0.33141 0.34130 0.35310 0.36670 0.38171 0.39786 0.41483 0.43207 0.44899 0.46506 0.47948 0.49166 0.50088 0.50667 0.50861
0.630  0.30982 0.31322 0.31887 0.32666 0.33649 0.34824 0.36170 0.37669 0.39276 0.40964 0.42668 0.44361 0.45949 0.47392 0.48597 0.49520 0.50092 0.50288
0.635  0.30519 0.30857 0.31418 0.32193 0.33171 0.34339 0.35678 0.37161 0.38767 0.40436 0.42141 0.43814 0.45403 0.46829 0.48035 0.48946 0.49519 0.49711
0.640  0.30058 0.30394 0.30950 0.31719 0.32695 0.33856 0.35187 0.36663 0.38250 0.39919 0.41613 0.43276 0.44854 0.46273 0.47470 0.48376 0.48944 0.49135
0.645  0.29600 0.29934 0.30487 0.31251 0.32217 0.33370 0.34692 0.36165 0.37743 0.39392 0.41076 0.42728 0.44298 0.45708 0.46899 0.47804 0.48366 0.48555
0.650  0.29144 0.29477 0.30026 0.30786 0.31746 0.32892 0.34205 0.35661 0.37237 0.38876 0.40549 0.42191 0.43750 0.45151 0.46333 0.47227 0.47789 0.47977
0.655  0.28692 0.29022 0.29568 0.30323 0.31276 0.32415 0.33720 0.35167 0.36723 0.38360 0.40021 0.41653 0.43192 0.44592 0.45759 0.46654 0.47210 0.47397
0.660  0.28242 0.28570 0.29112 0.29862 0.30809 0.31940 0.33237 0.34674 0.36220 0.37836 0.39486 0.41105 0.42644 0.44025 0.45192 0.46075 0.46629 0.46814
0.665  0.27795 0.28121 0.28659 0.29403 0.30340 0.31462 0.32749 0.34174 0.35717 0.37322 0.38960 0.40568 0.42094 0.43466 0.44623 0.45498 0.46048 0.46232
0.670  0.27351 0.27674 0.28206 0.28944 0.29877 0.30992 0.32268 0.33684 0.35206 0.36808 0.38424 0.40029 0.41536 0.42897 0.44047 0.44921 0.45463 0.45649
0.675  0.26909 0.27230 0.27758 0.28491 0.29417 0.30523 0.31790 0.33194 0.34706 0.36285 0.37898 0.39482 0.40986 0.42336 0.43476 0.44339 0.44880 0.45062
0.680  0.26470 0.26787 0.27313 0.28040 0.28958 0.30050 0.31306 0.32698 0.34205 0.35773 0.37373 0.38944 0.40426 0.41774 0.42898 0.43759 0.44295 0.44476
0.685  0.26034 0.26349 0.26870 0.27591 0.28498 0.29585 0.30831 0.32212 0.33698 0.35261 0.36838 0.38396 0.39875 0.41204 0.42326 0.43176 0.43708 0.43886
0.690  0.25600 0.25912 0.26429 0.27144 0.28043 0.29121 0.30357 0.31726 0.33200 0.34740 0.36313 0.37857 0.39324 0.40640 0.41752 0.42593 0.43120 0.43297
0.695  0.25169 0.25478 0.25991 0.26696 0.27591 0.28659 0.29877 0.31234 0.32693 0.34229 0.35788 0.37319 0.38763 0.40076 0.41171 0.42010 0.42531 0.42708
0.700  0.24740 0.25047 0.25554 0.26254 0.27140 0.28194 0.29406 0.30751 0.32197 0.33714 0.35254 0.36770 0.38211 0.39504 0.40596 0.41422 0.41941 0.42114
0.705  0.24313 0.24617 0.25118 0.25813 0.26691 0.27735 0.28937 0.30269 0.31702 0.33200 0.34730 0.36231 0.37657 0.38938 0.40019 0.40837 0.41349 0.41522
0.710  0.23889 0.24190 0.24686 0.25375 0.26240 0.27279 0.28469 0.29780 0.31198 0.32691 0.34195 0.35692 0.37096 0.38364 0.39436 0.40251 0.40756 0.40926
0.715  0.23467 0.23766 0.24257 0.24938 0.25796 0.26824 0.27995 0.29300 0.30704 0.32172 0.33671 0.35143 0.36542 0.37797 0.38857 0.39659 0.40162 0.40331
0.720  0.23048 0.23343 0.23829 0.24501 0.25353 0.26364 0.27529 0.28821 0.30211 0.31663 0.33147 0.34604 0.35978 0.37229 0.38277 0.39070 0.39567 0.39734
0.725  0.22631 0.22923 0.23404 0.24068 0.24911 0.25913 0.27065 0.28335 0.29709 0.31155 0.32613 0.34054 0.35423 0.36653 0.37691 0.38480 0.38969 0.39134
0.730  0.22216 0.22504 0.22981 0.23638 0.24467 0.25462 0.26595 0.27858 0.29217 0.30638 0.32090 0.33514 0.34868 0.36083 0.37109 0.37885 0.38372 0.38535
0.735  0.21804 0.22088 0.22560 0.23210 0.24029 0.25013 0.26134 0.27382 0.28726 0.30131 0.31566 0.32974 0.34303 0.35512 0.36520 0.37293 0.37773 0.37934
0.740  0.21393 0.21674 0.22138 0.22783 0.23593 0.24560 0.25673 0.26907 0.28226 0.29624 0.31032 0.32424 0.33746 0.34934 0.35936 0.36698 0.37171 0.37330
0.745  0.20985 0.21263 0.21721 0.22354 0.23159 0.24114 0.25213 0.26425 0.27736 0.29107 0.30508 0.31883 0.33189 0.34361 0.35351 0.36100 0.36569 0.36727
0.750  0.20579 0.20853 0.21306 0.21931 0.22721 0.23669 0.24748 0.25952 0.27247 0.28601 0.29983 0.31341 0.32622 0.33788 0.34759 0.35503 0.35966 0.36122
0.755  0.20174 0.20445 0.20892 0.21510 0.22290 0.23225 0.24291 0.25479 0.26749 0.28094 0.29450 0.30790 0.32063 0.33206 0.34172 0.34903 0.35360 0.35514
0.760  0.19772 0.20039 0.20481 0.21090 0.21860 0.22778 0.23835 0.25000 0.26261 0.27578 0.28926 0.30248 0.31504 0.32631 0.33583 0.34303 0.34754 0.34906
0.765  0.19372 0.19636 0.20071 0.20672 0.21431 0.22337 0.23373 0.24529 0.25773 0.27073 0.28401 0.29705 0.30935 0.32054 0.32988 0.33703 0.34147 0.34294
0.770  0.18973 0.19233 0.19663 0.20255 0.21004 0.21897 0.22919 0.24059 0.25276 0.26566 0.27867 0.29152 0.30374 0.31470 0.32396 0.33097 0.33537 0.33683
0.775  0.18577 0.18833 0.19254 0.19837 0.20574 0.21456 0.22466 0.23581 0.24789 0.26051 0.27342 0.28608 0.29812 0.30892 0.31804 0.32493 0.32926 0.33071
0.780  0.18182 0.18433 0.18849 0.19424 0.20150 0.21015 0.22013 0.23112 0.24302 0.25545 0.26816 0.28064 0.29241 0.30305 0.31205 0.31889 0.32314 0.32455
0.785  0.17789 0.18036 0.18446 0.19012 0.19727 0.20579 0.21555 0.22644 0.23811 0.25039 0.26282 0.27510 0.28677 0.29725 0.30610 0.31279 0.31699 0.31839
0.790  0.17398 0.17641 0.18044 0.18601 0.19305 0.20144 0.21104 0.22168 0.23320 0.24524 0.25756 0.26964 0.28112 0.29143 0.30013 0.30671 0.31084 0.31222
0.795  0.17008 0.17247 0.17644 0.18192 0.18879 0.19704 0.20654 0.21701 0.22834 0.24018 0.25228 0.26417 0.27539 0.28553 0.29410 0.30062 0.30467 0.30601
0.800  0.16620 0.16855 0.17245 0.17781 0.18460 0.19270 0.20198 0.21234 0.22347 0.23512 0.24693 0.25861 0.26972 0.27969 0.28810 0.29447 0.29846 0.29980
0.805  0.16233 0.16465 0.16848 0.17374 0.18042 0.18838 0.19750 0.20764 0.21853 0.22997 0.24166 0.25313 0.26404 0.27383 0.28209 0.28834 0.29226 0.29358
0.810  0.15848 0.16076 0.16449 0.16969 0.17624 0.18406 0.19302 0.20293 0.21367 0.22490 0.23633 0.24764 0.25827 0.26789 0.27602 0.28220 0.28604 0.28731
0.815  0.15464 0.15688 0.16055 0.16564 0.17208 0.17970 0.18854 0.19827 0.20881 0.21983 0.23101 0.24206 0.25257 0.26200 0.26997 0.27602 0.27978 0.28104
0.820  0.15082 0.15301 0.15661 0.16161 0.16788 0.17539 0.18400 0.19361 0.20387 0.21467 0.22571 0.23655 0.24685 0.25611 0.26391 0.26981 0.27352 0.27476
0.825  0.14702 0.14916 0.15269 0.15758 0.16373 0.17110 0.17954 0.18888 0.19900 0.20959 0.22033 0.23103 0.24106 0.25012 0.25778 0.26362 0.26724 0.26843
0.830  0.14322 0.14532 0.14878 0.15354 0.15959 0.16681 0.17507 0.18422 0.19414 0.20450 0.21502 0.22542 0.23532 0.24419 0.25169 0.25739 0.26092 0.26211
0.835  0.13943 0.14148 0.14488 0.14954 0.15546 0.16247 0.17055 0.17957 0.18919 0.19933 0.20970 0.21988 0.22956 0.23824 0.24557 0.25112 0.25460 0.25576
0.840  0.13566 0.13766 0.14098 0.14554 0.15129 0.15819 0.16609 0.17484 0.18432 0.19424 0.20436 0.21433 0.22372 0.23227 0.23939 0.24486 0.24825 0.24937
0.845  0.13190 0.13385 0.13707 0.14156 0.14717 0.15391 0.16163 0.17018 0.17945 0.18913 0.19896 0.20868 0.21793 0.22623 0.23324 0.23857 0.24187 0.24298
0.850  0.12815 0.13005 0.13320 0.13757 0.14306 0.14964 0.15717 0.16552 0.17449 0.18394 0.19361 0.20310 0.21212 0.22022 0.22706 0.23223 0.23547 0.23656
0.855  0.12440 0.12626 0.12933 0.13356 0.13895 0.14531 0.15265 0.16080 0.16960 0.17882 0.18824 0.19750 0.20623 0.21419 0.22085 0.22590 0.22906 0.23010
0.860  0.12067 0.12248 0.12547 0.12959 0.13484 0.14104 0.14819 0.15612 0.16471 0.17369 0.18280 0.19181 0.20039 0.20808 0.21459 0.21954 0.22260 0.22363
0.865  0.11693 0.11870 0.12161 0.12563 0.13069 0.13677 0.14373 0.15144 0.15973 0.16847 0.17741 0.18618 0.19453 0.20201 0.20834 0.21312 0.21612 0.21713
0.870  0.11321 0.11493 0.11776 0.12166 0.12658 0.13250 0.13922 0.14676 0.15482 0.16331 0.17200 0.18053 0.18858 0.19592 0.20206 0.20671 0.20962 0.21058
0.875  0.10949 0.11116 0.11391 0.11770 0.12248 0.12817 0.13474 0.14201 0.14990 0.15814 0.16651 0.17479 0.18267 0.18974 0.19571 0.20026 0.20309 0.20402
0.880  0.10578 0.10739 0.11005 0.11373 0.11837 0.12389 0.13026 0.13731 0.14493 0.15288 0.16107 0.16910 0.17674 0.18359 0.18938 0.19377 0.19651 0.19743
0.885  0.10206 0.10362 0.10619 0.10974 0.11426 0.11961 0.12577 0.13260 0.13994 0.14768 0.15561 0.16338 0.17071 0.17741 0.18301 0.18725 0.18991 0.19078
0.890  0.09835 0.09985 0.10234 0.10578 0.11011 0.11532 0.12122 0.12782 0.13498 0.14246 0.15005 0.15757 0.16473 0.17114 0.17657 0.18070 0.18327 0.18412
0.895  0.09464 0.09608 0.09849 0.10180 0.10599 0.11097 0.11672 0.12309 0.13000 0.13716 0.14455 0.15180 0.15871 0.16490 0.17014 0.17412 0.17658 0.17742
0.900  0.09092 0.09232 0.09463 0.09783 0.10186 0.10666 0.11220 0.11834 0.12493 0.13189 0.13901 0.14601 0.15260 0.15862 0.16366 0.16747 0.16987 0.17065
0.905  0.08720 0.08854 0.09077 0.09384 0.09772 0.10234 0.10767 0.11357 0.11991 0.12660 0.13339 0.14011 0.14651 0.15225 0.15713 0.16081 0.16311 0.16387
0.910  0.08347 0.08476 0.08690 0.08984 0.09356 0.09800 0.10306 0.10872 0.11486 0.12128 0.12779 0.13424 0.14038 0.14589 0.15055 0.15409 0.15630 0.15701
0.915  0.07973 0.08097 0.08301 0.08581 0.08937 0.09364 0.09849 0.10391 0.10973 0.11587 0.12216 0.12834 0.13419 0.13948 0.14394 0.14731 0.14943 0.15012
0.920  0.07598 0.07716 0.07910 0.08179 0.08518 0.08923 0.09389 0.09906 0.10462 0.11048 0.11643 0.12233 0.12794 0.13302 0.13727 0.14049 0.14251 0.14318
0.925  0.07222 0.07334 0.07519 0.07775 0.08098 0.08483 0.08927 0.09414 0.09948 0.10506 0.11072 0.11633 0.12167 0.12647 0.13052 0.13361 0.13553 0.13615
0.930  0.06843 0.06950 0.07125 0.07368 0.07675 0.08040 0.08457 0.08923 0.09424 0.09953 0.10496 0.11028 0.11535 0.11989 0.12373 0.12666 0.12847 0.12907
0.935  0.06463 0.06564 0.06729 0.06959 0.07245 0.07593 0.07987 0.08428 0.08902 0.09402 0.09909 0.10417 0.10891 0.11325 0.11688 0.11962 0.12135 0.12193
0.940  0.06079 0.06174 0.06330 0.06544 0.06815 0.07139 0.07514 0.07928 0.08374 0.08844 0.09321 0.09794 0.10245 0.10649 0.10991 0.11252 0.11415 0.11467
0.945  0.05692 0.05780 0.05927 0.06127 0.06381 0.06684 0.07031 0.07418 0.07839 0.08275 0.08726 0.09169 0.09590 0.09968 0.10289 0.10533 0.10684 0.10734
0.950  0.05301 0.05383 0.05519 0.05705 0.05942 0.06224 0.06546 0.06906 0.07294 0.07703 0.08123 0.08534 0.08923 0.09278 0.09576 0.09801 0.09943 0.09989
0.955  0.04905 0.04980 0.05106 0.05278 0.05496 0.05756 0.06054 0.06387 0.06744 0.07122 0.07505 0.07886 0.08248 0.08576 0.08851 0.09059 0.09190 0.09233
0.960  0.04502 0.04571 0.04684 0.04843 0.05040 0.05278 0.05553 0.05854 0.06185 0.06529 0.06881 0.07229 0.07561 0.07858 0.08110 0.08303 0.08422 0.08460
0.965  0.04090 0.04153 0.04256 0.04399 0.04578 0.04793 0.05039 0.05314 0.05609 0.05922 0.06243 0.06558 0.06857 0.07127 0.07355 0.07529 0.07637 0.07673
0.970  0.03668 0.03724 0.03816 0.03942 0.04103 0.04295 0.04514 0.04759 0.05023 0.05302 0.05585 0.05865 0.06133 0.06376 0.06580 0.06733 0.06831 0.06862
0.975  0.03233 0.03282 0.03362 0.03472 0.03613 0.03780 0.03972 0.04187 0.04417 0.04661 0.04908 0.05154 0.05388 0.05598 0.05778 0.05913 0.05998 0.06024
0.980  0.02778 0.02820 0.02888 0.02982 0.03101 0.03242 0.03407 0.03587 0.03785 0.03990 0.04203 0.04411 0.04611 0.04789 0.04941 0.05057 0.05130 0.05151
0.985  0.02297 0.02330 0.02386 0.02462 0.02558 0.02674 0.02806 0.02954 0.03114 0.03282 0.03454 0.03626 0.03786 0.03934 0.04058 0.04152 0.04211 0.04229
0.990  0.01771 0.01796 0.01838 0.01895 0.01968 0.02055 0.02154 0.02266 0.02386 0.02514 0.02643 0.02771 0.02894 0.03005 0.03099 0.03170 0.03215 0.03228
0.995  0.01157 0.01173 0.01199 0.01236 0.01281 0.01336 0.01399 0.01469 0.01545 0.01624 0.01706 0.01787 0.01865 0.01934 0.01994 0.02039 0.02068 0.02075
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e090.dat <==
# alpha = +0.40 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99986 0.99987 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99990 0.99991 0.99991 0.99992 0.99993 0.99994 0.99994 0.99994 0.99995 0.99995
0.010  0.99945 0.99946 0.99947 0.99948 0.99950 0.99952 0.99955 0.99957 0.99960 0.99963 0.99966 0.99969 0.99972 0.99974 0.99976 0.99978 0.99979 0.99979
0.015  0.99877 0.99879 0.99881 0.99884 0.99888 0.99892 0.99898 0.99904 0.99910 0.99917 0.99923 0.99930 0.99936 0.99942 0.99947 0.99950 0.99952 0.99953
0.020  0.99782 0.99785 0.99789 0.99794 0.99801 0.99809 0.99818 0.99829 0.99840 0.99852 0.99864 0.99876 0.99887 0.99897 0.99905 0.99911 0.99915 0.99917
0.025  0.99661 0.99664 0.99670 0.99679 0.99689 0.99702 0.99717 0.99733 0.99751 0.99769 0.99788 0.99806 0.99823 0.99839 0.99852 0.99862 0.99868 0.99868
0.030  0.99512 0.99517 0.99526 0.99538 0.99553 0.99572 0.99593 0.99616 0.99641 0.99668 0.99695 0.99721 0.99746 0.99768 0.99787 0.99801 0.99810 0.99812
0.035  0.99337 0.99344 0.99356 0.99373 0.99393 0.99418 0.99447 0.99478 0.99513 0.99548 0.99585 0.99621 0.99654 0.99685 0.99710 0.99730 0.99742 0.99745
0.040  0.99136 0.99146 0.99161 0.99182 0.99209 0.99242 0.99279 0.99320 0.99365 0.99411 0.99459 0.99505 0.99549 0.99589 0.99622 0.99647 0.99663 0.99667
0.045  0.98910 0.98922 0.98941 0.98968 0.99002 0.99043 0.99090 0.99142 0.99198 0.99257 0.99317 0.99375 0.99431 0.99481 0.99522 0.99554 0.99574 0.99580
0.050  0.98658 0.98673 0.98697 0.98730 0.98772 0.98822 0.98880 0.98944 0.99013 0.99085 0.99158 0.99230 0.99299 0.99360 0.99411 0.99450 0.99474 0.99483
0.055  0.98382 0.98400 0.98428 0.98468 0.98519 0.98579 0.98649 0.98726 0.98809 0.98896 0.98984 0.99071 0.99153 0.99227 0.99289 0.99336 0.99365 0.99375
0.060  0.98082 0.98103 0.98137 0.98184 0.98244 0.98315 0.98398 0.98489 0.98587 0.98690 0.98795 0.98898 0.98995 0.99082 0.99155 0.99211 0.99246 0.99256
0.065  0.97758 0.97782 0.97822 0.97877 0.97947 0.98031 0.98126 0.98233 0.98348 0.98468 0.98590 0.98710 0.98823 0.98925 0.99011 0.99076 0.99116 0.99129
0.070  0.97411 0.97439 0.97485 0.97549 0.97629 0.97725 0.97836 0.97959 0.98091 0.98229 0.98370 0.98509 0.98639 0.98757 0.98855 0.98930 0.98977 0.98992
0.075  0.97042 0.97074 0.97126 0.97199 0.97291 0.97400 0.97526 0.97666 0.97817 0.97975 0.98136 0.98294 0.98443 0.98577 0.98689 0.98774 0.98827 0.98846
0.080  0.96652 0.96687 0.96747 0.96829 0.96932 0.97056 0.97199 0.97357 0.97527 0.97706 0.97887 0.98066 0.98234 0.98385 0.98512 0.98609 0.98669 0.98688
0.085  0.96240 0.96280 0.96346 0.96438 0.96554 0.96693 0.96853 0.97030 0.97221 0.97421 0.97625 0.97824 0.98013 0.98183 0.98325 0.98433 0.98500 0.98523
0.090  0.95808 0.95852 0.95926 0.96028 0.96157 0.96312 0.96490 0.96687 0.96899 0.97122 0.97348 0.97571 0.97780 0.97969 0.98127 0.98247 0.98322 0.98348
0.095  0.95356 0.95405 0.95487 0.95600 0.95743 0.95914 0.96110 0.96328 0.96563 0.96809 0.97059 0.97304 0.97536 0.97745 0.97920 0.98052 0.98135 0.98162
0.100  0.94885 0.94939 0.95029 0.95153 0.95310 0.95498 0.95714 0.95953 0.96211 0.96481 0.96756 0.97026 0.97281 0.97510 0.97702 0.97848 0.97939 0.97969
0.105  0.94397 0.94456 0.94554 0.94689 0.94861 0.95066 0.95302 0.95563 0.95845 0.96141 0.96441 0.96736 0.97014 0.97265 0.97475 0.97634 0.97733 0.97767
0.110  0.93891 0.93955 0.94061 0.94209 0.94395 0.94618 0.94875 0.95159 0.95466 0.95787 0.96114 0.96435 0.96737 0.97010 0.97238 0.97411 0.97519 0.97555
0.115  0.93368 0.93437 0.93552 0.93712 0.93914 0.94156 0.94433 0.94741 0.95073 0.95421 0.95774 0.96122 0.96450 0.96744 0.96991 0.97179 0.97296 0.97335
0.120  0.92829 0.92904 0.93028 0.93200 0.93418 0.93679 0.93978 0.94310 0.94668 0.95043 0.95424 0.95799 0.96152 0.96469 0.96736 0.96938 0.97064 0.97105
0.125  0.92275 0.92356 0.92489 0.92674 0.92908 0.93188 0.93509 0.93866 0.94251 0.94653 0.95063 0.95465 0.95844 0.96185 0.96472 0.96688 0.96824 0.96869
0.130  0.91707 0.91793 0.91936 0.92134 0.92384 0.92684 0.93028 0.93410 0.93821 0.94252 0.94690 0.95120 0.95526 0.95891 0.96198 0.96430 0.96575 0.96625
0.135  0.91125 0.91217 0.91369 0.91581 0.91848 0.92167 0.92534 0.92942 0.93381 0.93840 0.94307 0.94767 0.95200 0.95589 0.95916 0.96164 0.96318 0.96370
0.140  0.90530 0.90628 0.90790 0.91015 0.91299 0.91639 0.92029 0.92462 0.92929 0.93418 0.93915 0.94403 0.94864 0.95278 0.95625 0.95889 0.96053 0.96109
0.145  0.89923 0.90027 0.90199 0.90437 0.90738 0.91099 0.91513 0.91972 0.92467 0.92986 0.93513 0.94030 0.94519 0.94958 0.95327 0.95606 0.95780 0.95839
0.150  0.89305 0.89414 0.89596 0.89848 0.90167 0.90548 0.90986 0.91472 0.91996 0.92545 0.93101 0.93649 0.94166 0.94630 0.95020 0.95315 0.95500 0.95562
0.155  0.88675 0.88791 0.88983 0.89249 0.89585 0.89988 0.90450 0.90962 0.91515 0.92094 0.92682 0.93259 0.93804 0.94294 0.94706 0.95017 0.95212 0.95276
0.160  0.88036 0.88158 0.88360 0.88640 0.88994 0.89417 0.89904 0.90443 0.91025 0.91634 0.92253 0.92861 0.93435 0.93951 0.94383 0.94711 0.94916 0.94985
0.165  0.87387 0.87516 0.87728 0.88022 0.88393 0.88838 0.89349 0.89916 0.90527 0.91167 0.91816 0.92455 0.93057 0.93599 0.94054 0.94398 0.94613 0.94684
0.170  0.86730 0.86864 0.87087 0.87395 0.87784 0.88251 0.88786 0.89380 0.90021 0.90691 0.91372 0.92040 0.92673 0.93240 0.93717 0.94077 0.94302 0.94379
0.175  0.86065 0.86205 0.86438 0.86760 0.87168 0.87655 0.88215 0.88837 0.89507 0.90208 0.90920 0.91620 0.92281 0.92874 0.93372 0.93750 0.93985 0.94064
0.180  0.85392 0.85538 0.85781 0.86118 0.86543 0.87052 0.87637 0.88286 0.88985 0.89718 0.90461 0.91192 0.91881 0.92501 0.93021 0.93415 0.93661 0.93744
0.185  0.84712 0.84865 0.85118 0.85469 0.85912 0.86443 0.87052 0.87729 0.88457 0.89220 0.89996 0.90757 0.91476 0.92121 0.92663 0.93074 0.93330 0.93416
0.190  0.84026 0.84185 0.84448 0.84813 0.85275 0.85827 0.86461 0.87164 0.87923 0.88717 0.89523 0.90316 0.91063 0.91735 0.92299 0.92726 0.92992 0.93083
0.195  0.83334 0.83499 0.83773 0.84152 0.84632 0.85205 0.85864 0.86595 0.87382 0.88208 0.89045 0.89867 0.90645 0.91342 0.91928 0.92371 0.92649 0.92741
0.200  0.82637 0.82809 0.83092 0.83485 0.83983 0.84578 0.85261 0.86020 0.86836 0.87691 0.88561 0.89414 0.90219 0.90943 0.91551 0.92010 0.92298 0.92396
0.205  0.81936 0.82113 0.82407 0.82815 0.83330 0.83946 0.84654 0.85439 0.86286 0.87171 0.88071 0.88955 0.89789 0.90538 0.91167 0.91644 0.91942 0.92042
0.210  0.81230 0.81414 0.81718 0.82139 0.82672 0.83309 0.84042 0.84854 0.85729 0.86646 0.87576 0.88490 0.89352 0.90128 0.90779 0.91271 0.91579 0.91684
0.215  0.80521 0.80711 0.81025 0.81460 0.82011 0.82669 0.83425 0.84264 0.85168 0.86114 0.87076 0.88020 0.88911 0.89711 0.90384 0.90893 0.91211 0.91318
0.220  0.79809 0.80004 0.80329 0.80777 0.81346 0.82025 0.82804 0.83671 0.84603 0.85579 0.86571 0.87544 0.88464 0.89290 0.89983 0.90508 0.90836 0.90948
0.225  0.79094 0.79296 0.79630 0.80092 0.80677 0.81378 0.82181 0.83073 0.84035 0.85041 0.86062 0.87066 0.88012 0.88862 0.89577 0.90119 0.90456 0.90570
0.230  0.78377 0.78584 0.78928 0.79404 0.80007 0.80728 0.81555 0.82472 0.83461 0.84497 0.85548 0.86580 0.87556 0.88431 0.89166 0.89723 0.90071 0.90187
0.235  0.77657 0.77871 0.78224 0.78714 0.79333 0.80074 0.80925 0.81869 0.82886 0.83950 0.85031 0.86092 0.87094 0.87994 0.88750 0.89323 0.89680 0.89801
0.240  0.76937 0.77156 0.77519 0.78022 0.78659 0.79419 0.80292 0.81262 0.82307 0.83400 0.84509 0.85598 0.86629 0.87553 0.88328 0.88916 0.89284 0.89407
0.245  0.76215 0.76440 0.76813 0.77329 0.77982 0.78762 0.79658 0.80652 0.81724 0.82845 0.83984 0.85103 0.86158 0.87106 0.87903 0.88506 0.88882 0.89010
0.250  0.75493 0.75724 0.76106 0.76634 0.77304 0.78104 0.79022 0.80041 0.81140 0.82289 0.83457 0.84603 0.85685 0.86656 0.87471 0.88090 0.88476 0.88606
0.255  0.74770 0.75007 0.75398 0.75939 0.76624 0.77444 0.78384 0.79428 0.80553 0.81729 0.82924 0.84098 0.85206 0.86200 0.87037 0.87669 0.88064 0.88199
0.260  0.74048 0.74289 0.74689 0.75244 0.75945 0.76783 0.77745 0.78813 0.79963 0.81168 0.82391 0.83592 0.84725 0.85742 0.86596 0.87244 0.87648 0.87785
0.265  0.73325 0.73572 0.73981 0.74548 0.75264 0.76121 0.77105 0.78196 0.79373 0.80604 0.81852 0.83080 0.84238 0.85278 0.86153 0.86814 0.87227 0.87368
0.270  0.72603 0.72856 0.73273 0.73852 0.74584 0.75459 0.76464 0.77579 0.78781 0.80036 0.81313 0.82567 0.83750 0.84813 0.85704 0.86380 0.86802 0.86945
0.275  0.71882 0.72140 0.72566 0.73156 0.73904 0.74797 0.75823 0.76959 0.78186 0.79469 0.80771 0.82049 0.83257 0.84341 0.85252 0.85941 0.86372 0.86517
0.280  0.71162 0.71425 0.71859 0.72461 0.73223 0.74135 0.75180 0.76340 0.77591 0.78897 0.80226 0.81531 0.82762 0.83867 0.84795 0.85499 0.85938 0.86086
0.285  0.70443 0.70711 0.71154 0.71768 0.72544 0.73472 0.74538 0.75721 0.76994 0.78326 0.79681 0.81008 0.82262 0.83389 0.84335 0.85052 0.85499 0.85650
0.290  0.69726 0.69999 0.70450 0.71075 0.71865 0.72811 0.73896 0.75100 0.76396 0.77754 0.79130 0.80484 0.81762 0.82909 0.83871 0.84601 0.85056 0.85211
0.295  0.69011 0.69288 0.69747 0.70383 0.71188 0.72150 0.73254 0.74478 0.75798 0.77178 0.78581 0.79956 0.81256 0.82423 0.83402 0.84146 0.84610 0.84766
0.300  0.68297 0.68579 0.69046 0.69693 0.70511 0.71489 0.72611 0.73857 0.75198 0.76603 0.78027 0.79428 0.80750 0.81937 0.82932 0.83687 0.84158 0.84319
0.305  0.67586 0.67872 0.68347 0.69004 0.69836 0.70829 0.71970 0.73237 0.74600 0.76025 0.77475 0.78896 0.80239 0.81445 0.82457 0.83225 0.83704 0.83865
0.310  0.66876 0.67168 0.67649 0.68317 0.69161 0.70171 0.71330 0.72615 0.74000 0.75448 0.76918 0.78364 0.79728 0.80951 0.81980 0.82758 0.83245 0.83410
0.315  0.66170 0.66466 0.66955 0.67632 0.68489 0.69514 0.70689 0.71995 0.73399 0.74871 0.76363 0.77827 0.79212 0.80455 0.81498 0.82289 0.82783 0.82950
0.320  0.65466 0.65766 0.66262 0.66949 0.67819 0.68859 0.70051 0.71375 0.72800 0.74291 0.75806 0.77292 0.78696 0.79954 0.81015 0.81816 0.82317 0.82485
0.325  0.64765 0.65069 0.65572 0.66269 0.67150 0.68204 0.69413 0.70754 0.72201 0.73712 0.75246 0.76753 0.78175 0.79454 0.80526 0.81340 0.81847 0.82019
0.330  0.64067 0.64375 0.64885 0.65591 0.66484 0.67551 0.68777 0.70136 0.71599 0.73130 0.74688 0.76213 0.77656 0.78948 0.80037 0.80860 0.81374 0.81548
0.335  0.63372 0.63684 0.64200 0.64915 0.65819 0.66901 0.68141 0.69518 0.71001 0.72551 0.74125 0.75673 0.77131 0.78442 0.79543 0.80378 0.80897 0.81074
0.340  0.62680 0.62996 0.63518 0.64242 0.65157 0.66252 0.67507 0.68900 0.70400 0.71972 0.73565 0.75129 0.76607 0.77931 0.79048 0.79891 0.80418 0.80596
0.345  0.61991 0.62311 0.62839 0.63571 0.64497 0.65604 0.66875 0.68284 0.69802 0.71389 0.73001 0.74586 0.76078 0.77421 0.78548 0.79402 0.79935 0.80116
0.350  0.61306 0.61629 0.62164 0.62904 0.63841 0.64960 0.66243 0.67670 0.69204 0.70810 0.72439 0.74039 0.75551 0.76905 0.78045 0.78910 0.79449 0.79631
0.355  0.60624 0.60951 0.61491 0.62239 0.63186 0.64317 0.65615 0.67054 0.68605 0.70227 0.71874 0.73494 0.75019 0.76391 0.77542 0.78415 0.78959 0.79145
0.360  0.59946 0.60276 0.60821 0.61577 0.62533 0.63677 0.64988 0.66442 0.68009 0.69648 0.71311 0.72944 0.74488 0.75871 0.77034 0.77917 0.78468 0.78653
0.365  0.59271 0.59604 0.60155 0.60919 0.61884 0.63037 0.64363 0.65832 0.67414 0.69068 0.70748 0.72397 0.73953 0.75352 0.76527 0.77416 0.77972 0.78161
0.370  0.58600 0.58936 0.59493 0.60263 0.61237 0.62402 0.63738 0.65220 0.66816 0.68486 0.70182 0.71846 0.73419 0.74828 0.76014 0.76914 0.77474 0.77664
0.375  0.57933 0.58272 0.58834 0.59610 0.60594 0.61769 0.63117 0.64612 0.66223 0.67908 0.69618 0.71297 0.72881 0.74306 0.75502 0.76407 0.76973 0.77164
0.380  0.57270 0.57612 0.58178 0.58961 0.59952 0.61138 0.62498 0.64006 0.65629 0.67326 0.69051 0.70743 0.72344 0.73778 0.74984 0.75899 0.76470 0.76662
0.385  0.56610 0.56955 0.57526 0.58316 0.59315 0.60509 0.61879 0.63399 0.65036 0.66749 0.68487 0.70193 0.71803 0.73252 0.74468 0.75387 0.75963 0.76157
0.390  0.55955 0.56302 0.56877 0.57673 0.58680 0.59883 0.61264 0.62796 0.64445 0.66171 0.67919 0.69638 0.71264 0.72720 0.73945 0.74875 0.75454 0.75650
0.395  0.55303 0.55653 0.56232 0.57034 0.58048 0.59261 0.60651 0.62194 0.63853 0.65591 0.67355 0.69087 0.70721 0.72191 0.73425 0.74358 0.74942 0.75139
0.400  0.54655 0.55008 0.55591 0.56397 0.57420 0.58640 0.60039 0.61592 0.63264 0.65015 0.66787 0.68530 0.70180 0.71656 0.72898 0.73841 0.74428 0.74627
0.405  0.54012 0.54367 0.54953 0.55766 0.56793 0.58021 0.59430 0.60994 0.62678 0.64435 0.66223 0.67978 0.69633 0.71123 0.72374 0.73319 0.73911 0.74111
0.410  0.53372 0.53729 0.54320 0.55137 0.56171 0.57406 0.58824 0.60397 0.62088 0.63861 0.65659 0.67422 0.69090 0.70585 0.71843 0.72798 0.73392 0.73594
0.415  0.52737 0.53096 0.53690 0.54512 0.55552 0.56795 0.58221 0.59800 0.61504 0.63282 0.65091 0.66867 0.68542 0.70050 0.71315 0.72272 0.72871 0.73072
0.420  0.52105 0.52466 0.53063 0.53890 0.54936 0.56185 0.57617 0.59208 0.60917 0.62709 0.64528 0.66313 0.67997 0.69508 0.70781 0.71746 0.72346 0.72550
0.425  0.51478 0.51841 0.52441 0.53272 0.54323 0.55577 0.57019 0.58617 0.60336 0.62137 0.63960 0.65754 0.67447 0.68971 0.70248 0.71216 0.71821 0.72024
0.430  0.50855 0.51219 0.51822 0.52656 0.53712 0.54974 0.56422 0.58025 0.59755 0.61560 0.63397 0.65199 0.66900 0.68426 0.69711 0.70685 0.71291 0.71498
0.435  0.50236 0.50602 0.51207 0.52046 0.53106 0.54374 0.55825 0.57439 0.59172 0.60990 0.62829 0.64640 0.66348 0.67886 0.69175 0.70151 0.70762 0.70967
0.440  0.49621 0.49989 0.50596 0.51438 0.52503 0.53775 0.55234 0.56853 0.58595 0.60415 0.62267 0.64085 0.65800 0.67339 0.68634 0.69617 0.70228 0.70436
0.445  0.49011 0.49379 0.49990 0.50835 0.51903 0.53179 0.54645 0.56268 0.58018 0.59846 0.61705 0.63524 0.65245 0.66796 0.68095 0.69079 0.69694 0.69901
0.450  0.48404 0.48774 0.49386 0.50234 0.51305 0.52587 0.54055 0.55687 0.57439 0.59277 0.61138 0.62969 0.64696 0.66246 0.67551 0.68541 0.69156 0.69366
0.455  0.47801 0.48173 0.48787 0.49637 0.50712 0.51998 0.53471 0.55106 0.56867 0.58705 0.60577 0.62408 0.64140 0.65701 0.67009 0.67999 0.68618 0.68827
0.460  0.47203 0.47575 0.48192 0.49043 0.50122 0.51410 0.52889 0.54527 0.56290 0.58139 0.60010 0.61852 0.63589 0.65149 0.66462 0.67458 0.68077 0.68287
0.465  0.46609 0.46982 0.47599 0.48454 0.49536 0.50827 0.52310 0.53952 0.55720 0.57569 0.59450 0.61291 0.63032 0.64601 0.65917 0.66912 0.67535 0.67744
0.470  0.46019 0.46393 0.47011 0.47868 0.48951 0.50247 0.51730 0.53375 0.55151 0.57004 0.58884 0.60735 0.62480 0.64047 0.65366 0.66367 0.66990 0.67201
0.475  0.45433 0.45808 0.46428 0.47286 0.48371 0.49669 0.51156 0.52805 0.54580 0.56441 0.58325 0.60179 0.61927 0.63498 0.64819 0.65818 0.66443 0.66654
0.480  0.44851 0.45226 0.45847 0.46707 0.47794 0.49092 0.50584 0.52236 0.54014 0.55873 0.57765 0.59617 0.61369 0.62941 0.64265 0.65270 0.65895 0.66107
0.485  0.44273 0.44649 0.45271 0.46131 0.47221 0.48521 0.50012 0.51665 0.53450 0.55312 0.57201 0.59061 0.60815 0.62390 0.63715 0.64717 0.65344 0.65556
0.490  0.43699 0.44075 0.44698 0.45560 0.46650 0.47952 0.49445 0.51100 0.52882 0.54746 0.56643 0.58499 0.60255 0.61836 0.63159 0.64166 0.64793 0.65005
0.495  0.43129 0.43506 0.44130 0.44992 0.46082 0.47386 0.48881 0.50538 0.52321 0.54187 0.56079 0.57943 0.59700 0.61278 0.62606 0.63610 0.64239 0.64450
0.500  0.42564 0.42940 0.43563 0.44427 0.45518 0.46821 0.48315 0.49972 0.51757 0.53628 0.55522 0.57380 0.59139 0.60723 0.62051 0.63056 0.63684 0.63896
0.505  0.42002 0.42379 0.43002 0.43866 0.44957 0.46261 0.47756 0.49414 0.51199 0.53065 0.54959 0.56824 0.58584 0.60163 0.61492 0.62497 0.63126 0.63338
0.510  0.41444 0.41821 0.42445 0.43307 0.44400 0.45704 0.47199 0.48857 0.50642 0.52509 0.54403 0.56267 0.58021 0.59606 0.60935 0.61940 0.62568 0.62780
0.515  0.40890 0.41267 0.41891 0.42753 0.43843 0.45146 0.46641 0.48298 0.50082 0.51948 0.53847 0.55706 0.57465 0.59044 0.60373 0.61380 0.62007 0.62220
0.520  0.40340 0.40717 0.41340 0.42202 0.43293 0.44595 0.46089 0.47745 0.49529 0.51394 0.53286 0.55150 0.56907 0.58486 0.59814 0.60818 0.61445 0.61657
0.525  0.39794 0.40171 0.40794 0.41655 0.42745 0.44046 0.45539 0.47194 0.48976 0.50840 0.52732 0.54588 0.56345 0.57921 0.59249 0.60256 0.60881 0.61094
0.530  0.39252 0.39628 0.40251 0.41111 0.42200 0.43500 0.44990 0.46641 0.48421 0.50283 0.52172 0.54032 0.55787 0.57362 0.58688 0.59690 0.60317 0.60528
0.535  0.38714 0.39089 0.39710 0.40570 0.41656 0.42954 0.44443 0.46094 0.47872 0.49731 0.51618 0.53470 0.55223 0.56798 0.58121 0.59126 0.59750 0.59962
0.540  0.38180 0.38555 0.39175 0.40032 0.41117 0.42414 0.43901 0.45550 0.47320 0.49175 0.51065 0.52914 0.54664 0.56235 0.57557 0.58557 0.59182 0.59393
0.545  0.37649 0.38023 0.38642 0.39499 0.40582 0.41876 0.43360 0.45002 0.46773 0.48626 0.50507 0.52358 0.54099 0.55673 0.56988 0.57990 0.58613 0.58824
0.550  0.37122 0.37496 0.38114 0.38968 0.40049 0.41341 0.42819 0.44461 0.46229 0.48079 0.49955 0.51797 0.53541 0.55105 0.56423 0.57419 0.58042 0.58251
0.555  0.36599 0.36972 0.37588 0.38441 0.39520 0.40806 0.42283 0.43922 0.45681 0.47525 0.49397 0.51242 0.52975 0.54542 0.55856 0.56849 0.57470 0.57679
0.560  0.36080 0.36452 0.37066 0.37917 0.38991 0.40276 0.41750 0.43380 0.45139 0.46979 0.48847 0.50680 0.52415 0.53972 0.55284 0.56278 0.56895 0.57106
0.565  0.35564 0.35935 0.36548 0.37395 0.38468 0.39749 0.41215 0.42845 0.44600 0.46428 0.48296 0.50125 0.51855 0.53408 0.54715 0.55703 0.56321 0.56529
0.570  0.35052 0.35422 0.36032 0.36878 0.37947 0.39222 0.40687 0.42311 0.44055 0.45885 0.47741 0.49563 0.51288 0.52837 0.54141 0.55130 0.55744 0.55953
0.575  0.34544 0.34912 0.35521 0.36363 0.37429 0.38700 0.40160 0.41775 0.43519 0.45342 0.47192 0.49009 0.50728 0.52271 0.53571 0.54553 0.55167 0.55373
0.580  0.34039 0.34405 0.35012 0.35852 0.36912 0.38181 0.39632 0.41246 0.42983 0.44794 0.46637 0.48454 0.50161 0.51705 0.52994 0.53977 0.54588 0.54794
0.585  0.33538 0.33903 0.34508 0.35344 0.36400 0.37665 0.39111 0.40718 0.42443 0.44253 0.46090 0.47893 0.49600 0.51132 0.52422 0.53397 0.54007 0.54212
0.590  0.33040 0.33404 0.34006 0.34838 0.35891 0.37147 0.38591 0.40187 0.41911 0.43713 0.45542 0.47338 0.49038 0.50564 0.51848 0.52819 0.53426 0.53630
0.595  0.32546 0.32908 0.33508 0.34336 0.35385 0.36636 0.38071 0.39663 0.41374 0.43168 0.44989 0.46777 0.48470 0.49990 0.51270 0.52240 0.52842 0.53047
0.600  0.32055 0.32415 0.33013 0.33837 0.34879 0.36127 0.37554 0.39141 0.40844 0.42630 0.44444 0.46223 0.47909 0.49421 0.50695 0.51657 0.52259 0.52461
0.605  0.31567 0.31926 0.32519 0.33342 0.34379 0.35620 0.37041 0.38615 0.40315 0.42087 0.43891 0.45669 0.47340 0.48852 0.50114 0.51076 0.51673 0.51875
0.610  0.31083 0.31441 0.32031 0.32849 0.33881 0.35113 0.36530 0.38097 0.39782 0.41551 0.43347 0.45109 0.46778 0.48276 0.49537 0.50491 0.51086 0.51287
0.615  0.30603 0.30958 0.31545 0.32357 0.33386 0.34612 0.36017 0.37580 0.39257 0.41016 0.42802 0.44555 0.46214 0.47705 0.48959 0.49907 0.50499 0.50699
0.620  0.30125 0.30479 0.31063 0.31870 0.32891 0.34113 0.35510 0.37059 0.38732 0.40476 0.42252 0.43995 0.45646 0.47128 0.48376 0.49322 0.49909 0.50108
0.625  0.29651 0.30003 0.30584 0.31386 0.32401 0.33612 0.35006 0.36546 0.38203 0.39943 0.41709 0.43442 0.45084 0.46557 0.47797 0.48734 0.49320 0.49517
0.630  0.29180 0.29529 0.30107 0.30905 0.31914 0.33118 0.34498 0.36034 0.37682 0.39411 0.41159 0.42889 0.44514 0.45984 0.47212 0.48147 0.48727 0.48925
0.635  0.28713 0.29060 0.29634 0.30427 0.31429 0.32626 0.33998 0.35519 0.37161 0.38873 0.40617 0.42329 0.43950 0.45406 0.46631 0.47557 0.48135 0.48330
0.640  0.28249 0.28593 0.29162 0.29950 0.30947 0.32136 0.33499 0.35010 0.36636 0.38343 0.40076 0.41776 0.43386 0.44832 0.46048 0.46968 0.47542 0.47736
0.645  0.27788 0.28130 0.28695 0.29477 0.30465 0.31646 0.32998 0.34504 0.36119 0.37807 0.39528 0.41216 0.42817 0.44252 0.45462 0.46378 0.46947 0.47139
0.650  0.27330 0.27669 0.28231 0.29007 0.29988 0.31160 0.32504 0.33993 0.35602 0.37279 0.38987 0.40664 0.42252 0.43678 0.44878 0.45785 0.46351 0.46542
0.655  0.26875 0.27212 0.27769 0.28540 0.29514 0.30678 0.32011 0.33490 0.35081 0.36751 0.38446 0.40111 0.41681 0.43102 0.44289 0.45193 0.45754 0.45944
0.660  0.26423 0.26757 0.27311 0.28076 0.29042 0.30197 0.31520 0.32988 0.34567 0.36218 0.37900 0.39552 0.41117 0.42522 0.43704 0.44597 0.45156 0.45344
0.665  0.25974 0.26306 0.26855 0.27613 0.28570 0.29715 0.31027 0.32482 0.34054 0.35692 0.37361 0.39000 0.40552 0.41945 0.43118 0.44004 0.44557 0.44743
0.670  0.25528 0.25857 0.26400 0.27152 0.28103 0.29238 0.30540 0.31983 0.33536 0.35167 0.36816 0.38448 0.39981 0.41363 0.42527 0.43409 0.43956 0.44142
0.675  0.25085 0.25412 0.25950 0.26696 0.27638 0.28764 0.30055 0.31486 0.33026 0.34636 0.36278 0.37889 0.39416 0.40786 0.41939 0.42810 0.43355 0.43538
0.680  0.24645 0.24968 0.25502 0.26242 0.27176 0.28288 0.29567 0.30984 0.32516 0.34113 0.35740 0.37337 0.38844 0.40208 0.41346 0.42214 0.42753 0.42935
0.685  0.24208 0.24528 0.25058 0.25790 0.26713 0.27818 0.29086 0.30490 0.32003 0.33591 0.35196 0.36778 0.38278 0.39624 0.40757 0.41615 0.42149 0.42328
0.690  0.23774 0.24091 0.24615 0.25341 0.26256 0.27351 0.28606 0.29998 0.31496 0.33062 0.34659 0.36227 0.37712 0.39045 0.40167 0.41015 0.41544 0.41723
0.695  0.23342 0.23656 0.24176 0.24892 0.25800 0.26885 0.28123 0.29501 0.30983 0.32542 0.34123 0.35675 0.37140 0.38465 0.39572 0.40415 0.40939 0.41116
0.700  0.22914 0.23224 0.23739 0.24448 0.25347 0.26417 0.27647 0.29011 0.30479 0.32018 0.33580 0.35117 0.36573 0.37880 0.38981 0.39812 0.40332 0.40506
0.705  0.22487 0.22795 0.23303 0.24007 0.24896 0.25955 0.27173 0.28523 0.29976 0.31495 0.33045 0.34565 0.36007 0.37300 0.38388 0.39211 0.39724 0.39897
0.710  0.22064 0.22369 0.22871 0.23568 0.24445 0.25495 0.26700 0.28030 0.29467 0.30977 0.32502 0.34014 0.35433 0.36713 0.37791 0.38608 0.39115 0.39285
0.715  0.21644 0.21945 0.22442 0.23131 0.23998 0.25037 0.26224 0.27544 0.28966 0.30452 0.31968 0.33456 0.34866 0.36132 0.37197 0.38002 0.38505 0.38674
0.720  0.21226 0.21524 0.22015 0.22694 0.23554 0.24577 0.25754 0.27060 0.28465 0.29935 0.31433 0.32905 0.34292 0.35550 0.36602 0.37398 0.37894 0.38062
0.725  0.20811 0.21105 0.21591 0.22262 0.23112 0.24123 0.25287 0.26571 0.27959 0.29418 0.30892 0.32346 0.33725 0.34962 0.36003 0.36792 0.37282 0.37447
0.730  0.20398 0.20688 0.21169 0.21832 0.22668 0.23671 0.24816 0.26090 0.27461 0.28896 0.30359 0.31795 0.33157 0.34378 0.35407 0.36183 0.36669 0.36832
0.735  0.19988 0.20274 0.20749 0.21404 0.22230 0.23220 0.24351 0.25609 0.26964 0.28381 0.29826 0.31244 0.32582 0.33794 0.34805 0.35576 0.36055 0.36216
0.740  0.19580 0.19863 0.20330 0.20978 0.21794 0.22768 0.23888 0.25130 0.26461 0.27866 0.29286 0.30686 0.32014 0.33205 0.34208 0.34968 0.35439 0.35598
0.745  0.19175 0.19454 0.19915 0.20552 0.21360 0.22321 0.23426 0.24646 0.25966 0.27345 0.28753 0.30135 0.31445 0.32620 0.33609 0.34356 0.34823 0.34980
0.750  0.18773 0.19048 0.19503 0.20131 0.20924 0.21875 0.22961 0.24170 0.25471 0.26832 0.28220 0.29583 0.30869 0.32034 0.33006 0.33746 0.34206 0.34361
0.755  0.18372 0.18644 0.19092 0.19712 0.20494 0.21432 0.22503 0.23694 0.24971 0.26319 0.27681 0.29025 0.30300 0.31443 0.32406 0.33133 0.33587 0.33740
0.760  0.17975 0.18242 0.18684 0.19295 0.20066 0.20986 0.22045 0.23214 0.24478 0.25800 0.27150 0.28474 0.29730 0.30856 0.31804 0.32520 0.32968 0.33118
0.765  0.17579 0.17843 0.18278 0.18880 0.19639 0.20546 0.21585 0.22741 0.23986 0.25289 0.26618 0.27923 0.29153 0.30268 0.31198 0.31907 0.32347 0.32494
0.770  0.17186 0.17445 0.17874 0.18466 0.19214 0.20107 0.21130 0.22269 0.23489 0.24778 0.26080 0.27364 0.28583 0.29675 0.30596 0.31291 0.31725 0.31871
0.775  0.16795 0.17050 0.17471 0.18053 0.18788 0.19669 0.20677 0.21792 0.22999 0.24260 0.25548 0.26813 0.28011 0.29087 0.29992 0.30675 0.31102 0.31246
0.780  0.16406 0.16657 0.17071 0.17644 0.18367 0.19231 0.20225 0.21322 0.22509 0.23751 0.25017 0.26261 0.27434 0.28492 0.29384 0.30059 0.30479 0.30619
0.785  0.16019 0.16266 0.16673 0.17236 0.17948 0.18797 0.19770 0.20853 0.22017 0.23241 0.24480 0.25702 0.26862 0.27902 0.28778 0.29439 0.29853 0.29992
0.790  0.15635 0.15877 0.16277 0.16831 0.17530 0.18364 0.19320 0.20380 0.21526 0.22725 0.23949 0.25150 0.26289 0.27311 0.28171 0.28821 0.29227 0.29363
0.795  0.15253 0.15490 0.15884 0.16427 0.17111 0.17930 0.18872 0.19913 0.21039 0.22216 0.23417 0.24598 0.25711 0.26715 0.27561 0.28202 0.28600 0.28733
0.800  0.14872 0.15106 0.15492 0.16023 0.16696 0.17500 0.18421 0.19447 0.20551 0.21707 0.22881 0.24039 0.25137 0.26123 0.26952 0.27579 0.27970 0.28102
0.805  0.14494 0.14723 0.15102 0.15623 0.16283 0.17072 0.17975 0.18979 0.20059 0.21193 0.22350 0.23486 0.24563 0.25529 0.26343 0.26957 0.27341 0.27470
0.810  0.14118 0.14342 0.14712 0.15225 0.15872 0.16645 0.17531 0.18512 0.19574 0.20685 0.21815 0.22933 0.23983 0.24931 0.25729 0.26334 0.26710 0.26835
0.815  0.13743 0.13963 0.14326 0.14828 0.15462 0.16216 0.17087 0.18048 0.19089 0.20177 0.21282 0.22373 0.23408 0.24336 0.25118 0.25710 0.26077 0.26201
0.820  0.13371 0.13586 0.13941 0.14433 0.15051 0.15791 0.16640 0.17586 0.18598 0.19664 0.20751 0.21819 0.22832 0.23741 0.24505 0.25083 0.25444 0.25565
0.825  0.13000 0.13211 0.13558 0.14039 0.14644 0.15368 0.16198 0.17119 0.18115 0.19157 0.20215 0.21265 0.22250 0.23140 0.23889 0.24456 0.24809 0.24926
0.830  0.12632 0.12838 0.13177 0.13645 0.14238 0.14946 0.15758 0.16657 0.17631 0.18649 0.19683 0.20705 0.21673 0.22542 0.23274 0.23828 0.24172 0.24288
0.835  0.12265 0.12465 0.12797 0.13254 0.13834 0.14522 0.15314 0.16197 0.17142 0.18136 0.19152 0.20150 0.21095 0.21944 0.22658 0.23197 0.23534 0.23648
0.840  0.11900 0.12095 0.12419 0.12865 0.13428 0.14102 0.14875 0.15732 0.16659 0.17630 0.18619 0.19594 0.20512 0.21344 0.22038 0.22567 0.22896 0.23005
0.845  0.11536 0.11727 0.12041 0.12478 0.13026 0.13684 0.14437 0.15272 0.16177 0.17123 0.18083 0.19032 0.19933 0.20740 0.21420 0.21935 0.22254 0.22362
0.850  0.11174 0.11360 0.11666 0.12091 0.12626 0.13266 0.14000 0.14813 0.15689 0.16610 0.17552 0.18476 0.19352 0.20138 0.20800 0.21300 0.21613 0.21718
0.855  0.10814 0.10995 0.11293 0.11704 0.12226 0.12846 0.13559 0.14352 0.15207 0.16103 0.17019 0.17918 0.18766 0.19536 0.20179 0.20666 0.20969 0.21070
0.860  0.10455 0.10631 0.10920 0.11320 0.11828 0.12430 0.13124 0.13892 0.14725 0.15596 0.16481 0.17355 0.18184 0.18928 0.19554 0.20029 0.20324 0.20423
0.865  0.10098 0.10268 0.10549 0.10938 0.11428 0.12015 0.12688 0.13435 0.14238 0.15084 0.15948 0.16796 0.17601 0.18323 0.18931 0.19390 0.19677 0.19773
0.870  0.09742 0.09907 0.10180 0.10556 0.11031 0.11601 0.12251 0.12977 0.13756 0.14576 0.15414 0.16236 0.17012 0.17717 0.18306 0.18750 0.19028 0.19121
0.875  0.09387 0.09547 0.09811 0.10176 0.10636 0.11184 0.11816 0.12516 0.13275 0.14068 0.14874 0.15671 0.16427 0.17105 0.17676 0.18109 0.18378 0.18468
0.880  0.09034 0.09188 0.09443 0.09796 0.10241 0.10771 0.11382 0.12059 0.12790 0.13555 0.14339 0.15109 0.15840 0.16496 0.17048 0.17465 0.17725 0.17813
0.885  0.08681 0.08831 0.09076 0.09416 0.09847 0.10359 0.10949 0.11602 0.12306 0.13046 0.13804 0.14547 0.15248 0.15885 0.16418 0.16820 0.17071 0.17155
0.890  0.08330 0.08474 0.08711 0.09038 0.09451 0.09947 0.10511 0.11141 0.11823 0.12537 0.13262 0.13978 0.14659 0.15269 0.15783 0.16173 0.16415 0.16495
0.895  0.07980 0.08118 0.08346 0.08661 0.09058 0.09532 0.10078 0.10684 0.11340 0.12023 0.12724 0.13413 0.14068 0.14654 0.15149 0.15523 0.15755 0.15834
0.900  0.07631 0.07763 0.07982 0.08285 0.08666 0.09121 0.09645 0.10227 0.10852 0.11512 0.12186 0.12847 0.13471 0.14038 0.14513 0.14871 0.15095 0.15169
0.905  0.07282 0.07409 0.07619 0.07909 0.08274 0.08710 0.09212 0.09769 0.10369 0.11000 0.11641 0.12275 0.12877 0.13417 0.13873 0.14217 0.14431 0.14503
0.910  0.06934 0.07056 0.07256 0.07532 0.07882 0.08299 0.08775 0.09307 0.09884 0.10487 0.11100 0.11705 0.12281 0.12796 0.13231 0.13560 0.13765 0.13832
0.915  0.06587 0.06703 0.06894 0.07156 0.07488 0.07887 0.08342 0.08848 0.09394 0.09969 0.10557 0.11134 0.11680 0.12173 0.12587 0.12900 0.13095 0.13160
0.920  0.06240 0.06350 0.06531 0.06781 0.07097 0.07473 0.07907 0.08389 0.08907 0.09453 0.10008 0.10556 0.11077 0.11547 0.11941 0.12237 0.12423 0.12485
0.925  0.05894 0.05998 0.06169 0.06406 0.06705 0.07061 0.07472 0.07925 0.08419 0.08936 0.09461 0.09981 0.10474 0.10916 0.11289 0.11572 0.11748 0.11805
0.930  0.05547 0.05645 0.05806 0.06030 0.06312 0.06648 0.07033 0.07463 0.07925 0.08413 0.08912 0.09402 0.09867 0.10284 0.10636 0.10903 0.11068 0.11123
0.935  0.05200 0.05292 0.05444 0.05653 0.05916 0.06234 0.06596 0.06999 0.07434 0.07892 0.08357 0.08820 0.09254 0.09649 0.09979 0.10229 0.10385 0.10437
0.940  0.04853 0.04939 0.05080 0.05275 0.05522 0.05817 0.06157 0.06534 0.06940 0.07368 0.07803 0.08233 0.08641 0.09008 0.09317 0.09551 0.09697 0.09745
0.945  0.04504 0.04584 0.04716 0.04897 0.05126 0.05400 0.05713 0.06063 0.06443 0.06838 0.07245 0.07644 0.08024 0.08364 0.08651 0.08869 0.09004 0.09049
0.950  0.04155 0.04228 0.04350 0.04517 0.04729 0.04981 0.05270 0.05593 0.05941 0.06307 0.06683 0.07051 0.07399 0.07715 0.07980 0.08180 0.08305 0.08346
0.955  0.03804 0.03871 0.03982 0.04135 0.04328 0.04559 0.04824 0.05119 0.05437 0.05773 0.06113 0.06450 0.06771 0.07060 0.07302 0.07485 0.07600 0.07638
0.960  0.03450 0.03511 0.03611 0.03750 0.03923 0.04132 0.04374 0.04639 0.04929 0.05232 0.05541 0.05846 0.06136 0.06397 0.06616 0.06783 0.06887 0.06920
0.965  0.03093 0.03147 0.03237 0.03361 0.03516 0.03703 0.03916 0.04155 0.04412 0.04684 0.04962 0.05235 0.05494 0.05727 0.05923 0.06072 0.06165 0.06195
0.970  0.02732 0.02779 0.02858 0.02966 0.03103 0.03267 0.03455 0.03665 0.03891 0.04130 0.04372 0.04612 0.04840 0.05046 0.05219 0.05349 0.05431 0.05458
0.975  0.02364 0.02405 0.02472 0.02565 0.02683 0.02824 0.02986 0.03166 0.03360 0.03565 0.03773 0.03980 0.04176 0.04352 0.04502 0.04614 0.04684 0.04707
0.980  0.01988 0.02022 0.02078 0.02155 0.02253 0.02369 0.02505 0.02653 0.02816 0.02985 0.03160 0.03332 0.03495 0.03642 0.03766 0.03860 0.03919 0.03937
0.985  0.01598 0.01625 0.01669 0.01731 0.01808 0.01900 0.02006 0.02125 0.02253 0.02388 0.02525 0.02662 0.02790 0.02908 0.03006 0.03081 0.03127 0.03142
0.990  0.01187 0.01206 0.01239 0.01283 0.01339 0.01406 0.01482 0.01568 0.01661 0.01759 0.01858 0.01957 0.02051 0.02136 0.02207 0.02261 0.02295 0.02306
0.995  0.00732 0.00743 0.00762 0.00788 0.00821 0.00861 0.00906 0.00956 0.01011 0.01068 0.01127 0.01185 0.01241 0.01290 0.01333 0.01365 0.01385 0.01391
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap040e100.dat <==
# alpha = +0.40 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99986 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99989 0.99990 0.99991 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994 0.99995 0.99995
0.010  0.99944 0.99944 0.99945 0.99947 0.99948 0.99951 0.99953 0.99956 0.99959 0.99962 0.99965 0.99968 0.99971 0.99974 0.99976 0.99978 0.99979 0.99979
0.015  0.99873 0.99875 0.99877 0.99880 0.99884 0.99889 0.99895 0.99901 0.99908 0.99915 0.99922 0.99929 0.99935 0.99941 0.99946 0.99950 0.99952 0.99953
0.020  0.99775 0.99777 0.99781 0.99787 0.99794 0.99803 0.99813 0.99824 0.99836 0.99848 0.99861 0.99873 0.99885 0.99895 0.99904 0.99911 0.99915 0.99916
0.025  0.99649 0.99653 0.99659 0.99668 0.99679 0.99693 0.99708 0.99726 0.99744 0.99764 0.99783 0.99802 0.99820 0.99837 0.99850 0.99860 0.99867 0.99869
0.030  0.99495 0.99501 0.99510 0.99523 0.99539 0.99558 0.99581 0.99605 0.99632 0.99660 0.99688 0.99716 0.99742 0.99765 0.99784 0.99799 0.99808 0.99811
0.035  0.99314 0.99322 0.99334 0.99352 0.99374 0.99400 0.99430 0.99464 0.99500 0.99538 0.99576 0.99614 0.99649 0.99680 0.99707 0.99727 0.99739 0.99743
0.040  0.99106 0.99116 0.99133 0.99155 0.99184 0.99218 0.99258 0.99301 0.99348 0.99398 0.99447 0.99496 0.99542 0.99583 0.99618 0.99644 0.99660 0.99665
0.045  0.98872 0.98884 0.98905 0.98934 0.98970 0.99013 0.99063 0.99118 0.99177 0.99239 0.99302 0.99364 0.99421 0.99473 0.99517 0.99549 0.99570 0.99577
0.050  0.98612 0.98627 0.98653 0.98688 0.98732 0.98785 0.98846 0.98914 0.98987 0.99063 0.99140 0.99216 0.99287 0.99351 0.99404 0.99445 0.99470 0.99478
0.055  0.98326 0.98345 0.98375 0.98418 0.98471 0.98535 0.98609 0.98690 0.98778 0.98870 0.98963 0.99054 0.99139 0.99216 0.99280 0.99329 0.99359 0.99369
0.060  0.98016 0.98038 0.98074 0.98124 0.98187 0.98263 0.98350 0.98447 0.98551 0.98659 0.98769 0.98877 0.98978 0.99069 0.99145 0.99203 0.99238 0.99250
0.065  0.97681 0.97706 0.97748 0.97807 0.97881 0.97970 0.98071 0.98184 0.98305 0.98431 0.98560 0.98686 0.98804 0.98910 0.98999 0.99066 0.99108 0.99122
0.070  0.97322 0.97351 0.97400 0.97467 0.97553 0.97655 0.97772 0.97902 0.98041 0.98187 0.98335 0.98480 0.98617 0.98739 0.98841 0.98919 0.98967 0.98983
0.075  0.96940 0.96974 0.97029 0.97106 0.97203 0.97320 0.97453 0.97601 0.97761 0.97927 0.98096 0.98261 0.98417 0.98556 0.98673 0.98761 0.98816 0.98835
0.080  0.96536 0.96574 0.96637 0.96724 0.96834 0.96965 0.97116 0.97283 0.97463 0.97651 0.97842 0.98029 0.98205 0.98362 0.98494 0.98593 0.98655 0.98676
0.085  0.96110 0.96152 0.96223 0.96320 0.96443 0.96591 0.96760 0.96947 0.97149 0.97360 0.97573 0.97783 0.97980 0.98156 0.98304 0.98416 0.98485 0.98509
0.090  0.95663 0.95710 0.95788 0.95897 0.96034 0.96198 0.96386 0.96594 0.96819 0.97053 0.97291 0.97524 0.97743 0.97939 0.98104 0.98228 0.98305 0.98331
0.095  0.95196 0.95248 0.95335 0.95454 0.95606 0.95787 0.95995 0.96225 0.96473 0.96732 0.96995 0.97252 0.97495 0.97712 0.97893 0.98030 0.98116 0.98145
0.100  0.94709 0.94766 0.94861 0.94993 0.95160 0.95359 0.95587 0.95840 0.96112 0.96397 0.96686 0.96968 0.97235 0.97473 0.97673 0.97823 0.97917 0.97949
0.105  0.94203 0.94266 0.94370 0.94514 0.94696 0.94913 0.95163 0.95439 0.95737 0.96048 0.96363 0.96672 0.96963 0.97224 0.97442 0.97607 0.97709 0.97744
0.110  0.93680 0.93748 0.93861 0.94018 0.94216 0.94452 0.94723 0.95024 0.95348 0.95686 0.96029 0.96365 0.96681 0.96964 0.97202 0.97381 0.97492 0.97530
0.115  0.93139 0.93213 0.93336 0.93505 0.93719 0.93975 0.94269 0.94594 0.94945 0.95311 0.95682 0.96046 0.96388 0.96695 0.96952 0.97145 0.97266 0.97307
0.120  0.92583 0.92662 0.92794 0.92977 0.93207 0.93483 0.93800 0.94151 0.94529 0.94924 0.95324 0.95716 0.96085 0.96416 0.96692 0.96901 0.97031 0.97075
0.125  0.92010 0.92095 0.92237 0.92433 0.92681 0.92977 0.93317 0.93694 0.94100 0.94524 0.94954 0.95375 0.95771 0.96126 0.96424 0.96648 0.96788 0.96835
0.130  0.91422 0.91514 0.91665 0.91875 0.92140 0.92458 0.92821 0.93225 0.93659 0.94113 0.94573 0.95023 0.95448 0.95828 0.96146 0.96386 0.96536 0.96587
0.135  0.90821 0.90918 0.91080 0.91304 0.91587 0.91925 0.92313 0.92744 0.93207 0.93691 0.94181 0.94662 0.95115 0.95520 0.95859 0.96116 0.96275 0.96329
0.140  0.90206 0.90310 0.90482 0.90720 0.91021 0.91380 0.91793 0.92251 0.92743 0.93258 0.93780 0.94291 0.94772 0.95203 0.95564 0.95837 0.96006 0.96064
0.145  0.89579 0.89689 0.89871 0.90123 0.90443 0.90824 0.91262 0.91747 0.92269 0.92815 0.93368 0.93910 0.94421 0.94878 0.95261 0.95550 0.95730 0.95791
0.150  0.88939 0.89056 0.89248 0.89515 0.89853 0.90257 0.90719 0.91233 0.91785 0.92362 0.92947 0.93521 0.94061 0.94544 0.94949 0.95254 0.95445 0.95509
0.155  0.88289 0.88412 0.88615 0.88897 0.89253 0.89679 0.90167 0.90709 0.91291 0.91900 0.92517 0.93122 0.93692 0.94202 0.94629 0.94951 0.95152 0.95220
0.160  0.87628 0.87758 0.87972 0.88268 0.88643 0.89091 0.89605 0.90175 0.90788 0.91429 0.92079 0.92715 0.93315 0.93851 0.94301 0.94640 0.94851 0.94923
0.165  0.86958 0.87094 0.87319 0.87630 0.88024 0.88494 0.89034 0.89632 0.90276 0.90949 0.91632 0.92300 0.92929 0.93493 0.93965 0.94321 0.94543 0.94619
0.170  0.86279 0.86421 0.86657 0.86983 0.87395 0.87889 0.88454 0.89081 0.89756 0.90461 0.91176 0.91877 0.92537 0.93127 0.93622 0.93995 0.94228 0.94307
0.175  0.85592 0.85741 0.85987 0.86328 0.86759 0.87275 0.87867 0.88522 0.89228 0.89966 0.90714 0.91446 0.92136 0.92754 0.93271 0.93662 0.93905 0.93988
0.180  0.84896 0.85052 0.85309 0.85665 0.86115 0.86654 0.87271 0.87956 0.88693 0.89463 0.90243 0.91008 0.91728 0.92374 0.92913 0.93321 0.93575 0.93662
0.185  0.84194 0.84356 0.84624 0.84995 0.85465 0.86026 0.86669 0.87383 0.88151 0.88953 0.89767 0.90563 0.91314 0.91986 0.92549 0.92974 0.93239 0.93328
0.190  0.83486 0.83654 0.83933 0.84319 0.84807 0.85391 0.86060 0.86803 0.87602 0.88436 0.89282 0.90112 0.90892 0.91592 0.92177 0.92619 0.92895 0.92988
0.195  0.82772 0.82947 0.83236 0.83637 0.84144 0.84751 0.85446 0.86217 0.87046 0.87914 0.88792 0.89654 0.90465 0.91191 0.91799 0.92258 0.92544 0.92641
0.200  0.82052 0.82233 0.82534 0.82950 0.83476 0.84104 0.84825 0.85625 0.86485 0.87384 0.88296 0.89189 0.90030 0.90784 0.91414 0.91890 0.92187 0.92288
0.205  0.81328 0.81516 0.81827 0.82257 0.82802 0.83453 0.84200 0.85028 0.85919 0.86850 0.87794 0.88719 0.89590 0.90370 0.91023 0.91517 0.91824 0.91928
0.210  0.80600 0.80794 0.81115 0.81561 0.82124 0.82797 0.83570 0.84426 0.85347 0.86310 0.87287 0.88243 0.89144 0.89951 0.90626 0.91136 0.91454 0.91562
0.215  0.79868 0.80068 0.80401 0.80860 0.81442 0.82138 0.82935 0.83819 0.84771 0.85766 0.86774 0.87762 0.88692 0.89525 0.90223 0.90750 0.91078 0.91189
0.220  0.79132 0.79339 0.79682 0.80156 0.80757 0.81474 0.82296 0.83209 0.84190 0.85216 0.86256 0.87275 0.88235 0.89094 0.89814 0.90357 0.90696 0.90811
0.225  0.78395 0.78608 0.78961 0.79450 0.80068 0.80807 0.81654 0.82594 0.83606 0.84663 0.85734 0.86784 0.87772 0.88658 0.89399 0.89959 0.90308 0.90426
0.230  0.77655 0.77874 0.78238 0.78741 0.79377 0.80137 0.81009 0.81976 0.83017 0.84105 0.85207 0.86287 0.87305 0.88216 0.88979 0.89555 0.89914 0.90036
0.235  0.76913 0.77138 0.77512 0.78029 0.78683 0.79464 0.80361 0.81355 0.82425 0.83543 0.84676 0.85787 0.86832 0.87769 0.88553 0.89146 0.89515 0.89640
0.240  0.76170 0.76401 0.76785 0.77316 0.77987 0.78790 0.79710 0.80731 0.81830 0.82978 0.84141 0.85281 0.86355 0.87317 0.88122 0.88731 0.89110 0.89238
0.245  0.75425 0.75663 0.76056 0.76601 0.77290 0.78113 0.79057 0.80104 0.81231 0.82409 0.83602 0.84772 0.85873 0.86860 0.87687 0.88311 0.88700 0.88832
0.250  0.74681 0.74924 0.75327 0.75885 0.76591 0.77435 0.78403 0.79476 0.80630 0.81837 0.83060 0.84259 0.85388 0.86399 0.87246 0.87885 0.88284 0.88419
0.255  0.73935 0.74185 0.74597 0.75169 0.75891 0.76755 0.77746 0.78845 0.80027 0.81262 0.82514 0.83742 0.84897 0.85933 0.86800 0.87455 0.87863 0.88001
0.260  0.73190 0.73445 0.73868 0.74452 0.75191 0.76075 0.77088 0.78212 0.79421 0.80685 0.81966 0.83222 0.84404 0.85463 0.86349 0.87020 0.87437 0.87579
0.265  0.72445 0.72706 0.73138 0.73735 0.74490 0.75393 0.76429 0.77578 0.78814 0.80105 0.81414 0.82697 0.83905 0.84988 0.85895 0.86579 0.87006 0.87151
0.270  0.71701 0.71968 0.72408 0.73018 0.73790 0.74712 0.75769 0.76942 0.78204 0.79523 0.80860 0.82170 0.83404 0.84510 0.85435 0.86135 0.86570 0.86718
0.275  0.70958 0.71230 0.71680 0.72302 0.73089 0.74030 0.75109 0.76306 0.77593 0.78939 0.80303 0.81640 0.82899 0.84027 0.84972 0.85685 0.86130 0.86280
0.280  0.70216 0.70493 0.70952 0.71586 0.72389 0.73348 0.74448 0.75668 0.76981 0.78352 0.79744 0.81107 0.82390 0.83541 0.84503 0.85231 0.85685 0.85838
0.285  0.69476 0.69758 0.70225 0.70871 0.71689 0.72666 0.73787 0.75030 0.76368 0.77765 0.79182 0.80570 0.81878 0.83050 0.84031 0.84773 0.85235 0.85391
0.290  0.68737 0.69024 0.69500 0.70158 0.70990 0.71985 0.73126 0.74392 0.75753 0.77176 0.78618 0.80032 0.81364 0.82557 0.83555 0.84310 0.84780 0.84940
0.295  0.68000 0.68293 0.68776 0.69446 0.70293 0.71305 0.72466 0.73753 0.75138 0.76585 0.78053 0.79490 0.80845 0.82059 0.83075 0.83844 0.84322 0.84484
0.300  0.67266 0.67563 0.68054 0.68735 0.69596 0.70625 0.71805 0.73114 0.74521 0.75993 0.77485 0.78947 0.80325 0.81559 0.82592 0.83373 0.83859 0.84024
0.305  0.66533 0.66835 0.67335 0.68026 0.68901 0.69946 0.71145 0.72475 0.73905 0.75400 0.76916 0.78401 0.79801 0.81054 0.82104 0.82898 0.83392 0.83560
0.310  0.65803 0.66110 0.66617 0.67319 0.68207 0.69269 0.70486 0.71836 0.73289 0.74806 0.76345 0.77854 0.79275 0.80547 0.81614 0.82419 0.82921 0.83092
0.315  0.65076 0.65387 0.65902 0.66614 0.67516 0.68593 0.69828 0.71198 0.72671 0.74212 0.75773 0.77303 0.78745 0.80037 0.81119 0.81937 0.82446 0.82619
0.320  0.64352 0.64668 0.65189 0.65912 0.66826 0.67918 0.69171 0.70560 0.72054 0.73616 0.75200 0.76752 0.78214 0.79524 0.80622 0.81451 0.81968 0.82142
0.325  0.63631 0.63950 0.64479 0.65212 0.66138 0.67245 0.68515 0.69922 0.71437 0.73020 0.74625 0.76198 0.77680 0.79008 0.80120 0.80961 0.81485 0.81662
0.330  0.62913 0.63237 0.63772 0.64514 0.65453 0.66574 0.67860 0.69286 0.70820 0.72423 0.74050 0.75643 0.77145 0.78489 0.79617 0.80468 0.80998 0.81178
0.335  0.62198 0.62526 0.63068 0.63819 0.64769 0.65904 0.67206 0.68650 0.70203 0.71827 0.73472 0.75086 0.76606 0.77968 0.79109 0.79972 0.80508 0.80691
0.340  0.61486 0.61818 0.62367 0.63127 0.64088 0.65237 0.66554 0.68015 0.69587 0.71230 0.72895 0.74528 0.76066 0.77444 0.78599 0.79471 0.80015 0.80199
0.345  0.60778 0.61114 0.61669 0.62437 0.63410 0.64571 0.65904 0.67381 0.68971 0.70632 0.72316 0.73968 0.75523 0.76918 0.78085 0.78968 0.79518 0.79704
0.350  0.60074 0.60413 0.60974 0.61751 0.62734 0.63908 0.65255 0.66749 0.68356 0.70035 0.71738 0.73406 0.74980 0.76388 0.77569 0.78462 0.79017 0.79206
0.355  0.59373 0.59716 0.60283 0.61068 0.62061 0.63247 0.64608 0.66117 0.67740 0.69437 0.71157 0.72845 0.74433 0.75857 0.77050 0.77952 0.78514 0.78704
0.360  0.58677 0.59023 0.59595 0.60388 0.61391 0.62589 0.63963 0.65487 0.67126 0.68840 0.70577 0.72280 0.73886 0.75323 0.76528 0.77440 0.78007 0.78199
0.365  0.57983 0.58333 0.58911 0.59711 0.60723 0.61933 0.63320 0.64858 0.66513 0.68243 0.69997 0.71716 0.73335 0.74788 0.76005 0.76924 0.77496 0.77691
0.370  0.57295 0.57647 0.58230 0.59038 0.60059 0.61279 0.62679 0.64230 0.65900 0.67646 0.69415 0.71150 0.72785 0.74249 0.75477 0.76406 0.76983 0.77179
0.375  0.56610 0.56965 0.57553 0.58368 0.59398 0.60629 0.62040 0.63605 0.65289 0.67050 0.68834 0.70584 0.72232 0.73710 0.74949 0.75884 0.76467 0.76664
0.380  0.55929 0.56287 0.56880 0.57701 0.58739 0.59980 0.61403 0.62981 0.64678 0.66452 0.68251 0.70015 0.71679 0.73167 0.74416 0.75360 0.75948 0.76147
0.385  0.55252 0.55613 0.56211 0.57038 0.58084 0.59334 0.60768 0.62358 0.64069 0.65857 0.67670 0.69448 0.71122 0.72625 0.73883 0.74833 0.75426 0.75626
0.390  0.54579 0.54943 0.55545 0.56378 0.57432 0.58691 0.60136 0.61737 0.63461 0.65262 0.67087 0.68877 0.70566 0.72078 0.73345 0.74304 0.74900 0.75103
0.395  0.53911 0.54277 0.54883 0.55722 0.56783 0.58051 0.59506 0.61118 0.62852 0.64666 0.66505 0.68308 0.70007 0.71531 0.72808 0.73772 0.74373 0.74576
0.400  0.53246 0.53615 0.54225 0.55069 0.56138 0.57414 0.58877 0.60500 0.62247 0.64072 0.65922 0.67736 0.69448 0.70981 0.72266 0.73238 0.73842 0.74047
0.405  0.52587 0.52957 0.53571 0.54421 0.55495 0.56779 0.58252 0.59885 0.61642 0.63478 0.65340 0.67166 0.68887 0.70431 0.71724 0.72700 0.73309 0.73515
0.410  0.51931 0.52304 0.52921 0.53776 0.54856 0.56148 0.57629 0.59272 0.61038 0.62885 0.64759 0.66594 0.68326 0.69877 0.71178 0.72161 0.72773 0.72980
0.415  0.51280 0.51655 0.52275 0.53134 0.54221 0.55520 0.57009 0.58659 0.60436 0.62292 0.64175 0.66022 0.67762 0.69324 0.70631 0.71619 0.72235 0.72443
0.420  0.50633 0.51010 0.51633 0.52497 0.53589 0.54894 0.56390 0.58049 0.59834 0.61701 0.63594 0.65450 0.67199 0.68766 0.70081 0.71075 0.71694 0.71903
0.425  0.49990 0.50369 0.50996 0.51863 0.52960 0.54271 0.55775 0.57442 0.59235 0.61111 0.63011 0.64876 0.66633 0.68210 0.69531 0.70529 0.71150 0.71361
0.430  0.49352 0.49732 0.50362 0.51233 0.52335 0.53651 0.55162 0.56835 0.58637 0.60519 0.62430 0.64303 0.66068 0.67650 0.68977 0.69981 0.70604 0.70816
0.435  0.48718 0.49100 0.49732 0.50607 0.51713 0.53035 0.54550 0.56232 0.58039 0.59931 0.61847 0.63728 0.65500 0.67091 0.68423 0.69430 0.70057 0.70269
0.440  0.48089 0.48472 0.49106 0.49984 0.51095 0.52421 0.53943 0.55630 0.57445 0.59341 0.61267 0.63155 0.64933 0.66528 0.67866 0.68877 0.69506 0.69719
0.445  0.47464 0.47848 0.48485 0.49366 0.50480 0.51811 0.53338 0.55029 0.56852 0.58755 0.60687 0.62578 0.64364 0.65966 0.67308 0.68322 0.68954 0.69167
0.450  0.46843 0.47229 0.47867 0.48751 0.49868 0.51203 0.52734 0.54432 0.56258 0.58169 0.60104 0.62005 0.63795 0.65401 0.66747 0.67766 0.68398 0.68613
0.455  0.46227 0.46614 0.47254 0.48140 0.49260 0.50599 0.52134 0.53836 0.55668 0.57582 0.59525 0.61428 0.63224 0.64836 0.66187 0.67206 0.67842 0.68057
0.460  0.45615 0.46003 0.46645 0.47532 0.48656 0.49997 0.51536 0.53242 0.55077 0.56998 0.58944 0.60854 0.62654 0.64268 0.65622 0.66646 0.67282 0.67498
0.465  0.45008 0.45397 0.46039 0.46929 0.48055 0.49399 0.50942 0.52651 0.54491 0.56413 0.58365 0.60277 0.62081 0.63702 0.65058 0.66083 0.66721 0.66938
0.470  0.44405 0.44794 0.45438 0.46330 0.47457 0.48804 0.50348 0.52060 0.53905 0.55831 0.57784 0.59703 0.61511 0.63131 0.64491 0.65519 0.66158 0.66375
0.475  0.43806 0.44196 0.44841 0.45734 0.46863 0.48213 0.49759 0.51474 0.53319 0.55251 0.57207 0.59129 0.60939 0.62562 0.63924 0.64952 0.65593 0.65810
0.480  0.43212 0.43602 0.44248 0.45142 0.46272 0.47623 0.49172 0.50889 0.52737 0.54668 0.56630 0.58551 0.60364 0.61989 0.63353 0.64385 0.65026 0.65243
0.485  0.42622 0.43013 0.43659 0.44554 0.45686 0.47037 0.48587 0.50305 0.52157 0.54090 0.56051 0.57977 0.59792 0.61419 0.62784 0.63815 0.64457 0.64674
0.490  0.42036 0.42427 0.43074 0.43969 0.45102 0.46454 0.48005 0.49725 0.51575 0.53510 0.55475 0.57399 0.59215 0.60846 0.62210 0.63244 0.63886 0.64104
0.495  0.41455 0.41846 0.42494 0.43389 0.44521 0.45875 0.47427 0.49147 0.50998 0.52934 0.54896 0.56825 0.58642 0.60271 0.61638 0.62670 0.63313 0.63531
0.500  0.40878 0.41269 0.41916 0.42812 0.43944 0.45297 0.46849 0.48569 0.50420 0.52358 0.54321 0.56246 0.58064 0.59697 0.61063 0.62096 0.62739 0.62956
0.505  0.40306 0.40697 0.41344 0.42239 0.43371 0.44724 0.46275 0.47995 0.49846 0.51781 0.53744 0.55672 0.57490 0.59119 0.60487 0.61519 0.62162 0.62380
0.510  0.39737 0.40128 0.40774 0.41669 0.42801 0.44154 0.45704 0.47423 0.49274 0.51208 0.53170 0.55098 0.56911 0.58543 0.59910 0.60942 0.61584 0.61802
0.515  0.39173 0.39563 0.40209 0.41103 0.42234 0.43585 0.45134 0.46851 0.48700 0.50633 0.52597 0.54520 0.56336 0.57964 0.59330 0.60363 0.61005 0.61222
0.520  0.38613 0.39003 0.39648 0.40542 0.41671 0.43021 0.44568 0.46284 0.48131 0.50063 0.52021 0.53946 0.55759 0.57387 0.58751 0.59782 0.60423 0.60641
0.525  0.38057 0.38446 0.39091 0.39983 0.41111 0.42459 0.44005 0.45719 0.47564 0.49493 0.51449 0.53368 0.55181 0.56805 0.58169 0.59200 0.59840 0.60057
0.530  0.37505 0.37894 0.38538 0.39429 0.40555 0.41901 0.43444 0.45154 0.46996 0.48921 0.50875 0.52795 0.54604 0.56226 0.57588 0.58616 0.59256 0.59472
0.535  0.36957 0.37346 0.37988 0.38877 0.40001 0.41344 0.42885 0.44593 0.46431 0.48354 0.50304 0.52217 0.54024 0.55645 0.57003 0.58031 0.58669 0.58886
0.540  0.36414 0.36802 0.37443 0.38330 0.39452 0.40792 0.42329 0.44034 0.45867 0.47784 0.49734 0.51643 0.53447 0.55063 0.56420 0.57444 0.58082 0.58298
0.545  0.35874 0.36261 0.36901 0.37786 0.38905 0.40243 0.41776 0.43475 0.45305 0.47219 0.49161 0.51070 0.52865 0.54482 0.55833 0.56857 0.57493 0.57708
0.550  0.35339 0.35725 0.36363 0.37246 0.38362 0.39696 0.41224 0.42920 0.44746 0.46656 0.48593 0.50493 0.52288 0.53897 0.55247 0.56267 0.56902 0.57117
0.555  0.34808 0.35192 0.35828 0.36709 0.37822 0.39151 0.40676 0.42368 0.44186 0.46089 0.48021 0.49920 0.51706 0.53314 0.54661 0.55677 0.56310 0.56524
0.560  0.34280 0.34664 0.35298 0.36176 0.37284 0.38610 0.40131 0.41815 0.43630 0.45528 0.47454 0.49343 0.51127 0.52728 0.54071 0.55086 0.55716 0.55930
0.565  0.33757 0.34139 0.34771 0.35645 0.36751 0.38073 0.39586 0.41267 0.43076 0.44964 0.46887 0.48770 0.50549 0.52144 0.53482 0.54493 0.55122 0.55335
0.570  0.33237 0.33618 0.34248 0.35119 0.36221 0.37536 0.39046 0.40720 0.42520 0.44405 0.46317 0.48194 0.49966 0.51556 0.52890 0.53899 0.54525 0.54738
0.575  0.32722 0.33101 0.33728 0.34596 0.35694 0.37004 0.38508 0.40174 0.41969 0.43847 0.45752 0.47622 0.49388 0.50971 0.52300 0.53303 0.53928 0.54139
0.580  0.32210 0.32587 0.33212 0.34077 0.35169 0.36475 0.37970 0.39631 0.41420 0.43286 0.45184 0.47049 0.48804 0.50385 0.51706 0.52707 0.53329 0.53539
0.585  0.31702 0.32078 0.32700 0.33561 0.34648 0.35948 0.37438 0.39091 0.40869 0.42731 0.44620 0.46474 0.48225 0.49796 0.51114 0.52109 0.52729 0.52938
0.590  0.31198 0.31572 0.32191 0.33047 0.34130 0.35423 0.36907 0.38550 0.40323 0.42176 0.44057 0.45902 0.47645 0.49209 0.50521 0.51511 0.52127 0.52336
0.595  0.30697 0.31070 0.31686 0.32538 0.33616 0.34902 0.36378 0.38014 0.39775 0.41619 0.43490 0.45327 0.47062 0.48618 0.49924 0.50911 0.51524 0.51732
0.600  0.30201 0.30571 0.31184 0.32032 0.33103 0.34384 0.35851 0.37481 0.39232 0.41067 0.42929 0.44756 0.46482 0.48030 0.49329 0.50310 0.50921 0.51127
0.605  0.29708 0.30076 0.30686 0.31529 0.32594 0.33868 0.35328 0.36945 0.38690 0.40511 0.42363 0.44185 0.45898 0.47441 0.48731 0.49709 0.50315 0.50521
0.610  0.29219 0.29585 0.30191 0.31029 0.32089 0.33354 0.34807 0.36416 0.38147 0.39962 0.41803 0.43610 0.45318 0.46850 0.48135 0.49105 0.49709 0.49913
0.615  0.28733 0.29097 0.29699 0.30532 0.31586 0.32844 0.34286 0.35887 0.37609 0.39413 0.41244 0.43040 0.44737 0.46260 0.47537 0.48502 0.49102 0.49305
0.620  0.28251 0.28613 0.29212 0.30039 0.31085 0.32336 0.33769 0.35358 0.37072 0.38861 0.40681 0.42466 0.44154 0.45667 0.46937 0.47897 0.48493 0.48695
0.625  0.27773 0.28132 0.28727 0.29549 0.30588 0.31830 0.33255 0.34834 0.36533 0.38315 0.40122 0.41896 0.43573 0.45076 0.46338 0.47291 0.47883 0.48084
0.630  0.27298 0.27655 0.28246 0.29062 0.30094 0.31327 0.32741 0.34312 0.36000 0.37769 0.39560 0.41327 0.42988 0.44485 0.45736 0.46684 0.47272 0.47472
0.635  0.26827 0.27181 0.27768 0.28579 0.29604 0.30828 0.32232 0.33788 0.35468 0.37221 0.39004 0.40754 0.42408 0.43891 0.45136 0.46076 0.46661 0.46858
0.640  0.26359 0.26711 0.27292 0.28097 0.29115 0.30331 0.31725 0.33270 0.34933 0.36677 0.38448 0.40185 0.41826 0.43299 0.44535 0.45467 0.46048 0.46244
0.645  0.25895 0.26244 0.26821 0.27620 0.28629 0.29835 0.31217 0.32753 0.34405 0.36131 0.37888 0.39612 0.41242 0.42704 0.43931 0.44858 0.45434 0.45628
0.650  0.25434 0.25780 0.26353 0.27145 0.28146 0.29343 0.30714 0.32235 0.33877 0.35590 0.37333 0.39044 0.40661 0.42111 0.43329 0.44247 0.44819 0.45012
0.655  0.24976 0.25320 0.25888 0.26673 0.27667 0.28853 0.30214 0.31723 0.33347 0.35050 0.36779 0.38476 0.40076 0.41518 0.42723 0.43636 0.44203 0.44394
0.660  0.24522 0.24863 0.25426 0.26205 0.27190 0.28366 0.29715 0.31212 0.32823 0.34507 0.36222 0.37904 0.39495 0.40922 0.42120 0.43023 0.43586 0.43776
0.665  0.24071 0.24409 0.24967 0.25739 0.26714 0.27880 0.29217 0.30699 0.32299 0.33970 0.35669 0.37337 0.38914 0.40328 0.41515 0.42411 0.42968 0.43156
0.670  0.23623 0.23958 0.24511 0.25276 0.26243 0.27398 0.28723 0.30192 0.31774 0.33433 0.35113 0.36770 0.38329 0.39731 0.40908 0.41797 0.42349 0.42536
0.675  0.23179 0.23511 0.24058 0.24816 0.25774 0.26918 0.28231 0.29686 0.31254 0.32893 0.34562 0.36199 0.37748 0.39137 0.40302 0.41182 0.41729 0.41914
0.680  0.22738 0.23066 0.23609 0.24359 0.25308 0.26439 0.27738 0.29179 0.30734 0.32359 0.34011 0.35633 0.37163 0.38542 0.39694 0.40567 0.41108 0.41291
0.685  0.22300 0.22625 0.23162 0.23905 0.24843 0.25964 0.27251 0.28677 0.30214 0.31825 0.33457 0.35063 0.36582 0.37944 0.39087 0.39950 0.40487 0.40668
0.690  0.21865 0.22187 0.22718 0.23454 0.24382 0.25492 0.26765 0.28177 0.29698 0.31288 0.32908 0.34497 0.36000 0.37348 0.38479 0.39333 0.39864 0.40043
0.695  0.21434 0.21752 0.22278 0.23004 0.23923 0.25022 0.26278 0.27675 0.29179 0.30757 0.32359 0.33932 0.35415 0.36752 0.37869 0.38715 0.39241 0.39418
0.700  0.21005 0.21320 0.21840 0.22559 0.23468 0.24552 0.25797 0.27178 0.28666 0.30225 0.31807 0.33363 0.34834 0.36153 0.37261 0.38096 0.38616 0.38792
0.705  0.20580 0.20891 0.21405 0.22116 0.23014 0.24086 0.25317 0.26683 0.28154 0.29693 0.31260 0.32798 0.34253 0.35557 0.36652 0.37477 0.37991 0.38165
0.710  0.20158 0.20465 0.20973 0.21675 0.22562 0.23623 0.24840 0.26187 0.27640 0.29165 0.30709 0.32234 0.33668 0.34957 0.36040 0.36858 0.37365 0.37537
0.715  0.19738 0.20042 0.20544 0.21238 0.22114 0.23162 0.24362 0.25695 0.27131 0.28634 0.30164 0.31666 0.33087 0.34360 0.35430 0.36236 0.36738 0.36908
0.720  0.19322 0.19622 0.20117 0.20802 0.21668 0.22701 0.23888 0.25205 0.26623 0.28107 0.29619 0.31102 0.32501 0.33763 0.34819 0.35615 0.36111 0.36278
0.725  0.18909 0.19205 0.19694 0.20370 0.21225 0.22245 0.23417 0.24713 0.26113 0.27582 0.29070 0.30535 0.31920 0.33163 0.34206 0.34994 0.35482 0.35648
0.730  0.18499 0.18790 0.19273 0.19940 0.20782 0.21791 0.22944 0.24227 0.25608 0.27054 0.28526 0.29972 0.31339 0.32565 0.33594 0.34370 0.34853 0.35016
0.735  0.18091 0.18379 0.18855 0.19513 0.20344 0.21338 0.22476 0.23742 0.25104 0.26531 0.27983 0.29409 0.30754 0.31967 0.32980 0.33747 0.34223 0.34384
0.740  0.17687 0.17970 0.18439 0.19089 0.19908 0.20886 0.22011 0.23258 0.24598 0.26008 0.27436 0.28843 0.30173 0.31366 0.32367 0.33124 0.33593 0.33751
0.745  0.17285 0.17564 0.18027 0.18665 0.19474 0.20438 0.21546 0.22773 0.24097 0.25483 0.26895 0.28281 0.29592 0.30767 0.31754 0.32498 0.32961 0.33118
0.750  0.16886 0.17161 0.17617 0.18246 0.19041 0.19993 0.21082 0.22293 0.23597 0.24963 0.26353 0.27719 0.29007 0.30169 0.31139 0.31873 0.32329 0.32483
0.755  0.16490 0.16761 0.17209 0.17829 0.18612 0.19549 0.20622 0.21814 0.23095 0.24443 0.25809 0.27154 0.28426 0.29567 0.30525 0.31247 0.31696 0.31848
0.760  0.16096 0.16363 0.16805 0.17415 0.18185 0.19105 0.20163 0.21334 0.22598 0.23921 0.25269 0.26593 0.27845 0.28968 0.29910 0.30621 0.31063 0.31212
0.765  0.15706 0.15969 0.16403 0.17003 0.17761 0.18666 0.19704 0.20858 0.22102 0.23404 0.24730 0.26032 0.27260 0.28368 0.29293 0.29994 0.30429 0.30575
0.770  0.15318 0.15576 0.16003 0.16593 0.17338 0.18229 0.19249 0.20384 0.21603 0.22887 0.24187 0.25468 0.26680 0.27766 0.28678 0.29366 0.29794 0.29938
0.775  0.14933 0.15187 0.15605 0.16185 0.16917 0.17792 0.18796 0.19908 0.21110 0.22367 0.23649 0.24908 0.26098 0.27166 0.28062 0.28738 0.29158 0.29300
0.780  0.14550 0.14799 0.15211 0.15780 0.16499 0.17358 0.18344 0.19437 0.20618 0.21853 0.23112 0.24348 0.25514 0.26563 0.27444 0.28109 0.28522 0.28661
0.785  0.14170 0.14415 0.14819 0.15377 0.16083 0.16926 0.17893 0.18968 0.20125 0.21339 0.22571 0.23785 0.24934 0.25963 0.26828 0.27479 0.27885 0.28022
0.790  0.13793 0.14033 0.14429 0.14977 0.15670 0.16497 0.17445 0.18496 0.19633 0.20823 0.22035 0.23226 0.24353 0.25363 0.26211 0.26850 0.27247 0.27382
0.795  0.13418 0.13654 0.14042 0.14579 0.15257 0.16067 0.16999 0.18030 0.19144 0.20311 0.21499 0.22667 0.23769 0.24760 0.25592 0.26220 0.26609 0.26741
0.800  0.13046 0.13277 0.13657 0.14183 0.14847 0.15641 0.16552 0.17565 0.18657 0.19800 0.20961 0.22105 0.23188 0.24159 0.24974 0.25588 0.25970 0.26099
0.805  0.12676 0.12902 0.13275 0.13789 0.14440 0.15218 0.16109 0.17100 0.18167 0.19286 0.20427 0.21547 0.22607 0.23558 0.24356 0.24957 0.25331 0.25457
0.810  0.12309 0.12530 0.12895 0.13398 0.14035 0.14796 0.15668 0.16636 0.17682 0.18777 0.19891 0.20990 0.22024 0.22954 0.23735 0.24325 0.24691 0.24814
0.815  0.11945 0.12161 0.12517 0.13010 0.13632 0.14374 0.15229 0.16175 0.17198 0.18269 0.19357 0.20429 0.21443 0.22353 0.23117 0.23693 0.24050 0.24171
0.820  0.11583 0.11794 0.12141 0.12623 0.13230 0.13956 0.14789 0.15716 0.16712 0.17758 0.18824 0.19872 0.20863 0.21751 0.22497 0.23059 0.23409 0.23527
0.825  0.11223 0.11429 0.11769 0.12238 0.12831 0.13540 0.14353 0.15255 0.16230 0.17251 0.18289 0.19315 0.20280 0.21148 0.21876 0.22426 0.22767 0.22882
0.830  0.10866 0.11066 0.11398 0.11855 0.12434 0.13125 0.13918 0.14798 0.15749 0.16746 0.17758 0.18755 0.19699 0.20546 0.21256 0.21793 0.22125 0.22237
0.835  0.10511 0.10706 0.11029 0.11475 0.12039 0.12711 0.13483 0.14343 0.15267 0.16237 0.17227 0.18199 0.19119 0.19944 0.20636 0.21158 0.21482 0.21591
0.840  0.10158 0.10349 0.10663 0.11097 0.11645 0.12300 0.13052 0.13886 0.14789 0.15733 0.16696 0.17643 0.18536 0.19341 0.20014 0.20523 0.20839 0.20945
0.845  0.09808 0.09993 0.10298 0.10721 0.11253 0.11891 0.12622 0.13434 0.14311 0.15230 0.16164 0.17085 0.17956 0.18737 0.19393 0.19888 0.20194 0.20298
0.850  0.09460 0.09640 0.09936 0.10347 0.10864 0.11484 0.12194 0.12983 0.13832 0.14725 0.15635 0.16530 0.17376 0.18135 0.18772 0.19252 0.19550 0.19651
0.855  0.09115 0.09289 0.09577 0.09974 0.10477 0.11076 0.11765 0.12531 0.13357 0.14223 0.15107 0.15975 0.16794 0.17532 0.18150 0.18616 0.18905 0.19003
0.860  0.08771 0.08940 0.09219 0.09604 0.10092 0.10673 0.11340 0.12081 0.12883 0.13723 0.14576 0.15417 0.16214 0.16928 0.17527 0.17979 0.18259 0.18354
0.865  0.08430 0.08594 0.08864 0.09237 0.09707 0.10270 0.10917 0.11634 0.12407 0.13220 0.14049 0.14863 0.15634 0.16325 0.16905 0.17342 0.17613 0.17705
0.870  0.08092 0.08250 0.08511 0.08871 0.09326 0.09870 0.10493 0.11188 0.11936 0.12721 0.13522 0.14309 0.15052 0.15722 0.16282 0.16704 0.16967 0.17055
0.875  0.07755 0.07907 0.08159 0.08507 0.08946 0.09470 0.10072 0.10741 0.11465 0.12223 0.12993 0.13753 0.14472 0.15117 0.15658 0.16067 0.16320 0.16405
0.880  0.07420 0.07567 0.07810 0.08145 0.08568 0.09073 0.09653 0.10298 0.10994 0.11722 0.12468 0.13200 0.13893 0.14514 0.15035 0.15428 0.15672 0.15754
0.885  0.07088 0.07230 0.07462 0.07784 0.08192 0.08677 0.09236 0.09856 0.10524 0.11226 0.11943 0.12647 0.13311 0.13910 0.14412 0.14789 0.15024 0.15103
0.890  0.06758 0.06894 0.07117 0.07426 0.07816 0.08283 0.08818 0.09412 0.10056 0.10730 0.11416 0.12092 0.12732 0.13305 0.13787 0.14150 0.14376 0.14451
0.895  0.06430 0.06560 0.06774 0.07070 0.07444 0.07890 0.08403 0.08973 0.09589 0.10233 0.10892 0.11539 0.12152 0.12702 0.13163 0.13511 0.13726 0.13799
0.900  0.06104 0.06228 0.06433 0.06716 0.07073 0.07499 0.07990 0.08534 0.09121 0.09739 0.10369 0.10987 0.11571 0.12098 0.12539 0.12871 0.13077 0.13147
0.905  0.05781 0.05899 0.06094 0.06364 0.06704 0.07110 0.07578 0.08097 0.08657 0.09245 0.09843 0.10433 0.10992 0.11493 0.11914 0.12231 0.12427 0.12493
0.910  0.05459 0.05571 0.05757 0.06013 0.06336 0.06723 0.07166 0.07659 0.08193 0.08752 0.09321 0.09882 0.10413 0.10889 0.11289 0.11590 0.11777 0.11840
0.915  0.05139 0.05246 0.05422 0.05664 0.05970 0.06337 0.06757 0.07224 0.07728 0.08258 0.08799 0.09331 0.09833 0.10285 0.10664 0.10949 0.11126 0.11186
0.920  0.04822 0.04922 0.05088 0.05317 0.05606 0.05951 0.06349 0.06790 0.07266 0.07767 0.08276 0.08778 0.09253 0.09681 0.10038 0.10307 0.10475 0.10531
0.925  0.04506 0.04601 0.04756 0.04972 0.05244 0.05569 0.05943 0.06356 0.06806 0.07277 0.07755 0.08228 0.08675 0.09076 0.09412 0.09666 0.09823 0.09876
0.930  0.04192 0.04281 0.04427 0.04629 0.04883 0.05188 0.05536 0.05925 0.06344 0.06785 0.07235 0.07677 0.08096 0.08471 0.08786 0.09024 0.09171 0.09221
0.935  0.03881 0.03963 0.04099 0.04287 0.04524 0.04808 0.05133 0.05495 0.05885 0.06296 0.06714 0.07127 0.07516 0.07867 0.08160 0.08381 0.08518 0.08565
0.940  0.03571 0.03647 0.03773 0.03947 0.04166 0.04429 0.04730 0.05066 0.05427 0.05808 0.06195 0.06576 0.06938 0.07261 0.07533 0.07738 0.07866 0.07908
0.945  0.03263 0.03333 0.03449 0.03609 0.03811 0.04052 0.04328 0.04636 0.04970 0.05319 0.05676 0.06027 0.06359 0.06657 0.06907 0.07095 0.07212 0.07252
0.950  0.02957 0.03021 0.03127 0.03272 0.03457 0.03677 0.03929 0.04210 0.04513 0.04832 0.05158 0.05478 0.05780 0.06052 0.06280 0.06452 0.06558 0.06594
0.955  0.02653 0.02711 0.02806 0.02938 0.03104 0.03303 0.03530 0.03784 0.04058 0.04346 0.04639 0.04928 0.05201 0.05447 0.05653 0.05808 0.05904 0.05937
0.960  0.02351 0.02403 0.02488 0.02605 0.02753 0.02929 0.03133 0.03358 0.03604 0.03860 0.04122 0.04379 0.04623 0.04842 0.05026 0.05164 0.05250 0.05279
0.965  0.02051 0.02096 0.02171 0.02274 0.02403 0.02558 0.02737 0.02935 0.03149 0.03375 0.03605 0.03831 0.04045 0.04237 0.04398 0.04520 0.04595 0.04620
0.970  0.01753 0.01791 0.01855 0.01944 0.02055 0.02189 0.02342 0.02513 0.02697 0.02891 0.03088 0.03282 0.03466 0.03632 0.03770 0.03875 0.03940 0.03961
0.975  0.01456 0.01489 0.01542 0.01616 0.01709 0.01821 0.01949 0.02091 0.02245 0.02407 0.02572 0.02735 0.02889 0.03027 0.03143 0.03230 0.03284 0.03302
0.980  0.01161 0.01187 0.01230 0.01289 0.01364 0.01454 0.01557 0.01671 0.01795 0.01924 0.02057 0.02187 0.02311 0.02421 0.02514 0.02584 0.02628 0.02642
0.985  0.00868 0.00888 0.00920 0.00965 0.01021 0.01088 0.01165 0.01251 0.01344 0.01442 0.01541 0.01640 0.01733 0.01816 0.01886 0.01939 0.01971 0.01982
0.990  0.00577 0.00590 0.00612 0.00642 0.00679 0.00724 0.00776 0.00833 0.00895 0.00961 0.01027 0.01093 0.01155 0.01211 0.01258 0.01293 0.01315 0.01322
0.995  0.00288 0.00294 0.00305 0.00320 0.00339 0.00361 0.00387 0.00416 0.00447 0.00480 0.00513 0.00546 0.00578 0.00605 0.00629 0.00647 0.00658 0.00661
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e000.dat <==
# alpha = +0.45 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99986 0.99986 0.99987 0.99987 0.99987 0.99987 0.99988 0.99988 0.99989 0.99990 0.99990 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99945 0.99946 0.99946 0.99947 0.99948 0.99950 0.99952 0.99954 0.99956 0.99958 0.99961 0.99964 0.99967 0.99969 0.99972 0.99974 0.99975 0.99976
0.015  0.99877 0.99878 0.99879 0.99881 0.99884 0.99887 0.99891 0.99896 0.99901 0.99906 0.99913 0.99919 0.99925 0.99931 0.99936 0.99941 0.99943 0.99946
0.020  0.99782 0.99783 0.99786 0.99789 0.99794 0.99800 0.99807 0.99815 0.99824 0.99834 0.99845 0.99856 0.99867 0.99878 0.99887 0.99894 0.99899 0.99889
0.025  0.99659 0.99662 0.99666 0.99672 0.99679 0.99688 0.99699 0.99711 0.99726 0.99741 0.99758 0.99775 0.99793 0.99810 0.99824 0.99835 0.99843 0.99835
0.030  0.99511 0.99514 0.99520 0.99528 0.99539 0.99552 0.99567 0.99585 0.99606 0.99628 0.99652 0.99677 0.99702 0.99726 0.99747 0.99763 0.99774 0.99770
0.035  0.99336 0.99341 0.99349 0.99360 0.99374 0.99392 0.99413 0.99437 0.99465 0.99495 0.99528 0.99562 0.99596 0.99628 0.99657 0.99679 0.99693 0.99693
0.040  0.99136 0.99142 0.99152 0.99167 0.99185 0.99208 0.99236 0.99268 0.99304 0.99343 0.99385 0.99430 0.99473 0.99516 0.99553 0.99581 0.99600 0.99605
0.045  0.98911 0.98919 0.98931 0.98950 0.98973 0.99002 0.99036 0.99077 0.99122 0.99171 0.99225 0.99281 0.99335 0.99389 0.99435 0.99472 0.99495 0.99505
0.050  0.98661 0.98671 0.98687 0.98709 0.98738 0.98774 0.98816 0.98865 0.98921 0.98981 0.99047 0.99115 0.99182 0.99248 0.99305 0.99350 0.99378 0.99379
0.055  0.98388 0.98399 0.98418 0.98445 0.98480 0.98523 0.98574 0.98633 0.98700 0.98772 0.98852 0.98934 0.99016 0.99092 0.99161 0.99215 0.99250 0.99257
0.060  0.98092 0.98105 0.98128 0.98159 0.98200 0.98251 0.98311 0.98381 0.98460 0.98546 0.98640 0.98737 0.98834 0.98925 0.99005 0.99069 0.99111 0.99124
0.065  0.97773 0.97789 0.97815 0.97852 0.97900 0.97959 0.98029 0.98111 0.98203 0.98303 0.98412 0.98524 0.98638 0.98745 0.98839 0.98913 0.98960 0.98965
0.070  0.97433 0.97451 0.97481 0.97524 0.97579 0.97647 0.97728 0.97821 0.97928 0.98043 0.98168 0.98298 0.98427 0.98550 0.98659 0.98744 0.98799 0.98812
0.075  0.97072 0.97093 0.97127 0.97176 0.97238 0.97316 0.97409 0.97514 0.97636 0.97768 0.97910 0.98058 0.98205 0.98344 0.98467 0.98563 0.98626 0.98647
0.080  0.96691 0.96715 0.96754 0.96808 0.96879 0.96967 0.97071 0.97191 0.97327 0.97477 0.97637 0.97803 0.97969 0.98126 0.98265 0.98373 0.98444 0.98458
0.085  0.96292 0.96318 0.96361 0.96423 0.96502 0.96600 0.96717 0.96851 0.97003 0.97170 0.97348 0.97534 0.97719 0.97895 0.98050 0.98173 0.98251 0.98275
0.090  0.95874 0.95903 0.95951 0.96019 0.96107 0.96217 0.96346 0.96495 0.96664 0.96850 0.97048 0.97254 0.97460 0.97654 0.97827 0.97962 0.98049 0.98081
0.095  0.95439 0.95470 0.95524 0.95599 0.95696 0.95817 0.95960 0.96125 0.96312 0.96516 0.96736 0.96962 0.97190 0.97404 0.97593 0.97741 0.97837 0.97865
0.100  0.94987 0.95022 0.95081 0.95164 0.95270 0.95402 0.95559 0.95740 0.95945 0.96169 0.96409 0.96657 0.96905 0.97140 0.97347 0.97510 0.97615 0.97653
0.105  0.94520 0.94558 0.94622 0.94713 0.94829 0.94973 0.95144 0.95341 0.95564 0.95809 0.96071 0.96343 0.96613 0.96869 0.97094 0.97272 0.97386 0.97419
0.110  0.94038 0.94080 0.94149 0.94248 0.94374 0.94531 0.94717 0.94931 0.95173 0.95438 0.95723 0.96018 0.96310 0.96585 0.96830 0.97021 0.97146 0.97190
0.115  0.93543 0.93588 0.93663 0.93770 0.93907 0.94076 0.94277 0.94508 0.94770 0.95057 0.95364 0.95679 0.95996 0.96296 0.96559 0.96767 0.96900 0.96939
0.120  0.93034 0.93083 0.93164 0.93279 0.93426 0.93609 0.93825 0.94074 0.94356 0.94663 0.94993 0.95335 0.95675 0.95993 0.96276 0.96499 0.96643 0.96695
0.125  0.92514 0.92566 0.92653 0.92776 0.92935 0.93130 0.93363 0.93630 0.93930 0.94261 0.94615 0.94981 0.95343 0.95687 0.95991 0.96228 0.96381 0.96428
0.130  0.91983 0.92038 0.92131 0.92263 0.92432 0.92641 0.92890 0.93174 0.93496 0.93850 0.94227 0.94616 0.95006 0.95370 0.95691 0.95946 0.96110 0.96169
0.135  0.91441 0.91500 0.91599 0.91739 0.91920 0.92142 0.92406 0.92710 0.93054 0.93430 0.93830 0.94247 0.94655 0.95046 0.95389 0.95659 0.95832 0.95888
0.140  0.90889 0.90953 0.91058 0.91206 0.91398 0.91635 0.91916 0.92240 0.92604 0.93000 0.93427 0.93865 0.94303 0.94715 0.95077 0.95363 0.95547 0.95600
0.145  0.90329 0.90396 0.90507 0.90665 0.90868 0.91119 0.91417 0.91760 0.92142 0.92566 0.93013 0.93481 0.93938 0.94377 0.94761 0.95062 0.95255 0.95320
0.150  0.89761 0.89831 0.89949 0.90116 0.90331 0.90596 0.90910 0.91270 0.91678 0.92124 0.92597 0.93084 0.93574 0.94028 0.94434 0.94752 0.94958 0.95019
0.155  0.89185 0.89259 0.89384 0.89559 0.89786 0.90065 0.90397 0.90776 0.91206 0.91672 0.92174 0.92687 0.93195 0.93681 0.94106 0.94436 0.94651 0.94728
0.160  0.88602 0.88681 0.88812 0.88996 0.89235 0.89529 0.89875 0.90277 0.90724 0.91219 0.91740 0.92283 0.92819 0.93320 0.93768 0.94118 0.94344 0.94415
0.165  0.88014 0.88096 0.88233 0.88428 0.88678 0.88985 0.89350 0.89771 0.90241 0.90757 0.91307 0.91871 0.92428 0.92962 0.93421 0.93790 0.94026 0.94111
0.170  0.87420 0.87506 0.87650 0.87853 0.88116 0.88437 0.88820 0.89257 0.89753 0.90290 0.90861 0.91458 0.92041 0.92590 0.93079 0.93461 0.93707 0.93788
0.175  0.86821 0.86912 0.87062 0.87275 0.87547 0.87885 0.88285 0.88743 0.89259 0.89822 0.90418 0.91034 0.91642 0.92223 0.92723 0.93123 0.93381 0.93460
0.180  0.86218 0.86313 0.86470 0.86691 0.86976 0.87329 0.87744 0.88224 0.88758 0.89342 0.89969 0.90612 0.91246 0.91841 0.92369 0.92778 0.93047 0.93141
0.185  0.85612 0.85710 0.85874 0.86104 0.86402 0.86769 0.87201 0.87701 0.88258 0.88867 0.89514 0.90179 0.90836 0.91463 0.92005 0.92437 0.92713 0.92803
0.190  0.85002 0.85104 0.85275 0.85514 0.85824 0.86206 0.86655 0.87171 0.87753 0.88387 0.89059 0.89750 0.90433 0.91075 0.91635 0.92083 0.92371 0.92460
0.195  0.84390 0.84496 0.84672 0.84922 0.85244 0.85637 0.86107 0.86643 0.87243 0.87897 0.88594 0.89310 0.90016 0.90680 0.91271 0.91732 0.92025 0.92128
0.200  0.83775 0.83886 0.84068 0.84327 0.84662 0.85070 0.85555 0.86112 0.86734 0.87412 0.88134 0.88875 0.89606 0.90293 0.90893 0.91371 0.91678 0.91777
0.205  0.83159 0.83273 0.83463 0.83731 0.84077 0.84500 0.85000 0.85573 0.86216 0.86917 0.87662 0.88427 0.89182 0.89892 0.90520 0.91005 0.91324 0.91437
0.210  0.82542 0.82659 0.82856 0.83133 0.83489 0.83929 0.84446 0.85039 0.85703 0.86429 0.87197 0.87987 0.88766 0.89498 0.90136 0.90644 0.90968 0.91078
0.215  0.81923 0.82045 0.82248 0.82535 0.82903 0.83356 0.83891 0.84504 0.85189 0.85938 0.86720 0.87535 0.88338 0.89090 0.89747 0.90271 0.90609 0.90716
0.220  0.81304 0.81429 0.81639 0.81935 0.82315 0.82780 0.83331 0.83965 0.84666 0.85437 0.86254 0.87092 0.87905 0.88679 0.89367 0.89896 0.90243 0.90365
0.225  0.80685 0.80814 0.81031 0.81333 0.81728 0.82206 0.82773 0.83423 0.84151 0.84944 0.85773 0.86635 0.87483 0.88279 0.88972 0.89525 0.89879 0.89996
0.230  0.80066 0.80199 0.80422 0.80734 0.81140 0.81633 0.82216 0.82885 0.83634 0.84439 0.85303 0.86187 0.87047 0.87862 0.88585 0.89144 0.89509 0.89624
0.235  0.79447 0.79584 0.79814 0.80135 0.80548 0.81059 0.81659 0.82346 0.83108 0.83945 0.84819 0.85727 0.86622 0.87458 0.88187 0.88764 0.89133 0.89264
0.240  0.78829 0.78970 0.79206 0.79536 0.79961 0.80481 0.81096 0.81802 0.82591 0.83442 0.84347 0.85276 0.86180 0.87038 0.87784 0.88380 0.88761 0.88887
0.245  0.78213 0.78357 0.78598 0.78938 0.79375 0.79909 0.80540 0.81265 0.82072 0.82944 0.83872 0.84815 0.85752 0.86623 0.87393 0.87990 0.88381 0.88506
0.250  0.77597 0.77745 0.77992 0.78341 0.78789 0.79337 0.79984 0.80726 0.81547 0.82448 0.83389 0.84359 0.85309 0.86206 0.86986 0.87607 0.87999 0.88138
0.255  0.76982 0.77135 0.77387 0.77745 0.78205 0.78766 0.79429 0.80182 0.81030 0.81941 0.82915 0.83899 0.84876 0.85779 0.86577 0.87212 0.87619 0.87753
0.260  0.76370 0.76526 0.76785 0.77149 0.77620 0.78192 0.78870 0.79647 0.80504 0.81446 0.82429 0.83431 0.84432 0.85366 0.86180 0.86816 0.87233 0.87365
0.265  0.75759 0.75919 0.76184 0.76556 0.77036 0.77624 0.78317 0.79111 0.79988 0.80939 0.81955 0.82980 0.83984 0.84938 0.85766 0.86426 0.86846 0.86990
0.270  0.75150 0.75314 0.75585 0.75966 0.76456 0.77057 0.77766 0.78569 0.79473 0.80444 0.81468 0.82512 0.83553 0.84520 0.85367 0.86027 0.86457 0.86598
0.275  0.74543 0.74710 0.74987 0.75377 0.75878 0.76492 0.77208 0.78036 0.78948 0.79937 0.80994 0.82060 0.83102 0.84091 0.84951 0.85622 0.86064 0.86218
0.280  0.73939 0.74109 0.74393 0.74790 0.75302 0.75924 0.76661 0.77503 0.78436 0.79444 0.80508 0.81590 0.82669 0.83658 0.84534 0.85230 0.85674 0.85823
0.285  0.73338 0.73510 0.73800 0.74206 0.74727 0.75362 0.76114 0.76966 0.77913 0.78952 0.80035 0.81139 0.82219 0.83241 0.84130 0.84824 0.85279 0.85425
0.290  0.72738 0.72914 0.73207 0.73620 0.74152 0.74803 0.75563 0.76437 0.77403 0.78448 0.79548 0.80669 0.81784 0.82807 0.83709 0.84427 0.84878 0.85040
0.295  0.72142 0.72321 0.72620 0.73041 0.73583 0.74246 0.75019 0.75900 0.76894 0.77958 0.79077 0.80217 0.81332 0.82387 0.83302 0.84019 0.84485 0.84640
0.300  0.71548 0.71731 0.72036 0.72464 0.73016 0.73684 0.74478 0.75376 0.76374 0.77454 0.78590 0.79748 0.80880 0.81951 0.82882 0.83609 0.84085 0.84237
0.305  0.70957 0.71143 0.71454 0.71890 0.72452 0.73132 0.73939 0.74853 0.75868 0.76966 0.78122 0.79296 0.80446 0.81514 0.82458 0.83208 0.83682 0.83847
0.310  0.70370 0.70559 0.70875 0.71318 0.71884 0.72582 0.73394 0.74320 0.75350 0.76464 0.77636 0.78828 0.79992 0.81094 0.82050 0.82796 0.83283 0.83442
0.315  0.69785 0.69977 0.70298 0.70749 0.71325 0.72034 0.72860 0.73802 0.74848 0.75979 0.77168 0.78377 0.79558 0.80655 0.81625 0.82391 0.82876 0.83049
0.320  0.69203 0.69399 0.69725 0.70179 0.70769 0.71481 0.72328 0.73285 0.74347 0.75480 0.76684 0.77908 0.79104 0.80235 0.81213 0.81979 0.82476 0.82642
0.325  0.68625 0.68824 0.69155 0.69617 0.70215 0.70939 0.71789 0.72759 0.73834 0.74997 0.76218 0.77458 0.78671 0.79795 0.80788 0.81562 0.82068 0.82233
0.330  0.68049 0.68251 0.68585 0.69057 0.69664 0.70400 0.71262 0.72246 0.73337 0.74514 0.75735 0.76991 0.78216 0.79371 0.80360 0.81158 0.81659 0.81836
0.335  0.67478 0.67682 0.68021 0.68500 0.69110 0.69862 0.70738 0.71735 0.72827 0.74020 0.75272 0.76542 0.77783 0.78934 0.79949 0.80739 0.81255 0.81425
0.340  0.66909 0.67116 0.67460 0.67946 0.68565 0.69320 0.70205 0.71214 0.72334 0.73541 0.74790 0.76075 0.77330 0.78492 0.79519 0.80331 0.80844 0.81026
0.345  0.66344 0.66552 0.66903 0.67395 0.68024 0.68788 0.69686 0.70708 0.71841 0.73048 0.74329 0.75627 0.76887 0.78071 0.79107 0.79913 0.80438 0.80613
0.350  0.65782 0.65993 0.66349 0.66843 0.67484 0.68259 0.69169 0.70201 0.71337 0.72573 0.73849 0.75163 0.76443 0.77630 0.78676 0.79493 0.80026 0.80199
0.355  0.65223 0.65438 0.65798 0.66298 0.66941 0.67731 0.68642 0.69689 0.70849 0.72082 0.73390 0.74712 0.75989 0.77209 0.78245 0.79084 0.79614 0.79797
0.360  0.64668 0.64885 0.65250 0.65757 0.66408 0.67201 0.68131 0.69190 0.70347 0.71610 0.72912 0.74252 0.75558 0.76767 0.77832 0.78662 0.79204 0.79381
0.365  0.64116 0.64336 0.64704 0.65219 0.65878 0.66680 0.67622 0.68678 0.69863 0.71121 0.72456 0.73786 0.75103 0.76345 0.77400 0.78252 0.78787 0.78977
0.370  0.63567 0.63791 0.64160 0.64684 0.65351 0.66162 0.67103 0.68184 0.69378 0.70652 0.71979 0.73345 0.74674 0.75903 0.76986 0.77828 0.78378 0.78560
0.375  0.63022 0.63248 0.63622 0.64146 0.64825 0.65637 0.66599 0.67691 0.68884 0.70177 0.71525 0.72880 0.74220 0.75470 0.76553 0.77411 0.77961 0.78154
0.380  0.62480 0.62709 0.63088 0.63617 0.64298 0.65126 0.66097 0.67186 0.68406 0.69700 0.71050 0.72440 0.73790 0.75040 0.76139 0.76993 0.77549 0.77735
0.385  0.61942 0.62174 0.62556 0.63092 0.63780 0.64616 0.65585 0.66699 0.67913 0.69236 0.70600 0.71976 0.73337 0.74596 0.75705 0.76568 0.77132 0.77315
0.390  0.61407 0.61641 0.62028 0.62570 0.63264 0.64109 0.65088 0.66212 0.67439 0.68755 0.70127 0.71538 0.72908 0.74176 0.75289 0.76156 0.76715 0.76907
0.395  0.60876 0.61112 0.61503 0.62050 0.62752 0.63595 0.64594 0.65714 0.66948 0.68294 0.69678 0.71075 0.72456 0.73732 0.74856 0.75730 0.76300 0.76486
0.400  0.60348 0.60584 0.60980 0.61532 0.62234 0.63094 0.64089 0.65232 0.66478 0.67814 0.69228 0.70638 0.72027 0.73312 0.74420 0.75316 0.75877 0.76077
0.405  0.59823 0.60062 0.60458 0.61014 0.61728 0.62596 0.63600 0.64737 0.66009 0.67357 0.68760 0.70176 0.71576 0.72869 0.74006 0.74889 0.75465 0.75654
0.410  0.59302 0.59543 0.59943 0.60504 0.61224 0.62089 0.63114 0.64260 0.65524 0.66879 0.68315 0.69742 0.71148 0.72448 0.73568 0.74474 0.75041 0.75243
0.415  0.58784 0.59027 0.59431 0.59997 0.60724 0.61596 0.62620 0.63786 0.65059 0.66425 0.67848 0.69282 0.70697 0.72004 0.73154 0.74047 0.74628 0.74820
0.420  0.58269 0.58514 0.58922 0.59493 0.60217 0.61107 0.62133 0.63296 0.64577 0.65969 0.67404 0.68848 0.70271 0.71585 0.72717 0.73630 0.74203 0.74407
0.425  0.57758 0.58005 0.58416 0.58991 0.59722 0.60618 0.61654 0.62826 0.64117 0.65500 0.66939 0.68402 0.69820 0.71141 0.72302 0.73201 0.73788 0.73982
0.430  0.57249 0.57499 0.57913 0.58487 0.59230 0.60122 0.61172 0.62357 0.63657 0.65049 0.66497 0.67957 0.69394 0.70720 0.71864 0.72779 0.73363 0.73569
0.435  0.56744 0.56996 0.57412 0.57992 0.58741 0.59640 0.60688 0.61874 0.63180 0.64579 0.66034 0.67522 0.68944 0.70277 0.71448 0.72356 0.72946 0.73143
0.440  0.56243 0.56496 0.56912 0.57500 0.58244 0.59160 0.60216 0.61410 0.62725 0.64132 0.65596 0.67068 0.68519 0.69858 0.71011 0.71925 0.72521 0.72716
0.445  0.55744 0.55998 0.56418 0.57011 0.57761 0.58670 0.59742 0.60940 0.62250 0.63663 0.65133 0.66636 0.68069 0.69413 0.70593 0.71508 0.72102 0.72301
0.450  0.55248 0.55501 0.55927 0.56524 0.57280 0.58195 0.59263 0.60471 0.61798 0.63220 0.64696 0.66183 0.67645 0.68994 0.70155 0.71076 0.71676 0.71872
0.455  0.54755 0.55011 0.55440 0.56032 0.56801 0.57723 0.58798 0.60012 0.61347 0.62753 0.64235 0.65753 0.67196 0.68550 0.69738 0.70659 0.71255 0.71456
0.460  0.54266 0.54523 0.54955 0.55552 0.56315 0.57252 0.58332 0.59538 0.60878 0.62312 0.63802 0.65299 0.66773 0.68130 0.69299 0.70225 0.70829 0.71027
0.465  0.53779 0.54038 0.54472 0.55074 0.55842 0.56772 0.57857 0.59083 0.60431 0.61871 0.63365 0.64871 0.66323 0.67687 0.68882 0.69808 0.70407 0.70609
0.470  0.53295 0.53556 0.53987 0.54598 0.55371 0.56307 0.57399 0.58631 0.59964 0.61409 0.62910 0.64418 0.65902 0.67267 0.68442 0.69373 0.69980 0.70179
0.475  0.52813 0.53077 0.53511 0.54125 0.54903 0.55844 0.56940 0.58161 0.59520 0.60971 0.62477 0.63991 0.65452 0.66822 0.68024 0.68955 0.69557 0.69760
0.480  0.52335 0.52601 0.53037 0.53647 0.54426 0.55370 0.56471 0.57713 0.59077 0.60510 0.62021 0.63538 0.65030 0.66404 0.67584 0.68519 0.69129 0.69328
0.485  0.51860 0.52127 0.52566 0.53179 0.53963 0.54912 0.56018 0.57265 0.58614 0.60076 0.61591 0.63113 0.64581 0.65958 0.67165 0.68099 0.68705 0.68908
0.490  0.51388 0.51656 0.52098 0.52714 0.53502 0.54456 0.55565 0.56801 0.58175 0.59617 0.61136 0.62661 0.64161 0.65539 0.66724 0.67663 0.68275 0.68475
0.495  0.50918 0.51187 0.51632 0.52252 0.53044 0.53997 0.55101 0.56357 0.57714 0.59184 0.60708 0.62237 0.63711 0.65094 0.66306 0.67242 0.67850 0.68054
0.500  0.50452 0.50719 0.51168 0.51791 0.52576 0.53536 0.54654 0.55896 0.57278 0.58752 0.60253 0.61785 0.63290 0.64675 0.65863 0.66810 0.67419 0.67619
0.505  0.49987 0.50256 0.50702 0.51325 0.52122 0.53086 0.54208 0.55456 0.56842 0.58296 0.59827 0.61361 0.62842 0.64228 0.65444 0.66384 0.66993 0.67197
0.510  0.49526 0.49796 0.50244 0.50870 0.51670 0.52638 0.53748 0.55017 0.56385 0.57866 0.59399 0.60937 0.62421 0.63809 0.65001 0.65960 0.66559 0.66773
0.515  0.49067 0.49338 0.49788 0.50417 0.51221 0.52178 0.53307 0.54559 0.55953 0.57412 0.58948 0.60488 0.61972 0.63363 0.64581 0.65523 0.66134 0.66337
0.520  0.48611 0.48883 0.49335 0.49966 0.50761 0.51734 0.52866 0.54124 0.55497 0.56985 0.58524 0.60066 0.61552 0.62943 0.64137 0.65098 0.65698 0.65912
0.525  0.48157 0.48430 0.48884 0.49517 0.50316 0.51292 0.52411 0.53690 0.55067 0.56557 0.58072 0.59616 0.61131 0.62496 0.63716 0.64659 0.65272 0.65474
0.530  0.47705 0.47980 0.48435 0.49062 0.49872 0.50837 0.51975 0.53236 0.54638 0.56105 0.57649 0.59194 0.60683 0.62076 0.63289 0.64234 0.64834 0.65048
0.535  0.47256 0.47532 0.47982 0.48618 0.49431 0.50399 0.51540 0.52805 0.54186 0.55680 0.57198 0.58745 0.60262 0.61653 0.62850 0.63793 0.64407 0.64609
0.540  0.46809 0.47085 0.47538 0.48176 0.48979 0.49963 0.51089 0.52374 0.53760 0.55229 0.56776 0.58324 0.59814 0.61208 0.62426 0.63367 0.63968 0.64181
0.545  0.46365 0.46638 0.47096 0.47737 0.48542 0.49528 0.50657 0.51924 0.53331 0.54807 0.56352 0.57874 0.59394 0.60786 0.61980 0.62924 0.63538 0.63740
0.550  0.45923 0.46196 0.46656 0.47297 0.48106 0.49080 0.50227 0.51498 0.52884 0.54381 0.55904 0.57453 0.58944 0.60338 0.61557 0.62498 0.63106 0.63311
0.555  0.45483 0.45757 0.46218 0.46853 0.47673 0.48649 0.49780 0.51049 0.52460 0.53935 0.55484 0.57033 0.58523 0.59917 0.61110 0.62053 0.62667 0.62869
0.560  0.45045 0.45320 0.45783 0.46419 0.47227 0.48219 0.49352 0.50624 0.52012 0.53513 0.55035 0.56584 0.58073 0.59467 0.60684 0.61625 0.62234 0.62437
0.565  0.44609 0.44885 0.45348 0.45987 0.46797 0.47774 0.48926 0.50201 0.51590 0.53065 0.54615 0.56163 0.57652 0.59044 0.60236 0.61194 0.61792 0.62004
0.570  0.44173 0.44453 0.44910 0.45556 0.46369 0.47348 0.48482 0.49755 0.51168 0.52645 0.54166 0.55713 0.57230 0.58593 0.59810 0.60749 0.61358 0.61560
0.575  0.43742 0.44022 0.44480 0.45123 0.45942 0.46923 0.48059 0.49334 0.50723 0.52221 0.53746 0.55294 0.56780 0.58170 0.59380 0.60317 0.60914 0.61126
0.580  0.43312 0.43593 0.44052 0.44690 0.45503 0.46499 0.47637 0.48913 0.50304 0.51779 0.53326 0.54844 0.56359 0.57745 0.58933 0.59870 0.60479 0.60679
0.585  0.42885 0.43165 0.43626 0.44265 0.45079 0.46060 0.47196 0.48470 0.49859 0.51360 0.52879 0.54423 0.55907 0.57293 0.58504 0.59437 0.60039 0.60243
0.590  0.42459 0.42739 0.43201 0.43842 0.44657 0.45639 0.46776 0.48051 0.49441 0.50914 0.52460 0.54002 0.55485 0.56868 0.58052 0.58988 0.59595 0.59794
0.595  0.42035 0.42311 0.42778 0.43420 0.44236 0.45220 0.46357 0.47633 0.49023 0.50495 0.52011 0.53553 0.55032 0.56415 0.57622 0.58553 0.59155 0.59356
0.600  0.41613 0.41890 0.42349 0.42989 0.43803 0.44784 0.45919 0.47193 0.48580 0.50076 0.51592 0.53132 0.54609 0.55988 0.57168 0.58116 0.58706 0.58916
0.605  0.41192 0.41469 0.41930 0.42570 0.43385 0.44367 0.45503 0.46777 0.48163 0.49633 0.51172 0.52680 0.54185 0.55534 0.56736 0.57664 0.58266 0.58465
0.610  0.40773 0.41051 0.41512 0.42153 0.42968 0.43950 0.45087 0.46360 0.47746 0.49215 0.50725 0.52259 0.53731 0.55105 0.56303 0.57226 0.57814 0.58023
0.615  0.40356 0.40634 0.41095 0.41737 0.42553 0.43535 0.44652 0.45922 0.47305 0.48770 0.50306 0.51835 0.53306 0.54676 0.55847 0.56771 0.57372 0.57569
0.620  0.39941 0.40219 0.40680 0.41322 0.42124 0.43104 0.44238 0.45508 0.46890 0.48353 0.49857 0.51385 0.52851 0.54219 0.55412 0.56332 0.56925 0.57124
0.625  0.39526 0.39805 0.40266 0.40897 0.41711 0.42691 0.43825 0.45093 0.46463 0.47935 0.49437 0.50962 0.52425 0.53789 0.54954 0.55889 0.56473 0.56668
0.630  0.39114 0.39392 0.39846 0.40485 0.41299 0.42278 0.43391 0.44657 0.46034 0.47490 0.49016 0.50509 0.51996 0.53329 0.54517 0.55431 0.56024 0.56221
0.635  0.38703 0.38981 0.39435 0.40074 0.40888 0.41849 0.42979 0.44243 0.45619 0.47073 0.48568 0.50085 0.51540 0.52896 0.54077 0.54988 0.55566 0.55772
0.640  0.38293 0.38566 0.39025 0.39664 0.40473 0.41439 0.42568 0.43829 0.45178 0.46628 0.48148 0.49660 0.51111 0.52462 0.53617 0.54527 0.55118 0.55312
0.645  0.37884 0.38157 0.38616 0.39255 0.40053 0.41029 0.42146 0.43394 0.44763 0.46211 0.47697 0.49206 0.50652 0.52001 0.53176 0.54080 0.54665 0.54860
0.650  0.37477 0.37750 0.38209 0.38836 0.39645 0.40619 0.41726 0.42982 0.44349 0.45793 0.47276 0.48781 0.50222 0.51565 0.52711 0.53632 0.54205 0.54397
0.655  0.37070 0.37344 0.37802 0.38429 0.39238 0.40194 0.41316 0.42568 0.43908 0.45347 0.46853 0.48324 0.49789 0.51100 0.52269 0.53167 0.53750 0.53942
0.660  0.36665 0.36939 0.37396 0.38023 0.38829 0.39786 0.40905 0.42135 0.43494 0.44929 0.46402 0.47896 0.49328 0.50662 0.51823 0.52716 0.53289 0.53486
0.665  0.36259 0.36535 0.36984 0.37618 0.38410 0.39379 0.40476 0.41724 0.43078 0.44509 0.45979 0.47468 0.48894 0.50222 0.51355 0.52248 0.52828 0.53018
0.670  0.35856 0.36131 0.36580 0.37214 0.38005 0.38953 0.40067 0.41306 0.42638 0.44063 0.45526 0.47010 0.48430 0.49754 0.50907 0.51794 0.52367 0.52558
0.675  0.35454 0.35729 0.36177 0.36798 0.37600 0.38547 0.39658 0.40876 0.42222 0.43644 0.45101 0.46579 0.47994 0.49311 0.50435 0.51337 0.51897 0.52096
0.680  0.35054 0.35328 0.35776 0.36395 0.37195 0.38141 0.39229 0.40465 0.41804 0.43195 0.44676 0.46118 0.47556 0.48865 0.49985 0.50865 0.51435 0.51623
0.685  0.34653 0.34926 0.35374 0.35993 0.36777 0.37735 0.38820 0.40042 0.41364 0.42774 0.44221 0.45687 0.47089 0.48395 0.49531 0.50405 0.50969 0.51157
0.690  0.34254 0.34522 0.34973 0.35591 0.36374 0.37311 0.38411 0.39617 0.40948 0.42353 0.43794 0.45253 0.46648 0.47947 0.49055 0.49942 0.50494 0.50680
0.695  0.33856 0.34122 0.34564 0.35190 0.35970 0.36905 0.37981 0.39204 0.40505 0.41902 0.43365 0.44789 0.46204 0.47472 0.48599 0.49465 0.50025 0.50211
0.700  0.33458 0.33724 0.34165 0.34776 0.35567 0.36500 0.37573 0.38782 0.40088 0.41480 0.42906 0.44352 0.45735 0.47021 0.48139 0.48999 0.49551 0.49739
0.705  0.33060 0.33326 0.33766 0.34376 0.35149 0.36092 0.37164 0.38355 0.39670 0.41056 0.42476 0.43913 0.45290 0.46568 0.47658 0.48516 0.49072 0.49255
0.710  0.32663 0.32929 0.33367 0.33976 0.34747 0.35670 0.36733 0.37941 0.39224 0.40603 0.42015 0.43447 0.44814 0.46087 0.47195 0.48046 0.48596 0.48779
0.715  0.32267 0.32531 0.32969 0.33576 0.34344 0.35265 0.36324 0.37522 0.38804 0.40177 0.41582 0.43006 0.44366 0.45631 0.46726 0.47574 0.48109 0.48300
0.720  0.31871 0.32135 0.32571 0.33176 0.33942 0.34859 0.35914 0.37088 0.38384 0.39748 0.41148 0.42534 0.43915 0.45171 0.46242 0.47084 0.47630 0.47809
0.725  0.31475 0.31738 0.32173 0.32763 0.33524 0.34434 0.35503 0.36672 0.37936 0.39293 0.40683 0.42090 0.43435 0.44685 0.45773 0.46607 0.47146 0.47326
0.730  0.31080 0.31342 0.31766 0.32363 0.33121 0.34028 0.35071 0.36254 0.37513 0.38863 0.40246 0.41644 0.42980 0.44222 0.45280 0.46128 0.46653 0.46830
0.735  0.30685 0.30939 0.31368 0.31963 0.32718 0.33621 0.34659 0.35815 0.37090 0.38405 0.39806 0.41168 0.42522 0.43731 0.44805 0.45630 0.46164 0.46341
0.740  0.30289 0.30543 0.30970 0.31563 0.32314 0.33213 0.34247 0.35396 0.36639 0.37972 0.39337 0.40718 0.42037 0.43263 0.44328 0.45144 0.45673 0.45848
0.745  0.29894 0.30147 0.30573 0.31163 0.31895 0.32787 0.33813 0.34976 0.36213 0.37538 0.38894 0.40266 0.41576 0.42792 0.43828 0.44657 0.45171 0.45344
0.750  0.29499 0.29751 0.30174 0.30749 0.31490 0.32378 0.33399 0.34532 0.35784 0.37074 0.38449 0.39783 0.41107 0.42293 0.43345 0.44151 0.44673 0.44846
0.755  0.29103 0.29354 0.29776 0.30348 0.31086 0.31969 0.32983 0.34111 0.35329 0.36637 0.37974 0.39326 0.40617 0.41817 0.42858 0.43657 0.44172 0.44344
0.760  0.28705 0.28957 0.29374 0.29946 0.30680 0.31556 0.32546 0.33687 0.34898 0.36197 0.37525 0.38867 0.40149 0.41338 0.42350 0.43160 0.43662 0.43831
0.765  0.28309 0.28560 0.28968 0.29543 0.30271 0.31128 0.32128 0.33240 0.34465 0.35728 0.37071 0.38378 0.39649 0.40831 0.41857 0.42645 0.43154 0.43322
0.770  0.27912 0.28162 0.28568 0.29140 0.29850 0.30715 0.31709 0.32813 0.34005 0.35284 0.36592 0.37914 0.39174 0.40345 0.41361 0.42140 0.42643 0.42811
0.775  0.27515 0.27763 0.28167 0.28733 0.29442 0.30301 0.31288 0.32385 0.33569 0.34838 0.36135 0.37418 0.38696 0.39856 0.40842 0.41632 0.42121 0.42286
0.780  0.27117 0.27364 0.27765 0.28318 0.29032 0.29868 0.30845 0.31932 0.33130 0.34362 0.35648 0.36948 0.38188 0.39340 0.40340 0.41106 0.41602 0.41766
0.785  0.26719 0.26958 0.27363 0.27912 0.28621 0.29451 0.30422 0.31500 0.32663 0.33911 0.35186 0.36475 0.37703 0.38843 0.39832 0.40590 0.41079 0.41243
0.790  0.26319 0.26557 0.26959 0.27505 0.28193 0.29033 0.29996 0.31066 0.32220 0.33457 0.34721 0.35971 0.37215 0.38343 0.39303 0.40070 0.40546 0.40706
0.795  0.25919 0.26155 0.26545 0.27096 0.27779 0.28612 0.29547 0.30606 0.31774 0.32974 0.34225 0.35491 0.36697 0.37816 0.38788 0.39532 0.40014 0.40173
0.800  0.25517 0.25751 0.26139 0.26685 0.27364 0.28172 0.29118 0.30168 0.31300 0.32515 0.33755 0.35007 0.36200 0.37308 0.38268 0.39003 0.39477 0.39637
0.805  0.25114 0.25347 0.25731 0.26261 0.26947 0.27748 0.28686 0.29726 0.30849 0.32052 0.33279 0.34493 0.35700 0.36795 0.37725 0.38469 0.38931 0.39086
0.810  0.24710 0.24941 0.25322 0.25848 0.26512 0.27322 0.28249 0.29260 0.30394 0.31559 0.32774 0.34002 0.35170 0.36255 0.37196 0.37918 0.38384 0.38539
0.815  0.24304 0.24533 0.24911 0.25432 0.26091 0.26893 0.27794 0.28813 0.29912 0.31089 0.32291 0.33505 0.34661 0.35733 0.36662 0.37374 0.37832 0.37987
0.820  0.23896 0.24123 0.24498 0.25015 0.25667 0.26444 0.27354 0.28363 0.29450 0.30615 0.31804 0.32979 0.34147 0.35206 0.36105 0.36824 0.37274 0.37420
0.825  0.23486 0.23711 0.24082 0.24594 0.25241 0.26010 0.26911 0.27903 0.28985 0.30112 0.31287 0.32474 0.33603 0.34651 0.35560 0.36256 0.36707 0.36856
0.830  0.23075 0.23297 0.23656 0.24160 0.24811 0.25574 0.26444 0.27430 0.28492 0.29630 0.30791 0.31963 0.33079 0.34113 0.35009 0.35695 0.36137 0.36286
0.835  0.22661 0.22875 0.23236 0.23735 0.24365 0.25133 0.25995 0.26969 0.28019 0.29144 0.30290 0.31423 0.32549 0.33569 0.34435 0.35128 0.35562 0.35701
0.840  0.22244 0.22456 0.22813 0.23307 0.23931 0.24673 0.25541 0.26504 0.27541 0.28628 0.29759 0.30902 0.31989 0.32997 0.33872 0.34551 0.34974 0.35118
0.845  0.21825 0.22035 0.22388 0.22876 0.23492 0.24226 0.25082 0.26013 0.27035 0.28131 0.29248 0.30375 0.31447 0.32440 0.33301 0.33959 0.34385 0.34528
0.850  0.21402 0.21610 0.21959 0.22441 0.23050 0.23775 0.24603 0.25539 0.26548 0.27629 0.28730 0.29817 0.30898 0.31876 0.32722 0.33372 0.33788 0.33921
0.855  0.20976 0.21182 0.21527 0.21999 0.22590 0.23319 0.24136 0.25060 0.26056 0.27097 0.28183 0.29278 0.30319 0.31285 0.32122 0.32774 0.33178 0.33315
0.860  0.20545 0.20751 0.21090 0.21550 0.22140 0.22843 0.23665 0.24556 0.25535 0.26584 0.27653 0.28731 0.29756 0.30706 0.31529 0.32158 0.32564 0.32701
0.865  0.20113 0.20315 0.20642 0.21103 0.21685 0.22378 0.23170 0.24066 0.25031 0.26064 0.27116 0.28154 0.29185 0.30119 0.30927 0.31544 0.31943 0.32069
0.870  0.19676 0.19875 0.20198 0.20652 0.21226 0.21908 0.22688 0.23570 0.24520 0.25513 0.26547 0.27591 0.28583 0.29521 0.30300 0.30921 0.31306 0.31436
0.875  0.19234 0.19431 0.19748 0.20196 0.20760 0.21432 0.22200 0.23048 0.23997 0.24978 0.25995 0.27020 0.27995 0.28897 0.29679 0.30277 0.30663 0.30793
0.880  0.18788 0.18981 0.19294 0.19734 0.20276 0.20935 0.21705 0.22539 0.23455 0.24435 0.25434 0.26418 0.27397 0.28283 0.29049 0.29634 0.30012 0.30131
0.885  0.18336 0.18525 0.18834 0.19256 0.19799 0.20447 0.21186 0.22022 0.22921 0.23862 0.24841 0.25829 0.26787 0.27656 0.28391 0.28979 0.29347 0.29466
0.890  0.17879 0.18060 0.18367 0.18782 0.19316 0.19951 0.20676 0.21496 0.22378 0.23301 0.24261 0.25229 0.26149 0.27000 0.27737 0.28310 0.28666 0.28788
0.895  0.17415 0.17593 0.17894 0.18301 0.18824 0.19447 0.20159 0.20944 0.21806 0.22730 0.23671 0.24615 0.25518 0.26350 0.27071 0.27621 0.27977 0.28089
0.900  0.16944 0.17118 0.17406 0.17812 0.18312 0.18920 0.19615 0.20400 0.21245 0.22128 0.23047 0.23974 0.24873 0.25687 0.26389 0.26927 0.27273 0.27384
0.905  0.16465 0.16636 0.16918 0.17315 0.17805 0.18399 0.19078 0.19846 0.20672 0.21535 0.22432 0.23337 0.24197 0.24992 0.25681 0.26217 0.26548 0.26664
0.910  0.15978 0.16145 0.16420 0.16808 0.17287 0.17868 0.18531 0.19263 0.20068 0.20929 0.21804 0.22686 0.23524 0.24299 0.24970 0.25482 0.25813 0.25918
0.915  0.15482 0.15645 0.15913 0.16283 0.16759 0.17325 0.17972 0.18685 0.19469 0.20289 0.21160 0.22001 0.22835 0.23589 0.24240 0.24738 0.25058 0.25162
0.920  0.14975 0.15134 0.15395 0.15755 0.16219 0.16757 0.17384 0.18094 0.18857 0.19653 0.20482 0.21318 0.22110 0.22859 0.23480 0.23974 0.24285 0.24378
0.925  0.14456 0.14611 0.14865 0.15215 0.15654 0.16188 0.16798 0.17485 0.18210 0.19001 0.19805 0.20615 0.21384 0.22095 0.22710 0.23188 0.23484 0.23581
0.930  0.13925 0.14075 0.14322 0.14661 0.15087 0.15604 0.16195 0.16847 0.17563 0.18328 0.19107 0.19874 0.20635 0.21323 0.21917 0.22370 0.22663 0.22759
0.935  0.13379 0.13524 0.13762 0.14091 0.14503 0.15003 0.15574 0.16205 0.16896 0.17619 0.18371 0.19128 0.19846 0.20525 0.21097 0.21535 0.21817 0.21902
0.940  0.12817 0.12955 0.13180 0.13495 0.13901 0.14371 0.14920 0.15540 0.16204 0.16903 0.17626 0.18355 0.19046 0.19685 0.20238 0.20668 0.20937 0.21022
0.945  0.12235 0.12366 0.12585 0.12887 0.13277 0.13729 0.14256 0.14837 0.15476 0.16159 0.16853 0.17537 0.18215 0.18827 0.19357 0.19761 0.20022 0.20100
0.950  0.11632 0.11757 0.11967 0.12256 0.12619 0.13062 0.13566 0.14121 0.14732 0.15369 0.16032 0.16700 0.17347 0.17932 0.18436 0.18822 0.19070 0.19147
0.955  0.11003 0.11122 0.11322 0.11598 0.11943 0.12364 0.12832 0.13373 0.13953 0.14559 0.15190 0.15824 0.16425 0.16992 0.17462 0.17837 0.18072 0.18148
0.960  0.10344 0.10457 0.10646 0.10907 0.11234 0.11622 0.12074 0.12583 0.13121 0.13707 0.14302 0.14899 0.15469 0.15994 0.16447 0.16800 0.17019 0.17087
0.965  0.09647 0.09754 0.09932 0.10176 0.10484 0.10848 0.11272 0.11740 0.12254 0.12790 0.13348 0.13910 0.14454 0.14945 0.15370 0.15693 0.15903 0.15962
0.970  0.08905 0.09005 0.09170 0.09392 0.09682 0.10021 0.10415 0.10850 0.11327 0.11824 0.12341 0.12862 0.13356 0.13822 0.14214 0.14514 0.14707 0.14767
0.975  0.08106 0.08198 0.08345 0.08552 0.08812 0.09129 0.09480 0.09887 0.10312 0.10779 0.11252 0.11728 0.12179 0.12596 0.12956 0.13236 0.13412 0.13463
0.980  0.07230 0.07312 0.07444 0.07630 0.07864 0.08140 0.08463 0.08819 0.09209 0.09617 0.10050 0.10468 0.10881 0.11254 0.11576 0.11827 0.11982 0.12028
0.985  0.06244 0.06315 0.06430 0.06591 0.06794 0.07035 0.07315 0.07624 0.07963 0.08317 0.08684 0.09055 0.09413 0.09736 0.10015 0.10228 0.10365 0.10407
0.990  0.05083 0.05142 0.05236 0.05368 0.05535 0.05732 0.05961 0.06214 0.06491 0.06781 0.07082 0.07384 0.07671 0.07941 0.08169 0.08343 0.08454 0.08487
0.995  0.03584 0.03626 0.03693 0.03787 0.03904 0.04044 0.04203 0.04386 0.04578 0.04788 0.05001 0.05211 0.05419 0.05606 0.05768 0.05895 0.05974 0.05988
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e010.dat <==
# alpha = +0.45 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99986 0.99986 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99989 0.99989 0.99990 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99944 0.99944 0.99945 0.99946 0.99947 0.99949 0.99951 0.99953 0.99955 0.99958 0.99961 0.99964 0.99967 0.99969 0.99972 0.99974 0.99975 0.99976
0.015  0.99873 0.99874 0.99876 0.99878 0.99881 0.99885 0.99889 0.99894 0.99899 0.99905 0.99912 0.99918 0.99925 0.99931 0.99936 0.99941 0.99943 0.99946
0.020  0.99775 0.99777 0.99780 0.99784 0.99789 0.99795 0.99803 0.99811 0.99821 0.99832 0.99843 0.99855 0.99866 0.99878 0.99887 0.99895 0.99899 0.99890
0.025  0.99649 0.99652 0.99656 0.99663 0.99671 0.99681 0.99692 0.99706 0.99721 0.99738 0.99755 0.99773 0.99792 0.99809 0.99824 0.99835 0.99843 0.99836
0.030  0.99496 0.99500 0.99507 0.99516 0.99527 0.99541 0.99558 0.99578 0.99599 0.99623 0.99648 0.99675 0.99701 0.99725 0.99747 0.99763 0.99774 0.99771
0.035  0.99317 0.99322 0.99330 0.99343 0.99358 0.99378 0.99400 0.99427 0.99456 0.99488 0.99523 0.99558 0.99593 0.99627 0.99656 0.99679 0.99693 0.99694
0.040  0.99110 0.99117 0.99128 0.99144 0.99165 0.99190 0.99219 0.99254 0.99292 0.99334 0.99379 0.99425 0.99470 0.99514 0.99552 0.99581 0.99600 0.99605
0.045  0.98879 0.98887 0.98901 0.98921 0.98947 0.98979 0.99016 0.99059 0.99107 0.99160 0.99216 0.99275 0.99332 0.99387 0.99434 0.99472 0.99496 0.99505
0.050  0.98622 0.98632 0.98650 0.98674 0.98706 0.98745 0.98790 0.98843 0.98903 0.98967 0.99037 0.99108 0.99178 0.99245 0.99304 0.99350 0.99379 0.99380
0.055  0.98340 0.98353 0.98374 0.98404 0.98442 0.98488 0.98543 0.98607 0.98678 0.98755 0.98839 0.98925 0.99010 0.99089 0.99160 0.99215 0.99251 0.99258
0.060  0.98035 0.98050 0.98075 0.98110 0.98155 0.98210 0.98275 0.98351 0.98435 0.98526 0.98625 0.98727 0.98827 0.98921 0.99004 0.99069 0.99111 0.99125
0.065  0.97707 0.97725 0.97754 0.97794 0.97847 0.97911 0.97987 0.98075 0.98173 0.98280 0.98394 0.98512 0.98630 0.98740 0.98837 0.98912 0.98961 0.98967
0.070  0.97357 0.97377 0.97411 0.97457 0.97518 0.97592 0.97680 0.97780 0.97894 0.98016 0.98148 0.98284 0.98418 0.98544 0.98656 0.98744 0.98799 0.98813
0.075  0.96986 0.97009 0.97046 0.97100 0.97169 0.97253 0.97353 0.97467 0.97597 0.97737 0.97886 0.98041 0.98194 0.98338 0.98464 0.98563 0.98627 0.98648
0.080  0.96594 0.96620 0.96663 0.96723 0.96800 0.96896 0.97009 0.97138 0.97283 0.97441 0.97610 0.97784 0.97957 0.98119 0.98261 0.98372 0.98445 0.98460
0.085  0.96182 0.96211 0.96259 0.96327 0.96413 0.96521 0.96647 0.96791 0.96953 0.97130 0.97318 0.97513 0.97705 0.97886 0.98046 0.98172 0.98252 0.98276
0.090  0.95752 0.95784 0.95838 0.95913 0.96009 0.96128 0.96268 0.96429 0.96609 0.96806 0.97014 0.97230 0.97444 0.97645 0.97822 0.97960 0.98049 0.98082
0.095  0.95305 0.95340 0.95399 0.95482 0.95588 0.95719 0.95874 0.96051 0.96250 0.96467 0.96698 0.96935 0.97172 0.97393 0.97587 0.97739 0.97837 0.97865
0.100  0.94840 0.94879 0.94943 0.95034 0.95151 0.95294 0.95465 0.95659 0.95877 0.96115 0.96368 0.96627 0.96885 0.97128 0.97340 0.97508 0.97614 0.97653
0.105  0.94360 0.94402 0.94472 0.94572 0.94699 0.94856 0.95041 0.95252 0.95490 0.95749 0.96025 0.96310 0.96591 0.96855 0.97086 0.97268 0.97385 0.97419
0.110  0.93864 0.93910 0.93986 0.94094 0.94233 0.94403 0.94604 0.94834 0.95092 0.95374 0.95673 0.95981 0.96285 0.96569 0.96821 0.97017 0.97144 0.97189
0.115  0.93354 0.93404 0.93487 0.93603 0.93753 0.93937 0.94154 0.94403 0.94682 0.94986 0.95309 0.95640 0.95969 0.96279 0.96549 0.96762 0.96898 0.96938
0.120  0.92831 0.92885 0.92974 0.93100 0.93261 0.93459 0.93693 0.93961 0.94261 0.94587 0.94934 0.95292 0.95645 0.95974 0.96265 0.96494 0.96641 0.96692
0.125  0.92296 0.92354 0.92449 0.92584 0.92757 0.92970 0.93221 0.93507 0.93827 0.94178 0.94551 0.94934 0.95310 0.95666 0.95978 0.96220 0.96377 0.96426
0.130  0.91750 0.91811 0.91913 0.92057 0.92242 0.92469 0.92737 0.93042 0.93386 0.93761 0.94158 0.94564 0.94969 0.95347 0.95677 0.95938 0.96105 0.96165
0.135  0.91193 0.91258 0.91367 0.91520 0.91717 0.91959 0.92244 0.92570 0.92937 0.93335 0.93755 0.94192 0.94616 0.95020 0.95373 0.95650 0.95826 0.95883
0.140  0.90626 0.90695 0.90810 0.90973 0.91182 0.91439 0.91742 0.92090 0.92478 0.92898 0.93347 0.93805 0.94261 0.94686 0.95059 0.95352 0.95540 0.95595
0.145  0.90049 0.90123 0.90245 0.90418 0.90639 0.90911 0.91233 0.91601 0.92008 0.92457 0.92928 0.93417 0.93892 0.94346 0.94741 0.95050 0.95247 0.95314
0.150  0.89465 0.89543 0.89672 0.89854 0.90089 0.90376 0.90715 0.91101 0.91536 0.92008 0.92506 0.93015 0.93524 0.93994 0.94412 0.94738 0.94948 0.95012
0.155  0.88873 0.88955 0.89092 0.89284 0.89531 0.89833 0.90191 0.90598 0.91055 0.91549 0.92077 0.92614 0.93142 0.93645 0.94082 0.94420 0.94640 0.94718
0.160  0.88275 0.88361 0.88504 0.88706 0.88966 0.89284 0.89658 0.90088 0.90565 0.91088 0.91637 0.92205 0.92762 0.93281 0.93741 0.94100 0.94331 0.94404
0.165  0.87670 0.87760 0.87911 0.88123 0.88395 0.88728 0.89121 0.89573 0.90073 0.90619 0.91197 0.91788 0.92367 0.92919 0.93392 0.93770 0.94011 0.94098
0.170  0.87060 0.87155 0.87312 0.87534 0.87819 0.88167 0.88580 0.89048 0.89576 0.90145 0.90746 0.91369 0.91976 0.92544 0.93047 0.93438 0.93689 0.93773
0.175  0.86445 0.86544 0.86709 0.86941 0.87237 0.87603 0.88033 0.88523 0.89073 0.89668 0.90296 0.90940 0.91572 0.92173 0.92688 0.93098 0.93361 0.93443
0.180  0.85825 0.85929 0.86101 0.86342 0.86652 0.87033 0.87480 0.87994 0.88563 0.89182 0.89840 0.90512 0.91172 0.91787 0.92331 0.92751 0.93025 0.93121
0.185  0.85202 0.85310 0.85489 0.85740 0.86064 0.86461 0.86926 0.87461 0.88054 0.88698 0.89378 0.90074 0.90758 0.91405 0.91964 0.92406 0.92689 0.92781
0.190  0.84576 0.84688 0.84874 0.85136 0.85472 0.85884 0.86368 0.86920 0.87539 0.88209 0.88917 0.89639 0.90349 0.91014 0.91590 0.92050 0.92344 0.92436
0.195  0.83948 0.84064 0.84256 0.84528 0.84878 0.85303 0.85808 0.86381 0.87019 0.87712 0.88444 0.89193 0.89928 0.90615 0.91223 0.91696 0.91995 0.92100
0.200  0.83317 0.83437 0.83637 0.83919 0.84282 0.84723 0.85244 0.85840 0.86501 0.87219 0.87977 0.88752 0.89512 0.90223 0.90841 0.91332 0.91645 0.91747
0.205  0.82684 0.82809 0.83016 0.83308 0.83682 0.84140 0.84677 0.85290 0.85974 0.86716 0.87498 0.88298 0.89084 0.89817 0.90464 0.90962 0.91288 0.91402
0.210  0.82050 0.82179 0.82393 0.82695 0.83081 0.83555 0.84111 0.84745 0.85451 0.86218 0.87026 0.87852 0.88661 0.89419 0.90076 0.90597 0.90929 0.91041
0.215  0.81416 0.81548 0.81770 0.82082 0.82481 0.82969 0.83544 0.84199 0.84927 0.85718 0.86542 0.87393 0.88228 0.89006 0.89683 0.90221 0.90565 0.90676
0.220  0.80781 0.80917 0.81146 0.81467 0.81879 0.82380 0.82972 0.83649 0.84395 0.85209 0.86067 0.86943 0.87790 0.88591 0.89299 0.89841 0.90197 0.90320
0.225  0.80146 0.80286 0.80522 0.80851 0.81277 0.81794 0.82402 0.83096 0.83869 0.84706 0.85579 0.86479 0.87362 0.88185 0.88900 0.89466 0.89828 0.89949
0.230  0.79511 0.79656 0.79898 0.80237 0.80675 0.81207 0.81833 0.82547 0.83342 0.84194 0.85101 0.86025 0.86920 0.87763 0.88507 0.89081 0.89454 0.89573
0.235  0.78876 0.79025 0.79275 0.79623 0.80071 0.80620 0.81264 0.81997 0.82807 0.83690 0.84609 0.85558 0.86488 0.87353 0.88105 0.88696 0.89074 0.89208
0.240  0.78242 0.78396 0.78652 0.79010 0.79470 0.80030 0.80689 0.81442 0.82279 0.83178 0.84129 0.85100 0.86041 0.86928 0.87697 0.88308 0.88698 0.88826
0.245  0.77610 0.77767 0.78029 0.78398 0.78869 0.79444 0.80121 0.80893 0.81750 0.82671 0.83645 0.84632 0.85605 0.86507 0.87300 0.87913 0.88313 0.88442
0.250  0.76978 0.77140 0.77408 0.77786 0.78270 0.78859 0.79553 0.80344 0.81215 0.82165 0.83154 0.84168 0.85156 0.86084 0.86888 0.87524 0.87926 0.88068
0.255  0.76349 0.76515 0.76789 0.77176 0.77672 0.78276 0.78985 0.79789 0.80688 0.81650 0.82671 0.83700 0.84715 0.85651 0.86474 0.87125 0.87541 0.87678
0.260  0.75721 0.75891 0.76172 0.76565 0.77074 0.77689 0.78414 0.79242 0.80151 0.81145 0.82177 0.83226 0.84266 0.85232 0.86070 0.86723 0.87150 0.87286
0.265  0.75095 0.75269 0.75556 0.75959 0.76477 0.77108 0.77850 0.78694 0.79625 0.80628 0.81694 0.82766 0.83810 0.84797 0.85651 0.86328 0.86758 0.86905
0.270  0.74472 0.74649 0.74943 0.75354 0.75884 0.76529 0.77286 0.78142 0.79099 0.80125 0.81199 0.82291 0.83372 0.84373 0.85245 0.85923 0.86363 0.86508
0.275  0.73850 0.74031 0.74331 0.74752 0.75292 0.75951 0.76717 0.77598 0.78565 0.79608 0.80716 0.81830 0.82915 0.83937 0.84823 0.85513 0.85965 0.86122
0.280  0.73232 0.73416 0.73722 0.74152 0.74703 0.75370 0.76157 0.77054 0.78042 0.79106 0.80222 0.81353 0.82473 0.83498 0.84400 0.85115 0.85568 0.85721
0.285  0.72616 0.72803 0.73116 0.73554 0.74114 0.74796 0.75599 0.76505 0.77509 0.78603 0.79740 0.80893 0.82016 0.83074 0.83989 0.84702 0.85167 0.85318
0.290  0.72002 0.72193 0.72510 0.72955 0.73527 0.74224 0.75036 0.75966 0.76988 0.78090 0.79244 0.80415 0.81573 0.82632 0.83562 0.84299 0.84761 0.84926
0.295  0.71392 0.71586 0.71909 0.72362 0.72945 0.73655 0.74480 0.75418 0.76468 0.77590 0.78764 0.79955 0.81114 0.82205 0.83148 0.83884 0.84361 0.84519
0.300  0.70784 0.70982 0.71311 0.71773 0.72365 0.73081 0.73928 0.74882 0.75939 0.77077 0.78269 0.79477 0.80654 0.81762 0.82721 0.83467 0.83954 0.84111
0.305  0.70180 0.70381 0.70716 0.71185 0.71788 0.72517 0.73377 0.74348 0.75422 0.76579 0.77790 0.79016 0.80212 0.81318 0.82291 0.83060 0.83545 0.83714
0.310  0.69579 0.69783 0.70124 0.70601 0.71209 0.71955 0.72821 0.73805 0.74895 0.76068 0.77296 0.78540 0.79750 0.80890 0.81875 0.82641 0.83139 0.83302
0.315  0.68981 0.69188 0.69534 0.70019 0.70637 0.71395 0.72276 0.73275 0.74382 0.75572 0.76818 0.78080 0.79307 0.80443 0.81442 0.82228 0.82725 0.82902
0.320  0.68386 0.68597 0.68949 0.69437 0.70069 0.70831 0.71732 0.72748 0.73870 0.75063 0.76325 0.77603 0.78846 0.80015 0.81023 0.81809 0.82318 0.82488
0.325  0.67795 0.68009 0.68366 0.68862 0.69503 0.70277 0.71182 0.72211 0.73347 0.74571 0.75850 0.77144 0.78403 0.79568 0.80590 0.81385 0.81903 0.82072
0.330  0.67207 0.67424 0.67783 0.68290 0.68940 0.69726 0.70644 0.71687 0.72840 0.74077 0.75358 0.76668 0.77941 0.79135 0.80155 0.80973 0.81486 0.81667
0.335  0.66622 0.66843 0.67207 0.67721 0.68375 0.69177 0.70108 0.71165 0.72320 0.73574 0.74885 0.76210 0.77499 0.78690 0.79735 0.80547 0.81075 0.81249
0.340  0.66041 0.66264 0.66634 0.67155 0.67818 0.68623 0.69565 0.70634 0.71816 0.73085 0.74394 0.75734 0.77037 0.78241 0.79298 0.80131 0.80656 0.80841
0.345  0.65464 0.65689 0.66065 0.66592 0.67265 0.68080 0.69034 0.70117 0.71312 0.72582 0.73923 0.75276 0.76586 0.77810 0.78877 0.79705 0.80241 0.80421
0.350  0.64890 0.65118 0.65499 0.66029 0.66714 0.67540 0.68506 0.69599 0.70798 0.72097 0.73434 0.74804 0.76132 0.77361 0.78438 0.79277 0.79822 0.79999
0.355  0.64320 0.64550 0.64937 0.65473 0.66160 0.67001 0.67970 0.69077 0.70300 0.71596 0.72965 0.74343 0.75670 0.76930 0.77999 0.78859 0.79401 0.79588
0.360  0.63753 0.63987 0.64377 0.64920 0.65616 0.66460 0.67447 0.68567 0.69788 0.71114 0.72478 0.73874 0.75229 0.76481 0.77577 0.78429 0.78983 0.79165
0.365  0.63190 0.63426 0.63820 0.64371 0.65074 0.65928 0.66927 0.68046 0.69293 0.70616 0.72012 0.73399 0.74766 0.76049 0.77137 0.78010 0.78558 0.78752
0.370  0.62630 0.62870 0.63266 0.63825 0.64536 0.65400 0.66398 0.67541 0.68798 0.70137 0.71526 0.72948 0.74327 0.75599 0.76714 0.77578 0.78140 0.78326
0.375  0.62074 0.62316 0.62717 0.63277 0.64000 0.64865 0.65883 0.67037 0.68295 0.69651 0.71062 0.72474 0.73864 0.75156 0.76272 0.77152 0.77714 0.77911
0.380  0.61522 0.61767 0.62172 0.62737 0.63462 0.64342 0.65371 0.66522 0.67807 0.69165 0.70578 0.72024 0.73424 0.74717 0.75848 0.76725 0.77293 0.77484
0.385  0.60973 0.61221 0.61630 0.62202 0.62934 0.63822 0.64850 0.66025 0.67304 0.68690 0.70117 0.71551 0.72963 0.74264 0.75405 0.76291 0.76867 0.77055
0.390  0.60428 0.60678 0.61091 0.61669 0.62408 0.63305 0.64343 0.65527 0.66819 0.68200 0.69635 0.71103 0.72524 0.73835 0.74980 0.75869 0.76441 0.76638
0.395  0.59887 0.60138 0.60556 0.61139 0.61885 0.62781 0.63838 0.65020 0.66319 0.67729 0.69176 0.70631 0.72063 0.73382 0.74538 0.75434 0.76017 0.76207
0.400  0.59349 0.59601 0.60024 0.60611 0.61358 0.62270 0.63323 0.64528 0.65838 0.67240 0.68715 0.70184 0.71624 0.72951 0.74093 0.75011 0.75585 0.75788
0.405  0.58814 0.59069 0.59492 0.60084 0.60842 0.61762 0.62824 0.64024 0.65360 0.66772 0.68239 0.69713 0.71164 0.72499 0.73668 0.74575 0.75163 0.75357
0.410  0.58283 0.58540 0.58967 0.59564 0.60329 0.61246 0.62328 0.63537 0.64865 0.66285 0.67783 0.69268 0.70725 0.72068 0.73222 0.74150 0.74730 0.74936
0.415  0.57756 0.58015 0.58446 0.59048 0.59818 0.60743 0.61825 0.63052 0.64390 0.65821 0.67307 0.68799 0.70265 0.71615 0.72798 0.73713 0.74306 0.74503
0.420  0.57232 0.57493 0.57927 0.58534 0.59302 0.60244 0.61329 0.62554 0.63900 0.65354 0.66852 0.68354 0.69828 0.71185 0.72351 0.73286 0.73872 0.74080
0.425  0.56712 0.56975 0.57412 0.58023 0.58798 0.59746 0.60840 0.62074 0.63429 0.64876 0.66378 0.67899 0.69369 0.70732 0.71926 0.72848 0.73447 0.73646
0.430  0.56195 0.56460 0.56900 0.57510 0.58297 0.59241 0.60348 0.61595 0.62959 0.64415 0.65926 0.67444 0.68932 0.70301 0.71478 0.72416 0.73012 0.73222
0.435  0.55681 0.55948 0.56390 0.57006 0.57799 0.58749 0.59855 0.61103 0.62473 0.63936 0.65454 0.66999 0.68473 0.69849 0.71051 0.71982 0.72585 0.72786
0.440  0.55171 0.55440 0.55882 0.56505 0.57294 0.58260 0.59373 0.60629 0.62008 0.63479 0.65005 0.66536 0.68037 0.69418 0.70605 0.71541 0.72150 0.72349
0.445  0.54664 0.54934 0.55380 0.56007 0.56802 0.57762 0.58891 0.60150 0.61524 0.63001 0.64533 0.66093 0.67578 0.68964 0.70177 0.71114 0.71720 0.71923
0.450  0.54160 0.54430 0.54881 0.55512 0.56312 0.57279 0.58403 0.59672 0.61063 0.62548 0.64086 0.65630 0.67143 0.68535 0.69728 0.70672 0.71284 0.71485
0.455  0.53660 0.53931 0.54385 0.55013 0.55825 0.56797 0.57929 0.59204 0.60602 0.62072 0.63616 0.65190 0.66685 0.68081 0.69301 0.70244 0.70852 0.71058
0.460  0.53163 0.53435 0.53893 0.54524 0.55331 0.56317 0.57454 0.58721 0.60124 0.61621 0.63172 0.64726 0.66250 0.67650 0.68852 0.69800 0.70416 0.70618
0.465  0.52668 0.52943 0.53402 0.54038 0.54849 0.55830 0.56971 0.58257 0.59667 0.61170 0.62725 0.64287 0.65791 0.67197 0.68424 0.69372 0.69983 0.70190
0.470  0.52177 0.52454 0.52910 0.53555 0.54371 0.55357 0.56504 0.57796 0.59192 0.60699 0.62260 0.63825 0.65359 0.66766 0.67974 0.68927 0.69546 0.69749
0.475  0.51688 0.51967 0.52427 0.53074 0.53894 0.54885 0.56036 0.57318 0.58738 0.60251 0.61818 0.63388 0.64900 0.66311 0.67544 0.68497 0.69112 0.69319
0.480  0.51204 0.51484 0.51946 0.52589 0.53410 0.54404 0.55559 0.56860 0.58286 0.59782 0.61352 0.62926 0.64467 0.65882 0.67095 0.68051 0.68673 0.68877
0.485  0.50722 0.51004 0.51468 0.52114 0.52940 0.53938 0.55098 0.56403 0.57815 0.59338 0.60913 0.62490 0.64008 0.65427 0.66665 0.67620 0.68238 0.68445
0.490  0.50243 0.50526 0.50993 0.51642 0.52472 0.53474 0.54637 0.55932 0.57366 0.58870 0.60448 0.62029 0.63577 0.64996 0.66213 0.67174 0.67798 0.68002
0.495  0.49767 0.50051 0.50520 0.51173 0.52006 0.53008 0.54165 0.55479 0.56897 0.58427 0.60010 0.61594 0.63118 0.64542 0.65783 0.66742 0.67361 0.67569
0.500  0.49295 0.49576 0.50050 0.50705 0.51531 0.52539 0.53710 0.55010 0.56452 0.57985 0.59546 0.61133 0.62686 0.64111 0.65331 0.66298 0.66920 0.67124
0.505  0.48824 0.49107 0.49577 0.50233 0.51070 0.52082 0.53256 0.54562 0.56007 0.57521 0.59110 0.60699 0.62228 0.63655 0.64901 0.65861 0.66482 0.66689
0.510  0.48357 0.48641 0.49113 0.49771 0.50612 0.51626 0.52789 0.54114 0.55542 0.57082 0.58672 0.60264 0.61797 0.63224 0.64447 0.65426 0.66037 0.66254
0.515  0.47893 0.48178 0.48651 0.49312 0.50155 0.51159 0.52340 0.53649 0.55100 0.56620 0.58213 0.59806 0.61338 0.62768 0.64015 0.64978 0.65600 0.65807
0.520  0.47431 0.47717 0.48192 0.48855 0.49690 0.50709 0.51892 0.53206 0.54638 0.56183 0.57778 0.59373 0.60907 0.62337 0.63562 0.64542 0.65153 0.65370
0.525  0.46972 0.47259 0.47736 0.48400 0.49238 0.50260 0.51430 0.52763 0.54199 0.55745 0.57318 0.58914 0.60474 0.61880 0.63129 0.64092 0.64716 0.64922
0.530  0.46515 0.46803 0.47281 0.47939 0.48788 0.49798 0.50987 0.52302 0.53760 0.55286 0.56885 0.58482 0.60018 0.61449 0.62691 0.63656 0.64267 0.64484
0.535  0.46061 0.46350 0.46823 0.47490 0.48341 0.49354 0.50544 0.51863 0.53301 0.54851 0.56426 0.58024 0.59586 0.61014 0.62241 0.63203 0.63828 0.64034
0.540  0.45610 0.45899 0.46374 0.47042 0.47883 0.48911 0.50087 0.51424 0.52866 0.54393 0.55994 0.57592 0.59128 0.60559 0.61805 0.62766 0.63378 0.63594
0.545  0.45161 0.45447 0.45927 0.46597 0.47440 0.48470 0.49648 0.50968 0.52429 0.53961 0.55560 0.57133 0.58697 0.60126 0.61350 0.62313 0.62937 0.63143
0.550  0.44714 0.45001 0.45482 0.46152 0.46999 0.48016 0.49210 0.50534 0.51975 0.53526 0.55104 0.56702 0.58238 0.59668 0.60914 0.61874 0.62493 0.62701
0.555  0.44270 0.44558 0.45040 0.45704 0.46560 0.47579 0.48758 0.50079 0.51543 0.53072 0.54674 0.56271 0.57806 0.59235 0.60457 0.61419 0.62043 0.62248
0.560  0.43828 0.44117 0.44600 0.45265 0.46110 0.47143 0.48323 0.49647 0.51088 0.52641 0.54216 0.55814 0.57347 0.58776 0.60020 0.60979 0.61598 0.61804
0.565  0.43388 0.43678 0.44161 0.44828 0.45674 0.46693 0.47890 0.49215 0.50658 0.52186 0.53786 0.55383 0.56915 0.58341 0.59561 0.60537 0.61145 0.61360
0.570  0.42950 0.43241 0.43719 0.44393 0.45241 0.46261 0.47441 0.48764 0.50228 0.51757 0.53330 0.54924 0.56482 0.57881 0.59124 0.60081 0.60699 0.60904
0.575  0.42515 0.42806 0.43285 0.43955 0.44809 0.45830 0.47012 0.48335 0.49776 0.51325 0.52900 0.54495 0.56023 0.57447 0.58682 0.59637 0.60244 0.60458
0.580  0.42082 0.42374 0.42854 0.43519 0.44366 0.45400 0.46583 0.47907 0.49349 0.50875 0.52471 0.54036 0.55591 0.57010 0.58225 0.59179 0.59796 0.60000
0.585  0.41651 0.41943 0.42424 0.43090 0.43937 0.44958 0.46137 0.47459 0.48898 0.50447 0.52016 0.53605 0.55130 0.56549 0.57784 0.58734 0.59345 0.59552
0.590  0.41222 0.41514 0.41996 0.42663 0.43511 0.44531 0.45712 0.47033 0.48472 0.49994 0.51587 0.53174 0.54697 0.56113 0.57322 0.58274 0.58890 0.59093
0.595  0.40796 0.41084 0.41569 0.42237 0.43085 0.44106 0.45287 0.46608 0.48046 0.49567 0.51131 0.52716 0.54235 0.55650 0.56881 0.57828 0.58438 0.58642
0.600  0.40371 0.40659 0.41138 0.41803 0.42648 0.43667 0.44844 0.46163 0.47597 0.49139 0.50703 0.52285 0.53802 0.55212 0.56416 0.57379 0.57979 0.58190
0.605  0.39948 0.40237 0.40715 0.41380 0.42226 0.43245 0.44422 0.45740 0.47173 0.48690 0.50274 0.51826 0.53366 0.54748 0.55973 0.56917 0.57526 0.57728
0.610  0.39527 0.39816 0.40294 0.40960 0.41806 0.42824 0.44001 0.45317 0.46749 0.48264 0.49819 0.51395 0.52904 0.54309 0.55528 0.56467 0.57064 0.57274
0.615  0.39108 0.39397 0.39875 0.40541 0.41386 0.42403 0.43561 0.44874 0.46302 0.47812 0.49391 0.50961 0.52469 0.53868 0.55063 0.56001 0.56609 0.56809
0.620  0.38690 0.38979 0.39458 0.40123 0.40955 0.41969 0.43142 0.44454 0.45880 0.47387 0.48935 0.50503 0.52005 0.53402 0.54616 0.55550 0.56151 0.56353
0.625  0.38275 0.38563 0.39042 0.39696 0.40538 0.41552 0.42724 0.44033 0.45447 0.46962 0.48507 0.50071 0.51568 0.52961 0.54148 0.55096 0.55688 0.55886
0.630  0.37861 0.38149 0.38619 0.39281 0.40123 0.41136 0.42286 0.43592 0.45011 0.46511 0.48077 0.49610 0.51130 0.52492 0.53700 0.54628 0.55228 0.55427
0.635  0.37448 0.37736 0.38206 0.38868 0.39709 0.40704 0.41870 0.43173 0.44590 0.46086 0.47622 0.49177 0.50665 0.52048 0.53249 0.54173 0.54759 0.54966
0.640  0.37037 0.37320 0.37795 0.38456 0.39291 0.40289 0.41454 0.42753 0.44144 0.45635 0.47193 0.48742 0.50226 0.51604 0.52779 0.53702 0.54299 0.54495
0.645  0.36628 0.36910 0.37385 0.38045 0.38870 0.39876 0.41028 0.42315 0.43723 0.45210 0.46736 0.48281 0.49759 0.51133 0.52327 0.53243 0.53835 0.54032
0.650  0.36220 0.36502 0.36976 0.37624 0.38459 0.39463 0.40604 0.41897 0.43302 0.44785 0.46307 0.47846 0.49318 0.50687 0.51853 0.52785 0.53364 0.53558
0.655  0.35813 0.36095 0.36568 0.37215 0.38049 0.39035 0.40190 0.41478 0.42857 0.44334 0.45876 0.47382 0.48877 0.50213 0.51399 0.52309 0.52898 0.53092
0.660  0.35407 0.35689 0.36161 0.36808 0.37638 0.38624 0.39775 0.41041 0.42436 0.43908 0.45419 0.46946 0.48407 0.49765 0.50942 0.51847 0.52426 0.52624
0.665  0.35001 0.35285 0.35748 0.36401 0.37218 0.38214 0.39343 0.40625 0.42015 0.43482 0.44988 0.46509 0.47964 0.49314 0.50465 0.51369 0.51954 0.52146
0.670  0.34598 0.34881 0.35344 0.35996 0.36811 0.37787 0.38930 0.40203 0.41570 0.43031 0.44528 0.46044 0.47492 0.48838 0.50006 0.50904 0.51482 0.51675
0.675  0.34197 0.34479 0.34941 0.35580 0.36404 0.37378 0.38518 0.39770 0.41149 0.42605 0.44096 0.45605 0.47047 0.48385 0.49526 0.50436 0.51002 0.51202
0.680  0.33796 0.34078 0.34539 0.35176 0.35998 0.36969 0.38087 0.39354 0.40726 0.42152 0.43663 0.45137 0.46600 0.47929 0.49064 0.49954 0.50529 0.50719
0.685  0.33397 0.33677 0.34137 0.34773 0.35579 0.36561 0.37675 0.38927 0.40282 0.41725 0.43202 0.44697 0.46125 0.47451 0.48601 0.49484 0.50052 0.50242
0.690  0.32998 0.33273 0.33737 0.34371 0.35174 0.36136 0.37263 0.38499 0.39861 0.41297 0.42768 0.44255 0.45675 0.46993 0.48116 0.49011 0.49568 0.49755
0.695  0.32601 0.32875 0.33329 0.33969 0.34770 0.35729 0.36832 0.38082 0.39414 0.40842 0.42332 0.43784 0.45222 0.46510 0.47649 0.48524 0.49088 0.49275
0.700  0.32204 0.32477 0.32930 0.33557 0.34366 0.35322 0.36421 0.37657 0.38992 0.40414 0.41869 0.43340 0.44746 0.46050 0.47180 0.48047 0.48604 0.48792
0.705  0.31808 0.32081 0.32531 0.33156 0.33949 0.34912 0.36009 0.37227 0.38569 0.39984 0.41432 0.42893 0.44292 0.45587 0.46691 0.47555 0.48115 0.48299
0.710  0.31413 0.31684 0.32134 0.32757 0.33546 0.34491 0.35577 0.36810 0.38121 0.39527 0.40966 0.42421 0.43810 0.45099 0.46218 0.47076 0.47629 0.47813
0.715  0.31018 0.31289 0.31737 0.32357 0.33143 0.34084 0.35166 0.36389 0.37697 0.39096 0.40527 0.41973 0.43354 0.44634 0.45740 0.46593 0.47133 0.47323
0.720  0.30624 0.30894 0.31340 0.31958 0.32740 0.33677 0.34754 0.35953 0.37273 0.38662 0.40086 0.41496 0.42895 0.44165 0.45247 0.46095 0.46643 0.46824
0.725  0.30231 0.30499 0.30943 0.31547 0.32323 0.33253 0.34341 0.35534 0.36822 0.38204 0.39617 0.41045 0.42408 0.43672 0.44768 0.45609 0.46150 0.46330
0.730  0.29838 0.30105 0.30539 0.31148 0.31921 0.32846 0.33909 0.35113 0.36396 0.37769 0.39174 0.40592 0.41946 0.43200 0.44268 0.45120 0.45648 0.45825
0.735  0.29445 0.29706 0.30143 0.30750 0.31519 0.32439 0.33497 0.34673 0.35969 0.37308 0.38729 0.40111 0.41480 0.42703 0.43784 0.44614 0.45149 0.45327
0.740  0.29053 0.29312 0.29747 0.30351 0.31116 0.32031 0.33083 0.34253 0.35517 0.36871 0.38256 0.39655 0.40989 0.42226 0.43298 0.44119 0.44649 0.44825
0.745  0.28661 0.28919 0.29352 0.29952 0.30698 0.31606 0.32649 0.33830 0.35087 0.36432 0.37808 0.39196 0.40520 0.41747 0.42791 0.43623 0.44139 0.44312
0.750  0.28269 0.28526 0.28956 0.29542 0.30295 0.31197 0.32235 0.33387 0.34656 0.35966 0.37357 0.38709 0.40045 0.41242 0.42300 0.43110 0.43632 0.43805
0.755  0.27877 0.28133 0.28561 0.29143 0.29892 0.30789 0.31819 0.32964 0.34200 0.35525 0.36879 0.38247 0.39550 0.40759 0.41805 0.42607 0.43123 0.43295
0.760  0.27483 0.27739 0.28162 0.28744 0.29488 0.30377 0.31382 0.32539 0.33767 0.35082 0.36426 0.37781 0.39075 0.40272 0.41290 0.42101 0.42604 0.42773
0.765  0.27091 0.27346 0.27760 0.28344 0.29081 0.29951 0.30965 0.32092 0.33332 0.34612 0.35968 0.37289 0.38571 0.39760 0.40790 0.41579 0.42088 0.42257
0.770  0.26699 0.26952 0.27364 0.27943 0.28664 0.29540 0.30546 0.31665 0.32872 0.34165 0.35486 0.36819 0.38090 0.39267 0.40286 0.41067 0.41569 0.41737
0.775  0.26307 0.26558 0.26967 0.27540 0.28258 0.29128 0.30126 0.31236 0.32434 0.33716 0.35026 0.36321 0.37606 0.38772 0.39762 0.40552 0.41041 0.41205
0.780  0.25914 0.26163 0.26569 0.27129 0.27851 0.28697 0.29686 0.30784 0.31994 0.33240 0.34537 0.35846 0.37095 0.38251 0.39253 0.40020 0.40514 0.40678
0.785  0.25520 0.25762 0.26171 0.26727 0.27443 0.28283 0.29263 0.30352 0.31528 0.32786 0.34072 0.35369 0.36604 0.37748 0.38739 0.39496 0.39984 0.40147
0.790  0.25126 0.25367 0.25772 0.26324 0.27020 0.27867 0.28839 0.29919 0.31084 0.32331 0.33604 0.34863 0.36111 0.37242 0.38204 0.38970 0.39445 0.39604
0.795  0.24732 0.24970 0.25364 0.25920 0.26610 0.27449 0.28394 0.29461 0.30637 0.31848 0.33107 0.34379 0.35590 0.36712 0.37683 0.38427 0.38906 0.39065
0.800  0.24336 0.24573 0.24963 0.25513 0.26198 0.27014 0.27966 0.29024 0.30165 0.31387 0.32634 0.33892 0.35089 0.36198 0.37157 0.37891 0.38363 0.38522
0.805  0.23940 0.24174 0.24561 0.25096 0.25785 0.26593 0.27537 0.28584 0.29714 0.30923 0.32157 0.33376 0.34585 0.35681 0.36611 0.37352 0.37811 0.37966
0.810  0.23542 0.23774 0.24158 0.24688 0.25356 0.26171 0.27103 0.28121 0.29259 0.30432 0.31651 0.32882 0.34053 0.35138 0.36077 0.36796 0.37259 0.37413
0.815  0.23143 0.23373 0.23753 0.24278 0.24940 0.25746 0.26652 0.27676 0.28780 0.29962 0.31168 0.32384 0.33541 0.34612 0.35538 0.36247 0.36702 0.36856
0.820  0.22743 0.22971 0.23347 0.23866 0.24522 0.25303 0.26215 0.27228 0.28320 0.29488 0.30680 0.31857 0.33024 0.34081 0.34978 0.35693 0.36139 0.36285
0.825  0.22341 0.22566 0.22939 0.23452 0.24101 0.24874 0.25776 0.26771 0.27856 0.28987 0.30164 0.31350 0.32479 0.33525 0.34429 0.35122 0.35569 0.35717
0.830  0.21937 0.22160 0.22520 0.23026 0.23678 0.24442 0.25315 0.26303 0.27367 0.28506 0.29668 0.30839 0.31953 0.32984 0.33875 0.34557 0.34995 0.35143
0.835  0.21532 0.21747 0.22108 0.22608 0.23239 0.24007 0.24871 0.25846 0.26897 0.28021 0.29168 0.30300 0.31421 0.32438 0.33300 0.33987 0.34417 0.34555
0.840  0.21124 0.21337 0.21694 0.22188 0.22811 0.23554 0.24422 0.25384 0.26422 0.27509 0.28639 0.29779 0.30862 0.31866 0.32734 0.33407 0.33827 0.33969
0.845  0.20714 0.20924 0.21277 0.21765 0.22380 0.23113 0.23968 0.24900 0.25921 0.27014 0.28129 0.29252 0.30319 0.31307 0.32161 0.32814 0.33235 0.33376
0.850  0.20302 0.20509 0.20857 0.21338 0.21946 0.22670 0.23496 0.24431 0.25438 0.26515 0.27613 0.28697 0.29771 0.30743 0.31581 0.32225 0.32637 0.32768
0.855  0.19886 0.20091 0.20435 0.20906 0.21495 0.22221 0.23037 0.23958 0.24950 0.25989 0.27069 0.28158 0.29194 0.30153 0.30982 0.31626 0.32025 0.32161
0.860  0.19466 0.19670 0.20008 0.20466 0.21054 0.21754 0.22572 0.23460 0.24435 0.25479 0.26542 0.27614 0.28632 0.29574 0.30388 0.31010 0.31411 0.31546
0.865  0.19044 0.19246 0.19571 0.20030 0.20609 0.21298 0.22086 0.22977 0.23937 0.24963 0.26009 0.27041 0.28063 0.28988 0.29786 0.30397 0.30790 0.30914
0.870  0.18619 0.18817 0.19138 0.19589 0.20159 0.20837 0.21612 0.22489 0.23432 0.24420 0.25446 0.26482 0.27465 0.28392 0.29162 0.29775 0.30154 0.30282
0.875  0.18190 0.18385 0.18700 0.19144 0.19703 0.20370 0.21133 0.21975 0.22917 0.23891 0.24899 0.25915 0.26880 0.27772 0.28544 0.29133 0.29513 0.29641
0.880  0.17757 0.17948 0.18258 0.18694 0.19232 0.19885 0.20647 0.21475 0.22383 0.23354 0.24343 0.25319 0.26286 0.27160 0.27915 0.28492 0.28864 0.28981
0.885  0.17318 0.17505 0.17811 0.18229 0.18767 0.19407 0.20139 0.20967 0.21858 0.22789 0.23759 0.24735 0.25680 0.26538 0.27263 0.27841 0.28202 0.28319
0.890  0.16875 0.17054 0.17358 0.17768 0.18295 0.18923 0.19641 0.20451 0.21324 0.22237 0.23186 0.24142 0.25049 0.25888 0.26613 0.27176 0.27525 0.27646
0.895  0.16426 0.16602 0.16899 0.17301 0.17817 0.18432 0.19135 0.19911 0.20763 0.21675 0.22603 0.23535 0.24425 0.25244 0.25953 0.26493 0.26842 0.26952
0.900  0.15970 0.16143 0.16426 0.16827 0.17320 0.17920 0.18605 0.19379 0.20213 0.21084 0.21990 0.22903 0.23788 0.24588 0.25277 0.25805 0.26143 0.26253
0.905  0.15508 0.15676 0.15954 0.16345 0.16827 0.17413 0.18082 0.18838 0.19651 0.20502 0.21386 0.22276 0.23121 0.23903 0.24578 0.25103 0.25427 0.25540
0.910  0.15038 0.15203 0.15473 0.15854 0.16325 0.16897 0.17549 0.18270 0.19061 0.19908 0.20769 0.21635 0.22459 0.23219 0.23875 0.24377 0.24701 0.24803
0.915  0.14560 0.14720 0.14984 0.15347 0.15814 0.16370 0.17005 0.17707 0.18477 0.19282 0.20137 0.20963 0.21780 0.22519 0.23156 0.23643 0.23956 0.24057
0.920  0.14072 0.14228 0.14484 0.14838 0.15291 0.15820 0.16435 0.17131 0.17879 0.18661 0.19474 0.20293 0.21070 0.21801 0.22408 0.22891 0.23194 0.23285
0.925  0.13574 0.13725 0.13974 0.14317 0.14747 0.15270 0.15867 0.16540 0.17250 0.18025 0.18812 0.19605 0.20357 0.21052 0.21652 0.22118 0.22406 0.22500
0.930  0.13065 0.13211 0.13452 0.13784 0.14200 0.14706 0.15283 0.15921 0.16622 0.17370 0.18131 0.18881 0.19624 0.20295 0.20874 0.21316 0.21600 0.21693
0.935  0.12542 0.12683 0.12915 0.13236 0.13638 0.14126 0.14683 0.15299 0.15975 0.16681 0.17414 0.18153 0.18854 0.19515 0.20071 0.20497 0.20771 0.20854
0.940  0.12004 0.12138 0.12358 0.12664 0.13059 0.13518 0.14053 0.14657 0.15304 0.15986 0.16691 0.17401 0.18073 0.18695 0.19232 0.19650 0.19911 0.19993
0.945  0.11448 0.11575 0.11788 0.12082 0.12460 0.12901 0.13413 0.13979 0.14601 0.15265 0.15941 0.16606 0.17264 0.17859 0.18373 0.18765 0.19018 0.19094
0.950  0.10873 0.10995 0.11198 0.11479 0.11832 0.12261 0.12750 0.13290 0.13883 0.14502 0.15146 0.15795 0.16422 0.16989 0.17478 0.17851 0.18091 0.18165
0.955  0.10275 0.10390 0.10584 0.10851 0.11186 0.11593 0.12046 0.12570 0.13133 0.13721 0.14332 0.14947 0.15529 0.16078 0.16533 0.16894 0.17121 0.17195
0.960  0.09649 0.09758 0.09941 0.10193 0.10509 0.10884 0.11321 0.11813 0.12334 0.12901 0.13477 0.14054 0.14605 0.15112 0.15550 0.15889 0.16101 0.16167
0.965  0.08988 0.09092 0.09263 0.09499 0.09795 0.10146 0.10556 0.11007 0.11503 0.12021 0.12560 0.13102 0.13627 0.14100 0.14509 0.14821 0.15023 0.15080
0.970  0.08287 0.08383 0.08542 0.08755 0.09034 0.09360 0.09740 0.10158 0.10617 0.11097 0.11595 0.12096 0.12571 0.13019 0.13397 0.13685 0.13870 0.13928
0.975  0.07534 0.07621 0.07762 0.07961 0.08210 0.08514 0.08852 0.09242 0.09651 0.10099 0.10553 0.11010 0.11444 0.11844 0.12189 0.12458 0.12626 0.12675
0.980  0.06709 0.06788 0.06914 0.07091 0.07315 0.07580 0.07888 0.08229 0.08603 0.08994 0.09409 0.09809 0.10205 0.10562 0.10870 0.11109 0.11257 0.11301
0.985  0.05784 0.05852 0.05961 0.06115 0.06309 0.06538 0.06805 0.07100 0.07424 0.07762 0.08113 0.08466 0.08808 0.09117 0.09383 0.09585 0.09716 0.09756
0.990  0.04700 0.04755 0.04845 0.04970 0.05128 0.05315 0.05533 0.05773 0.06037 0.06313 0.06599 0.06887 0.07159 0.07416 0.07633 0.07798 0.07904 0.07935
0.995  0.03305 0.03344 0.03408 0.03496 0.03606 0.03739 0.03889 0.04063 0.04245 0.04443 0.04645 0.04843 0.05040 0.05218 0.05371 0.05490 0.05565 0.05579
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e020.dat <==
# alpha = +0.45 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99985 0.99986 0.99986 0.99986 0.99986 0.99987 0.99987 0.99988 0.99989 0.99989 0.99990 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99942 0.99942 0.99943 0.99944 0.99946 0.99947 0.99949 0.99952 0.99954 0.99957 0.99960 0.99963 0.99966 0.99969 0.99972 0.99974 0.99975 0.99976
0.015  0.99869 0.99871 0.99872 0.99875 0.99878 0.99882 0.99886 0.99892 0.99898 0.99904 0.99911 0.99917 0.99924 0.99931 0.99936 0.99941 0.99943 0.99946
0.020  0.99768 0.99770 0.99773 0.99778 0.99784 0.99790 0.99799 0.99808 0.99818 0.99829 0.99841 0.99854 0.99866 0.99877 0.99887 0.99895 0.99900 0.99891
0.025  0.99639 0.99642 0.99647 0.99654 0.99662 0.99673 0.99686 0.99700 0.99716 0.99734 0.99753 0.99771 0.99790 0.99808 0.99824 0.99835 0.99843 0.99838
0.030  0.99481 0.99486 0.99493 0.99502 0.99515 0.99530 0.99549 0.99569 0.99593 0.99618 0.99645 0.99672 0.99699 0.99724 0.99746 0.99763 0.99774 0.99772
0.035  0.99296 0.99302 0.99311 0.99325 0.99342 0.99363 0.99387 0.99416 0.99447 0.99481 0.99517 0.99555 0.99591 0.99626 0.99656 0.99679 0.99694 0.99695
0.040  0.99084 0.99091 0.99104 0.99121 0.99143 0.99171 0.99203 0.99239 0.99280 0.99324 0.99372 0.99420 0.99467 0.99512 0.99551 0.99581 0.99601 0.99606
0.045  0.98845 0.98855 0.98870 0.98892 0.98920 0.98954 0.98995 0.99041 0.99092 0.99148 0.99208 0.99268 0.99328 0.99384 0.99434 0.99472 0.99496 0.99506
0.050  0.98581 0.98592 0.98611 0.98638 0.98673 0.98715 0.98764 0.98821 0.98884 0.98952 0.99026 0.99100 0.99173 0.99242 0.99303 0.99350 0.99380 0.99382
0.055  0.98291 0.98305 0.98328 0.98360 0.98402 0.98452 0.98512 0.98580 0.98656 0.98738 0.98826 0.98916 0.99004 0.99086 0.99159 0.99215 0.99251 0.99259
0.060  0.97977 0.97993 0.98020 0.98059 0.98108 0.98168 0.98238 0.98319 0.98409 0.98505 0.98609 0.98715 0.98820 0.98917 0.99002 0.99068 0.99112 0.99126
0.065  0.97639 0.97658 0.97690 0.97735 0.97792 0.97862 0.97943 0.98037 0.98142 0.98255 0.98376 0.98499 0.98621 0.98735 0.98835 0.98912 0.98962 0.98969
0.070  0.97279 0.97301 0.97337 0.97388 0.97454 0.97535 0.97629 0.97737 0.97858 0.97988 0.98126 0.98268 0.98408 0.98539 0.98654 0.98743 0.98800 0.98814
0.075  0.96896 0.96921 0.96963 0.97021 0.97096 0.97188 0.97296 0.97418 0.97556 0.97705 0.97862 0.98023 0.98182 0.98331 0.98461 0.98562 0.98627 0.98649
0.080  0.96493 0.96521 0.96568 0.96634 0.96718 0.96822 0.96944 0.97082 0.97236 0.97405 0.97582 0.97764 0.97943 0.98111 0.98257 0.98371 0.98445 0.98462
0.085  0.96069 0.96101 0.96153 0.96227 0.96322 0.96438 0.96574 0.96728 0.96902 0.97089 0.97287 0.97490 0.97690 0.97877 0.98042 0.98170 0.98252 0.98277
0.090  0.95627 0.95662 0.95720 0.95802 0.95907 0.96036 0.96187 0.96359 0.96551 0.96759 0.96979 0.97205 0.97427 0.97635 0.97817 0.97958 0.98049 0.98082
0.095  0.95166 0.95205 0.95269 0.95359 0.95475 0.95617 0.95784 0.95974 0.96186 0.96416 0.96659 0.96907 0.97152 0.97381 0.97581 0.97737 0.97837 0.97866
0.100  0.94688 0.94730 0.94801 0.94900 0.95027 0.95182 0.95366 0.95574 0.95807 0.96059 0.96324 0.96596 0.96864 0.97115 0.97333 0.97505 0.97614 0.97653
0.105  0.94193 0.94240 0.94317 0.94425 0.94564 0.94733 0.94932 0.95159 0.95413 0.95687 0.95978 0.96275 0.96567 0.96840 0.97078 0.97265 0.97384 0.97419
0.110  0.93683 0.93734 0.93817 0.93935 0.94085 0.94270 0.94486 0.94732 0.95007 0.95306 0.95621 0.95943 0.96258 0.96553 0.96812 0.97013 0.97143 0.97188
0.115  0.93159 0.93213 0.93304 0.93431 0.93594 0.93793 0.94027 0.94293 0.94590 0.94913 0.95252 0.95598 0.95940 0.96260 0.96539 0.96756 0.96896 0.96937
0.120  0.92621 0.92680 0.92777 0.92914 0.93089 0.93303 0.93555 0.93842 0.94162 0.94507 0.94872 0.95246 0.95613 0.95954 0.96253 0.96487 0.96637 0.96690
0.125  0.92071 0.92133 0.92238 0.92385 0.92573 0.92802 0.93072 0.93380 0.93721 0.94092 0.94484 0.94884 0.95275 0.95643 0.95964 0.96213 0.96373 0.96423
0.130  0.91508 0.91575 0.91687 0.91844 0.92045 0.92290 0.92579 0.92905 0.93272 0.93668 0.94085 0.94511 0.94932 0.95322 0.95662 0.95929 0.96100 0.96161
0.135  0.90935 0.91007 0.91125 0.91292 0.91506 0.91767 0.92074 0.92424 0.92813 0.93235 0.93678 0.94133 0.94575 0.94993 0.95356 0.95639 0.95820 0.95879
0.140  0.90352 0.90428 0.90554 0.90731 0.90958 0.91236 0.91562 0.91934 0.92346 0.92791 0.93264 0.93743 0.94216 0.94656 0.95040 0.95340 0.95533 0.95589
0.145  0.89760 0.89840 0.89974 0.90161 0.90402 0.90695 0.91041 0.91434 0.91869 0.92343 0.92839 0.93349 0.93844 0.94313 0.94720 0.95036 0.95238 0.95306
0.150  0.89159 0.89244 0.89385 0.89583 0.89837 0.90147 0.90512 0.90925 0.91387 0.91887 0.92411 0.92943 0.93472 0.93959 0.94388 0.94723 0.94938 0.95004
0.155  0.88550 0.88640 0.88789 0.88997 0.89265 0.89592 0.89976 0.90411 0.90898 0.91421 0.91975 0.92537 0.93087 0.93606 0.94056 0.94403 0.94628 0.94707
0.160  0.87935 0.88029 0.88185 0.88405 0.88686 0.89030 0.89431 0.89891 0.90399 0.90952 0.91530 0.92122 0.92702 0.93239 0.93712 0.94081 0.94317 0.94392
0.165  0.87313 0.87412 0.87576 0.87806 0.88101 0.88461 0.88883 0.89365 0.89897 0.90475 0.91083 0.91700 0.92303 0.92873 0.93361 0.93749 0.93995 0.94083
0.170  0.86686 0.86790 0.86961 0.87202 0.87511 0.87887 0.88329 0.88831 0.89391 0.89993 0.90625 0.91276 0.91907 0.92495 0.93013 0.93415 0.93671 0.93757
0.175  0.86054 0.86162 0.86342 0.86593 0.86915 0.87309 0.87771 0.88295 0.88878 0.89508 0.90168 0.90841 0.91499 0.92120 0.92651 0.93072 0.93341 0.93425
0.180  0.85418 0.85531 0.85718 0.85980 0.86315 0.86726 0.87206 0.87754 0.88360 0.89013 0.89705 0.90408 0.91094 0.91731 0.92291 0.92722 0.93002 0.93100
0.185  0.84778 0.84895 0.85090 0.85362 0.85712 0.86140 0.86639 0.87210 0.87840 0.88521 0.89236 0.89963 0.90675 0.91345 0.91921 0.92374 0.92663 0.92758
0.190  0.84135 0.84257 0.84459 0.84742 0.85106 0.85550 0.86069 0.86659 0.87316 0.88024 0.88767 0.89522 0.90261 0.90949 0.91544 0.92015 0.92316 0.92411
0.195  0.83489 0.83616 0.83825 0.84119 0.84497 0.84956 0.85496 0.86108 0.86786 0.87518 0.88288 0.89070 0.89835 0.90546 0.91172 0.91657 0.91964 0.92071
0.200  0.82841 0.82972 0.83189 0.83495 0.83887 0.84361 0.84920 0.85555 0.86258 0.87016 0.87813 0.88622 0.89414 0.90149 0.90786 0.91290 0.91610 0.91715
0.205  0.82192 0.82327 0.82552 0.82868 0.83273 0.83765 0.84341 0.84995 0.85721 0.86504 0.87326 0.88163 0.88980 0.89739 0.90405 0.90917 0.91250 0.91367
0.210  0.81541 0.81681 0.81913 0.82240 0.82657 0.83167 0.83762 0.84438 0.85188 0.85997 0.86846 0.87709 0.88551 0.89335 0.90013 0.90548 0.90887 0.91002
0.215  0.80890 0.81034 0.81274 0.81611 0.82042 0.82567 0.83182 0.83880 0.84654 0.85488 0.86355 0.87244 0.88113 0.88918 0.89616 0.90168 0.90520 0.90634
0.220  0.80238 0.80386 0.80634 0.80981 0.81425 0.81964 0.82598 0.83319 0.84111 0.84970 0.85871 0.86786 0.87669 0.88498 0.89226 0.89784 0.90147 0.90274
0.225  0.79586 0.79739 0.79994 0.80350 0.80809 0.81364 0.82015 0.82755 0.83575 0.84458 0.85376 0.86316 0.87234 0.88086 0.88823 0.89404 0.89774 0.89898
0.230  0.78935 0.79092 0.79354 0.79721 0.80193 0.80764 0.81434 0.82194 0.83037 0.83937 0.84889 0.85854 0.86786 0.87659 0.88425 0.89014 0.89396 0.89519
0.235  0.78284 0.78445 0.78715 0.79092 0.79574 0.80163 0.80851 0.81632 0.82491 0.83423 0.84389 0.85380 0.86347 0.87243 0.88018 0.88625 0.89012 0.89148
0.240  0.77634 0.77800 0.78077 0.78463 0.78958 0.79560 0.80265 0.81066 0.81953 0.82902 0.83900 0.84914 0.85894 0.86812 0.87605 0.88232 0.88631 0.88763
0.245  0.76985 0.77156 0.77439 0.77836 0.78344 0.78961 0.79684 0.80506 0.81413 0.82385 0.83408 0.84439 0.85451 0.86385 0.87202 0.87832 0.88241 0.88374
0.250  0.76338 0.76512 0.76802 0.77210 0.77730 0.78362 0.79103 0.79944 0.80868 0.81869 0.82908 0.83967 0.84995 0.85955 0.86784 0.87438 0.87849 0.87994
0.255  0.75692 0.75871 0.76168 0.76585 0.77118 0.77765 0.78523 0.79378 0.80329 0.81345 0.82416 0.83492 0.84547 0.85517 0.86365 0.87033 0.87459 0.87600
0.260  0.75049 0.75232 0.75535 0.75960 0.76506 0.77165 0.77940 0.78819 0.79783 0.80830 0.81914 0.83010 0.84090 0.85090 0.85955 0.86626 0.87062 0.87202
0.265  0.74407 0.74595 0.74905 0.75339 0.75895 0.76571 0.77362 0.78260 0.79246 0.80304 0.81421 0.82542 0.83628 0.84650 0.85530 0.86225 0.86664 0.86815
0.270  0.73768 0.73960 0.74276 0.74720 0.75288 0.75978 0.76786 0.77696 0.78709 0.79790 0.80918 0.82058 0.83181 0.84218 0.85117 0.85814 0.86264 0.86413
0.275  0.73132 0.73327 0.73650 0.74103 0.74683 0.75387 0.76205 0.77140 0.78164 0.79264 0.80425 0.81588 0.82717 0.83775 0.84689 0.85398 0.85860 0.86020
0.280  0.72498 0.72697 0.73027 0.73489 0.74080 0.74794 0.75633 0.76584 0.77630 0.78751 0.79922 0.81104 0.82268 0.83330 0.84260 0.84993 0.85457 0.85613
0.285  0.71867 0.72069 0.72406 0.72876 0.73478 0.74206 0.75062 0.76025 0.77087 0.78238 0.79430 0.80634 0.81803 0.82897 0.83841 0.84574 0.85050 0.85205
0.290  0.71239 0.71444 0.71786 0.72264 0.72877 0.73622 0.74487 0.75473 0.76555 0.77715 0.78926 0.80149 0.81351 0.82449 0.83408 0.84163 0.84637 0.84805
0.295  0.70614 0.70823 0.71171 0.71658 0.72282 0.73040 0.73919 0.74915 0.76024 0.77204 0.78435 0.79679 0.80885 0.82014 0.82986 0.83742 0.84231 0.84393
0.300  0.69992 0.70205 0.70559 0.71054 0.71689 0.72454 0.73355 0.74367 0.75484 0.76682 0.77931 0.79193 0.80417 0.81564 0.82552 0.83319 0.83817 0.83978
0.305  0.69374 0.69590 0.69950 0.70453 0.71099 0.71877 0.72791 0.73821 0.74956 0.76173 0.77443 0.78723 0.79966 0.81112 0.82114 0.82903 0.83401 0.83573
0.310  0.68759 0.68979 0.69344 0.69856 0.70507 0.71302 0.72224 0.73268 0.74419 0.75653 0.76940 0.78238 0.79496 0.80675 0.81690 0.82477 0.82987 0.83155
0.315  0.68147 0.68370 0.68742 0.69261 0.69922 0.70730 0.71666 0.72726 0.73894 0.75146 0.76452 0.77768 0.79044 0.80221 0.81251 0.82057 0.82566 0.82746
0.320  0.67539 0.67765 0.68142 0.68666 0.69341 0.70154 0.71111 0.72187 0.73371 0.74628 0.75949 0.77283 0.78575 0.79784 0.80823 0.81630 0.82151 0.82325
0.325  0.66934 0.67164 0.67546 0.68078 0.68763 0.69588 0.70550 0.71639 0.72838 0.74125 0.75463 0.76813 0.78122 0.79329 0.80382 0.81199 0.81728 0.81902
0.330  0.66333 0.66566 0.66951 0.67493 0.68187 0.69024 0.70000 0.71104 0.72320 0.73620 0.74963 0.76329 0.77652 0.78887 0.79939 0.80778 0.81304 0.81489
0.335  0.65736 0.65972 0.66363 0.66912 0.67610 0.68463 0.69452 0.70570 0.71789 0.73107 0.74479 0.75861 0.77200 0.78434 0.79510 0.80344 0.80884 0.81063
0.340  0.65142 0.65381 0.65777 0.66334 0.67041 0.67898 0.68898 0.70029 0.71274 0.72607 0.73979 0.75376 0.76730 0.77976 0.79065 0.79919 0.80457 0.80647
0.345  0.64552 0.64793 0.65196 0.65759 0.66475 0.67343 0.68355 0.69500 0.70760 0.72094 0.73497 0.74908 0.76269 0.77536 0.78635 0.79485 0.80034 0.80218
0.350  0.63966 0.64210 0.64617 0.65183 0.65913 0.66791 0.67816 0.68971 0.70236 0.71598 0.72999 0.74426 0.75806 0.77078 0.78188 0.79049 0.79606 0.79788
0.355  0.63383 0.63630 0.64043 0.64616 0.65347 0.66240 0.67269 0.68439 0.69726 0.71088 0.72519 0.73956 0.75336 0.76638 0.77741 0.78622 0.79177 0.79369
0.360  0.62805 0.63055 0.63472 0.64051 0.64792 0.65689 0.66735 0.67917 0.69204 0.70595 0.72024 0.73478 0.74884 0.76179 0.77309 0.78184 0.78750 0.78936
0.365  0.62230 0.62483 0.62903 0.63490 0.64239 0.65146 0.66203 0.67386 0.68698 0.70087 0.71546 0.72994 0.74413 0.75738 0.76860 0.77755 0.78316 0.78514
0.370  0.61659 0.61914 0.62337 0.62933 0.63690 0.64606 0.65664 0.66869 0.68192 0.69597 0.71051 0.72532 0.73963 0.75278 0.76427 0.77314 0.77889 0.78080
0.375  0.61091 0.61350 0.61777 0.62374 0.63142 0.64060 0.65138 0.66355 0.67679 0.69101 0.70576 0.72049 0.73491 0.74826 0.75976 0.76879 0.77454 0.77655
0.380  0.60528 0.60789 0.61221 0.61823 0.62594 0.63527 0.64615 0.65830 0.67180 0.68605 0.70083 0.71587 0.73041 0.74377 0.75542 0.76442 0.77024 0.77219
0.385  0.59968 0.60232 0.60668 0.61277 0.62054 0.62996 0.64083 0.65321 0.66667 0.68119 0.69611 0.71106 0.72570 0.73916 0.75090 0.75999 0.76588 0.76781
0.390  0.59413 0.59679 0.60119 0.60733 0.61518 0.62467 0.63565 0.64813 0.66171 0.67619 0.69119 0.70646 0.72120 0.73475 0.74654 0.75567 0.76153 0.76353
0.395  0.58861 0.59129 0.59573 0.60193 0.60984 0.61934 0.63050 0.64296 0.65662 0.67137 0.68649 0.70166 0.71650 0.73014 0.74203 0.75123 0.75718 0.75914
0.400  0.58312 0.58581 0.59030 0.59655 0.60447 0.61412 0.62525 0.63793 0.65170 0.66639 0.68178 0.69707 0.71200 0.72572 0.73749 0.74689 0.75277 0.75484
0.405  0.57768 0.58039 0.58489 0.59117 0.59921 0.60893 0.62016 0.63279 0.64681 0.66160 0.67692 0.69227 0.70730 0.72111 0.73314 0.74243 0.74844 0.75043
0.410  0.57227 0.57500 0.57954 0.58588 0.59397 0.60368 0.61508 0.62782 0.64177 0.65664 0.67224 0.68771 0.70281 0.71669 0.72858 0.73808 0.74402 0.74612
0.415  0.56690 0.56966 0.57423 0.58061 0.58877 0.59855 0.60996 0.62286 0.63691 0.65188 0.66739 0.68292 0.69811 0.71206 0.72422 0.73361 0.73968 0.74169
0.420  0.56157 0.56434 0.56895 0.57538 0.58352 0.59345 0.60490 0.61779 0.63191 0.64711 0.66274 0.67836 0.69363 0.70765 0.71966 0.72924 0.73524 0.73735
0.425  0.55627 0.55907 0.56370 0.57017 0.57838 0.58838 0.59991 0.61288 0.62709 0.64223 0.65790 0.67371 0.68894 0.70302 0.71529 0.72476 0.73087 0.73291
0.430  0.55101 0.55382 0.55849 0.56495 0.57327 0.58324 0.59489 0.60799 0.62229 0.63752 0.65327 0.66905 0.68446 0.69860 0.71073 0.72033 0.72642 0.72856
0.435  0.54579 0.54862 0.55330 0.55982 0.56819 0.57822 0.58987 0.60298 0.61734 0.63263 0.64845 0.66449 0.67978 0.69398 0.70634 0.71588 0.72204 0.72410
0.440  0.54060 0.54345 0.54813 0.55472 0.56306 0.57324 0.58495 0.59814 0.61258 0.62795 0.64385 0.65976 0.67531 0.68956 0.70178 0.71137 0.71759 0.71963
0.445  0.53544 0.53830 0.54303 0.54966 0.55804 0.56817 0.58003 0.59325 0.60766 0.62308 0.63904 0.65523 0.67062 0.68492 0.69738 0.70699 0.71318 0.71525
0.450  0.53032 0.53318 0.53795 0.54461 0.55306 0.56324 0.57506 0.58838 0.60294 0.61844 0.63446 0.65050 0.66615 0.68051 0.69280 0.70247 0.70871 0.71077
0.455  0.52524 0.52811 0.53291 0.53955 0.54809 0.55834 0.57023 0.58360 0.59822 0.61360 0.62967 0.64599 0.66147 0.67587 0.68840 0.69807 0.70428 0.70638
0.460  0.52019 0.52307 0.52790 0.53457 0.54308 0.55345 0.56538 0.57868 0.59336 0.60898 0.62512 0.64126 0.65701 0.67145 0.68381 0.69352 0.69981 0.70188
0.465  0.51517 0.51807 0.52292 0.52963 0.53817 0.54850 0.56048 0.57395 0.58869 0.60436 0.62054 0.63675 0.65233 0.66682 0.67941 0.68912 0.69537 0.69747
0.470  0.51018 0.51310 0.51793 0.52472 0.53330 0.54367 0.55571 0.56923 0.58385 0.59956 0.61580 0.63204 0.64788 0.66239 0.67482 0.68457 0.69088 0.69296
0.475  0.50522 0.50817 0.51301 0.51983 0.52846 0.53887 0.55094 0.56438 0.57921 0.59498 0.61126 0.62755 0.64320 0.65774 0.67040 0.68016 0.68642 0.68854
0.480  0.50030 0.50326 0.50813 0.51491 0.52355 0.53398 0.54609 0.55970 0.57459 0.59020 0.60652 0.62283 0.63875 0.65333 0.66580 0.67559 0.68193 0.68401
0.485  0.49542 0.49839 0.50327 0.51008 0.51876 0.52923 0.54139 0.55504 0.56979 0.58565 0.60201 0.61836 0.63407 0.64868 0.66138 0.67116 0.67746 0.67957
0.490  0.49056 0.49354 0.49845 0.50529 0.51400 0.52451 0.53669 0.55025 0.56520 0.58089 0.59728 0.61366 0.62964 0.64425 0.65676 0.66659 0.67294 0.67503
0.495  0.48574 0.48872 0.49366 0.50052 0.50926 0.51977 0.53190 0.54563 0.56043 0.57635 0.59278 0.60919 0.62495 0.63960 0.65234 0.66214 0.66846 0.67058
0.500  0.48095 0.48391 0.48889 0.49577 0.50445 0.51501 0.52727 0.54086 0.55588 0.57183 0.58806 0.60449 0.62052 0.63518 0.64771 0.65760 0.66393 0.66602
0.505  0.47618 0.47916 0.48410 0.49099 0.49977 0.51036 0.52264 0.53628 0.55133 0.56711 0.58359 0.60004 0.61584 0.63052 0.64328 0.65311 0.65944 0.66155
0.510  0.47145 0.47444 0.47939 0.48630 0.49511 0.50573 0.51790 0.53172 0.54661 0.56261 0.57910 0.59557 0.61140 0.62609 0.63864 0.64863 0.65487 0.65707
0.515  0.46675 0.46975 0.47472 0.48164 0.49047 0.50099 0.51332 0.52700 0.54210 0.55790 0.57442 0.59090 0.60672 0.62143 0.63420 0.64404 0.65038 0.65249
0.520  0.46207 0.46508 0.47006 0.47701 0.48576 0.49641 0.50876 0.52247 0.53739 0.55343 0.56996 0.58646 0.60229 0.61699 0.62956 0.63956 0.64580 0.64800
0.525  0.45743 0.46044 0.46544 0.47239 0.48117 0.49185 0.50407 0.51796 0.53290 0.54896 0.56527 0.58178 0.59785 0.61233 0.62511 0.63495 0.64130 0.64340
0.530  0.45281 0.45583 0.46084 0.46774 0.47661 0.48717 0.49956 0.51328 0.52843 0.54428 0.56084 0.57734 0.59318 0.60789 0.62061 0.63046 0.63670 0.63889
0.535  0.44822 0.45125 0.45621 0.46318 0.47207 0.48265 0.49506 0.50880 0.52376 0.53984 0.55616 0.57267 0.58875 0.60342 0.61600 0.62583 0.63218 0.63428
0.540  0.44366 0.44669 0.45166 0.45865 0.46744 0.47815 0.49042 0.50433 0.51932 0.53517 0.55173 0.56824 0.58407 0.59877 0.61152 0.62133 0.62756 0.62976
0.545  0.43912 0.44212 0.44714 0.45414 0.46295 0.47368 0.48596 0.49970 0.51486 0.53075 0.54729 0.56356 0.57964 0.59432 0.60685 0.61669 0.62303 0.62513
0.550  0.43461 0.43762 0.44264 0.44964 0.45848 0.46908 0.48151 0.49527 0.51025 0.52631 0.54265 0.55914 0.57495 0.58964 0.60238 0.61218 0.61846 0.62058
0.555  0.43013 0.43314 0.43817 0.44511 0.45402 0.46465 0.47692 0.49067 0.50584 0.52169 0.53824 0.55472 0.57052 0.58519 0.59770 0.60751 0.61385 0.61594
0.560  0.42567 0.42868 0.43373 0.44066 0.44948 0.46022 0.47251 0.48626 0.50122 0.51729 0.53358 0.55005 0.56584 0.58049 0.59320 0.60298 0.60928 0.61138
0.565  0.42123 0.42425 0.42929 0.43625 0.44507 0.45568 0.46811 0.48187 0.49683 0.51266 0.52918 0.54563 0.56140 0.57603 0.58851 0.59844 0.60462 0.60680
0.570  0.41681 0.41985 0.42483 0.43185 0.44068 0.45129 0.46356 0.47729 0.49244 0.50827 0.52453 0.54096 0.55696 0.57132 0.58401 0.59376 0.60004 0.60213
0.575  0.41242 0.41546 0.42045 0.42743 0.43630 0.44693 0.45920 0.47293 0.48786 0.50386 0.52014 0.53656 0.55227 0.56686 0.57947 0.58920 0.59537 0.59754
0.580  0.40806 0.41110 0.41610 0.42303 0.43183 0.44257 0.45484 0.46857 0.48350 0.49929 0.51574 0.53188 0.54783 0.56237 0.57479 0.58451 0.59078 0.59285
0.585  0.40372 0.40676 0.41176 0.41869 0.42750 0.43810 0.45034 0.46403 0.47893 0.49492 0.51111 0.52747 0.54313 0.55766 0.57026 0.57994 0.58614 0.58824
0.590  0.39940 0.40244 0.40744 0.41438 0.42319 0.43378 0.44602 0.45970 0.47459 0.49032 0.50673 0.52305 0.53869 0.55318 0.56554 0.57523 0.58147 0.58353
0.595  0.39511 0.39810 0.40314 0.41008 0.41889 0.42948 0.44170 0.45538 0.47025 0.48596 0.50209 0.51839 0.53398 0.54845 0.56100 0.57064 0.57683 0.57890
0.600  0.39083 0.39383 0.39880 0.40571 0.41448 0.42504 0.43723 0.45087 0.46570 0.48159 0.49771 0.51397 0.52953 0.54395 0.55625 0.56603 0.57212 0.57426
0.605  0.38658 0.38958 0.39455 0.40145 0.41022 0.42077 0.43296 0.44658 0.46138 0.47703 0.49332 0.50929 0.52507 0.53922 0.55170 0.56129 0.56747 0.56952
0.610  0.38235 0.38534 0.39031 0.39721 0.40597 0.41651 0.42868 0.44228 0.45706 0.47268 0.48870 0.50488 0.52035 0.53471 0.54713 0.55667 0.56273 0.56485
0.615  0.37814 0.38113 0.38609 0.39298 0.40174 0.41226 0.42425 0.43781 0.45253 0.46810 0.48433 0.50044 0.51589 0.53018 0.54237 0.55191 0.55806 0.56009
0.620  0.37394 0.37693 0.38189 0.38877 0.39740 0.40788 0.42000 0.43353 0.44824 0.46376 0.47969 0.49578 0.51116 0.52542 0.53778 0.54727 0.55336 0.55540
0.625  0.36977 0.37275 0.37771 0.38448 0.39319 0.40367 0.41576 0.42926 0.44384 0.45943 0.47532 0.49135 0.50669 0.52090 0.53300 0.54261 0.54861 0.55061
0.630  0.36561 0.36859 0.37347 0.38031 0.38901 0.39946 0.41135 0.42481 0.43943 0.45485 0.47093 0.48666 0.50219 0.51612 0.52840 0.53782 0.54389 0.54590
0.635  0.36147 0.36445 0.36932 0.37615 0.38483 0.39511 0.40713 0.42056 0.43514 0.45052 0.46631 0.48223 0.49746 0.51156 0.52377 0.53315 0.53908 0.54118
0.640  0.35735 0.36028 0.36518 0.37200 0.38063 0.39093 0.40292 0.41630 0.43063 0.44596 0.46193 0.47778 0.49296 0.50701 0.51897 0.52833 0.53436 0.53635
0.645  0.35325 0.35617 0.36107 0.36787 0.37639 0.38676 0.39863 0.41187 0.42635 0.44163 0.45729 0.47310 0.48820 0.50221 0.51433 0.52363 0.52960 0.53160
0.650  0.34916 0.35208 0.35696 0.36365 0.37225 0.38259 0.39435 0.40764 0.42207 0.43730 0.45291 0.46865 0.48370 0.49763 0.50949 0.51892 0.52478 0.52674
0.655  0.34509 0.34800 0.35287 0.35955 0.36813 0.37829 0.39016 0.40340 0.41758 0.43273 0.44852 0.46394 0.47917 0.49280 0.50484 0.51406 0.52000 0.52197
0.660  0.34102 0.34393 0.34879 0.35546 0.36400 0.37415 0.38597 0.39899 0.41331 0.42840 0.44388 0.45948 0.47440 0.48821 0.50015 0.50932 0.51516 0.51717
0.665  0.33697 0.33989 0.34466 0.35138 0.35978 0.37001 0.38163 0.39478 0.40904 0.42407 0.43949 0.45502 0.46986 0.48360 0.49528 0.50443 0.51033 0.51227
0.670  0.33294 0.33585 0.34061 0.34731 0.35569 0.36573 0.37746 0.39051 0.40454 0.41950 0.43483 0.45029 0.46506 0.47874 0.49058 0.49967 0.50550 0.50745
0.675  0.32892 0.33183 0.33658 0.34315 0.35161 0.36161 0.37330 0.38615 0.40028 0.41517 0.43043 0.44581 0.46051 0.47410 0.48568 0.49488 0.50059 0.50260
0.680  0.32492 0.32782 0.33255 0.33910 0.34752 0.35750 0.36896 0.38194 0.39599 0.41059 0.42602 0.44107 0.45594 0.46944 0.48096 0.48995 0.49574 0.49766
0.685  0.32094 0.32381 0.32854 0.33506 0.34333 0.35339 0.36481 0.37764 0.39151 0.40625 0.42135 0.43658 0.45111 0.46457 0.47621 0.48514 0.49086 0.49278
0.690  0.31696 0.31978 0.32453 0.33104 0.33927 0.34913 0.36066 0.37332 0.38724 0.40191 0.41693 0.43208 0.44653 0.45990 0.47128 0.48030 0.48591 0.48780
0.695  0.31299 0.31581 0.32046 0.32701 0.33522 0.34504 0.35633 0.36912 0.38274 0.39732 0.41250 0.42731 0.44191 0.45499 0.46650 0.47533 0.48100 0.48289
0.700  0.30904 0.31184 0.31648 0.32290 0.33117 0.34095 0.35219 0.36483 0.37847 0.39297 0.40781 0.42278 0.43706 0.45028 0.46170 0.47046 0.47605 0.47795
0.705  0.30510 0.30789 0.31250 0.31890 0.32700 0.33684 0.34805 0.36050 0.37420 0.38862 0.40337 0.41823 0.43244 0.44556 0.45672 0.46544 0.47106 0.47292
0.710  0.30116 0.30394 0.30853 0.31490 0.32297 0.33262 0.34373 0.35630 0.36969 0.38401 0.39866 0.41345 0.42755 0.44060 0.45189 0.46054 0.46609 0.46794
0.715  0.29723 0.30000 0.30457 0.31091 0.31894 0.32854 0.33959 0.35205 0.36540 0.37964 0.39421 0.40889 0.42289 0.43585 0.44701 0.45561 0.46103 0.46295
0.720  0.29332 0.29607 0.30062 0.30692 0.31491 0.32446 0.33545 0.34767 0.36111 0.37525 0.38973 0.40406 0.41822 0.43107 0.44199 0.45053 0.45603 0.45785
0.725  0.28941 0.29214 0.29667 0.30284 0.31075 0.32023 0.33130 0.34346 0.35659 0.37063 0.38500 0.39948 0.41329 0.42606 0.43711 0.44557 0.45100 0.45281
0.730  0.28550 0.28822 0.29265 0.29886 0.30673 0.31615 0.32699 0.33923 0.35229 0.36624 0.38050 0.39488 0.40858 0.42125 0.43203 0.44058 0.44589 0.44767
0.735  0.28161 0.28426 0.28871 0.29489 0.30271 0.31208 0.32284 0.33482 0.34798 0.36159 0.37599 0.39002 0.40385 0.41621 0.42710 0.43544 0.44080 0.44258
0.740  0.27771 0.28035 0.28478 0.29092 0.29869 0.30800 0.31869 0.33059 0.34344 0.35718 0.37123 0.38538 0.39888 0.41136 0.42215 0.43040 0.43570 0.43747
0.745  0.27383 0.27645 0.28085 0.28695 0.29454 0.30376 0.31437 0.32635 0.33911 0.35275 0.36669 0.38073 0.39412 0.40649 0.41700 0.42534 0.43051 0.43225
0.750  0.26994 0.27255 0.27692 0.28288 0.29053 0.29968 0.31021 0.32191 0.33477 0.34807 0.36213 0.37582 0.38929 0.40137 0.41200 0.42012 0.42535 0.42709
0.755  0.26606 0.26865 0.27299 0.27891 0.28651 0.29560 0.30605 0.31766 0.33020 0.34362 0.35732 0.37113 0.38429 0.39646 0.40696 0.41501 0.42017 0.42189
0.760  0.26216 0.26476 0.26904 0.27494 0.28249 0.29150 0.30170 0.31340 0.32585 0.33915 0.35274 0.36642 0.37947 0.39152 0.40175 0.40987 0.41490 0.41659
0.765  0.25828 0.26086 0.26507 0.27097 0.27844 0.28726 0.29753 0.30894 0.32147 0.33443 0.34812 0.36146 0.37438 0.38633 0.39667 0.40457 0.40965 0.41134
0.770  0.25441 0.25697 0.26114 0.26700 0.27430 0.28316 0.29334 0.30466 0.31687 0.32993 0.34327 0.35671 0.36951 0.38134 0.39155 0.39937 0.40438 0.40606
0.775  0.25053 0.25307 0.25721 0.26301 0.27027 0.27906 0.28915 0.30037 0.31248 0.32541 0.33863 0.35170 0.36461 0.37631 0.38625 0.39414 0.39902 0.40066
0.780  0.24666 0.24917 0.25328 0.25895 0.26623 0.27479 0.28477 0.29586 0.30806 0.32064 0.33372 0.34690 0.35945 0.37105 0.38108 0.38875 0.39368 0.39531
0.785  0.24278 0.24522 0.24935 0.25496 0.26218 0.27066 0.28056 0.29155 0.30341 0.31609 0.32904 0.34208 0.35450 0.36597 0.37587 0.38344 0.38830 0.38993
0.790  0.23890 0.24132 0.24541 0.25097 0.25800 0.26653 0.27633 0.28721 0.29896 0.31151 0.32433 0.33700 0.34951 0.36085 0.37047 0.37811 0.38284 0.38443
0.795  0.23501 0.23741 0.24138 0.24698 0.25393 0.26239 0.27191 0.28267 0.29449 0.30668 0.31935 0.33212 0.34427 0.35550 0.36520 0.37262 0.37739 0.37897
0.800  0.23112 0.23350 0.23743 0.24296 0.24986 0.25807 0.26766 0.27830 0.28978 0.30206 0.31460 0.32721 0.33922 0.35031 0.35989 0.36720 0.37189 0.37347
0.805  0.22722 0.22958 0.23347 0.23885 0.24577 0.25390 0.26339 0.27391 0.28527 0.29741 0.30980 0.32204 0.33414 0.34509 0.35438 0.36175 0.36632 0.36786
0.810  0.22331 0.22565 0.22950 0.23482 0.24155 0.24972 0.25908 0.26932 0.28074 0.29252 0.30475 0.31707 0.32880 0.33963 0.34899 0.35614 0.36074 0.36227
0.815  0.21940 0.22171 0.22552 0.23079 0.23743 0.24551 0.25461 0.26489 0.27597 0.28781 0.29990 0.31206 0.32364 0.33433 0.34355 0.35060 0.35512 0.35664
0.820  0.21547 0.21776 0.22153 0.22673 0.23331 0.24114 0.25029 0.26044 0.27138 0.28308 0.29501 0.30680 0.31844 0.32898 0.33792 0.34502 0.34944 0.35089
0.825  0.21153 0.21379 0.21752 0.22266 0.22916 0.23690 0.24593 0.25590 0.26676 0.27809 0.28986 0.30171 0.31298 0.32340 0.33239 0.33927 0.34369 0.34516
0.830  0.20758 0.20981 0.21342 0.21848 0.22499 0.23264 0.24139 0.25126 0.26191 0.27329 0.28491 0.29659 0.30770 0.31796 0.32681 0.33358 0.33792 0.33938
0.835  0.20362 0.20577 0.20938 0.21437 0.22068 0.22835 0.23699 0.24673 0.25723 0.26846 0.27990 0.29121 0.30237 0.31248 0.32104 0.32784 0.33210 0.33347
0.840  0.19963 0.20176 0.20532 0.21025 0.21648 0.22389 0.23255 0.24216 0.25252 0.26337 0.27464 0.28599 0.29678 0.30675 0.31536 0.32202 0.32617 0.32758
0.845  0.19563 0.19773 0.20124 0.20610 0.21224 0.21955 0.22807 0.23737 0.24756 0.25845 0.26956 0.28073 0.29135 0.30116 0.30962 0.31608 0.32023 0.32162
0.850  0.19160 0.19367 0.19714 0.20193 0.20798 0.21519 0.22343 0.23274 0.24277 0.25349 0.26442 0.27521 0.28586 0.29550 0.30380 0.31016 0.31423 0.31553
0.855  0.18755 0.18960 0.19301 0.19770 0.20357 0.21078 0.21890 0.22806 0.23794 0.24828 0.25902 0.26984 0.28012 0.28961 0.29781 0.30417 0.30811 0.30944
0.860  0.18347 0.18549 0.18885 0.19341 0.19925 0.20621 0.21433 0.22317 0.23286 0.24322 0.25379 0.26441 0.27451 0.28383 0.29187 0.29801 0.30196 0.30329
0.865  0.17937 0.18136 0.18460 0.18915 0.19489 0.20173 0.20956 0.21841 0.22793 0.23811 0.24849 0.25872 0.26883 0.27798 0.28586 0.29188 0.29575 0.29698
0.870  0.17524 0.17720 0.18038 0.18485 0.19049 0.19722 0.20491 0.21360 0.22295 0.23275 0.24292 0.25317 0.26290 0.27204 0.27964 0.28567 0.28941 0.29066
0.875  0.17107 0.17300 0.17612 0.18051 0.18605 0.19265 0.20021 0.20856 0.21787 0.22752 0.23750 0.24754 0.25708 0.26588 0.27348 0.27928 0.28301 0.28426
0.880  0.16687 0.16876 0.17183 0.17613 0.18146 0.18791 0.19545 0.20364 0.21262 0.22223 0.23200 0.24165 0.25118 0.25980 0.26723 0.27290 0.27654 0.27770
0.885  0.16263 0.16447 0.16749 0.17162 0.17693 0.18325 0.19049 0.19866 0.20746 0.21667 0.22624 0.23587 0.24518 0.25361 0.26075 0.26642 0.26996 0.27111
0.890  0.15834 0.16011 0.16310 0.16715 0.17234 0.17854 0.18562 0.19361 0.20221 0.21123 0.22059 0.23000 0.23894 0.24719 0.25430 0.25982 0.26324 0.26442
0.895  0.15400 0.15573 0.15866 0.16262 0.16770 0.17375 0.18068 0.18833 0.19673 0.20570 0.21485 0.22401 0.23276 0.24081 0.24775 0.25305 0.25646 0.25754
0.900  0.14961 0.15130 0.15409 0.15803 0.16288 0.16878 0.17552 0.18313 0.19133 0.19991 0.20882 0.21779 0.22647 0.23432 0.24107 0.24623 0.24954 0.25061
0.905  0.14516 0.14681 0.14953 0.15337 0.15811 0.16386 0.17043 0.17785 0.18584 0.19420 0.20288 0.21162 0.21991 0.22756 0.23416 0.23929 0.24245 0.24355
0.910  0.14064 0.14225 0.14490 0.14863 0.15325 0.15885 0.16525 0.17233 0.18009 0.18839 0.19683 0.20532 0.21339 0.22082 0.22723 0.23213 0.23528 0.23628
0.915  0.13604 0.13761 0.14019 0.14374 0.14831 0.15375 0.15997 0.16685 0.17439 0.18229 0.19065 0.19874 0.20672 0.21393 0.22015 0.22489 0.22794 0.22893
0.920  0.13137 0.13289 0.13539 0.13884 0.14327 0.14844 0.15446 0.16126 0.16858 0.17623 0.18418 0.19217 0.19976 0.20688 0.21281 0.21750 0.22044 0.22133
0.925  0.12660 0.12807 0.13050 0.13384 0.13804 0.14313 0.14896 0.15553 0.16247 0.17003 0.17771 0.18544 0.19278 0.19955 0.20538 0.20991 0.21270 0.21362
0.930  0.12172 0.12315 0.12549 0.12872 0.13278 0.13770 0.14333 0.14955 0.15637 0.16366 0.17108 0.17839 0.18562 0.19214 0.19776 0.20205 0.20480 0.20571
0.935  0.11673 0.11810 0.12036 0.12348 0.12739 0.13213 0.13755 0.14354 0.15011 0.15698 0.16412 0.17130 0.17811 0.18452 0.18992 0.19404 0.19669 0.19749
0.940  0.11161 0.11291 0.11504 0.11802 0.12184 0.12629 0.13149 0.13735 0.14364 0.15025 0.15710 0.16399 0.17051 0.17654 0.18174 0.18577 0.18829 0.18909
0.945  0.10633 0.10755 0.10962 0.11246 0.11612 0.12039 0.12535 0.13084 0.13686 0.14330 0.14984 0.15629 0.16266 0.16841 0.17338 0.17716 0.17960 0.18033
0.950  0.10087 0.10204 0.10400 0.10672 0.11012 0.11427 0.11900 0.12422 0.12995 0.13595 0.14218 0.14844 0.15450 0.15997 0.16468 0.16828 0.17059 0.17131
0.955  0.09520 0.09631 0.09817 0.10074 0.10397 0.10790 0.11228 0.11733 0.12276 0.12844 0.13433 0.14026 0.14588 0.15116 0.15554 0.15901 0.16119 0.16190
0.960  0.08928 0.09033 0.09209 0.09451 0.09755 0.10116 0.10537 0.11010 0.11512 0.12057 0.12611 0.13167 0.13697 0.14185 0.14605 0.14931 0.15133 0.15197
0.965  0.08306 0.08405 0.08569 0.08795 0.09079 0.09416 0.09809 0.10242 0.10719 0.11216 0.11734 0.12254 0.12757 0.13211 0.13603 0.13902 0.14095 0.14150
0.970  0.07646 0.07738 0.07890 0.08093 0.08360 0.08672 0.09035 0.09436 0.09876 0.10335 0.10812 0.11292 0.11747 0.12175 0.12536 0.12811 0.12988 0.13043
0.975  0.06940 0.07023 0.07158 0.07347 0.07585 0.07874 0.08196 0.08569 0.08960 0.09387 0.09821 0.10257 0.10671 0.11053 0.11382 0.11638 0.11798 0.11845
0.980  0.06169 0.06243 0.06363 0.06532 0.06744 0.06996 0.07290 0.07614 0.07970 0.08342 0.08736 0.09117 0.09494 0.09833 0.10126 0.10353 0.10494 0.10536
0.985  0.05307 0.05372 0.05475 0.05621 0.05804 0.06021 0.06274 0.06553 0.06860 0.07181 0.07514 0.07849 0.08173 0.08465 0.08717 0.08909 0.09033 0.09070
0.990  0.04302 0.04354 0.04438 0.04557 0.04705 0.04881 0.05087 0.05314 0.05562 0.05823 0.06093 0.06364 0.06622 0.06864 0.07068 0.07224 0.07323 0.07353
0.995  0.03016 0.03052 0.03111 0.03194 0.03298 0.03422 0.03563 0.03725 0.03896 0.04082 0.04271 0.04457 0.04642 0.04808 0.04952 0.05064 0.05134 0.05147
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e030.dat <==
# alpha = +0.45 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99985 0.99985 0.99985 0.99986 0.99986 0.99987 0.99987 0.99988 0.99988 0.99989 0.99990 0.99991 0.99992 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99940 0.99941 0.99942 0.99943 0.99944 0.99946 0.99948 0.99951 0.99954 0.99957 0.99960 0.99963 0.99966 0.99969 0.99972 0.99974 0.99975 0.99976
0.015  0.99866 0.99867 0.99869 0.99871 0.99875 0.99879 0.99884 0.99890 0.99896 0.99902 0.99910 0.99917 0.99924 0.99930 0.99936 0.99941 0.99944 0.99946
0.020  0.99761 0.99764 0.99767 0.99772 0.99778 0.99785 0.99794 0.99804 0.99815 0.99827 0.99840 0.99852 0.99865 0.99877 0.99887 0.99895 0.99900 0.99892
0.025  0.99628 0.99631 0.99637 0.99644 0.99654 0.99665 0.99679 0.99694 0.99712 0.99730 0.99750 0.99769 0.99789 0.99808 0.99823 0.99835 0.99843 0.99839
0.030  0.99466 0.99470 0.99478 0.99489 0.99502 0.99519 0.99539 0.99561 0.99586 0.99612 0.99640 0.99669 0.99697 0.99723 0.99746 0.99763 0.99775 0.99773
0.035  0.99275 0.99281 0.99292 0.99306 0.99325 0.99347 0.99374 0.99404 0.99438 0.99474 0.99512 0.99551 0.99588 0.99624 0.99655 0.99679 0.99694 0.99696
0.040  0.99056 0.99064 0.99078 0.99097 0.99121 0.99150 0.99185 0.99224 0.99268 0.99315 0.99364 0.99415 0.99464 0.99510 0.99551 0.99582 0.99601 0.99607
0.045  0.98810 0.98821 0.98838 0.98861 0.98892 0.98929 0.98972 0.99022 0.99077 0.99136 0.99198 0.99262 0.99323 0.99382 0.99433 0.99472 0.99497 0.99506
0.050  0.98538 0.98551 0.98571 0.98601 0.98638 0.98684 0.98737 0.98798 0.98865 0.98937 0.99014 0.99092 0.99168 0.99239 0.99302 0.99350 0.99380 0.99383
0.055  0.98240 0.98255 0.98280 0.98315 0.98360 0.98415 0.98479 0.98552 0.98633 0.98719 0.98812 0.98906 0.98998 0.99082 0.99157 0.99215 0.99252 0.99261
0.060  0.97916 0.97934 0.97964 0.98005 0.98058 0.98123 0.98199 0.98285 0.98381 0.98483 0.98592 0.98704 0.98812 0.98912 0.99000 0.99068 0.99113 0.99127
0.065  0.97568 0.97589 0.97624 0.97672 0.97734 0.97810 0.97898 0.97998 0.98110 0.98230 0.98356 0.98485 0.98612 0.98730 0.98832 0.98912 0.98962 0.98971
0.070  0.97197 0.97221 0.97261 0.97317 0.97388 0.97475 0.97577 0.97692 0.97821 0.97958 0.98104 0.98252 0.98397 0.98533 0.98651 0.98742 0.98800 0.98816
0.075  0.96803 0.96831 0.96876 0.96939 0.97021 0.97120 0.97236 0.97367 0.97513 0.97671 0.97836 0.98005 0.98170 0.98324 0.98457 0.98561 0.98628 0.98651
0.080  0.96388 0.96419 0.96470 0.96542 0.96633 0.96745 0.96876 0.97024 0.97188 0.97366 0.97553 0.97743 0.97929 0.98103 0.98253 0.98370 0.98446 0.98463
0.085  0.95952 0.95986 0.96044 0.96124 0.96226 0.96351 0.96498 0.96663 0.96847 0.97046 0.97254 0.97466 0.97674 0.97868 0.98037 0.98169 0.98252 0.98278
0.090  0.95496 0.95534 0.95598 0.95687 0.95801 0.95940 0.96102 0.96286 0.96491 0.96711 0.96942 0.97178 0.97409 0.97624 0.97811 0.97956 0.98049 0.98083
0.095  0.95022 0.95064 0.95134 0.95232 0.95358 0.95511 0.95690 0.95893 0.96119 0.96362 0.96618 0.96877 0.97132 0.97369 0.97574 0.97734 0.97836 0.97867
0.100  0.94530 0.94576 0.94653 0.94760 0.94898 0.95066 0.95262 0.95485 0.95733 0.95999 0.96279 0.96563 0.96841 0.97101 0.97326 0.97502 0.97613 0.97653
0.105  0.94021 0.94071 0.94155 0.94273 0.94423 0.94605 0.94820 0.95062 0.95332 0.95622 0.95928 0.96238 0.96542 0.96825 0.97069 0.97261 0.97383 0.97419
0.110  0.93496 0.93551 0.93642 0.93769 0.93932 0.94131 0.94363 0.94627 0.94919 0.95234 0.95566 0.95903 0.96231 0.96535 0.96802 0.97008 0.97141 0.97187
0.115  0.92956 0.93015 0.93114 0.93252 0.93428 0.93642 0.93894 0.94178 0.94494 0.94835 0.95192 0.95554 0.95909 0.96241 0.96527 0.96751 0.96893 0.96936
0.120  0.92403 0.92466 0.92572 0.92721 0.92910 0.93141 0.93412 0.93718 0.94058 0.94423 0.94807 0.95198 0.95580 0.95932 0.96240 0.96481 0.96634 0.96688
0.125  0.91836 0.91905 0.92018 0.92177 0.92381 0.92628 0.92918 0.93246 0.93609 0.94001 0.94413 0.94831 0.95239 0.95619 0.95949 0.96205 0.96369 0.96421
0.130  0.91258 0.91331 0.91452 0.91622 0.91839 0.92104 0.92413 0.92762 0.93151 0.93571 0.94009 0.94454 0.94892 0.95295 0.95646 0.95920 0.96095 0.96156
0.135  0.90668 0.90746 0.90875 0.91056 0.91287 0.91568 0.91897 0.92271 0.92685 0.93130 0.93596 0.94072 0.94532 0.94964 0.95338 0.95629 0.95814 0.95874
0.140  0.90068 0.90151 0.90288 0.90480 0.90725 0.91024 0.91373 0.91770 0.92209 0.92680 0.93176 0.93677 0.94169 0.94625 0.95020 0.95328 0.95525 0.95584
0.145  0.89459 0.89546 0.89691 0.89894 0.90154 0.90470 0.90841 0.91261 0.91722 0.92223 0.92745 0.93279 0.93794 0.94279 0.94697 0.95022 0.95229 0.95299
0.150  0.88841 0.88933 0.89087 0.89301 0.89575 0.89909 0.90300 0.90741 0.91232 0.91760 0.92310 0.92868 0.93418 0.93922 0.94364 0.94707 0.94927 0.94995
0.155  0.88215 0.88313 0.88474 0.88700 0.88989 0.89340 0.89752 0.90217 0.90733 0.91286 0.91868 0.92456 0.93028 0.93565 0.94029 0.94385 0.94616 0.94696
0.160  0.87583 0.87685 0.87854 0.88092 0.88395 0.88765 0.89195 0.89686 0.90225 0.90809 0.91416 0.92036 0.92639 0.93195 0.93683 0.94060 0.94302 0.94380
0.165  0.86943 0.87051 0.87228 0.87477 0.87796 0.88182 0.88634 0.89148 0.89714 0.90324 0.90963 0.91608 0.92236 0.92826 0.93329 0.93726 0.93978 0.94068
0.170  0.86299 0.86411 0.86597 0.86857 0.87190 0.87594 0.88068 0.88603 0.89197 0.89833 0.90498 0.91178 0.91835 0.92444 0.92977 0.93389 0.93652 0.93740
0.175  0.85649 0.85766 0.85961 0.86233 0.86579 0.87002 0.87497 0.88056 0.88675 0.89340 0.90034 0.90738 0.91423 0.92064 0.92612 0.93044 0.93319 0.93406
0.180  0.84995 0.85117 0.85320 0.85603 0.85965 0.86406 0.86919 0.87504 0.88146 0.88837 0.89563 0.90298 0.91012 0.91672 0.92248 0.92691 0.92978 0.93078
0.185  0.84338 0.84465 0.84675 0.84969 0.85347 0.85806 0.86340 0.86948 0.87617 0.88335 0.89087 0.89848 0.90588 0.91281 0.91875 0.92340 0.92636 0.92733
0.190  0.83677 0.83809 0.84028 0.84333 0.84725 0.85202 0.85757 0.86385 0.87082 0.87829 0.88610 0.89400 0.90169 0.90881 0.91494 0.91978 0.92286 0.92384
0.195  0.83013 0.83150 0.83377 0.83694 0.84101 0.84593 0.85171 0.85823 0.86542 0.87315 0.88123 0.88942 0.89737 0.90474 0.91118 0.91616 0.91931 0.92041
0.200  0.82348 0.82490 0.82724 0.83054 0.83475 0.83985 0.84582 0.85258 0.86003 0.86803 0.87640 0.88487 0.89310 0.90071 0.90729 0.91245 0.91574 0.91682
0.205  0.81681 0.81827 0.82070 0.82411 0.82846 0.83374 0.83989 0.84687 0.85456 0.86283 0.87146 0.88020 0.88870 0.89657 0.90343 0.90869 0.91210 0.91329
0.210  0.81013 0.81164 0.81415 0.81767 0.82215 0.82762 0.83398 0.84118 0.84912 0.85766 0.86658 0.87559 0.88435 0.89247 0.89947 0.90496 0.90843 0.90961
0.215  0.80344 0.80500 0.80759 0.81122 0.81585 0.82148 0.82805 0.83548 0.84367 0.85247 0.86158 0.87087 0.87991 0.88825 0.89545 0.90111 0.90472 0.90589
0.220  0.79675 0.79835 0.80102 0.80476 0.80953 0.81531 0.82207 0.82974 0.83814 0.84720 0.85666 0.86622 0.87541 0.88400 0.89150 0.89724 0.90095 0.90224
0.225  0.79006 0.79171 0.79446 0.79829 0.80322 0.80917 0.81612 0.82398 0.83267 0.84198 0.85162 0.86145 0.87099 0.87982 0.88742 0.89339 0.89718 0.89845
0.230  0.78337 0.78507 0.78790 0.79184 0.79690 0.80302 0.81017 0.81826 0.82718 0.83667 0.84666 0.85675 0.86645 0.87550 0.88338 0.88944 0.89335 0.89461
0.235  0.77669 0.77843 0.78134 0.78539 0.79057 0.79687 0.80421 0.81251 0.82162 0.83143 0.84159 0.85193 0.86199 0.87126 0.87926 0.88550 0.88946 0.89085
0.240  0.77002 0.77181 0.77479 0.77895 0.78426 0.79070 0.79822 0.80673 0.81612 0.82613 0.83660 0.84719 0.85739 0.86690 0.87508 0.88152 0.88560 0.88695
0.245  0.76337 0.76520 0.76825 0.77252 0.77797 0.78457 0.79228 0.80100 0.81061 0.82085 0.83159 0.84236 0.85289 0.86257 0.87099 0.87746 0.88166 0.88302
0.250  0.75673 0.75861 0.76173 0.76610 0.77168 0.77844 0.78634 0.79527 0.80504 0.81559 0.82650 0.83756 0.84826 0.85820 0.86676 0.87346 0.87768 0.87916
0.255  0.75011 0.75204 0.75523 0.75970 0.76542 0.77233 0.78040 0.78949 0.79955 0.81025 0.82148 0.83272 0.84370 0.85376 0.86250 0.86936 0.87372 0.87517
0.260  0.74351 0.74548 0.74874 0.75330 0.75915 0.76620 0.77444 0.78378 0.79397 0.80499 0.81637 0.82783 0.83906 0.84942 0.85833 0.86524 0.86970 0.87114
0.265  0.73693 0.73895 0.74228 0.74694 0.75289 0.76011 0.76854 0.77806 0.78849 0.79964 0.81135 0.82305 0.83437 0.84494 0.85403 0.86116 0.86566 0.86720
0.270  0.73038 0.73244 0.73584 0.74060 0.74668 0.75405 0.76265 0.77231 0.78300 0.79439 0.80622 0.81814 0.82981 0.84055 0.84982 0.85698 0.86160 0.86312
0.275  0.72386 0.72596 0.72943 0.73428 0.74048 0.74800 0.75671 0.76662 0.77745 0.78903 0.80120 0.81335 0.82510 0.83605 0.84548 0.85277 0.85749 0.85913
0.280  0.71737 0.71950 0.72305 0.72799 0.73431 0.74194 0.75086 0.76094 0.77199 0.78379 0.79607 0.80842 0.82051 0.83153 0.84112 0.84864 0.85340 0.85500
0.285  0.71090 0.71307 0.71669 0.72172 0.72815 0.73592 0.74502 0.75523 0.76645 0.77855 0.79105 0.80363 0.81579 0.82712 0.83685 0.84439 0.84926 0.85085
0.290  0.70447 0.70667 0.71034 0.71546 0.72201 0.72994 0.73915 0.74959 0.76101 0.77322 0.78592 0.79869 0.81118 0.82256 0.83245 0.84020 0.84507 0.84678
0.295  0.69807 0.70031 0.70404 0.70925 0.71591 0.72399 0.73334 0.74389 0.75559 0.76800 0.78091 0.79389 0.80644 0.81812 0.82815 0.83592 0.84093 0.84259
0.300  0.69170 0.69399 0.69778 0.70308 0.70985 0.71800 0.72756 0.73829 0.75008 0.76268 0.77577 0.78895 0.80168 0.81354 0.82373 0.83162 0.83672 0.83837
0.305  0.68537 0.68769 0.69154 0.69693 0.70381 0.71210 0.72180 0.73271 0.74469 0.75748 0.77078 0.78414 0.79707 0.80895 0.81929 0.82738 0.83248 0.83425
0.310  0.67908 0.68143 0.68535 0.69081 0.69776 0.70622 0.71601 0.72706 0.73920 0.75217 0.76565 0.77920 0.79229 0.80449 0.81495 0.82305 0.82827 0.82999
0.315  0.67282 0.67521 0.67918 0.68473 0.69178 0.70037 0.71031 0.72152 0.73384 0.74700 0.76067 0.77440 0.78767 0.79987 0.81048 0.81876 0.82399 0.82582
0.320  0.66659 0.66902 0.67305 0.67865 0.68584 0.69449 0.70463 0.71601 0.72849 0.74171 0.75555 0.76946 0.78290 0.79540 0.80611 0.81442 0.81975 0.82153
0.325  0.66041 0.66287 0.66696 0.67263 0.67992 0.68869 0.69890 0.71042 0.72306 0.73657 0.75058 0.76466 0.77827 0.79077 0.80163 0.81002 0.81544 0.81723
0.330  0.65426 0.65676 0.66087 0.66665 0.67404 0.68293 0.69327 0.70494 0.71775 0.73141 0.74548 0.75973 0.77348 0.78625 0.79711 0.80573 0.81112 0.81301
0.335  0.64816 0.65068 0.65485 0.66071 0.66814 0.67719 0.68767 0.69949 0.71234 0.72618 0.74053 0.75494 0.76885 0.78163 0.79273 0.80131 0.80683 0.80867
0.340  0.64209 0.64464 0.64887 0.65480 0.66232 0.67143 0.68201 0.69396 0.70707 0.72106 0.73544 0.75000 0.76406 0.77697 0.78820 0.79697 0.80248 0.80441
0.345  0.63606 0.63863 0.64292 0.64892 0.65654 0.66575 0.67647 0.68856 0.70181 0.71584 0.73051 0.74521 0.75936 0.77247 0.78379 0.79254 0.79816 0.80004
0.350  0.63007 0.63267 0.63702 0.64305 0.65079 0.66011 0.67095 0.68315 0.69647 0.71076 0.72543 0.74030 0.75464 0.76781 0.77924 0.78809 0.79379 0.79566
0.355  0.62412 0.62675 0.63115 0.63724 0.64502 0.65448 0.66537 0.67772 0.69125 0.70556 0.72052 0.73549 0.74984 0.76329 0.77468 0.78372 0.78941 0.79137
0.360  0.61821 0.62087 0.62531 0.63148 0.63934 0.64885 0.65991 0.67238 0.68593 0.70051 0.71546 0.73061 0.74521 0.75862 0.77026 0.77925 0.78504 0.78695
0.365  0.61234 0.61503 0.61951 0.62575 0.63370 0.64330 0.65448 0.66696 0.68076 0.69533 0.71057 0.72567 0.74040 0.75410 0.76568 0.77486 0.78061 0.78263
0.370  0.60651 0.60923 0.61373 0.62005 0.62808 0.63778 0.64898 0.66168 0.67558 0.69032 0.70553 0.72094 0.73579 0.74941 0.76124 0.77036 0.77624 0.77820
0.375  0.60071 0.60347 0.60801 0.61435 0.62249 0.63222 0.64360 0.65642 0.67035 0.68525 0.70066 0.71602 0.73098 0.74479 0.75665 0.76591 0.77179 0.77385
0.380  0.59497 0.59775 0.60233 0.60873 0.61690 0.62677 0.63825 0.65107 0.66523 0.68018 0.69563 0.71129 0.72637 0.74020 0.75219 0.76144 0.76739 0.76939
0.385  0.58926 0.59206 0.59669 0.60315 0.61139 0.62135 0.63283 0.64586 0.66001 0.67521 0.69080 0.70637 0.72157 0.73549 0.74758 0.75692 0.76294 0.76492
0.390  0.58359 0.58642 0.59109 0.59760 0.60591 0.61595 0.62754 0.64067 0.65494 0.67011 0.68578 0.70166 0.71695 0.73097 0.74311 0.75249 0.75848 0.76053
0.395  0.57796 0.58081 0.58552 0.59209 0.60047 0.61051 0.62227 0.63539 0.64974 0.66517 0.68096 0.69676 0.71215 0.72626 0.73850 0.74795 0.75403 0.75604
0.400  0.57237 0.57523 0.57999 0.58660 0.59500 0.60518 0.61693 0.63026 0.64471 0.66009 0.67614 0.69206 0.70754 0.72172 0.73387 0.74350 0.74952 0.75163
0.405  0.56683 0.56970 0.57447 0.58113 0.58962 0.59989 0.61172 0.62502 0.63970 0.65518 0.67117 0.68716 0.70274 0.71701 0.72939 0.73894 0.74509 0.74712
0.410  0.56132 0.56421 0.56902 0.57572 0.58428 0.59453 0.60654 0.61993 0.63456 0.65013 0.66639 0.68248 0.69814 0.71248 0.72474 0.73448 0.74056 0.74269
0.415  0.55585 0.55876 0.56360 0.57036 0.57897 0.58930 0.60131 0.61486 0.62959 0.64526 0.66143 0.67760 0.69334 0.70775 0.72027 0.72990 0.73610 0.73816
0.420  0.55041 0.55335 0.55822 0.56502 0.57363 0.58410 0.59615 0.60969 0.62449 0.64037 0.65667 0.67292 0.68874 0.70322 0.71560 0.72541 0.73156 0.73371
0.425  0.54502 0.54798 0.55288 0.55972 0.56839 0.57891 0.59105 0.60467 0.61957 0.63539 0.65173 0.66816 0.68395 0.69850 0.71112 0.72083 0.72708 0.72916
0.430  0.53966 0.54264 0.54758 0.55441 0.56318 0.57368 0.58593 0.59967 0.61465 0.63056 0.64698 0.66340 0.67935 0.69395 0.70645 0.71629 0.72252 0.72470
0.435  0.53435 0.53734 0.54229 0.54918 0.55800 0.56857 0.58081 0.59457 0.60961 0.62558 0.64207 0.65872 0.67456 0.68923 0.70194 0.71173 0.71803 0.72013
0.440  0.52907 0.53208 0.53703 0.54399 0.55278 0.56348 0.57579 0.58963 0.60474 0.62079 0.63735 0.65389 0.66997 0.68469 0.69727 0.70712 0.71346 0.71555
0.445  0.52383 0.52685 0.53184 0.53882 0.54766 0.55832 0.57077 0.58464 0.59972 0.61582 0.63244 0.64923 0.66518 0.67995 0.69276 0.70261 0.70894 0.71106
0.450  0.51862 0.52164 0.52667 0.53369 0.54258 0.55330 0.56571 0.57966 0.59489 0.61107 0.62775 0.64441 0.66060 0.67541 0.68807 0.69798 0.70436 0.70646
0.455  0.51345 0.51648 0.52154 0.52854 0.53753 0.54830 0.56077 0.57478 0.59007 0.60613 0.62285 0.63977 0.65581 0.67067 0.68355 0.69346 0.69981 0.70195
0.460  0.50832 0.51137 0.51645 0.52348 0.53243 0.54331 0.55583 0.56978 0.58511 0.60140 0.61819 0.63494 0.65124 0.66613 0.67885 0.68881 0.69522 0.69734
0.465  0.50322 0.50628 0.51139 0.51845 0.52744 0.53828 0.55084 0.56494 0.58033 0.59667 0.61350 0.63032 0.64645 0.66139 0.67433 0.68428 0.69065 0.69281
0.470  0.49816 0.50123 0.50632 0.51345 0.52248 0.53336 0.54597 0.56012 0.57540 0.59178 0.60866 0.62551 0.64188 0.65684 0.66962 0.67961 0.68606 0.68818
0.475  0.49312 0.49622 0.50132 0.50848 0.51755 0.52847 0.54111 0.55518 0.57066 0.58708 0.60401 0.62090 0.63709 0.65209 0.66508 0.67508 0.68147 0.68363
0.480  0.48813 0.49124 0.49636 0.50349 0.51256 0.52350 0.53618 0.55041 0.56593 0.58221 0.59917 0.61608 0.63253 0.64755 0.66037 0.67040 0.67686 0.67899
0.485  0.48317 0.48629 0.49143 0.49858 0.50769 0.51866 0.53138 0.54564 0.56105 0.57755 0.59454 0.61149 0.62774 0.64279 0.65582 0.66584 0.67226 0.67442
0.490  0.47825 0.48138 0.48654 0.49371 0.50285 0.51385 0.52660 0.54077 0.55636 0.57270 0.58972 0.60669 0.62318 0.63824 0.65110 0.66115 0.66763 0.66976
0.495  0.47336 0.47649 0.48167 0.48887 0.49803 0.50903 0.52173 0.53605 0.55150 0.56805 0.58511 0.60211 0.61839 0.63348 0.64655 0.65658 0.66302 0.66518
0.500  0.46850 0.47161 0.47683 0.48405 0.49315 0.50420 0.51700 0.53120 0.54685 0.56342 0.58029 0.59730 0.61384 0.62893 0.64181 0.65192 0.65837 0.66051
0.505  0.46367 0.46680 0.47198 0.47920 0.48839 0.49946 0.51228 0.52653 0.54220 0.55861 0.57570 0.59273 0.60906 0.62416 0.63725 0.64730 0.65375 0.65591
0.510  0.45888 0.46201 0.46721 0.47444 0.48365 0.49475 0.50747 0.52187 0.53739 0.55400 0.57110 0.58815 0.60450 0.61961 0.63250 0.64270 0.64906 0.65130
0.515  0.45411 0.45725 0.46246 0.46971 0.47895 0.48995 0.50281 0.51707 0.53277 0.54921 0.56633 0.58338 0.59971 0.61484 0.62793 0.63799 0.64445 0.64660
0.520  0.44938 0.45253 0.45775 0.46501 0.47417 0.48529 0.49816 0.51245 0.52799 0.54463 0.56176 0.57882 0.59516 0.61028 0.62317 0.63338 0.63974 0.64198
0.525  0.44468 0.44783 0.45306 0.46033 0.46951 0.48065 0.49341 0.50785 0.52340 0.54005 0.55698 0.57404 0.59059 0.60550 0.61860 0.62866 0.63511 0.63726
0.530  0.44001 0.44317 0.44840 0.45562 0.46488 0.47591 0.48881 0.50310 0.51883 0.53529 0.55243 0.56948 0.58582 0.60094 0.61397 0.62403 0.63039 0.63262
0.535  0.43537 0.43853 0.44372 0.45100 0.46027 0.47132 0.48422 0.49853 0.51408 0.53074 0.54766 0.56471 0.58127 0.59635 0.60924 0.61928 0.62575 0.62789
0.540  0.43075 0.43392 0.43912 0.44640 0.45559 0.46674 0.47952 0.49397 0.50955 0.52599 0.54312 0.56017 0.57649 0.59159 0.60463 0.61466 0.62101 0.62323
0.545  0.42617 0.42930 0.43454 0.44184 0.45103 0.46220 0.47498 0.48928 0.50499 0.52147 0.53857 0.55539 0.57194 0.58701 0.59986 0.60989 0.61634 0.61848
0.550  0.42161 0.42475 0.42999 0.43728 0.44649 0.45755 0.47045 0.48476 0.50031 0.51693 0.53384 0.55086 0.56715 0.58222 0.59525 0.60525 0.61165 0.61380
0.555  0.41708 0.42022 0.42547 0.43270 0.44198 0.45304 0.46581 0.48008 0.49580 0.51223 0.52932 0.54632 0.56259 0.57764 0.59046 0.60047 0.60691 0.60903
0.560  0.41258 0.41572 0.42097 0.42821 0.43739 0.44855 0.46132 0.47560 0.49111 0.50772 0.52458 0.54156 0.55781 0.57284 0.58583 0.59581 0.60221 0.60434
0.565  0.40810 0.41125 0.41649 0.42374 0.43292 0.44395 0.45684 0.47112 0.48663 0.50301 0.52007 0.53703 0.55325 0.56825 0.58103 0.59113 0.59743 0.59964
0.570  0.40364 0.40680 0.41200 0.41929 0.42847 0.43950 0.45224 0.46648 0.48215 0.49853 0.51533 0.53226 0.54868 0.56344 0.57640 0.58634 0.59271 0.59484
0.575  0.39922 0.40238 0.40757 0.41482 0.42404 0.43507 0.44780 0.46204 0.47750 0.49403 0.51083 0.52774 0.54390 0.55885 0.57173 0.58165 0.58792 0.59012
0.580  0.39482 0.39798 0.40318 0.41038 0.41953 0.43066 0.44338 0.45761 0.47306 0.48937 0.50633 0.52297 0.53934 0.55424 0.56693 0.57684 0.58319 0.58530
0.585  0.39045 0.39360 0.39880 0.40600 0.41515 0.42614 0.43882 0.45301 0.46841 0.48491 0.50162 0.51845 0.53454 0.54942 0.56227 0.57213 0.57843 0.58056
0.590  0.38610 0.38925 0.39444 0.40164 0.41078 0.42176 0.43444 0.44860 0.46399 0.48023 0.49713 0.51392 0.52998 0.54481 0.55744 0.56730 0.57364 0.57573
0.595  0.38178 0.38489 0.39011 0.39730 0.40643 0.41740 0.43006 0.44420 0.45957 0.47578 0.49241 0.50916 0.52517 0.53998 0.55277 0.56258 0.56886 0.57097
0.600  0.37747 0.38058 0.38574 0.39290 0.40199 0.41292 0.42554 0.43964 0.45495 0.47132 0.48793 0.50464 0.52060 0.53535 0.54791 0.55784 0.56403 0.56619
0.605  0.37320 0.37630 0.38145 0.38860 0.39769 0.40860 0.42120 0.43527 0.45055 0.46668 0.48344 0.49987 0.51602 0.53051 0.54323 0.55299 0.55925 0.56133
0.610  0.36894 0.37204 0.37719 0.38433 0.39339 0.40429 0.41687 0.43091 0.44615 0.46225 0.47874 0.49534 0.51121 0.52588 0.53853 0.54824 0.55438 0.55653
0.615  0.36471 0.36780 0.37294 0.38007 0.38912 0.39999 0.41239 0.42638 0.44156 0.45760 0.47426 0.49080 0.50663 0.52123 0.53366 0.54335 0.54959 0.55164
0.620  0.36049 0.36359 0.36871 0.37583 0.38475 0.39558 0.40808 0.42204 0.43719 0.45317 0.46955 0.48605 0.50181 0.51637 0.52895 0.53859 0.54476 0.54683
0.625  0.35630 0.35939 0.36450 0.37152 0.38051 0.39132 0.40378 0.41770 0.43272 0.44875 0.46508 0.48152 0.49722 0.51172 0.52406 0.53380 0.53988 0.54192
0.630  0.35213 0.35521 0.36025 0.36731 0.37628 0.38706 0.39934 0.41320 0.42824 0.44411 0.46060 0.47675 0.49261 0.50684 0.51933 0.52889 0.53503 0.53708
0.635  0.34798 0.35105 0.35608 0.36312 0.37207 0.38268 0.39507 0.40889 0.42388 0.43969 0.45590 0.47221 0.48779 0.50217 0.51458 0.52410 0.53011 0.53222
0.640  0.34384 0.34687 0.35193 0.35895 0.36784 0.37846 0.39080 0.40457 0.41932 0.43506 0.45143 0.46766 0.48318 0.49749 0.50967 0.51916 0.52526 0.52727
0.645  0.33973 0.34275 0.34779 0.35480 0.36358 0.37425 0.38647 0.40010 0.41497 0.43066 0.44672 0.46289 0.47833 0.49260 0.50491 0.51433 0.52037 0.52239
0.650  0.33563 0.33864 0.34367 0.35057 0.35942 0.37004 0.38215 0.39581 0.41062 0.42625 0.44225 0.45835 0.47371 0.48790 0.49996 0.50950 0.51543 0.51742
0.655  0.33155 0.33455 0.33957 0.34644 0.35526 0.36572 0.37791 0.39151 0.40608 0.42162 0.43776 0.45355 0.46908 0.48298 0.49519 0.50453 0.51052 0.51251
0.660  0.32749 0.33048 0.33548 0.34234 0.35111 0.36154 0.37368 0.38706 0.40174 0.41721 0.43306 0.44900 0.46422 0.47827 0.49038 0.49966 0.50557 0.50759
0.665  0.32343 0.32643 0.33134 0.33824 0.34688 0.35738 0.36931 0.38279 0.39740 0.41280 0.42858 0.44444 0.45957 0.47354 0.48541 0.49467 0.50062 0.50258
0.670  0.31940 0.32239 0.32729 0.33416 0.34277 0.35308 0.36510 0.37848 0.39287 0.40818 0.42386 0.43964 0.45469 0.46859 0.48059 0.48978 0.49566 0.49763
0.675  0.31539 0.31837 0.32325 0.32999 0.33866 0.34893 0.36090 0.37408 0.38854 0.40378 0.41937 0.43506 0.45003 0.46385 0.47559 0.48487 0.49063 0.49266
0.680  0.31140 0.31436 0.31922 0.32594 0.33456 0.34479 0.35655 0.36982 0.38419 0.39914 0.41488 0.43024 0.44536 0.45907 0.47075 0.47984 0.48567 0.48760
0.685  0.30742 0.31036 0.31520 0.32189 0.33037 0.34066 0.35236 0.36548 0.37967 0.39474 0.41015 0.42566 0.44045 0.45411 0.46589 0.47490 0.48067 0.48260
0.690  0.30345 0.30634 0.31120 0.31786 0.32630 0.33639 0.34818 0.36113 0.37535 0.39033 0.40566 0.42107 0.43577 0.44933 0.46085 0.46995 0.47561 0.47751
0.695  0.29949 0.30237 0.30714 0.31384 0.32223 0.33228 0.34383 0.35688 0.37081 0.38569 0.40114 0.41623 0.43105 0.44433 0.45597 0.46487 0.47058 0.47248
0.700  0.29555 0.29842 0.30316 0.30973 0.31817 0.32817 0.33966 0.35256 0.36649 0.38128 0.39640 0.41162 0.42613 0.43952 0.45106 0.45989 0.46552 0.46743
0.705  0.29162 0.29447 0.29919 0.30573 0.31401 0.32405 0.33549 0.34821 0.36216 0.37686 0.39188 0.40699 0.42141 0.43469 0.44598 0.45477 0.46042 0.46229
0.710  0.28771 0.29054 0.29523 0.30173 0.30997 0.31982 0.33116 0.34397 0.35762 0.37221 0.38712 0.40214 0.41644 0.42965 0.44104 0.44976 0.45534 0.45720
0.715  0.28380 0.28662 0.29129 0.29775 0.30593 0.31573 0.32700 0.33969 0.35329 0.36778 0.38260 0.39750 0.41170 0.42480 0.43606 0.44472 0.45017 0.45209
0.720  0.27990 0.28271 0.28735 0.29377 0.30191 0.31164 0.32284 0.33529 0.34896 0.36334 0.37806 0.39261 0.40694 0.41992 0.43095 0.43955 0.44506 0.44689
0.725  0.27602 0.27880 0.28341 0.28970 0.29776 0.30741 0.31867 0.33105 0.34441 0.35868 0.37327 0.38795 0.40194 0.41484 0.42597 0.43448 0.43992 0.44174
0.730  0.27214 0.27491 0.27942 0.28574 0.29375 0.30333 0.31435 0.32679 0.34007 0.35423 0.36871 0.38327 0.39715 0.40994 0.42080 0.42938 0.43471 0.43650
0.735  0.26827 0.27098 0.27551 0.28178 0.28974 0.29925 0.31020 0.32237 0.33572 0.34956 0.36414 0.37836 0.39233 0.40482 0.41577 0.42415 0.42952 0.43130
0.740  0.26441 0.26710 0.27160 0.27783 0.28573 0.29517 0.30604 0.31812 0.33116 0.34509 0.35933 0.37365 0.38729 0.39988 0.41072 0.41901 0.42432 0.42609
0.745  0.26056 0.26323 0.26769 0.27388 0.28160 0.29095 0.30171 0.31385 0.32681 0.34062 0.35474 0.36893 0.38245 0.39492 0.40549 0.41385 0.41904 0.42078
0.750  0.25671 0.25936 0.26379 0.26984 0.27760 0.28688 0.29755 0.30941 0.32244 0.33592 0.35013 0.36397 0.37755 0.38974 0.40040 0.40855 0.41378 0.41551
0.755  0.25287 0.25550 0.25990 0.26590 0.27359 0.28280 0.29339 0.30515 0.31786 0.33142 0.34528 0.35922 0.37249 0.38474 0.39528 0.40334 0.40850 0.41022
0.760  0.24902 0.25165 0.25598 0.26196 0.26959 0.27871 0.28905 0.30088 0.31347 0.32692 0.34065 0.35445 0.36760 0.37971 0.38999 0.39811 0.40314 0.40484
0.765  0.24518 0.24779 0.25205 0.25802 0.26557 0.27450 0.28488 0.29642 0.30908 0.32218 0.33598 0.34945 0.36246 0.37447 0.38482 0.39274 0.39781 0.39949
0.770  0.24136 0.24394 0.24816 0.25408 0.26146 0.27042 0.28070 0.29213 0.30447 0.31765 0.33111 0.34464 0.35752 0.36940 0.37963 0.38744 0.39245 0.39412
0.775  0.23753 0.24009 0.24428 0.25012 0.25746 0.26633 0.27651 0.28783 0.30006 0.31310 0.32643 0.33960 0.35256 0.36430 0.37426 0.38213 0.38701 0.38865
0.780  0.23371 0.23624 0.24039 0.24611 0.25345 0.26209 0.27216 0.28335 0.29563 0.30833 0.32150 0.33475 0.34736 0.35899 0.36902 0.37667 0.38158 0.38321
0.785  0.22989 0.23235 0.23650 0.24217 0.24943 0.25799 0.26796 0.27903 0.29099 0.30375 0.31678 0.32988 0.34235 0.35384 0.36373 0.37129 0.37613 0.37775
0.790  0.22606 0.22851 0.23261 0.23822 0.24530 0.25389 0.26375 0.27470 0.28653 0.29915 0.31204 0.32477 0.33731 0.34865 0.35828 0.36588 0.37060 0.37218
0.795  0.22224 0.22466 0.22865 0.23427 0.24128 0.24977 0.25936 0.27018 0.28206 0.29432 0.30705 0.31986 0.33203 0.34327 0.35294 0.36034 0.36507 0.36665
0.800  0.21841 0.22081 0.22476 0.23031 0.23724 0.24551 0.25513 0.26583 0.27737 0.28969 0.30227 0.31491 0.32693 0.33802 0.34757 0.35485 0.35951 0.36108
0.805  0.21458 0.21695 0.22086 0.22626 0.23321 0.24137 0.25089 0.26146 0.27286 0.28503 0.29746 0.30973 0.32181 0.33274 0.34201 0.34934 0.35388 0.35540
0.810  0.21075 0.21309 0.21696 0.22230 0.22904 0.23723 0.24661 0.25689 0.26833 0.28015 0.29240 0.30473 0.31645 0.32725 0.33657 0.34368 0.34824 0.34975
0.815  0.20691 0.20922 0.21304 0.21832 0.22498 0.23307 0.24220 0.25249 0.26359 0.27544 0.28754 0.29969 0.31125 0.32191 0.33108 0.33808 0.34256 0.34407
0.820  0.20307 0.20535 0.20912 0.21433 0.22091 0.22876 0.23791 0.24806 0.25902 0.27071 0.28264 0.29442 0.30602 0.31652 0.32542 0.33245 0.33683 0.33827
0.825  0.19921 0.20147 0.20519 0.21033 0.21683 0.22457 0.23359 0.24356 0.25442 0.26575 0.27751 0.28932 0.30056 0.31092 0.31985 0.32666 0.33104 0.33249
0.830  0.19535 0.19757 0.20118 0.20623 0.21272 0.22036 0.22911 0.23897 0.24961 0.26096 0.27255 0.28419 0.29526 0.30545 0.31423 0.32094 0.32522 0.32667
0.835  0.19147 0.19362 0.19722 0.20220 0.20850 0.21614 0.22476 0.23447 0.24496 0.25614 0.26755 0.27882 0.28991 0.29994 0.30844 0.31516 0.31937 0.32072
0.840  0.18758 0.18970 0.19325 0.19816 0.20437 0.21176 0.22038 0.22995 0.24027 0.25109 0.26232 0.27360 0.28433 0.29422 0.30273 0.30931 0.31341 0.31480
0.845  0.18368 0.18577 0.18927 0.19410 0.20021 0.20749 0.21596 0.22523 0.23537 0.24620 0.25724 0.26834 0.27889 0.28860 0.29697 0.30335 0.30744 0.30882
0.850  0.17976 0.18182 0.18526 0.19002 0.19603 0.20320 0.21140 0.22065 0.23063 0.24127 0.25213 0.26285 0.27340 0.28294 0.29114 0.29742 0.30142 0.30271
0.855  0.17582 0.17785 0.18124 0.18589 0.19172 0.19887 0.20694 0.21603 0.22584 0.23612 0.24678 0.25749 0.26768 0.27707 0.28515 0.29141 0.29529 0.29661
0.860  0.17185 0.17386 0.17719 0.18171 0.18749 0.19440 0.20245 0.21122 0.22084 0.23110 0.24157 0.25209 0.26208 0.27129 0.27921 0.28526 0.28914 0.29044
0.865  0.16787 0.16985 0.17305 0.17755 0.18324 0.19002 0.19777 0.20653 0.21597 0.22604 0.23631 0.24645 0.25642 0.26545 0.27321 0.27914 0.28293 0.28414
0.870  0.16387 0.16580 0.16895 0.17337 0.17895 0.18560 0.19321 0.20180 0.21105 0.22075 0.23081 0.24093 0.25053 0.25953 0.26702 0.27293 0.27660 0.27783
0.875  0.15984 0.16173 0.16482 0.16915 0.17462 0.18114 0.18860 0.19686 0.20605 0.21559 0.22544 0.23534 0.24475 0.25341 0.26088 0.26657 0.27022 0.27145
0.880  0.15577 0.15763 0.16066 0.16490 0.17016 0.17652 0.18395 0.19204 0.20090 0.21037 0.22001 0.22952 0.23889 0.24737 0.25466 0.26021 0.26378 0.26491
0.885  0.15167 0.15349 0.15646 0.16053 0.16575 0.17198 0.17911 0.18716 0.19583 0.20491 0.21433 0.22380 0.23294 0.24123 0.24823 0.25377 0.25723 0.25836
0.890  0.14754 0.14928 0.15221 0.15620 0.16130 0.16739 0.17436 0.18221 0.19068 0.19955 0.20876 0.21800 0.22678 0.23487 0.24183 0.24722 0.25056 0.25171
0.895  0.14336 0.14506 0.14793 0.15181 0.15680 0.16274 0.16955 0.17707 0.18532 0.19413 0.20310 0.21210 0.22067 0.22856 0.23534 0.24052 0.24384 0.24489
0.900  0.13914 0.14080 0.14353 0.14738 0.15215 0.15792 0.16454 0.17200 0.18004 0.18846 0.19720 0.20598 0.21447 0.22214 0.22874 0.23377 0.23699 0.23803
0.905  0.13486 0.13648 0.13914 0.14289 0.14753 0.15316 0.15959 0.16685 0.17468 0.18287 0.19137 0.19991 0.20802 0.21549 0.22192 0.22691 0.22998 0.23105
0.910  0.13053 0.13210 0.13469 0.13832 0.14285 0.14831 0.15457 0.16149 0.16908 0.17719 0.18544 0.19373 0.20160 0.20885 0.21509 0.21985 0.22291 0.22388
0.915  0.12613 0.12765 0.13017 0.13363 0.13809 0.14339 0.14946 0.15618 0.16354 0.17124 0.17939 0.18729 0.19506 0.20208 0.20812 0.21273 0.21568 0.21664
0.920  0.12166 0.12314 0.12557 0.12893 0.13324 0.13828 0.14414 0.15076 0.15789 0.16535 0.17309 0.18087 0.18825 0.19516 0.20092 0.20546 0.20831 0.20917
0.925  0.11711 0.11854 0.12089 0.12414 0.12822 0.13317 0.13884 0.14522 0.15198 0.15932 0.16679 0.17430 0.18143 0.18799 0.19364 0.19801 0.20072 0.20161
0.930  0.11247 0.11384 0.11612 0.11925 0.12318 0.12796 0.13341 0.13945 0.14608 0.15314 0.16035 0.16744 0.17444 0.18075 0.18619 0.19033 0.19299 0.19386
0.935  0.10772 0.10905 0.11123 0.11424 0.11803 0.12261 0.12786 0.13367 0.14003 0.14669 0.15360 0.16055 0.16714 0.17332 0.17853 0.18251 0.18506 0.18584
0.940  0.10286 0.10412 0.10618 0.10905 0.11273 0.11704 0.12205 0.12772 0.13379 0.14019 0.14681 0.15346 0.15976 0.16557 0.17058 0.17446 0.17688 0.17765
0.945  0.09786 0.09904 0.10103 0.10377 0.10729 0.11140 0.11619 0.12148 0.12729 0.13349 0.13980 0.14602 0.15215 0.15769 0.16246 0.16610 0.16844 0.16914
0.950  0.09271 0.09383 0.09572 0.09832 0.10160 0.10558 0.11012 0.11515 0.12067 0.12644 0.13243 0.13845 0.14427 0.14953 0.15404 0.15749 0.15970 0.16039
0.955  0.08737 0.08843 0.09022 0.09268 0.09577 0.09953 0.10374 0.10858 0.11379 0.11924 0.12490 0.13058 0.13597 0.14102 0.14522 0.14854 0.15062 0.15130
0.960  0.08181 0.08281 0.08448 0.08680 0.08970 0.09316 0.09718 0.10170 0.10651 0.11173 0.11703 0.12235 0.12742 0.13208 0.13609 0.13920 0.14112 0.14173
0.965  0.07597 0.07691 0.07847 0.08063 0.08333 0.08655 0.09029 0.09443 0.09898 0.10373 0.10866 0.11363 0.11842 0.12275 0.12648 0.12932 0.13116 0.13168
0.970  0.06981 0.07068 0.07212 0.07406 0.07659 0.07956 0.08300 0.08681 0.09100 0.09537 0.09991 0.10447 0.10880 0.11286 0.11629 0.11890 0.12057 0.12110
0.975  0.06323 0.06402 0.06530 0.06708 0.06934 0.07207 0.07513 0.07866 0.08236 0.08641 0.09053 0.09466 0.09858 0.10220 0.10531 0.10773 0.10924 0.10969
0.980  0.05609 0.05679 0.05792 0.05951 0.06151 0.06388 0.06665 0.06971 0.07307 0.07658 0.08031 0.08390 0.08746 0.09066 0.09342 0.09556 0.09688 0.09728
0.985  0.04813 0.04873 0.04970 0.05107 0.05278 0.05482 0.05720 0.05982 0.06271 0.06572 0.06885 0.07200 0.07504 0.07779 0.08015 0.08195 0.08311 0.08347
0.990  0.03889 0.03938 0.04016 0.04126 0.04265 0.04429 0.04621 0.04833 0.05066 0.05309 0.05561 0.05815 0.06056 0.06282 0.06473 0.06618 0.06711 0.06739
0.995  0.02716 0.02749 0.02804 0.02881 0.02976 0.03091 0.03222 0.03372 0.03530 0.03703 0.03879 0.04052 0.04223 0.04378 0.04511 0.04615 0.04679 0.04692
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e040.dat <==
# alpha = +0.45 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99985 0.99985 0.99985 0.99985 0.99986 0.99986 0.99987 0.99987 0.99988 0.99989 0.99990 0.99991 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99938 0.99939 0.99940 0.99941 0.99943 0.99945 0.99947 0.99950 0.99953 0.99956 0.99959 0.99963 0.99966 0.99969 0.99972 0.99974 0.99975 0.99976
0.015  0.99861 0.99863 0.99865 0.99868 0.99871 0.99876 0.99881 0.99887 0.99894 0.99901 0.99908 0.99916 0.99923 0.99930 0.99936 0.99941 0.99944 0.99946
0.020  0.99754 0.99756 0.99760 0.99765 0.99772 0.99780 0.99789 0.99800 0.99812 0.99824 0.99838 0.99851 0.99864 0.99876 0.99886 0.99895 0.99900 0.99894
0.025  0.99617 0.99620 0.99626 0.99634 0.99644 0.99657 0.99672 0.99688 0.99706 0.99726 0.99747 0.99767 0.99788 0.99807 0.99823 0.99836 0.99844 0.99840
0.030  0.99449 0.99454 0.99463 0.99474 0.99489 0.99507 0.99528 0.99552 0.99578 0.99606 0.99636 0.99666 0.99695 0.99722 0.99746 0.99763 0.99775 0.99774
0.035  0.99253 0.99260 0.99271 0.99287 0.99307 0.99331 0.99360 0.99392 0.99428 0.99466 0.99506 0.99546 0.99586 0.99623 0.99654 0.99679 0.99694 0.99697
0.040  0.99028 0.99037 0.99051 0.99072 0.99098 0.99129 0.99166 0.99208 0.99255 0.99304 0.99356 0.99409 0.99460 0.99508 0.99550 0.99582 0.99602 0.99608
0.045  0.98774 0.98785 0.98804 0.98830 0.98863 0.98902 0.98949 0.99002 0.99060 0.99123 0.99188 0.99255 0.99319 0.99380 0.99432 0.99472 0.99497 0.99507
0.050  0.98494 0.98507 0.98530 0.98562 0.98602 0.98651 0.98708 0.98773 0.98845 0.98921 0.99002 0.99084 0.99162 0.99236 0.99300 0.99350 0.99381 0.99385
0.055  0.98186 0.98203 0.98230 0.98268 0.98317 0.98376 0.98444 0.98522 0.98608 0.98700 0.98797 0.98895 0.98991 0.99079 0.99156 0.99215 0.99253 0.99262
0.060  0.97853 0.97872 0.97905 0.97950 0.98007 0.98077 0.98158 0.98250 0.98352 0.98461 0.98575 0.98691 0.98804 0.98908 0.98998 0.99068 0.99113 0.99128
0.065  0.97495 0.97518 0.97555 0.97607 0.97674 0.97756 0.97850 0.97958 0.98076 0.98203 0.98336 0.98471 0.98602 0.98724 0.98830 0.98911 0.98963 0.98973
0.070  0.97113 0.97139 0.97182 0.97242 0.97319 0.97412 0.97522 0.97645 0.97781 0.97927 0.98080 0.98235 0.98386 0.98526 0.98648 0.98742 0.98801 0.98818
0.075  0.96707 0.96737 0.96786 0.96854 0.96942 0.97048 0.97173 0.97313 0.97468 0.97635 0.97809 0.97985 0.98157 0.98316 0.98454 0.98560 0.98629 0.98652
0.080  0.96279 0.96313 0.96368 0.96446 0.96544 0.96664 0.96805 0.96963 0.97138 0.97326 0.97522 0.97721 0.97915 0.98094 0.98249 0.98369 0.98446 0.98465
0.085  0.95830 0.95868 0.95929 0.96016 0.96127 0.96261 0.96418 0.96595 0.96790 0.97000 0.97219 0.97441 0.97658 0.97858 0.98032 0.98167 0.98252 0.98279
0.090  0.95361 0.95402 0.95471 0.95567 0.95690 0.95839 0.96013 0.96210 0.96427 0.96660 0.96903 0.97150 0.97390 0.97612 0.97805 0.97954 0.98049 0.98083
0.095  0.94872 0.94918 0.94994 0.95100 0.95235 0.95400 0.95592 0.95809 0.96049 0.96306 0.96574 0.96846 0.97111 0.97356 0.97568 0.97731 0.97836 0.97868
0.100  0.94365 0.94416 0.94499 0.94615 0.94764 0.94944 0.95155 0.95392 0.95655 0.95937 0.96231 0.96528 0.96818 0.97086 0.97318 0.97498 0.97612 0.97653
0.105  0.93842 0.93896 0.93987 0.94114 0.94276 0.94472 0.94702 0.94961 0.95247 0.95554 0.95875 0.96200 0.96516 0.96808 0.97060 0.97257 0.97381 0.97419
0.110  0.93301 0.93361 0.93459 0.93597 0.93773 0.93986 0.94235 0.94516 0.94827 0.95160 0.95508 0.95860 0.96202 0.96517 0.96792 0.97004 0.97139 0.97186
0.115  0.92746 0.92810 0.92916 0.93065 0.93255 0.93486 0.93755 0.94058 0.94394 0.94754 0.95129 0.95508 0.95877 0.96220 0.96515 0.96745 0.96890 0.96935
0.120  0.92176 0.92245 0.92359 0.92520 0.92724 0.92972 0.93261 0.93588 0.93949 0.94335 0.94738 0.95147 0.95544 0.95910 0.96227 0.96474 0.96631 0.96685
0.125  0.91593 0.91667 0.91790 0.91961 0.92181 0.92446 0.92756 0.93107 0.93492 0.93906 0.94339 0.94776 0.95200 0.95594 0.95934 0.96197 0.96364 0.96418
0.130  0.90998 0.91077 0.91207 0.91391 0.91625 0.91909 0.92240 0.92613 0.93026 0.93468 0.93929 0.94395 0.94850 0.95268 0.95629 0.95910 0.96089 0.96152
0.135  0.90391 0.90475 0.90614 0.90810 0.91059 0.91361 0.91713 0.92111 0.92550 0.93020 0.93510 0.94008 0.94487 0.94933 0.95319 0.95617 0.95807 0.95869
0.140  0.89774 0.89863 0.90011 0.90218 0.90482 0.90803 0.91177 0.91600 0.92065 0.92562 0.93084 0.93608 0.94120 0.94592 0.94999 0.95315 0.95517 0.95578
0.145  0.89147 0.89241 0.89398 0.89617 0.89897 0.90236 0.90632 0.91079 0.91569 0.92098 0.92647 0.93204 0.93741 0.94242 0.94674 0.95007 0.95219 0.95291
0.150  0.88511 0.88611 0.88776 0.89008 0.89303 0.89661 0.90078 0.90549 0.91069 0.91626 0.92205 0.92789 0.93360 0.93883 0.94338 0.94690 0.94915 0.94986
0.155  0.87868 0.87973 0.88147 0.88390 0.88701 0.89078 0.89517 0.90013 0.90560 0.91144 0.91756 0.92371 0.92967 0.93522 0.94000 0.94366 0.94602 0.94684
0.160  0.87217 0.87327 0.87510 0.87766 0.88092 0.88488 0.88948 0.89470 0.90042 0.90659 0.91297 0.91945 0.92572 0.93149 0.93651 0.94039 0.94286 0.94367
0.165  0.86559 0.86675 0.86867 0.87135 0.87477 0.87892 0.88375 0.88922 0.89521 0.90165 0.90836 0.91512 0.92165 0.92775 0.93295 0.93702 0.93961 0.94052
0.170  0.85897 0.86018 0.86218 0.86499 0.86856 0.87289 0.87795 0.88365 0.88995 0.89666 0.90365 0.91075 0.91759 0.92390 0.92939 0.93363 0.93632 0.93722
0.175  0.85229 0.85355 0.85565 0.85857 0.86230 0.86683 0.87211 0.87806 0.88462 0.89164 0.89893 0.90629 0.91342 0.92006 0.92572 0.93015 0.93296 0.93386
0.180  0.84556 0.84688 0.84906 0.85211 0.85600 0.86072 0.86620 0.87242 0.87923 0.88652 0.89414 0.90182 0.90925 0.91609 0.92204 0.92659 0.92953 0.93055
0.185  0.83880 0.84017 0.84244 0.84561 0.84966 0.85457 0.86027 0.86674 0.87383 0.88141 0.88931 0.89726 0.90497 0.91214 0.91826 0.92304 0.92608 0.92708
0.190  0.83201 0.83344 0.83579 0.83908 0.84329 0.84838 0.85431 0.86099 0.86837 0.87625 0.88445 0.89271 0.90071 0.90809 0.91442 0.91939 0.92254 0.92355
0.195  0.82519 0.82667 0.82911 0.83252 0.83689 0.84215 0.84832 0.85525 0.86287 0.87102 0.87951 0.88806 0.89634 0.90397 0.91061 0.91573 0.91896 0.92008
0.200  0.81836 0.81988 0.82241 0.82595 0.83047 0.83592 0.84229 0.84948 0.85736 0.86580 0.87459 0.88344 0.89200 0.89990 0.90668 0.91199 0.91535 0.91646
0.205  0.81150 0.81308 0.81569 0.81935 0.82402 0.82966 0.83623 0.84364 0.85179 0.86050 0.86957 0.87871 0.88755 0.89570 0.90277 0.90818 0.91167 0.91289
0.210  0.80464 0.80627 0.80897 0.81275 0.81755 0.82339 0.83017 0.83783 0.84624 0.85524 0.86459 0.87402 0.88313 0.89155 0.89877 0.90440 0.90797 0.90918
0.215  0.79777 0.79945 0.80224 0.80613 0.81109 0.81711 0.82410 0.83200 0.84067 0.84994 0.85952 0.86923 0.87863 0.88728 0.89471 0.90052 0.90422 0.90542
0.220  0.79090 0.79262 0.79550 0.79951 0.80462 0.81079 0.81800 0.82614 0.83503 0.84458 0.85450 0.86449 0.87407 0.88297 0.89070 0.89660 0.90041 0.90172
0.225  0.78403 0.78580 0.78876 0.79287 0.79815 0.80450 0.81190 0.82026 0.82944 0.83925 0.84938 0.85965 0.86958 0.87872 0.88657 0.89270 0.89658 0.89789
0.230  0.77716 0.77899 0.78203 0.78626 0.79167 0.79821 0.80581 0.81440 0.82383 0.83385 0.84432 0.85486 0.86497 0.87434 0.88247 0.88870 0.89271 0.89401
0.235  0.77031 0.77218 0.77530 0.77964 0.78518 0.79191 0.79972 0.80853 0.81816 0.82850 0.83916 0.84997 0.86042 0.87004 0.87829 0.88471 0.88877 0.89019
0.240  0.76346 0.76539 0.76859 0.77304 0.77872 0.78559 0.79359 0.80262 0.81254 0.82309 0.83408 0.84514 0.85576 0.86561 0.87406 0.88067 0.88485 0.88624
0.245  0.75664 0.75861 0.76188 0.76645 0.77227 0.77931 0.78751 0.79677 0.80691 0.81771 0.82896 0.84023 0.85118 0.86121 0.86989 0.87656 0.88086 0.88226
0.250  0.74982 0.75184 0.75519 0.75987 0.76583 0.77304 0.78143 0.79090 0.80124 0.81234 0.82379 0.83534 0.84648 0.85677 0.86561 0.87250 0.87683 0.87834
0.255  0.74303 0.74510 0.74852 0.75331 0.75941 0.76678 0.77536 0.78500 0.79562 0.80690 0.81867 0.83042 0.84184 0.85227 0.86129 0.86834 0.87280 0.87429
0.260  0.73627 0.73838 0.74188 0.74675 0.75300 0.76051 0.76927 0.77916 0.78994 0.80153 0.81347 0.82544 0.83712 0.84784 0.85705 0.86415 0.86872 0.87021
0.265  0.72952 0.73168 0.73525 0.74023 0.74659 0.75428 0.76323 0.77331 0.78433 0.79607 0.80834 0.82057 0.83235 0.84330 0.85268 0.86000 0.86462 0.86620
0.270  0.72281 0.72501 0.72865 0.73374 0.74022 0.74807 0.75720 0.76744 0.77872 0.79070 0.80312 0.81557 0.82770 0.83883 0.84839 0.85577 0.86050 0.86206
0.275  0.71612 0.71836 0.72208 0.72726 0.73388 0.74188 0.75113 0.76162 0.77305 0.78525 0.79799 0.81068 0.82291 0.83426 0.84398 0.85149 0.85632 0.85799
0.280  0.70946 0.71175 0.71554 0.72082 0.72756 0.73568 0.74514 0.75581 0.76748 0.77989 0.79276 0.80567 0.81823 0.82966 0.83955 0.84728 0.85216 0.85380
0.285  0.70284 0.70516 0.70902 0.71440 0.72125 0.72952 0.73917 0.74998 0.76182 0.77454 0.78764 0.80077 0.81343 0.82516 0.83521 0.84296 0.84795 0.84959
0.290  0.69625 0.69861 0.70252 0.70799 0.71496 0.72340 0.73317 0.74421 0.75626 0.76910 0.78241 0.79574 0.80872 0.82052 0.83073 0.83870 0.84369 0.84544
0.295  0.68969 0.69209 0.69607 0.70163 0.70873 0.71730 0.72723 0.73839 0.75071 0.76377 0.77729 0.79084 0.80390 0.81599 0.82634 0.83434 0.83947 0.84118
0.300  0.68317 0.68561 0.68966 0.69531 0.70252 0.71119 0.72132 0.73266 0.74510 0.75834 0.77206 0.78581 0.79906 0.81133 0.82185 0.82996 0.83518 0.83689
0.305  0.67669 0.67916 0.68328 0.68901 0.69633 0.70514 0.71542 0.72695 0.73958 0.75302 0.76695 0.78090 0.79434 0.80666 0.81733 0.82564 0.83087 0.83268
0.310  0.67024 0.67276 0.67693 0.68275 0.69015 0.69913 0.70951 0.72119 0.73398 0.74761 0.76172 0.77586 0.78948 0.80210 0.81290 0.82123 0.82658 0.82835
0.315  0.66383 0.66638 0.67062 0.67653 0.68403 0.69314 0.70367 0.71552 0.72849 0.74232 0.75662 0.77096 0.78475 0.79740 0.80835 0.81685 0.82221 0.82409
0.320  0.65747 0.66005 0.66435 0.67031 0.67795 0.68713 0.69786 0.70988 0.72302 0.73693 0.75141 0.76592 0.77989 0.79283 0.80388 0.81243 0.81789 0.81972
0.325  0.65114 0.65376 0.65811 0.66416 0.67190 0.68120 0.69201 0.70417 0.71748 0.73166 0.74632 0.76101 0.77516 0.78811 0.79931 0.80795 0.81350 0.81533
0.330  0.64485 0.64750 0.65189 0.65804 0.66588 0.67531 0.68625 0.69857 0.71205 0.72639 0.74112 0.75598 0.77027 0.78349 0.79471 0.80355 0.80909 0.81102
0.335  0.63860 0.64129 0.64574 0.65196 0.65985 0.66944 0.68052 0.69299 0.70653 0.72104 0.73606 0.75108 0.76554 0.77878 0.79023 0.79905 0.80471 0.80659
0.340  0.63240 0.63511 0.63962 0.64591 0.65390 0.66355 0.67475 0.68735 0.70114 0.71581 0.73086 0.74604 0.76066 0.77403 0.78561 0.79461 0.80027 0.80224
0.345  0.62623 0.62897 0.63354 0.63990 0.64799 0.65775 0.66907 0.68182 0.69575 0.71048 0.72581 0.74114 0.75585 0.76942 0.78110 0.79009 0.79585 0.79778
0.350  0.62011 0.62288 0.62750 0.63390 0.64211 0.65198 0.66343 0.67629 0.69030 0.70528 0.72063 0.73613 0.75102 0.76466 0.77646 0.78555 0.79139 0.79331
0.355  0.61403 0.61683 0.62150 0.62797 0.63622 0.64622 0.65773 0.67074 0.68496 0.69997 0.71560 0.73120 0.74613 0.76004 0.77180 0.78108 0.78691 0.78891
0.360  0.60799 0.61082 0.61554 0.62208 0.63041 0.64047 0.65215 0.66528 0.67953 0.69481 0.71044 0.72622 0.74139 0.75527 0.76727 0.77652 0.78244 0.78441
0.365  0.60200 0.60486 0.60961 0.61622 0.62464 0.63480 0.64659 0.65975 0.67424 0.68952 0.70543 0.72119 0.73648 0.75064 0.76259 0.77202 0.77792 0.77998
0.370  0.59604 0.59893 0.60371 0.61041 0.61891 0.62916 0.64098 0.65434 0.66894 0.68438 0.70029 0.71633 0.73175 0.74585 0.75805 0.76742 0.77344 0.77545
0.375  0.59013 0.59305 0.59787 0.60459 0.61319 0.62348 0.63548 0.64896 0.66359 0.67920 0.69530 0.71131 0.72685 0.74113 0.75335 0.76286 0.76890 0.77099
0.380  0.58426 0.58721 0.59207 0.59885 0.60749 0.61791 0.63001 0.64350 0.65836 0.67402 0.69017 0.70646 0.72211 0.73642 0.74879 0.75830 0.76439 0.76643
0.385  0.57844 0.58141 0.58631 0.59315 0.60186 0.61237 0.62448 0.63818 0.65303 0.66893 0.68521 0.70145 0.71721 0.73162 0.74408 0.75367 0.75983 0.76186
0.390  0.57265 0.57564 0.58059 0.58748 0.59626 0.60685 0.61907 0.63286 0.64784 0.66372 0.68010 0.69662 0.71248 0.72698 0.73949 0.74913 0.75526 0.75736
0.395  0.56691 0.56992 0.57491 0.58186 0.59070 0.60131 0.61368 0.62748 0.64254 0.65866 0.67516 0.69161 0.70757 0.72216 0.73478 0.74448 0.75070 0.75277
0.400  0.56121 0.56423 0.56927 0.57626 0.58512 0.59586 0.60823 0.62223 0.63739 0.65348 0.67021 0.68678 0.70284 0.71751 0.73004 0.73992 0.74609 0.74824
0.405  0.55555 0.55860 0.56364 0.57068 0.57964 0.59045 0.60291 0.61688 0.63226 0.64845 0.66514 0.68179 0.69794 0.71270 0.72545 0.73525 0.74154 0.74362
0.410  0.54994 0.55300 0.55808 0.56516 0.57419 0.58499 0.59761 0.61168 0.62702 0.64329 0.66023 0.67698 0.69321 0.70804 0.72069 0.73067 0.73690 0.73908
0.415  0.54436 0.54745 0.55256 0.55969 0.56877 0.57965 0.59228 0.60650 0.62193 0.63830 0.65518 0.67200 0.68831 0.70321 0.71609 0.72599 0.73232 0.73444
0.420  0.53883 0.54193 0.54708 0.55425 0.56332 0.57434 0.58701 0.60122 0.61673 0.63330 0.65029 0.66720 0.68359 0.69856 0.71132 0.72138 0.72767 0.72987
0.425  0.53334 0.53646 0.54164 0.54884 0.55798 0.56905 0.58180 0.59609 0.61168 0.62822 0.64524 0.66232 0.67869 0.69372 0.70671 0.71668 0.72307 0.72521
0.430  0.52788 0.53102 0.53623 0.54343 0.55266 0.56372 0.57658 0.59098 0.60665 0.62327 0.64038 0.65744 0.67396 0.68905 0.70193 0.71202 0.71840 0.72062
0.435  0.52247 0.52563 0.53085 0.53811 0.54738 0.55850 0.57135 0.58578 0.60151 0.61818 0.63536 0.65264 0.66907 0.68422 0.69730 0.70735 0.71378 0.71593
0.440  0.51710 0.52027 0.52550 0.53281 0.54207 0.55330 0.56623 0.58072 0.59652 0.61327 0.63052 0.64770 0.66436 0.67955 0.69252 0.70262 0.70910 0.71124
0.445  0.51177 0.51495 0.52020 0.52756 0.53686 0.54806 0.56110 0.57562 0.59141 0.60821 0.62551 0.64293 0.65946 0.67471 0.68787 0.69798 0.70445 0.70662
0.450  0.50647 0.50965 0.51495 0.52233 0.53168 0.54293 0.55594 0.57055 0.58646 0.60333 0.62069 0.63799 0.65475 0.67004 0.68308 0.69324 0.69975 0.70191
0.455  0.50122 0.50441 0.50973 0.51709 0.52653 0.53783 0.55090 0.56556 0.58152 0.59829 0.61570 0.63323 0.64986 0.66519 0.67843 0.68859 0.69508 0.69727
0.460  0.49600 0.49920 0.50455 0.51194 0.52134 0.53275 0.54586 0.56046 0.57647 0.59344 0.61091 0.62830 0.64515 0.66051 0.67362 0.68382 0.69037 0.69254
0.465  0.49082 0.49404 0.49940 0.50682 0.51626 0.52762 0.54077 0.55552 0.57158 0.58860 0.60610 0.62355 0.64025 0.65567 0.66896 0.67917 0.68568 0.68788
0.470  0.48567 0.48891 0.49425 0.50174 0.51121 0.52261 0.53581 0.55059 0.56656 0.58361 0.60116 0.61863 0.63556 0.65099 0.66414 0.67438 0.68095 0.68313
0.475  0.48056 0.48381 0.48917 0.49668 0.50618 0.51762 0.53085 0.54556 0.56170 0.57880 0.59638 0.61390 0.63066 0.64612 0.65947 0.66971 0.67624 0.67845
0.480  0.47549 0.47875 0.48413 0.49161 0.50112 0.51257 0.52583 0.54068 0.55686 0.57383 0.59144 0.60898 0.62596 0.64145 0.65464 0.66491 0.67150 0.67368
0.485  0.47046 0.47373 0.47912 0.48662 0.49616 0.50764 0.52093 0.53582 0.55189 0.56905 0.58670 0.60426 0.62107 0.63658 0.64996 0.66022 0.66678 0.66899
0.490  0.46546 0.46874 0.47415 0.48167 0.49123 0.50274 0.51605 0.53085 0.54709 0.56410 0.58177 0.59935 0.61638 0.63190 0.64512 0.65541 0.66202 0.66420
0.495  0.46050 0.46378 0.46921 0.47674 0.48633 0.49784 0.51110 0.52604 0.54214 0.55935 0.57704 0.59465 0.61149 0.62703 0.64043 0.65071 0.65728 0.65949
0.500  0.45557 0.45884 0.46429 0.47185 0.48138 0.49292 0.50628 0.52110 0.53738 0.55460 0.57212 0.58974 0.60680 0.62234 0.63558 0.64592 0.65250 0.65468
0.505  0.45068 0.45395 0.45938 0.46693 0.47654 0.48810 0.50147 0.51633 0.53262 0.54969 0.56742 0.58504 0.60191 0.61746 0.63088 0.64117 0.64775 0.64995
0.510  0.44582 0.44910 0.45454 0.46210 0.47173 0.48330 0.49658 0.51157 0.52773 0.54498 0.56270 0.58034 0.59722 0.61278 0.62602 0.63643 0.64293 0.64521
0.515  0.44100 0.44428 0.44973 0.45730 0.46694 0.47843 0.49183 0.50669 0.52301 0.54009 0.55783 0.57546 0.59233 0.60789 0.62131 0.63160 0.63818 0.64038
0.520  0.43620 0.43949 0.44495 0.45253 0.46210 0.47369 0.48709 0.50198 0.51814 0.53540 0.55314 0.57078 0.58764 0.60319 0.61643 0.62685 0.63335 0.63562
0.525  0.43144 0.43474 0.44020 0.44778 0.45737 0.46897 0.48227 0.49728 0.51345 0.53071 0.54826 0.56589 0.58295 0.59831 0.61172 0.62200 0.62858 0.63077
0.530  0.42671 0.43001 0.43547 0.44301 0.45266 0.46417 0.47758 0.49245 0.50877 0.52586 0.54360 0.56122 0.57807 0.59361 0.60696 0.61724 0.62373 0.62599
0.535  0.42202 0.42532 0.43074 0.43833 0.44798 0.45950 0.47291 0.48779 0.50395 0.52120 0.53873 0.55634 0.57339 0.58889 0.60211 0.61237 0.61895 0.62113
0.540  0.41735 0.42065 0.42608 0.43367 0.44324 0.45485 0.46814 0.48314 0.49931 0.51637 0.53408 0.55168 0.56850 0.58401 0.59736 0.60761 0.61408 0.61633
0.545  0.41272 0.41599 0.42145 0.42904 0.43862 0.45022 0.46352 0.47837 0.49466 0.51174 0.52941 0.54680 0.56382 0.57930 0.59247 0.60271 0.60927 0.61145
0.550  0.40811 0.41138 0.41684 0.42443 0.43402 0.44551 0.45891 0.47377 0.48989 0.50709 0.52458 0.54214 0.55892 0.57439 0.58772 0.59793 0.60444 0.60664
0.555  0.40354 0.40681 0.41227 0.41980 0.42944 0.44093 0.45420 0.46902 0.48529 0.50230 0.51995 0.53748 0.55424 0.56968 0.58281 0.59303 0.59957 0.60174
0.560  0.39899 0.40226 0.40772 0.41525 0.42479 0.43637 0.44963 0.46444 0.48052 0.49769 0.51512 0.53262 0.54935 0.56477 0.57805 0.58823 0.59473 0.59691
0.565  0.39447 0.39774 0.40319 0.41072 0.42026 0.43172 0.44508 0.45988 0.47594 0.49290 0.51049 0.52797 0.54466 0.56004 0.57312 0.58341 0.58982 0.59206
0.570  0.38997 0.39325 0.39866 0.40622 0.41576 0.42721 0.44042 0.45518 0.47138 0.48831 0.50567 0.52310 0.53997 0.55512 0.56836 0.57849 0.58497 0.58714
0.575  0.38551 0.38879 0.39419 0.40171 0.41127 0.42271 0.43591 0.45065 0.46665 0.48371 0.50106 0.51846 0.53508 0.55039 0.56355 0.57367 0.58005 0.58227
0.580  0.38108 0.38435 0.38975 0.39722 0.40672 0.41823 0.43141 0.44613 0.46211 0.47897 0.49644 0.51360 0.53039 0.54565 0.55864 0.56873 0.57518 0.57733
0.585  0.37667 0.37994 0.38533 0.39280 0.40228 0.41366 0.42680 0.44147 0.45740 0.47440 0.49164 0.50896 0.52549 0.54072 0.55384 0.56389 0.57028 0.57245
0.590  0.37229 0.37555 0.38094 0.38840 0.39786 0.40923 0.42234 0.43699 0.45288 0.46965 0.48704 0.50431 0.52080 0.53598 0.54889 0.55893 0.56535 0.56748
0.595  0.36793 0.37116 0.37656 0.38401 0.39346 0.40481 0.41790 0.43251 0.44837 0.46510 0.48224 0.49946 0.51589 0.53104 0.54409 0.55407 0.56044 0.56258
0.600  0.36360 0.36683 0.37217 0.37958 0.38899 0.40029 0.41333 0.42789 0.44369 0.46054 0.47765 0.49481 0.51120 0.52628 0.53911 0.54919 0.55547 0.55766
0.605  0.35930 0.36252 0.36784 0.37524 0.38463 0.39591 0.40892 0.42345 0.43920 0.45583 0.47306 0.48996 0.50649 0.52133 0.53429 0.54422 0.55056 0.55267
0.610  0.35502 0.35823 0.36355 0.37093 0.38030 0.39155 0.40453 0.41901 0.43472 0.45130 0.46827 0.48531 0.50158 0.51657 0.52946 0.53933 0.54556 0.54774
0.615  0.35076 0.35396 0.35927 0.36663 0.37598 0.38720 0.40000 0.41443 0.43007 0.44657 0.46369 0.48066 0.49688 0.51180 0.52447 0.53432 0.54063 0.54272
0.620  0.34653 0.34972 0.35501 0.36236 0.37158 0.38275 0.39563 0.41001 0.42561 0.44206 0.45890 0.47582 0.49196 0.50682 0.51963 0.52942 0.53567 0.53776
0.625  0.34232 0.34550 0.35078 0.35803 0.36730 0.37844 0.39128 0.40561 0.42108 0.43754 0.45433 0.47117 0.48725 0.50205 0.51462 0.52450 0.53066 0.53272
0.630  0.33813 0.34131 0.34651 0.35379 0.36304 0.37414 0.38679 0.40106 0.41653 0.43284 0.44974 0.46631 0.48252 0.49706 0.50976 0.51947 0.52568 0.52775
0.635  0.33396 0.33713 0.34232 0.34958 0.35879 0.36973 0.38247 0.39668 0.41209 0.42833 0.44497 0.46166 0.47760 0.49226 0.50488 0.51454 0.52062 0.52275
0.640  0.32982 0.33294 0.33815 0.34538 0.35453 0.36546 0.37815 0.39230 0.40747 0.42363 0.44040 0.45701 0.47287 0.48746 0.49985 0.50948 0.51564 0.51768
0.645  0.32569 0.32880 0.33399 0.34120 0.35025 0.36121 0.37377 0.38778 0.40305 0.41914 0.43561 0.45215 0.46793 0.48246 0.49496 0.50452 0.51062 0.51267
0.650  0.32159 0.32469 0.32986 0.33696 0.34605 0.35696 0.36941 0.38343 0.39863 0.41465 0.43104 0.44750 0.46319 0.47764 0.48990 0.49955 0.50555 0.50757
0.655  0.31751 0.32059 0.32574 0.33281 0.34187 0.35262 0.36513 0.37907 0.39403 0.40996 0.42647 0.44263 0.45845 0.47262 0.48500 0.49446 0.50051 0.50253
0.660  0.31344 0.31651 0.32164 0.32868 0.33769 0.34840 0.36085 0.37459 0.38963 0.40547 0.42169 0.43797 0.45349 0.46778 0.48007 0.48947 0.49543 0.49747
0.665  0.30938 0.31246 0.31750 0.32457 0.33345 0.34420 0.35645 0.37026 0.38522 0.40098 0.41712 0.43330 0.44874 0.46294 0.47499 0.48436 0.49035 0.49233
0.670  0.30535 0.30842 0.31344 0.32048 0.32931 0.33988 0.35220 0.36590 0.38064 0.39630 0.41233 0.42842 0.44376 0.45789 0.47004 0.47934 0.48527 0.48725
0.675  0.30134 0.30439 0.30939 0.31631 0.32519 0.33571 0.34796 0.36145 0.37624 0.39182 0.40775 0.42375 0.43900 0.45302 0.46494 0.47430 0.48012 0.48215
0.680  0.29735 0.30038 0.30536 0.31225 0.32107 0.33154 0.34358 0.35715 0.37183 0.38713 0.40317 0.41886 0.43422 0.44814 0.45997 0.46916 0.47503 0.47698
0.685  0.29338 0.29638 0.30134 0.30819 0.31687 0.32738 0.33935 0.35277 0.36727 0.38265 0.39838 0.41418 0.42922 0.44308 0.45499 0.46410 0.46990 0.47185
0.690  0.28942 0.29238 0.29734 0.30416 0.31278 0.32311 0.33514 0.34838 0.36289 0.37817 0.39380 0.40949 0.42443 0.43818 0.44985 0.45902 0.46472 0.46664
0.695  0.28548 0.28842 0.29329 0.30013 0.30870 0.31897 0.33078 0.34409 0.35832 0.37348 0.38921 0.40458 0.41961 0.43309 0.44485 0.45383 0.45957 0.46148
0.700  0.28155 0.28448 0.28932 0.29603 0.30464 0.31484 0.32657 0.33973 0.35394 0.36901 0.38441 0.39987 0.41461 0.42817 0.43982 0.44873 0.45439 0.45631
0.705  0.27764 0.28055 0.28536 0.29203 0.30048 0.31070 0.32238 0.33535 0.34956 0.36452 0.37981 0.39515 0.40979 0.42323 0.43464 0.44350 0.44917 0.45105
0.710  0.27374 0.27663 0.28141 0.28804 0.29643 0.30648 0.31803 0.33107 0.34499 0.35983 0.37500 0.39024 0.40475 0.41810 0.42959 0.43837 0.44397 0.44584
0.715  0.26985 0.27272 0.27748 0.28406 0.29239 0.30237 0.31385 0.32676 0.34061 0.35534 0.37040 0.38551 0.39990 0.41315 0.42450 0.43322 0.43870 0.44061
0.720  0.26598 0.26883 0.27355 0.28009 0.28837 0.29827 0.30967 0.32234 0.33623 0.35083 0.36578 0.38056 0.39505 0.40817 0.41930 0.42794 0.43347 0.43530
0.725  0.26212 0.26495 0.26963 0.27604 0.28424 0.29405 0.30548 0.31807 0.33165 0.34614 0.36095 0.37582 0.38997 0.40300 0.41421 0.42276 0.42822 0.43004
0.730  0.25827 0.26108 0.26567 0.27209 0.28023 0.28997 0.30116 0.31378 0.32727 0.34164 0.35633 0.37106 0.38509 0.39800 0.40894 0.41756 0.42290 0.42469
0.735  0.25443 0.25718 0.26178 0.26815 0.27622 0.28588 0.29699 0.30934 0.32289 0.33693 0.35169 0.36609 0.38019 0.39280 0.40381 0.41222 0.41760 0.41939
0.740  0.25060 0.25333 0.25789 0.26421 0.27222 0.28180 0.29282 0.30507 0.31831 0.33242 0.34684 0.36131 0.37509 0.38777 0.39866 0.40698 0.41229 0.41406
0.745  0.24679 0.24949 0.25402 0.26028 0.26812 0.27760 0.28850 0.30079 0.31392 0.32790 0.34218 0.35652 0.37016 0.38271 0.39335 0.40172 0.40691 0.40865
0.750  0.24298 0.24566 0.25015 0.25628 0.26413 0.27353 0.28433 0.29634 0.30951 0.32317 0.33751 0.35151 0.36519 0.37746 0.38816 0.39633 0.40155 0.40328
0.755  0.23917 0.24184 0.24628 0.25236 0.26014 0.26946 0.28016 0.29207 0.30492 0.31863 0.33264 0.34669 0.36007 0.37238 0.38295 0.39102 0.39617 0.39789
0.760  0.23537 0.23802 0.24241 0.24845 0.25616 0.26538 0.27584 0.28778 0.30051 0.31408 0.32795 0.34185 0.35510 0.36726 0.37758 0.38569 0.39072 0.39241
0.765  0.23158 0.23422 0.23852 0.24454 0.25216 0.26119 0.27167 0.28332 0.29609 0.30933 0.32323 0.33681 0.34991 0.36196 0.37232 0.38024 0.38529 0.38697
0.770  0.22781 0.23041 0.23467 0.24064 0.24809 0.25712 0.26750 0.27903 0.29148 0.30477 0.31833 0.33194 0.34489 0.35681 0.36704 0.37485 0.37983 0.38150
0.775  0.22403 0.22661 0.23083 0.23672 0.24412 0.25305 0.26331 0.27473 0.28706 0.30019 0.31361 0.32686 0.33986 0.35164 0.36160 0.36945 0.37431 0.37595
0.780  0.22026 0.22281 0.22699 0.23275 0.24014 0.24885 0.25899 0.27026 0.28261 0.29541 0.30866 0.32196 0.33462 0.34627 0.35628 0.36392 0.36880 0.37043
0.785  0.21650 0.21899 0.22316 0.22886 0.23616 0.24478 0.25480 0.26594 0.27798 0.29080 0.30390 0.31705 0.32955 0.34104 0.35092 0.35846 0.36327 0.36488
0.790  0.21274 0.21520 0.21932 0.22496 0.23207 0.24070 0.25061 0.26162 0.27351 0.28618 0.29912 0.31191 0.32445 0.33580 0.34541 0.35297 0.35766 0.35924
0.795  0.20898 0.21141 0.21542 0.22106 0.22809 0.23662 0.24626 0.25712 0.26903 0.28136 0.29413 0.30695 0.31914 0.33036 0.34000 0.34736 0.35206 0.35362
0.800  0.20522 0.20762 0.21159 0.21715 0.22411 0.23240 0.24205 0.25278 0.26436 0.27671 0.28932 0.30196 0.31399 0.32506 0.33456 0.34181 0.34643 0.34798
0.805  0.20147 0.20384 0.20776 0.21317 0.22012 0.22831 0.23784 0.24842 0.25986 0.27204 0.28448 0.29677 0.30882 0.31972 0.32896 0.33622 0.34073 0.34224
0.810  0.19771 0.20005 0.20392 0.20926 0.21602 0.22420 0.23359 0.24390 0.25533 0.26717 0.27943 0.29174 0.30344 0.31420 0.32345 0.33052 0.33503 0.33653
0.815  0.19395 0.19626 0.20008 0.20535 0.21201 0.22009 0.22923 0.23952 0.25062 0.26246 0.27455 0.28668 0.29821 0.30881 0.31792 0.32486 0.32929 0.33078
0.820  0.19018 0.19246 0.19623 0.20143 0.20800 0.21585 0.22498 0.23512 0.24607 0.25773 0.26964 0.28141 0.29294 0.30338 0.31222 0.31917 0.32351 0.32493
0.825  0.18642 0.18866 0.19238 0.19750 0.20398 0.21171 0.22071 0.23066 0.24149 0.25280 0.26452 0.27629 0.28747 0.29776 0.30661 0.31335 0.31767 0.31910
0.830  0.18264 0.18486 0.18846 0.19349 0.19995 0.20756 0.21629 0.22611 0.23672 0.24802 0.25956 0.27114 0.28214 0.29226 0.30095 0.30758 0.31181 0.31323
0.835  0.17886 0.18101 0.18459 0.18954 0.19581 0.20340 0.21199 0.22166 0.23210 0.24322 0.25457 0.26578 0.27678 0.28672 0.29514 0.30177 0.30591 0.30726
0.840  0.17508 0.17719 0.18071 0.18559 0.19175 0.19910 0.20767 0.21718 0.22745 0.23821 0.24937 0.26056 0.27120 0.28099 0.28941 0.29589 0.29993 0.30129
0.845  0.17128 0.17335 0.17682 0.18162 0.18768 0.19491 0.20332 0.21253 0.22260 0.23335 0.24431 0.25531 0.26575 0.27537 0.28362 0.28991 0.29393 0.29528
0.850  0.16747 0.16951 0.17292 0.17763 0.18359 0.19070 0.19884 0.20801 0.21790 0.22845 0.23921 0.24984 0.26027 0.26969 0.27778 0.28396 0.28789 0.28916
0.855  0.16364 0.16565 0.16900 0.17360 0.17938 0.18646 0.19445 0.20345 0.21317 0.22335 0.23391 0.24450 0.25457 0.26383 0.27179 0.27794 0.28175 0.28304
0.860  0.15979 0.16178 0.16506 0.16953 0.17526 0.18208 0.19004 0.19873 0.20824 0.21839 0.22874 0.23912 0.24899 0.25806 0.26585 0.27179 0.27559 0.27687
0.865  0.15594 0.15789 0.16105 0.16549 0.17110 0.17780 0.18547 0.19411 0.20344 0.21338 0.22352 0.23353 0.24335 0.25223 0.25986 0.26567 0.26938 0.27057
0.870  0.15207 0.15397 0.15708 0.16143 0.16692 0.17348 0.18099 0.18946 0.19859 0.20817 0.21809 0.22805 0.23751 0.24634 0.25369 0.25948 0.26307 0.26427
0.875  0.14817 0.15004 0.15308 0.15734 0.16271 0.16913 0.17649 0.18463 0.19367 0.20307 0.21277 0.22251 0.23176 0.24026 0.24757 0.25314 0.25671 0.25790
0.880  0.14425 0.14608 0.14905 0.15321 0.15839 0.16465 0.17194 0.17990 0.18862 0.19792 0.20740 0.21676 0.22595 0.23425 0.24138 0.24682 0.25029 0.25140
0.885  0.14030 0.14208 0.14499 0.14899 0.15411 0.16023 0.16723 0.17513 0.18364 0.19256 0.20182 0.21110 0.22005 0.22816 0.23501 0.24041 0.24378 0.24488
0.890  0.13632 0.13803 0.14090 0.14480 0.14980 0.15577 0.16260 0.17030 0.17860 0.18731 0.19633 0.20538 0.21397 0.22188 0.22867 0.23391 0.23716 0.23828
0.895  0.13231 0.13398 0.13677 0.14058 0.14545 0.15126 0.15792 0.16529 0.17337 0.18198 0.19077 0.19956 0.20794 0.21563 0.22224 0.22728 0.23050 0.23153
0.900  0.12826 0.12988 0.13255 0.13631 0.14096 0.14661 0.15307 0.16035 0.16821 0.17645 0.18498 0.19355 0.20183 0.20930 0.21571 0.22060 0.22372 0.22474
0.905  0.12417 0.12574 0.12834 0.13199 0.13651 0.14200 0.14827 0.15535 0.16298 0.17098 0.17927 0.18759 0.19549 0.20276 0.20900 0.21383 0.21681 0.21785
0.910  0.12003 0.12156 0.12408 0.12761 0.13201 0.13733 0.14342 0.15016 0.15755 0.16544 0.17347 0.18153 0.18919 0.19623 0.20227 0.20688 0.20984 0.21078
0.915  0.11583 0.11731 0.11975 0.12312 0.12744 0.13258 0.13848 0.14501 0.15216 0.15966 0.16757 0.17524 0.18277 0.18958 0.19542 0.19988 0.20272 0.20365
0.920  0.11158 0.11301 0.11537 0.11862 0.12279 0.12768 0.13336 0.13978 0.14669 0.15393 0.16144 0.16897 0.17612 0.18281 0.18837 0.19274 0.19549 0.19633
0.925  0.10725 0.10863 0.11091 0.11405 0.11800 0.12278 0.12826 0.13443 0.14098 0.14808 0.15532 0.16257 0.16946 0.17580 0.18125 0.18546 0.18806 0.18892
0.930  0.10285 0.10418 0.10637 0.10939 0.11319 0.11779 0.12306 0.12889 0.13529 0.14211 0.14906 0.15592 0.16266 0.16874 0.17397 0.17795 0.18050 0.18134
0.935  0.09837 0.09964 0.10174 0.10464 0.10828 0.11269 0.11774 0.12334 0.12947 0.13589 0.14255 0.14924 0.15558 0.16152 0.16652 0.17034 0.17277 0.17353
0.940  0.09378 0.09499 0.09696 0.09971 0.10325 0.10739 0.11221 0.11764 0.12348 0.12963 0.13599 0.14238 0.14843 0.15401 0.15880 0.16251 0.16482 0.16556
0.945  0.08907 0.09021 0.09211 0.09473 0.09809 0.10203 0.10662 0.11169 0.11726 0.12320 0.12925 0.13522 0.14108 0.14638 0.15094 0.15441 0.15664 0.15731
0.950  0.08423 0.08531 0.08711 0.08959 0.09272 0.09652 0.10086 0.10567 0.11094 0.11646 0.12219 0.12794 0.13349 0.13851 0.14281 0.14610 0.14820 0.14886
0.955  0.07923 0.08025 0.08194 0.08429 0.08723 0.09081 0.09482 0.09943 0.10439 0.10959 0.11499 0.12040 0.12554 0.13034 0.13433 0.13748 0.13945 0.14010
0.960  0.07404 0.07499 0.07658 0.07877 0.08153 0.08481 0.08863 0.09293 0.09750 0.10245 0.10749 0.11254 0.11736 0.12177 0.12558 0.12851 0.13034 0.13092
0.965  0.06862 0.06951 0.07098 0.07301 0.07557 0.07861 0.08216 0.08608 0.09038 0.09488 0.09955 0.10425 0.10879 0.11288 0.11640 0.11908 0.12081 0.12131
0.970  0.06291 0.06373 0.06508 0.06690 0.06929 0.07208 0.07533 0.07892 0.08287 0.08699 0.09128 0.09558 0.09966 0.10349 0.10671 0.10917 0.11074 0.11123
0.975  0.05684 0.05757 0.05877 0.06044 0.06256 0.06512 0.06799 0.07130 0.07479 0.07859 0.08245 0.08634 0.09002 0.09341 0.09633 0.09859 0.10001 0.10043
0.980  0.05027 0.05092 0.05198 0.05346 0.05532 0.05754 0.06013 0.06299 0.06613 0.06941 0.07289 0.07626 0.07957 0.08257 0.08514 0.08714 0.08837 0.08875
0.985  0.04300 0.04355 0.04445 0.04572 0.04731 0.04920 0.05141 0.05385 0.05653 0.05933 0.06224 0.06517 0.06799 0.07055 0.07274 0.07442 0.07549 0.07582
0.990  0.03461 0.03506 0.03578 0.03679 0.03807 0.03958 0.04135 0.04331 0.04545 0.04770 0.05003 0.05238 0.05460 0.05669 0.05844 0.05979 0.06064 0.06090
0.995  0.02404 0.02434 0.02484 0.02554 0.02641 0.02747 0.02866 0.03003 0.03148 0.03306 0.03467 0.03625 0.03782 0.03923 0.04045 0.04140 0.04199 0.04211
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e050.dat <==
# alpha = +0.45 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99984 0.99984 0.99985 0.99985 0.99985 0.99986 0.99986 0.99987 0.99988 0.99989 0.99990 0.99991 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99936 0.99937 0.99938 0.99939 0.99941 0.99943 0.99946 0.99949 0.99952 0.99955 0.99959 0.99962 0.99966 0.99969 0.99972 0.99974 0.99975 0.99976
0.015  0.99857 0.99859 0.99861 0.99864 0.99868 0.99873 0.99879 0.99885 0.99892 0.99899 0.99907 0.99915 0.99923 0.99930 0.99936 0.99941 0.99944 0.99946
0.020  0.99747 0.99749 0.99753 0.99759 0.99766 0.99775 0.99785 0.99796 0.99808 0.99822 0.99836 0.99849 0.99863 0.99876 0.99886 0.99895 0.99900 0.99895
0.025  0.99605 0.99609 0.99615 0.99624 0.99635 0.99648 0.99664 0.99682 0.99701 0.99722 0.99743 0.99765 0.99786 0.99806 0.99823 0.99836 0.99844 0.99841
0.030  0.99433 0.99438 0.99447 0.99460 0.99475 0.99495 0.99517 0.99543 0.99570 0.99600 0.99631 0.99663 0.99693 0.99721 0.99745 0.99764 0.99775 0.99775
0.035  0.99230 0.99237 0.99250 0.99267 0.99288 0.99314 0.99345 0.99379 0.99417 0.99457 0.99500 0.99542 0.99583 0.99621 0.99654 0.99679 0.99695 0.99698
0.040  0.98998 0.99008 0.99023 0.99045 0.99073 0.99108 0.99147 0.99192 0.99241 0.99293 0.99348 0.99403 0.99457 0.99506 0.99549 0.99582 0.99602 0.99608
0.045  0.98737 0.98749 0.98769 0.98797 0.98832 0.98875 0.98925 0.98981 0.99043 0.99109 0.99178 0.99247 0.99314 0.99377 0.99430 0.99472 0.99498 0.99508
0.050  0.98448 0.98463 0.98487 0.98521 0.98565 0.98617 0.98678 0.98747 0.98823 0.98904 0.98989 0.99074 0.99156 0.99233 0.99299 0.99349 0.99382 0.99387
0.055  0.98131 0.98149 0.98178 0.98219 0.98271 0.98335 0.98408 0.98491 0.98583 0.98680 0.98782 0.98885 0.98984 0.99075 0.99154 0.99215 0.99253 0.99264
0.060  0.97788 0.97809 0.97843 0.97892 0.97954 0.98028 0.98115 0.98213 0.98321 0.98436 0.98557 0.98678 0.98795 0.98903 0.98996 0.99068 0.99114 0.99129
0.065  0.97419 0.97443 0.97484 0.97540 0.97612 0.97699 0.97800 0.97915 0.98041 0.98175 0.98314 0.98455 0.98592 0.98719 0.98827 0.98911 0.98964 0.98975
0.070  0.97025 0.97053 0.97099 0.97164 0.97247 0.97347 0.97464 0.97595 0.97740 0.97894 0.98055 0.98218 0.98375 0.98519 0.98645 0.98741 0.98802 0.98819
0.075  0.96607 0.96639 0.96692 0.96766 0.96860 0.96974 0.97107 0.97256 0.97421 0.97597 0.97780 0.97965 0.98144 0.98308 0.98450 0.98559 0.98629 0.98653
0.080  0.96166 0.96202 0.96262 0.96345 0.96452 0.96581 0.96730 0.96899 0.97084 0.97283 0.97489 0.97698 0.97899 0.98085 0.98245 0.98368 0.98446 0.98467
0.085  0.95704 0.95744 0.95811 0.95904 0.96023 0.96167 0.96335 0.96523 0.96731 0.96952 0.97183 0.97415 0.97640 0.97848 0.98027 0.98166 0.98253 0.98281
0.090  0.95220 0.95265 0.95339 0.95443 0.95575 0.95735 0.95921 0.96130 0.96361 0.96607 0.96862 0.97120 0.97370 0.97600 0.97799 0.97952 0.98049 0.98084
0.095  0.94717 0.94766 0.94848 0.94963 0.95108 0.95284 0.95490 0.95721 0.95975 0.96246 0.96529 0.96813 0.97088 0.97342 0.97560 0.97729 0.97836 0.97869
0.100  0.94195 0.94249 0.94339 0.94464 0.94624 0.94817 0.95042 0.95295 0.95574 0.95871 0.96180 0.96491 0.96793 0.97071 0.97310 0.97495 0.97612 0.97653
0.105  0.93655 0.93714 0.93812 0.93949 0.94123 0.94334 0.94579 0.94854 0.95158 0.95482 0.95820 0.96159 0.96488 0.96791 0.97051 0.97252 0.97380 0.97419
0.110  0.93099 0.93163 0.93269 0.93417 0.93606 0.93835 0.94101 0.94400 0.94729 0.95081 0.95447 0.95815 0.96171 0.96498 0.96781 0.96998 0.97137 0.97185
0.115  0.92527 0.92596 0.92711 0.92871 0.93075 0.93322 0.93609 0.93933 0.94288 0.94668 0.95063 0.95459 0.95844 0.96199 0.96503 0.96738 0.96887 0.96934
0.120  0.91940 0.92015 0.92138 0.92310 0.92530 0.92796 0.93104 0.93452 0.93835 0.94242 0.94666 0.95094 0.95507 0.95886 0.96213 0.96466 0.96627 0.96683
0.125  0.91340 0.91420 0.91552 0.91737 0.91972 0.92257 0.92588 0.92960 0.93369 0.93806 0.94261 0.94719 0.95160 0.95568 0.95918 0.96188 0.96359 0.96415
0.130  0.90727 0.90812 0.90953 0.91151 0.91402 0.91706 0.92059 0.92456 0.92894 0.93361 0.93845 0.94332 0.94805 0.95239 0.95611 0.95900 0.96083 0.96147
0.135  0.90103 0.90193 0.90344 0.90553 0.90821 0.91144 0.91520 0.91943 0.92408 0.92905 0.93420 0.93940 0.94439 0.94901 0.95299 0.95605 0.95799 0.95864
0.140  0.89468 0.89564 0.89723 0.89946 0.90229 0.90572 0.90971 0.91421 0.91914 0.92439 0.92987 0.93535 0.94068 0.94557 0.94976 0.95302 0.95508 0.95572
0.145  0.88822 0.88924 0.89093 0.89328 0.89628 0.89991 0.90413 0.90889 0.91409 0.91966 0.92543 0.93126 0.93685 0.94204 0.94649 0.94992 0.95209 0.95282
0.150  0.88168 0.88276 0.88454 0.88702 0.89019 0.89402 0.89847 0.90347 0.90898 0.91486 0.92094 0.92705 0.93299 0.93841 0.94311 0.94673 0.94903 0.94976
0.155  0.87506 0.87619 0.87806 0.88068 0.88401 0.88804 0.89273 0.89800 0.90379 0.90996 0.91638 0.92281 0.92902 0.93477 0.93969 0.94347 0.94588 0.94672
0.160  0.86837 0.86955 0.87152 0.87427 0.87776 0.88200 0.88691 0.89245 0.89851 0.90501 0.91172 0.91849 0.92502 0.93100 0.93618 0.94017 0.94270 0.94353
0.165  0.86160 0.86285 0.86491 0.86779 0.87145 0.87588 0.88103 0.88684 0.89320 0.89999 0.90703 0.91410 0.92091 0.92722 0.93259 0.93677 0.93942 0.94035
0.170  0.85479 0.85609 0.85824 0.86125 0.86508 0.86971 0.87510 0.88116 0.88782 0.89490 0.90224 0.90967 0.91679 0.92333 0.92899 0.93335 0.93611 0.93703
0.175  0.84792 0.84928 0.85153 0.85466 0.85866 0.86350 0.86912 0.87544 0.88238 0.88978 0.89745 0.90514 0.91257 0.91944 0.92528 0.92984 0.93272 0.93365
0.180  0.84100 0.84242 0.84476 0.84803 0.85219 0.85723 0.86308 0.86968 0.87689 0.88458 0.89258 0.90061 0.90834 0.91543 0.92156 0.92625 0.92926 0.93030
0.185  0.83405 0.83552 0.83796 0.84135 0.84569 0.85093 0.85701 0.86387 0.87137 0.87937 0.88766 0.89598 0.90400 0.91143 0.91775 0.92266 0.92577 0.92680
0.190  0.82707 0.82860 0.83113 0.83465 0.83915 0.84459 0.85090 0.85800 0.86580 0.87411 0.88272 0.89135 0.89968 0.90733 0.91388 0.91898 0.92221 0.92325
0.195  0.82006 0.82164 0.82426 0.82792 0.83259 0.83821 0.84477 0.85213 0.86019 0.86878 0.87769 0.88663 0.89526 0.90317 0.91001 0.91528 0.91859 0.91974
0.200  0.81304 0.81467 0.81738 0.82117 0.82600 0.83182 0.83860 0.84622 0.85457 0.86346 0.87268 0.88193 0.89085 0.89903 0.90604 0.91149 0.91494 0.91608
0.205  0.80599 0.80768 0.81049 0.81440 0.81939 0.82541 0.83240 0.84026 0.84888 0.85806 0.86758 0.87713 0.88634 0.89479 0.90208 0.90765 0.91123 0.91246
0.210  0.79894 0.80068 0.80358 0.80762 0.81276 0.81898 0.82620 0.83432 0.84321 0.85269 0.86251 0.87236 0.88185 0.89057 0.89803 0.90382 0.90748 0.90872
0.215  0.79188 0.79368 0.79667 0.80083 0.80613 0.81254 0.81998 0.82835 0.83752 0.84729 0.85735 0.86749 0.87728 0.88624 0.89392 0.89989 0.90368 0.90492
0.220  0.78482 0.78667 0.78975 0.79403 0.79950 0.80608 0.81374 0.82236 0.83177 0.84182 0.85223 0.86267 0.87265 0.88188 0.88985 0.89593 0.89982 0.90117
0.225  0.77777 0.77967 0.78283 0.78723 0.79286 0.79963 0.80750 0.81635 0.82605 0.83639 0.84702 0.85775 0.86808 0.87756 0.88567 0.89197 0.89595 0.89729
0.230  0.77072 0.77267 0.77592 0.78044 0.78622 0.79318 0.80127 0.81036 0.82033 0.83088 0.84186 0.85287 0.86340 0.87312 0.88151 0.88792 0.89202 0.89337
0.235  0.76368 0.76568 0.76902 0.77366 0.77957 0.78673 0.79503 0.80436 0.81454 0.82542 0.83661 0.84790 0.85878 0.86874 0.87727 0.88387 0.88804 0.88949
0.240  0.75665 0.75871 0.76213 0.76689 0.77295 0.78026 0.78876 0.79832 0.80880 0.81990 0.83142 0.84298 0.85404 0.86425 0.87298 0.87977 0.88406 0.88549
0.245  0.74964 0.75175 0.75525 0.76013 0.76634 0.77383 0.78253 0.79233 0.80304 0.81441 0.82621 0.83798 0.84937 0.85978 0.86874 0.87561 0.88001 0.88146
0.250  0.74265 0.74481 0.74838 0.75338 0.75974 0.76740 0.77631 0.78633 0.79725 0.80892 0.82094 0.83300 0.84460 0.85527 0.86439 0.87148 0.87592 0.87747
0.255  0.73568 0.73789 0.74155 0.74665 0.75315 0.76099 0.77009 0.78030 0.79151 0.80337 0.81571 0.82799 0.83987 0.85069 0.86001 0.86726 0.87183 0.87337
0.260  0.72874 0.73100 0.73473 0.73993 0.74658 0.75457 0.76386 0.77432 0.78570 0.79789 0.81041 0.82293 0.83507 0.84619 0.85569 0.86301 0.86769 0.86923
0.265  0.72182 0.72412 0.72794 0.73325 0.74002 0.74819 0.75768 0.76834 0.77997 0.79232 0.80517 0.81795 0.83023 0.84157 0.85125 0.85878 0.86352 0.86514
0.270  0.71493 0.71728 0.72117 0.72659 0.73349 0.74183 0.75150 0.76234 0.77423 0.78684 0.79985 0.81287 0.82548 0.83701 0.84688 0.85448 0.85933 0.86094
0.275  0.70808 0.71047 0.71443 0.71996 0.72699 0.73549 0.74530 0.75639 0.76845 0.78127 0.79461 0.80787 0.82061 0.83236 0.84240 0.85013 0.85509 0.85679
0.280  0.70125 0.70369 0.70773 0.71335 0.72052 0.72914 0.73917 0.75045 0.76274 0.77580 0.78929 0.80276 0.81583 0.82768 0.83790 0.84584 0.85085 0.85254
0.285  0.69446 0.69693 0.70105 0.70678 0.71406 0.72284 0.73305 0.74448 0.75697 0.77032 0.78405 0.79776 0.81094 0.82309 0.83347 0.84145 0.84656 0.84825
0.290  0.68770 0.69022 0.69439 0.70021 0.70762 0.71657 0.72692 0.73858 0.75128 0.76478 0.77871 0.79264 0.80613 0.81837 0.82891 0.83710 0.84223 0.84402
0.295  0.68099 0.68354 0.68779 0.69370 0.70123 0.71033 0.72084 0.73263 0.74560 0.75932 0.77348 0.78763 0.80122 0.81374 0.82444 0.83267 0.83792 0.83968
0.300  0.67431 0.67690 0.68121 0.68722 0.69488 0.70407 0.71479 0.72677 0.73987 0.75378 0.76814 0.78250 0.79629 0.80900 0.81986 0.82821 0.83356 0.83532
0.305  0.66766 0.67030 0.67468 0.68077 0.68854 0.69788 0.70876 0.72093 0.73422 0.74834 0.76292 0.77747 0.79146 0.80424 0.81525 0.82380 0.82917 0.83101
0.310  0.66106 0.66374 0.66818 0.67437 0.68222 0.69173 0.70271 0.71504 0.72851 0.74282 0.75759 0.77235 0.78651 0.79958 0.81073 0.81930 0.82478 0.82660
0.315  0.65450 0.65721 0.66172 0.66799 0.67595 0.68559 0.69673 0.70923 0.72289 0.73740 0.75237 0.76732 0.78168 0.79479 0.80609 0.81484 0.82034 0.82225
0.320  0.64798 0.65073 0.65530 0.66163 0.66973 0.67945 0.69078 0.70346 0.71729 0.73190 0.74705 0.76218 0.77672 0.79011 0.80153 0.81032 0.81592 0.81780
0.325  0.64150 0.64429 0.64891 0.65533 0.66353 0.67339 0.68480 0.69763 0.71163 0.72650 0.74185 0.75716 0.77187 0.78530 0.79686 0.80576 0.81144 0.81333
0.330  0.63507 0.63789 0.64255 0.64907 0.65737 0.66735 0.67891 0.69189 0.70607 0.72111 0.73654 0.75203 0.76689 0.78058 0.79218 0.80126 0.80694 0.80891
0.335  0.62868 0.63153 0.63625 0.64285 0.65121 0.66135 0.67305 0.68618 0.70044 0.71565 0.73135 0.74701 0.76204 0.77577 0.78758 0.79666 0.80246 0.80440
0.340  0.62233 0.62521 0.62999 0.63666 0.64513 0.65533 0.66715 0.68042 0.69491 0.71029 0.72605 0.74187 0.75706 0.77092 0.78287 0.79212 0.79792 0.79994
0.345  0.61602 0.61893 0.62377 0.63051 0.63908 0.64939 0.66134 0.67476 0.68940 0.70485 0.72087 0.73685 0.75214 0.76620 0.77825 0.78751 0.79341 0.79539
0.350  0.60977 0.61271 0.61760 0.62438 0.63306 0.64349 0.65556 0.66910 0.68383 0.69952 0.71559 0.73173 0.74721 0.76135 0.77351 0.78287 0.78884 0.79082
0.355  0.60355 0.60652 0.61146 0.61832 0.62704 0.63760 0.64975 0.66343 0.67836 0.69410 0.71043 0.72669 0.74221 0.75661 0.76876 0.77829 0.78427 0.78632
0.360  0.59738 0.60038 0.60537 0.61229 0.62111 0.63173 0.64403 0.65785 0.67282 0.68881 0.70517 0.72160 0.73736 0.75174 0.76411 0.77362 0.77969 0.78171
0.365  0.59125 0.59428 0.59931 0.60631 0.61520 0.62592 0.63835 0.65220 0.66740 0.68341 0.70003 0.71646 0.73235 0.74698 0.75934 0.76901 0.77507 0.77717
0.370  0.58517 0.58823 0.59329 0.60036 0.60934 0.62015 0.63262 0.64666 0.66198 0.67815 0.69477 0.71148 0.72749 0.74210 0.75467 0.76432 0.77048 0.77254
0.375  0.57913 0.58222 0.58732 0.59442 0.60350 0.61436 0.62699 0.64115 0.65651 0.67285 0.68966 0.70635 0.72248 0.73726 0.74987 0.75965 0.76583 0.76796
0.380  0.57314 0.57625 0.58140 0.58856 0.59767 0.60866 0.62139 0.63558 0.65115 0.66755 0.68442 0.70138 0.71762 0.73244 0.74519 0.75497 0.76120 0.76330
0.385  0.56719 0.57033 0.57552 0.58273 0.59192 0.60300 0.61575 0.63013 0.64571 0.66233 0.67934 0.69626 0.71262 0.72753 0.74037 0.75023 0.75654 0.75862
0.390  0.56129 0.56445 0.56968 0.57695 0.58621 0.59736 0.61021 0.62469 0.64039 0.65701 0.67411 0.69130 0.70775 0.72276 0.73566 0.74557 0.75186 0.75401
0.395  0.55543 0.55861 0.56388 0.57120 0.58053 0.59170 0.60471 0.61920 0.63498 0.65183 0.66905 0.68618 0.70274 0.71784 0.73084 0.74081 0.74718 0.74930
0.400  0.54961 0.55280 0.55812 0.56549 0.57484 0.58614 0.59915 0.61382 0.62971 0.64653 0.66397 0.68123 0.69788 0.71306 0.72599 0.73613 0.74245 0.74466
0.405  0.54384 0.54706 0.55238 0.55980 0.56923 0.58061 0.59370 0.60837 0.62445 0.64138 0.65880 0.67613 0.69287 0.70814 0.72127 0.73135 0.73778 0.73992
0.410  0.53812 0.54135 0.54671 0.55417 0.56367 0.57504 0.58828 0.60304 0.61910 0.63611 0.65376 0.67119 0.68801 0.70335 0.71640 0.72664 0.73303 0.73525
0.415  0.53244 0.53569 0.54108 0.54858 0.55813 0.56958 0.58284 0.59774 0.61389 0.63100 0.64859 0.66609 0.68300 0.69841 0.71167 0.72184 0.72833 0.73049
0.420  0.52679 0.53006 0.53549 0.54303 0.55258 0.56415 0.57745 0.59236 0.60858 0.62587 0.64357 0.66117 0.67815 0.69363 0.70679 0.71711 0.72355 0.72580
0.425  0.52120 0.52449 0.52994 0.53752 0.54713 0.55875 0.57213 0.58711 0.60341 0.62068 0.63842 0.65617 0.67314 0.68868 0.70205 0.71229 0.71883 0.72102
0.430  0.51564 0.51895 0.52443 0.53201 0.54170 0.55331 0.56680 0.58187 0.59826 0.61560 0.63343 0.65117 0.66828 0.68388 0.69716 0.70751 0.71404 0.71630
0.435  0.51013 0.51345 0.51895 0.52658 0.53632 0.54798 0.56147 0.57657 0.59301 0.61041 0.62830 0.64624 0.66328 0.67893 0.69239 0.70271 0.70929 0.71149
0.440  0.50466 0.50800 0.51350 0.52118 0.53091 0.54268 0.55623 0.57139 0.58790 0.60537 0.62333 0.64119 0.65843 0.67413 0.68749 0.69786 0.70448 0.70668
0.445  0.49923 0.50258 0.50811 0.51582 0.52559 0.53734 0.55099 0.56619 0.58269 0.60021 0.61821 0.63628 0.65342 0.66917 0.68271 0.69309 0.69970 0.70193
0.450  0.49385 0.49719 0.50276 0.51050 0.52031 0.53210 0.54574 0.56101 0.57762 0.59520 0.61327 0.63124 0.64857 0.66437 0.67780 0.68822 0.69488 0.69709
0.455  0.48850 0.49186 0.49744 0.50517 0.51506 0.52690 0.54058 0.55590 0.57257 0.59006 0.60817 0.62635 0.64357 0.65940 0.67301 0.68344 0.69007 0.69231
0.460  0.48320 0.48656 0.49217 0.49993 0.50978 0.52172 0.53544 0.55071 0.56741 0.58509 0.60325 0.62130 0.63873 0.65459 0.66808 0.67855 0.68524 0.68745
0.465  0.47793 0.48131 0.48693 0.49471 0.50460 0.51650 0.53025 0.54565 0.56240 0.58012 0.59831 0.61642 0.63372 0.64962 0.66329 0.67375 0.68041 0.68266
0.470  0.47270 0.47609 0.48170 0.48954 0.49946 0.51139 0.52518 0.54062 0.55728 0.57503 0.59326 0.61139 0.62889 0.64480 0.65835 0.66884 0.67555 0.67778
0.475  0.46751 0.47091 0.47653 0.48439 0.49434 0.50630 0.52012 0.53549 0.55231 0.57009 0.58836 0.60653 0.62388 0.63982 0.65353 0.66403 0.67071 0.67296
0.480  0.46236 0.46577 0.47141 0.47924 0.48919 0.50117 0.51501 0.53050 0.54735 0.56502 0.58331 0.60150 0.61904 0.63501 0.64858 0.65911 0.66583 0.66807
0.485  0.45725 0.46067 0.46632 0.47417 0.48414 0.49614 0.51001 0.52553 0.54228 0.56012 0.57844 0.59664 0.61403 0.63002 0.64376 0.65428 0.66097 0.66323
0.490  0.45218 0.45560 0.46127 0.46913 0.47913 0.49115 0.50503 0.52047 0.53737 0.55508 0.57341 0.59163 0.60921 0.62520 0.63879 0.64934 0.65608 0.65831
0.495  0.44714 0.45057 0.45625 0.46412 0.47414 0.48615 0.49999 0.51555 0.53233 0.55020 0.56855 0.58679 0.60420 0.62021 0.63397 0.64450 0.65120 0.65345
0.500  0.44214 0.44556 0.45126 0.45915 0.46911 0.48116 0.49508 0.51053 0.52745 0.54534 0.56353 0.58177 0.59937 0.61538 0.62899 0.63957 0.64628 0.64852
0.505  0.43718 0.44060 0.44627 0.45416 0.46419 0.47624 0.49017 0.50565 0.52259 0.54033 0.55870 0.57694 0.59437 0.61038 0.62415 0.63468 0.64139 0.64364
0.510  0.43225 0.43568 0.44136 0.44925 0.45929 0.47136 0.48520 0.50079 0.51760 0.53549 0.55386 0.57211 0.58955 0.60556 0.61916 0.62980 0.63644 0.63875
0.515  0.42737 0.43079 0.43648 0.44438 0.45443 0.46641 0.48036 0.49583 0.51277 0.53051 0.54888 0.56712 0.58454 0.60055 0.61431 0.62484 0.63155 0.63379
0.520  0.42251 0.42594 0.43163 0.43953 0.44951 0.46158 0.47552 0.49101 0.50781 0.52570 0.54407 0.56230 0.57972 0.59571 0.60931 0.61995 0.62658 0.62888
0.525  0.41769 0.42112 0.42681 0.43472 0.44471 0.45678 0.47062 0.48621 0.50301 0.52090 0.53909 0.55731 0.57489 0.59071 0.60445 0.61497 0.62167 0.62390
0.530  0.41290 0.41634 0.42203 0.42988 0.43993 0.45191 0.46585 0.48130 0.49823 0.51596 0.53430 0.55251 0.56989 0.58587 0.59955 0.61006 0.61668 0.61898
0.535  0.40815 0.41158 0.41724 0.42513 0.43518 0.44716 0.46109 0.47655 0.49332 0.51118 0.52934 0.54753 0.56507 0.58100 0.59457 0.60506 0.61175 0.61398
0.540  0.40343 0.40686 0.41251 0.42041 0.43037 0.44243 0.45625 0.47180 0.48857 0.50625 0.52456 0.54273 0.56007 0.57600 0.58968 0.60014 0.60674 0.60904
0.545  0.39874 0.40215 0.40783 0.41572 0.42568 0.43773 0.45154 0.46695 0.48382 0.50151 0.51978 0.53775 0.55525 0.57115 0.58465 0.59512 0.60179 0.60402
0.550  0.39409 0.39749 0.40317 0.41105 0.42101 0.43295 0.44684 0.46225 0.47897 0.49675 0.51485 0.53296 0.55024 0.56613 0.57977 0.59019 0.59682 0.59906
0.555  0.38947 0.39287 0.39854 0.40636 0.41637 0.42830 0.44206 0.45743 0.47426 0.49187 0.51009 0.52817 0.54543 0.56127 0.57473 0.58515 0.59181 0.59402
0.560  0.38487 0.38827 0.39394 0.40175 0.41167 0.42367 0.43742 0.45277 0.46942 0.48715 0.50516 0.52320 0.54042 0.55624 0.56982 0.58021 0.58682 0.58904
0.565  0.38031 0.38371 0.38936 0.39717 0.40707 0.41896 0.43279 0.44811 0.46474 0.48227 0.50042 0.51842 0.53560 0.55138 0.56477 0.57525 0.58178 0.58404
0.570  0.37577 0.37917 0.38478 0.39262 0.40251 0.41438 0.42806 0.44334 0.46007 0.47758 0.49550 0.51346 0.53077 0.54633 0.55986 0.57020 0.57678 0.57898
0.575  0.37127 0.37467 0.38026 0.38806 0.39796 0.40981 0.42347 0.43873 0.45527 0.47287 0.49077 0.50869 0.52577 0.54147 0.55491 0.56522 0.57172 0.57397
0.580  0.36680 0.37019 0.37578 0.38353 0.39336 0.40527 0.41890 0.43413 0.45063 0.46804 0.48604 0.50372 0.52095 0.53659 0.54987 0.56015 0.56670 0.56889
0.585  0.36235 0.36574 0.37132 0.37905 0.38887 0.40065 0.41423 0.42940 0.44585 0.46337 0.48115 0.49895 0.51594 0.53154 0.54493 0.55516 0.56166 0.56386
0.590  0.35794 0.36131 0.36688 0.37460 0.38439 0.39615 0.40970 0.42483 0.44124 0.45853 0.47644 0.49418 0.51112 0.52666 0.53985 0.55007 0.55659 0.55875
0.595  0.35355 0.35689 0.36247 0.37018 0.37994 0.39167 0.40519 0.42027 0.43664 0.45388 0.47154 0.48923 0.50610 0.52160 0.53490 0.54507 0.55153 0.55370
0.600  0.34919 0.35252 0.35805 0.36571 0.37543 0.38711 0.40056 0.41559 0.43188 0.44923 0.46684 0.48447 0.50127 0.51671 0.52980 0.54005 0.54643 0.54864
0.605  0.34486 0.34818 0.35369 0.36133 0.37103 0.38267 0.39609 0.41107 0.42731 0.44443 0.46213 0.47951 0.49644 0.51164 0.52484 0.53494 0.54136 0.54351
0.610  0.34055 0.34387 0.34936 0.35698 0.36664 0.37825 0.39163 0.40655 0.42273 0.43980 0.45726 0.47475 0.49142 0.50674 0.51987 0.52991 0.53623 0.53843
0.615  0.33627 0.33958 0.34505 0.35265 0.36228 0.37384 0.38705 0.40191 0.41802 0.43500 0.45257 0.46998 0.48659 0.50183 0.51476 0.52477 0.53115 0.53327
0.620  0.33202 0.33531 0.34077 0.34833 0.35785 0.36936 0.38262 0.39743 0.41347 0.43038 0.44769 0.46503 0.48156 0.49674 0.50977 0.51972 0.52604 0.52817
0.625  0.32779 0.33107 0.33651 0.34398 0.35353 0.36499 0.37821 0.39295 0.40886 0.42577 0.44301 0.46027 0.47673 0.49183 0.50464 0.51466 0.52090 0.52300
0.630  0.32358 0.32685 0.33222 0.33971 0.34923 0.36064 0.37368 0.38835 0.40424 0.42099 0.43832 0.45532 0.47187 0.48673 0.49964 0.50950 0.51577 0.51787
0.635  0.31940 0.32266 0.32800 0.33547 0.34494 0.35620 0.36929 0.38390 0.39972 0.41640 0.43346 0.45055 0.46685 0.48180 0.49462 0.50442 0.51059 0.51273
0.640  0.31525 0.31846 0.32381 0.33125 0.34065 0.35189 0.36492 0.37945 0.39505 0.41163 0.42879 0.44579 0.46200 0.47687 0.48948 0.49924 0.50546 0.50753
0.645  0.31111 0.31431 0.31964 0.32704 0.33634 0.34760 0.36050 0.37488 0.39055 0.40705 0.42393 0.44084 0.45695 0.47175 0.48445 0.49414 0.50030 0.50237
0.650  0.30700 0.31018 0.31549 0.32279 0.33212 0.34331 0.35609 0.37047 0.38605 0.40247 0.41926 0.43607 0.45209 0.46680 0.47927 0.48903 0.49510 0.49714
0.655  0.30291 0.30608 0.31136 0.31862 0.32790 0.33894 0.35176 0.36605 0.38140 0.39771 0.41458 0.43111 0.44723 0.46167 0.47423 0.48381 0.48992 0.49195
0.660  0.29884 0.30199 0.30724 0.31447 0.32370 0.33469 0.34744 0.36152 0.37692 0.39314 0.40973 0.42634 0.44218 0.45671 0.46917 0.47868 0.48470 0.48676
0.665  0.29478 0.29793 0.30311 0.31035 0.31944 0.33045 0.34300 0.35714 0.37244 0.38856 0.40506 0.42157 0.43730 0.45174 0.46397 0.47345 0.47949 0.48149
0.670  0.29075 0.29389 0.29903 0.30623 0.31528 0.32612 0.33871 0.35272 0.36781 0.38382 0.40020 0.41661 0.43223 0.44659 0.45889 0.46829 0.47427 0.47627
0.675  0.28675 0.28986 0.29498 0.30207 0.31114 0.32191 0.33443 0.34824 0.36335 0.37926 0.39553 0.41183 0.42735 0.44160 0.45367 0.46312 0.46899 0.47103
0.680  0.28276 0.28586 0.29095 0.29799 0.30700 0.31771 0.33002 0.34388 0.35888 0.37452 0.39086 0.40686 0.42246 0.43659 0.44858 0.45786 0.46376 0.46573
0.685  0.27879 0.28186 0.28693 0.29393 0.30280 0.31352 0.32576 0.33946 0.35427 0.36996 0.38600 0.40207 0.41738 0.43143 0.44347 0.45266 0.45850 0.46047
0.690  0.27484 0.27787 0.28293 0.28989 0.29870 0.30924 0.32151 0.33503 0.34983 0.36540 0.38133 0.39728 0.41247 0.42641 0.43822 0.44746 0.45320 0.45513
0.695  0.27091 0.27392 0.27889 0.28585 0.29461 0.30508 0.31713 0.33069 0.34522 0.36067 0.37666 0.39230 0.40754 0.42122 0.43309 0.44215 0.44792 0.44984
0.700  0.26700 0.26998 0.27492 0.28177 0.29053 0.30093 0.31289 0.32630 0.34078 0.35611 0.37179 0.38750 0.40246 0.41618 0.42794 0.43692 0.44261 0.44454
0.705  0.26310 0.26607 0.27097 0.27777 0.28637 0.29678 0.30867 0.32188 0.33634 0.35156 0.36712 0.38268 0.39753 0.41113 0.42266 0.43158 0.43727 0.43916
0.710  0.25922 0.26216 0.26703 0.27378 0.28232 0.29255 0.30431 0.31756 0.33174 0.34682 0.36224 0.37770 0.39240 0.40591 0.41749 0.42633 0.43195 0.43382
0.715  0.25536 0.25828 0.26311 0.26980 0.27828 0.28843 0.30010 0.31322 0.32731 0.34227 0.35756 0.37288 0.38746 0.40084 0.41228 0.42105 0.42655 0.42847
0.720  0.25151 0.25441 0.25920 0.26584 0.27425 0.28432 0.29590 0.30878 0.32288 0.33770 0.35287 0.36787 0.38250 0.39575 0.40698 0.41567 0.42120 0.42304
0.725  0.24767 0.25055 0.25530 0.26182 0.27014 0.28010 0.29169 0.30447 0.31828 0.33297 0.34799 0.36304 0.37736 0.39050 0.40177 0.41036 0.41583 0.41766
0.730  0.24386 0.24670 0.25137 0.25788 0.26613 0.27601 0.28737 0.30016 0.31385 0.32841 0.34329 0.35819 0.37238 0.38539 0.39641 0.40504 0.41040 0.41220
0.735  0.24005 0.24284 0.24750 0.25395 0.26213 0.27193 0.28318 0.29571 0.30942 0.32367 0.33858 0.35316 0.36738 0.38011 0.39117 0.39961 0.40499 0.40678
0.740  0.23626 0.23902 0.24364 0.25004 0.25814 0.26784 0.27900 0.29141 0.30483 0.31910 0.33369 0.34830 0.36221 0.37497 0.38591 0.39425 0.39956 0.40133
0.745  0.23248 0.23522 0.23979 0.24613 0.25407 0.26366 0.27469 0.28711 0.30040 0.31453 0.32897 0.34343 0.35720 0.36982 0.38051 0.38888 0.39407 0.39582
0.750  0.22871 0.23142 0.23595 0.24216 0.25009 0.25959 0.27051 0.28266 0.29596 0.30978 0.32424 0.33837 0.35214 0.36450 0.37522 0.38340 0.38860 0.39034
0.755  0.22495 0.22764 0.23212 0.23827 0.24612 0.25553 0.26634 0.27837 0.29136 0.30519 0.31933 0.33348 0.34695 0.35932 0.36991 0.37798 0.38312 0.38484
0.760  0.22119 0.22387 0.22829 0.23439 0.24216 0.25146 0.26203 0.27406 0.28692 0.30061 0.31459 0.32858 0.34190 0.35412 0.36446 0.37255 0.37757 0.37926
0.765  0.21745 0.22010 0.22444 0.23051 0.23819 0.24730 0.25786 0.26962 0.28248 0.29584 0.30982 0.32349 0.33666 0.34874 0.35911 0.36701 0.37204 0.37372
0.770  0.21372 0.21635 0.22064 0.22664 0.23416 0.24325 0.25369 0.26531 0.27787 0.29124 0.30489 0.31856 0.33157 0.34351 0.35374 0.36153 0.36649 0.36815
0.775  0.21001 0.21260 0.21684 0.22276 0.23021 0.23920 0.24952 0.26101 0.27342 0.28663 0.30012 0.31345 0.32647 0.33826 0.34823 0.35604 0.36088 0.36251
0.780  0.20630 0.20886 0.21305 0.21885 0.22627 0.23503 0.24522 0.25655 0.26896 0.28183 0.29515 0.30849 0.32118 0.33283 0.34282 0.35043 0.35528 0.35689
0.785  0.20259 0.20509 0.20927 0.21500 0.22232 0.23099 0.24105 0.25224 0.26433 0.27720 0.29035 0.30352 0.31604 0.32753 0.33738 0.34488 0.34965 0.35125
0.790  0.19890 0.20136 0.20549 0.21115 0.21829 0.22694 0.23687 0.24792 0.25986 0.27256 0.28554 0.29836 0.31088 0.32221 0.33180 0.33931 0.34397 0.34553
0.795  0.19520 0.19764 0.20166 0.20730 0.21435 0.22289 0.23256 0.24345 0.25537 0.26774 0.28053 0.29335 0.30554 0.31673 0.32632 0.33363 0.33829 0.33984
0.800  0.19152 0.19392 0.19789 0.20345 0.21041 0.21872 0.22838 0.23912 0.25072 0.26308 0.27569 0.28833 0.30034 0.31137 0.32081 0.32801 0.33258 0.33412
0.805  0.18784 0.19021 0.19412 0.19954 0.20647 0.21467 0.22419 0.23478 0.24622 0.25840 0.27083 0.28311 0.29512 0.30597 0.31516 0.32235 0.32681 0.32831
0.810  0.18416 0.18649 0.19036 0.19569 0.20244 0.21061 0.21998 0.23029 0.24170 0.25354 0.26578 0.27805 0.28971 0.30042 0.30959 0.31659 0.32105 0.32253
0.815  0.18048 0.18278 0.18659 0.19185 0.19850 0.20654 0.21567 0.22594 0.23702 0.24883 0.26089 0.27296 0.28444 0.29498 0.30400 0.31087 0.31524 0.31672
0.820  0.17680 0.17907 0.18282 0.18800 0.19455 0.20237 0.21146 0.22157 0.23248 0.24410 0.25597 0.26769 0.27914 0.28950 0.29827 0.30513 0.30941 0.31081
0.825  0.17312 0.17536 0.17905 0.18415 0.19060 0.19829 0.20724 0.21715 0.22792 0.23920 0.25086 0.26255 0.27366 0.28386 0.29261 0.29927 0.30352 0.30493
0.830  0.16945 0.17164 0.17522 0.18022 0.18663 0.19421 0.20288 0.21265 0.22320 0.23443 0.24590 0.25739 0.26831 0.27833 0.28691 0.29345 0.29761 0.29901
0.835  0.16576 0.16789 0.17145 0.17636 0.18258 0.19011 0.19864 0.20824 0.21861 0.22965 0.24092 0.25204 0.26292 0.27276 0.28108 0.28760 0.29167 0.29300
0.840  0.16208 0.16417 0.16767 0.17250 0.17861 0.18590 0.19438 0.20381 0.21400 0.22468 0.23574 0.24683 0.25736 0.26703 0.27531 0.28169 0.28566 0.28700
0.845  0.15839 0.16045 0.16388 0.16862 0.17462 0.18178 0.19010 0.19923 0.20921 0.21985 0.23070 0.24157 0.25190 0.26138 0.26951 0.27569 0.27963 0.28096
0.850  0.15469 0.15671 0.16008 0.16474 0.17062 0.17765 0.18570 0.19477 0.20456 0.21499 0.22563 0.23614 0.24642 0.25570 0.26365 0.26972 0.27357 0.27482
0.855  0.15099 0.15297 0.15627 0.16081 0.16652 0.17350 0.18139 0.19028 0.19988 0.20995 0.22037 0.23082 0.24074 0.24986 0.25767 0.26369 0.26742 0.26869
0.860  0.14726 0.14922 0.15245 0.15686 0.16250 0.16923 0.17706 0.18564 0.19503 0.20503 0.21524 0.22546 0.23517 0.24409 0.25173 0.25755 0.26126 0.26250
0.865  0.14354 0.14545 0.14857 0.15294 0.15846 0.16505 0.17260 0.18111 0.19029 0.20008 0.21006 0.21992 0.22956 0.23828 0.24574 0.25143 0.25505 0.25621
0.870  0.13980 0.14167 0.14472 0.14899 0.15439 0.16084 0.16822 0.17654 0.18552 0.19495 0.20470 0.21448 0.22376 0.23240 0.23960 0.24525 0.24874 0.24992
0.875  0.13605 0.13788 0.14086 0.14503 0.15030 0.15660 0.16382 0.17182 0.18069 0.18992 0.19944 0.20899 0.21805 0.22637 0.23351 0.23894 0.24241 0.24357
0.880  0.13228 0.13406 0.13697 0.14105 0.14612 0.15225 0.15938 0.16720 0.17574 0.18485 0.19414 0.20331 0.21229 0.22040 0.22735 0.23265 0.23602 0.23710
0.885  0.12849 0.13022 0.13307 0.13698 0.14198 0.14796 0.15481 0.16253 0.17086 0.17960 0.18865 0.19772 0.20646 0.21436 0.22104 0.22628 0.22955 0.23062
0.890  0.12467 0.12634 0.12913 0.13294 0.13782 0.14364 0.15031 0.15782 0.16593 0.17444 0.18325 0.19208 0.20046 0.20815 0.21475 0.21984 0.22299 0.22407
0.895  0.12083 0.12245 0.12517 0.12888 0.13362 0.13928 0.14577 0.15296 0.16083 0.16923 0.17779 0.18635 0.19451 0.20198 0.20839 0.21327 0.21638 0.21738
0.900  0.11696 0.11854 0.12113 0.12478 0.12931 0.13479 0.14108 0.14816 0.15581 0.16383 0.17213 0.18046 0.18849 0.19574 0.20195 0.20668 0.20969 0.21067
0.905  0.11306 0.11459 0.11711 0.12064 0.12503 0.13035 0.13644 0.14331 0.15072 0.15849 0.16654 0.17461 0.18227 0.18931 0.19534 0.19999 0.20287 0.20386
0.910  0.10912 0.11060 0.11304 0.11645 0.12071 0.12586 0.13176 0.13829 0.14546 0.15309 0.16088 0.16868 0.17609 0.18289 0.18872 0.19317 0.19600 0.19691
0.915  0.10514 0.10656 0.10892 0.11217 0.11634 0.12131 0.12701 0.13332 0.14024 0.14749 0.15513 0.16255 0.16981 0.17638 0.18200 0.18628 0.18901 0.18990
0.920  0.10110 0.10248 0.10475 0.10789 0.11190 0.11662 0.12210 0.12828 0.13494 0.14194 0.14918 0.15644 0.16333 0.16975 0.17510 0.17929 0.18192 0.18273
0.925  0.09702 0.09834 0.10053 0.10354 0.10734 0.11194 0.11721 0.12314 0.12945 0.13628 0.14324 0.15022 0.15684 0.16293 0.16815 0.17217 0.17466 0.17548
0.930  0.09287 0.09414 0.09624 0.09913 0.10277 0.10718 0.11224 0.11784 0.12398 0.13052 0.13719 0.14378 0.15023 0.15606 0.16106 0.16486 0.16729 0.16809
0.935  0.08864 0.08986 0.09186 0.09463 0.09812 0.10233 0.10717 0.11253 0.11839 0.12455 0.13092 0.13732 0.14339 0.14905 0.15382 0.15745 0.15977 0.16049
0.940  0.08434 0.08549 0.08738 0.09000 0.09337 0.09732 0.10191 0.10710 0.11267 0.11855 0.12462 0.13071 0.13648 0.14179 0.14635 0.14987 0.15206 0.15277
0.945  0.07994 0.08102 0.08282 0.08531 0.08851 0.09226 0.09662 0.10145 0.10674 0.11239 0.11815 0.12383 0.12941 0.13444 0.13876 0.14205 0.14415 0.14480
0.950  0.07543 0.07645 0.07815 0.08050 0.08346 0.08706 0.09118 0.09574 0.10074 0.10598 0.11141 0.11686 0.12212 0.12687 0.13094 0.13404 0.13602 0.13665
0.955  0.07078 0.07174 0.07334 0.07555 0.07833 0.08170 0.08550 0.08985 0.09454 0.09946 0.10456 0.10967 0.11453 0.11905 0.12282 0.12578 0.12763 0.12824
0.960  0.06598 0.06687 0.06836 0.07042 0.07301 0.07610 0.07969 0.08374 0.08804 0.09270 0.09745 0.10220 0.10674 0.11089 0.11446 0.11721 0.11892 0.11947
0.965  0.06098 0.06181 0.06319 0.06509 0.06748 0.07033 0.07365 0.07733 0.08136 0.08559 0.08997 0.09437 0.09862 0.10245 0.10575 0.10825 0.10986 0.11033
0.970  0.05574 0.05650 0.05775 0.05946 0.06167 0.06428 0.06731 0.07066 0.07434 0.07820 0.08220 0.08621 0.09002 0.09358 0.09658 0.09887 0.10033 0.10079
0.975  0.05019 0.05087 0.05198 0.05353 0.05549 0.05786 0.06053 0.06360 0.06684 0.07037 0.07396 0.07756 0.08098 0.08413 0.08683 0.08893 0.09023 0.09063
0.980  0.04422 0.04482 0.04580 0.04716 0.04888 0.05092 0.05331 0.05595 0.05884 0.06188 0.06509 0.06820 0.07126 0.07402 0.07639 0.07823 0.07936 0.07971
0.985  0.03766 0.03817 0.03899 0.04015 0.04161 0.04334 0.04536 0.04759 0.05005 0.05262 0.05529 0.05797 0.06056 0.06290 0.06491 0.06644 0.06742 0.06773
0.990  0.03016 0.03056 0.03121 0.03213 0.03329 0.03467 0.03627 0.03805 0.04000 0.04204 0.04416 0.04629 0.04831 0.05021 0.05180 0.05302 0.05380 0.05403
0.995  0.02080 0.02107 0.02152 0.02214 0.02292 0.02387 0.02494 0.02617 0.02747 0.02889 0.03033 0.03176 0.03316 0.03443 0.03553 0.03637 0.03690 0.03701
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e060.dat <==
# alpha = +0.45 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99984 0.99984 0.99984 0.99984 0.99985 0.99985 0.99986 0.99987 0.99988 0.99989 0.99990 0.99990 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99934 0.99935 0.99936 0.99938 0.99940 0.99942 0.99945 0.99948 0.99951 0.99955 0.99958 0.99962 0.99965 0.99969 0.99971 0.99974 0.99975 0.99976
0.015  0.99853 0.99854 0.99857 0.99860 0.99864 0.99870 0.99876 0.99882 0.99890 0.99898 0.99906 0.99914 0.99922 0.99930 0.99936 0.99941 0.99944 0.99946
0.020  0.99739 0.99742 0.99746 0.99752 0.99759 0.99769 0.99779 0.99792 0.99805 0.99819 0.99833 0.99848 0.99862 0.99875 0.99886 0.99895 0.99900 0.99896
0.025  0.99593 0.99597 0.99604 0.99613 0.99625 0.99639 0.99656 0.99675 0.99695 0.99717 0.99740 0.99763 0.99785 0.99805 0.99822 0.99836 0.99844 0.99842
0.030  0.99415 0.99421 0.99431 0.99444 0.99461 0.99482 0.99506 0.99533 0.99562 0.99594 0.99626 0.99659 0.99691 0.99720 0.99745 0.99764 0.99776 0.99776
0.035  0.99206 0.99214 0.99227 0.99246 0.99269 0.99297 0.99329 0.99366 0.99406 0.99449 0.99493 0.99537 0.99580 0.99620 0.99653 0.99679 0.99695 0.99699
0.040  0.98967 0.98977 0.98994 0.99018 0.99048 0.99085 0.99127 0.99174 0.99227 0.99282 0.99340 0.99397 0.99453 0.99504 0.99548 0.99582 0.99603 0.99609
0.045  0.98698 0.98711 0.98732 0.98762 0.98800 0.98846 0.98899 0.98959 0.99025 0.99094 0.99167 0.99240 0.99309 0.99374 0.99429 0.99472 0.99498 0.99508
0.050  0.98400 0.98416 0.98442 0.98479 0.98525 0.98582 0.98647 0.98721 0.98801 0.98887 0.98976 0.99065 0.99150 0.99230 0.99297 0.99349 0.99382 0.99389
0.055  0.98074 0.98093 0.98124 0.98168 0.98224 0.98292 0.98370 0.98459 0.98556 0.98658 0.98766 0.98873 0.98976 0.99071 0.99152 0.99215 0.99254 0.99265
0.060  0.97720 0.97742 0.97779 0.97831 0.97898 0.97978 0.98070 0.98175 0.98290 0.98411 0.98537 0.98664 0.98786 0.98898 0.98994 0.99068 0.99115 0.99131
0.065  0.97339 0.97366 0.97409 0.97470 0.97547 0.97640 0.97748 0.97870 0.98003 0.98145 0.98292 0.98439 0.98582 0.98712 0.98824 0.98910 0.98965 0.98977
0.070  0.96933 0.96963 0.97014 0.97083 0.97172 0.97279 0.97404 0.97544 0.97697 0.97860 0.98029 0.98199 0.98362 0.98512 0.98641 0.98740 0.98803 0.98821
0.075  0.96503 0.96537 0.96594 0.96673 0.96774 0.96897 0.97038 0.97197 0.97372 0.97558 0.97750 0.97943 0.98129 0.98300 0.98446 0.98558 0.98630 0.98654
0.080  0.96049 0.96087 0.96152 0.96241 0.96355 0.96493 0.96653 0.96832 0.97029 0.97238 0.97455 0.97673 0.97883 0.98075 0.98240 0.98366 0.98447 0.98469
0.085  0.95572 0.95615 0.95687 0.95787 0.95915 0.96069 0.96248 0.96448 0.96668 0.96902 0.97144 0.97387 0.97622 0.97837 0.98021 0.98164 0.98253 0.98282
0.090  0.95074 0.95122 0.95202 0.95313 0.95454 0.95625 0.95824 0.96046 0.96291 0.96551 0.96819 0.97089 0.97349 0.97588 0.97792 0.97949 0.98049 0.98084
0.095  0.94555 0.94609 0.94697 0.94819 0.94975 0.95164 0.95382 0.95628 0.95897 0.96184 0.96481 0.96778 0.97065 0.97328 0.97553 0.97726 0.97835 0.97870
0.100  0.94018 0.94076 0.94172 0.94307 0.94478 0.94684 0.94924 0.95193 0.95488 0.95802 0.96127 0.96453 0.96767 0.97055 0.97301 0.97491 0.97611 0.97653
0.105  0.93462 0.93525 0.93630 0.93777 0.93963 0.94188 0.94450 0.94743 0.95065 0.95407 0.95761 0.96116 0.96459 0.96772 0.97041 0.97248 0.97378 0.97420
0.110  0.92889 0.92957 0.93072 0.93230 0.93433 0.93677 0.93960 0.94279 0.94628 0.94999 0.95383 0.95768 0.96139 0.96478 0.96769 0.96993 0.97135 0.97184
0.115  0.92300 0.92374 0.92497 0.92669 0.92887 0.93151 0.93457 0.93801 0.94178 0.94578 0.94993 0.95407 0.95808 0.96176 0.96490 0.96731 0.96884 0.96933
0.120  0.91695 0.91775 0.91908 0.92092 0.92327 0.92611 0.92940 0.93310 0.93715 0.94145 0.94591 0.95038 0.95468 0.95861 0.96198 0.96459 0.96623 0.96680
0.125  0.91077 0.91163 0.91305 0.91503 0.91754 0.92058 0.92411 0.92807 0.93240 0.93702 0.94179 0.94657 0.95117 0.95540 0.95901 0.96179 0.96354 0.96412
0.130  0.90446 0.90538 0.90689 0.90900 0.91169 0.91493 0.91870 0.92292 0.92755 0.93248 0.93757 0.94266 0.94758 0.95208 0.95592 0.95889 0.96077 0.96142
0.135  0.89803 0.89901 0.90062 0.90286 0.90572 0.90917 0.91318 0.91767 0.92260 0.92784 0.93324 0.93868 0.94388 0.94868 0.95278 0.95593 0.95792 0.95858
0.140  0.89149 0.89253 0.89423 0.89662 0.89965 0.90331 0.90756 0.91233 0.91755 0.92309 0.92885 0.93458 0.94013 0.94519 0.94953 0.95287 0.95499 0.95565
0.145  0.88485 0.88594 0.88775 0.89027 0.89348 0.89735 0.90184 0.90689 0.91240 0.91828 0.92434 0.93043 0.93626 0.94163 0.94622 0.94975 0.95198 0.95273
0.150  0.87812 0.87927 0.88118 0.88384 0.88722 0.89131 0.89605 0.90136 0.90719 0.91338 0.91978 0.92617 0.93235 0.93797 0.94282 0.94654 0.94890 0.94966
0.155  0.87130 0.87251 0.87452 0.87732 0.88088 0.88518 0.89017 0.89576 0.90189 0.90839 0.91514 0.92186 0.92833 0.93429 0.93937 0.94326 0.94573 0.94659
0.160  0.86441 0.86569 0.86779 0.87073 0.87447 0.87898 0.88421 0.89009 0.89651 0.90335 0.91040 0.91748 0.92428 0.93049 0.93583 0.93993 0.94252 0.94338
0.165  0.85746 0.85879 0.86100 0.86407 0.86799 0.87271 0.87819 0.88436 0.89108 0.89823 0.90563 0.91302 0.92012 0.92666 0.93220 0.93651 0.93922 0.94017
0.170  0.85044 0.85183 0.85414 0.85736 0.86145 0.86639 0.87212 0.87854 0.88559 0.89305 0.90077 0.90852 0.91594 0.92273 0.92857 0.93305 0.93588 0.93683
0.175  0.84338 0.84483 0.84724 0.85059 0.85486 0.86001 0.86599 0.87270 0.88004 0.88784 0.89588 0.90393 0.91167 0.91879 0.92483 0.92951 0.93246 0.93343
0.180  0.83626 0.83778 0.84028 0.84378 0.84822 0.85359 0.85981 0.86680 0.87443 0.88253 0.89093 0.89932 0.90737 0.91474 0.92106 0.92589 0.92897 0.93003
0.185  0.82911 0.83069 0.83329 0.83692 0.84155 0.84713 0.85359 0.86086 0.86879 0.87722 0.88592 0.89462 0.90298 0.91067 0.91721 0.92226 0.92545 0.92651
0.190  0.82193 0.82357 0.82627 0.83004 0.83484 0.84063 0.84734 0.85486 0.86311 0.87186 0.88089 0.88992 0.89859 0.90653 0.91329 0.91854 0.92185 0.92293
0.195  0.81473 0.81642 0.81922 0.82313 0.82810 0.83409 0.84105 0.84885 0.85737 0.86643 0.87578 0.88513 0.89411 0.90232 0.90938 0.91479 0.91820 0.91937
0.200  0.80750 0.80925 0.81215 0.81619 0.82134 0.82754 0.83474 0.84281 0.85163 0.86100 0.87067 0.88034 0.88963 0.89812 0.90536 0.91097 0.91451 0.91569
0.205  0.80026 0.80207 0.80506 0.80924 0.81456 0.82097 0.82839 0.83672 0.84582 0.85550 0.86548 0.87547 0.88505 0.89382 0.90134 0.90709 0.91075 0.91202
0.210  0.79301 0.79488 0.79797 0.80228 0.80776 0.81438 0.82204 0.83064 0.84003 0.85001 0.86031 0.87061 0.88049 0.88953 0.89724 0.90320 0.90695 0.90823
0.215  0.78576 0.78768 0.79087 0.79531 0.80096 0.80778 0.81567 0.82454 0.83422 0.84450 0.85506 0.86566 0.87585 0.88515 0.89308 0.89923 0.90311 0.90440
0.220  0.77850 0.78048 0.78376 0.78833 0.79415 0.80115 0.80928 0.81841 0.82834 0.83892 0.84984 0.86075 0.87116 0.88072 0.88895 0.89521 0.89921 0.90058
0.225  0.77125 0.77329 0.77666 0.78135 0.78734 0.79454 0.80289 0.81226 0.82250 0.83337 0.84454 0.85574 0.86650 0.87633 0.88471 0.89119 0.89528 0.89666
0.230  0.76401 0.76610 0.76957 0.77439 0.78053 0.78793 0.79651 0.80613 0.81664 0.82776 0.83927 0.85077 0.86175 0.87183 0.88048 0.88710 0.89130 0.89269
0.235  0.75678 0.75892 0.76248 0.76742 0.77372 0.78132 0.79012 0.79999 0.81073 0.82218 0.83393 0.84572 0.85704 0.86737 0.87618 0.88298 0.88726 0.88875
0.240  0.74957 0.75176 0.75541 0.76047 0.76692 0.77469 0.78370 0.79382 0.80486 0.81655 0.82863 0.84070 0.85223 0.86281 0.87183 0.87882 0.88322 0.88470
0.245  0.74237 0.74462 0.74834 0.75354 0.76014 0.76810 0.77732 0.78768 0.79898 0.81094 0.82330 0.83561 0.84746 0.85826 0.86752 0.87460 0.87911 0.88061
0.250  0.73519 0.73749 0.74130 0.74662 0.75337 0.76151 0.77095 0.78154 0.79306 0.80533 0.81793 0.83053 0.84261 0.85368 0.86310 0.87039 0.87496 0.87655
0.255  0.72804 0.73039 0.73428 0.73972 0.74662 0.75494 0.76458 0.77538 0.78718 0.79967 0.81259 0.82543 0.83779 0.84903 0.85866 0.86611 0.87081 0.87238
0.260  0.72091 0.72331 0.72729 0.73283 0.73989 0.74837 0.75821 0.76925 0.78126 0.79406 0.80719 0.82027 0.83291 0.84443 0.85426 0.86179 0.86660 0.86818
0.265  0.71381 0.71626 0.72032 0.72597 0.73316 0.74183 0.75187 0.76313 0.77539 0.78838 0.80183 0.81519 0.82798 0.83974 0.84975 0.85749 0.86236 0.86402
0.270  0.70675 0.70925 0.71338 0.71914 0.72647 0.73531 0.74555 0.75699 0.76952 0.78277 0.79641 0.81001 0.82313 0.83508 0.84529 0.85311 0.85809 0.85975
0.275  0.69971 0.70226 0.70647 0.71234 0.71981 0.72881 0.73920 0.75090 0.76361 0.77709 0.79105 0.80490 0.81817 0.83035 0.84073 0.84870 0.85378 0.85552
0.280  0.69271 0.69530 0.69960 0.70557 0.71317 0.72231 0.73292 0.74482 0.75777 0.77149 0.78562 0.79970 0.81329 0.82559 0.83615 0.84432 0.84945 0.85119
0.285  0.68575 0.68838 0.69275 0.69883 0.70656 0.71586 0.72666 0.73872 0.75188 0.76589 0.78026 0.79459 0.80830 0.82090 0.83162 0.83985 0.84509 0.84683
0.290  0.67882 0.68149 0.68593 0.69210 0.69996 0.70944 0.72038 0.73268 0.74605 0.76023 0.77482 0.78937 0.80339 0.81610 0.82699 0.83541 0.84068 0.84251
0.295  0.67193 0.67465 0.67916 0.68543 0.69342 0.70304 0.71415 0.72660 0.74024 0.75464 0.76946 0.78424 0.79838 0.81136 0.82241 0.83090 0.83629 0.83810
0.300  0.66509 0.66785 0.67242 0.67879 0.68690 0.69664 0.70795 0.72060 0.73438 0.74899 0.76402 0.77901 0.79336 0.80653 0.81775 0.82636 0.83184 0.83365
0.305  0.65828 0.66108 0.66572 0.67219 0.68042 0.69030 0.70178 0.71461 0.72859 0.74341 0.75867 0.77387 0.78842 0.80168 0.81306 0.82185 0.82736 0.82925
0.310  0.65152 0.65436 0.65907 0.66562 0.67394 0.68399 0.69559 0.70859 0.72276 0.73777 0.75324 0.76863 0.78338 0.79691 0.80843 0.81726 0.82288 0.82476
0.315  0.64479 0.64767 0.65245 0.65909 0.66753 0.67771 0.68947 0.70265 0.71701 0.73222 0.74789 0.76349 0.77842 0.79203 0.80370 0.81270 0.81835 0.82031
0.320  0.63812 0.64103 0.64587 0.65258 0.66115 0.67143 0.68338 0.69673 0.71127 0.72661 0.74246 0.75825 0.77336 0.78724 0.79903 0.80808 0.81383 0.81577
0.325  0.63149 0.63444 0.63934 0.64613 0.65481 0.66522 0.67727 0.69077 0.70549 0.72108 0.73713 0.75310 0.76840 0.78233 0.79427 0.80343 0.80926 0.81120
0.330  0.62490 0.62789 0.63283 0.63972 0.64850 0.65904 0.67123 0.68490 0.69979 0.71555 0.73170 0.74786 0.76332 0.77749 0.78949 0.79882 0.80466 0.80668
0.335  0.61836 0.62138 0.62638 0.63335 0.64220 0.65289 0.66523 0.67905 0.69404 0.70998 0.72639 0.74272 0.75835 0.77259 0.78478 0.79413 0.80008 0.80207
0.340  0.61186 0.61491 0.61997 0.62702 0.63597 0.64674 0.65920 0.67316 0.68838 0.70449 0.72097 0.73747 0.75326 0.76764 0.77997 0.78948 0.79544 0.79751
0.345  0.60541 0.60849 0.61361 0.62073 0.62978 0.64066 0.65325 0.66736 0.68273 0.69893 0.71567 0.73232 0.74823 0.76279 0.77523 0.78477 0.79082 0.79286
0.350  0.59901 0.60212 0.60729 0.61446 0.62362 0.63462 0.64734 0.66157 0.67704 0.69347 0.71027 0.72710 0.74318 0.75784 0.77039 0.78002 0.78615 0.78819
0.355  0.59265 0.59579 0.60101 0.60826 0.61747 0.62860 0.64139 0.65577 0.67144 0.68793 0.70499 0.72193 0.73808 0.75297 0.76554 0.77533 0.78147 0.78356
0.360  0.58634 0.58951 0.59478 0.60210 0.61140 0.62259 0.63554 0.65005 0.66578 0.68251 0.69961 0.71672 0.73309 0.74800 0.76077 0.77056 0.77678 0.77886
0.365  0.58008 0.58328 0.58859 0.59597 0.60536 0.61665 0.62972 0.64428 0.66022 0.67699 0.69434 0.71147 0.72798 0.74312 0.75588 0.76583 0.77205 0.77420
0.370  0.57386 0.57709 0.58244 0.58990 0.59936 0.61075 0.62387 0.63862 0.65467 0.67160 0.68897 0.70636 0.72299 0.73812 0.75109 0.76102 0.76734 0.76946
0.375  0.56769 0.57095 0.57634 0.58383 0.59339 0.60483 0.61810 0.63297 0.64908 0.66617 0.68372 0.70112 0.71787 0.73317 0.74619 0.75624 0.76257 0.76476
0.380  0.56157 0.56485 0.57028 0.57783 0.58744 0.59900 0.61238 0.62728 0.64359 0.66075 0.67837 0.69601 0.71288 0.72823 0.74137 0.75144 0.75783 0.75998
0.385  0.55550 0.55880 0.56428 0.57188 0.58156 0.59320 0.60661 0.62170 0.63803 0.65540 0.67315 0.69078 0.70776 0.72320 0.73645 0.74659 0.75304 0.75519
0.390  0.54947 0.55280 0.55831 0.56597 0.57571 0.58744 0.60095 0.61613 0.63257 0.64996 0.66781 0.68568 0.70276 0.71830 0.73161 0.74180 0.74825 0.75045
0.395  0.54349 0.54684 0.55239 0.56010 0.56991 0.58166 0.59531 0.61052 0.62705 0.64464 0.66261 0.68046 0.69764 0.71327 0.72667 0.73693 0.74345 0.74563
0.400  0.53755 0.54092 0.54651 0.55426 0.56410 0.57597 0.58964 0.60501 0.62164 0.63923 0.65740 0.67537 0.69264 0.70836 0.72171 0.73211 0.73860 0.74085
0.405  0.53167 0.53505 0.54066 0.54846 0.55838 0.57032 0.58407 0.59944 0.61626 0.63395 0.65211 0.67015 0.68752 0.70332 0.71685 0.72721 0.73380 0.73600
0.410  0.52583 0.52923 0.53487 0.54271 0.55269 0.56464 0.57852 0.59398 0.61079 0.62857 0.64694 0.66508 0.68252 0.69839 0.71187 0.72237 0.72892 0.73119
0.415  0.52003 0.52345 0.52912 0.53701 0.54704 0.55906 0.57296 0.58856 0.60545 0.62332 0.64166 0.65987 0.67740 0.69334 0.70700 0.71745 0.72409 0.72632
0.420  0.51428 0.51772 0.52342 0.53134 0.54138 0.55351 0.56746 0.58306 0.60003 0.61806 0.63650 0.65480 0.67240 0.68841 0.70200 0.71258 0.71919 0.72148
0.425  0.50858 0.51203 0.51776 0.52572 0.53581 0.54799 0.56201 0.57769 0.59473 0.61275 0.63124 0.64968 0.66728 0.68335 0.69711 0.70764 0.71433 0.71658
0.430  0.50292 0.50639 0.51214 0.52011 0.53027 0.54245 0.55656 0.57233 0.58945 0.60754 0.62611 0.64455 0.66228 0.67840 0.69210 0.70272 0.70941 0.71172
0.435  0.49730 0.50079 0.50656 0.51456 0.52477 0.53700 0.55112 0.56692 0.58409 0.60224 0.62087 0.63948 0.65716 0.67334 0.68719 0.69779 0.70453 0.70679
0.440  0.49173 0.49523 0.50101 0.50906 0.51926 0.53159 0.54577 0.56162 0.57886 0.59707 0.61576 0.63432 0.65217 0.66839 0.68217 0.69282 0.69959 0.70184
0.445  0.48620 0.48971 0.49551 0.50360 0.51384 0.52614 0.54042 0.55630 0.57353 0.59179 0.61053 0.62927 0.64704 0.66331 0.67725 0.68791 0.69467 0.69695
0.450  0.48072 0.48423 0.49006 0.49817 0.50845 0.52080 0.53506 0.55101 0.56834 0.58666 0.60545 0.62411 0.64205 0.65836 0.67221 0.68291 0.68971 0.69198
0.455  0.47528 0.47880 0.48465 0.49275 0.50309 0.51548 0.52979 0.54578 0.56316 0.58141 0.60023 0.61908 0.63693 0.65328 0.66728 0.67798 0.68477 0.68706
0.460  0.46988 0.47341 0.47928 0.48741 0.49773 0.51019 0.52453 0.54049 0.55790 0.57630 0.59518 0.61392 0.63194 0.64832 0.66222 0.67296 0.67979 0.68207
0.465  0.46453 0.46807 0.47395 0.48210 0.49244 0.50488 0.51925 0.53531 0.55277 0.57121 0.59011 0.60890 0.62681 0.64323 0.65728 0.66802 0.67482 0.67712
0.470  0.45921 0.46276 0.46863 0.47683 0.48720 0.49966 0.51406 0.53016 0.54754 0.56600 0.58495 0.60375 0.62184 0.63826 0.65221 0.66298 0.66983 0.67211
0.475  0.45393 0.45750 0.46338 0.47159 0.48198 0.49448 0.50889 0.52493 0.54245 0.56094 0.57991 0.59875 0.61671 0.63316 0.64725 0.65802 0.66484 0.66715
0.480  0.44870 0.45227 0.45817 0.46635 0.47675 0.48925 0.50369 0.51983 0.53737 0.55576 0.57475 0.59360 0.61173 0.62820 0.64217 0.65296 0.65982 0.66211
0.485  0.44351 0.44709 0.45299 0.46119 0.47161 0.48413 0.49859 0.51475 0.53220 0.55074 0.56975 0.58861 0.60660 0.62309 0.63720 0.64798 0.65482 0.65712
0.490  0.43836 0.44194 0.44785 0.45606 0.46650 0.47903 0.49350 0.50959 0.52716 0.54558 0.56460 0.58347 0.60163 0.61811 0.63210 0.64291 0.64978 0.65207
0.495  0.43325 0.43683 0.44275 0.45097 0.46142 0.47394 0.48837 0.50456 0.52202 0.54058 0.55961 0.57850 0.59650 0.61300 0.62712 0.63791 0.64476 0.64706
0.500  0.42818 0.43175 0.43769 0.44592 0.45631 0.46886 0.48335 0.49945 0.51703 0.53560 0.55449 0.57337 0.59153 0.60802 0.62201 0.63285 0.63970 0.64198
0.505  0.42314 0.42671 0.43263 0.44085 0.45130 0.46386 0.47835 0.49446 0.51205 0.53048 0.54952 0.56840 0.58641 0.60290 0.61702 0.62781 0.63465 0.63695
0.510  0.41815 0.42172 0.42764 0.43587 0.44632 0.45888 0.47329 0.48949 0.50696 0.52552 0.54455 0.56342 0.58144 0.59792 0.61190 0.62278 0.62956 0.63191
0.515  0.41319 0.41677 0.42269 0.43091 0.44137 0.45386 0.46835 0.48444 0.50202 0.52044 0.53946 0.55832 0.57631 0.59279 0.60690 0.61768 0.62451 0.62681
0.520  0.40827 0.41184 0.41777 0.42599 0.43639 0.44894 0.46342 0.47952 0.49696 0.51551 0.53451 0.55337 0.57134 0.58780 0.60176 0.61263 0.61940 0.62175
0.525  0.40339 0.40696 0.41288 0.42110 0.43150 0.44405 0.45844 0.47461 0.49206 0.51058 0.52943 0.54826 0.56637 0.58267 0.59675 0.60751 0.61434 0.61662
0.530  0.39854 0.40211 0.40803 0.41621 0.42664 0.43910 0.45357 0.46962 0.48716 0.50554 0.52451 0.54332 0.56125 0.57768 0.59170 0.60245 0.60920 0.61154
0.535  0.39373 0.39730 0.40318 0.41139 0.42181 0.43427 0.44872 0.46476 0.48216 0.50065 0.51944 0.53822 0.55629 0.57267 0.58658 0.59730 0.60412 0.60640
0.540  0.38895 0.39252 0.39840 0.40660 0.41695 0.42945 0.44380 0.45992 0.47730 0.49562 0.51453 0.53329 0.55117 0.56754 0.58154 0.59224 0.59897 0.60130
0.545  0.38421 0.38775 0.39365 0.40184 0.41218 0.42467 0.43900 0.45499 0.47244 0.49075 0.50962 0.52819 0.54620 0.56254 0.57638 0.58708 0.59386 0.59613
0.550  0.37950 0.38304 0.38893 0.39710 0.40744 0.41983 0.43422 0.45019 0.46750 0.48588 0.50459 0.52327 0.54108 0.55738 0.57134 0.58199 0.58874 0.59101
0.555  0.37483 0.37836 0.38424 0.39236 0.40273 0.41510 0.42937 0.44529 0.46269 0.48090 0.49971 0.51835 0.53611 0.55238 0.56617 0.57681 0.58358 0.58583
0.560  0.37019 0.37372 0.37959 0.38769 0.39797 0.41039 0.42464 0.44053 0.45776 0.47607 0.49468 0.51327 0.53099 0.54722 0.56111 0.57171 0.57844 0.58069
0.565  0.36558 0.36910 0.37496 0.38305 0.39331 0.40563 0.41992 0.43578 0.45297 0.47110 0.48981 0.50835 0.52603 0.54221 0.55592 0.56660 0.57324 0.57554
0.570  0.36100 0.36452 0.37033 0.37844 0.38868 0.40097 0.41513 0.43094 0.44821 0.46629 0.48479 0.50328 0.52106 0.53704 0.55086 0.56140 0.56809 0.57033
0.575  0.35646 0.35997 0.36577 0.37384 0.38408 0.39633 0.41046 0.42623 0.44332 0.46147 0.47994 0.49837 0.51594 0.53203 0.54576 0.55627 0.56288 0.56516
0.580  0.35195 0.35545 0.36124 0.36926 0.37943 0.39172 0.40581 0.42154 0.43859 0.45655 0.47509 0.49330 0.51098 0.52700 0.54058 0.55106 0.55771 0.55993
0.585  0.34747 0.35096 0.35673 0.36473 0.37487 0.38705 0.40108 0.41674 0.43372 0.45177 0.47009 0.48840 0.50585 0.52182 0.53549 0.54592 0.55251 0.55475
0.590  0.34302 0.34650 0.35226 0.36023 0.37035 0.38248 0.39648 0.41209 0.42901 0.44684 0.46526 0.48350 0.50088 0.51680 0.53028 0.54069 0.54729 0.54950
0.595  0.33860 0.34205 0.34781 0.35576 0.36584 0.37794 0.39189 0.40745 0.42431 0.44208 0.46027 0.47844 0.49575 0.51161 0.52518 0.53553 0.54209 0.54429
0.600  0.33421 0.33765 0.34335 0.35125 0.36129 0.37333 0.38721 0.40270 0.41949 0.43732 0.45545 0.47355 0.49079 0.50657 0.51995 0.53035 0.53683 0.53907
0.605  0.32985 0.33328 0.33896 0.34683 0.35683 0.36883 0.38266 0.39809 0.41482 0.43244 0.45062 0.46849 0.48582 0.50138 0.51483 0.52510 0.53161 0.53379
0.610  0.32551 0.32893 0.33459 0.34244 0.35240 0.36435 0.37813 0.39350 0.41015 0.42771 0.44566 0.46360 0.48069 0.49634 0.50971 0.51992 0.52634 0.52856
0.615  0.32121 0.32461 0.33025 0.33807 0.34799 0.35989 0.37351 0.38880 0.40536 0.42283 0.44085 0.45870 0.47572 0.49128 0.50447 0.51464 0.52110 0.52326
0.620  0.31693 0.32032 0.32594 0.33372 0.34353 0.35537 0.36901 0.38423 0.40073 0.41811 0.43589 0.45366 0.47058 0.48608 0.49933 0.50944 0.51585 0.51800
0.625  0.31268 0.31606 0.32165 0.32934 0.33916 0.35095 0.36453 0.37968 0.39604 0.41340 0.43109 0.44877 0.46561 0.48102 0.49407 0.50423 0.51055 0.51268
0.630  0.30846 0.31182 0.31734 0.32505 0.33482 0.34655 0.35996 0.37502 0.39135 0.40854 0.42629 0.44372 0.46062 0.47580 0.48892 0.49893 0.50528 0.50740
0.635  0.30426 0.30760 0.31310 0.32077 0.33050 0.34208 0.35551 0.37050 0.38674 0.40385 0.42135 0.43883 0.45549 0.47073 0.48376 0.49370 0.49995 0.50211
0.640  0.30009 0.30339 0.30889 0.31652 0.32617 0.33772 0.35109 0.36599 0.38200 0.39901 0.41656 0.43394 0.45051 0.46566 0.47849 0.48838 0.49467 0.49676
0.645  0.29595 0.29923 0.30470 0.31229 0.32184 0.33337 0.34661 0.36137 0.37742 0.39433 0.41162 0.42890 0.44536 0.46043 0.47331 0.48313 0.48936 0.49145
0.650  0.29183 0.29509 0.30053 0.30802 0.31758 0.32905 0.34216 0.35689 0.37284 0.38965 0.40684 0.42402 0.44037 0.45534 0.46801 0.47788 0.48401 0.48608
0.655  0.28773 0.29098 0.29639 0.30383 0.31334 0.32465 0.33778 0.35240 0.36814 0.38483 0.40206 0.41896 0.43538 0.45009 0.46283 0.47253 0.47869 0.48075
0.660  0.28365 0.28689 0.29226 0.29966 0.30910 0.32036 0.33340 0.34783 0.36358 0.38016 0.39713 0.41408 0.43022 0.44500 0.45762 0.46725 0.47333 0.47540
0.665  0.27960 0.28282 0.28812 0.29552 0.30483 0.31609 0.32894 0.34338 0.35903 0.37550 0.39236 0.40919 0.42522 0.43989 0.45231 0.46189 0.46797 0.46999
0.670  0.27557 0.27877 0.28404 0.29139 0.30065 0.31173 0.32460 0.33892 0.35434 0.37070 0.38742 0.40414 0.42005 0.43463 0.44709 0.45659 0.46261 0.46463
0.675  0.27157 0.27475 0.27998 0.28722 0.29648 0.30749 0.32027 0.33439 0.34981 0.36605 0.38266 0.39925 0.41505 0.42951 0.44175 0.45128 0.45720 0.45924
0.680  0.26759 0.27074 0.27594 0.28314 0.29232 0.30326 0.31584 0.32998 0.34527 0.36125 0.37789 0.39419 0.41004 0.42437 0.43652 0.44588 0.45182 0.45380
0.685  0.26362 0.26676 0.27192 0.27907 0.28812 0.29905 0.31154 0.32551 0.34062 0.35661 0.37296 0.38931 0.40486 0.41910 0.43127 0.44055 0.44642 0.44840
0.690  0.25969 0.26277 0.26792 0.27502 0.28400 0.29476 0.30725 0.32104 0.33611 0.35198 0.36820 0.38441 0.39984 0.41396 0.42591 0.43520 0.44098 0.44293
0.695  0.25577 0.25883 0.26390 0.27098 0.27990 0.29057 0.30285 0.31665 0.33146 0.34718 0.36343 0.37935 0.39479 0.40866 0.42064 0.42978 0.43557 0.43750
0.700  0.25187 0.25491 0.25994 0.26690 0.27581 0.28640 0.29858 0.31222 0.32696 0.34256 0.35850 0.37444 0.38961 0.40350 0.41536 0.42441 0.43012 0.43206
0.705  0.24799 0.25100 0.25599 0.26290 0.27166 0.28223 0.29432 0.30777 0.32246 0.33793 0.35374 0.36953 0.38457 0.39833 0.40997 0.41895 0.42465 0.42655
0.710  0.24413 0.24712 0.25207 0.25892 0.26760 0.27800 0.28996 0.30341 0.31783 0.33315 0.34881 0.36447 0.37936 0.39301 0.40467 0.41356 0.41919 0.42108
0.715  0.24029 0.24325 0.24816 0.25495 0.26356 0.27387 0.28572 0.29903 0.31334 0.32852 0.34404 0.35955 0.37431 0.38782 0.39934 0.40815 0.41368 0.41559
0.720  0.23646 0.23940 0.24426 0.25100 0.25953 0.26974 0.28149 0.29457 0.30886 0.32389 0.33927 0.35447 0.36925 0.38262 0.39393 0.40266 0.40820 0.41004
0.725  0.23266 0.23557 0.24038 0.24700 0.25543 0.26553 0.27727 0.29023 0.30423 0.31912 0.33434 0.34955 0.36402 0.37727 0.38860 0.39723 0.40270 0.40453
0.730  0.22887 0.23175 0.23648 0.24307 0.25143 0.26144 0.27294 0.28588 0.29976 0.31450 0.32956 0.34462 0.35895 0.37205 0.38315 0.39179 0.39715 0.39895
0.735  0.22509 0.22792 0.23263 0.23916 0.24744 0.25734 0.26874 0.28143 0.29529 0.30972 0.32478 0.33953 0.35385 0.36669 0.37779 0.38624 0.39161 0.39340
0.740  0.22134 0.22414 0.22880 0.23526 0.24345 0.25326 0.26454 0.27710 0.29067 0.30510 0.31984 0.33458 0.34861 0.36144 0.37241 0.38077 0.38606 0.38784
0.745  0.21760 0.22037 0.22498 0.23138 0.23941 0.24909 0.26024 0.27277 0.28620 0.30047 0.31506 0.32963 0.34350 0.35619 0.36692 0.37528 0.38047 0.38221
0.750  0.21387 0.21661 0.22118 0.22744 0.23545 0.24503 0.25606 0.26832 0.28173 0.29569 0.31026 0.32452 0.33835 0.35078 0.36152 0.36969 0.37488 0.37661
0.755  0.21015 0.21287 0.21738 0.22358 0.23150 0.24098 0.25188 0.26401 0.27712 0.29106 0.30531 0.31955 0.33310 0.34550 0.35610 0.36417 0.36928 0.37100
0.760  0.20644 0.20914 0.21359 0.21973 0.22756 0.23692 0.24759 0.25969 0.27265 0.28643 0.30051 0.31457 0.32796 0.34021 0.35056 0.35863 0.36363 0.36532
0.765  0.20276 0.20542 0.20979 0.21589 0.22361 0.23279 0.24342 0.25525 0.26818 0.28164 0.29569 0.30944 0.32266 0.33476 0.34512 0.35300 0.35800 0.35967
0.770  0.19908 0.20171 0.20603 0.21206 0.21962 0.22875 0.23925 0.25094 0.26357 0.27700 0.29073 0.30445 0.31750 0.32944 0.33965 0.34742 0.35234 0.35399
0.775  0.19542 0.19802 0.20228 0.20822 0.21570 0.22472 0.23509 0.24663 0.25910 0.27236 0.28590 0.29929 0.31232 0.32410 0.33406 0.34182 0.34664 0.34826
0.780  0.19177 0.19434 0.19855 0.20436 0.21179 0.22060 0.23082 0.24219 0.25462 0.26756 0.28092 0.29428 0.30698 0.31861 0.32856 0.33613 0.34094 0.34254
0.785  0.18813 0.19063 0.19482 0.20056 0.20789 0.21658 0.22666 0.23788 0.25001 0.26290 0.27607 0.28925 0.30177 0.31324 0.32304 0.33049 0.33522 0.33681
0.790  0.18450 0.18697 0.19110 0.19676 0.20391 0.21256 0.22250 0.23357 0.24553 0.25824 0.27122 0.28406 0.29655 0.30785 0.31740 0.32484 0.32945 0.33101
0.795  0.18088 0.18331 0.18734 0.19296 0.20002 0.20854 0.21823 0.22912 0.24104 0.25342 0.26621 0.27901 0.29117 0.30231 0.31184 0.31909 0.32369 0.32522
0.800  0.17727 0.17967 0.18363 0.18917 0.19613 0.20443 0.21408 0.22481 0.23640 0.24874 0.26134 0.27394 0.28591 0.29688 0.30625 0.31338 0.31790 0.31942
0.805  0.17366 0.17603 0.17993 0.18533 0.19224 0.20042 0.20992 0.22048 0.23191 0.24405 0.25645 0.26871 0.28064 0.29143 0.30055 0.30765 0.31206 0.31354
0.810  0.17006 0.17239 0.17624 0.18155 0.18828 0.19641 0.20575 0.21604 0.22740 0.23921 0.25141 0.26361 0.27521 0.28583 0.29492 0.30183 0.30622 0.30769
0.815  0.16647 0.16876 0.17255 0.17778 0.18439 0.19239 0.20149 0.21170 0.22275 0.23450 0.24649 0.25849 0.26990 0.28034 0.28926 0.29605 0.30036 0.30180
0.820  0.16288 0.16514 0.16886 0.17401 0.18051 0.18829 0.19732 0.20737 0.21822 0.22977 0.24156 0.25322 0.26456 0.27482 0.28349 0.29025 0.29446 0.29585
0.825  0.15930 0.16152 0.16517 0.17023 0.17663 0.18427 0.19315 0.20298 0.21369 0.22489 0.23648 0.24806 0.25907 0.26916 0.27778 0.28435 0.28852 0.28991
0.830  0.15572 0.15789 0.16145 0.16640 0.17274 0.18025 0.18886 0.19854 0.20901 0.22014 0.23151 0.24288 0.25369 0.26359 0.27204 0.27848 0.28256 0.28393
0.835  0.15214 0.15425 0.15777 0.16263 0.16878 0.17622 0.18468 0.19418 0.20445 0.21538 0.22653 0.23755 0.24829 0.25799 0.26619 0.27259 0.27658 0.27788
0.840  0.14857 0.15064 0.15408 0.15886 0.16489 0.17210 0.18048 0.18980 0.19987 0.21046 0.22139 0.23233 0.24273 0.25225 0.26039 0.26664 0.27053 0.27185
0.845  0.14499 0.14702 0.15040 0.15508 0.16100 0.16806 0.17627 0.18530 0.19516 0.20565 0.21636 0.22708 0.23727 0.24659 0.25456 0.26063 0.26448 0.26577
0.850  0.14141 0.14340 0.14671 0.15130 0.15709 0.16402 0.17196 0.18090 0.19055 0.20083 0.21132 0.22168 0.23178 0.24090 0.24869 0.25463 0.25839 0.25961
0.855  0.13783 0.13978 0.14302 0.14749 0.15311 0.15996 0.16773 0.17648 0.18593 0.19585 0.20611 0.21638 0.22613 0.23507 0.24271 0.24859 0.25223 0.25346
0.860  0.13424 0.13615 0.13932 0.14366 0.14919 0.15580 0.16349 0.17193 0.18116 0.19098 0.20101 0.21105 0.22058 0.22931 0.23677 0.24245 0.24606 0.24727
0.865  0.13065 0.13252 0.13558 0.13985 0.14526 0.15172 0.15914 0.16748 0.17650 0.18609 0.19588 0.20556 0.21499 0.22351 0.23079 0.23633 0.23985 0.24099
0.870  0.12705 0.12888 0.13186 0.13604 0.14132 0.14763 0.15486 0.16301 0.17180 0.18104 0.19059 0.20016 0.20924 0.21766 0.22468 0.23016 0.23356 0.23471
0.875  0.12345 0.12523 0.12814 0.13221 0.13736 0.14351 0.15057 0.15840 0.16706 0.17609 0.18540 0.19472 0.20357 0.21168 0.21862 0.22389 0.22724 0.22837
0.880  0.11983 0.12157 0.12441 0.12837 0.13332 0.13930 0.14625 0.15388 0.16222 0.17111 0.18017 0.18912 0.19786 0.20575 0.21250 0.21763 0.22089 0.22194
0.885  0.11620 0.11789 0.12065 0.12446 0.12933 0.13515 0.14182 0.14933 0.15745 0.16597 0.17478 0.18361 0.19209 0.19977 0.20625 0.21131 0.21446 0.21550
0.890  0.11256 0.11418 0.11688 0.12058 0.12531 0.13097 0.13745 0.14475 0.15263 0.16091 0.16947 0.17804 0.18618 0.19364 0.20002 0.20492 0.20796 0.20900
0.895  0.10890 0.11047 0.11310 0.11669 0.12128 0.12676 0.13305 0.14004 0.14768 0.15581 0.16412 0.17241 0.18032 0.18755 0.19373 0.19843 0.20142 0.20239
0.900  0.10521 0.10674 0.10925 0.11276 0.11715 0.12245 0.12853 0.13538 0.14279 0.15056 0.15859 0.16664 0.17439 0.18139 0.18737 0.19192 0.19481 0.19575
0.905  0.10151 0.10298 0.10541 0.10881 0.11305 0.11818 0.12407 0.13069 0.13785 0.14536 0.15313 0.16091 0.16831 0.17508 0.18087 0.18533 0.18809 0.18904
0.910  0.09778 0.09920 0.10154 0.10482 0.10892 0.11388 0.11956 0.12586 0.13276 0.14011 0.14761 0.15512 0.16225 0.16879 0.17437 0.17863 0.18133 0.18221
0.915  0.09401 0.09538 0.09764 0.10076 0.10476 0.10952 0.11500 0.12107 0.12772 0.13470 0.14202 0.14915 0.15612 0.16241 0.16779 0.17188 0.17448 0.17533
0.920  0.09021 0.09153 0.09370 0.09670 0.10054 0.10506 0.11031 0.11623 0.12262 0.12932 0.13626 0.14322 0.14981 0.15594 0.16105 0.16504 0.16753 0.16831
0.925  0.08637 0.08764 0.08972 0.09260 0.09622 0.10061 0.10564 0.11131 0.11735 0.12387 0.13052 0.13718 0.14351 0.14931 0.15427 0.15809 0.16045 0.16123
0.930  0.08248 0.08369 0.08568 0.08844 0.09190 0.09610 0.10091 0.10625 0.11210 0.11833 0.12469 0.13097 0.13710 0.14264 0.14738 0.15099 0.15328 0.15404
0.935  0.07854 0.07969 0.08159 0.08421 0.08752 0.09152 0.09610 0.10119 0.10677 0.11262 0.11867 0.12474 0.13050 0.13586 0.14037 0.14380 0.14599 0.14667
0.940  0.07453 0.07562 0.07740 0.07988 0.08306 0.08679 0.09114 0.09604 0.10132 0.10688 0.11263 0.11839 0.12386 0.12887 0.13316 0.13647 0.13853 0.13920
0.945  0.07044 0.07146 0.07316 0.07550 0.07851 0.08204 0.08615 0.09071 0.09570 0.10103 0.10646 0.11182 0.11707 0.12180 0.12586 0.12895 0.13092 0.13153
0.950  0.06627 0.06723 0.06883 0.07103 0.07381 0.07718 0.08104 0.08533 0.09003 0.09496 0.10006 0.10518 0.11011 0.11456 0.11837 0.12127 0.12312 0.12370
0.955  0.06200 0.06289 0.06438 0.06644 0.06904 0.07219 0.07574 0.07981 0.08420 0.08880 0.09357 0.09835 0.10289 0.10711 0.11063 0.11338 0.11510 0.11566
0.960  0.05759 0.05842 0.05981 0.06172 0.06413 0.06700 0.07034 0.07410 0.07812 0.08246 0.08688 0.09130 0.09552 0.09938 0.10269 0.10524 0.10682 0.10733
0.965  0.05303 0.05380 0.05507 0.05683 0.05904 0.06168 0.06475 0.06816 0.07189 0.07581 0.07987 0.08395 0.08788 0.09142 0.09446 0.09677 0.09825 0.09869
0.970  0.04828 0.04898 0.05013 0.05170 0.05373 0.05613 0.05892 0.06201 0.06539 0.06895 0.07263 0.07633 0.07984 0.08311 0.08586 0.08796 0.08930 0.08972
0.975  0.04328 0.04390 0.04491 0.04633 0.04811 0.05028 0.05273 0.05553 0.05850 0.06172 0.06501 0.06831 0.07144 0.07431 0.07678 0.07868 0.07988 0.08024
0.980  0.03794 0.03848 0.03936 0.04060 0.04215 0.04401 0.04617 0.04857 0.05120 0.05396 0.05687 0.05970 0.06247 0.06498 0.06713 0.06879 0.06981 0.07013
0.985  0.03212 0.03257 0.03331 0.03435 0.03566 0.03721 0.03903 0.04104 0.04325 0.04557 0.04797 0.05038 0.05271 0.05482 0.05662 0.05799 0.05887 0.05914
0.990  0.02553 0.02588 0.02647 0.02728 0.02831 0.02953 0.03095 0.03253 0.03427 0.03609 0.03797 0.03987 0.04167 0.04335 0.04477 0.04585 0.04654 0.04675
0.995  0.01743 0.01767 0.01806 0.01860 0.01928 0.02011 0.02104 0.02212 0.02326 0.02450 0.02576 0.02701 0.02824 0.02935 0.03031 0.03105 0.03152 0.03161
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e070.dat <==
# alpha = +0.45 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99983 0.99983 0.99984 0.99984 0.99984 0.99985 0.99986 0.99987 0.99988 0.99988 0.99989 0.99990 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99932 0.99933 0.99934 0.99936 0.99938 0.99940 0.99943 0.99947 0.99950 0.99954 0.99958 0.99961 0.99965 0.99969 0.99971 0.99974 0.99975 0.99976
0.015  0.99848 0.99850 0.99852 0.99856 0.99861 0.99866 0.99873 0.99880 0.99888 0.99896 0.99905 0.99913 0.99922 0.99929 0.99936 0.99941 0.99944 0.99946
0.020  0.99731 0.99734 0.99738 0.99745 0.99753 0.99763 0.99774 0.99787 0.99801 0.99816 0.99831 0.99846 0.99861 0.99875 0.99886 0.99895 0.99900 0.99898
0.025  0.99580 0.99584 0.99592 0.99602 0.99614 0.99630 0.99648 0.99668 0.99689 0.99713 0.99737 0.99760 0.99783 0.99804 0.99822 0.99836 0.99844 0.99844
0.030  0.99397 0.99403 0.99413 0.99428 0.99446 0.99468 0.99494 0.99523 0.99554 0.99587 0.99621 0.99656 0.99688 0.99719 0.99744 0.99764 0.99776 0.99778
0.035  0.99182 0.99190 0.99204 0.99224 0.99248 0.99278 0.99313 0.99352 0.99394 0.99439 0.99486 0.99532 0.99577 0.99618 0.99653 0.99679 0.99696 0.99700
0.040  0.98935 0.98946 0.98964 0.98990 0.99022 0.99061 0.99106 0.99156 0.99212 0.99270 0.99331 0.99391 0.99449 0.99502 0.99547 0.99582 0.99603 0.99610
0.045  0.98657 0.98671 0.98694 0.98726 0.98767 0.98816 0.98872 0.98936 0.99006 0.99079 0.99156 0.99232 0.99304 0.99371 0.99428 0.99472 0.99499 0.99509
0.050  0.98350 0.98367 0.98395 0.98435 0.98484 0.98545 0.98614 0.98692 0.98778 0.98868 0.98961 0.99055 0.99144 0.99226 0.99296 0.99349 0.99383 0.99391
0.055  0.98014 0.98034 0.98068 0.98115 0.98175 0.98247 0.98331 0.98425 0.98527 0.98636 0.98748 0.98861 0.98968 0.99066 0.99150 0.99215 0.99255 0.99267
0.060  0.97649 0.97673 0.97713 0.97769 0.97839 0.97925 0.98024 0.98135 0.98256 0.98384 0.98517 0.98650 0.98777 0.98893 0.98992 0.99068 0.99116 0.99132
0.065  0.97257 0.97285 0.97331 0.97396 0.97479 0.97578 0.97693 0.97823 0.97964 0.98113 0.98268 0.98422 0.98571 0.98706 0.98821 0.98910 0.98965 0.98980
0.070  0.96838 0.96870 0.96924 0.96999 0.97094 0.97208 0.97341 0.97489 0.97652 0.97824 0.98002 0.98179 0.98349 0.98505 0.98638 0.98740 0.98804 0.98823
0.075  0.96394 0.96431 0.96492 0.96577 0.96685 0.96815 0.96966 0.97135 0.97320 0.97516 0.97718 0.97920 0.98114 0.98291 0.98442 0.98558 0.98631 0.98656
0.080  0.95926 0.95968 0.96037 0.96132 0.96254 0.96401 0.96571 0.96762 0.96970 0.97191 0.97419 0.97647 0.97865 0.98065 0.98235 0.98365 0.98448 0.98472
0.085  0.95435 0.95481 0.95558 0.95665 0.95802 0.95966 0.96156 0.96369 0.96602 0.96849 0.97104 0.97358 0.97602 0.97825 0.98015 0.98162 0.98253 0.98283
0.090  0.94922 0.94973 0.95059 0.95177 0.95329 0.95511 0.95722 0.95959 0.96217 0.96491 0.96774 0.97056 0.97327 0.97574 0.97785 0.97947 0.98049 0.98085
0.095  0.94387 0.94444 0.94538 0.94670 0.94836 0.95037 0.95270 0.95531 0.95816 0.96118 0.96430 0.96741 0.97040 0.97312 0.97544 0.97722 0.97835 0.97871
0.100  0.93833 0.93895 0.93999 0.94142 0.94325 0.94545 0.94801 0.95087 0.95399 0.95730 0.96071 0.96412 0.96739 0.97037 0.97292 0.97487 0.97610 0.97653
0.105  0.93260 0.93328 0.93441 0.93598 0.93797 0.94037 0.94315 0.94626 0.94966 0.95327 0.95700 0.96071 0.96428 0.96753 0.97030 0.97243 0.97377 0.97420
0.110  0.92670 0.92743 0.92866 0.93035 0.93251 0.93512 0.93813 0.94151 0.94520 0.94912 0.95316 0.95718 0.96104 0.96456 0.96757 0.96987 0.97133 0.97183
0.115  0.92063 0.92143 0.92274 0.92458 0.92691 0.92972 0.93298 0.93663 0.94061 0.94484 0.94919 0.95353 0.95770 0.96151 0.96475 0.96724 0.96881 0.96932
0.120  0.91441 0.91526 0.91668 0.91865 0.92116 0.92418 0.92768 0.93161 0.93589 0.94043 0.94511 0.94978 0.95426 0.95834 0.96183 0.96450 0.96619 0.96677
0.125  0.90804 0.90896 0.91047 0.91259 0.91527 0.91851 0.92226 0.92646 0.93104 0.93591 0.94093 0.94593 0.95072 0.95510 0.95883 0.96169 0.96349 0.96408
0.130  0.90154 0.90252 0.90413 0.90639 0.90926 0.91272 0.91672 0.92120 0.92609 0.93129 0.93663 0.94196 0.94709 0.95175 0.95572 0.95878 0.96070 0.96137
0.135  0.89492 0.89596 0.89768 0.90008 0.90313 0.90680 0.91106 0.91583 0.92104 0.92656 0.93224 0.93792 0.94335 0.94832 0.95255 0.95579 0.95784 0.95852
0.140  0.88818 0.88928 0.89111 0.89366 0.89689 0.90079 0.90530 0.91037 0.91589 0.92173 0.92777 0.93377 0.93954 0.94480 0.94928 0.95272 0.95489 0.95558
0.145  0.88134 0.88251 0.88444 0.88713 0.89055 0.89467 0.89945 0.90480 0.91063 0.91682 0.92319 0.92955 0.93563 0.94120 0.94594 0.94957 0.95186 0.95263
0.150  0.87441 0.87564 0.87768 0.88052 0.88412 0.88847 0.89351 0.89915 0.90530 0.91183 0.91855 0.92523 0.93167 0.93751 0.94251 0.94634 0.94876 0.94955
0.155  0.86739 0.86869 0.87083 0.87382 0.87761 0.88219 0.88748 0.89342 0.89989 0.90675 0.91382 0.92086 0.92760 0.93378 0.93903 0.94303 0.94557 0.94645
0.160  0.86030 0.86166 0.86391 0.86704 0.87103 0.87583 0.88138 0.88762 0.89440 0.90161 0.90901 0.91641 0.92349 0.92994 0.93545 0.93967 0.94234 0.94322
0.165  0.85314 0.85456 0.85692 0.86020 0.86437 0.86940 0.87522 0.88175 0.88885 0.89639 0.90415 0.91188 0.91928 0.92606 0.93180 0.93623 0.93901 0.93998
0.170  0.84592 0.84741 0.84987 0.85330 0.85766 0.86291 0.86900 0.87580 0.88324 0.89111 0.89921 0.90731 0.91504 0.92209 0.92812 0.93273 0.93564 0.93662
0.175  0.83865 0.84020 0.84277 0.84635 0.85089 0.85637 0.86272 0.86982 0.87757 0.88578 0.89423 0.90265 0.91071 0.91809 0.92434 0.92916 0.93219 0.93319
0.180  0.83133 0.83294 0.83562 0.83934 0.84407 0.84978 0.85638 0.86379 0.87184 0.88038 0.88919 0.89796 0.90635 0.91400 0.92053 0.92551 0.92867 0.92976
0.185  0.82397 0.82565 0.82843 0.83230 0.83722 0.84315 0.85001 0.85771 0.86608 0.87496 0.88409 0.89319 0.90190 0.90988 0.91664 0.92184 0.92511 0.92621
0.190  0.81659 0.81833 0.82121 0.82523 0.83034 0.83649 0.84360 0.85157 0.86027 0.86948 0.87896 0.88840 0.89744 0.90568 0.91268 0.91807 0.92147 0.92260
0.195  0.80917 0.81098 0.81396 0.81812 0.82342 0.82978 0.83716 0.84542 0.85442 0.86395 0.87376 0.88354 0.89289 0.90141 0.90871 0.91428 0.91778 0.91898
0.200  0.80174 0.80361 0.80670 0.81100 0.81648 0.82306 0.83069 0.83924 0.84854 0.85840 0.86855 0.87866 0.88834 0.89715 0.90464 0.91041 0.91405 0.91526
0.205  0.79430 0.79622 0.79942 0.80386 0.80951 0.81632 0.82419 0.83301 0.84261 0.85279 0.86327 0.87371 0.88369 0.89279 0.90056 0.90649 0.91025 0.91154
0.210  0.78684 0.78883 0.79212 0.79671 0.80254 0.80956 0.81768 0.82678 0.83669 0.84719 0.85800 0.86876 0.87905 0.88843 0.89641 0.90255 0.90640 0.90771
0.215  0.77939 0.78143 0.78483 0.78955 0.79556 0.80279 0.81116 0.82053 0.83074 0.84156 0.85265 0.86373 0.87434 0.88399 0.89220 0.89852 0.90251 0.90383
0.220  0.77193 0.77403 0.77753 0.78239 0.78857 0.79600 0.80461 0.81426 0.82474 0.83587 0.84732 0.85871 0.86957 0.87950 0.88799 0.89445 0.89855 0.89996
0.225  0.76448 0.76664 0.77023 0.77522 0.78158 0.78922 0.79806 0.80797 0.81877 0.83020 0.84192 0.85363 0.86483 0.87503 0.88370 0.89037 0.89457 0.89599
0.230  0.75704 0.75926 0.76295 0.76807 0.77460 0.78244 0.79152 0.80169 0.81277 0.82447 0.83654 0.84855 0.86000 0.87046 0.87940 0.88622 0.89053 0.89197
0.235  0.74961 0.75188 0.75567 0.76092 0.76760 0.77566 0.78497 0.79540 0.80673 0.81876 0.83109 0.84341 0.85520 0.86592 0.87503 0.88204 0.88644 0.88796
0.240  0.74219 0.74453 0.74840 0.75379 0.76063 0.76887 0.77841 0.78909 0.80073 0.81302 0.82568 0.83829 0.85031 0.86129 0.87062 0.87781 0.88233 0.88385
0.245  0.73480 0.73719 0.74115 0.74667 0.75368 0.76211 0.77187 0.78280 0.79471 0.80728 0.82024 0.83311 0.84545 0.85666 0.86623 0.87353 0.87816 0.87970
0.250  0.72743 0.72987 0.73392 0.73956 0.74673 0.75536 0.76533 0.77651 0.78866 0.80155 0.81476 0.82793 0.84051 0.85199 0.86174 0.86925 0.87395 0.87557
0.255  0.72008 0.72258 0.72672 0.73248 0.73981 0.74862 0.75881 0.77021 0.78264 0.79577 0.80930 0.82272 0.83559 0.84726 0.85722 0.86489 0.86972 0.87134
0.260  0.71277 0.71532 0.71954 0.72542 0.73290 0.74188 0.75228 0.76394 0.77659 0.79002 0.80379 0.81747 0.83062 0.84257 0.85273 0.86050 0.86543 0.86707
0.265  0.70548 0.70808 0.71239 0.71838 0.72600 0.73517 0.74579 0.75767 0.77058 0.78423 0.79831 0.81227 0.82560 0.83779 0.84815 0.85612 0.86112 0.86282
0.270  0.69823 0.70088 0.70527 0.71138 0.71914 0.72849 0.73931 0.75139 0.76457 0.77849 0.79278 0.80699 0.82064 0.83304 0.84360 0.85167 0.85677 0.85849
0.275  0.69101 0.69371 0.69818 0.70440 0.71231 0.72183 0.73281 0.74515 0.75853 0.77269 0.78730 0.80177 0.81559 0.82823 0.83896 0.84717 0.85238 0.85417
0.280  0.68383 0.68657 0.69113 0.69746 0.70551 0.71517 0.72637 0.73892 0.75255 0.76695 0.78176 0.79647 0.81060 0.82338 0.83430 0.84270 0.84798 0.84976
0.285  0.67668 0.67947 0.68411 0.69054 0.69872 0.70856 0.71995 0.73268 0.74652 0.76122 0.77627 0.79123 0.80552 0.81858 0.82967 0.83815 0.84353 0.84533
0.290  0.66958 0.67241 0.67711 0.68365 0.69197 0.70198 0.71353 0.72648 0.74055 0.75543 0.77072 0.78591 0.80049 0.81369 0.82495 0.83362 0.83904 0.84091
0.295  0.66252 0.66539 0.67017 0.67681 0.68525 0.69542 0.70715 0.72027 0.73460 0.74971 0.76523 0.78065 0.79539 0.80885 0.82027 0.82902 0.83455 0.83641
0.300  0.65550 0.65842 0.66326 0.67000 0.67858 0.68887 0.70080 0.71412 0.72861 0.74393 0.75968 0.77532 0.79026 0.80392 0.81552 0.82439 0.83001 0.83189
0.305  0.64852 0.65148 0.65640 0.66323 0.67193 0.68237 0.69447 0.70798 0.72268 0.73823 0.75419 0.77005 0.78521 0.79897 0.81073 0.81978 0.82544 0.82738
0.310  0.64159 0.64459 0.64957 0.65651 0.66530 0.67591 0.68814 0.70183 0.71672 0.73246 0.74864 0.76471 0.78006 0.79409 0.80599 0.81510 0.82087 0.82280
0.315  0.63470 0.63774 0.64279 0.64981 0.65873 0.66947 0.68187 0.69573 0.71082 0.72678 0.74316 0.75944 0.77498 0.78910 0.80117 0.81043 0.81624 0.81824
0.320  0.62786 0.63094 0.63605 0.64315 0.65219 0.66304 0.67562 0.68967 0.70494 0.72103 0.73761 0.75409 0.76982 0.78419 0.79638 0.80571 0.81161 0.81360
0.325  0.62106 0.62418 0.62936 0.63654 0.64570 0.65668 0.66937 0.68358 0.69903 0.71537 0.73215 0.74881 0.76473 0.77918 0.79152 0.80096 0.80694 0.80894
0.330  0.61431 0.61747 0.62270 0.62998 0.63923 0.65035 0.66319 0.67756 0.69319 0.70971 0.72661 0.74346 0.75954 0.77423 0.78664 0.79624 0.80224 0.80431
0.335  0.60762 0.61081 0.61609 0.62345 0.63279 0.64405 0.65704 0.67157 0.68731 0.70401 0.72116 0.73818 0.75444 0.76921 0.78181 0.79145 0.79755 0.79960
0.340  0.60097 0.60419 0.60953 0.61697 0.62641 0.63775 0.65087 0.66555 0.68151 0.69838 0.71562 0.73282 0.74924 0.76416 0.77689 0.78668 0.79281 0.79492
0.345  0.59436 0.59762 0.60302 0.61053 0.62007 0.63153 0.64478 0.65960 0.67572 0.69269 0.71018 0.72754 0.74409 0.75918 0.77203 0.78186 0.78807 0.79016
0.350  0.58781 0.59110 0.59655 0.60412 0.61377 0.62534 0.63872 0.65367 0.66990 0.68710 0.70467 0.72220 0.73892 0.75412 0.76708 0.77700 0.78329 0.78539
0.355  0.58131 0.58462 0.59013 0.59777 0.60748 0.61918 0.63264 0.64774 0.66416 0.68144 0.69924 0.71690 0.73370 0.74912 0.76212 0.77219 0.77849 0.78064
0.360  0.57486 0.57820 0.58376 0.59146 0.60126 0.61303 0.62665 0.64188 0.65837 0.67587 0.69374 0.71157 0.72858 0.74403 0.75722 0.76730 0.77368 0.77582
0.365  0.56845 0.57182 0.57742 0.58520 0.59508 0.60695 0.62068 0.63598 0.65267 0.67023 0.68833 0.70620 0.72335 0.73902 0.75222 0.76245 0.76884 0.77104
0.370  0.56209 0.56550 0.57113 0.57898 0.58894 0.60091 0.61470 0.63017 0.64698 0.66470 0.68284 0.70095 0.71823 0.73391 0.74730 0.75753 0.76400 0.76618
0.375  0.55579 0.55922 0.56489 0.57278 0.58283 0.59486 0.60880 0.62439 0.64127 0.65914 0.67746 0.69559 0.71299 0.72883 0.74228 0.75262 0.75912 0.76135
0.380  0.54953 0.55299 0.55871 0.56665 0.57675 0.58890 0.60293 0.61857 0.63563 0.65358 0.67198 0.69034 0.70786 0.72376 0.73733 0.74769 0.75425 0.75646
0.385  0.54333 0.54681 0.55257 0.56057 0.57074 0.58296 0.59705 0.61285 0.62995 0.64809 0.66662 0.68499 0.70262 0.71862 0.73228 0.74272 0.74934 0.75155
0.390  0.53717 0.54067 0.54647 0.55452 0.56476 0.57706 0.59124 0.60714 0.62436 0.64253 0.66116 0.67975 0.69748 0.71358 0.72731 0.73780 0.74441 0.74667
0.395  0.53106 0.53458 0.54042 0.54852 0.55882 0.57117 0.58547 0.60141 0.61871 0.63708 0.65582 0.67441 0.69224 0.70843 0.72224 0.73280 0.73948 0.74172
0.400  0.52500 0.52854 0.53441 0.54256 0.55290 0.56534 0.57968 0.59576 0.61317 0.63154 0.65047 0.66918 0.68710 0.70337 0.71716 0.72784 0.73451 0.73681
0.405  0.51900 0.52255 0.52844 0.53663 0.54704 0.55956 0.57397 0.59008 0.60764 0.62612 0.64506 0.66384 0.68186 0.69821 0.71216 0.72282 0.72957 0.73183
0.410  0.51303 0.51661 0.52253 0.53076 0.54123 0.55376 0.56830 0.58449 0.60206 0.62062 0.63974 0.65862 0.67671 0.69314 0.70706 0.71784 0.72457 0.72689
0.415  0.50712 0.51071 0.51667 0.52494 0.53545 0.54805 0.56262 0.57892 0.59658 0.61523 0.63434 0.65329 0.67146 0.68796 0.70204 0.71279 0.71959 0.72188
0.420  0.50126 0.50486 0.51084 0.51916 0.52968 0.54238 0.55699 0.57331 0.59104 0.60984 0.62905 0.64807 0.66632 0.68288 0.69691 0.70778 0.71456 0.71690
0.425  0.49544 0.49906 0.50507 0.51341 0.52399 0.53674 0.55141 0.56781 0.58561 0.60440 0.62366 0.64282 0.66107 0.67769 0.69188 0.70271 0.70956 0.71186
0.430  0.48967 0.49331 0.49934 0.50769 0.51833 0.53109 0.54584 0.56232 0.58019 0.59906 0.61839 0.63755 0.65593 0.67260 0.68674 0.69765 0.70450 0.70685
0.435  0.48395 0.48760 0.49365 0.50204 0.51272 0.52552 0.54029 0.55679 0.57472 0.59363 0.61302 0.63235 0.65068 0.66741 0.68168 0.69258 0.69947 0.70179
0.440  0.47828 0.48194 0.48799 0.49642 0.50710 0.51999 0.53481 0.55137 0.56935 0.58833 0.60778 0.62705 0.64554 0.66231 0.67653 0.68747 0.69439 0.69671
0.445  0.47264 0.47632 0.48239 0.49085 0.50156 0.51443 0.52934 0.54593 0.56391 0.58293 0.60242 0.62186 0.64029 0.65710 0.67145 0.68240 0.68933 0.69166
0.450  0.46706 0.47073 0.47684 0.48532 0.49607 0.50897 0.52387 0.54052 0.55858 0.57766 0.59720 0.61657 0.63515 0.65200 0.66628 0.67727 0.68423 0.68655
0.455  0.46152 0.46520 0.47132 0.47980 0.49060 0.50354 0.51848 0.53516 0.55328 0.57229 0.59187 0.61140 0.62990 0.64678 0.66119 0.67219 0.67913 0.68148
0.460  0.45603 0.45972 0.46585 0.47435 0.48513 0.49814 0.51311 0.52976 0.54790 0.56705 0.58667 0.60611 0.62476 0.64167 0.65600 0.66703 0.67401 0.67635
0.465  0.45058 0.45428 0.46042 0.46894 0.47975 0.49273 0.50772 0.52446 0.54264 0.56182 0.58146 0.60095 0.61951 0.63645 0.65090 0.66193 0.66889 0.67125
0.470  0.44518 0.44888 0.45502 0.46357 0.47440 0.48741 0.50242 0.51919 0.53730 0.55650 0.57618 0.59568 0.61438 0.63133 0.64570 0.65675 0.66375 0.66609
0.475  0.43981 0.44353 0.44967 0.45823 0.46908 0.48211 0.49714 0.51386 0.53208 0.55131 0.57100 0.59053 0.60912 0.62610 0.64058 0.65163 0.65861 0.66097
0.480  0.43449 0.43822 0.44437 0.45291 0.46376 0.47679 0.49183 0.50864 0.52688 0.54601 0.56572 0.58526 0.60399 0.62098 0.63537 0.64643 0.65344 0.65579
0.485  0.42922 0.43294 0.43910 0.44765 0.45852 0.47156 0.48662 0.50343 0.52160 0.54085 0.56057 0.58012 0.59873 0.61573 0.63023 0.64129 0.64828 0.65064
0.490  0.42399 0.42772 0.43388 0.44244 0.45331 0.46636 0.48143 0.49818 0.51644 0.53559 0.55531 0.57486 0.59361 0.61061 0.62500 0.63608 0.64309 0.64544
0.495  0.41880 0.42252 0.42870 0.43726 0.44813 0.46118 0.47620 0.49303 0.51119 0.53045 0.55018 0.56973 0.58835 0.60536 0.61986 0.63092 0.63791 0.64027
0.500  0.41365 0.41737 0.42355 0.43211 0.44295 0.45600 0.47107 0.48782 0.50608 0.52533 0.54494 0.56448 0.58323 0.60022 0.61461 0.62571 0.63270 0.63504
0.505  0.40854 0.41226 0.41842 0.42698 0.43785 0.45090 0.46596 0.48272 0.50097 0.52011 0.53983 0.55937 0.57798 0.59496 0.60946 0.62051 0.62750 0.62985
0.510  0.40347 0.40719 0.41335 0.42191 0.43277 0.44583 0.46082 0.47764 0.49578 0.51502 0.53472 0.55425 0.57285 0.58983 0.60420 0.61532 0.62226 0.62465
0.515  0.39844 0.40216 0.40832 0.41687 0.42774 0.44072 0.45577 0.47249 0.49072 0.50983 0.52952 0.54902 0.56760 0.58456 0.59903 0.61007 0.61705 0.61939
0.520  0.39345 0.39717 0.40333 0.41187 0.42268 0.43571 0.45074 0.46746 0.48556 0.50477 0.52444 0.54392 0.56248 0.57942 0.59376 0.60486 0.61178 0.61416
0.525  0.38851 0.39222 0.39837 0.40691 0.41771 0.43073 0.44567 0.46244 0.48054 0.49972 0.51924 0.53870 0.55735 0.57415 0.58859 0.59959 0.60655 0.60889
0.530  0.38360 0.38730 0.39345 0.40194 0.41277 0.42571 0.44071 0.45736 0.47553 0.49457 0.51418 0.53361 0.55211 0.56900 0.58338 0.59437 0.60127 0.60364
0.535  0.37872 0.38243 0.38854 0.39705 0.40786 0.42079 0.43576 0.45240 0.47043 0.48955 0.50900 0.52839 0.54699 0.56383 0.57811 0.58908 0.59602 0.59834
0.540  0.37389 0.37758 0.38369 0.39219 0.40293 0.41589 0.43076 0.44745 0.46545 0.48442 0.50396 0.52331 0.54174 0.55857 0.57291 0.58385 0.59072 0.59308
0.545  0.36909 0.37277 0.37887 0.38736 0.39809 0.41102 0.42587 0.44243 0.46048 0.47943 0.49891 0.51810 0.53663 0.55341 0.56761 0.57854 0.58544 0.58776
0.550  0.36433 0.36800 0.37409 0.38256 0.39327 0.40611 0.42100 0.43753 0.45544 0.47443 0.49377 0.51303 0.53137 0.54812 0.56240 0.57329 0.58015 0.58247
0.555  0.35960 0.36326 0.36935 0.37776 0.38849 0.40130 0.41607 0.43255 0.45052 0.46936 0.48876 0.50797 0.52626 0.54296 0.55709 0.56796 0.57484 0.57714
0.560  0.35491 0.35857 0.36464 0.37303 0.38367 0.39651 0.41125 0.42769 0.44550 0.46440 0.48361 0.50277 0.52101 0.53767 0.55187 0.56269 0.56953 0.57183
0.565  0.35026 0.35390 0.35995 0.36833 0.37895 0.39168 0.40645 0.42284 0.44061 0.45933 0.47861 0.49771 0.51590 0.53249 0.54654 0.55741 0.56418 0.56651
0.570  0.34563 0.34927 0.35528 0.36366 0.37425 0.38695 0.40159 0.41792 0.43573 0.45440 0.47349 0.49252 0.51078 0.52719 0.54131 0.55207 0.55886 0.56115
0.575  0.34104 0.34468 0.35067 0.35900 0.36958 0.38224 0.39684 0.41312 0.43076 0.44946 0.46851 0.48748 0.50553 0.52202 0.53606 0.54677 0.55350 0.55581
0.580  0.33649 0.34011 0.34609 0.35437 0.36488 0.37756 0.39210 0.40833 0.42592 0.44445 0.46353 0.48229 0.50042 0.51684 0.53073 0.54141 0.54816 0.55043
0.585  0.33197 0.33558 0.34154 0.34979 0.36026 0.37283 0.38731 0.40346 0.42097 0.43955 0.45843 0.47725 0.49517 0.51153 0.52548 0.53610 0.54280 0.54507
0.590  0.32749 0.33108 0.33702 0.34524 0.35568 0.36820 0.38262 0.39872 0.41616 0.43453 0.45347 0.47221 0.49006 0.50635 0.52012 0.53072 0.53743 0.53967
0.595  0.32303 0.32660 0.33252 0.34072 0.35111 0.36358 0.37795 0.39399 0.41136 0.42966 0.44838 0.46704 0.48480 0.50103 0.51486 0.52540 0.53205 0.53429
0.600  0.31861 0.32216 0.32803 0.33618 0.34652 0.35892 0.37322 0.38917 0.40646 0.42479 0.44343 0.46201 0.47969 0.49584 0.50949 0.52007 0.52665 0.52891
0.605  0.31422 0.31775 0.32360 0.33172 0.34201 0.35436 0.36860 0.38448 0.40169 0.41981 0.43849 0.45684 0.47458 0.49052 0.50422 0.51467 0.52126 0.52348
0.610  0.30986 0.31338 0.31920 0.32728 0.33753 0.34982 0.36399 0.37980 0.39692 0.41497 0.43342 0.45182 0.46933 0.48531 0.49894 0.50932 0.51583 0.51807
0.615  0.30553 0.30903 0.31483 0.32287 0.33307 0.34530 0.35932 0.37504 0.39206 0.41001 0.42849 0.44679 0.46421 0.48011 0.49356 0.50389 0.51043 0.51262
0.620  0.30123 0.30472 0.31048 0.31848 0.32857 0.34074 0.35475 0.37039 0.38734 0.40518 0.42343 0.44164 0.45896 0.47478 0.48826 0.49853 0.50501 0.50720
0.625  0.29696 0.30043 0.30617 0.31408 0.32416 0.33626 0.35021 0.36576 0.38256 0.40037 0.41852 0.43662 0.45384 0.46957 0.48287 0.49316 0.49957 0.50172
0.630  0.29272 0.29617 0.30184 0.30975 0.31978 0.33181 0.34559 0.36104 0.37779 0.39543 0.41360 0.43146 0.44872 0.46422 0.47756 0.48771 0.49413 0.49628
0.635  0.28851 0.29193 0.29758 0.30544 0.31541 0.32730 0.34108 0.35645 0.37310 0.39063 0.40856 0.42645 0.44347 0.45900 0.47224 0.48233 0.48865 0.49083
0.640  0.28433 0.28771 0.29334 0.30116 0.31105 0.32289 0.33659 0.35186 0.36829 0.38571 0.40367 0.42143 0.43835 0.45378 0.46683 0.47686 0.48321 0.48533
0.645  0.28017 0.28353 0.28913 0.29690 0.30669 0.31850 0.33207 0.34719 0.36362 0.38093 0.39863 0.41629 0.43308 0.44843 0.46150 0.47146 0.47774 0.47986
0.650  0.27604 0.27938 0.28495 0.29262 0.30240 0.31413 0.32757 0.34264 0.35896 0.37616 0.39374 0.41128 0.42796 0.44319 0.45607 0.46604 0.47225 0.47433
0.655  0.27193 0.27526 0.28079 0.28841 0.29812 0.30971 0.32313 0.33809 0.35420 0.37126 0.38885 0.40613 0.42283 0.43783 0.45073 0.46055 0.46676 0.46884
0.660  0.26785 0.27116 0.27665 0.28422 0.29386 0.30538 0.31870 0.33346 0.34956 0.36651 0.38384 0.40112 0.41757 0.43259 0.44538 0.45512 0.46125 0.46334
0.665  0.26380 0.26709 0.27250 0.28006 0.28958 0.30106 0.31420 0.32895 0.34493 0.36175 0.37896 0.39611 0.41244 0.42734 0.43993 0.44962 0.45574 0.45778
0.670  0.25977 0.26304 0.26842 0.27591 0.28537 0.29669 0.30981 0.32443 0.34019 0.35688 0.37394 0.39097 0.40716 0.42196 0.43457 0.44416 0.45022 0.45226
0.675  0.25577 0.25901 0.26435 0.27174 0.28117 0.29241 0.30544 0.31986 0.33558 0.35214 0.36907 0.38596 0.40203 0.41670 0.42910 0.43870 0.44467 0.44672
0.680  0.25180 0.25501 0.26031 0.26764 0.27700 0.28815 0.30098 0.31538 0.33097 0.34728 0.36421 0.38082 0.39689 0.41142 0.42372 0.43317 0.43914 0.44114
0.685  0.24784 0.25103 0.25629 0.26357 0.27279 0.28391 0.29664 0.31087 0.32627 0.34256 0.35920 0.37581 0.39161 0.40604 0.41833 0.42769 0.43359 0.43558
0.690  0.24391 0.24706 0.25229 0.25951 0.26865 0.27961 0.29231 0.30636 0.32169 0.33784 0.35434 0.37081 0.38646 0.40076 0.41285 0.42220 0.42801 0.42997
0.695  0.24001 0.24312 0.24828 0.25547 0.26454 0.27540 0.28789 0.30192 0.31700 0.33299 0.34948 0.36566 0.38130 0.39536 0.40744 0.41664 0.42245 0.42439
0.700  0.23612 0.23921 0.24432 0.25140 0.26044 0.27120 0.28359 0.29745 0.31243 0.32828 0.34448 0.36065 0.37602 0.39006 0.40202 0.41113 0.41686 0.41880
0.705  0.23226 0.23532 0.24039 0.24740 0.25629 0.26701 0.27930 0.29297 0.30788 0.32358 0.33963 0.35563 0.37087 0.38476 0.39651 0.40554 0.41125 0.41316
0.710  0.22842 0.23146 0.23647 0.24342 0.25223 0.26278 0.27492 0.28856 0.30320 0.31874 0.33463 0.35049 0.36557 0.37934 0.39108 0.40001 0.40565 0.40754
0.715  0.22460 0.22761 0.23258 0.23946 0.24818 0.25863 0.27066 0.28414 0.29866 0.31405 0.32978 0.34547 0.36040 0.37403 0.38562 0.39447 0.40001 0.40191
0.720  0.22081 0.22378 0.22870 0.23552 0.24415 0.25450 0.26640 0.27966 0.29413 0.30935 0.32493 0.34032 0.35522 0.36870 0.38009 0.38885 0.39439 0.39624
0.725  0.21703 0.21997 0.22484 0.23154 0.24007 0.25030 0.26216 0.27528 0.28947 0.30453 0.31993 0.33530 0.34991 0.36326 0.37463 0.38329 0.38875 0.39058
0.730  0.21327 0.21618 0.22097 0.22763 0.23608 0.24619 0.25783 0.27090 0.28495 0.29985 0.31508 0.33028 0.34473 0.35792 0.36907 0.37771 0.38307 0.38488
0.735  0.20953 0.21239 0.21715 0.22374 0.23209 0.24210 0.25361 0.26643 0.28043 0.29503 0.31022 0.32512 0.33953 0.35246 0.36359 0.37206 0.37741 0.37920
0.740  0.20581 0.20864 0.21334 0.21986 0.22812 0.23801 0.24940 0.26208 0.27579 0.29035 0.30523 0.32009 0.33421 0.34710 0.35810 0.36645 0.37173 0.37350
0.745  0.20211 0.20491 0.20955 0.21600 0.22410 0.23386 0.24510 0.25772 0.27129 0.28567 0.30038 0.31505 0.32900 0.34174 0.35250 0.36084 0.36602 0.36776
0.750  0.19843 0.20119 0.20578 0.21210 0.22015 0.22980 0.24091 0.25328 0.26678 0.28086 0.29551 0.30988 0.32377 0.33625 0.34699 0.35515 0.36031 0.36204
0.755  0.19476 0.19749 0.20203 0.20827 0.21622 0.22576 0.23673 0.24894 0.26215 0.27618 0.29052 0.30483 0.31844 0.33087 0.34145 0.34951 0.35459 0.35630
0.760  0.19110 0.19381 0.19827 0.20445 0.21231 0.22171 0.23246 0.24461 0.25766 0.27150 0.28566 0.29978 0.31321 0.32547 0.33583 0.34385 0.34883 0.35051
0.765  0.18747 0.19014 0.19452 0.20064 0.20839 0.21761 0.22829 0.24018 0.25316 0.26670 0.28078 0.29460 0.30785 0.31995 0.33027 0.33812 0.34308 0.34474
0.770  0.18385 0.18648 0.19081 0.19685 0.20444 0.21359 0.22413 0.23586 0.24854 0.26202 0.27579 0.28953 0.30260 0.31453 0.32470 0.33243 0.33732 0.33896
0.775  0.18025 0.18284 0.18712 0.19306 0.20056 0.20958 0.21997 0.23154 0.24405 0.25734 0.27091 0.28433 0.29734 0.30910 0.31904 0.32674 0.33151 0.33312
0.780  0.17666 0.17922 0.18343 0.18925 0.19668 0.20550 0.21573 0.22712 0.23956 0.25253 0.26590 0.27926 0.29195 0.30355 0.31344 0.32096 0.32571 0.32730
0.785  0.17308 0.17558 0.17976 0.18550 0.19281 0.20151 0.21159 0.22281 0.23495 0.24784 0.26102 0.27417 0.28668 0.29809 0.30783 0.31522 0.31989 0.32146
0.790  0.16952 0.17199 0.17610 0.18175 0.18890 0.19752 0.20745 0.21850 0.23046 0.24315 0.25613 0.26895 0.28139 0.29262 0.30212 0.30947 0.31404 0.31557
0.795  0.16597 0.16840 0.17241 0.17801 0.18505 0.19354 0.20322 0.21409 0.22596 0.23834 0.25110 0.26385 0.27596 0.28703 0.29647 0.30365 0.30818 0.30970
0.800  0.16244 0.16483 0.16877 0.17428 0.18121 0.18949 0.19909 0.20979 0.22135 0.23364 0.24620 0.25873 0.27065 0.28153 0.29081 0.29786 0.30231 0.30381
0.805  0.15891 0.16126 0.16515 0.17052 0.17738 0.18552 0.19497 0.20548 0.21686 0.22894 0.24129 0.25349 0.26532 0.27602 0.28505 0.29205 0.29640 0.29786
0.810  0.15540 0.15771 0.16153 0.16681 0.17349 0.18156 0.19083 0.20108 0.21236 0.22411 0.23624 0.24835 0.25987 0.27038 0.27935 0.28617 0.29048 0.29192
0.815  0.15190 0.15417 0.15792 0.16311 0.16967 0.17760 0.18663 0.19677 0.20774 0.21940 0.23131 0.24320 0.25451 0.26483 0.27363 0.28032 0.28454 0.28597
0.820  0.14840 0.15063 0.15432 0.15941 0.16586 0.17356 0.18251 0.19247 0.20324 0.21468 0.22637 0.23792 0.24913 0.25926 0.26782 0.27445 0.27858 0.27995
0.825  0.14492 0.14710 0.15072 0.15572 0.16205 0.16961 0.17838 0.18813 0.19872 0.20983 0.22130 0.23275 0.24363 0.25358 0.26206 0.26851 0.27259 0.27395
0.830  0.14144 0.14358 0.14710 0.15199 0.15823 0.16565 0.17417 0.18374 0.19409 0.20509 0.21633 0.22756 0.23823 0.24797 0.25628 0.26259 0.26658 0.26792
0.835  0.13797 0.14005 0.14351 0.14831 0.15437 0.16170 0.17005 0.17943 0.18957 0.20034 0.21136 0.22224 0.23280 0.24234 0.25040 0.25665 0.26055 0.26183
0.840  0.13450 0.13654 0.13993 0.14463 0.15057 0.15767 0.16592 0.17510 0.18503 0.19547 0.20625 0.21702 0.22725 0.23660 0.24457 0.25067 0.25447 0.25575
0.845  0.13104 0.13304 0.13636 0.14095 0.14677 0.15372 0.16178 0.17068 0.18038 0.19070 0.20124 0.21177 0.22178 0.23092 0.23871 0.24464 0.24838 0.24964
0.850  0.12759 0.12954 0.13279 0.13728 0.14296 0.14976 0.15757 0.16634 0.17583 0.18592 0.19622 0.20640 0.21629 0.22522 0.23283 0.23862 0.24227 0.24347
0.855  0.12414 0.12604 0.12922 0.13359 0.13910 0.14580 0.15343 0.16199 0.17126 0.18101 0.19107 0.20112 0.21067 0.21940 0.22685 0.23256 0.23610 0.23730
0.860  0.12068 0.12255 0.12564 0.12989 0.13529 0.14176 0.14927 0.15755 0.16658 0.17619 0.18601 0.19582 0.20513 0.21365 0.22091 0.22643 0.22992 0.23109
0.865  0.11723 0.11905 0.12204 0.12621 0.13148 0.13779 0.14504 0.15318 0.16199 0.17136 0.18093 0.19038 0.19957 0.20786 0.21494 0.22031 0.22371 0.22482
0.870  0.11378 0.11556 0.11847 0.12253 0.12767 0.13381 0.14087 0.14880 0.15738 0.16640 0.17572 0.18503 0.19387 0.20204 0.20886 0.21415 0.21744 0.21854
0.875  0.11033 0.11206 0.11489 0.11884 0.12384 0.12982 0.13669 0.14432 0.15273 0.16153 0.17059 0.17965 0.18825 0.19611 0.20282 0.20792 0.21114 0.21223
0.880  0.10688 0.10856 0.11131 0.11515 0.11996 0.12576 0.13249 0.13991 0.14801 0.15663 0.16544 0.17413 0.18259 0.19023 0.19674 0.20169 0.20482 0.20584
0.885  0.10342 0.10504 0.10772 0.11141 0.11611 0.12174 0.12821 0.13548 0.14335 0.15161 0.16015 0.16869 0.17689 0.18430 0.19055 0.19541 0.19844 0.19944
0.890  0.09995 0.10151 0.10412 0.10770 0.11226 0.11772 0.12398 0.13103 0.13865 0.14666 0.15494 0.16321 0.17107 0.17826 0.18439 0.18908 0.19200 0.19299
0.895  0.09648 0.09799 0.10051 0.10397 0.10839 0.11367 0.11974 0.12648 0.13384 0.14168 0.14969 0.15768 0.16530 0.17225 0.17818 0.18268 0.18553 0.18646
0.900  0.09299 0.09445 0.09686 0.10024 0.10445 0.10954 0.11539 0.12198 0.12910 0.13658 0.14431 0.15205 0.15948 0.16619 0.17191 0.17625 0.17900 0.17991
0.905  0.08949 0.09090 0.09323 0.09648 0.10055 0.10546 0.11110 0.11745 0.12432 0.13153 0.13899 0.14644 0.15353 0.16000 0.16553 0.16977 0.17240 0.17330
0.910  0.08597 0.08733 0.08957 0.09270 0.09662 0.10135 0.10678 0.11281 0.11942 0.12644 0.13362 0.14079 0.14761 0.15384 0.15916 0.16320 0.16576 0.16659
0.915  0.08244 0.08374 0.08589 0.08887 0.09266 0.09720 0.10242 0.10822 0.11456 0.12122 0.12819 0.13500 0.14163 0.14761 0.15271 0.15659 0.15904 0.15985
0.920  0.07888 0.08013 0.08219 0.08504 0.08868 0.09298 0.09796 0.10358 0.10966 0.11604 0.12264 0.12924 0.13551 0.14131 0.14615 0.14991 0.15226 0.15300
0.925  0.07529 0.07649 0.07846 0.08118 0.08461 0.08876 0.09353 0.09889 0.10463 0.11080 0.11711 0.12341 0.12940 0.13488 0.13956 0.14314 0.14537 0.14610
0.930  0.07168 0.07281 0.07469 0.07728 0.08055 0.08451 0.08905 0.09410 0.09962 0.10550 0.11150 0.11743 0.12321 0.12843 0.13288 0.13626 0.13841 0.13912
0.935  0.06802 0.06910 0.07088 0.07334 0.07645 0.08020 0.08451 0.08930 0.09455 0.10005 0.10575 0.11145 0.11687 0.12188 0.12610 0.12932 0.13135 0.13199
0.940  0.06432 0.06533 0.06700 0.06932 0.07229 0.07579 0.07986 0.08444 0.08939 0.09460 0.09999 0.10538 0.11049 0.11518 0.11918 0.12225 0.12417 0.12479
0.945  0.06056 0.06151 0.06309 0.06527 0.06806 0.07136 0.07519 0.07944 0.08410 0.08906 0.09413 0.09913 0.10401 0.10842 0.11218 0.11504 0.11686 0.11743
0.950  0.05675 0.05763 0.05911 0.06115 0.06373 0.06685 0.07043 0.07441 0.07877 0.08335 0.08809 0.09283 0.09740 0.10152 0.10504 0.10771 0.10941 0.10996
0.955  0.05285 0.05368 0.05505 0.05695 0.05934 0.06224 0.06553 0.06927 0.07332 0.07758 0.08198 0.08639 0.09058 0.09446 0.09770 0.10022 0.10179 0.10231
0.960  0.04887 0.04963 0.05089 0.05264 0.05485 0.05749 0.06055 0.06400 0.06769 0.07166 0.07572 0.07978 0.08365 0.08718 0.09021 0.09253 0.09397 0.09444
0.965  0.04476 0.04546 0.04662 0.04821 0.05023 0.05263 0.05543 0.05854 0.06194 0.06552 0.06922 0.07293 0.07651 0.07973 0.08249 0.08459 0.08593 0.08633
0.970  0.04052 0.04115 0.04219 0.04360 0.04544 0.04761 0.05012 0.05292 0.05599 0.05921 0.06254 0.06589 0.06906 0.07201 0.07449 0.07638 0.07758 0.07796
0.975  0.03608 0.03664 0.03755 0.03881 0.04042 0.04236 0.04455 0.04706 0.04973 0.05262 0.05557 0.05853 0.06134 0.06391 0.06612 0.06781 0.06887 0.06920
0.980  0.03140 0.03188 0.03266 0.03375 0.03513 0.03678 0.03870 0.04083 0.04316 0.04562 0.04820 0.05072 0.05318 0.05540 0.05730 0.05877 0.05967 0.05996
0.985  0.02635 0.02674 0.02739 0.02830 0.02944 0.03081 0.03240 0.03416 0.03610 0.03814 0.04025 0.04236 0.04440 0.04625 0.04782 0.04902 0.04979 0.05003
0.990  0.02071 0.02102 0.02152 0.02222 0.02310 0.02416 0.02538 0.02675 0.02824 0.02982 0.03145 0.03309 0.03464 0.03609 0.03731 0.03824 0.03883 0.03901
0.995  0.01392 0.01412 0.01445 0.01491 0.01548 0.01618 0.01696 0.01787 0.01883 0.01988 0.02095 0.02200 0.02304 0.02397 0.02478 0.02540 0.02579 0.02588
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e080.dat <==
# alpha = +0.45 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99983 0.99983 0.99983 0.99983 0.99984 0.99985 0.99985 0.99986 0.99987 0.99988 0.99989 0.99990 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99930 0.99931 0.99932 0.99934 0.99936 0.99939 0.99942 0.99945 0.99949 0.99953 0.99957 0.99961 0.99965 0.99968 0.99971 0.99974 0.99975 0.99976
0.015  0.99843 0.99845 0.99848 0.99852 0.99857 0.99863 0.99869 0.99877 0.99885 0.99894 0.99903 0.99912 0.99921 0.99929 0.99936 0.99941 0.99944 0.99946
0.020  0.99722 0.99725 0.99730 0.99737 0.99746 0.99756 0.99769 0.99782 0.99797 0.99813 0.99829 0.99845 0.99860 0.99874 0.99886 0.99895 0.99901 0.99899
0.025  0.99567 0.99572 0.99579 0.99590 0.99604 0.99620 0.99639 0.99660 0.99683 0.99708 0.99733 0.99758 0.99782 0.99803 0.99822 0.99836 0.99845 0.99845
0.030  0.99378 0.99385 0.99396 0.99411 0.99431 0.99454 0.99481 0.99512 0.99545 0.99580 0.99616 0.99652 0.99686 0.99717 0.99744 0.99764 0.99777 0.99779
0.035  0.99156 0.99165 0.99180 0.99201 0.99227 0.99259 0.99296 0.99337 0.99382 0.99430 0.99479 0.99527 0.99574 0.99616 0.99652 0.99679 0.99696 0.99701
0.040  0.98901 0.98913 0.98933 0.98960 0.98994 0.99036 0.99084 0.99137 0.99196 0.99257 0.99321 0.99384 0.99444 0.99499 0.99546 0.99582 0.99604 0.99611
0.045  0.98615 0.98630 0.98655 0.98689 0.98732 0.98784 0.98845 0.98912 0.98986 0.99063 0.99143 0.99223 0.99299 0.99368 0.99427 0.99472 0.99500 0.99510
0.050  0.98298 0.98317 0.98347 0.98389 0.98442 0.98506 0.98580 0.98663 0.98753 0.98848 0.98946 0.99044 0.99137 0.99222 0.99294 0.99349 0.99384 0.99393
0.055  0.97951 0.97973 0.98009 0.98060 0.98124 0.98201 0.98289 0.98389 0.98498 0.98612 0.98730 0.98848 0.98960 0.99062 0.99148 0.99214 0.99256 0.99269
0.060  0.97575 0.97601 0.97644 0.97703 0.97779 0.97870 0.97975 0.98092 0.98221 0.98356 0.98495 0.98634 0.98767 0.98887 0.98989 0.99067 0.99117 0.99133
0.065  0.97171 0.97201 0.97251 0.97320 0.97408 0.97514 0.97636 0.97773 0.97923 0.98080 0.98243 0.98404 0.98559 0.98699 0.98818 0.98909 0.98966 0.98983
0.070  0.96739 0.96774 0.96831 0.96911 0.97012 0.97134 0.97275 0.97432 0.97604 0.97786 0.97972 0.98158 0.98335 0.98497 0.98634 0.98739 0.98804 0.98825
0.075  0.96281 0.96321 0.96386 0.96477 0.96592 0.96731 0.96891 0.97070 0.97266 0.97473 0.97685 0.97896 0.98098 0.98282 0.98437 0.98556 0.98632 0.98657
0.080  0.95799 0.95843 0.95917 0.96019 0.96149 0.96305 0.96486 0.96688 0.96909 0.97142 0.97381 0.97619 0.97847 0.98054 0.98229 0.98364 0.98448 0.98474
0.085  0.95292 0.95342 0.95424 0.95538 0.95684 0.95858 0.96061 0.96287 0.96533 0.96793 0.97061 0.97327 0.97581 0.97813 0.98009 0.98160 0.98254 0.98285
0.090  0.94763 0.94818 0.94909 0.95036 0.95197 0.95391 0.95616 0.95867 0.96140 0.96429 0.96726 0.97021 0.97303 0.97560 0.97778 0.97944 0.98049 0.98085
0.095  0.94212 0.94273 0.94374 0.94513 0.94691 0.94905 0.95152 0.95429 0.95730 0.96049 0.96376 0.96702 0.97013 0.97296 0.97536 0.97719 0.97834 0.97872
0.100  0.93641 0.93707 0.93818 0.93971 0.94166 0.94400 0.94671 0.94974 0.95304 0.95654 0.96012 0.96368 0.96709 0.97019 0.97282 0.97483 0.97609 0.97653
0.105  0.93051 0.93123 0.93243 0.93410 0.93622 0.93878 0.94173 0.94503 0.94863 0.95244 0.95635 0.96023 0.96395 0.96732 0.97018 0.97237 0.97375 0.97420
0.110  0.92442 0.92521 0.92651 0.92832 0.93062 0.93339 0.93659 0.94018 0.94408 0.94820 0.95244 0.95666 0.96068 0.96433 0.96744 0.96981 0.97131 0.97182
0.115  0.91817 0.91901 0.92042 0.92238 0.92486 0.92785 0.93131 0.93518 0.93939 0.94384 0.94842 0.95296 0.95730 0.96125 0.96460 0.96717 0.96878 0.96930
0.120  0.91175 0.91266 0.91417 0.91628 0.91895 0.92216 0.92588 0.93004 0.93456 0.93935 0.94426 0.94915 0.95382 0.95806 0.96166 0.96441 0.96615 0.96674
0.125  0.90519 0.90617 0.90779 0.91004 0.91290 0.91634 0.92032 0.92478 0.92962 0.93474 0.94001 0.94524 0.95024 0.95478 0.95864 0.96158 0.96343 0.96405
0.130  0.89849 0.89953 0.90126 0.90366 0.90672 0.91039 0.91464 0.91939 0.92456 0.93003 0.93565 0.94122 0.94656 0.95140 0.95551 0.95865 0.96063 0.96131
0.135  0.89167 0.89278 0.89462 0.89717 0.90042 0.90432 0.90884 0.91389 0.91940 0.92521 0.93118 0.93712 0.94278 0.94793 0.95231 0.95565 0.95775 0.95845
0.140  0.88473 0.88591 0.88786 0.89056 0.89401 0.89815 0.90294 0.90830 0.91413 0.92029 0.92663 0.93291 0.93893 0.94438 0.94901 0.95256 0.95478 0.95551
0.145  0.87769 0.87893 0.88099 0.88385 0.88749 0.89187 0.89694 0.90261 0.90876 0.91528 0.92197 0.92863 0.93497 0.94075 0.94564 0.94938 0.95173 0.95253
0.150  0.87055 0.87186 0.87403 0.87705 0.88089 0.88551 0.89085 0.89682 0.90332 0.91019 0.91725 0.92425 0.93095 0.93702 0.94218 0.94613 0.94861 0.94943
0.155  0.86332 0.86470 0.86698 0.87016 0.87420 0.87906 0.88467 0.89095 0.89779 0.90501 0.91244 0.91980 0.92683 0.93324 0.93866 0.94280 0.94541 0.94630
0.160  0.85602 0.85746 0.85986 0.86319 0.86743 0.87253 0.87842 0.88501 0.89218 0.89977 0.90754 0.91528 0.92266 0.92936 0.93505 0.93940 0.94214 0.94305
0.165  0.84864 0.85016 0.85267 0.85616 0.86059 0.86593 0.87210 0.87900 0.88651 0.89444 0.90259 0.91068 0.91840 0.92543 0.93137 0.93593 0.93879 0.93978
0.170  0.84121 0.84279 0.84541 0.84906 0.85370 0.85927 0.86572 0.87292 0.88077 0.88906 0.89756 0.90603 0.91409 0.92141 0.92764 0.93239 0.93538 0.93639
0.175  0.83372 0.83537 0.83811 0.84191 0.84674 0.85256 0.85928 0.86680 0.87498 0.88362 0.89249 0.90130 0.90970 0.91736 0.92382 0.92878 0.93190 0.93294
0.180  0.82619 0.82791 0.83075 0.83471 0.83974 0.84580 0.85279 0.86062 0.86912 0.87811 0.88735 0.89652 0.90527 0.91321 0.91996 0.92510 0.92835 0.92946
0.185  0.81862 0.82040 0.82336 0.82747 0.83270 0.83899 0.84626 0.85439 0.86323 0.87257 0.88216 0.89168 0.90076 0.90903 0.91602 0.92138 0.92475 0.92588
0.190  0.81102 0.81287 0.81594 0.82020 0.82563 0.83215 0.83969 0.84812 0.85729 0.86698 0.87693 0.88680 0.89622 0.90478 0.91202 0.91758 0.92107 0.92224
0.195  0.80339 0.80531 0.80849 0.81290 0.81852 0.82527 0.83308 0.84181 0.85130 0.86133 0.87163 0.88185 0.89160 0.90046 0.90799 0.91374 0.91734 0.91857
0.200  0.79575 0.79773 0.80101 0.80558 0.81139 0.81838 0.82645 0.83548 0.84530 0.85567 0.86632 0.87688 0.88697 0.89612 0.90388 0.90982 0.91356 0.91481
0.205  0.78809 0.79013 0.79353 0.79825 0.80424 0.81146 0.81979 0.82910 0.83924 0.84994 0.86093 0.87184 0.88225 0.89170 0.89974 0.90585 0.90971 0.91103
0.210  0.78042 0.78253 0.78603 0.79090 0.79708 0.80452 0.81311 0.82272 0.83317 0.84422 0.85555 0.86680 0.87753 0.88727 0.89552 0.90185 0.90581 0.90716
0.215  0.77275 0.77492 0.77853 0.78354 0.78991 0.79757 0.80642 0.81632 0.82708 0.83846 0.85010 0.86168 0.87273 0.88276 0.89126 0.89777 0.90187 0.90324
0.220  0.76508 0.76732 0.77103 0.77618 0.78273 0.79061 0.79971 0.80990 0.82095 0.83265 0.84465 0.85657 0.86789 0.87820 0.88698 0.89365 0.89786 0.89930
0.225  0.75742 0.75972 0.76353 0.76882 0.77556 0.78365 0.79300 0.80346 0.81483 0.82685 0.83915 0.85138 0.86306 0.87365 0.88262 0.88950 0.89381 0.89527
0.230  0.74977 0.75213 0.75604 0.76147 0.76839 0.77669 0.78629 0.79703 0.80870 0.82100 0.83365 0.84621 0.85815 0.86901 0.87825 0.88528 0.88972 0.89120
0.235  0.74213 0.74455 0.74856 0.75413 0.76121 0.76974 0.77958 0.79058 0.80252 0.81516 0.82810 0.84097 0.85324 0.86438 0.87381 0.88103 0.88556 0.88712
0.240  0.73452 0.73699 0.74110 0.74681 0.75406 0.76278 0.77285 0.78412 0.79637 0.80929 0.82256 0.83574 0.84827 0.85967 0.86933 0.87674 0.88138 0.88295
0.245  0.72692 0.72945 0.73365 0.73950 0.74692 0.75584 0.76615 0.77768 0.79021 0.80343 0.81701 0.83046 0.84331 0.85495 0.86485 0.87239 0.87715 0.87874
0.250  0.71934 0.72194 0.72623 0.73220 0.73979 0.74891 0.75945 0.77123 0.78402 0.79756 0.81141 0.82517 0.83828 0.85020 0.86029 0.86802 0.87286 0.87452
0.255  0.71180 0.71445 0.71883 0.72493 0.73268 0.74200 0.75276 0.76478 0.77786 0.79165 0.80583 0.81985 0.83326 0.84539 0.85570 0.86360 0.86856 0.87023
0.260  0.70429 0.70699 0.71146 0.71768 0.72559 0.73509 0.74607 0.75835 0.77167 0.78577 0.80020 0.81450 0.82819 0.84060 0.85111 0.85913 0.86420 0.86589
0.265  0.69680 0.69956 0.70412 0.71046 0.71852 0.72821 0.73941 0.75193 0.76551 0.77985 0.79460 0.80918 0.82308 0.83573 0.84645 0.85466 0.85980 0.86156
0.270  0.68936 0.69216 0.69681 0.70327 0.71148 0.72136 0.73276 0.74550 0.75936 0.77397 0.78895 0.80380 0.81801 0.83088 0.84180 0.85012 0.85538 0.85714
0.275  0.68194 0.68480 0.68953 0.69611 0.70447 0.71452 0.72611 0.73910 0.75318 0.76805 0.78333 0.79845 0.81286 0.82597 0.83708 0.84555 0.85090 0.85273
0.280  0.67457 0.67748 0.68229 0.68898 0.69749 0.70770 0.71951 0.73271 0.74705 0.76217 0.77767 0.79304 0.80775 0.82103 0.83232 0.84098 0.84641 0.84825
0.285  0.66724 0.67019 0.67509 0.68189 0.69053 0.70092 0.71293 0.72633 0.74088 0.75629 0.77205 0.78768 0.80257 0.81612 0.82759 0.83634 0.84187 0.84372
0.290  0.65995 0.66295 0.66792 0.67483 0.68361 0.69417 0.70634 0.71998 0.73477 0.75038 0.76638 0.78225 0.79742 0.81113 0.82278 0.83171 0.83729 0.83921
0.295  0.65271 0.65575 0.66080 0.66781 0.67672 0.68744 0.69980 0.71362 0.72866 0.74451 0.76076 0.77686 0.79221 0.80617 0.81799 0.82701 0.83270 0.83462
0.300  0.64551 0.64859 0.65371 0.66083 0.66988 0.68073 0.69329 0.70731 0.72254 0.73861 0.75508 0.77142 0.78698 0.80115 0.81314 0.82229 0.82807 0.83000
0.305  0.63835 0.64148 0.64667 0.65389 0.66306 0.67407 0.68680 0.70102 0.71646 0.73276 0.74946 0.76602 0.78180 0.79609 0.80825 0.81757 0.82340 0.82539
0.310  0.63124 0.63441 0.63968 0.64699 0.65627 0.66744 0.68032 0.69472 0.71036 0.72687 0.74379 0.76056 0.77654 0.79109 0.80340 0.81279 0.81872 0.82071
0.315  0.62418 0.62739 0.63272 0.64013 0.64953 0.66084 0.67389 0.68847 0.70431 0.72103 0.73817 0.75515 0.77133 0.78600 0.79847 0.80801 0.81399 0.81604
0.320  0.61717 0.62042 0.62582 0.63330 0.64283 0.65426 0.66749 0.68226 0.69828 0.71516 0.73250 0.74968 0.76606 0.78096 0.79357 0.80319 0.80926 0.81130
0.325  0.61021 0.61350 0.61896 0.62653 0.63617 0.64774 0.66110 0.67602 0.69224 0.70935 0.72689 0.74427 0.76084 0.77584 0.78860 0.79834 0.80448 0.80654
0.330  0.60329 0.60662 0.61213 0.61980 0.62955 0.64125 0.65475 0.66985 0.68624 0.70354 0.72122 0.73880 0.75554 0.77076 0.78361 0.79350 0.79967 0.80179
0.335  0.59643 0.59980 0.60537 0.61312 0.62295 0.63479 0.64845 0.66370 0.68023 0.69771 0.71563 0.73338 0.75030 0.76563 0.77866 0.78859 0.79486 0.79697
0.340  0.58962 0.59302 0.59865 0.60648 0.61641 0.62835 0.64214 0.65754 0.67428 0.69193 0.70997 0.72790 0.74498 0.76046 0.77363 0.78370 0.79000 0.79216
0.345  0.58286 0.58629 0.59198 0.59988 0.60992 0.62197 0.63589 0.65145 0.66834 0.68612 0.70439 0.72248 0.73970 0.75535 0.76863 0.77876 0.78514 0.78730
0.350  0.57615 0.57961 0.58536 0.59332 0.60346 0.61563 0.62968 0.64537 0.66239 0.68037 0.69874 0.71701 0.73440 0.75017 0.76357 0.77379 0.78024 0.78241
0.355  0.56950 0.57299 0.57878 0.58682 0.59703 0.60932 0.62346 0.63930 0.65649 0.67458 0.69317 0.71158 0.72907 0.74504 0.75849 0.76885 0.77532 0.77753
0.360  0.56289 0.56641 0.57226 0.58036 0.59066 0.60303 0.61732 0.63329 0.65057 0.66887 0.68754 0.70611 0.72380 0.73983 0.75345 0.76384 0.77039 0.77260
0.365  0.55634 0.55989 0.56578 0.57395 0.58433 0.59680 0.61121 0.62726 0.64473 0.66310 0.68199 0.70063 0.71845 0.73467 0.74834 0.75885 0.76542 0.76767
0.370  0.54984 0.55342 0.55934 0.56759 0.57805 0.59061 0.60509 0.62130 0.63889 0.65742 0.67637 0.69523 0.71318 0.72944 0.74327 0.75381 0.76045 0.76270
0.375  0.54339 0.54700 0.55296 0.56125 0.57180 0.58443 0.59904 0.61537 0.63304 0.65172 0.67084 0.68974 0.70782 0.72423 0.73813 0.74877 0.75545 0.75773
0.380  0.53700 0.54063 0.54663 0.55498 0.56558 0.57832 0.59303 0.60942 0.62726 0.64603 0.66524 0.68435 0.70254 0.71902 0.73303 0.74371 0.75044 0.75271
0.385  0.53066 0.53431 0.54035 0.54875 0.55942 0.57225 0.58701 0.60355 0.62145 0.64039 0.65973 0.67887 0.69718 0.71376 0.72786 0.73861 0.74540 0.74767
0.390  0.52436 0.52804 0.53412 0.54257 0.55331 0.56621 0.58107 0.59770 0.61571 0.63470 0.65414 0.67348 0.69189 0.70857 0.72274 0.73354 0.74034 0.74265
0.395  0.51812 0.52182 0.52794 0.53644 0.54723 0.56018 0.57515 0.59184 0.60994 0.62910 0.64865 0.66801 0.68652 0.70329 0.71754 0.72841 0.73527 0.73757
0.400  0.51194 0.51564 0.52180 0.53034 0.54118 0.55422 0.56923 0.58605 0.60425 0.62344 0.64315 0.66262 0.68122 0.69808 0.71233 0.72331 0.73016 0.73251
0.405  0.50580 0.50953 0.51571 0.52429 0.53519 0.54830 0.56339 0.58024 0.59858 0.61787 0.63761 0.65715 0.67585 0.69278 0.70718 0.71815 0.72507 0.72740
0.410  0.49971 0.50346 0.50967 0.51829 0.52925 0.54238 0.55758 0.57451 0.59287 0.61224 0.63214 0.65178 0.67055 0.68756 0.70194 0.71302 0.71993 0.72230
0.415  0.49368 0.49744 0.50368 0.51234 0.52334 0.53654 0.55177 0.56880 0.58725 0.60670 0.62661 0.64632 0.66518 0.68225 0.69677 0.70783 0.71480 0.71715
0.420  0.48770 0.49147 0.49773 0.50643 0.51746 0.53073 0.54601 0.56307 0.58158 0.60116 0.62117 0.64096 0.65988 0.67702 0.69151 0.70267 0.70963 0.71202
0.425  0.48176 0.48555 0.49184 0.50057 0.51164 0.52496 0.54030 0.55743 0.57601 0.59560 0.61565 0.63556 0.65450 0.67170 0.68632 0.69746 0.70448 0.70684
0.430  0.47588 0.47968 0.48599 0.49473 0.50586 0.51919 0.53460 0.55180 0.57045 0.59011 0.61023 0.63015 0.64920 0.66645 0.68104 0.69225 0.69927 0.70168
0.435  0.47004 0.47386 0.48018 0.48896 0.50012 0.51350 0.52893 0.54616 0.56485 0.58456 0.60474 0.62479 0.64382 0.66112 0.67582 0.68703 0.69409 0.69647
0.440  0.46426 0.46809 0.47442 0.48323 0.49439 0.50784 0.52332 0.54060 0.55934 0.57911 0.59934 0.61937 0.63852 0.65586 0.67053 0.68177 0.68886 0.69124
0.445  0.45852 0.46236 0.46871 0.47754 0.48874 0.50218 0.51772 0.53503 0.55378 0.57359 0.59386 0.61402 0.63313 0.65051 0.66530 0.67655 0.68364 0.68603
0.450  0.45284 0.45667 0.46305 0.47190 0.48312 0.49660 0.51214 0.52949 0.54832 0.56817 0.58849 0.60860 0.62783 0.64525 0.65998 0.67127 0.67839 0.68078
0.455  0.44719 0.45104 0.45743 0.46628 0.47754 0.49105 0.50662 0.52401 0.54287 0.56268 0.58303 0.60327 0.62245 0.63990 0.65473 0.66603 0.67314 0.67554
0.460  0.44160 0.44546 0.45185 0.46072 0.47198 0.48553 0.50113 0.51849 0.53738 0.55730 0.57768 0.59786 0.61715 0.63462 0.64940 0.66072 0.66786 0.67026
0.465  0.43606 0.43992 0.44632 0.45520 0.46648 0.48001 0.49563 0.51307 0.53198 0.55192 0.57232 0.59254 0.61176 0.62926 0.64413 0.65546 0.66258 0.66499
0.470  0.43056 0.43442 0.44082 0.44973 0.46102 0.47457 0.49021 0.50766 0.52653 0.54648 0.56691 0.58713 0.60647 0.62398 0.63878 0.65013 0.65728 0.65968
0.475  0.42510 0.42897 0.43538 0.44429 0.45559 0.46916 0.48481 0.50222 0.52117 0.54114 0.56159 0.58182 0.60108 0.61860 0.63350 0.64484 0.65198 0.65439
0.480  0.41969 0.42357 0.42998 0.43888 0.45018 0.46375 0.47940 0.49688 0.51583 0.53573 0.55618 0.57643 0.59579 0.61332 0.62814 0.63949 0.64665 0.64906
0.485  0.41433 0.41821 0.42462 0.43353 0.44483 0.45841 0.47407 0.49155 0.51044 0.53043 0.55088 0.57113 0.59040 0.60793 0.62284 0.63418 0.64133 0.64374
0.490  0.40902 0.41289 0.41931 0.42822 0.43953 0.45310 0.46876 0.48619 0.50515 0.52505 0.54550 0.56574 0.58511 0.60264 0.61746 0.62882 0.63598 0.63838
0.495  0.40374 0.40762 0.41404 0.42294 0.43425 0.44782 0.46344 0.48092 0.49979 0.51977 0.54022 0.56046 0.57972 0.59725 0.61215 0.62349 0.63063 0.63304
0.500  0.39851 0.40238 0.40880 0.41771 0.42898 0.44255 0.45820 0.47560 0.49455 0.51452 0.53486 0.55508 0.57443 0.59195 0.60675 0.61812 0.62526 0.62766
0.505  0.39333 0.39719 0.40360 0.41249 0.42378 0.43734 0.45298 0.47038 0.48931 0.50918 0.52960 0.54981 0.56904 0.58654 0.60143 0.61276 0.61989 0.62229
0.510  0.38818 0.39205 0.39845 0.40733 0.41862 0.43216 0.44774 0.46518 0.48402 0.50395 0.52435 0.54454 0.56376 0.58124 0.59602 0.60739 0.61448 0.61691
0.515  0.38308 0.38694 0.39334 0.40221 0.41349 0.42698 0.44258 0.45994 0.47883 0.49865 0.51902 0.53918 0.55837 0.57583 0.59068 0.60198 0.60910 0.61150
0.520  0.37802 0.38188 0.38827 0.39713 0.40836 0.42187 0.43745 0.45479 0.47357 0.49345 0.51379 0.53393 0.55308 0.57052 0.58526 0.59661 0.60367 0.60610
0.525  0.37301 0.37686 0.38324 0.39209 0.40330 0.41679 0.43229 0.44966 0.46842 0.48826 0.50847 0.52857 0.54780 0.56511 0.57991 0.59118 0.59827 0.60066
0.530  0.36803 0.37187 0.37824 0.38705 0.39827 0.41169 0.42722 0.44448 0.46328 0.48300 0.50327 0.52333 0.54242 0.55979 0.57453 0.58578 0.59282 0.59524
0.535  0.36310 0.36693 0.37327 0.38208 0.39328 0.40667 0.42217 0.43941 0.45808 0.47785 0.49797 0.51799 0.53714 0.55446 0.56911 0.58033 0.58740 0.58977
0.540  0.35820 0.36202 0.36835 0.37715 0.38828 0.40169 0.41709 0.43435 0.45298 0.47261 0.49279 0.51276 0.53175 0.54904 0.56374 0.57492 0.58193 0.58433
0.545  0.35334 0.35715 0.36347 0.37225 0.38336 0.39673 0.41210 0.42924 0.44790 0.46749 0.48760 0.50742 0.52648 0.54372 0.55829 0.56945 0.57649 0.57885
0.550  0.34852 0.35232 0.35863 0.36738 0.37846 0.39175 0.40713 0.42423 0.44276 0.46236 0.48234 0.50220 0.52109 0.53829 0.55291 0.56403 0.57102 0.57339
0.555  0.34374 0.34753 0.35382 0.36252 0.37360 0.38685 0.40213 0.41917 0.43772 0.45718 0.47718 0.49698 0.51582 0.53296 0.54744 0.55854 0.56554 0.56788
0.560  0.33900 0.34278 0.34905 0.35772 0.36873 0.38198 0.39721 0.41420 0.43260 0.45209 0.47193 0.49166 0.51043 0.52752 0.54205 0.55310 0.56006 0.56240
0.565  0.33430 0.33806 0.34431 0.35296 0.36393 0.37709 0.39232 0.40925 0.42760 0.44692 0.46679 0.48645 0.50516 0.52218 0.53657 0.54765 0.55454 0.55691
0.570  0.32963 0.33338 0.33959 0.34823 0.35916 0.37227 0.38739 0.40425 0.42260 0.44186 0.46155 0.48114 0.49988 0.51674 0.53117 0.54214 0.54905 0.55138
0.575  0.32499 0.32874 0.33492 0.34351 0.35442 0.36749 0.38255 0.39934 0.41754 0.43680 0.45643 0.47594 0.49450 0.51140 0.52575 0.53667 0.54352 0.54586
0.580  0.32040 0.32413 0.33029 0.33883 0.34967 0.36273 0.37773 0.39446 0.41259 0.43168 0.45132 0.47064 0.48923 0.50605 0.52027 0.53115 0.53801 0.54031
0.585  0.31584 0.31955 0.32569 0.33420 0.34499 0.35794 0.37287 0.38951 0.40756 0.42666 0.44611 0.46545 0.48385 0.50060 0.51484 0.52567 0.53247 0.53478
0.590  0.31132 0.31501 0.32112 0.32960 0.34034 0.35324 0.36810 0.38467 0.40264 0.42155 0.44101 0.46027 0.47858 0.49525 0.50934 0.52013 0.52693 0.52921
0.595  0.30683 0.31049 0.31659 0.32502 0.33572 0.34856 0.36335 0.37985 0.39773 0.41656 0.43581 0.45498 0.47320 0.48980 0.50391 0.51463 0.52138 0.52366
0.600  0.30237 0.30602 0.31206 0.32045 0.33108 0.34384 0.35855 0.37496 0.39274 0.41157 0.43074 0.44980 0.46793 0.48444 0.49839 0.50912 0.51581 0.51810
0.605  0.29795 0.30158 0.30760 0.31594 0.32652 0.33922 0.35385 0.37018 0.38787 0.40650 0.42566 0.44452 0.46266 0.47898 0.49294 0.50357 0.51025 0.51250
0.610  0.29356 0.29717 0.30316 0.31145 0.32198 0.33461 0.34917 0.36541 0.38300 0.40154 0.42049 0.43935 0.45729 0.47362 0.48749 0.49804 0.50466 0.50692
0.615  0.28921 0.29280 0.29875 0.30700 0.31747 0.33003 0.34444 0.36058 0.37807 0.39649 0.41544 0.43418 0.45202 0.46825 0.48196 0.49247 0.49908 0.50130
0.620  0.28488 0.28846 0.29437 0.30258 0.31294 0.32542 0.33981 0.35585 0.37324 0.39155 0.41027 0.42891 0.44664 0.46278 0.47650 0.48693 0.49349 0.49570
0.625  0.28059 0.28414 0.29002 0.29815 0.30849 0.32089 0.33519 0.35114 0.36838 0.38662 0.40524 0.42376 0.44137 0.45741 0.47096 0.48139 0.48788 0.49007
0.630  0.27633 0.27986 0.28568 0.29378 0.30405 0.31638 0.33052 0.34636 0.36352 0.38160 0.40020 0.41849 0.43610 0.45193 0.46548 0.47579 0.48227 0.48445
0.635  0.27210 0.27561 0.28139 0.28944 0.29965 0.31184 0.32595 0.34168 0.35873 0.37669 0.39506 0.41334 0.43073 0.44655 0.46000 0.47023 0.47663 0.47882
0.640  0.26790 0.27137 0.27713 0.28513 0.29525 0.30738 0.32139 0.33702 0.35386 0.37169 0.39004 0.40819 0.42546 0.44117 0.45445 0.46461 0.47101 0.47316
0.645  0.26373 0.26718 0.27290 0.28084 0.29086 0.30294 0.31682 0.33229 0.34910 0.36681 0.38491 0.40294 0.42008 0.43569 0.44895 0.45904 0.46538 0.46752
0.650  0.25960 0.26302 0.26870 0.27654 0.28653 0.29852 0.31227 0.32767 0.34435 0.36193 0.37991 0.39780 0.41481 0.43030 0.44338 0.45346 0.45972 0.46184
0.655  0.25548 0.25888 0.26452 0.27231 0.28222 0.29407 0.30777 0.32305 0.33952 0.35696 0.37490 0.39254 0.40954 0.42481 0.43788 0.44782 0.45407 0.45617
0.660  0.25140 0.25477 0.26037 0.26810 0.27793 0.28969 0.30329 0.31837 0.33480 0.35210 0.36979 0.38741 0.40416 0.41941 0.43237 0.44222 0.44840 0.45050
0.665  0.24734 0.25069 0.25622 0.26392 0.27363 0.28534 0.29876 0.31380 0.33009 0.34725 0.36480 0.38227 0.39889 0.41401 0.42678 0.43657 0.44273 0.44479
0.670  0.24332 0.24664 0.25212 0.25976 0.26939 0.28094 0.29431 0.30921 0.32529 0.34231 0.35970 0.37703 0.39350 0.40851 0.42126 0.43095 0.43705 0.43910
0.675  0.23932 0.24262 0.24805 0.25558 0.26518 0.27663 0.28989 0.30459 0.32061 0.33748 0.35472 0.37190 0.38823 0.40310 0.41566 0.42533 0.43134 0.43340
0.680  0.23535 0.23862 0.24401 0.25147 0.26098 0.27234 0.28541 0.30006 0.31592 0.33255 0.34975 0.36666 0.38295 0.39768 0.41013 0.41965 0.42565 0.42766
0.685  0.23141 0.23464 0.23999 0.24739 0.25676 0.26806 0.28102 0.29550 0.31117 0.32773 0.34467 0.36153 0.37757 0.39217 0.40458 0.41402 0.41994 0.42194
0.690  0.22749 0.23068 0.23599 0.24332 0.25261 0.26375 0.27664 0.29094 0.30652 0.32293 0.33970 0.35641 0.37229 0.38675 0.39897 0.40837 0.41421 0.41619
0.695  0.22359 0.22676 0.23199 0.23928 0.24848 0.25951 0.27221 0.28645 0.30178 0.31802 0.33474 0.35117 0.36700 0.38123 0.39341 0.40267 0.40849 0.41045
0.700  0.21973 0.22286 0.22804 0.23522 0.24437 0.25530 0.26787 0.28193 0.29715 0.31323 0.32967 0.34605 0.36162 0.37580 0.38785 0.39700 0.40275 0.40470
0.705  0.21589 0.21899 0.22412 0.23123 0.24024 0.25109 0.26354 0.27741 0.29253 0.30844 0.32472 0.34092 0.35634 0.37037 0.38221 0.39128 0.39700 0.39891
0.710  0.21207 0.21513 0.22021 0.22725 0.23617 0.24685 0.25916 0.27296 0.28781 0.30356 0.31965 0.33569 0.35094 0.36483 0.37664 0.38560 0.39125 0.39314
0.715  0.20827 0.21131 0.21633 0.22329 0.23212 0.24269 0.25486 0.26850 0.28321 0.29879 0.31471 0.33057 0.34565 0.35939 0.37104 0.37991 0.38546 0.38736
0.720  0.20450 0.20750 0.21247 0.21936 0.22808 0.23854 0.25058 0.26400 0.27862 0.29402 0.30977 0.32534 0.34036 0.35393 0.36539 0.37417 0.37969 0.38155
0.725  0.20075 0.20372 0.20863 0.21540 0.22402 0.23435 0.24631 0.25958 0.27394 0.28915 0.30471 0.32022 0.33496 0.34838 0.35979 0.36846 0.37391 0.37575
0.730  0.19703 0.19996 0.20479 0.21151 0.22003 0.23023 0.24199 0.25516 0.26936 0.28440 0.29978 0.31510 0.32966 0.34292 0.35412 0.36275 0.36810 0.36991
0.735  0.19333 0.19621 0.20100 0.20764 0.21605 0.22614 0.23775 0.25069 0.26479 0.27955 0.29484 0.30987 0.32435 0.33736 0.34850 0.35697 0.36230 0.36409
0.740  0.18964 0.19249 0.19722 0.20378 0.21209 0.22205 0.23352 0.24630 0.26014 0.27480 0.28980 0.30474 0.31895 0.33189 0.34288 0.35123 0.35649 0.35825
0.745  0.18598 0.18880 0.19347 0.19994 0.20810 0.21792 0.22923 0.24192 0.25558 0.27006 0.28487 0.29962 0.31364 0.32641 0.33718 0.34549 0.35064 0.35238
0.750  0.18234 0.18512 0.18973 0.19608 0.20417 0.21387 0.22503 0.23747 0.25104 0.26522 0.27993 0.29438 0.30830 0.32083 0.33154 0.33968 0.34481 0.34653
0.755  0.17872 0.18146 0.18601 0.19228 0.20026 0.20983 0.22084 0.23312 0.24640 0.26049 0.27490 0.28925 0.30290 0.31533 0.32589 0.33392 0.33896 0.34066
0.760  0.17512 0.17783 0.18231 0.18850 0.19637 0.20580 0.21659 0.22877 0.24187 0.25576 0.26997 0.28412 0.29758 0.30983 0.32017 0.32814 0.33309 0.33475
0.765  0.17154 0.17421 0.17861 0.18473 0.19248 0.20173 0.21242 0.22434 0.23734 0.25094 0.26503 0.27888 0.29215 0.30423 0.31450 0.32230 0.32721 0.32886
0.770  0.16798 0.17061 0.17494 0.18097 0.18857 0.19773 0.20827 0.22001 0.23273 0.24621 0.26000 0.27375 0.28681 0.29871 0.30882 0.31650 0.32133 0.32296
0.775  0.16444 0.16703 0.17130 0.17723 0.18472 0.19374 0.20412 0.21569 0.22821 0.24150 0.25508 0.26850 0.28147 0.29319 0.30307 0.31069 0.31542 0.31701
0.780  0.16092 0.16347 0.16767 0.17348 0.18089 0.18970 0.19991 0.21129 0.22370 0.23668 0.25004 0.26336 0.27603 0.28756 0.29737 0.30482 0.30951 0.31108
0.785  0.15741 0.15990 0.16406 0.16977 0.17706 0.18574 0.19578 0.20698 0.21910 0.23196 0.24511 0.25822 0.27067 0.28202 0.29166 0.29898 0.30359 0.30514
0.790  0.15392 0.15638 0.16046 0.16608 0.17320 0.18178 0.19167 0.20268 0.21460 0.22725 0.24018 0.25296 0.26531 0.27646 0.28588 0.29313 0.29764 0.29916
0.795  0.15045 0.15286 0.15685 0.16241 0.16940 0.17784 0.18748 0.19830 0.21010 0.22243 0.23514 0.24781 0.25985 0.27082 0.28015 0.28723 0.29169 0.29318
0.800  0.14699 0.14936 0.15328 0.15874 0.16562 0.17385 0.18338 0.19401 0.20551 0.21772 0.23020 0.24264 0.25447 0.26524 0.27440 0.28135 0.28572 0.28720
0.805  0.14355 0.14588 0.14973 0.15506 0.16184 0.16993 0.17929 0.18972 0.20102 0.21301 0.22526 0.23738 0.24909 0.25966 0.26858 0.27546 0.27973 0.28117
0.810  0.14013 0.14241 0.14619 0.15142 0.15803 0.16601 0.17519 0.18536 0.19653 0.20819 0.22022 0.23221 0.24360 0.25398 0.26281 0.26951 0.27373 0.27515
0.815  0.13672 0.13896 0.14266 0.14779 0.15428 0.16211 0.17105 0.18108 0.19195 0.20348 0.21527 0.22702 0.23819 0.24837 0.25702 0.26359 0.26772 0.26911
0.820  0.13332 0.13552 0.13915 0.14418 0.15054 0.15815 0.16698 0.17681 0.18746 0.19876 0.21031 0.22174 0.23278 0.24275 0.25117 0.25766 0.26169 0.26304
0.825  0.12994 0.13209 0.13565 0.14057 0.14680 0.15426 0.16291 0.17252 0.18297 0.19395 0.20526 0.21654 0.22727 0.23704 0.24535 0.25166 0.25564 0.25697
0.830  0.12657 0.12867 0.13213 0.13694 0.14307 0.15038 0.15877 0.16819 0.17839 0.18922 0.20030 0.21134 0.22183 0.23139 0.23952 0.24569 0.24957 0.25088
0.835  0.12321 0.12525 0.12865 0.13336 0.13931 0.14650 0.15471 0.16393 0.17390 0.18450 0.19532 0.20603 0.21638 0.22573 0.23362 0.23970 0.24349 0.24475
0.840  0.11986 0.12186 0.12518 0.12978 0.13560 0.14257 0.15065 0.15966 0.16941 0.17967 0.19025 0.20081 0.21084 0.21998 0.22775 0.23369 0.23738 0.23862
0.845  0.11652 0.11847 0.12172 0.12621 0.13190 0.13870 0.14659 0.15532 0.16483 0.17493 0.18526 0.19557 0.20536 0.21429 0.22187 0.22763 0.23126 0.23248
0.850  0.11319 0.11510 0.11827 0.12265 0.12820 0.13484 0.14248 0.15105 0.16033 0.17019 0.18027 0.19023 0.19987 0.20857 0.21597 0.22159 0.22512 0.22628
0.855  0.10987 0.11173 0.11482 0.11908 0.12446 0.13098 0.13842 0.14678 0.15583 0.16535 0.17517 0.18497 0.19429 0.20278 0.21000 0.21551 0.21893 0.22009
0.860  0.10656 0.10838 0.11138 0.11551 0.12077 0.12706 0.13437 0.14243 0.15124 0.16059 0.17016 0.17970 0.18876 0.19703 0.20405 0.20939 0.21275 0.21388
0.865  0.10326 0.10503 0.10793 0.11197 0.11708 0.12321 0.13025 0.13816 0.14673 0.15583 0.16513 0.17432 0.18322 0.19126 0.19809 0.20327 0.20654 0.20761
0.870  0.09996 0.10168 0.10450 0.10843 0.11340 0.11935 0.12619 0.13388 0.14220 0.15096 0.16000 0.16902 0.17759 0.18546 0.19205 0.19713 0.20028 0.20135
0.875  0.09667 0.09834 0.10107 0.10489 0.10971 0.11549 0.12213 0.12952 0.13766 0.14617 0.15494 0.16369 0.17201 0.17959 0.18604 0.19093 0.19401 0.19505
0.880  0.09339 0.09500 0.09765 0.10135 0.10599 0.11158 0.11807 0.12523 0.13306 0.14137 0.14987 0.15827 0.16641 0.17375 0.18000 0.18474 0.18772 0.18870
0.885  0.09010 0.09166 0.09424 0.09778 0.10230 0.10771 0.11394 0.12093 0.12850 0.13647 0.14470 0.15291 0.16077 0.16788 0.17388 0.17851 0.18139 0.18235
0.890  0.08682 0.08832 0.09082 0.09424 0.09861 0.10384 0.10986 0.11662 0.12394 0.13164 0.13959 0.14752 0.15506 0.16193 0.16778 0.17225 0.17502 0.17596
0.895  0.08354 0.08499 0.08739 0.09070 0.09492 0.09997 0.10577 0.11223 0.11929 0.12679 0.13446 0.14210 0.14938 0.15601 0.16165 0.16593 0.16863 0.16951
0.900  0.08026 0.08165 0.08395 0.08716 0.09118 0.09603 0.10162 0.10789 0.11469 0.12184 0.12922 0.13660 0.14367 0.15005 0.15548 0.15960 0.16219 0.16305
0.905  0.07697 0.07831 0.08052 0.08361 0.08747 0.09214 0.09751 0.10354 0.11007 0.11695 0.12404 0.13113 0.13786 0.14400 0.14923 0.15323 0.15570 0.15655
0.910  0.07368 0.07497 0.07709 0.08004 0.08376 0.08823 0.09338 0.09911 0.10537 0.11203 0.11883 0.12563 0.13209 0.13797 0.14298 0.14679 0.14919 0.14998
0.915  0.07038 0.07161 0.07364 0.07645 0.08002 0.08431 0.08923 0.09472 0.10071 0.10701 0.11359 0.12003 0.12627 0.13190 0.13669 0.14033 0.14262 0.14338
0.920  0.06708 0.06825 0.07019 0.07286 0.07628 0.08033 0.08502 0.09030 0.09602 0.10204 0.10825 0.11446 0.12035 0.12578 0.13031 0.13382 0.13601 0.13671
0.925  0.06376 0.06487 0.06672 0.06926 0.07248 0.07636 0.08083 0.08585 0.09124 0.09702 0.10293 0.10884 0.11444 0.11956 0.12392 0.12725 0.12932 0.13001
0.930  0.06042 0.06148 0.06323 0.06564 0.06869 0.07238 0.07661 0.08133 0.08648 0.09196 0.09757 0.10311 0.10848 0.11334 0.11747 0.12060 0.12258 0.12324
0.935  0.05707 0.05807 0.05972 0.06200 0.06488 0.06836 0.07236 0.07681 0.08168 0.08681 0.09210 0.09739 0.10241 0.10705 0.11095 0.11391 0.11577 0.11638
0.940  0.05368 0.05462 0.05616 0.05830 0.06103 0.06427 0.06803 0.07226 0.07683 0.08165 0.08663 0.09161 0.09633 0.10064 0.10432 0.10713 0.10888 0.10946
0.945  0.05027 0.05114 0.05259 0.05459 0.05715 0.06018 0.06369 0.06760 0.07189 0.07644 0.08110 0.08570 0.09017 0.09421 0.09764 0.10026 0.10191 0.10243
0.950  0.04682 0.04763 0.04898 0.05084 0.05319 0.05604 0.05930 0.06294 0.06692 0.07111 0.07544 0.07977 0.08392 0.08767 0.09087 0.09330 0.09483 0.09533
0.955  0.04333 0.04408 0.04532 0.04704 0.04921 0.05183 0.05481 0.05821 0.06188 0.06575 0.06974 0.07374 0.07753 0.08103 0.08396 0.08622 0.08763 0.08810
0.960  0.03978 0.04046 0.04160 0.04317 0.04515 0.04753 0.05028 0.05338 0.05671 0.06028 0.06394 0.06759 0.07107 0.07424 0.07694 0.07902 0.08030 0.08072
0.965  0.03615 0.03677 0.03780 0.03922 0.04102 0.04316 0.04566 0.04843 0.05147 0.05466 0.05797 0.06128 0.06446 0.06733 0.06977 0.07163 0.07281 0.07318
0.970  0.03243 0.03299 0.03390 0.03515 0.03677 0.03868 0.04091 0.04338 0.04609 0.04894 0.05188 0.05483 0.05764 0.06023 0.06241 0.06407 0.06512 0.06545
0.975  0.02859 0.02908 0.02987 0.03097 0.03237 0.03406 0.03598 0.03816 0.04050 0.04302 0.04560 0.04818 0.05063 0.05287 0.05478 0.05625 0.05717 0.05746
0.980  0.02459 0.02500 0.02567 0.02661 0.02780 0.02921 0.03086 0.03270 0.03471 0.03682 0.03904 0.04121 0.04332 0.04523 0.04686 0.04811 0.04888 0.04913
0.985  0.02034 0.02067 0.02122 0.02198 0.02295 0.02410 0.02544 0.02694 0.02858 0.03030 0.03208 0.03387 0.03559 0.03715 0.03848 0.03949 0.04013 0.04033
0.990  0.01569 0.01595 0.01636 0.01693 0.01766 0.01853 0.01954 0.02067 0.02191 0.02321 0.02455 0.02590 0.02719 0.02838 0.02938 0.03015 0.03063 0.03078
0.995  0.01027 0.01043 0.01069 0.01105 0.01151 0.01206 0.01269 0.01341 0.01417 0.01501 0.01586 0.01670 0.01752 0.01826 0.01890 0.01940 0.01970 0.01977
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e090.dat <==
# alpha = +0.45 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99982 0.99982 0.99983 0.99983 0.99984 0.99984 0.99985 0.99986 0.99987 0.99988 0.99989 0.99990 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99928 0.99929 0.99930 0.99932 0.99934 0.99937 0.99940 0.99944 0.99948 0.99952 0.99956 0.99961 0.99965 0.99968 0.99971 0.99974 0.99975 0.99976
0.015  0.99838 0.99840 0.99843 0.99847 0.99853 0.99859 0.99866 0.99874 0.99883 0.99892 0.99902 0.99911 0.99920 0.99929 0.99936 0.99941 0.99944 0.99945
0.020  0.99713 0.99717 0.99722 0.99729 0.99739 0.99750 0.99763 0.99777 0.99793 0.99809 0.99826 0.99843 0.99859 0.99873 0.99886 0.99895 0.99901 0.99901
0.025  0.99553 0.99558 0.99566 0.99578 0.99592 0.99610 0.99630 0.99652 0.99677 0.99702 0.99729 0.99755 0.99780 0.99802 0.99821 0.99836 0.99845 0.99847
0.030  0.99358 0.99365 0.99377 0.99393 0.99414 0.99439 0.99468 0.99500 0.99535 0.99572 0.99610 0.99648 0.99683 0.99716 0.99743 0.99764 0.99777 0.99780
0.035  0.99129 0.99139 0.99155 0.99177 0.99205 0.99239 0.99278 0.99322 0.99369 0.99419 0.99471 0.99522 0.99570 0.99614 0.99651 0.99679 0.99697 0.99702
0.040  0.98867 0.98879 0.98900 0.98929 0.98965 0.99009 0.99060 0.99117 0.99179 0.99244 0.99311 0.99377 0.99440 0.99497 0.99545 0.99582 0.99605 0.99612
0.045  0.98571 0.98587 0.98613 0.98650 0.98696 0.98751 0.98815 0.98887 0.98964 0.99046 0.99130 0.99214 0.99293 0.99365 0.99425 0.99472 0.99501 0.99511
0.050  0.98244 0.98264 0.98296 0.98340 0.98397 0.98465 0.98544 0.98631 0.98727 0.98827 0.98931 0.99033 0.99130 0.99218 0.99293 0.99349 0.99385 0.99395
0.055  0.97886 0.97910 0.97948 0.98002 0.98070 0.98152 0.98246 0.98352 0.98466 0.98587 0.98711 0.98834 0.98951 0.99057 0.99146 0.99214 0.99257 0.99271
0.060  0.97498 0.97526 0.97571 0.97634 0.97715 0.97812 0.97923 0.98048 0.98183 0.98326 0.98473 0.98618 0.98756 0.98881 0.98987 0.99067 0.99118 0.99135
0.065  0.97081 0.97113 0.97166 0.97240 0.97334 0.97446 0.97576 0.97721 0.97879 0.98046 0.98216 0.98385 0.98546 0.98692 0.98815 0.98909 0.98967 0.98986
0.070  0.96636 0.96673 0.96734 0.96818 0.96926 0.97056 0.97205 0.97372 0.97554 0.97745 0.97941 0.98136 0.98321 0.98488 0.98630 0.98738 0.98805 0.98827
0.075  0.96164 0.96206 0.96275 0.96372 0.96494 0.96642 0.96812 0.97002 0.97208 0.97426 0.97649 0.97871 0.98081 0.98272 0.98433 0.98555 0.98632 0.98659
0.080  0.95666 0.95713 0.95792 0.95900 0.96039 0.96205 0.96397 0.96611 0.96844 0.97089 0.97341 0.97590 0.97827 0.98042 0.98224 0.98362 0.98449 0.98477
0.085  0.95144 0.95196 0.95284 0.95406 0.95560 0.95746 0.95960 0.96200 0.96460 0.96735 0.97016 0.97294 0.97559 0.97799 0.98003 0.98157 0.98254 0.98287
0.090  0.94598 0.94656 0.94753 0.94888 0.95060 0.95266 0.95504 0.95770 0.96058 0.96363 0.96675 0.96984 0.97278 0.97545 0.97770 0.97942 0.98049 0.98086
0.095  0.94030 0.94094 0.94202 0.94350 0.94539 0.94766 0.95029 0.95322 0.95640 0.95976 0.96320 0.96660 0.96985 0.97278 0.97527 0.97715 0.97834 0.97873
0.100  0.93441 0.93511 0.93629 0.93792 0.93999 0.94248 0.94535 0.94856 0.95205 0.95573 0.95950 0.96323 0.96678 0.97000 0.97271 0.97479 0.97608 0.97653
0.105  0.92832 0.92909 0.93037 0.93215 0.93440 0.93711 0.94025 0.94374 0.94754 0.95155 0.95566 0.95973 0.96360 0.96710 0.97006 0.97232 0.97373 0.97420
0.110  0.92204 0.92288 0.92427 0.92619 0.92864 0.93158 0.93498 0.93877 0.94289 0.94723 0.95169 0.95610 0.96029 0.96409 0.96730 0.96975 0.97128 0.97180
0.115  0.91560 0.91650 0.91800 0.92007 0.92272 0.92589 0.92955 0.93365 0.93810 0.94279 0.94759 0.95235 0.95688 0.96098 0.96444 0.96708 0.96874 0.96929
0.120  0.90898 0.90995 0.91156 0.91380 0.91664 0.92005 0.92399 0.92839 0.93317 0.93821 0.94337 0.94849 0.95336 0.95776 0.96148 0.96432 0.96610 0.96671
0.125  0.90222 0.90326 0.90498 0.90738 0.91041 0.91407 0.91829 0.92300 0.92811 0.93351 0.93904 0.94452 0.94973 0.95445 0.95843 0.96147 0.96337 0.96401
0.130  0.89532 0.89643 0.89826 0.90082 0.90406 0.90796 0.91246 0.91748 0.92294 0.92870 0.93460 0.94044 0.94600 0.95103 0.95528 0.95852 0.96056 0.96125
0.135  0.88829 0.88947 0.89142 0.89413 0.89758 0.90173 0.90651 0.91186 0.91766 0.92379 0.93006 0.93627 0.94218 0.94753 0.95205 0.95550 0.95765 0.95838
0.140  0.88114 0.88239 0.88446 0.88734 0.89099 0.89539 0.90046 0.90613 0.91228 0.91877 0.92542 0.93200 0.93827 0.94394 0.94873 0.95238 0.95467 0.95543
0.145  0.87388 0.87520 0.87739 0.88043 0.88429 0.88894 0.89430 0.90030 0.90680 0.91366 0.92068 0.92765 0.93426 0.94026 0.94533 0.94918 0.95160 0.95242
0.150  0.86652 0.86791 0.87022 0.87343 0.87750 0.88240 0.88806 0.89437 0.90123 0.90846 0.91587 0.92320 0.93018 0.93649 0.94184 0.94590 0.94845 0.94931
0.155  0.85907 0.86054 0.86297 0.86634 0.87062 0.87577 0.88172 0.88836 0.89557 0.90318 0.91097 0.91868 0.92601 0.93266 0.93828 0.94254 0.94523 0.94614
0.160  0.85155 0.85309 0.85563 0.85917 0.86367 0.86907 0.87531 0.88228 0.88984 0.89782 0.90599 0.91408 0.92178 0.92874 0.93463 0.93912 0.94193 0.94288
0.165  0.84396 0.84556 0.84823 0.85193 0.85664 0.86230 0.86882 0.87612 0.88404 0.89239 0.90094 0.90941 0.91746 0.92476 0.93091 0.93561 0.93855 0.93956
0.170  0.83630 0.83798 0.84076 0.84463 0.84955 0.85546 0.86228 0.86990 0.87817 0.88689 0.89582 0.90467 0.91308 0.92069 0.92713 0.93204 0.93511 0.93615
0.175  0.82859 0.83034 0.83325 0.83728 0.84240 0.84856 0.85568 0.86362 0.87224 0.88134 0.89065 0.89986 0.90863 0.91657 0.92327 0.92839 0.93159 0.93267
0.180  0.82083 0.82266 0.82568 0.82988 0.83521 0.84162 0.84902 0.85728 0.86625 0.87571 0.88541 0.89500 0.90412 0.91238 0.91936 0.92467 0.92800 0.92914
0.185  0.81304 0.81493 0.81807 0.82243 0.82797 0.83463 0.84232 0.85091 0.86022 0.87005 0.88011 0.89007 0.89954 0.90813 0.91537 0.92090 0.92436 0.92553
0.190  0.80522 0.80718 0.81043 0.81496 0.82070 0.82761 0.83558 0.84448 0.85415 0.86434 0.87477 0.88510 0.89493 0.90382 0.91132 0.91705 0.92065 0.92185
0.195  0.79736 0.79940 0.80277 0.80745 0.81340 0.82055 0.82880 0.83802 0.84802 0.85857 0.86937 0.88007 0.89024 0.89944 0.90723 0.91316 0.91687 0.91813
0.200  0.78950 0.79160 0.79508 0.79992 0.80608 0.81346 0.82200 0.83153 0.84187 0.85278 0.86395 0.87500 0.88552 0.89503 0.90306 0.90919 0.91303 0.91433
0.205  0.78161 0.78378 0.78738 0.79238 0.79873 0.80636 0.81516 0.82500 0.83568 0.84694 0.85846 0.86987 0.88072 0.89054 0.89885 0.90517 0.90914 0.91049
0.210  0.77372 0.77596 0.77967 0.78482 0.79137 0.79924 0.80832 0.81846 0.82947 0.84107 0.85296 0.86472 0.87591 0.88603 0.89458 0.90110 0.90519 0.90657
0.215  0.76583 0.76814 0.77196 0.77726 0.78400 0.79210 0.80145 0.81190 0.82323 0.83518 0.84740 0.85951 0.87103 0.88145 0.89026 0.89697 0.90118 0.90260
0.220  0.75794 0.76031 0.76424 0.76970 0.77663 0.78496 0.79457 0.80532 0.81696 0.82925 0.84183 0.85429 0.86611 0.87682 0.88590 0.89279 0.89712 0.89859
0.225  0.75007 0.75250 0.75653 0.76214 0.76926 0.77781 0.78769 0.79872 0.81069 0.82331 0.83622 0.84901 0.86117 0.87218 0.88148 0.88857 0.89301 0.89451
0.230  0.74220 0.74469 0.74884 0.75458 0.76189 0.77067 0.78080 0.79212 0.80440 0.81734 0.83060 0.84372 0.85618 0.86747 0.87702 0.88429 0.88885 0.89038
0.235  0.73434 0.73690 0.74115 0.74704 0.75453 0.76353 0.77391 0.78551 0.79809 0.81136 0.82493 0.83838 0.85117 0.86274 0.87251 0.87996 0.88463 0.88622
0.240  0.72651 0.72913 0.73348 0.73951 0.74718 0.75639 0.76702 0.77890 0.79178 0.80536 0.81927 0.83303 0.84611 0.85795 0.86796 0.87559 0.88037 0.88199
0.245  0.71870 0.72138 0.72583 0.73200 0.73984 0.74927 0.76014 0.77229 0.78547 0.79936 0.81358 0.82764 0.84104 0.85314 0.86338 0.87117 0.87606 0.87771
0.250  0.71092 0.71366 0.71820 0.72451 0.73252 0.74215 0.75327 0.76568 0.77914 0.79334 0.80786 0.82224 0.83591 0.84829 0.85875 0.86672 0.87171 0.87341
0.255  0.70317 0.70596 0.71060 0.71704 0.72523 0.73506 0.74640 0.75907 0.77282 0.78731 0.80215 0.81682 0.83078 0.84340 0.85407 0.86222 0.86732 0.86904
0.260  0.69545 0.69830 0.70303 0.70960 0.71795 0.72797 0.73955 0.75248 0.76649 0.78128 0.79640 0.81136 0.82561 0.83850 0.84939 0.85767 0.86288 0.86463
0.265  0.68776 0.69066 0.69549 0.70218 0.71069 0.72091 0.73271 0.74589 0.76017 0.77523 0.79066 0.80591 0.82040 0.83354 0.84464 0.85310 0.85840 0.86020
0.270  0.68011 0.68307 0.68798 0.69480 0.70347 0.71388 0.72589 0.73930 0.75386 0.76920 0.78489 0.80042 0.81521 0.82858 0.83988 0.84848 0.85388 0.85571
0.275  0.67249 0.67551 0.68051 0.68745 0.69627 0.70686 0.71908 0.73274 0.74754 0.76314 0.77914 0.79494 0.80996 0.82357 0.83507 0.84382 0.84932 0.85120
0.280  0.66493 0.66799 0.67307 0.68013 0.68910 0.69987 0.71230 0.72619 0.74125 0.75712 0.77335 0.78941 0.80472 0.81853 0.83023 0.83915 0.84473 0.84663
0.285  0.65740 0.66051 0.66568 0.67286 0.68197 0.69291 0.70555 0.71965 0.73494 0.75109 0.76759 0.78391 0.79943 0.81350 0.82538 0.83442 0.84010 0.84202
0.290  0.64992 0.65308 0.65832 0.66561 0.67486 0.68598 0.69880 0.71314 0.72867 0.74504 0.76179 0.77836 0.79416 0.80841 0.82047 0.82968 0.83543 0.83739
0.295  0.64248 0.64569 0.65101 0.65841 0.66780 0.67908 0.69209 0.70662 0.72241 0.73902 0.75602 0.77285 0.78883 0.80333 0.81557 0.82488 0.83073 0.83271
0.300  0.63509 0.63835 0.64375 0.65124 0.66077 0.67221 0.68542 0.70015 0.71614 0.73299 0.75022 0.76728 0.78349 0.79819 0.81061 0.82006 0.82600 0.82800
0.305  0.62775 0.63105 0.63652 0.64412 0.65378 0.66537 0.67876 0.69370 0.70990 0.72698 0.74445 0.76174 0.77818 0.79303 0.80562 0.81522 0.82122 0.82327
0.310  0.62046 0.62380 0.62935 0.63705 0.64682 0.65857 0.67212 0.68725 0.70366 0.72095 0.73865 0.75616 0.77280 0.78790 0.80064 0.81034 0.81643 0.81849
0.315  0.61322 0.61660 0.62221 0.63001 0.63991 0.65180 0.66552 0.68084 0.69745 0.71497 0.73288 0.75061 0.76746 0.78270 0.79560 0.80544 0.81159 0.81369
0.320  0.60603 0.60945 0.61513 0.62301 0.63304 0.64506 0.65896 0.67446 0.69127 0.70896 0.72708 0.74502 0.76207 0.77752 0.79057 0.80051 0.80674 0.80885
0.325  0.59889 0.60236 0.60810 0.61607 0.62621 0.63837 0.65241 0.66808 0.68507 0.70299 0.72132 0.73946 0.75670 0.77229 0.78549 0.79554 0.80185 0.80398
0.330  0.59180 0.59531 0.60111 0.60917 0.61942 0.63171 0.64590 0.66174 0.67892 0.69703 0.71553 0.73386 0.75128 0.76707 0.78039 0.79057 0.79693 0.79910
0.335  0.58477 0.58831 0.59417 0.60232 0.61266 0.62510 0.63943 0.65544 0.67277 0.69106 0.70978 0.72829 0.74590 0.76182 0.77529 0.78555 0.79199 0.79417
0.340  0.57779 0.58137 0.58729 0.59551 0.60596 0.61850 0.63297 0.64913 0.66666 0.68513 0.70399 0.72269 0.74046 0.75653 0.77015 0.78053 0.78701 0.78923
0.345  0.57087 0.57447 0.58045 0.58876 0.59930 0.61196 0.62656 0.64288 0.66057 0.67918 0.69825 0.71712 0.73504 0.75128 0.76501 0.77546 0.78202 0.78424
0.350  0.56400 0.56764 0.57367 0.58204 0.59268 0.60546 0.62019 0.63664 0.65447 0.67328 0.69248 0.71151 0.72961 0.74597 0.75983 0.77037 0.77700 0.77923
0.355  0.55719 0.56085 0.56694 0.57538 0.58610 0.59899 0.61383 0.63042 0.64842 0.66735 0.68675 0.70593 0.72414 0.74069 0.75462 0.76529 0.77195 0.77422
0.360  0.55043 0.55412 0.56025 0.56876 0.57957 0.59255 0.60753 0.62425 0.64236 0.66148 0.68099 0.70033 0.71872 0.73535 0.74944 0.76015 0.76688 0.76915
0.365  0.54372 0.54744 0.55362 0.56220 0.57309 0.58617 0.60126 0.61808 0.63635 0.65557 0.67528 0.69472 0.71324 0.73005 0.74420 0.75502 0.76178 0.76409
0.370  0.53707 0.54082 0.54704 0.55568 0.56665 0.57982 0.59500 0.61197 0.63037 0.64973 0.66953 0.68916 0.70782 0.72469 0.73898 0.74985 0.75667 0.75898
0.375  0.53047 0.53425 0.54051 0.54920 0.56025 0.57350 0.58880 0.60588 0.62438 0.64389 0.66383 0.68354 0.70233 0.71934 0.73370 0.74466 0.75153 0.75387
0.380  0.52393 0.52773 0.53403 0.54278 0.55389 0.56724 0.58264 0.59980 0.61844 0.63805 0.65810 0.67799 0.69689 0.71398 0.72846 0.73947 0.74637 0.74871
0.385  0.51745 0.52127 0.52761 0.53641 0.54759 0.56101 0.57648 0.59377 0.61249 0.63226 0.65243 0.67238 0.69139 0.70859 0.72315 0.73423 0.74119 0.74354
0.390  0.51101 0.51486 0.52123 0.53009 0.54133 0.55483 0.57038 0.58777 0.60660 0.62643 0.64671 0.66682 0.68595 0.70323 0.71787 0.72901 0.73599 0.73836
0.395  0.50464 0.50850 0.51491 0.52381 0.53511 0.54867 0.56432 0.58177 0.60069 0.62067 0.64106 0.66122 0.68044 0.69782 0.71254 0.72374 0.73077 0.73314
0.400  0.49831 0.50220 0.50864 0.51758 0.52892 0.54256 0.55827 0.57583 0.59485 0.61488 0.63541 0.65567 0.67499 0.69245 0.70719 0.71848 0.72552 0.72793
0.405  0.49205 0.49595 0.50241 0.51139 0.52280 0.53650 0.55228 0.56989 0.58902 0.60915 0.62972 0.65007 0.66947 0.68702 0.70188 0.71318 0.72027 0.72267
0.410  0.48583 0.48975 0.49624 0.50526 0.51671 0.53045 0.54632 0.56401 0.58318 0.60338 0.62410 0.64454 0.66402 0.68163 0.69650 0.70789 0.71499 0.71741
0.415  0.47967 0.48360 0.49012 0.49918 0.51068 0.52447 0.54038 0.55816 0.57741 0.59769 0.61843 0.63894 0.65850 0.67618 0.69116 0.70255 0.70970 0.71212
0.420  0.47356 0.47751 0.48405 0.49314 0.50466 0.51852 0.53448 0.55230 0.57161 0.59200 0.61283 0.63341 0.65304 0.67078 0.68576 0.69723 0.70438 0.70682
0.425  0.46750 0.47147 0.47803 0.48715 0.49871 0.51262 0.52863 0.54651 0.56589 0.58630 0.60718 0.62786 0.64752 0.66532 0.68040 0.69186 0.69906 0.70149
0.430  0.46150 0.46547 0.47206 0.48119 0.49280 0.50673 0.52280 0.54074 0.56018 0.58066 0.60160 0.62231 0.64205 0.65990 0.67497 0.68650 0.69370 0.69616
0.435  0.45555 0.45953 0.46613 0.47530 0.48694 0.50090 0.51700 0.53497 0.55445 0.57498 0.59597 0.61679 0.63653 0.65443 0.66959 0.68112 0.68835 0.69080
0.440  0.44965 0.45365 0.46026 0.46945 0.48110 0.49511 0.51125 0.52927 0.54880 0.56937 0.59041 0.61122 0.63106 0.64900 0.66415 0.67571 0.68297 0.68542
0.445  0.44380 0.44780 0.45443 0.46364 0.47532 0.48934 0.50553 0.52357 0.54311 0.56372 0.58480 0.60571 0.62553 0.64351 0.65874 0.67032 0.67758 0.68004
0.450  0.43801 0.44201 0.44866 0.45788 0.46958 0.48363 0.49982 0.51790 0.53750 0.55815 0.57927 0.60015 0.62007 0.63807 0.65328 0.66488 0.67217 0.67462
0.455  0.43226 0.43627 0.44292 0.45215 0.46388 0.47795 0.49417 0.51228 0.53191 0.55253 0.57367 0.59466 0.61454 0.63257 0.64785 0.65946 0.66675 0.66921
0.460  0.42657 0.43058 0.43724 0.44648 0.45821 0.47231 0.48855 0.50664 0.52629 0.54699 0.56816 0.58910 0.60907 0.62712 0.64237 0.65400 0.66131 0.66377
0.465  0.42092 0.42494 0.43161 0.44085 0.45259 0.46669 0.48294 0.50108 0.52075 0.54147 0.56265 0.58362 0.60354 0.62161 0.63692 0.64856 0.65586 0.65833
0.470  0.41532 0.41934 0.42601 0.43527 0.44702 0.46112 0.47739 0.49554 0.51517 0.53590 0.55710 0.57807 0.59808 0.61616 0.63142 0.64307 0.65039 0.65285
0.475  0.40977 0.41380 0.42046 0.42973 0.44148 0.45560 0.47186 0.48999 0.50967 0.53041 0.55162 0.57260 0.59254 0.61063 0.62596 0.63761 0.64491 0.64738
0.480  0.40427 0.40830 0.41497 0.42422 0.43597 0.45008 0.46635 0.48451 0.50419 0.52488 0.54609 0.56707 0.58708 0.60517 0.62044 0.63210 0.63942 0.64188
0.485  0.39882 0.40284 0.40951 0.41877 0.43052 0.44462 0.46089 0.47905 0.49868 0.51942 0.54063 0.56161 0.58154 0.59963 0.61496 0.62661 0.63391 0.63639
0.490  0.39341 0.39744 0.40410 0.41336 0.42510 0.43921 0.45547 0.47358 0.49325 0.51392 0.53512 0.55608 0.57608 0.59416 0.60943 0.62108 0.62839 0.63086
0.495  0.38805 0.39207 0.39874 0.40799 0.41973 0.43381 0.45004 0.46818 0.48778 0.50850 0.52968 0.55063 0.57055 0.58862 0.60393 0.61557 0.62287 0.62533
0.500  0.38274 0.38675 0.39342 0.40266 0.41437 0.42844 0.44468 0.46275 0.48239 0.50309 0.52418 0.54512 0.56509 0.58314 0.59838 0.61003 0.61732 0.61978
0.505  0.37747 0.38148 0.38813 0.39735 0.40907 0.42313 0.43934 0.45740 0.47702 0.49763 0.51877 0.53968 0.55955 0.57759 0.59288 0.60449 0.61177 0.61423
0.510  0.37225 0.37625 0.38289 0.39211 0.40380 0.41785 0.43401 0.45208 0.47162 0.49226 0.51336 0.53424 0.55410 0.57211 0.58731 0.59894 0.60620 0.60867
0.515  0.36707 0.37107 0.37770 0.38690 0.39858 0.41257 0.42874 0.44673 0.46629 0.48683 0.50791 0.52875 0.54856 0.56655 0.58179 0.59337 0.60063 0.60308
0.520  0.36194 0.36593 0.37255 0.38173 0.39337 0.40736 0.42349 0.44146 0.46092 0.48149 0.50253 0.52333 0.54311 0.56106 0.57621 0.58781 0.59503 0.59750
0.525  0.35685 0.36084 0.36744 0.37660 0.38822 0.40218 0.41824 0.43621 0.45564 0.47616 0.49708 0.51784 0.53765 0.55549 0.57067 0.58221 0.58944 0.59188
0.530  0.35181 0.35578 0.36237 0.37150 0.38310 0.39700 0.41306 0.43094 0.45037 0.47078 0.49172 0.51244 0.53212 0.54999 0.56512 0.57663 0.58382 0.58627
0.535  0.34681 0.35077 0.35733 0.36645 0.37802 0.39189 0.40791 0.42574 0.44507 0.46549 0.48630 0.50696 0.52667 0.54449 0.55953 0.57101 0.57821 0.58064
0.540  0.34184 0.34580 0.35234 0.36143 0.37295 0.38680 0.40274 0.42057 0.43984 0.46014 0.48096 0.50156 0.52115 0.53892 0.55398 0.56541 0.57257 0.57501
0.545  0.33693 0.34086 0.34739 0.35646 0.36794 0.38176 0.39765 0.41537 0.43463 0.45487 0.47563 0.49610 0.51570 0.53341 0.54836 0.55978 0.56694 0.56935
0.550  0.33205 0.33597 0.34248 0.35152 0.36297 0.37670 0.39257 0.41024 0.42939 0.44962 0.47024 0.49071 0.51017 0.52783 0.54280 0.55417 0.56129 0.56370
0.555  0.32721 0.33112 0.33761 0.34660 0.35803 0.37171 0.38749 0.40509 0.42422 0.44432 0.46494 0.48533 0.50472 0.52232 0.53717 0.54851 0.55562 0.55802
0.560  0.32242 0.32631 0.33278 0.34173 0.35309 0.36676 0.38247 0.40001 0.41901 0.43909 0.45956 0.47988 0.49920 0.51674 0.53160 0.54288 0.54996 0.55235
0.565  0.31766 0.32154 0.32798 0.33690 0.34822 0.36179 0.37749 0.39495 0.41388 0.43381 0.45428 0.47452 0.49375 0.51122 0.52596 0.53724 0.54427 0.54666
0.570  0.31294 0.31681 0.32321 0.33211 0.34338 0.35690 0.37248 0.38987 0.40877 0.42862 0.44892 0.46907 0.48831 0.50563 0.52037 0.53157 0.53859 0.54096
0.575  0.30826 0.31212 0.31849 0.32734 0.33856 0.35203 0.36754 0.38485 0.40361 0.42344 0.44365 0.46372 0.48279 0.50011 0.51477 0.52591 0.53288 0.53525
0.580  0.30363 0.30746 0.31380 0.32260 0.33376 0.34719 0.36264 0.37987 0.39854 0.41821 0.43840 0.45829 0.47735 0.49458 0.50912 0.52022 0.52718 0.52953
0.585  0.29902 0.30284 0.30915 0.31791 0.32901 0.34234 0.35770 0.37484 0.39342 0.41306 0.43307 0.45294 0.47183 0.48899 0.50352 0.51455 0.52146 0.52380
0.590  0.29446 0.29826 0.30454 0.31325 0.32430 0.33756 0.35285 0.36990 0.38838 0.40785 0.42783 0.44760 0.46640 0.48346 0.49785 0.50884 0.51574 0.51806
0.595  0.28993 0.29370 0.29996 0.30862 0.31962 0.33281 0.34801 0.36498 0.38336 0.40272 0.42252 0.44219 0.46088 0.47786 0.49224 0.50316 0.51000 0.51232
0.600  0.28544 0.28919 0.29540 0.30401 0.31493 0.32804 0.34315 0.36001 0.37829 0.39761 0.41730 0.43686 0.45545 0.47232 0.48656 0.49747 0.50425 0.50657
0.605  0.28099 0.28472 0.29089 0.29945 0.31031 0.32335 0.33837 0.35514 0.37330 0.39244 0.41209 0.43145 0.45001 0.46672 0.48094 0.49174 0.49851 0.50079
0.610  0.27657 0.28028 0.28641 0.29492 0.30572 0.31867 0.33361 0.35027 0.36833 0.38736 0.40681 0.42613 0.44450 0.46118 0.47531 0.48603 0.49274 0.49502
0.615  0.27219 0.27587 0.28197 0.29042 0.30115 0.31403 0.32882 0.34538 0.36331 0.38221 0.40162 0.42082 0.43907 0.45564 0.46962 0.48029 0.48698 0.48923
0.620  0.26784 0.27150 0.27756 0.28596 0.29659 0.30937 0.32411 0.34056 0.35838 0.37715 0.39635 0.41543 0.43356 0.45003 0.46398 0.47457 0.48121 0.48345
0.625  0.26353 0.26716 0.27318 0.28150 0.29208 0.30478 0.31942 0.33575 0.35343 0.37211 0.39118 0.41013 0.42813 0.44448 0.45828 0.46884 0.47542 0.47764
0.630  0.25925 0.26285 0.26881 0.27710 0.28760 0.30021 0.31470 0.33091 0.34849 0.36700 0.38601 0.40474 0.42270 0.43887 0.45263 0.46308 0.46963 0.47184
0.635  0.25500 0.25858 0.26450 0.27272 0.28315 0.29563 0.31006 0.32615 0.34360 0.36198 0.38077 0.39945 0.41720 0.43332 0.44697 0.45734 0.46382 0.46602
0.640  0.25079 0.25433 0.26021 0.26838 0.27872 0.29112 0.30543 0.32141 0.33866 0.35689 0.37562 0.39415 0.41177 0.42777 0.44126 0.45156 0.45802 0.46019
0.645  0.24661 0.25012 0.25596 0.26406 0.27430 0.28663 0.30081 0.31662 0.33380 0.35189 0.37040 0.38879 0.40627 0.42214 0.43560 0.44581 0.45220 0.45436
0.650  0.24246 0.24595 0.25174 0.25975 0.26993 0.28216 0.29620 0.31192 0.32896 0.34691 0.36527 0.38351 0.40085 0.41659 0.42987 0.44005 0.44637 0.44851
0.655  0.23834 0.24180 0.24754 0.25549 0.26559 0.27767 0.29164 0.30723 0.32406 0.34185 0.36014 0.37814 0.39542 0.41096 0.42420 0.43425 0.44055 0.44267
0.660  0.23425 0.23769 0.24338 0.25126 0.26127 0.27325 0.28710 0.30250 0.31925 0.33689 0.35494 0.37287 0.38992 0.40540 0.41852 0.42847 0.43470 0.43681
0.665  0.23019 0.23360 0.23923 0.24705 0.25695 0.26886 0.28254 0.29785 0.31445 0.33194 0.34983 0.36760 0.38450 0.39984 0.41278 0.42266 0.42886 0.43094
0.670  0.22617 0.22954 0.23512 0.24288 0.25268 0.26444 0.27804 0.29320 0.30959 0.32692 0.34464 0.36225 0.37900 0.39421 0.40709 0.41688 0.42300 0.42507
0.675  0.22217 0.22552 0.23104 0.23870 0.24844 0.26009 0.27356 0.28854 0.30482 0.32199 0.33954 0.35699 0.37358 0.38864 0.40135 0.41108 0.41713 0.41919
0.680  0.21821 0.22152 0.22699 0.23458 0.24423 0.25577 0.26906 0.28394 0.30006 0.31699 0.33445 0.35165 0.36816 0.38307 0.39565 0.40525 0.41127 0.41329
0.685  0.21427 0.21755 0.22297 0.23048 0.24000 0.25146 0.26462 0.27932 0.29525 0.31208 0.32929 0.34640 0.36266 0.37743 0.38995 0.39944 0.40539 0.40740
0.690  0.21037 0.21360 0.21898 0.22641 0.23583 0.24713 0.26020 0.27472 0.29053 0.30718 0.32422 0.34115 0.35724 0.37186 0.38419 0.39363 0.39950 0.40149
0.695  0.20649 0.20969 0.21499 0.22236 0.23169 0.24287 0.25575 0.27017 0.28574 0.30221 0.31914 0.33582 0.35182 0.36622 0.37848 0.38778 0.39361 0.39558
0.700  0.20264 0.20580 0.21105 0.21832 0.22756 0.23863 0.25137 0.26561 0.28104 0.29733 0.31400 0.33057 0.34633 0.36064 0.37276 0.38196 0.38771 0.38966
0.705  0.19881 0.20195 0.20713 0.21432 0.22343 0.23440 0.24701 0.26106 0.27635 0.29246 0.30894 0.32533 0.34091 0.35505 0.36699 0.37609 0.38180 0.38372
0.710  0.19502 0.19811 0.20324 0.21035 0.21936 0.23016 0.24261 0.25655 0.27160 0.28752 0.30381 0.32001 0.33541 0.34940 0.36126 0.37025 0.37589 0.37779
0.715  0.19125 0.19431 0.19938 0.20640 0.21530 0.22598 0.23828 0.25205 0.26693 0.28267 0.29877 0.31478 0.32999 0.34382 0.35552 0.36441 0.36995 0.37185
0.720  0.18751 0.19053 0.19554 0.20247 0.21127 0.22182 0.23397 0.24752 0.26228 0.27782 0.29373 0.30946 0.32458 0.33822 0.34974 0.35852 0.36403 0.36588
0.725  0.18379 0.18678 0.19172 0.19855 0.20723 0.21763 0.22968 0.24306 0.25756 0.27291 0.28861 0.30423 0.31908 0.33257 0.34400 0.35266 0.35810 0.35993
0.730  0.18010 0.18305 0.18791 0.19467 0.20324 0.21351 0.22535 0.23861 0.25293 0.26809 0.28359 0.29901 0.31366 0.32697 0.33820 0.34680 0.35214 0.35395
0.735  0.17643 0.17933 0.18414 0.19081 0.19927 0.20941 0.22109 0.23412 0.24831 0.26319 0.27857 0.29370 0.30824 0.32131 0.33245 0.34089 0.34619 0.34797
0.740  0.17279 0.17565 0.18040 0.18698 0.19532 0.20532 0.21685 0.22971 0.24363 0.25838 0.27347 0.28848 0.30274 0.31570 0.32669 0.33501 0.34023 0.34199
0.745  0.16917 0.17200 0.17668 0.18316 0.19136 0.20121 0.21257 0.22530 0.23904 0.25358 0.26846 0.28326 0.29732 0.31010 0.32087 0.32913 0.33426 0.33599
0.750  0.16558 0.16836 0.17298 0.17935 0.18745 0.19716 0.20836 0.22085 0.23445 0.24871 0.26345 0.27796 0.29189 0.30443 0.31510 0.32320 0.32828 0.32999
0.755  0.16201 0.16475 0.16930 0.17558 0.18356 0.19313 0.20416 0.21647 0.22980 0.24392 0.25837 0.27274 0.28640 0.29881 0.30933 0.31730 0.32230 0.32398
0.760  0.15846 0.16117 0.16564 0.17183 0.17969 0.18912 0.19993 0.21210 0.22523 0.23914 0.25337 0.26752 0.28098 0.29320 0.30350 0.31140 0.31630 0.31795
0.765  0.15494 0.15760 0.16199 0.16810 0.17583 0.18508 0.19577 0.20769 0.22068 0.23429 0.24837 0.26223 0.27547 0.28751 0.29771 0.30545 0.31030 0.31193
0.770  0.15144 0.15406 0.15838 0.16439 0.17197 0.18110 0.19161 0.20335 0.21606 0.22953 0.24330 0.25701 0.27005 0.28189 0.29192 0.29953 0.30429 0.30590
0.775  0.14796 0.15054 0.15479 0.16069 0.16816 0.17713 0.18748 0.19902 0.21152 0.22477 0.23832 0.25172 0.26462 0.27626 0.28607 0.29360 0.29827 0.29984
0.780  0.14451 0.14704 0.15122 0.15700 0.16436 0.17314 0.18330 0.19464 0.20699 0.21994 0.23326 0.24651 0.25911 0.27056 0.28027 0.28763 0.29224 0.29379
0.785  0.14107 0.14355 0.14767 0.15335 0.16058 0.16921 0.17919 0.19033 0.20240 0.21519 0.22828 0.24130 0.25368 0.26493 0.27445 0.28168 0.28621 0.28773
0.790  0.13766 0.14010 0.14414 0.14972 0.15678 0.16529 0.17510 0.18603 0.19789 0.21045 0.22330 0.23601 0.24824 0.25928 0.26859 0.27573 0.28015 0.28165
0.795  0.13427 0.13666 0.14061 0.14610 0.15304 0.16139 0.17096 0.18169 0.19338 0.20564 0.21825 0.23080 0.24273 0.25358 0.26277 0.26974 0.27410 0.27557
0.800  0.13090 0.13324 0.13711 0.14250 0.14931 0.15746 0.16689 0.17741 0.18882 0.20091 0.21328 0.22559 0.23729 0.24792 0.25693 0.26376 0.26804 0.26948
0.805  0.12754 0.12984 0.13364 0.13890 0.14559 0.15358 0.16283 0.17315 0.18433 0.19618 0.20831 0.22030 0.23184 0.24226 0.25105 0.25778 0.26196 0.26337
0.810  0.12421 0.12646 0.13018 0.13533 0.14186 0.14972 0.15878 0.16883 0.17984 0.19139 0.20326 0.21509 0.22633 0.23654 0.24520 0.25177 0.25588 0.25726
0.815  0.12089 0.12310 0.12674 0.13179 0.13818 0.14587 0.15470 0.16458 0.17530 0.18667 0.19829 0.20987 0.22087 0.23087 0.23934 0.24577 0.24979 0.25115
0.820  0.11760 0.11976 0.12332 0.12826 0.13451 0.14200 0.15067 0.16035 0.17083 0.18195 0.19333 0.20458 0.21542 0.22520 0.23344 0.23976 0.24369 0.24500
0.825  0.11432 0.11643 0.11992 0.12474 0.13085 0.13818 0.14666 0.15610 0.16637 0.17717 0.18829 0.19936 0.20989 0.21946 0.22757 0.23371 0.23757 0.23886
0.830  0.11106 0.11312 0.11651 0.12122 0.12721 0.13437 0.14260 0.15184 0.16185 0.17246 0.18333 0.19414 0.20442 0.21377 0.22168 0.22769 0.23145 0.23271
0.835  0.10782 0.10982 0.11314 0.11773 0.12356 0.13057 0.13861 0.14762 0.15740 0.16776 0.17836 0.18885 0.19895 0.20807 0.21575 0.22165 0.22531 0.22654
0.840  0.10459 0.10655 0.10978 0.11426 0.11994 0.12674 0.13462 0.14341 0.15295 0.16299 0.17333 0.18363 0.19341 0.20231 0.20985 0.21559 0.21916 0.22036
0.845  0.10138 0.10329 0.10644 0.11081 0.11634 0.12297 0.13064 0.13916 0.14844 0.15829 0.16836 0.17839 0.18793 0.19660 0.20394 0.20951 0.21300 0.21418
0.850  0.09819 0.10004 0.10311 0.10736 0.11275 0.11920 0.12663 0.13497 0.14400 0.15359 0.16339 0.17310 0.18244 0.19087 0.19802 0.20344 0.20683 0.20796
0.855  0.09501 0.09681 0.09980 0.10392 0.10914 0.11545 0.12267 0.13078 0.13956 0.14882 0.15836 0.16786 0.17688 0.18509 0.19205 0.19735 0.20064 0.20175
0.860  0.09184 0.09360 0.09650 0.10049 0.10557 0.11166 0.11872 0.12654 0.13507 0.14412 0.15338 0.16261 0.17138 0.17935 0.18611 0.19123 0.19444 0.19552
0.865  0.08869 0.09040 0.09319 0.09709 0.10202 0.10793 0.11473 0.12236 0.13064 0.13942 0.14841 0.15730 0.16587 0.17360 0.18015 0.18512 0.18823 0.18927
0.870  0.08556 0.08721 0.08992 0.09369 0.09847 0.10419 0.11079 0.11819 0.12621 0.13466 0.14337 0.15205 0.16029 0.16783 0.17415 0.17899 0.18200 0.18301
0.875  0.08243 0.08403 0.08666 0.09031 0.09493 0.10047 0.10685 0.11396 0.12177 0.12996 0.13838 0.14678 0.15476 0.16202 0.16817 0.17283 0.17575 0.17674
0.880  0.07932 0.08087 0.08340 0.08693 0.09137 0.09672 0.10292 0.10980 0.11729 0.12525 0.13340 0.14145 0.14922 0.15623 0.16217 0.16667 0.16950 0.17044
0.885  0.07622 0.07771 0.08016 0.08354 0.08785 0.09301 0.09895 0.10563 0.11286 0.12049 0.12834 0.13617 0.14366 0.15043 0.15613 0.16050 0.16322 0.16413
0.890  0.07313 0.07456 0.07693 0.08019 0.08433 0.08931 0.09503 0.10146 0.10843 0.11577 0.12334 0.13088 0.13805 0.14457 0.15010 0.15431 0.15692 0.15780
0.895  0.07006 0.07143 0.07370 0.07684 0.08083 0.08561 0.09111 0.09725 0.10394 0.11106 0.11833 0.12558 0.13248 0.13874 0.14405 0.14808 0.15060 0.15144
0.900  0.06699 0.06830 0.07047 0.07349 0.07730 0.08188 0.08715 0.09308 0.09951 0.10628 0.11326 0.12022 0.12688 0.13289 0.13799 0.14185 0.14427 0.14508
0.905  0.06392 0.06518 0.06726 0.07015 0.07379 0.07818 0.08323 0.08891 0.09506 0.10155 0.10823 0.11490 0.12123 0.12699 0.13187 0.13560 0.13790 0.13869
0.910  0.06087 0.06207 0.06406 0.06682 0.07030 0.07449 0.07931 0.08469 0.09057 0.09681 0.10319 0.10955 0.11560 0.12111 0.12577 0.12931 0.13152 0.13226
0.915  0.05782 0.05897 0.06086 0.06347 0.06680 0.07079 0.07539 0.08052 0.08611 0.09201 0.09813 0.10415 0.10996 0.11520 0.11964 0.12300 0.12512 0.12582
0.920  0.05477 0.05586 0.05766 0.06014 0.06331 0.06707 0.07143 0.07633 0.08164 0.08725 0.09302 0.09878 0.10425 0.10926 0.11346 0.11668 0.11868 0.11934
0.925  0.05173 0.05276 0.05446 0.05681 0.05978 0.06337 0.06750 0.07213 0.07712 0.08247 0.08793 0.09338 0.09856 0.10328 0.10727 0.11032 0.11221 0.11284
0.930  0.04869 0.04966 0.05126 0.05348 0.05628 0.05966 0.06355 0.06789 0.07263 0.07767 0.08282 0.08792 0.09285 0.09729 0.10106 0.10391 0.10571 0.10631
0.935  0.04565 0.04656 0.04806 0.05014 0.05278 0.05595 0.05960 0.06368 0.06813 0.07282 0.07766 0.08248 0.08707 0.09127 0.09481 0.09749 0.09917 0.09972
0.940  0.04260 0.04345 0.04485 0.04679 0.04926 0.05220 0.05561 0.05944 0.06359 0.06798 0.07250 0.07701 0.08129 0.08519 0.08850 0.09102 0.09259 0.09311
0.945  0.03955 0.04033 0.04163 0.04343 0.04573 0.04846 0.05163 0.05516 0.05901 0.06311 0.06731 0.07146 0.07548 0.07910 0.08217 0.08450 0.08596 0.08644
0.950  0.03648 0.03721 0.03841 0.04007 0.04217 0.04470 0.04762 0.05088 0.05443 0.05818 0.06205 0.06592 0.06961 0.07295 0.07579 0.07793 0.07928 0.07973
0.955  0.03340 0.03407 0.03516 0.03668 0.03860 0.04092 0.04357 0.04657 0.04982 0.05325 0.05679 0.06032 0.06368 0.06675 0.06933 0.07131 0.07254 0.07295
0.960  0.03030 0.03090 0.03190 0.03327 0.03501 0.03709 0.03950 0.04221 0.04514 0.04827 0.05147 0.05466 0.05771 0.06047 0.06282 0.06462 0.06573 0.06610
0.965  0.02717 0.02771 0.02860 0.02983 0.03138 0.03324 0.03539 0.03780 0.04043 0.04320 0.04606 0.04892 0.05166 0.05414 0.05624 0.05783 0.05883 0.05915
0.970  0.02401 0.02448 0.02526 0.02633 0.02770 0.02933 0.03123 0.03334 0.03565 0.03809 0.04061 0.04312 0.04551 0.04770 0.04955 0.05095 0.05183 0.05212
0.975  0.02078 0.02119 0.02185 0.02278 0.02395 0.02536 0.02697 0.02881 0.03077 0.03289 0.03505 0.03721 0.03926 0.04113 0.04272 0.04394 0.04469 0.04494
0.980  0.01749 0.01782 0.01838 0.01914 0.02012 0.02128 0.02264 0.02414 0.02580 0.02754 0.02935 0.03113 0.03286 0.03442 0.03574 0.03676 0.03738 0.03759
0.985  0.01407 0.01434 0.01477 0.01538 0.01615 0.01708 0.01815 0.01934 0.02065 0.02203 0.02345 0.02488 0.02624 0.02748 0.02853 0.02933 0.02983 0.02999
0.990  0.01046 0.01066 0.01097 0.01141 0.01197 0.01264 0.01341 0.01428 0.01523 0.01623 0.01726 0.01829 0.01928 0.02018 0.02095 0.02153 0.02189 0.02201
0.995  0.00647 0.00658 0.00677 0.00703 0.00735 0.00775 0.00820 0.00871 0.00927 0.00986 0.01047 0.01107 0.01166 0.01219 0.01265 0.01299 0.01321 0.01327
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap045e100.dat <==
# alpha = +0.45 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99981 0.99982 0.99982 0.99982 0.99983 0.99984 0.99985 0.99986 0.99987 0.99988 0.99989 0.99990 0.99991 0.99992 0.99993 0.99993 0.99994 0.99994
0.010  0.99926 0.99927 0.99928 0.99930 0.99932 0.99935 0.99939 0.99943 0.99947 0.99951 0.99956 0.99960 0.99964 0.99968 0.99971 0.99974 0.99975 0.99976
0.015  0.99833 0.99835 0.99838 0.99843 0.99848 0.99855 0.99863 0.99871 0.99881 0.99890 0.99900 0.99910 0.99920 0.99928 0.99935 0.99941 0.99944 0.99945
0.020  0.99704 0.99708 0.99713 0.99721 0.99731 0.99743 0.99756 0.99772 0.99788 0.99806 0.99824 0.99841 0.99858 0.99873 0.99885 0.99895 0.99901 0.99903
0.025  0.99539 0.99544 0.99553 0.99565 0.99580 0.99599 0.99620 0.99644 0.99670 0.99697 0.99725 0.99752 0.99778 0.99801 0.99821 0.99836 0.99845 0.99848
0.030  0.99338 0.99345 0.99358 0.99375 0.99397 0.99424 0.99454 0.99488 0.99525 0.99564 0.99604 0.99643 0.99681 0.99714 0.99743 0.99764 0.99778 0.99782
0.035  0.99101 0.99111 0.99128 0.99152 0.99182 0.99218 0.99259 0.99306 0.99356 0.99409 0.99463 0.99516 0.99566 0.99612 0.99650 0.99679 0.99698 0.99704
0.040  0.98830 0.98843 0.98865 0.98896 0.98935 0.98982 0.99036 0.99096 0.99161 0.99230 0.99300 0.99369 0.99435 0.99494 0.99544 0.99582 0.99605 0.99613
0.045  0.98525 0.98542 0.98570 0.98609 0.98658 0.98716 0.98784 0.98860 0.98942 0.99029 0.99117 0.99204 0.99287 0.99361 0.99424 0.99472 0.99501 0.99512
0.050  0.98188 0.98209 0.98243 0.98290 0.98350 0.98422 0.98506 0.98599 0.98699 0.98805 0.98914 0.99021 0.99122 0.99214 0.99291 0.99349 0.99386 0.99398
0.055  0.97818 0.97843 0.97884 0.97941 0.98013 0.98100 0.98200 0.98312 0.98433 0.98561 0.98691 0.98819 0.98941 0.99051 0.99144 0.99214 0.99258 0.99273
0.060  0.97418 0.97447 0.97495 0.97563 0.97648 0.97751 0.97869 0.98001 0.98144 0.98295 0.98449 0.98601 0.98745 0.98875 0.98984 0.99067 0.99119 0.99136
0.065  0.96988 0.97022 0.97078 0.97156 0.97256 0.97375 0.97513 0.97667 0.97833 0.98009 0.98188 0.98365 0.98533 0.98684 0.98811 0.98908 0.98968 0.98989
0.070  0.96528 0.96567 0.96632 0.96722 0.96837 0.96974 0.97132 0.97309 0.97501 0.97703 0.97909 0.98112 0.98305 0.98479 0.98626 0.98737 0.98806 0.98830
0.075  0.96041 0.96085 0.96159 0.96262 0.96392 0.96548 0.96728 0.96930 0.97148 0.97377 0.97612 0.97843 0.98063 0.98261 0.98428 0.98554 0.98633 0.98660
0.080  0.95528 0.95578 0.95661 0.95776 0.95923 0.96099 0.96302 0.96529 0.96775 0.97034 0.97298 0.97559 0.97807 0.98030 0.98218 0.98360 0.98449 0.98479
0.085  0.94988 0.95045 0.95138 0.95267 0.95431 0.95628 0.95855 0.96108 0.96383 0.96672 0.96968 0.97259 0.97536 0.97785 0.97996 0.98155 0.98255 0.98288
0.090  0.94425 0.94488 0.94591 0.94734 0.94916 0.95134 0.95386 0.95668 0.95972 0.96293 0.96621 0.96945 0.97252 0.97529 0.97762 0.97939 0.98049 0.98087
0.095  0.93840 0.93908 0.94022 0.94180 0.94380 0.94621 0.94899 0.95209 0.95545 0.95898 0.96260 0.96616 0.96955 0.97260 0.97517 0.97712 0.97833 0.97875
0.100  0.93232 0.93307 0.93431 0.93604 0.93824 0.94088 0.94392 0.94732 0.95100 0.95487 0.95883 0.96274 0.96645 0.96979 0.97260 0.97474 0.97607 0.97653
0.105  0.92604 0.92686 0.92822 0.93010 0.93249 0.93537 0.93868 0.94238 0.94639 0.95062 0.95493 0.95919 0.96322 0.96687 0.96993 0.97226 0.97371 0.97421
0.110  0.91957 0.92045 0.92193 0.92397 0.92656 0.92968 0.93327 0.93729 0.94163 0.94621 0.95089 0.95550 0.95988 0.96383 0.96715 0.96968 0.97125 0.97179
0.115  0.91292 0.91387 0.91546 0.91767 0.92047 0.92383 0.92771 0.93204 0.93673 0.94167 0.94672 0.95170 0.95643 0.96069 0.96427 0.96700 0.96870 0.96928
0.120  0.90610 0.90713 0.90883 0.91120 0.91421 0.91783 0.92200 0.92665 0.93169 0.93700 0.94243 0.94778 0.95286 0.95744 0.96129 0.96422 0.96605 0.96667
0.125  0.89913 0.90023 0.90205 0.90459 0.90781 0.91168 0.91615 0.92113 0.92653 0.93221 0.93802 0.94375 0.94919 0.95409 0.95822 0.96135 0.96331 0.96397
0.130  0.89201 0.89318 0.89513 0.89784 0.90127 0.90540 0.91016 0.91548 0.92124 0.92730 0.93350 0.93961 0.94541 0.95064 0.95504 0.95839 0.96048 0.96119
0.135  0.88476 0.88601 0.88808 0.89096 0.89461 0.89900 0.90406 0.90971 0.91584 0.92228 0.92887 0.93537 0.94154 0.94710 0.95178 0.95533 0.95756 0.95831
0.140  0.87739 0.87871 0.88091 0.88396 0.88783 0.89249 0.89785 0.90384 0.91033 0.91716 0.92414 0.93103 0.93757 0.94347 0.94843 0.95220 0.95455 0.95535
0.145  0.86990 0.87130 0.87362 0.87685 0.88094 0.88586 0.89153 0.89786 0.90472 0.91194 0.91932 0.92660 0.93351 0.93974 0.94499 0.94897 0.95146 0.95230
0.150  0.86232 0.86380 0.86624 0.86964 0.87396 0.87914 0.88512 0.89179 0.89902 0.90664 0.91441 0.92209 0.92937 0.93594 0.94147 0.94566 0.94829 0.94918
0.155  0.85465 0.85620 0.85877 0.86234 0.86688 0.87233 0.87862 0.88563 0.89324 0.90124 0.90942 0.91749 0.92514 0.93205 0.93786 0.94227 0.94503 0.94597
0.160  0.84689 0.84852 0.85122 0.85497 0.85973 0.86544 0.87204 0.87940 0.88737 0.89577 0.90434 0.91281 0.92084 0.92808 0.93418 0.93881 0.94170 0.94269
0.165  0.83907 0.84077 0.84359 0.84752 0.85250 0.85848 0.86538 0.87308 0.88143 0.89022 0.89919 0.90805 0.91646 0.92404 0.93042 0.93527 0.93830 0.93933
0.170  0.83118 0.83296 0.83591 0.84000 0.84521 0.85146 0.85866 0.86671 0.87542 0.88460 0.89397 0.90323 0.91201 0.91992 0.92659 0.93165 0.93482 0.93589
0.175  0.82324 0.82509 0.82817 0.83244 0.83786 0.84437 0.85189 0.86027 0.86936 0.87892 0.88869 0.89834 0.90749 0.91574 0.92269 0.92797 0.93126 0.93238
0.180  0.81525 0.81717 0.82037 0.82482 0.83046 0.83724 0.84505 0.85378 0.86323 0.87318 0.88334 0.89338 0.90290 0.91149 0.91872 0.92421 0.92764 0.92880
0.185  0.80722 0.80922 0.81255 0.81716 0.82302 0.83006 0.83817 0.84723 0.85705 0.86739 0.87794 0.88837 0.89825 0.90717 0.91468 0.92038 0.92395 0.92516
0.190  0.79916 0.80124 0.80468 0.80947 0.81554 0.82284 0.83126 0.84065 0.85083 0.86155 0.87249 0.88330 0.89355 0.90279 0.91058 0.91649 0.92019 0.92144
0.195  0.79107 0.79323 0.79679 0.80174 0.80803 0.81559 0.82430 0.83402 0.84456 0.85565 0.86698 0.87817 0.88878 0.89835 0.90642 0.91254 0.91636 0.91766
0.200  0.78297 0.78520 0.78888 0.79400 0.80050 0.80831 0.81732 0.82737 0.83826 0.84972 0.86144 0.87300 0.88397 0.89386 0.90219 0.90852 0.91248 0.91382
0.205  0.77486 0.77715 0.78096 0.78624 0.79295 0.80101 0.81030 0.82068 0.83192 0.84375 0.85584 0.86778 0.87910 0.88931 0.89791 0.90444 0.90853 0.90991
0.210  0.76674 0.76910 0.77303 0.77847 0.78539 0.79370 0.80328 0.81397 0.82555 0.83775 0.85021 0.86252 0.87419 0.88471 0.89358 0.90031 0.90452 0.90595
0.215  0.75862 0.76105 0.76509 0.77070 0.77782 0.78637 0.79623 0.80724 0.81916 0.83172 0.84454 0.85721 0.86922 0.88006 0.88919 0.89612 0.90045 0.90192
0.220  0.75050 0.75300 0.75715 0.76292 0.77024 0.77903 0.78917 0.80049 0.81275 0.82566 0.83885 0.85187 0.86421 0.87536 0.88475 0.89187 0.89632 0.89784
0.225  0.74239 0.74496 0.74922 0.75514 0.76266 0.77169 0.78210 0.79372 0.80632 0.81958 0.83311 0.84649 0.85917 0.87062 0.88025 0.88757 0.89215 0.89370
0.230  0.73430 0.73693 0.74131 0.74738 0.75509 0.76435 0.77503 0.78696 0.79987 0.81347 0.82736 0.84108 0.85408 0.86582 0.87572 0.88322 0.88791 0.88951
0.235  0.72622 0.72892 0.73340 0.73962 0.74752 0.75702 0.76796 0.78018 0.79341 0.80734 0.82157 0.83563 0.84897 0.86099 0.87113 0.87882 0.88363 0.88526
0.240  0.71816 0.72093 0.72552 0.73188 0.73997 0.74969 0.76089 0.77339 0.78694 0.80120 0.81577 0.83016 0.84381 0.85612 0.86649 0.87437 0.87929 0.88097
0.245  0.71013 0.71296 0.71765 0.72417 0.73244 0.74237 0.75383 0.76661 0.78047 0.79505 0.80995 0.82466 0.83862 0.85121 0.86182 0.86987 0.87491 0.87662
0.250  0.70213 0.70502 0.70981 0.71646 0.72492 0.73506 0.74677 0.75983 0.77398 0.78889 0.80410 0.81914 0.83339 0.84626 0.85710 0.86533 0.87047 0.87222
0.255  0.69416 0.69711 0.70200 0.70879 0.71742 0.72778 0.73972 0.75306 0.76750 0.78271 0.79825 0.81359 0.82815 0.84127 0.85234 0.86074 0.86600 0.86778
0.260  0.68622 0.68923 0.69422 0.70115 0.70994 0.72051 0.73269 0.74629 0.76102 0.77653 0.79238 0.80802 0.82287 0.83626 0.84755 0.85611 0.86147 0.86329
0.265  0.67832 0.68138 0.68647 0.69353 0.70249 0.71326 0.72567 0.73953 0.75454 0.77034 0.78649 0.80243 0.81755 0.83121 0.84271 0.85144 0.85690 0.85876
0.270  0.67046 0.67358 0.67876 0.68594 0.69507 0.70603 0.71867 0.73278 0.74807 0.76416 0.78059 0.79682 0.81223 0.82613 0.83784 0.84673 0.85229 0.85418
0.275  0.66264 0.66581 0.67108 0.67839 0.68768 0.69883 0.71169 0.72604 0.74159 0.75796 0.77469 0.79120 0.80687 0.82101 0.83293 0.84198 0.84763 0.84956
0.280  0.65486 0.65809 0.66344 0.67088 0.68032 0.69166 0.70473 0.71932 0.73513 0.75177 0.76877 0.78556 0.80150 0.81587 0.82799 0.83719 0.84294 0.84490
0.285  0.64713 0.65041 0.65585 0.66340 0.67299 0.68451 0.69780 0.71262 0.72867 0.74559 0.76286 0.77992 0.79610 0.81071 0.82302 0.83236 0.83821 0.84019
0.290  0.63945 0.64278 0.64830 0.65596 0.66570 0.67740 0.69088 0.70593 0.72223 0.73940 0.75693 0.77424 0.79069 0.80551 0.81801 0.82750 0.83343 0.83545
0.295  0.63181 0.63519 0.64079 0.64857 0.65845 0.67031 0.68399 0.69926 0.71580 0.73322 0.75101 0.76858 0.78525 0.80030 0.81298 0.82261 0.82863 0.83067
0.300  0.62423 0.62765 0.63333 0.64122 0.65124 0.66326 0.67714 0.69261 0.70938 0.72704 0.74507 0.76288 0.77979 0.79505 0.80791 0.81768 0.82378 0.82585
0.305  0.61669 0.62016 0.62592 0.63391 0.64406 0.65624 0.67030 0.68599 0.70298 0.72087 0.73915 0.75720 0.77432 0.78978 0.80281 0.81272 0.81890 0.82100
0.310  0.60921 0.61273 0.61855 0.62665 0.63692 0.64927 0.66350 0.67938 0.69658 0.71470 0.73321 0.75149 0.76883 0.78450 0.79770 0.80772 0.81398 0.81611
0.315  0.60178 0.60534 0.61124 0.61943 0.62983 0.64232 0.65672 0.67280 0.69021 0.70855 0.72728 0.74578 0.76334 0.77918 0.79254 0.80269 0.80903 0.81119
0.320  0.59441 0.59800 0.60397 0.61226 0.62278 0.63541 0.64998 0.66624 0.68386 0.70240 0.72134 0.74006 0.75782 0.77386 0.78738 0.79764 0.80405 0.80623
0.325  0.58709 0.59072 0.59676 0.60513 0.61577 0.62854 0.64327 0.65971 0.67752 0.69627 0.71543 0.73435 0.75231 0.76851 0.78218 0.79255 0.79904 0.80124
0.330  0.57982 0.58350 0.58959 0.59805 0.60880 0.62171 0.63659 0.65320 0.67120 0.69015 0.70949 0.72861 0.74676 0.76315 0.77695 0.78744 0.79399 0.79622
0.335  0.57261 0.57632 0.58248 0.59103 0.60188 0.61492 0.62995 0.64673 0.66489 0.68403 0.70358 0.72289 0.74122 0.75776 0.77171 0.78230 0.78892 0.79117
0.340  0.56546 0.56920 0.57542 0.58405 0.59501 0.60816 0.62333 0.64027 0.65861 0.67793 0.69765 0.71715 0.73565 0.75234 0.76643 0.77714 0.78382 0.78609
0.345  0.55836 0.56214 0.56841 0.57712 0.58818 0.60145 0.61676 0.63385 0.65236 0.67184 0.69175 0.71142 0.73008 0.74694 0.76115 0.77194 0.77869 0.78098
0.350  0.55132 0.55514 0.56146 0.57024 0.58139 0.59478 0.61022 0.62745 0.64611 0.66577 0.68583 0.70567 0.72450 0.74150 0.75584 0.76672 0.77353 0.77584
0.355  0.54434 0.54819 0.55456 0.56341 0.57465 0.58815 0.60371 0.62107 0.63990 0.65970 0.67994 0.69994 0.71890 0.73606 0.75050 0.76149 0.76834 0.77067
0.360  0.53742 0.54129 0.54772 0.55664 0.56796 0.58156 0.59724 0.61474 0.63369 0.65366 0.67404 0.69419 0.71332 0.73059 0.74516 0.75622 0.76313 0.76548
0.365  0.53055 0.53445 0.54092 0.54991 0.56131 0.57501 0.59080 0.60842 0.62752 0.64761 0.66816 0.68844 0.70771 0.72512 0.73978 0.75093 0.75789 0.76026
0.370  0.52374 0.52767 0.53419 0.54323 0.55471 0.56850 0.58440 0.60214 0.62137 0.64161 0.66227 0.68271 0.70211 0.71963 0.73440 0.74562 0.75263 0.75501
0.375  0.51699 0.52095 0.52750 0.53660 0.54816 0.56203 0.57803 0.59589 0.61523 0.63560 0.65641 0.67696 0.69648 0.71412 0.72899 0.74029 0.74734 0.74974
0.380  0.51030 0.51428 0.52087 0.53003 0.54165 0.55561 0.57171 0.58966 0.60913 0.62961 0.65054 0.67123 0.69088 0.70861 0.72358 0.73493 0.74203 0.74444
0.385  0.50367 0.50767 0.51430 0.52350 0.53519 0.54923 0.56541 0.58348 0.60304 0.62365 0.64470 0.66548 0.68524 0.70307 0.71813 0.72956 0.73670 0.73912
0.390  0.49709 0.50111 0.50777 0.51703 0.52878 0.54289 0.55916 0.57732 0.59698 0.61768 0.63883 0.65976 0.67962 0.69755 0.71268 0.72417 0.73134 0.73378
0.395  0.49057 0.49461 0.50131 0.51061 0.52241 0.53659 0.55294 0.57117 0.59093 0.61176 0.63301 0.65401 0.67397 0.69199 0.70720 0.71875 0.72597 0.72841
0.400  0.48410 0.48816 0.49489 0.50423 0.51609 0.53033 0.54675 0.56508 0.58492 0.60582 0.62720 0.64829 0.66835 0.68645 0.70171 0.71332 0.72056 0.72303
0.405  0.47770 0.48177 0.48853 0.49791 0.50982 0.52412 0.54060 0.55899 0.57894 0.59993 0.62137 0.64255 0.66269 0.68087 0.69622 0.70787 0.71515 0.71762
0.410  0.47134 0.47543 0.48222 0.49163 0.50359 0.51794 0.53449 0.55296 0.57296 0.59402 0.61557 0.63684 0.65706 0.67531 0.69069 0.70240 0.70971 0.71219
0.415  0.46505 0.46916 0.47596 0.48541 0.49741 0.51181 0.52841 0.54695 0.56703 0.58816 0.60976 0.63110 0.65139 0.66971 0.68518 0.69691 0.70425 0.70674
0.420  0.45881 0.46293 0.46976 0.47923 0.49126 0.50572 0.52237 0.54095 0.56109 0.58232 0.60399 0.62540 0.64576 0.66413 0.67962 0.69141 0.69877 0.70127
0.425  0.45263 0.45676 0.46361 0.47311 0.48518 0.49967 0.51637 0.53501 0.55520 0.57647 0.59820 0.61969 0.64009 0.65852 0.67408 0.68589 0.69327 0.69577
0.430  0.44650 0.45064 0.45751 0.46703 0.47913 0.49365 0.51040 0.52909 0.54934 0.57066 0.59245 0.61397 0.63445 0.65293 0.66850 0.68036 0.68775 0.69027
0.435  0.44043 0.44458 0.45146 0.46101 0.47313 0.48769 0.50447 0.52319 0.54348 0.56484 0.58668 0.60828 0.62877 0.64730 0.66294 0.67481 0.68222 0.68474
0.440  0.43441 0.43857 0.44546 0.45503 0.46717 0.48176 0.49857 0.51733 0.53766 0.55907 0.58095 0.60257 0.62313 0.64169 0.65734 0.66923 0.67667 0.67919
0.445  0.42845 0.43261 0.43951 0.44910 0.46126 0.47586 0.49271 0.51150 0.53184 0.55328 0.57520 0.59689 0.61745 0.63604 0.65175 0.66366 0.67110 0.67363
0.450  0.42254 0.42671 0.43362 0.44322 0.45540 0.47002 0.48688 0.50569 0.52608 0.54755 0.56949 0.59118 0.61180 0.63043 0.64612 0.65806 0.66552 0.66804
0.455  0.41668 0.42085 0.42777 0.43737 0.44957 0.46421 0.48109 0.49992 0.52033 0.54180 0.56376 0.58551 0.60612 0.62477 0.64051 0.65245 0.65992 0.66245
0.460  0.41088 0.41505 0.42198 0.43159 0.44379 0.45844 0.47533 0.49416 0.51459 0.53610 0.55808 0.57981 0.60048 0.61914 0.63486 0.64683 0.65430 0.65683
0.465  0.40512 0.40930 0.41623 0.42584 0.43805 0.45270 0.46960 0.48845 0.50889 0.53041 0.55241 0.57415 0.59479 0.61346 0.62923 0.64120 0.64867 0.65120
0.470  0.39942 0.40360 0.41053 0.42015 0.43236 0.44702 0.46392 0.48278 0.50319 0.52471 0.54671 0.56846 0.58914 0.60782 0.62357 0.63554 0.64302 0.64556
0.475  0.39377 0.39795 0.40488 0.41450 0.42671 0.44136 0.45826 0.47710 0.49754 0.51906 0.54106 0.56281 0.58346 0.60214 0.61792 0.62988 0.63736 0.63990
0.480  0.38818 0.39236 0.39928 0.40889 0.42109 0.43574 0.45263 0.47148 0.49191 0.51340 0.53539 0.55713 0.57781 0.59649 0.61223 0.62420 0.63168 0.63422
0.485  0.38263 0.38680 0.39372 0.40333 0.41552 0.43016 0.44704 0.46588 0.48627 0.50778 0.52976 0.55149 0.57212 0.59080 0.60656 0.61852 0.62599 0.62853
0.490  0.37713 0.38130 0.38822 0.39782 0.41000 0.42463 0.44149 0.46030 0.48070 0.50215 0.52411 0.54582 0.56648 0.58514 0.60086 0.61282 0.62029 0.62282
0.495  0.37168 0.37585 0.38276 0.39234 0.40451 0.41912 0.43596 0.45476 0.47510 0.49657 0.51851 0.54020 0.56079 0.57943 0.59517 0.60712 0.61457 0.61710
0.500  0.36628 0.37044 0.37734 0.38692 0.39906 0.41365 0.43047 0.44922 0.46957 0.49101 0.51288 0.53453 0.55515 0.57376 0.58945 0.60139 0.60884 0.61137
0.505  0.36093 0.36508 0.37197 0.38152 0.39366 0.40822 0.42502 0.44374 0.46405 0.48542 0.50730 0.52892 0.54946 0.56805 0.58375 0.59566 0.60310 0.60562
0.510  0.35563 0.35977 0.36664 0.37618 0.38829 0.40283 0.41957 0.43828 0.45853 0.47989 0.50173 0.52331 0.54382 0.56238 0.57802 0.58992 0.59734 0.59986
0.515  0.35037 0.35451 0.36137 0.37088 0.38297 0.39746 0.41419 0.43283 0.45306 0.47434 0.49613 0.51767 0.53814 0.55666 0.57230 0.58417 0.59158 0.59409
0.520  0.34516 0.34929 0.35613 0.36562 0.37767 0.39214 0.40883 0.42743 0.44758 0.46884 0.49059 0.51208 0.53250 0.55097 0.56655 0.57841 0.58580 0.58831
0.525  0.34000 0.34412 0.35094 0.36041 0.37242 0.38686 0.40348 0.42205 0.44216 0.46337 0.48501 0.50645 0.52686 0.54525 0.56082 0.57263 0.58001 0.58251
0.530  0.33488 0.33899 0.34579 0.35523 0.36721 0.38159 0.39818 0.41668 0.43675 0.45786 0.47949 0.50087 0.52118 0.53956 0.55508 0.56686 0.57420 0.57670
0.535  0.32981 0.33390 0.34068 0.35009 0.36204 0.37637 0.39292 0.41136 0.43133 0.45242 0.47393 0.49525 0.51554 0.53386 0.54931 0.56106 0.56839 0.57088
0.540  0.32478 0.32886 0.33562 0.34500 0.35690 0.37119 0.38766 0.40606 0.42597 0.44695 0.46843 0.48968 0.50986 0.52813 0.54356 0.55526 0.56257 0.56504
0.545  0.31980 0.32386 0.33060 0.33994 0.35180 0.36604 0.38245 0.40076 0.42063 0.44154 0.46294 0.48407 0.50423 0.52243 0.53778 0.54945 0.55673 0.55920
0.550  0.31486 0.31891 0.32562 0.33493 0.34674 0.36091 0.37727 0.39551 0.41528 0.43613 0.45742 0.47852 0.49855 0.51669 0.53201 0.54363 0.55089 0.55335
0.555  0.30997 0.31400 0.32068 0.32995 0.34172 0.35583 0.37211 0.39026 0.40998 0.43071 0.45196 0.47297 0.49293 0.51099 0.52622 0.53780 0.54503 0.54748
0.560  0.30512 0.30913 0.31578 0.32501 0.33671 0.35078 0.36699 0.38507 0.40466 0.42535 0.44646 0.46738 0.48725 0.50525 0.52044 0.53197 0.53917 0.54161
0.565  0.30031 0.30430 0.31092 0.32011 0.33176 0.34575 0.36190 0.37990 0.39940 0.41995 0.44101 0.46184 0.48163 0.49954 0.51464 0.52613 0.53329 0.53572
0.570  0.29554 0.29951 0.30610 0.31524 0.32684 0.34076 0.35681 0.37472 0.39417 0.41462 0.43553 0.45626 0.47600 0.49379 0.50885 0.52028 0.52741 0.52982
0.575  0.29081 0.29477 0.30132 0.31041 0.32196 0.33581 0.35178 0.36960 0.38891 0.40930 0.43011 0.45074 0.47033 0.48808 0.50306 0.51442 0.52151 0.52392
0.580  0.28613 0.29006 0.29658 0.30562 0.31710 0.33089 0.34677 0.36450 0.38371 0.40396 0.42470 0.44517 0.46472 0.48236 0.49724 0.50855 0.51561 0.51800
0.585  0.28148 0.28539 0.29188 0.30087 0.31228 0.32598 0.34177 0.35939 0.37849 0.39867 0.41925 0.43966 0.45905 0.47661 0.49144 0.50268 0.50970 0.51208
0.590  0.27688 0.28077 0.28721 0.29615 0.30750 0.32112 0.33682 0.35434 0.37334 0.39335 0.41387 0.43416 0.45344 0.47089 0.48560 0.49679 0.50378 0.50614
0.595  0.27231 0.27618 0.28258 0.29147 0.30275 0.31629 0.33189 0.34931 0.36820 0.38809 0.40844 0.42861 0.44777 0.46513 0.47979 0.49091 0.49785 0.50020
0.600  0.26778 0.27162 0.27799 0.28682 0.29802 0.31147 0.32697 0.34427 0.36303 0.38285 0.40307 0.42311 0.44216 0.45941 0.47395 0.48502 0.49191 0.49425
0.605  0.26330 0.26711 0.27344 0.28221 0.29334 0.30670 0.32210 0.33929 0.35793 0.37757 0.39771 0.41758 0.43655 0.45365 0.46813 0.47911 0.48597 0.48829
0.610  0.25885 0.26264 0.26892 0.27763 0.28868 0.30195 0.31726 0.33433 0.35285 0.37236 0.39231 0.41210 0.43090 0.44793 0.46231 0.47321 0.48001 0.48232
0.615  0.25444 0.25820 0.26444 0.27309 0.28406 0.29724 0.31241 0.32936 0.34774 0.36711 0.38698 0.40662 0.42530 0.44220 0.45645 0.46729 0.47405 0.47634
0.620  0.25006 0.25380 0.25999 0.26858 0.27946 0.29254 0.30762 0.32445 0.34270 0.36193 0.38160 0.40111 0.41964 0.43644 0.45062 0.46137 0.46808 0.47035
0.625  0.24573 0.24943 0.25558 0.26409 0.27490 0.28788 0.30285 0.31956 0.33765 0.35676 0.37628 0.39565 0.41405 0.43071 0.44476 0.45545 0.46210 0.46436
0.630  0.24142 0.24510 0.25119 0.25965 0.27037 0.28325 0.29808 0.31465 0.33262 0.35155 0.37098 0.39014 0.40845 0.42494 0.43892 0.44951 0.45612 0.45836
0.635  0.23716 0.24081 0.24685 0.25523 0.26588 0.27863 0.29336 0.30980 0.32762 0.34641 0.36563 0.38469 0.40281 0.41921 0.43307 0.44358 0.45013 0.45235
0.640  0.23293 0.23655 0.24254 0.25086 0.26141 0.27406 0.28866 0.30497 0.32260 0.34123 0.36034 0.37925 0.39721 0.41349 0.42720 0.43762 0.44413 0.44633
0.645  0.22874 0.23232 0.23826 0.24651 0.25696 0.26951 0.28398 0.30012 0.31765 0.33612 0.35501 0.37376 0.39157 0.40771 0.42135 0.43168 0.43813 0.44031
0.650  0.22458 0.22813 0.23402 0.24218 0.25255 0.26499 0.27932 0.29534 0.31271 0.33102 0.34975 0.36833 0.38599 0.40198 0.41546 0.42573 0.43211 0.43427
0.655  0.22045 0.22397 0.22981 0.23790 0.24817 0.26048 0.27470 0.29057 0.30774 0.32588 0.34449 0.36285 0.38040 0.39621 0.40961 0.41976 0.42609 0.42824
0.660  0.21636 0.21985 0.22563 0.23364 0.24381 0.25601 0.27009 0.28578 0.30283 0.32080 0.33919 0.35743 0.37477 0.39048 0.40374 0.41380 0.42007 0.42219
0.665  0.21230 0.21576 0.22148 0.22942 0.23948 0.25157 0.26549 0.28106 0.29794 0.31574 0.33395 0.35202 0.36919 0.38475 0.39785 0.40782 0.41404 0.41614
0.670  0.20828 0.21170 0.21736 0.22522 0.23518 0.24713 0.26094 0.27634 0.29302 0.31064 0.32867 0.34656 0.36356 0.37897 0.39198 0.40185 0.40800 0.41008
0.675  0.20429 0.20767 0.21328 0.22104 0.23091 0.24274 0.25641 0.27163 0.28817 0.30561 0.32345 0.34116 0.35799 0.37324 0.38608 0.39587 0.40195 0.40401
0.680  0.20033 0.20368 0.20922 0.21691 0.22667 0.23838 0.25187 0.26696 0.28332 0.30053 0.31824 0.33571 0.35242 0.36750 0.38021 0.38987 0.39590 0.39794
0.685  0.19640 0.19971 0.20520 0.21280 0.22244 0.23404 0.24738 0.26229 0.27846 0.29552 0.31299 0.33032 0.34680 0.36173 0.37433 0.38389 0.38985 0.39186
0.690  0.19251 0.19578 0.20120 0.20872 0.21826 0.22970 0.24292 0.25764 0.27365 0.29053 0.30780 0.32494 0.34123 0.35599 0.36843 0.37790 0.38378 0.38578
0.695  0.18864 0.19188 0.19723 0.20467 0.21410 0.22541 0.23844 0.25303 0.26881 0.28549 0.30262 0.31951 0.33566 0.35022 0.36255 0.37189 0.37772 0.37969
0.700  0.18481 0.18800 0.19330 0.20064 0.20996 0.22114 0.23402 0.24842 0.26403 0.28052 0.29739 0.31414 0.33006 0.34448 0.35666 0.36589 0.37164 0.37359
0.705  0.18100 0.18416 0.18939 0.19664 0.20584 0.21689 0.22962 0.24383 0.25927 0.27556 0.29223 0.30877 0.32450 0.33874 0.35075 0.35987 0.36556 0.36749
0.710  0.17723 0.18035 0.18551 0.19267 0.20175 0.21265 0.22521 0.23927 0.25448 0.27056 0.28702 0.30336 0.31889 0.33297 0.34486 0.35386 0.35948 0.36138
0.715  0.17349 0.17657 0.18166 0.18873 0.19769 0.20845 0.22085 0.23472 0.24975 0.26562 0.28187 0.29800 0.31334 0.32723 0.33896 0.34785 0.35339 0.35527
0.720  0.16977 0.17281 0.17784 0.18482 0.19366 0.20428 0.21651 0.23017 0.24503 0.26070 0.27673 0.29260 0.30778 0.32149 0.33304 0.34182 0.34730 0.34915
0.725  0.16609 0.16909 0.17405 0.18092 0.18964 0.20010 0.21219 0.22567 0.24028 0.25573 0.27155 0.28726 0.30219 0.31572 0.32714 0.33580 0.34120 0.34302
0.730  0.16244 0.16539 0.17028 0.17705 0.18565 0.19597 0.20787 0.22118 0.23560 0.25083 0.26643 0.28192 0.29664 0.30998 0.32122 0.32977 0.33509 0.33689
0.735  0.15881 0.16172 0.16654 0.17322 0.18169 0.19186 0.20359 0.21668 0.23092 0.24589 0.26132 0.27653 0.29109 0.30420 0.31531 0.32373 0.32898 0.33076
0.740  0.15521 0.15808 0.16282 0.16940 0.17775 0.18777 0.19933 0.21223 0.22622 0.24101 0.25616 0.27120 0.28550 0.29846 0.30941 0.31770 0.32287 0.32462
0.745  0.15164 0.15446 0.15914 0.16562 0.17382 0.18369 0.19506 0.20779 0.22157 0.23615 0.25107 0.26588 0.27997 0.29273 0.30348 0.31166 0.31675 0.31847
0.750  0.14809 0.15087 0.15547 0.16184 0.16993 0.17964 0.19084 0.20334 0.21694 0.23124 0.24598 0.26051 0.27442 0.28695 0.29757 0.30561 0.31063 0.31232
0.755  0.14458 0.14731 0.15184 0.15811 0.16607 0.17562 0.18664 0.19894 0.21228 0.22639 0.24085 0.25520 0.26885 0.28121 0.29166 0.29957 0.30450 0.30616
0.760  0.14109 0.14378 0.14823 0.15439 0.16222 0.17162 0.18242 0.19455 0.20768 0.22156 0.23578 0.24989 0.26332 0.27548 0.28572 0.29352 0.29836 0.30000
0.765  0.13762 0.14027 0.14464 0.15071 0.15840 0.16761 0.17826 0.19015 0.20309 0.21669 0.23071 0.24454 0.25774 0.26970 0.27980 0.28745 0.29223 0.29384
0.770  0.13419 0.13678 0.14108 0.14704 0.15458 0.16365 0.17411 0.18579 0.19847 0.21188 0.22561 0.23925 0.25221 0.26396 0.27389 0.28140 0.28609 0.28767
0.775  0.13078 0.13333 0.13755 0.14340 0.15081 0.15971 0.16999 0.18146 0.19390 0.20707 0.22056 0.23391 0.24669 0.25823 0.26794 0.27534 0.27994 0.28149
0.780  0.12739 0.12989 0.13403 0.13977 0.14705 0.15577 0.16585 0.17710 0.18935 0.20223 0.21547 0.22862 0.24112 0.25245 0.26202 0.26927 0.27379 0.27532
0.785  0.12403 0.12648 0.13055 0.13617 0.14331 0.15187 0.16175 0.17280 0.18477 0.19745 0.21044 0.22334 0.23560 0.24671 0.25610 0.26321 0.26764 0.26913
0.790  0.12070 0.12310 0.12709 0.13260 0.13959 0.14799 0.15768 0.16851 0.18025 0.19268 0.20541 0.21801 0.23008 0.24098 0.25015 0.25714 0.26148 0.26295
0.795  0.11739 0.11974 0.12364 0.12905 0.13589 0.14413 0.15359 0.16419 0.17574 0.18787 0.20035 0.21274 0.22453 0.23521 0.24423 0.25106 0.25532 0.25675
0.800  0.11410 0.11641 0.12022 0.12552 0.13222 0.14026 0.14955 0.15993 0.17120 0.18312 0.19534 0.20747 0.21901 0.22947 0.23830 0.24498 0.24915 0.25056
0.805  0.11084 0.11310 0.11683 0.12200 0.12857 0.13644 0.14553 0.15569 0.16671 0.17838 0.19034 0.20217 0.21350 0.22373 0.23235 0.23891 0.24298 0.24436
0.810  0.10760 0.10981 0.11346 0.11852 0.12492 0.13263 0.14152 0.15142 0.16224 0.17361 0.18529 0.19691 0.20795 0.21796 0.22642 0.23282 0.23681 0.23816
0.815  0.10439 0.10655 0.11011 0.11505 0.12131 0.12884 0.13751 0.14721 0.15774 0.16889 0.18031 0.19166 0.20245 0.21223 0.22048 0.22673 0.23063 0.23195
0.820  0.10120 0.10330 0.10679 0.11161 0.11772 0.12506 0.13353 0.14301 0.15329 0.16418 0.17533 0.18637 0.19694 0.20649 0.21453 0.22065 0.22445 0.22574
0.825  0.09803 0.10009 0.10348 0.10819 0.11415 0.12130 0.12958 0.13881 0.14885 0.15943 0.17031 0.18112 0.19140 0.20072 0.20859 0.21455 0.21827 0.21952
0.830  0.09489 0.09689 0.10019 0.10478 0.11060 0.11757 0.12561 0.13461 0.14438 0.15474 0.16534 0.17588 0.18590 0.19499 0.20266 0.20846 0.21208 0.21330
0.835  0.09177 0.09371 0.09693 0.10140 0.10705 0.11386 0.12169 0.13045 0.13997 0.15006 0.16038 0.17061 0.18041 0.18925 0.19670 0.20237 0.20589 0.20708
0.840  0.08867 0.09056 0.09370 0.09804 0.10354 0.11014 0.11778 0.12631 0.13557 0.14534 0.15539 0.16538 0.17488 0.18349 0.19076 0.19627 0.19969 0.20085
0.845  0.08559 0.08743 0.09048 0.09470 0.10004 0.10646 0.11388 0.12214 0.13114 0.14068 0.15044 0.16015 0.16938 0.17775 0.18482 0.19016 0.19350 0.19462
0.850  0.08254 0.08432 0.08728 0.09138 0.09657 0.10280 0.10998 0.11803 0.12676 0.13602 0.14551 0.15490 0.16390 0.17202 0.17887 0.18406 0.18730 0.18839
0.855  0.07950 0.08124 0.08410 0.08807 0.09310 0.09915 0.10612 0.11392 0.12240 0.13134 0.14053 0.14968 0.15837 0.16626 0.17291 0.17796 0.18109 0.18215
0.860  0.07649 0.07817 0.08095 0.08478 0.08966 0.09550 0.10227 0.10980 0.11800 0.12670 0.13561 0.14447 0.15289 0.16052 0.16697 0.17184 0.17488 0.17591
0.865  0.07350 0.07512 0.07781 0.08152 0.08624 0.09189 0.09841 0.10572 0.11366 0.12207 0.13069 0.13923 0.14741 0.15479 0.16102 0.16574 0.16868 0.16967
0.870  0.07053 0.07210 0.07469 0.07828 0.08283 0.08830 0.09460 0.10166 0.10933 0.11742 0.12574 0.13402 0.14189 0.14905 0.15506 0.15962 0.16246 0.16342
0.875  0.06758 0.06909 0.07159 0.07506 0.07945 0.08472 0.09079 0.09758 0.10499 0.11281 0.12084 0.12882 0.13641 0.14330 0.14911 0.15350 0.15624 0.15717
0.880  0.06465 0.06611 0.06852 0.07185 0.07607 0.08114 0.08700 0.09354 0.10066 0.10821 0.11594 0.12360 0.13094 0.13756 0.14316 0.14739 0.15003 0.15092
0.885  0.06175 0.06314 0.06546 0.06865 0.07272 0.07759 0.08321 0.08951 0.09635 0.10358 0.11101 0.11841 0.12546 0.13183 0.13719 0.14127 0.14380 0.14466
0.890  0.05886 0.06020 0.06242 0.06549 0.06938 0.07406 0.07945 0.08549 0.09206 0.09899 0.10613 0.11322 0.11996 0.12608 0.13124 0.13515 0.13758 0.13840
0.895  0.05599 0.05727 0.05940 0.06234 0.06607 0.07054 0.07570 0.08147 0.08775 0.09442 0.10125 0.10803 0.11449 0.12035 0.12528 0.12902 0.13135 0.13214
0.900  0.05314 0.05437 0.05639 0.05920 0.06275 0.06702 0.07195 0.07748 0.08348 0.08982 0.09634 0.10283 0.10902 0.11461 0.11933 0.12290 0.12512 0.12587
0.905  0.05031 0.05148 0.05341 0.05609 0.05947 0.06354 0.06823 0.07350 0.07922 0.08526 0.09147 0.09766 0.10353 0.10886 0.11336 0.11677 0.11889 0.11960
0.910  0.04750 0.04861 0.05045 0.05299 0.05620 0.06007 0.06453 0.06951 0.07494 0.08071 0.08661 0.09249 0.09807 0.10313 0.10741 0.11064 0.11265 0.11333
0.915  0.04471 0.04576 0.04750 0.04990 0.05295 0.05661 0.06084 0.06556 0.07070 0.07614 0.08176 0.08730 0.09261 0.09740 0.10145 0.10451 0.10641 0.10706
0.920  0.04194 0.04293 0.04457 0.04684 0.04972 0.05316 0.05715 0.06162 0.06647 0.07160 0.07688 0.08214 0.08713 0.09167 0.09548 0.09838 0.10017 0.10078
0.925  0.03919 0.04012 0.04166 0.04379 0.04649 0.04974 0.05348 0.05768 0.06223 0.06707 0.07204 0.07698 0.08167 0.08593 0.08952 0.09224 0.09393 0.09450
0.930  0.03645 0.03732 0.03877 0.04076 0.04329 0.04632 0.04983 0.05375 0.05802 0.06255 0.06720 0.07180 0.07621 0.08020 0.08356 0.08610 0.08768 0.08822
0.935  0.03374 0.03455 0.03589 0.03775 0.04010 0.04293 0.04619 0.04984 0.05382 0.05802 0.06235 0.06665 0.07074 0.07447 0.07760 0.07996 0.08144 0.08193
0.940  0.03104 0.03179 0.03303 0.03475 0.03693 0.03954 0.04255 0.04594 0.04962 0.05352 0.05752 0.06150 0.06529 0.06873 0.07162 0.07382 0.07519 0.07564
0.945  0.02836 0.02905 0.03019 0.03177 0.03377 0.03617 0.03894 0.04204 0.04543 0.04902 0.05270 0.05635 0.05984 0.06300 0.06566 0.06768 0.06893 0.06935
0.950  0.02569 0.02632 0.02736 0.02880 0.03062 0.03281 0.03534 0.03817 0.04125 0.04451 0.04787 0.05121 0.05439 0.05727 0.05970 0.06153 0.06268 0.06306
0.955  0.02305 0.02362 0.02455 0.02585 0.02749 0.02947 0.03175 0.03431 0.03709 0.04003 0.04306 0.04607 0.04894 0.05154 0.05373 0.05539 0.05642 0.05677
0.960  0.02042 0.02093 0.02176 0.02292 0.02438 0.02614 0.02817 0.03045 0.03292 0.03556 0.03825 0.04094 0.04349 0.04581 0.04776 0.04924 0.05016 0.05047
0.965  0.01781 0.01825 0.01899 0.02000 0.02129 0.02283 0.02461 0.02660 0.02878 0.03108 0.03344 0.03580 0.03805 0.04008 0.04179 0.04309 0.04390 0.04417
0.970  0.01522 0.01560 0.01623 0.01710 0.01820 0.01953 0.02106 0.02277 0.02464 0.02662 0.02865 0.03068 0.03260 0.03435 0.03583 0.03694 0.03763 0.03786
0.975  0.01264 0.01296 0.01348 0.01421 0.01513 0.01624 0.01751 0.01895 0.02051 0.02216 0.02386 0.02556 0.02717 0.02862 0.02985 0.03079 0.03137 0.03156
0.980  0.01008 0.01033 0.01076 0.01134 0.01208 0.01296 0.01399 0.01514 0.01639 0.01771 0.01908 0.02043 0.02173 0.02290 0.02388 0.02463 0.02510 0.02525
0.985  0.00753 0.00773 0.00804 0.00848 0.00904 0.00970 0.01047 0.01134 0.01228 0.01327 0.01430 0.01532 0.01629 0.01717 0.01791 0.01848 0.01883 0.01894
0.990  0.00501 0.00514 0.00535 0.00564 0.00601 0.00646 0.00697 0.00755 0.00818 0.00884 0.00953 0.01021 0.01086 0.01145 0.01194 0.01232 0.01255 0.01263
0.995  0.00250 0.00256 0.00267 0.00281 0.00300 0.00322 0.00348 0.00377 0.00408 0.00442 0.00476 0.00510 0.00543 0.00572 0.00597 0.00616 0.00628 0.00632
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e000.dat <==
# alpha = +0.50 epsilon = 0.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99981 0.99981 0.99981 0.99982 0.99982 0.99983 0.99983 0.99984 0.99985 0.99986 0.99987 0.99988 0.99989 0.99990 0.99991 0.99991 0.99992 0.99992
0.010  0.99925 0.99925 0.99926 0.99927 0.99929 0.99931 0.99933 0.99936 0.99939 0.99943 0.99947 0.99951 0.99955 0.99959 0.99962 0.99965 0.99967 0.99969
0.015  0.99831 0.99832 0.99834 0.99836 0.99840 0.99845 0.99850 0.99856 0.99863 0.99871 0.99880 0.99889 0.99899 0.99908 0.99916 0.99922 0.99926 0.99930
0.020  0.99700 0.99702 0.99705 0.99710 0.99716 0.99724 0.99734 0.99745 0.99758 0.99772 0.99787 0.99803 0.99820 0.99836 0.99851 0.99862 0.99869 0.99861
0.025  0.99532 0.99535 0.99541 0.99548 0.99558 0.99571 0.99585 0.99603 0.99622 0.99644 0.99669 0.99694 0.99720 0.99745 0.99767 0.99785 0.99796 0.99792
0.030  0.99329 0.99334 0.99341 0.99352 0.99366 0.99384 0.99405 0.99430 0.99458 0.99490 0.99524 0.99561 0.99598 0.99634 0.99666 0.99691 0.99707 0.99709
0.035  0.99091 0.99097 0.99107 0.99122 0.99141 0.99165 0.99194 0.99227 0.99266 0.99309 0.99355 0.99405 0.99454 0.99503 0.99547 0.99581 0.99603 0.99610
0.040  0.98818 0.98827 0.98840 0.98859 0.98884 0.98915 0.98952 0.98996 0.99046 0.99101 0.99162 0.99226 0.99290 0.99354 0.99410 0.99455 0.99484 0.99497
0.045  0.98513 0.98524 0.98541 0.98565 0.98596 0.98635 0.98682 0.98737 0.98800 0.98869 0.98945 0.99026 0.99106 0.99185 0.99256 0.99312 0.99349 0.99354
0.050  0.98176 0.98189 0.98210 0.98239 0.98278 0.98326 0.98383 0.98450 0.98527 0.98612 0.98705 0.98804 0.98904 0.98999 0.99085 0.99154 0.99199 0.99213
0.055  0.97809 0.97824 0.97849 0.97885 0.97931 0.97988 0.98057 0.98138 0.98230 0.98332 0.98443 0.98562 0.98682 0.98797 0.98901 0.98983 0.99036 0.99042
0.060  0.97412 0.97430 0.97460 0.97502 0.97556 0.97624 0.97705 0.97800 0.97909 0.98029 0.98161 0.98300 0.98440 0.98576 0.98699 0.98796 0.98858 0.98875
0.065  0.96988 0.97009 0.97043 0.97092 0.97155 0.97234 0.97329 0.97439 0.97565 0.97705 0.97858 0.98020 0.98183 0.98341 0.98481 0.98593 0.98667 0.98694
0.070  0.96537 0.96561 0.96600 0.96657 0.96729 0.96820 0.96929 0.97055 0.97200 0.97361 0.97536 0.97721 0.97909 0.98089 0.98251 0.98379 0.98463 0.98485
0.075  0.96062 0.96088 0.96133 0.96197 0.96280 0.96383 0.96506 0.96649 0.96814 0.96997 0.97195 0.97404 0.97617 0.97821 0.98004 0.98151 0.98245 0.98280
0.080  0.95563 0.95593 0.95643 0.95715 0.95808 0.95924 0.96063 0.96224 0.96409 0.96615 0.96838 0.97074 0.97312 0.97543 0.97748 0.97911 0.98018 0.98047
0.085  0.95042 0.95075 0.95132 0.95212 0.95315 0.95445 0.95600 0.95780 0.95986 0.96216 0.96465 0.96727 0.96992 0.97246 0.97475 0.97658 0.97776 0.97819
0.090  0.94500 0.94538 0.94600 0.94689 0.94804 0.94947 0.95119 0.95318 0.95547 0.95800 0.96074 0.96365 0.96659 0.96941 0.97193 0.97394 0.97525 0.97564
0.095  0.93940 0.93981 0.94050 0.94147 0.94274 0.94431 0.94620 0.94839 0.95090 0.95369 0.95672 0.95991 0.96313 0.96619 0.96897 0.97117 0.97261 0.97315
0.100  0.93362 0.93407 0.93482 0.93589 0.93728 0.93900 0.94106 0.94346 0.94620 0.94925 0.95256 0.95601 0.95953 0.96291 0.96593 0.96834 0.96990 0.97040
0.105  0.92768 0.92817 0.92899 0.93015 0.93166 0.93353 0.93578 0.93839 0.94137 0.94468 0.94825 0.95203 0.95584 0.95948 0.96275 0.96536 0.96706 0.96756
0.110  0.92159 0.92212 0.92301 0.92427 0.92590 0.92793 0.93036 0.93318 0.93641 0.93997 0.94385 0.94793 0.95202 0.95599 0.95951 0.96229 0.96413 0.96478
0.115  0.91537 0.91595 0.91690 0.91826 0.92002 0.92221 0.92482 0.92786 0.93131 0.93517 0.93935 0.94371 0.94815 0.95235 0.95615 0.95917 0.96113 0.96176
0.120  0.90904 0.90965 0.91067 0.91213 0.91402 0.91637 0.91917 0.92242 0.92614 0.93028 0.93472 0.93943 0.94413 0.94869 0.95268 0.95593 0.95803 0.95865
0.125  0.90259 0.90324 0.90434 0.90589 0.90792 0.91042 0.91341 0.91690 0.92088 0.92526 0.93004 0.93502 0.94007 0.94488 0.94920 0.95260 0.95483 0.95563
0.130  0.89604 0.89674 0.89791 0.89956 0.90171 0.90438 0.90758 0.91130 0.91549 0.92019 0.92524 0.93058 0.93589 0.94098 0.94558 0.94923 0.95160 0.95237
0.135  0.88941 0.89016 0.89140 0.89316 0.89544 0.89828 0.90167 0.90561 0.91007 0.91505 0.92041 0.92601 0.93163 0.93709 0.94189 0.94576 0.94828 0.94904
0.140  0.88271 0.88350 0.88481 0.88667 0.88909 0.89209 0.89569 0.89983 0.90459 0.90981 0.91545 0.92143 0.92738 0.93307 0.93819 0.94219 0.94486 0.94580
0.145  0.87594 0.87677 0.87816 0.88013 0.88269 0.88586 0.88963 0.89403 0.89901 0.90456 0.91051 0.91673 0.92299 0.92904 0.93436 0.93865 0.94142 0.94235
0.150  0.86912 0.87000 0.87146 0.87354 0.87623 0.87956 0.88353 0.88817 0.89340 0.89919 0.90549 0.91205 0.91863 0.92490 0.93048 0.93499 0.93789 0.93883
0.155  0.86226 0.86318 0.86471 0.86689 0.86972 0.87320 0.87739 0.88224 0.88776 0.89384 0.90039 0.90725 0.91414 0.92070 0.92662 0.93125 0.93431 0.93541
0.160  0.85536 0.85632 0.85793 0.86022 0.86318 0.86683 0.87122 0.87629 0.88203 0.88844 0.89530 0.90246 0.90965 0.91654 0.92263 0.92754 0.93067 0.93178
0.165  0.84843 0.84944 0.85112 0.85351 0.85659 0.86044 0.86502 0.87032 0.87633 0.88297 0.89013 0.89760 0.90510 0.91226 0.91858 0.92371 0.92701 0.92811
0.170  0.84148 0.84253 0.84429 0.84678 0.85001 0.85401 0.85877 0.86433 0.87060 0.87752 0.88498 0.89267 0.90047 0.90791 0.91460 0.91983 0.92328 0.92438
0.175  0.83451 0.83561 0.83744 0.84003 0.84340 0.84757 0.85253 0.85827 0.86478 0.87198 0.87973 0.88783 0.89593 0.90364 0.91048 0.91590 0.91950 0.92076
0.180  0.82754 0.82868 0.83059 0.83328 0.83679 0.84110 0.84628 0.85226 0.85902 0.86650 0.87455 0.88284 0.89124 0.89924 0.90631 0.91203 0.91569 0.91696
0.185  0.82057 0.82175 0.82373 0.82653 0.83017 0.83465 0.84002 0.84623 0.85325 0.86093 0.86926 0.87795 0.88651 0.89479 0.90211 0.90803 0.91185 0.91311
0.190  0.81360 0.81483 0.81687 0.81978 0.82356 0.82820 0.83373 0.84015 0.84741 0.85543 0.86404 0.87292 0.88192 0.89045 0.89800 0.90400 0.90796 0.90922
0.195  0.80664 0.80791 0.81003 0.81304 0.81693 0.82176 0.82748 0.83412 0.84163 0.84989 0.85873 0.86801 0.87715 0.88596 0.89375 0.90000 0.90401 0.90545
0.200  0.79969 0.80100 0.80320 0.80631 0.81033 0.81531 0.82124 0.82810 0.83578 0.84433 0.85351 0.86296 0.87250 0.88144 0.88946 0.89593 0.90009 0.90150
0.205  0.79276 0.79412 0.79639 0.79960 0.80375 0.80886 0.81496 0.82202 0.83002 0.83883 0.84819 0.85789 0.86773 0.87704 0.88529 0.89180 0.89612 0.89752
0.210  0.78586 0.78725 0.78960 0.79289 0.79719 0.80246 0.80875 0.81603 0.82426 0.83324 0.84294 0.85296 0.86292 0.87250 0.88096 0.88766 0.89209 0.89351
0.215  0.77897 0.78041 0.78283 0.78622 0.79065 0.79608 0.80255 0.81004 0.81843 0.82775 0.83764 0.84788 0.85825 0.86792 0.87661 0.88359 0.88803 0.88962
0.220  0.77212 0.77360 0.77609 0.77958 0.78410 0.78972 0.79636 0.80401 0.81271 0.82217 0.83230 0.84296 0.85343 0.86350 0.87235 0.87940 0.88401 0.88556
0.225  0.76530 0.76683 0.76938 0.77297 0.77762 0.78334 0.79017 0.79807 0.80690 0.81672 0.82712 0.83789 0.84860 0.85891 0.86800 0.87519 0.87993 0.88148
0.230  0.75851 0.76008 0.76269 0.76638 0.77116 0.77704 0.78404 0.79214 0.80121 0.81116 0.82179 0.83294 0.84393 0.85430 0.86360 0.87094 0.87581 0.87752
0.235  0.75176 0.75337 0.75604 0.75984 0.76474 0.77076 0.77794 0.78618 0.79553 0.80573 0.81662 0.82789 0.83909 0.84986 0.85918 0.86683 0.87167 0.87341
0.240  0.74505 0.74670 0.74944 0.75332 0.75835 0.76453 0.77182 0.78031 0.78979 0.80020 0.81132 0.82282 0.83440 0.84524 0.85492 0.86256 0.86760 0.86926
0.245  0.73838 0.74007 0.74287 0.74683 0.75195 0.75827 0.76579 0.77438 0.78417 0.79481 0.80618 0.81793 0.82960 0.84062 0.85049 0.85829 0.86344 0.86511
0.250  0.73176 0.73348 0.73635 0.74040 0.74564 0.75210 0.75978 0.76857 0.77846 0.78931 0.80090 0.81287 0.82476 0.83617 0.84604 0.85411 0.85924 0.86108
0.255  0.72517 0.72694 0.72987 0.73401 0.73937 0.74597 0.75374 0.76280 0.77290 0.78397 0.79580 0.80799 0.82012 0.83154 0.84177 0.84982 0.85512 0.85690
0.260  0.71864 0.72043 0.72343 0.72766 0.73313 0.73986 0.74781 0.75696 0.76724 0.77852 0.79055 0.80297 0.81529 0.82691 0.83731 0.84552 0.85093 0.85270
0.265  0.71214 0.71397 0.71704 0.72135 0.72693 0.73375 0.74191 0.75124 0.76173 0.77323 0.78547 0.79793 0.81045 0.82246 0.83283 0.84130 0.84670 0.84863
0.270  0.70570 0.70756 0.71069 0.71509 0.72074 0.72774 0.73598 0.74556 0.75625 0.76781 0.78026 0.79311 0.80585 0.81784 0.82855 0.83700 0.84250 0.84442
0.275  0.69930 0.70120 0.70437 0.70884 0.71463 0.72177 0.73016 0.73982 0.75068 0.76257 0.77523 0.78810 0.80103 0.81320 0.82408 0.83266 0.83831 0.84018
0.280  0.69296 0.69489 0.69811 0.70267 0.70857 0.71577 0.72438 0.73421 0.74526 0.75720 0.77006 0.78331 0.79640 0.80877 0.81961 0.82832 0.83407 0.83594
0.285  0.68666 0.68862 0.69191 0.69655 0.70255 0.70987 0.71855 0.72853 0.73974 0.75201 0.76503 0.77832 0.79163 0.80415 0.81531 0.82411 0.82981 0.83184
0.290  0.68041 0.68241 0.68575 0.69047 0.69652 0.70403 0.71285 0.72299 0.73439 0.74668 0.75993 0.77355 0.78683 0.79951 0.81085 0.81977 0.82563 0.82758
0.295  0.67421 0.67624 0.67965 0.68444 0.69060 0.69822 0.70719 0.71750 0.72893 0.74156 0.75479 0.76862 0.78227 0.79512 0.80636 0.81540 0.82138 0.82332
0.300  0.66806 0.67013 0.67358 0.67843 0.68471 0.69238 0.70147 0.71192 0.72364 0.73628 0.74989 0.76367 0.77750 0.79049 0.80208 0.81120 0.81708 0.81920
0.305  0.66196 0.66406 0.66757 0.67248 0.67888 0.68667 0.69589 0.70650 0.71834 0.73121 0.74480 0.75896 0.77288 0.78603 0.79760 0.80683 0.81290 0.81492
0.310  0.65592 0.65805 0.66160 0.66660 0.67308 0.68099 0.69035 0.70106 0.71302 0.72601 0.73993 0.75404 0.76820 0.78149 0.79312 0.80247 0.80863 0.81064
0.315  0.64992 0.65208 0.65567 0.66075 0.66728 0.67527 0.68474 0.69563 0.70782 0.72097 0.73488 0.74938 0.76345 0.77687 0.78884 0.79826 0.80433 0.80650
0.320  0.64397 0.64616 0.64980 0.65496 0.66158 0.66969 0.67928 0.69031 0.70252 0.71594 0.73006 0.74449 0.75895 0.77251 0.78437 0.79388 0.80014 0.80221
0.325  0.63807 0.64028 0.64399 0.64921 0.65592 0.66414 0.67386 0.68490 0.69739 0.71084 0.72506 0.73985 0.75421 0.76791 0.77988 0.78965 0.79583 0.79806
0.330  0.63223 0.63446 0.63822 0.64347 0.65031 0.65863 0.66837 0.67966 0.69214 0.70589 0.72028 0.73500 0.74972 0.76331 0.77562 0.78529 0.79160 0.79376
0.335  0.62643 0.62870 0.63250 0.63782 0.64468 0.65309 0.66303 0.67444 0.68708 0.70081 0.71532 0.73017 0.74504 0.75898 0.77115 0.78092 0.78735 0.78947
0.340  0.62068 0.62298 0.62683 0.63221 0.63916 0.64767 0.65774 0.66915 0.68188 0.69592 0.71059 0.72559 0.74033 0.75439 0.76689 0.77670 0.78304 0.78530
0.345  0.61498 0.61731 0.62120 0.62666 0.63369 0.64230 0.65236 0.66402 0.67690 0.69088 0.70566 0.72078 0.73591 0.75005 0.76243 0.77234 0.77883 0.78100
0.350  0.60933 0.61169 0.61559 0.62114 0.62825 0.63687 0.64714 0.65877 0.67192 0.68605 0.70099 0.71624 0.73123 0.74550 0.75796 0.76796 0.77453 0.77670
0.355  0.60373 0.60611 0.61006 0.61562 0.62279 0.63157 0.64195 0.65372 0.66683 0.68107 0.69610 0.71146 0.72681 0.74093 0.75373 0.76376 0.77023 0.77253
0.360  0.59818 0.60059 0.60458 0.61020 0.61745 0.62632 0.63669 0.64868 0.66193 0.67630 0.69146 0.70696 0.72217 0.73664 0.74926 0.75938 0.76601 0.76823
0.365  0.59267 0.59511 0.59915 0.60482 0.61214 0.62109 0.63158 0.64355 0.65688 0.67135 0.68661 0.70220 0.71774 0.73208 0.74503 0.75517 0.76171 0.76405
0.370  0.58722 0.58968 0.59376 0.59949 0.60688 0.61584 0.62651 0.63859 0.65204 0.66663 0.68202 0.69774 0.71315 0.72780 0.74058 0.75080 0.75750 0.75975
0.375  0.58181 0.58428 0.58841 0.59420 0.60159 0.61071 0.62135 0.63351 0.64704 0.66173 0.67722 0.69302 0.70853 0.72327 0.73612 0.74643 0.75321 0.75544
0.380  0.57644 0.57892 0.58306 0.58889 0.59641 0.60561 0.61635 0.62862 0.64227 0.65707 0.67266 0.68857 0.70419 0.71898 0.73192 0.74224 0.74889 0.75126
0.385  0.57112 0.57363 0.57781 0.58369 0.59128 0.60045 0.61138 0.62375 0.63733 0.65222 0.66790 0.68389 0.69958 0.71449 0.72746 0.73787 0.74469 0.74695
0.390  0.56585 0.56838 0.57260 0.57853 0.58618 0.59544 0.60633 0.61877 0.63261 0.64760 0.66338 0.67946 0.69526 0.70996 0.72327 0.73367 0.74038 0.74277
0.395  0.56062 0.56317 0.56743 0.57341 0.58104 0.59047 0.60144 0.61398 0.62791 0.64279 0.65866 0.67483 0.69068 0.70572 0.71882 0.72931 0.73617 0.73846
0.400  0.55543 0.55801 0.56230 0.56833 0.57603 0.58541 0.59644 0.60904 0.62306 0.63823 0.65419 0.67018 0.68638 0.70122 0.71463 0.72511 0.73188 0.73415
0.405  0.55029 0.55289 0.55721 0.56323 0.57105 0.58051 0.59162 0.60431 0.61842 0.63345 0.64949 0.66583 0.68182 0.69699 0.71020 0.72075 0.72764 0.72997
0.410  0.54519 0.54781 0.55216 0.55823 0.56611 0.57564 0.58683 0.59961 0.61361 0.62894 0.64506 0.66121 0.67754 0.69250 0.70576 0.71639 0.72336 0.72566
0.415  0.54013 0.54277 0.54711 0.55327 0.56111 0.57068 0.58193 0.59477 0.60902 0.62421 0.64041 0.65688 0.67300 0.68829 0.70159 0.71220 0.71904 0.72148
0.420  0.53512 0.53777 0.54215 0.54835 0.55625 0.56589 0.57721 0.59013 0.60425 0.61975 0.63601 0.65228 0.66873 0.68381 0.69716 0.70785 0.71485 0.71717
0.425  0.53014 0.53278 0.53722 0.54346 0.55142 0.56113 0.57252 0.58533 0.59973 0.61528 0.63138 0.64799 0.66423 0.67961 0.69300 0.70366 0.71053 0.71298
0.430  0.52521 0.52787 0.53234 0.53855 0.54662 0.55639 0.56771 0.58075 0.59522 0.61063 0.62703 0.64342 0.65979 0.67515 0.68858 0.69931 0.70634 0.70867
0.435  0.52031 0.52299 0.52749 0.53374 0.54178 0.55157 0.56308 0.57619 0.59053 0.60622 0.62242 0.63915 0.65548 0.67094 0.68441 0.69513 0.70202 0.70448
0.440  0.51546 0.51815 0.52268 0.52898 0.53706 0.54691 0.55848 0.57148 0.58608 0.60159 0.61811 0.63460 0.65098 0.66652 0.68000 0.69078 0.69783 0.70017
0.445  0.51063 0.51335 0.51785 0.52424 0.53237 0.54228 0.55375 0.56698 0.58142 0.59723 0.61354 0.63036 0.64679 0.66226 0.67584 0.68659 0.69351 0.69598
0.450  0.50584 0.50859 0.51311 0.51946 0.52761 0.53755 0.54922 0.56231 0.57701 0.59263 0.60925 0.62583 0.64229 0.65789 0.67144 0.68225 0.68931 0.69167
0.455  0.50110 0.50386 0.50841 0.51479 0.52299 0.53298 0.54470 0.55786 0.57240 0.58831 0.60470 0.62162 0.63812 0.65345 0.66728 0.67807 0.68500 0.68748
0.460  0.49639 0.49917 0.50375 0.51016 0.51841 0.52844 0.54006 0.55343 0.56804 0.58374 0.60046 0.61711 0.63364 0.64930 0.66289 0.67371 0.68080 0.68317
0.465  0.49172 0.49451 0.49912 0.50556 0.51385 0.52379 0.53560 0.54884 0.56370 0.57946 0.59594 0.61292 0.62948 0.64485 0.65873 0.66954 0.67649 0.67897
0.470  0.48709 0.48987 0.49452 0.50100 0.50921 0.51931 0.53117 0.54447 0.55915 0.57493 0.59172 0.60843 0.62502 0.64072 0.65433 0.66519 0.67229 0.67466
0.475  0.48249 0.48526 0.48989 0.49638 0.50471 0.51486 0.52660 0.54010 0.55485 0.57068 0.58722 0.60426 0.62088 0.63629 0.65019 0.66102 0.66798 0.67046
0.480  0.47792 0.48071 0.48536 0.49188 0.50025 0.51029 0.52222 0.53559 0.55033 0.56644 0.58303 0.60003 0.61642 0.63216 0.64580 0.65667 0.66377 0.66614
0.485  0.47339 0.47619 0.48086 0.48741 0.49581 0.50590 0.51785 0.53128 0.54607 0.56196 0.57856 0.59565 0.61229 0.62774 0.64165 0.65250 0.65946 0.66194
0.490  0.46889 0.47170 0.47639 0.48297 0.49129 0.50153 0.51337 0.52679 0.54181 0.55776 0.57439 0.59149 0.60807 0.62362 0.63727 0.64815 0.65524 0.65762
0.495  0.46442 0.46725 0.47196 0.47854 0.48691 0.49718 0.50907 0.52253 0.53737 0.55330 0.57022 0.58706 0.60374 0.61943 0.63313 0.64397 0.65094 0.65342
0.500  0.45998 0.46282 0.46755 0.47408 0.48256 0.49272 0.50461 0.51828 0.53317 0.54914 0.56580 0.58294 0.59960 0.61509 0.62875 0.63962 0.64672 0.64910
0.505  0.45558 0.45843 0.46310 0.46973 0.47823 0.48843 0.50036 0.51385 0.52874 0.54471 0.56166 0.57852 0.59521 0.61095 0.62461 0.63544 0.64241 0.64489
0.510  0.45120 0.45406 0.45875 0.46540 0.47381 0.48417 0.49612 0.50966 0.52457 0.54057 0.55726 0.57441 0.59110 0.60656 0.62021 0.63110 0.63819 0.64056
0.515  0.44686 0.44971 0.45443 0.46111 0.46954 0.47977 0.49172 0.50526 0.52017 0.53643 0.55315 0.57000 0.58669 0.60245 0.61608 0.62692 0.63387 0.63635
0.520  0.44254 0.44537 0.45014 0.45674 0.46530 0.47556 0.48754 0.50110 0.51604 0.53205 0.54875 0.56592 0.58260 0.59805 0.61169 0.62255 0.62965 0.63201
0.525  0.43825 0.44109 0.44588 0.45249 0.46106 0.47136 0.48337 0.49695 0.51191 0.52795 0.54466 0.56152 0.57820 0.59393 0.60755 0.61838 0.62533 0.62779
0.530  0.43399 0.43684 0.44165 0.44827 0.45675 0.46703 0.47902 0.49261 0.50756 0.52359 0.54028 0.55744 0.57411 0.58954 0.60317 0.61401 0.62110 0.62345
0.535  0.42975 0.43262 0.43740 0.44408 0.45257 0.46288 0.47490 0.48850 0.50347 0.51951 0.53621 0.55305 0.56971 0.58544 0.59903 0.60984 0.61676 0.61923
0.540  0.42553 0.42842 0.43317 0.43991 0.44842 0.45875 0.47079 0.48440 0.49914 0.51516 0.53214 0.54899 0.56564 0.58103 0.59464 0.60546 0.61254 0.61488
0.545  0.42135 0.42425 0.42901 0.43566 0.44423 0.45447 0.46650 0.48011 0.49508 0.51111 0.52779 0.54490 0.56124 0.57694 0.59050 0.60127 0.60827 0.61064
0.550  0.41720 0.42010 0.42488 0.43154 0.44005 0.45038 0.46243 0.47605 0.49103 0.50706 0.52375 0.54056 0.55717 0.57253 0.58634 0.59707 0.60396 0.60629
0.555  0.41307 0.41598 0.42076 0.42744 0.43597 0.44631 0.45837 0.47177 0.48674 0.50275 0.51941 0.53650 0.55302 0.56843 0.58196 0.59270 0.59970 0.60204
0.560  0.40897 0.41186 0.41667 0.42336 0.43190 0.44225 0.45413 0.46775 0.48271 0.49873 0.51538 0.53214 0.54871 0.56429 0.57780 0.58850 0.59534 0.59779
0.565  0.40489 0.40775 0.41258 0.41929 0.42772 0.43806 0.45012 0.46373 0.47844 0.49442 0.51104 0.52810 0.54464 0.55993 0.57340 0.58411 0.59110 0.59342
0.570  0.40083 0.40370 0.40848 0.41516 0.42370 0.43404 0.44611 0.45950 0.47444 0.49042 0.50702 0.52374 0.54025 0.55581 0.56925 0.57990 0.58673 0.58916
0.575  0.39680 0.39967 0.40446 0.41114 0.41969 0.43005 0.44191 0.45551 0.47045 0.48637 0.50299 0.51971 0.53620 0.55142 0.56484 0.57551 0.58248 0.58478
0.580  0.39278 0.39567 0.40046 0.40715 0.41570 0.42589 0.43794 0.45153 0.46621 0.48214 0.49870 0.51535 0.53181 0.54730 0.56067 0.57129 0.57816 0.58051
0.585  0.38879 0.39168 0.39648 0.40317 0.41159 0.42193 0.43398 0.44734 0.46224 0.47816 0.49469 0.51132 0.52774 0.54289 0.55650 0.56703 0.57382 0.57612
0.590  0.38482 0.38771 0.39251 0.39910 0.40764 0.41798 0.42982 0.44338 0.45826 0.47389 0.49038 0.50729 0.52335 0.53878 0.55209 0.56265 0.56953 0.57183
0.595  0.38088 0.38377 0.38856 0.39516 0.40370 0.41387 0.42589 0.43943 0.45406 0.46992 0.48638 0.50294 0.51928 0.53459 0.54790 0.55841 0.56513 0.56753
0.600  0.37695 0.37984 0.38456 0.39125 0.39978 0.40995 0.42196 0.43527 0.45011 0.46566 0.48208 0.49891 0.51520 0.53024 0.54348 0.55398 0.56085 0.56312
0.605  0.37304 0.37590 0.38066 0.38734 0.39573 0.40605 0.41784 0.43135 0.44591 0.46170 0.47809 0.49456 0.51081 0.52610 0.53929 0.54974 0.55643 0.55881
0.610  0.36915 0.37199 0.37677 0.38345 0.39185 0.40216 0.41395 0.42721 0.44198 0.45774 0.47410 0.49054 0.50674 0.52169 0.53484 0.54530 0.55212 0.55438
0.615  0.36527 0.36812 0.37290 0.37947 0.38798 0.39810 0.41006 0.42331 0.43806 0.45351 0.46980 0.48649 0.50234 0.51754 0.53065 0.54104 0.54779 0.55005
0.620  0.36142 0.36426 0.36905 0.37561 0.38411 0.39424 0.40597 0.41941 0.43387 0.44956 0.46582 0.48215 0.49826 0.51310 0.52643 0.53675 0.54335 0.54570
0.625  0.35758 0.36043 0.36520 0.37177 0.38012 0.39038 0.40210 0.41528 0.42996 0.44553 0.46152 0.47812 0.49415 0.50896 0.52197 0.53229 0.53902 0.54125
0.630  0.35374 0.35660 0.36130 0.36794 0.37629 0.38636 0.39825 0.41140 0.42578 0.44138 0.45754 0.47376 0.48976 0.50479 0.51775 0.52800 0.53456 0.53689
0.635  0.34993 0.35280 0.35749 0.36412 0.37247 0.38253 0.39419 0.40753 0.42188 0.43744 0.45355 0.46973 0.48567 0.50034 0.51326 0.52352 0.53020 0.53242
0.640  0.34614 0.34901 0.35370 0.36021 0.36866 0.37871 0.39035 0.40342 0.41798 0.43320 0.44925 0.46565 0.48124 0.49617 0.50902 0.51920 0.52582 0.52803
0.645  0.34237 0.34523 0.34992 0.35642 0.36471 0.37486 0.38651 0.39956 0.41382 0.42927 0.44527 0.46132 0.47713 0.49170 0.50477 0.51488 0.52134 0.52364
0.650  0.33861 0.34144 0.34615 0.35265 0.36093 0.37091 0.38247 0.39570 0.40993 0.42532 0.44096 0.45727 0.47301 0.48751 0.50026 0.51037 0.51694 0.51913
0.655  0.33487 0.33766 0.34239 0.34889 0.35715 0.36711 0.37865 0.39161 0.40603 0.42110 0.43698 0.45289 0.46858 0.48331 0.49598 0.50601 0.51251 0.51471
0.660  0.33113 0.33393 0.33856 0.34501 0.35338 0.36332 0.37484 0.38777 0.40187 0.41716 0.43298 0.44884 0.46445 0.47882 0.49167 0.50165 0.50802 0.51018
0.665  0.32741 0.33020 0.33483 0.34127 0.34947 0.35936 0.37081 0.38392 0.39799 0.41292 0.42867 0.44475 0.45999 0.47460 0.48716 0.49711 0.50357 0.50573
0.670  0.32371 0.32649 0.33111 0.33754 0.34572 0.35558 0.36701 0.37983 0.39406 0.40898 0.42466 0.44038 0.45585 0.47027 0.48285 0.49271 0.49903 0.50127
0.675  0.32001 0.32279 0.32740 0.33381 0.34198 0.35182 0.36321 0.37600 0.38994 0.40504 0.42034 0.43630 0.45169 0.46584 0.47828 0.48815 0.49457 0.49669
0.680  0.31632 0.31910 0.32370 0.33010 0.33824 0.34787 0.35919 0.37214 0.38605 0.40080 0.41633 0.43189 0.44721 0.46159 0.47395 0.48373 0.49007 0.49220
0.685  0.31265 0.31541 0.32000 0.32626 0.33436 0.34411 0.35540 0.36807 0.38189 0.39685 0.41231 0.42779 0.44303 0.45704 0.46959 0.47929 0.48549 0.48769
0.690  0.30898 0.31174 0.31623 0.32257 0.33064 0.34036 0.35161 0.36423 0.37800 0.39287 0.40797 0.42368 0.43854 0.45276 0.46499 0.47468 0.48098 0.48307
0.695  0.30532 0.30806 0.31255 0.31887 0.32692 0.33661 0.34778 0.36036 0.37410 0.38863 0.40394 0.41926 0.43433 0.44846 0.46061 0.47021 0.47643 0.47852
0.700  0.30168 0.30436 0.30889 0.31518 0.32320 0.33267 0.34382 0.35631 0.36993 0.38466 0.39988 0.41513 0.43011 0.44388 0.45620 0.46572 0.47181 0.47386
0.705  0.29803 0.30071 0.30522 0.31150 0.31934 0.32893 0.34003 0.35247 0.36602 0.38040 0.39553 0.41067 0.42557 0.43955 0.45155 0.46105 0.46723 0.46928
0.710  0.29440 0.29707 0.30157 0.30770 0.31563 0.32519 0.33624 0.34843 0.36211 0.37642 0.39147 0.40652 0.42133 0.43517 0.44711 0.45653 0.46261 0.46468
0.715  0.29077 0.29343 0.29791 0.30402 0.31193 0.32126 0.33223 0.34453 0.35793 0.37243 0.38709 0.40236 0.41707 0.43058 0.44244 0.45198 0.45795 0.45996
0.720  0.28712 0.28980 0.29417 0.30035 0.30822 0.31752 0.32844 0.34068 0.35401 0.36814 0.38300 0.39787 0.41249 0.42620 0.43796 0.44726 0.45331 0.45532
0.725  0.28350 0.28617 0.29053 0.29668 0.30437 0.31377 0.32465 0.33658 0.35008 0.36413 0.37890 0.39368 0.40820 0.42153 0.43346 0.44268 0.44861 0.45065
0.730  0.27989 0.28255 0.28689 0.29301 0.30067 0.31003 0.32063 0.33272 0.34588 0.36010 0.37450 0.38946 0.40382 0.41711 0.42873 0.43806 0.44389 0.44587
0.735  0.27628 0.27893 0.28325 0.28922 0.29696 0.30609 0.31683 0.32885 0.34193 0.35579 0.37037 0.38494 0.39926 0.41268 0.42418 0.43328 0.43918 0.44115
0.740  0.27267 0.27530 0.27961 0.28556 0.29326 0.30234 0.31302 0.32472 0.33795 0.35175 0.36623 0.38070 0.39491 0.40795 0.41962 0.42862 0.43441 0.43641
0.745  0.26907 0.27163 0.27597 0.28189 0.28940 0.29859 0.30899 0.32084 0.33374 0.34766 0.36177 0.37642 0.39024 0.40347 0.41481 0.42392 0.42962 0.43155
0.750  0.26547 0.26802 0.27233 0.27822 0.28569 0.29481 0.30517 0.31695 0.32977 0.34334 0.35760 0.37185 0.38586 0.39895 0.41020 0.41907 0.42483 0.42676
0.755  0.26186 0.26440 0.26860 0.27455 0.28198 0.29087 0.30134 0.31297 0.32551 0.33925 0.35340 0.36755 0.38143 0.39417 0.40555 0.41433 0.41998 0.42193
0.760  0.25826 0.26078 0.26496 0.27075 0.27826 0.28710 0.29728 0.30889 0.32151 0.33486 0.34891 0.36293 0.37671 0.38961 0.40067 0.40955 0.41511 0.41699
0.765  0.25465 0.25716 0.26132 0.26707 0.27438 0.28332 0.29344 0.30496 0.31749 0.33075 0.34468 0.35859 0.37224 0.38502 0.39597 0.40462 0.41023 0.41210
0.770  0.25104 0.25354 0.25767 0.26339 0.27065 0.27934 0.28958 0.30100 0.31319 0.32661 0.34013 0.35421 0.36775 0.38015 0.39124 0.39978 0.40530 0.40718
0.775  0.24743 0.24991 0.25402 0.25970 0.26691 0.27555 0.28570 0.29682 0.30914 0.32217 0.33586 0.34952 0.36295 0.37551 0.38627 0.39492 0.40031 0.40214
0.780  0.24382 0.24628 0.25036 0.25600 0.26317 0.27174 0.28161 0.29285 0.30507 0.31799 0.33156 0.34510 0.35840 0.37083 0.38147 0.38988 0.39533 0.39715
0.785  0.24020 0.24264 0.24660 0.25217 0.25925 0.26791 0.27771 0.28885 0.30072 0.31378 0.32695 0.34065 0.35381 0.36587 0.37664 0.38494 0.39031 0.39213
0.790  0.23657 0.23898 0.24292 0.24846 0.25549 0.26390 0.27380 0.28462 0.29661 0.30928 0.32261 0.33589 0.34893 0.36112 0.37158 0.37997 0.38520 0.38697
0.795  0.23293 0.23528 0.23924 0.24474 0.25171 0.26005 0.26966 0.28059 0.29248 0.30503 0.31822 0.33138 0.34428 0.35634 0.36667 0.37482 0.38011 0.38187
0.800  0.22929 0.23162 0.23555 0.24100 0.24791 0.25619 0.26571 0.27655 0.28807 0.30076 0.31353 0.32683 0.33959 0.35128 0.36172 0.36976 0.37496 0.37672
0.805  0.22563 0.22795 0.23184 0.23725 0.24406 0.25230 0.26174 0.27225 0.28389 0.29618 0.30910 0.32197 0.33461 0.34642 0.35654 0.36467 0.36972 0.37144
0.810  0.22196 0.22426 0.22813 0.23336 0.24012 0.24822 0.25754 0.26816 0.27968 0.29185 0.30463 0.31736 0.32985 0.34151 0.35151 0.35939 0.36450 0.36620
0.815  0.21826 0.22056 0.22439 0.22958 0.23628 0.24430 0.25353 0.26404 0.27519 0.28747 0.29984 0.31270 0.32504 0.33634 0.34642 0.35419 0.35922 0.36091
0.820  0.21457 0.21685 0.22055 0.22579 0.23242 0.24036 0.24949 0.25966 0.27092 0.28281 0.29530 0.30774 0.31994 0.33135 0.34127 0.34895 0.35383 0.35549
0.825  0.21086 0.21312 0.21679 0.22197 0.22853 0.23622 0.24543 0.25549 0.26662 0.27837 0.29071 0.30300 0.31505 0.32630 0.33593 0.34352 0.34845 0.35009
0.830  0.20714 0.20937 0.21300 0.21813 0.22448 0.23222 0.24114 0.25128 0.26204 0.27390 0.28582 0.29821 0.31010 0.32098 0.33069 0.33817 0.34301 0.34464
0.835  0.20339 0.20560 0.20920 0.21415 0.22055 0.22821 0.23701 0.24681 0.25767 0.26912 0.28115 0.29313 0.30486 0.31584 0.32540 0.33277 0.33751 0.33905
0.840  0.19962 0.20179 0.20537 0.21026 0.21659 0.22416 0.23286 0.24254 0.25326 0.26456 0.27643 0.28824 0.29982 0.31063 0.31987 0.32727 0.33189 0.33347
0.845  0.19584 0.19794 0.20151 0.20635 0.21260 0.21990 0.22847 0.23823 0.24856 0.25995 0.27140 0.28330 0.29471 0.30514 0.31446 0.32162 0.32627 0.32783
0.850  0.19202 0.19410 0.19762 0.20241 0.20843 0.21579 0.22424 0.23365 0.24406 0.25505 0.26658 0.27806 0.28931 0.29982 0.30898 0.31603 0.32058 0.32204
0.855  0.18818 0.19023 0.19363 0.19843 0.20438 0.21163 0.21997 0.22925 0.23952 0.25034 0.26170 0.27300 0.28408 0.29442 0.30325 0.31034 0.31475 0.31625
0.860  0.18431 0.18633 0.18968 0.19441 0.20028 0.20744 0.21566 0.22480 0.23489 0.24558 0.25652 0.26789 0.27878 0.28892 0.29762 0.30446 0.30889 0.31039
0.865  0.18040 0.18240 0.18570 0.19026 0.19615 0.20304 0.21111 0.22030 0.23003 0.24052 0.25152 0.26246 0.27319 0.28320 0.29192 0.29864 0.30298 0.30436
0.870  0.17646 0.17843 0.18168 0.18617 0.19197 0.19876 0.20670 0.21554 0.22533 0.23564 0.24645 0.25720 0.26774 0.27757 0.28606 0.29271 0.29693 0.29832
0.875  0.17248 0.17442 0.17762 0.18204 0.18762 0.19442 0.20224 0.21093 0.22054 0.23068 0.24107 0.25186 0.26220 0.27184 0.28008 0.28661 0.29078 0.29219
0.880  0.16846 0.17037 0.17351 0.17786 0.18334 0.19003 0.19753 0.20626 0.21549 0.22542 0.23585 0.24621 0.25637 0.26585 0.27411 0.28046 0.28458 0.28588
0.885  0.16439 0.16626 0.16935 0.17363 0.17901 0.18543 0.19295 0.20131 0.21057 0.22032 0.23054 0.24071 0.25066 0.25994 0.26802 0.27424 0.27825 0.27954
0.890  0.16027 0.16210 0.16507 0.16923 0.17462 0.18092 0.18830 0.19650 0.20557 0.21513 0.22492 0.23510 0.24484 0.25392 0.26168 0.26789 0.27175 0.27309
0.895  0.15609 0.15784 0.16080 0.16488 0.17004 0.17634 0.18357 0.19161 0.20028 0.20963 0.21943 0.22917 0.23890 0.24761 0.25537 0.26134 0.26520 0.26642
0.900  0.15185 0.15357 0.15646 0.16047 0.16551 0.17168 0.17859 0.18643 0.19511 0.20425 0.21383 0.22335 0.23267 0.24136 0.24893 0.25474 0.25850 0.25971
0.905  0.14754 0.14923 0.15206 0.15597 0.16091 0.16679 0.17369 0.18136 0.18983 0.19876 0.20790 0.21740 0.22650 0.23497 0.24220 0.24801 0.25165 0.25285
0.910  0.14316 0.14481 0.14757 0.15140 0.15622 0.16197 0.16870 0.17618 0.18425 0.19295 0.20207 0.21112 0.22019 0.22843 0.23548 0.24111 0.24462 0.24576
0.915  0.13868 0.14030 0.14300 0.14672 0.15143 0.15703 0.16353 0.17088 0.17875 0.18722 0.19609 0.20491 0.21354 0.22158 0.22858 0.23396 0.23745 0.23857
0.920  0.13412 0.13570 0.13833 0.14187 0.14643 0.15199 0.15822 0.16529 0.17311 0.18134 0.18977 0.19853 0.20691 0.21471 0.22150 0.22672 0.23009 0.23120
0.925  0.12946 0.13100 0.13349 0.13699 0.14142 0.14669 0.15287 0.15974 0.16715 0.17512 0.18349 0.19197 0.20010 0.20766 0.21411 0.21928 0.22249 0.22353
0.930  0.12469 0.12618 0.12859 0.13199 0.13628 0.14139 0.14738 0.15403 0.16120 0.16892 0.17702 0.18505 0.19291 0.20024 0.20661 0.21151 0.21469 0.21572
0.935  0.11979 0.12123 0.12356 0.12685 0.13100 0.13593 0.14158 0.14798 0.15507 0.16253 0.17033 0.17809 0.18567 0.19273 0.19887 0.20359 0.20664 0.20765
0.940  0.11474 0.11613 0.11838 0.12155 0.12544 0.13030 0.13574 0.14191 0.14872 0.15591 0.16325 0.17088 0.17817 0.18496 0.19085 0.19539 0.19831 0.19922
0.945  0.10952 0.11085 0.11302 0.11598 0.11981 0.12436 0.12969 0.13562 0.14200 0.14888 0.15609 0.16324 0.17037 0.17687 0.18242 0.18686 0.18961 0.19054
0.950  0.10411 0.10535 0.10746 0.11030 0.11395 0.11830 0.12340 0.12892 0.13517 0.14174 0.14862 0.15544 0.16212 0.16834 0.17375 0.17790 0.18059 0.18141
0.955  0.09847 0.09966 0.10166 0.10436 0.10784 0.11198 0.11671 0.12208 0.12802 0.13426 0.14064 0.14728 0.15362 0.15952 0.16464 0.16858 0.17112 0.17193
0.960  0.09257 0.09368 0.09556 0.09813 0.10142 0.10534 0.10981 0.11489 0.12036 0.12625 0.13242 0.13854 0.14466 0.15023 0.15497 0.15877 0.16116 0.16187
0.965  0.08633 0.08738 0.08911 0.09156 0.09456 0.09822 0.10251 0.10727 0.11240 0.11792 0.12370 0.12943 0.13504 0.14026 0.14480 0.14834 0.15054 0.15127
0.970  0.07969 0.08067 0.08227 0.08454 0.08733 0.09073 0.09471 0.09902 0.10389 0.10901 0.11424 0.11968 0.12488 0.12971 0.13391 0.13714 0.13923 0.13986
0.975  0.07253 0.07343 0.07490 0.07692 0.07953 0.08264 0.08619 0.09023 0.09457 0.09925 0.10415 0.10912 0.11387 0.11828 0.12211 0.12506 0.12696 0.12749
0.980  0.06468 0.06549 0.06681 0.06862 0.07097 0.07376 0.07694 0.08055 0.08445 0.08864 0.09303 0.09738 0.10172 0.10568 0.10904 0.11174 0.11343 0.11389
0.985  0.05585 0.05655 0.05770 0.05928 0.06131 0.06367 0.06650 0.06956 0.07302 0.07665 0.08037 0.08423 0.08792 0.09135 0.09433 0.09666 0.09810 0.09852
0.990  0.04547 0.04604 0.04698 0.04828 0.04990 0.05187 0.05413 0.05669 0.05952 0.06242 0.06553 0.06869 0.07170 0.07450 0.07694 0.07881 0.08002 0.08033
0.995  0.03206 0.03247 0.03313 0.03405 0.03520 0.03660 0.03820 0.04002 0.04197 0.04408 0.04628 0.04846 0.05064 0.05262 0.05435 0.05567 0.05651 0.05673
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e010.dat <==
# alpha = +0.50 epsilon = 0.10
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99981 0.99981 0.99981 0.99981 0.99982 0.99982 0.99983 0.99984 0.99985 0.99986 0.99987 0.99988 0.99989 0.99990 0.99991 0.99991 0.99992 0.99992
0.010  0.99923 0.99923 0.99924 0.99925 0.99927 0.99929 0.99932 0.99935 0.99938 0.99942 0.99946 0.99950 0.99955 0.99959 0.99963 0.99966 0.99968 0.99969
0.015  0.99826 0.99827 0.99829 0.99832 0.99836 0.99841 0.99847 0.99854 0.99862 0.99870 0.99879 0.99889 0.99899 0.99908 0.99916 0.99923 0.99927 0.99931
0.020  0.99692 0.99694 0.99698 0.99703 0.99710 0.99719 0.99729 0.99741 0.99755 0.99770 0.99786 0.99803 0.99820 0.99837 0.99851 0.99863 0.99870 0.99863
0.025  0.99520 0.99523 0.99529 0.99537 0.99548 0.99562 0.99578 0.99596 0.99618 0.99641 0.99666 0.99693 0.99720 0.99745 0.99768 0.99786 0.99798 0.99794
0.030  0.99311 0.99316 0.99324 0.99336 0.99352 0.99371 0.99394 0.99421 0.99451 0.99485 0.99521 0.99559 0.99597 0.99634 0.99667 0.99693 0.99710 0.99711
0.035  0.99066 0.99073 0.99084 0.99101 0.99122 0.99148 0.99179 0.99215 0.99257 0.99302 0.99351 0.99403 0.99454 0.99504 0.99549 0.99583 0.99606 0.99613
0.040  0.98786 0.98795 0.98810 0.98832 0.98859 0.98893 0.98933 0.98980 0.99034 0.99092 0.99156 0.99223 0.99290 0.99355 0.99413 0.99458 0.99487 0.99500
0.045  0.98473 0.98484 0.98503 0.98530 0.98565 0.98607 0.98658 0.98717 0.98784 0.98858 0.98938 0.99022 0.99105 0.99186 0.99259 0.99317 0.99353 0.99359
0.050  0.98127 0.98141 0.98164 0.98197 0.98239 0.98291 0.98353 0.98426 0.98508 0.98598 0.98697 0.98800 0.98903 0.99001 0.99089 0.99159 0.99205 0.99219
0.055  0.97750 0.97767 0.97794 0.97834 0.97884 0.97947 0.98022 0.98109 0.98207 0.98315 0.98433 0.98556 0.98680 0.98799 0.98905 0.98989 0.99043 0.99050
0.060  0.97343 0.97362 0.97395 0.97441 0.97501 0.97575 0.97663 0.97766 0.97882 0.98009 0.98148 0.98293 0.98439 0.98579 0.98704 0.98802 0.98866 0.98883
0.065  0.96907 0.96930 0.96968 0.97022 0.97091 0.97177 0.97280 0.97398 0.97534 0.97682 0.97843 0.98012 0.98181 0.98343 0.98487 0.98601 0.98676 0.98703
0.070  0.96444 0.96470 0.96514 0.96576 0.96656 0.96755 0.96873 0.97008 0.97163 0.97335 0.97519 0.97712 0.97906 0.98092 0.98257 0.98388 0.98474 0.98496
0.075  0.95956 0.95985 0.96035 0.96105 0.96196 0.96309 0.96443 0.96597 0.96772 0.96966 0.97175 0.97394 0.97613 0.97824 0.98011 0.98161 0.98257 0.98291
0.080  0.95443 0.95477 0.95533 0.95612 0.95714 0.95841 0.95991 0.96165 0.96362 0.96580 0.96815 0.97061 0.97308 0.97545 0.97755 0.97922 0.98030 0.98061
0.085  0.94908 0.94946 0.95008 0.95097 0.95210 0.95352 0.95520 0.95714 0.95934 0.96177 0.96439 0.96712 0.96987 0.97249 0.97483 0.97669 0.97789 0.97833
0.090  0.94353 0.94394 0.94463 0.94561 0.94687 0.94843 0.95030 0.95244 0.95488 0.95757 0.96045 0.96348 0.96653 0.96944 0.97202 0.97407 0.97540 0.97580
0.095  0.93778 0.93823 0.93899 0.94007 0.94146 0.94317 0.94521 0.94757 0.95025 0.95321 0.95639 0.95972 0.96306 0.96622 0.96906 0.97131 0.97277 0.97331
0.100  0.93185 0.93234 0.93318 0.93435 0.93587 0.93775 0.93998 0.94256 0.94549 0.94872 0.95220 0.95580 0.95945 0.96293 0.96603 0.96848 0.97006 0.97058
0.105  0.92575 0.92629 0.92720 0.92848 0.93013 0.93217 0.93460 0.93741 0.94059 0.94410 0.94785 0.95180 0.95575 0.95950 0.96285 0.96551 0.96724 0.96775
0.110  0.91950 0.92009 0.92107 0.92246 0.92424 0.92645 0.92908 0.93212 0.93556 0.93933 0.94342 0.94767 0.95191 0.95600 0.95960 0.96245 0.96432 0.96497
0.115  0.91312 0.91376 0.91481 0.91630 0.91823 0.92061 0.92344 0.92671 0.93039 0.93448 0.93887 0.94342 0.94802 0.95236 0.95625 0.95933 0.96132 0.96197
0.120  0.90662 0.90730 0.90843 0.91003 0.91210 0.91465 0.91769 0.92118 0.92515 0.92953 0.93420 0.93912 0.94399 0.94868 0.95278 0.95609 0.95823 0.95887
0.125  0.90000 0.90073 0.90194 0.90365 0.90586 0.90858 0.91182 0.91556 0.91981 0.92445 0.92948 0.93467 0.93991 0.94487 0.94930 0.95277 0.95504 0.95584
0.130  0.89329 0.89406 0.89535 0.89717 0.89952 0.90242 0.90588 0.90987 0.91435 0.91932 0.92463 0.93020 0.93572 0.94096 0.94567 0.94940 0.95181 0.95260
0.135  0.88649 0.88731 0.88868 0.89061 0.89311 0.89619 0.89986 0.90409 0.90885 0.91412 0.91975 0.92560 0.93144 0.93706 0.94198 0.94593 0.94849 0.94927
0.140  0.87962 0.88049 0.88193 0.88398 0.88662 0.88988 0.89376 0.89822 0.90328 0.90882 0.91475 0.92098 0.92716 0.93302 0.93827 0.94236 0.94507 0.94603
0.145  0.87268 0.87360 0.87513 0.87728 0.88007 0.88352 0.88760 0.89231 0.89763 0.90349 0.90975 0.91625 0.92274 0.92898 0.93444 0.93882 0.94164 0.94258
0.150  0.86569 0.86666 0.86826 0.87054 0.87347 0.87709 0.88138 0.88635 0.89193 0.89806 0.90468 0.91153 0.91835 0.92482 0.93055 0.93515 0.93810 0.93906
0.155  0.85865 0.85966 0.86135 0.86374 0.86683 0.87061 0.87513 0.88033 0.88621 0.89264 0.89953 0.90669 0.91383 0.92061 0.92667 0.93140 0.93452 0.93563
0.160  0.85158 0.85264 0.85441 0.85691 0.86014 0.86411 0.86884 0.87427 0.88039 0.88717 0.89438 0.90186 0.90931 0.91642 0.92268 0.92768 0.93087 0.93200
0.165  0.84448 0.84559 0.84744 0.85005 0.85342 0.85758 0.86252 0.86820 0.87460 0.88162 0.88915 0.89695 0.90473 0.91212 0.91861 0.92384 0.92721 0.92832
0.170  0.83736 0.83851 0.84045 0.84317 0.84668 0.85103 0.85615 0.86211 0.86878 0.87610 0.88394 0.89198 0.90007 0.90775 0.91461 0.91996 0.92347 0.92459
0.175  0.83022 0.83142 0.83344 0.83627 0.83993 0.84445 0.84980 0.85595 0.86288 0.87049 0.87864 0.88708 0.89549 0.90345 0.91047 0.91601 0.91967 0.92096
0.180  0.82308 0.82433 0.82642 0.82936 0.83318 0.83785 0.84343 0.84983 0.85703 0.86493 0.87339 0.88205 0.89077 0.89902 0.90628 0.91212 0.91586 0.91714
0.185  0.81594 0.81724 0.81940 0.82246 0.82642 0.83127 0.83704 0.84369 0.85116 0.85929 0.86804 0.87711 0.88601 0.89455 0.90207 0.90811 0.91200 0.91328
0.190  0.80880 0.81015 0.81239 0.81556 0.81967 0.82469 0.83065 0.83751 0.84523 0.85371 0.86276 0.87203 0.88136 0.89017 0.89793 0.90406 0.90809 0.90938
0.195  0.80167 0.80306 0.80538 0.80867 0.81289 0.81811 0.82428 0.83138 0.83936 0.84809 0.85738 0.86706 0.87656 0.88565 0.89365 0.90003 0.90413 0.90559
0.200  0.79456 0.79599 0.79840 0.80179 0.80616 0.81154 0.81791 0.82524 0.83342 0.84245 0.85209 0.86196 0.87185 0.88110 0.88933 0.89594 0.90019 0.90162
0.205  0.78747 0.78895 0.79143 0.79493 0.79944 0.80496 0.81152 0.81907 0.82757 0.83687 0.84671 0.85684 0.86704 0.87665 0.88512 0.89179 0.89618 0.89762
0.210  0.78040 0.78193 0.78448 0.78807 0.79274 0.79843 0.80519 0.81296 0.82171 0.83120 0.84138 0.85185 0.86219 0.87208 0.88076 0.88762 0.89213 0.89359
0.215  0.77335 0.77493 0.77756 0.78125 0.78605 0.79192 0.79887 0.80687 0.81579 0.82563 0.83601 0.84671 0.85747 0.86746 0.87638 0.88352 0.88805 0.88967
0.220  0.76634 0.76796 0.77067 0.77447 0.77937 0.78543 0.79256 0.80073 0.80997 0.81997 0.83061 0.84172 0.85260 0.86299 0.87209 0.87930 0.88400 0.88558
0.225  0.75937 0.76103 0.76381 0.76771 0.77275 0.77893 0.78625 0.79469 0.80407 0.81443 0.82535 0.83659 0.84772 0.85836 0.86770 0.87506 0.87989 0.88147
0.230  0.75242 0.75413 0.75698 0.76099 0.76616 0.77249 0.78001 0.78865 0.79828 0.80878 0.81995 0.83158 0.84299 0.85370 0.86326 0.87078 0.87574 0.87748
0.235  0.74552 0.74727 0.75018 0.75430 0.75960 0.76610 0.77379 0.78258 0.79250 0.80327 0.81470 0.82646 0.83810 0.84921 0.85881 0.86662 0.87156 0.87333
0.240  0.73866 0.74045 0.74343 0.74765 0.75308 0.75973 0.76755 0.77661 0.78667 0.79766 0.80932 0.82134 0.83335 0.84455 0.85449 0.86231 0.86745 0.86915
0.245  0.73184 0.73368 0.73672 0.74102 0.74656 0.75335 0.76140 0.77058 0.78095 0.79218 0.80410 0.81637 0.82849 0.83988 0.85003 0.85800 0.86325 0.86496
0.250  0.72506 0.72694 0.73006 0.73445 0.74011 0.74706 0.75528 0.76466 0.77515 0.78660 0.79875 0.81125 0.82359 0.83537 0.84553 0.85378 0.85902 0.86089
0.255  0.71834 0.72025 0.72344 0.72792 0.73371 0.74080 0.74913 0.75877 0.76948 0.78116 0.79356 0.80629 0.81888 0.83069 0.84120 0.84945 0.85485 0.85666
0.260  0.71166 0.71361 0.71686 0.72144 0.72734 0.73458 0.74309 0.75283 0.76374 0.77563 0.78824 0.80120 0.81400 0.82601 0.83669 0.84510 0.85061 0.85242
0.265  0.70502 0.70701 0.71033 0.71500 0.72102 0.72835 0.73708 0.74701 0.75813 0.77024 0.78308 0.79610 0.80910 0.82149 0.83217 0.84082 0.84633 0.84830
0.270  0.69844 0.70046 0.70385 0.70861 0.71470 0.72222 0.73103 0.74122 0.75254 0.76474 0.77779 0.79119 0.80442 0.81682 0.82782 0.83648 0.84209 0.84404
0.275  0.69191 0.69397 0.69740 0.70223 0.70847 0.71613 0.72510 0.73538 0.74688 0.75941 0.77267 0.78612 0.79954 0.81212 0.82330 0.83209 0.83784 0.83976
0.280  0.68543 0.68752 0.69102 0.69594 0.70229 0.71001 0.71921 0.72967 0.74136 0.75395 0.76742 0.78124 0.79484 0.80762 0.81878 0.82770 0.83356 0.83547
0.285  0.67900 0.68113 0.68468 0.68969 0.69615 0.70400 0.71327 0.72388 0.73575 0.74867 0.76231 0.77619 0.79000 0.80294 0.81441 0.82342 0.82924 0.83131
0.290  0.67262 0.67479 0.67840 0.68349 0.69001 0.69804 0.70746 0.71824 0.73030 0.74325 0.75713 0.77133 0.78514 0.79824 0.80989 0.81902 0.82500 0.82700
0.295  0.66630 0.66850 0.67217 0.67734 0.68396 0.69212 0.70169 0.71264 0.72474 0.73804 0.75192 0.76632 0.78049 0.79377 0.80534 0.81460 0.82069 0.82268
0.300  0.66002 0.66226 0.66599 0.67121 0.67796 0.68618 0.69586 0.70697 0.71935 0.73267 0.74692 0.76130 0.77565 0.78907 0.80099 0.81033 0.81634 0.81849
0.305  0.65380 0.65607 0.65986 0.66515 0.67201 0.68035 0.69018 0.70144 0.71396 0.72750 0.74175 0.75650 0.77095 0.78454 0.79644 0.80590 0.81209 0.81415
0.310  0.64763 0.64994 0.65377 0.65914 0.66610 0.67456 0.68453 0.69590 0.70854 0.72222 0.73679 0.75151 0.76620 0.77993 0.79190 0.80148 0.80776 0.80981
0.315  0.64152 0.64385 0.64772 0.65319 0.66019 0.66874 0.67882 0.69037 0.70325 0.71708 0.73166 0.74676 0.76138 0.77525 0.78755 0.79719 0.80339 0.80560
0.320  0.63546 0.63782 0.64174 0.64728 0.65438 0.66305 0.67326 0.68495 0.69785 0.71196 0.72674 0.74180 0.75679 0.77080 0.78301 0.79275 0.79913 0.80125
0.325  0.62944 0.63182 0.63581 0.64142 0.64861 0.65739 0.66773 0.67945 0.69262 0.70676 0.72166 0.73706 0.75198 0.76613 0.77845 0.78844 0.79476 0.79702
0.330  0.62349 0.62590 0.62994 0.63557 0.64289 0.65178 0.66215 0.67411 0.68728 0.70172 0.71679 0.73214 0.74740 0.76146 0.77411 0.78402 0.79045 0.79266
0.335  0.61758 0.62002 0.62411 0.62982 0.63716 0.64613 0.65671 0.66879 0.68212 0.69655 0.71174 0.72723 0.74264 0.75704 0.76957 0.77958 0.78613 0.78829
0.340  0.61173 0.61420 0.61833 0.62411 0.63154 0.64061 0.65131 0.66340 0.67684 0.69157 0.70691 0.72255 0.73786 0.75238 0.76522 0.77528 0.78174 0.78405
0.345  0.60592 0.60842 0.61260 0.61845 0.62596 0.63513 0.64584 0.65817 0.67175 0.68644 0.70191 0.71766 0.73335 0.74795 0.76069 0.77084 0.77746 0.77968
0.350  0.60017 0.60270 0.60689 0.61283 0.62042 0.62961 0.64052 0.65283 0.66668 0.68152 0.69714 0.71303 0.72859 0.74333 0.75614 0.76638 0.77309 0.77530
0.355  0.59447 0.59703 0.60126 0.60721 0.61487 0.62422 0.63523 0.64768 0.66150 0.67645 0.69217 0.70817 0.72408 0.73868 0.75182 0.76210 0.76870 0.77105
0.360  0.58882 0.59140 0.59569 0.60169 0.60943 0.61887 0.62987 0.64254 0.65650 0.67158 0.68743 0.70357 0.71936 0.73430 0.74728 0.75764 0.76441 0.76666
0.365  0.58322 0.58583 0.59015 0.59622 0.60403 0.61354 0.62467 0.63732 0.65136 0.66654 0.68250 0.69874 0.71484 0.72966 0.74296 0.75335 0.76002 0.76240
0.370  0.57766 0.58030 0.58467 0.59079 0.59867 0.60820 0.61950 0.63227 0.64643 0.66173 0.67781 0.69417 0.71016 0.72528 0.73843 0.74890 0.75572 0.75802
0.375  0.57216 0.57481 0.57923 0.58541 0.59329 0.60297 0.61425 0.62710 0.64135 0.65675 0.67293 0.68938 0.70546 0.72068 0.73389 0.74445 0.75135 0.75363
0.380  0.56671 0.56937 0.57380 0.58001 0.58802 0.59778 0.60916 0.62211 0.63647 0.65198 0.66827 0.68483 0.70102 0.71629 0.72959 0.74016 0.74695 0.74936
0.385  0.56130 0.56398 0.56845 0.57472 0.58279 0.59254 0.60409 0.61715 0.63145 0.64705 0.66342 0.68006 0.69633 0.71171 0.72506 0.73571 0.74266 0.74497
0.390  0.55594 0.55865 0.56315 0.56947 0.57760 0.58743 0.59896 0.61208 0.62663 0.64234 0.65881 0.67554 0.69192 0.70710 0.72076 0.73141 0.73826 0.74069
0.395  0.55063 0.55336 0.55790 0.56427 0.57238 0.58237 0.59398 0.60719 0.62184 0.63744 0.65400 0.67082 0.68725 0.70276 0.71624 0.72697 0.73396 0.73630
0.400  0.54536 0.54811 0.55269 0.55910 0.56728 0.57723 0.58890 0.60218 0.61690 0.63278 0.64943 0.66609 0.68285 0.69818 0.71194 0.72267 0.72958 0.73190
0.405  0.54014 0.54291 0.54752 0.55392 0.56222 0.57224 0.58399 0.59736 0.61217 0.62792 0.64465 0.66164 0.67821 0.69385 0.70743 0.71822 0.72524 0.72762
0.410  0.53496 0.53775 0.54239 0.54884 0.55719 0.56729 0.57911 0.59257 0.60727 0.62331 0.64012 0.65693 0.67383 0.68927 0.70291 0.71377 0.72088 0.72322
0.415  0.52983 0.53263 0.53726 0.54380 0.55213 0.56226 0.57413 0.58764 0.60260 0.61850 0.63538 0.65250 0.66920 0.68496 0.69863 0.70949 0.71646 0.71894
0.420  0.52474 0.52756 0.53222 0.53881 0.54718 0.55738 0.56933 0.58291 0.59775 0.61394 0.63089 0.64782 0.66482 0.68040 0.69411 0.70504 0.71217 0.71454
0.425  0.51969 0.52250 0.52722 0.53383 0.54228 0.55253 0.56455 0.57804 0.59313 0.60938 0.62618 0.64343 0.66024 0.67609 0.68984 0.70075 0.70776 0.71025
0.430  0.51469 0.51752 0.52227 0.52886 0.53739 0.54771 0.55966 0.57337 0.58853 0.60464 0.62172 0.63877 0.65571 0.67154 0.68533 0.69631 0.70347 0.70585
0.435  0.50972 0.51257 0.51735 0.52398 0.53248 0.54283 0.55495 0.56872 0.58376 0.60014 0.61704 0.63440 0.65130 0.66723 0.68107 0.69202 0.69906 0.70156
0.440  0.50480 0.50766 0.51246 0.51914 0.52768 0.53809 0.55027 0.56393 0.57921 0.59543 0.61263 0.62976 0.64672 0.66271 0.67656 0.68758 0.69476 0.69715
0.445  0.49991 0.50280 0.50757 0.51433 0.52292 0.53337 0.54547 0.55934 0.57448 0.59097 0.60797 0.62542 0.64241 0.65836 0.67229 0.68329 0.69035 0.69286
0.450  0.49506 0.49797 0.50277 0.50948 0.51810 0.52858 0.54085 0.55460 0.56998 0.58630 0.60359 0.62081 0.63783 0.65389 0.66780 0.67885 0.68604 0.68845
0.455  0.49026 0.49318 0.49800 0.50475 0.51341 0.52393 0.53625 0.55007 0.56529 0.58188 0.59896 0.61649 0.63356 0.64936 0.66353 0.67456 0.68163 0.68415
0.460  0.48549 0.48843 0.49328 0.50006 0.50875 0.51932 0.53154 0.54556 0.56085 0.57724 0.59461 0.61190 0.62899 0.64510 0.65905 0.67011 0.67733 0.67974
0.465  0.48076 0.48371 0.48858 0.49539 0.50413 0.51461 0.52701 0.54089 0.55641 0.57286 0.59001 0.60761 0.62472 0.64057 0.65478 0.66583 0.67291 0.67543
0.470  0.47607 0.47902 0.48392 0.49076 0.49943 0.51006 0.52249 0.53644 0.55179 0.56825 0.58569 0.60304 0.62018 0.63633 0.65029 0.66139 0.66861 0.67102
0.475  0.47142 0.47436 0.47924 0.48609 0.49487 0.50554 0.51786 0.53199 0.54740 0.56391 0.58111 0.59876 0.61592 0.63180 0.64604 0.65710 0.66419 0.66671
0.480  0.46680 0.46975 0.47466 0.48153 0.49034 0.50091 0.51341 0.52741 0.54281 0.55958 0.57682 0.59443 0.61138 0.62756 0.64155 0.65266 0.65988 0.66229
0.485  0.46222 0.46518 0.47010 0.47700 0.48584 0.49645 0.50896 0.52302 0.53847 0.55502 0.57227 0.58996 0.60714 0.62305 0.63729 0.64837 0.65546 0.65798
0.490  0.45767 0.46064 0.46558 0.47250 0.48126 0.49201 0.50442 0.51846 0.53412 0.55073 0.56801 0.58570 0.60282 0.61882 0.63282 0.64392 0.65114 0.65356
0.495  0.45315 0.45613 0.46109 0.46803 0.47682 0.48759 0.50005 0.51412 0.52961 0.54620 0.56374 0.58119 0.59840 0.61452 0.62856 0.63963 0.64673 0.64924
0.500  0.44867 0.45166 0.45664 0.46351 0.47242 0.48308 0.49553 0.50980 0.52533 0.54195 0.55924 0.57697 0.59416 0.61009 0.62408 0.63519 0.64240 0.64482
0.505  0.44422 0.44722 0.45215 0.45911 0.46803 0.47873 0.49121 0.50531 0.52083 0.53744 0.55501 0.57246 0.58967 0.60584 0.61983 0.63089 0.63798 0.64049
0.510  0.43981 0.44281 0.44775 0.45473 0.46356 0.47440 0.48691 0.50104 0.51658 0.53321 0.55052 0.56825 0.58545 0.60135 0.61534 0.62644 0.63365 0.63606
0.515  0.43542 0.43842 0.44339 0.45039 0.45924 0.46996 0.48245 0.49658 0.51211 0.52898 0.54632 0.56376 0.58096 0.59713 0.61110 0.62215 0.62923 0.63173
0.520  0.43107 0.43405 0.43905 0.44598 0.45494 0.46568 0.47820 0.49234 0.50789 0.52453 0.54184 0.55957 0.57676 0.59264 0.60661 0.61768 0.62490 0.62729
0.525  0.42674 0.42973 0.43475 0.44168 0.45065 0.46142 0.47396 0.48812 0.50369 0.52034 0.53765 0.55509 0.57227 0.58842 0.60236 0.61340 0.62046 0.62296
0.530  0.42244 0.42544 0.43047 0.43742 0.44630 0.45704 0.46957 0.48372 0.49927 0.51591 0.53320 0.55091 0.56808 0.58393 0.59787 0.60892 0.61613 0.61851
0.535  0.41817 0.42118 0.42619 0.43318 0.44207 0.45284 0.46538 0.47954 0.49511 0.51175 0.52904 0.54644 0.56359 0.57971 0.59362 0.60463 0.61167 0.61417
0.540  0.41393 0.41695 0.42193 0.42897 0.43787 0.44865 0.46120 0.47537 0.49071 0.50733 0.52487 0.54228 0.55941 0.57522 0.58913 0.60016 0.60734 0.60972
0.545  0.40971 0.41274 0.41773 0.42469 0.43364 0.44433 0.45687 0.47102 0.48657 0.50319 0.52045 0.53809 0.55493 0.57101 0.58488 0.59585 0.60296 0.60537
0.550  0.40553 0.40857 0.41356 0.42053 0.42942 0.44019 0.45274 0.46690 0.48245 0.49905 0.51631 0.53366 0.55075 0.56652 0.58061 0.59153 0.59854 0.60090
0.555  0.40137 0.40441 0.40942 0.41639 0.42529 0.43607 0.44862 0.46257 0.47809 0.49468 0.51190 0.52951 0.54649 0.56230 0.57612 0.58706 0.59416 0.59654
0.560  0.39724 0.40027 0.40529 0.41227 0.42118 0.43196 0.44433 0.45848 0.47399 0.49057 0.50777 0.52507 0.54210 0.55805 0.57186 0.58275 0.58970 0.59217
0.565  0.39314 0.39614 0.40118 0.40817 0.41697 0.42773 0.44026 0.45440 0.46966 0.48620 0.50337 0.52093 0.53792 0.55360 0.56735 0.57826 0.58534 0.58770
0.570  0.38906 0.39206 0.39705 0.40401 0.41290 0.42367 0.43620 0.45011 0.46559 0.48211 0.49926 0.51649 0.53345 0.54937 0.56309 0.57393 0.58086 0.58332
0.575  0.38501 0.38801 0.39300 0.39997 0.40886 0.41962 0.43197 0.44606 0.46153 0.47799 0.49514 0.51236 0.52928 0.54488 0.55858 0.56943 0.57649 0.57883
0.580  0.38098 0.38398 0.38898 0.39594 0.40483 0.41544 0.42794 0.44202 0.45723 0.47369 0.49077 0.50793 0.52481 0.54066 0.55430 0.56510 0.57206 0.57444
0.585  0.37697 0.37998 0.38497 0.39193 0.40070 0.41143 0.42392 0.43778 0.45319 0.46963 0.48668 0.50380 0.52064 0.53616 0.55002 0.56073 0.56761 0.56994
0.590  0.37299 0.37599 0.38099 0.38785 0.39671 0.40744 0.41973 0.43377 0.44914 0.46530 0.48230 0.49967 0.51617 0.53194 0.54551 0.55624 0.56321 0.56553
0.595  0.36902 0.37203 0.37701 0.38388 0.39274 0.40330 0.41575 0.42975 0.44489 0.46126 0.47822 0.49524 0.51200 0.52764 0.54121 0.55189 0.55870 0.56112
0.600  0.36508 0.36808 0.37300 0.37994 0.38879 0.39934 0.41177 0.42556 0.44088 0.45694 0.47384 0.49112 0.50782 0.52320 0.53669 0.54736 0.55430 0.55660
0.605  0.36116 0.36414 0.36908 0.37601 0.38472 0.39540 0.40762 0.42158 0.43663 0.45290 0.46977 0.48670 0.50334 0.51895 0.53239 0.54300 0.54977 0.55217
0.610  0.35726 0.36021 0.36518 0.37210 0.38081 0.39147 0.40368 0.41739 0.43263 0.44887 0.46570 0.48258 0.49917 0.51445 0.52784 0.53845 0.54535 0.54764
0.615  0.35338 0.35633 0.36129 0.36810 0.37691 0.38740 0.39974 0.41344 0.42864 0.44457 0.46133 0.47844 0.49469 0.51020 0.52354 0.53408 0.54090 0.54319
0.620  0.34952 0.35247 0.35742 0.36423 0.37302 0.38350 0.39563 0.40949 0.42441 0.44055 0.45726 0.47402 0.49051 0.50566 0.51921 0.52968 0.53636 0.53873
0.625  0.34567 0.34862 0.35356 0.36037 0.36901 0.37961 0.39172 0.40532 0.42044 0.43646 0.45290 0.46991 0.48630 0.50142 0.51465 0.52512 0.53192 0.53417
0.630  0.34183 0.34480 0.34966 0.35653 0.36516 0.37556 0.38782 0.40140 0.41621 0.43225 0.44884 0.46548 0.48183 0.49715 0.51032 0.52072 0.52735 0.52970
0.635  0.33803 0.34099 0.34584 0.35269 0.36132 0.37170 0.38374 0.39747 0.41225 0.42824 0.44477 0.46135 0.47764 0.49261 0.50575 0.51613 0.52288 0.52512
0.640  0.33424 0.33719 0.34204 0.34877 0.35749 0.36785 0.37986 0.39333 0.40829 0.42395 0.44042 0.45719 0.47314 0.48833 0.50139 0.51170 0.51839 0.52062
0.645  0.33047 0.33342 0.33826 0.34498 0.35353 0.36398 0.37599 0.38942 0.40409 0.41995 0.43635 0.45279 0.46893 0.48378 0.49703 0.50727 0.51380 0.51611
0.650  0.32671 0.32963 0.33449 0.34119 0.34973 0.36001 0.37193 0.38552 0.40015 0.41594 0.43199 0.44865 0.46471 0.47949 0.49243 0.50266 0.50929 0.51150
0.655  0.32297 0.32586 0.33072 0.33742 0.34594 0.35619 0.36807 0.38140 0.39620 0.41167 0.42793 0.44421 0.46021 0.47518 0.48805 0.49820 0.50475 0.50697
0.660  0.31924 0.32212 0.32690 0.33355 0.34215 0.35238 0.36423 0.37751 0.39200 0.40766 0.42385 0.44007 0.45599 0.47062 0.48363 0.49373 0.50016 0.50233
0.665  0.31553 0.31841 0.32317 0.32980 0.33824 0.34841 0.36018 0.37362 0.38806 0.40338 0.41949 0.43590 0.45146 0.46630 0.47903 0.48909 0.49560 0.49778
0.670  0.31184 0.31470 0.31945 0.32607 0.33448 0.34462 0.35635 0.36951 0.38409 0.39938 0.41541 0.43146 0.44722 0.46187 0.47462 0.48459 0.49095 0.49321
0.675  0.30815 0.31101 0.31575 0.32234 0.33073 0.34083 0.35253 0.36564 0.37993 0.39538 0.41104 0.42730 0.44297 0.45736 0.46996 0.47993 0.48639 0.48853
0.680  0.30448 0.30733 0.31205 0.31862 0.32698 0.33688 0.34850 0.36175 0.37600 0.39109 0.40696 0.42283 0.43842 0.45301 0.46553 0.47540 0.48179 0.48393
0.685  0.30082 0.30366 0.30837 0.31480 0.32311 0.33311 0.34468 0.35766 0.37180 0.38708 0.40287 0.41866 0.43415 0.44838 0.46107 0.47086 0.47710 0.47931
0.690  0.29717 0.30000 0.30461 0.31111 0.31938 0.32934 0.34087 0.35379 0.36787 0.38305 0.39848 0.41447 0.42959 0.44401 0.45638 0.46616 0.47249 0.47459
0.695  0.29353 0.29634 0.30095 0.30742 0.31566 0.32558 0.33701 0.34988 0.36393 0.37878 0.39438 0.40999 0.42530 0.43962 0.45191 0.46159 0.46784 0.46995
0.700  0.28990 0.29266 0.29729 0.30374 0.31194 0.32165 0.33305 0.34581 0.35973 0.37476 0.39027 0.40579 0.42100 0.43496 0.44740 0.45700 0.46312 0.46519
0.705  0.28628 0.28903 0.29364 0.30006 0.30809 0.31790 0.32924 0.34195 0.35579 0.37046 0.38587 0.40128 0.41640 0.43055 0.44267 0.45224 0.45844 0.46051
0.710  0.28267 0.28541 0.29000 0.29628 0.30439 0.31415 0.32543 0.33790 0.35184 0.36643 0.38175 0.39705 0.41208 0.42608 0.43814 0.44762 0.45373 0.45580
0.715  0.27907 0.28179 0.28637 0.29262 0.30069 0.31022 0.32143 0.33397 0.34763 0.36239 0.37732 0.39282 0.40773 0.42141 0.43338 0.44298 0.44897 0.45099
0.720  0.27545 0.27819 0.28265 0.28896 0.29699 0.30648 0.31762 0.33010 0.34368 0.35807 0.37318 0.38828 0.40310 0.41695 0.42882 0.43817 0.44423 0.44625
0.725  0.27186 0.27459 0.27903 0.28531 0.29315 0.30274 0.31381 0.32599 0.33972 0.35402 0.36903 0.38402 0.39872 0.41221 0.42423 0.43350 0.43945 0.44149
0.730  0.26828 0.27099 0.27542 0.28166 0.28946 0.29899 0.30980 0.32211 0.33550 0.34995 0.36458 0.37974 0.39428 0.40771 0.41942 0.42878 0.43464 0.43662
0.735  0.26471 0.26740 0.27180 0.27790 0.28577 0.29507 0.30599 0.31822 0.33153 0.34562 0.36040 0.37518 0.38966 0.40319 0.41479 0.42392 0.42984 0.43181
0.740  0.26114 0.26381 0.26820 0.27425 0.28208 0.29133 0.30218 0.31410 0.32752 0.34153 0.35621 0.37087 0.38524 0.39840 0.41013 0.41918 0.42497 0.42697
0.745  0.25757 0.26018 0.26459 0.27061 0.27825 0.28758 0.29816 0.31020 0.32330 0.33741 0.35173 0.36653 0.38052 0.39385 0.40526 0.41439 0.42010 0.42203
0.750  0.25401 0.25660 0.26098 0.26697 0.27456 0.28381 0.29434 0.30630 0.31930 0.33306 0.34751 0.36193 0.37607 0.38926 0.40057 0.40947 0.41523 0.41715
0.755  0.25044 0.25302 0.25729 0.26332 0.27086 0.27990 0.29051 0.30231 0.31504 0.32894 0.34326 0.35757 0.37158 0.38441 0.39584 0.40464 0.41030 0.41224
0.760  0.24689 0.24945 0.25369 0.25957 0.26717 0.27614 0.28648 0.29823 0.31102 0.32454 0.33875 0.35292 0.36681 0.37979 0.39090 0.39978 0.40534 0.40722
0.765  0.24333 0.24587 0.25008 0.25592 0.26332 0.27238 0.28264 0.29430 0.30698 0.32040 0.33448 0.34852 0.36228 0.37513 0.38612 0.39478 0.40038 0.40225
0.770  0.23977 0.24229 0.24648 0.25227 0.25962 0.26843 0.27879 0.29034 0.30269 0.31624 0.32991 0.34410 0.35773 0.37020 0.38132 0.38987 0.39538 0.39726
0.775  0.23621 0.23872 0.24287 0.24862 0.25591 0.26466 0.27492 0.28618 0.29862 0.31179 0.32560 0.33938 0.35289 0.36550 0.37629 0.38493 0.39032 0.39214
0.780  0.23264 0.23513 0.23925 0.24496 0.25220 0.26087 0.27085 0.28221 0.29454 0.30759 0.32127 0.33492 0.34829 0.36076 0.37143 0.37983 0.38527 0.38708
0.785  0.22908 0.23155 0.23555 0.24118 0.24834 0.25707 0.26697 0.27821 0.29020 0.30337 0.31665 0.33043 0.34365 0.35576 0.36654 0.37483 0.38017 0.38198
0.790  0.22551 0.22794 0.23193 0.23752 0.24461 0.25310 0.26307 0.27400 0.28609 0.29887 0.31228 0.32564 0.33874 0.35096 0.36142 0.36978 0.37500 0.37677
0.795  0.22194 0.22431 0.22830 0.23384 0.24087 0.24928 0.25897 0.26999 0.28196 0.29461 0.30787 0.32110 0.33405 0.34612 0.35645 0.36458 0.36984 0.37160
0.800  0.21835 0.22071 0.22466 0.23015 0.23711 0.24545 0.25504 0.26595 0.27756 0.29032 0.30318 0.31652 0.32932 0.34103 0.35145 0.35947 0.36464 0.36639
0.805  0.21477 0.21710 0.22102 0.22646 0.23331 0.24160 0.25110 0.26168 0.27339 0.28576 0.29872 0.31165 0.32431 0.33612 0.34623 0.35431 0.35935 0.36105
0.810  0.21117 0.21348 0.21736 0.22264 0.22943 0.23758 0.24695 0.25761 0.26919 0.28142 0.29424 0.30701 0.31951 0.33117 0.34115 0.34899 0.35407 0.35576
0.815  0.20754 0.20985 0.21369 0.21891 0.22564 0.23370 0.24297 0.25351 0.26472 0.27704 0.28946 0.30233 0.31468 0.32597 0.33602 0.34375 0.34874 0.35042
0.820  0.20392 0.20621 0.20993 0.21518 0.22183 0.22980 0.23897 0.24918 0.26047 0.27240 0.28491 0.29737 0.30957 0.32095 0.33082 0.33846 0.34331 0.34495
0.825  0.20029 0.20256 0.20624 0.21143 0.21800 0.22572 0.23494 0.24503 0.25619 0.26797 0.28032 0.29261 0.30465 0.31587 0.32546 0.33300 0.33788 0.33951
0.830  0.19665 0.19889 0.20253 0.20766 0.21402 0.22178 0.23071 0.24086 0.25165 0.26350 0.27544 0.28781 0.29968 0.31053 0.32019 0.32761 0.33240 0.33402
0.835  0.19299 0.19520 0.19880 0.20376 0.21015 0.21782 0.22663 0.23644 0.24730 0.25876 0.27077 0.28274 0.29445 0.30537 0.31486 0.32217 0.32687 0.32839
0.840  0.18931 0.19147 0.19505 0.19995 0.20626 0.21383 0.22253 0.23221 0.24292 0.25422 0.26606 0.27785 0.28939 0.30014 0.30932 0.31665 0.32123 0.32279
0.845  0.18562 0.18772 0.19128 0.19611 0.20235 0.20965 0.21821 0.22794 0.23827 0.24963 0.26107 0.27292 0.28428 0.29465 0.30389 0.31098 0.31558 0.31712
0.850  0.18190 0.18397 0.18748 0.19225 0.19827 0.20560 0.21404 0.22343 0.23382 0.24478 0.25627 0.26770 0.27889 0.28932 0.29839 0.30537 0.30987 0.31131
0.855  0.17816 0.18020 0.18358 0.18837 0.19429 0.20152 0.20984 0.21909 0.22931 0.24010 0.25141 0.26266 0.27366 0.28392 0.29267 0.29967 0.30402 0.30551
0.860  0.17439 0.17641 0.17974 0.18444 0.19029 0.19741 0.20559 0.21470 0.22473 0.23537 0.24626 0.25756 0.26837 0.27841 0.28704 0.29379 0.29816 0.29964
0.865  0.17059 0.17258 0.17586 0.18039 0.18625 0.19310 0.20113 0.21025 0.21995 0.23038 0.24130 0.25217 0.26280 0.27271 0.28134 0.28797 0.29225 0.29361
0.870  0.16677 0.16872 0.17195 0.17641 0.18216 0.18890 0.19680 0.20558 0.21530 0.22554 0.23627 0.24694 0.25738 0.26710 0.27549 0.28204 0.28620 0.28757
0.875  0.16290 0.16483 0.16800 0.17238 0.17791 0.18466 0.19242 0.20105 0.21058 0.22064 0.23095 0.24163 0.25187 0.26140 0.26953 0.27596 0.28006 0.28145
0.880  0.15900 0.16089 0.16401 0.16832 0.17375 0.18037 0.18782 0.19645 0.20561 0.21546 0.22578 0.23604 0.24608 0.25544 0.26358 0.26983 0.27388 0.27516
0.885  0.15506 0.15692 0.15997 0.16420 0.16953 0.17588 0.18333 0.19161 0.20077 0.21042 0.22053 0.23059 0.24042 0.24957 0.25753 0.26364 0.26758 0.26885
0.890  0.15108 0.15289 0.15582 0.15994 0.16526 0.17149 0.17878 0.18689 0.19586 0.20531 0.21499 0.22504 0.23465 0.24360 0.25123 0.25733 0.26112 0.26243
0.895  0.14704 0.14877 0.15169 0.15572 0.16081 0.16703 0.17416 0.18210 0.19068 0.19990 0.20958 0.21919 0.22877 0.23735 0.24497 0.25083 0.25462 0.25582
0.900  0.14295 0.14464 0.14750 0.15144 0.15642 0.16249 0.16931 0.17705 0.18560 0.19462 0.20406 0.21345 0.22262 0.23116 0.23859 0.24429 0.24797 0.24916
0.905  0.13880 0.14045 0.14324 0.14709 0.15195 0.15775 0.16454 0.17209 0.18044 0.18923 0.19824 0.20759 0.21653 0.22485 0.23194 0.23762 0.24119 0.24236
0.910  0.13458 0.13620 0.13891 0.14267 0.14741 0.15306 0.15968 0.16704 0.17499 0.18355 0.19251 0.20142 0.21031 0.21839 0.22530 0.23081 0.23424 0.23535
0.915  0.13027 0.13186 0.13451 0.13816 0.14278 0.14828 0.15467 0.16188 0.16962 0.17794 0.18665 0.19531 0.20377 0.21165 0.21850 0.22376 0.22715 0.22825
0.920  0.12589 0.12744 0.13001 0.13348 0.13795 0.14340 0.14952 0.15645 0.16412 0.17220 0.18047 0.18905 0.19726 0.20489 0.21152 0.21661 0.21990 0.22098
0.925  0.12142 0.12293 0.12536 0.12879 0.13312 0.13828 0.14434 0.15106 0.15832 0.16614 0.17433 0.18263 0.19057 0.19796 0.20426 0.20929 0.21242 0.21344
0.930  0.11685 0.11831 0.12066 0.12398 0.12818 0.13317 0.13902 0.14552 0.15255 0.16010 0.16801 0.17586 0.18354 0.19069 0.19691 0.20168 0.20476 0.20576
0.935  0.11217 0.11357 0.11585 0.11905 0.12309 0.12791 0.13342 0.13968 0.14660 0.15388 0.16150 0.16907 0.17647 0.18334 0.18932 0.19391 0.19686 0.19785
0.940  0.10734 0.10870 0.11089 0.11397 0.11777 0.12250 0.12780 0.13381 0.14045 0.14746 0.15462 0.16205 0.16915 0.17575 0.18148 0.18588 0.18872 0.18960
0.945  0.10237 0.10366 0.10577 0.10865 0.11236 0.11679 0.12198 0.12774 0.13396 0.14066 0.14767 0.15463 0.16156 0.16787 0.17326 0.17755 0.18022 0.18113
0.950  0.09722 0.09843 0.10047 0.10322 0.10676 0.11099 0.11594 0.12130 0.12737 0.13375 0.14043 0.14707 0.15354 0.15957 0.16481 0.16883 0.17143 0.17223
0.955  0.09186 0.09301 0.09495 0.09756 0.10093 0.10494 0.10952 0.11473 0.12049 0.12654 0.13274 0.13916 0.14530 0.15101 0.15597 0.15977 0.16223 0.16301
0.960  0.08626 0.08734 0.08916 0.09164 0.09481 0.09860 0.10293 0.10784 0.11314 0.11884 0.12481 0.13073 0.13664 0.14202 0.14660 0.15026 0.15257 0.15325
0.965  0.08036 0.08137 0.08304 0.08539 0.08829 0.09182 0.09596 0.10055 0.10551 0.11084 0.11642 0.12196 0.12737 0.13240 0.13677 0.14018 0.14230 0.14301
0.970  0.07409 0.07503 0.07657 0.07875 0.08144 0.08471 0.08853 0.09269 0.09738 0.10231 0.10736 0.11260 0.11760 0.12225 0.12629 0.12939 0.13139 0.13200
0.975  0.06735 0.06820 0.06961 0.07155 0.07406 0.07704 0.08045 0.08433 0.08851 0.09300 0.09771 0.10248 0.10704 0.11128 0.11496 0.11778 0.11960 0.12011
0.980  0.05997 0.06074 0.06200 0.06374 0.06598 0.06865 0.07170 0.07516 0.07889 0.08291 0.08711 0.09129 0.09544 0.09923 0.10245 0.10502 0.10665 0.10708
0.985  0.05170 0.05236 0.05346 0.05496 0.05690 0.05915 0.06185 0.06477 0.06807 0.07155 0.07510 0.07879 0.08231 0.08558 0.08843 0.09065 0.09203 0.09242
0.990  0.04201 0.04255 0.04344 0.04467 0.04621 0.04809 0.05023 0.05267 0.05535 0.05812 0.06108 0.06408 0.06695 0.06962 0.07193 0.07371 0.07486 0.07516
0.995  0.02954 0.02992 0.03055 0.03142 0.03251 0.03383 0.03534 0.03706 0.03891 0.04091 0.04299 0.04506 0.04713 0.04900 0.05063 0.05188 0.05267 0.05289
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e020.dat <==
# alpha = +0.50 epsilon = 0.20
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99980 0.99980 0.99981 0.99981 0.99981 0.99982 0.99983 0.99983 0.99984 0.99985 0.99986 0.99988 0.99989 0.99990 0.99991 0.99991 0.99992 0.99992
0.010  0.99920 0.99921 0.99922 0.99924 0.99926 0.99928 0.99931 0.99934 0.99938 0.99942 0.99946 0.99950 0.99955 0.99959 0.99963 0.99966 0.99968 0.99969
0.015  0.99821 0.99823 0.99825 0.99828 0.99833 0.99838 0.99844 0.99852 0.99860 0.99869 0.99878 0.99888 0.99898 0.99908 0.99916 0.99923 0.99928 0.99931
0.020  0.99683 0.99686 0.99690 0.99696 0.99703 0.99713 0.99724 0.99737 0.99751 0.99767 0.99784 0.99802 0.99820 0.99837 0.99852 0.99864 0.99871 0.99865
0.025  0.99506 0.99510 0.99517 0.99526 0.99538 0.99553 0.99570 0.99590 0.99613 0.99637 0.99664 0.99692 0.99719 0.99746 0.99769 0.99787 0.99799 0.99797
0.030  0.99292 0.99297 0.99307 0.99320 0.99337 0.99358 0.99383 0.99412 0.99444 0.99480 0.99518 0.99558 0.99597 0.99635 0.99669 0.99695 0.99712 0.99714
0.035  0.99040 0.99048 0.99061 0.99079 0.99102 0.99130 0.99164 0.99203 0.99247 0.99295 0.99346 0.99400 0.99454 0.99505 0.99551 0.99586 0.99609 0.99616
0.040  0.98753 0.98763 0.98780 0.98803 0.98833 0.98870 0.98914 0.98964 0.99021 0.99083 0.99150 0.99220 0.99289 0.99356 0.99415 0.99461 0.99491 0.99504
0.045  0.98431 0.98444 0.98465 0.98494 0.98532 0.98578 0.98633 0.98696 0.98768 0.98846 0.98930 0.99018 0.99105 0.99188 0.99263 0.99321 0.99358 0.99365
0.050  0.98076 0.98091 0.98117 0.98153 0.98199 0.98256 0.98323 0.98401 0.98488 0.98584 0.98687 0.98795 0.98902 0.99003 0.99093 0.99164 0.99211 0.99225
0.055  0.97689 0.97707 0.97737 0.97780 0.97836 0.97904 0.97985 0.98078 0.98183 0.98298 0.98421 0.98550 0.98679 0.98801 0.98910 0.98995 0.99050 0.99058
0.060  0.97270 0.97292 0.97328 0.97379 0.97444 0.97525 0.97620 0.97730 0.97854 0.97989 0.98135 0.98286 0.98437 0.98581 0.98709 0.98810 0.98874 0.98892
0.065  0.96823 0.96848 0.96890 0.96949 0.97025 0.97118 0.97229 0.97356 0.97501 0.97658 0.97827 0.98003 0.98179 0.98346 0.98493 0.98610 0.98686 0.98713
0.070  0.96347 0.96376 0.96424 0.96492 0.96579 0.96687 0.96814 0.96960 0.97125 0.97307 0.97500 0.97702 0.97903 0.98095 0.98264 0.98397 0.98484 0.98508
0.075  0.95846 0.95879 0.95933 0.96010 0.96109 0.96231 0.96376 0.96542 0.96729 0.96934 0.97154 0.97382 0.97610 0.97827 0.98018 0.98171 0.98269 0.98304
0.080  0.95320 0.95357 0.95418 0.95505 0.95616 0.95754 0.95916 0.96103 0.96313 0.96544 0.96791 0.97048 0.97304 0.97548 0.97763 0.97933 0.98043 0.98075
0.085  0.94771 0.94812 0.94880 0.94977 0.95101 0.95254 0.95436 0.95644 0.95879 0.96136 0.96412 0.96697 0.96982 0.97252 0.97492 0.97682 0.97804 0.97848
0.090  0.94200 0.94246 0.94322 0.94429 0.94566 0.94736 0.94937 0.95167 0.95427 0.95712 0.96015 0.96331 0.96647 0.96946 0.97211 0.97420 0.97555 0.97597
0.095  0.93610 0.93660 0.93743 0.93861 0.94012 0.94198 0.94419 0.94672 0.94957 0.95270 0.95605 0.95953 0.96299 0.96625 0.96916 0.97145 0.97294 0.97348
0.100  0.93001 0.93056 0.93147 0.93276 0.93441 0.93645 0.93886 0.94162 0.94474 0.94816 0.95182 0.95558 0.95937 0.96295 0.96612 0.96863 0.97024 0.97077
0.105  0.92375 0.92435 0.92534 0.92674 0.92854 0.93075 0.93337 0.93638 0.93977 0.94349 0.94743 0.95155 0.95566 0.95952 0.96295 0.96567 0.96742 0.96795
0.110  0.91734 0.91799 0.91906 0.92057 0.92252 0.92492 0.92775 0.93101 0.93467 0.93867 0.94296 0.94740 0.95180 0.95601 0.95971 0.96261 0.96451 0.96518
0.115  0.91079 0.91149 0.91264 0.91427 0.91637 0.91895 0.92200 0.92551 0.92943 0.93376 0.93837 0.94312 0.94789 0.95236 0.95635 0.95950 0.96152 0.96218
0.120  0.90412 0.90486 0.90610 0.90785 0.91010 0.91287 0.91614 0.91988 0.92411 0.92874 0.93366 0.93879 0.94385 0.94868 0.95289 0.95627 0.95844 0.95910
0.125  0.89733 0.89813 0.89945 0.90132 0.90372 0.90667 0.91016 0.91417 0.91869 0.92360 0.92888 0.93431 0.93974 0.94486 0.94940 0.95294 0.95525 0.95607
0.130  0.89045 0.89129 0.89270 0.89469 0.89724 0.90039 0.90411 0.90838 0.91315 0.91841 0.92399 0.92980 0.93553 0.94094 0.94577 0.94957 0.95203 0.95283
0.135  0.88347 0.88437 0.88587 0.88797 0.89069 0.89402 0.89797 0.90250 0.90757 0.91314 0.91906 0.92517 0.93123 0.93702 0.94207 0.94610 0.94871 0.94952
0.140  0.87642 0.87737 0.87895 0.88118 0.88406 0.88758 0.89176 0.89653 0.90192 0.90777 0.91401 0.92051 0.92692 0.93297 0.93836 0.94254 0.94530 0.94627
0.145  0.86930 0.87031 0.87198 0.87433 0.87736 0.88108 0.88548 0.89052 0.89618 0.90238 0.90896 0.91574 0.92248 0.92891 0.93452 0.93899 0.94186 0.94282
0.150  0.86214 0.86319 0.86495 0.86742 0.87061 0.87453 0.87914 0.88446 0.89040 0.89688 0.90382 0.91098 0.91806 0.92474 0.93062 0.93532 0.93833 0.93931
0.155  0.85492 0.85603 0.85787 0.86047 0.86382 0.86791 0.87277 0.87833 0.88458 0.89138 0.89862 0.90610 0.91351 0.92051 0.92672 0.93157 0.93474 0.93586
0.160  0.84767 0.84883 0.85076 0.85348 0.85698 0.86127 0.86636 0.87217 0.87868 0.88584 0.89341 0.90122 0.90896 0.91630 0.92272 0.92783 0.93109 0.93224
0.165  0.84039 0.84160 0.84362 0.84646 0.85011 0.85461 0.85991 0.86599 0.87279 0.88022 0.88813 0.89627 0.90435 0.91197 0.91865 0.92399 0.92741 0.92855
0.170  0.83309 0.83435 0.83646 0.83942 0.84323 0.84792 0.85343 0.85979 0.86688 0.87462 0.88285 0.89125 0.89965 0.90758 0.91462 0.92009 0.92367 0.92482
0.175  0.82577 0.82709 0.82928 0.83236 0.83633 0.84121 0.84695 0.85353 0.86089 0.86893 0.87749 0.88630 0.89503 0.90325 0.91046 0.91613 0.91986 0.92116
0.180  0.81845 0.81982 0.82210 0.82530 0.82943 0.83447 0.84046 0.84729 0.85494 0.86329 0.87217 0.88122 0.89027 0.89879 0.90625 0.91222 0.91603 0.91734
0.185  0.81114 0.81256 0.81491 0.81824 0.82252 0.82775 0.83395 0.84105 0.84898 0.85757 0.86676 0.87622 0.88547 0.89429 0.90202 0.90819 0.91216 0.91346
0.190  0.80383 0.80530 0.80774 0.81118 0.81562 0.82104 0.82743 0.83476 0.84296 0.85191 0.86140 0.87110 0.88078 0.88987 0.89785 0.90412 0.90823 0.90955
0.195  0.79652 0.79804 0.80057 0.80413 0.80870 0.81432 0.82093 0.82851 0.83699 0.84621 0.85596 0.86606 0.87593 0.88532 0.89354 0.90007 0.90425 0.90573
0.200  0.78924 0.79081 0.79342 0.79710 0.80182 0.80761 0.81445 0.82227 0.83095 0.84049 0.85060 0.86091 0.87118 0.88073 0.88920 0.89596 0.90028 0.90175
0.205  0.78198 0.78359 0.78629 0.79008 0.79495 0.80090 0.80793 0.81598 0.82500 0.83481 0.84515 0.85574 0.86632 0.87625 0.88495 0.89178 0.89626 0.89772
0.210  0.77474 0.77641 0.77918 0.78307 0.78811 0.79424 0.80147 0.80977 0.81904 0.82906 0.83975 0.85068 0.86142 0.87163 0.88056 0.88758 0.89218 0.89367
0.215  0.76753 0.76924 0.77210 0.77610 0.78128 0.78759 0.79503 0.80356 0.81303 0.82340 0.83431 0.84548 0.85664 0.86698 0.87615 0.88345 0.88808 0.88972
0.220  0.76036 0.76212 0.76505 0.76917 0.77446 0.78096 0.78860 0.79731 0.80710 0.81766 0.82883 0.84042 0.85172 0.86245 0.87181 0.87920 0.88399 0.88560
0.225  0.75322 0.75502 0.75804 0.76226 0.76769 0.77433 0.78217 0.79116 0.80111 0.81203 0.82349 0.83523 0.84680 0.85778 0.86739 0.87492 0.87984 0.88147
0.230  0.74612 0.74797 0.75105 0.75539 0.76096 0.76777 0.77580 0.78500 0.79521 0.80630 0.81802 0.83014 0.84200 0.85308 0.86290 0.87061 0.87566 0.87743
0.235  0.73905 0.74095 0.74410 0.74855 0.75426 0.76124 0.76946 0.77883 0.78933 0.80069 0.81269 0.82497 0.83706 0.84853 0.85841 0.86640 0.87145 0.87324
0.240  0.73204 0.73398 0.73720 0.74175 0.74760 0.75474 0.76311 0.77274 0.78341 0.79499 0.80724 0.81978 0.83224 0.84382 0.85405 0.86206 0.86729 0.86903
0.245  0.72506 0.72705 0.73035 0.73498 0.74095 0.74824 0.75684 0.76660 0.77758 0.78942 0.80193 0.81473 0.82732 0.83910 0.84953 0.85771 0.86306 0.86481
0.250  0.71813 0.72016 0.72354 0.72827 0.73436 0.74181 0.75059 0.76057 0.77168 0.78375 0.79650 0.80954 0.82236 0.83452 0.84499 0.85343 0.85878 0.86068
0.255  0.71126 0.71333 0.71677 0.72161 0.72783 0.73543 0.74433 0.75457 0.76591 0.77822 0.79122 0.80450 0.81758 0.82979 0.84060 0.84905 0.85456 0.85642
0.260  0.70443 0.70654 0.71006 0.71499 0.72133 0.72908 0.73816 0.74853 0.76007 0.77260 0.78582 0.79935 0.81263 0.82506 0.83604 0.84465 0.85028 0.85213
0.265  0.69765 0.69980 0.70338 0.70841 0.71488 0.72273 0.73203 0.74260 0.75436 0.76711 0.78057 0.79417 0.80768 0.82047 0.83147 0.84033 0.84595 0.84795
0.270  0.69092 0.69311 0.69676 0.70188 0.70843 0.71647 0.72587 0.73669 0.74866 0.76152 0.77520 0.78918 0.80291 0.81574 0.82706 0.83593 0.84166 0.84364
0.275  0.68425 0.68647 0.69018 0.69538 0.70207 0.71026 0.71983 0.73075 0.74291 0.75609 0.76999 0.78404 0.79797 0.81098 0.82248 0.83148 0.83735 0.83931
0.280  0.67763 0.67989 0.68366 0.68895 0.69576 0.70403 0.71382 0.72492 0.73728 0.75055 0.76466 0.77907 0.79319 0.80640 0.81790 0.82704 0.83301 0.83497
0.285  0.67107 0.67336 0.67719 0.68257 0.68950 0.69790 0.70777 0.71904 0.73158 0.74516 0.75946 0.77394 0.78828 0.80166 0.81346 0.82270 0.82864 0.83074
0.290  0.66455 0.66689 0.67078 0.67625 0.68323 0.69181 0.70184 0.71328 0.72602 0.73967 0.75419 0.76899 0.78335 0.79690 0.80887 0.81824 0.82434 0.82638
0.295  0.65810 0.66047 0.66442 0.66997 0.67706 0.68577 0.69596 0.70757 0.72037 0.73435 0.74890 0.76391 0.77862 0.79234 0.80427 0.81375 0.81996 0.82200
0.300  0.65169 0.65410 0.65811 0.66372 0.67094 0.67972 0.69003 0.70180 0.71487 0.72889 0.74380 0.75881 0.77371 0.78759 0.79984 0.80941 0.81555 0.81774
0.305  0.64535 0.64779 0.65186 0.65753 0.66487 0.67377 0.68423 0.69616 0.70938 0.72362 0.73855 0.75393 0.76893 0.78297 0.79523 0.80492 0.81123 0.81334
0.310  0.63906 0.64153 0.64565 0.65141 0.65884 0.66787 0.67847 0.69051 0.70386 0.71825 0.73349 0.74886 0.76409 0.77829 0.79062 0.80043 0.80684 0.80894
0.315  0.63282 0.63532 0.63948 0.64534 0.65282 0.66194 0.67266 0.68488 0.69846 0.71301 0.72828 0.74400 0.75920 0.77353 0.78618 0.79607 0.80240 0.80465
0.320  0.62664 0.62917 0.63338 0.63932 0.64690 0.65613 0.66698 0.67936 0.69297 0.70779 0.72326 0.73897 0.75452 0.76900 0.78157 0.79156 0.79806 0.80023
0.325  0.62051 0.62306 0.62734 0.63334 0.64102 0.65037 0.66135 0.67375 0.68764 0.70250 0.71809 0.73413 0.74964 0.76426 0.77695 0.78717 0.79362 0.79592
0.330  0.61444 0.61702 0.62135 0.62738 0.63519 0.64464 0.65566 0.66831 0.68220 0.69735 0.71313 0.72913 0.74496 0.75951 0.77251 0.78267 0.78924 0.79149
0.335  0.60842 0.61103 0.61541 0.62151 0.62935 0.63890 0.65011 0.66288 0.67694 0.69210 0.70799 0.72414 0.74013 0.75500 0.76790 0.77816 0.78484 0.78705
0.340  0.60245 0.60510 0.60952 0.61569 0.62362 0.63327 0.64460 0.65740 0.67156 0.68701 0.70306 0.71936 0.73526 0.75026 0.76346 0.77377 0.78038 0.78272
0.345  0.59654 0.59922 0.60368 0.60993 0.61793 0.62768 0.63904 0.65206 0.66637 0.68180 0.69797 0.71439 0.73065 0.74574 0.75886 0.76926 0.77601 0.77828
0.350  0.59068 0.59339 0.59787 0.60420 0.61229 0.62206 0.63361 0.64663 0.66119 0.67677 0.69310 0.70966 0.72581 0.74104 0.75423 0.76472 0.77156 0.77382
0.355  0.58487 0.58761 0.59214 0.59849 0.60664 0.61657 0.62822 0.64137 0.65592 0.67161 0.68804 0.70472 0.72120 0.73631 0.74982 0.76034 0.76709 0.76948
0.360  0.57912 0.58188 0.58646 0.59287 0.60109 0.61111 0.62277 0.63614 0.65082 0.66664 0.68320 0.70001 0.71640 0.73183 0.74520 0.75581 0.76271 0.76502
0.365  0.57342 0.57621 0.58083 0.58729 0.59559 0.60568 0.61746 0.63082 0.64559 0.66151 0.67819 0.69510 0.71178 0.72711 0.74078 0.75142 0.75824 0.76066
0.370  0.56777 0.57058 0.57524 0.58177 0.59014 0.60025 0.61219 0.62566 0.64056 0.65660 0.67340 0.69043 0.70702 0.72263 0.73617 0.74689 0.75385 0.75619
0.375  0.56218 0.56500 0.56971 0.57628 0.58466 0.59492 0.60686 0.62040 0.63539 0.65152 0.66842 0.68555 0.70223 0.71794 0.73154 0.74235 0.74939 0.75172
0.380  0.55663 0.55946 0.56418 0.57080 0.57930 0.58964 0.60167 0.61532 0.63041 0.64666 0.66367 0.68089 0.69769 0.71345 0.72714 0.73796 0.74491 0.74735
0.385  0.55113 0.55399 0.55875 0.56542 0.57398 0.58430 0.59650 0.61026 0.62530 0.64164 0.65873 0.67604 0.69291 0.70879 0.72252 0.73343 0.74051 0.74287
0.390  0.54568 0.54856 0.55336 0.56007 0.56869 0.57910 0.59128 0.60510 0.62038 0.63682 0.65401 0.67141 0.68839 0.70409 0.71812 0.72903 0.73603 0.73850
0.395  0.54028 0.54318 0.54801 0.55478 0.56339 0.57395 0.58620 0.60012 0.61549 0.63184 0.64912 0.66661 0.68364 0.69965 0.71351 0.72450 0.73163 0.73402
0.400  0.53493 0.53785 0.54272 0.54952 0.55820 0.56873 0.58104 0.59502 0.61047 0.62708 0.64445 0.66179 0.67913 0.69498 0.70911 0.72010 0.72715 0.72953
0.405  0.52963 0.53257 0.53746 0.54426 0.55305 0.56364 0.57603 0.59010 0.60563 0.62213 0.63958 0.65723 0.67440 0.69054 0.70451 0.71556 0.72272 0.72515
0.410  0.52437 0.52733 0.53225 0.53910 0.54793 0.55860 0.57106 0.58521 0.60065 0.61742 0.63494 0.65244 0.66992 0.68587 0.69989 0.71102 0.71826 0.72065
0.415  0.51916 0.52213 0.52705 0.53398 0.54279 0.55349 0.56600 0.58020 0.59588 0.61253 0.63012 0.64790 0.66520 0.68146 0.69551 0.70662 0.71375 0.71626
0.420  0.51399 0.51698 0.52193 0.52890 0.53776 0.54852 0.56111 0.57538 0.59095 0.60786 0.62552 0.64313 0.66071 0.67680 0.69090 0.70208 0.70935 0.71177
0.425  0.50887 0.51185 0.51685 0.52385 0.53277 0.54359 0.55624 0.57042 0.58623 0.60320 0.62072 0.63863 0.65604 0.67239 0.68652 0.69769 0.70484 0.70737
0.430  0.50379 0.50679 0.51182 0.51880 0.52781 0.53869 0.55127 0.56566 0.58153 0.59838 0.61616 0.63389 0.65141 0.66774 0.68192 0.69315 0.70044 0.70287
0.435  0.49876 0.50177 0.50683 0.51384 0.52282 0.53373 0.54647 0.56092 0.57668 0.59377 0.61139 0.62941 0.64691 0.66332 0.67754 0.68875 0.69593 0.69847
0.440  0.49377 0.49680 0.50187 0.50892 0.51795 0.52890 0.54170 0.55605 0.57204 0.58898 0.60687 0.62468 0.64223 0.65871 0.67294 0.68421 0.69152 0.69396
0.445  0.48881 0.49186 0.49691 0.50404 0.51311 0.52411 0.53683 0.55137 0.56722 0.58442 0.60213 0.62024 0.63781 0.65424 0.66856 0.67981 0.68701 0.68956
0.450  0.48390 0.48697 0.49204 0.49913 0.50821 0.51924 0.53213 0.54655 0.56263 0.57967 0.59764 0.61553 0.63314 0.64968 0.66397 0.67527 0.68260 0.68504
0.455  0.47903 0.48211 0.48721 0.49433 0.50345 0.51452 0.52745 0.54193 0.55786 0.57515 0.59293 0.61110 0.62875 0.64505 0.65959 0.67087 0.67808 0.68063
0.460  0.47420 0.47730 0.48242 0.48957 0.49872 0.50983 0.52266 0.53733 0.55332 0.57042 0.58848 0.60642 0.62410 0.64068 0.65500 0.66632 0.67366 0.67612
0.465  0.46942 0.47252 0.47766 0.48484 0.49403 0.50505 0.51805 0.53260 0.54879 0.56594 0.58379 0.60203 0.61972 0.63605 0.65062 0.66192 0.66914 0.67170
0.470  0.46467 0.46777 0.47294 0.48014 0.48927 0.50043 0.51346 0.52806 0.54410 0.56126 0.57937 0.59737 0.61508 0.63170 0.64603 0.65737 0.66472 0.66718
0.475  0.45996 0.46305 0.46821 0.47541 0.48464 0.49583 0.50876 0.52352 0.53962 0.55682 0.57470 0.59298 0.61071 0.62708 0.64167 0.65297 0.66020 0.66276
0.480  0.45529 0.45839 0.46356 0.47079 0.48004 0.49114 0.50423 0.51887 0.53495 0.55239 0.57031 0.58855 0.60608 0.62272 0.63708 0.64842 0.65577 0.65823
0.485  0.45065 0.45377 0.45895 0.46620 0.47548 0.48661 0.49970 0.51440 0.53052 0.54776 0.56568 0.58399 0.60173 0.61811 0.63270 0.64402 0.65125 0.65380
0.490  0.44605 0.44918 0.45438 0.46164 0.47084 0.48210 0.49510 0.50977 0.52608 0.54337 0.56131 0.57962 0.59730 0.61377 0.62812 0.63947 0.64681 0.64927
0.495  0.44149 0.44462 0.44983 0.45711 0.46634 0.47762 0.49065 0.50535 0.52149 0.53876 0.55694 0.57502 0.59278 0.60936 0.62375 0.63505 0.64228 0.64484
0.500  0.43696 0.44010 0.44532 0.45255 0.46187 0.47305 0.48607 0.50095 0.51712 0.53441 0.55236 0.57069 0.58842 0.60482 0.61917 0.63050 0.63784 0.64030
0.505  0.43246 0.43561 0.44079 0.44809 0.45743 0.46863 0.48167 0.49639 0.51255 0.52983 0.54802 0.56609 0.58385 0.60046 0.61480 0.62609 0.63331 0.63586
0.510  0.42800 0.43116 0.43635 0.44366 0.45291 0.46424 0.47730 0.49204 0.50822 0.52550 0.54346 0.56178 0.57952 0.59587 0.61021 0.62153 0.62886 0.63132
0.515  0.42358 0.42672 0.43193 0.43926 0.44853 0.45974 0.47279 0.48751 0.50368 0.52118 0.53915 0.55719 0.57493 0.59154 0.60584 0.61712 0.62433 0.62687
0.520  0.41918 0.42231 0.42756 0.43481 0.44417 0.45540 0.46846 0.48320 0.49938 0.51666 0.53459 0.55290 0.57062 0.58695 0.60125 0.61255 0.61987 0.62232
0.525  0.41482 0.41795 0.42320 0.43047 0.43984 0.45108 0.46416 0.47891 0.49509 0.51237 0.53031 0.54833 0.56603 0.58261 0.59688 0.60814 0.61533 0.61786
0.530  0.41049 0.41363 0.41889 0.42616 0.43543 0.44666 0.45971 0.47444 0.49060 0.50787 0.52578 0.54405 0.56173 0.57802 0.59229 0.60356 0.61087 0.61330
0.535  0.40618 0.40933 0.41457 0.42187 0.43116 0.44239 0.45545 0.47019 0.48636 0.50361 0.52151 0.53949 0.55715 0.57369 0.58792 0.59915 0.60631 0.60884
0.540  0.40190 0.40506 0.41027 0.41762 0.42691 0.43815 0.45122 0.46595 0.48190 0.49912 0.51724 0.53523 0.55286 0.56910 0.58333 0.59456 0.60185 0.60427
0.545  0.39766 0.40082 0.40604 0.41330 0.42263 0.43378 0.44683 0.46154 0.47768 0.49489 0.51275 0.53093 0.54828 0.56477 0.57895 0.59013 0.59735 0.59980
0.550  0.39345 0.39661 0.40183 0.40910 0.41837 0.42959 0.44264 0.45734 0.47347 0.49067 0.50851 0.52642 0.54399 0.56018 0.57457 0.58570 0.59282 0.59522
0.555  0.38926 0.39243 0.39765 0.40492 0.41420 0.42541 0.43846 0.45296 0.46906 0.48622 0.50402 0.52216 0.53963 0.55585 0.56998 0.58112 0.58832 0.59073
0.560  0.38511 0.38826 0.39350 0.40077 0.41004 0.42126 0.43413 0.44880 0.46488 0.48203 0.49980 0.51764 0.53514 0.55148 0.56559 0.57668 0.58374 0.58624
0.565  0.38098 0.38411 0.38935 0.39663 0.40580 0.41698 0.43000 0.44465 0.46048 0.47759 0.49532 0.51339 0.53085 0.54693 0.56098 0.57208 0.57926 0.58165
0.570  0.37688 0.38000 0.38520 0.39244 0.40169 0.41287 0.42587 0.44032 0.45634 0.47342 0.49111 0.50887 0.52629 0.54259 0.55660 0.56763 0.57467 0.57715
0.575  0.37280 0.37593 0.38112 0.38836 0.39761 0.40878 0.42160 0.43620 0.45220 0.46921 0.48690 0.50463 0.52202 0.53800 0.55199 0.56303 0.57018 0.57255
0.580  0.36875 0.37188 0.37707 0.38431 0.39354 0.40456 0.41751 0.43210 0.44785 0.46484 0.48246 0.50012 0.51745 0.53366 0.54759 0.55857 0.56563 0.56804
0.585  0.36473 0.36785 0.37304 0.38027 0.38938 0.40051 0.41344 0.42781 0.44373 0.46070 0.47827 0.49590 0.51317 0.52906 0.54318 0.55408 0.56106 0.56342
0.590  0.36072 0.36385 0.36903 0.37616 0.38536 0.39647 0.40921 0.42373 0.43961 0.45631 0.47382 0.49166 0.50861 0.52473 0.53857 0.54948 0.55653 0.55889
0.595  0.35675 0.35986 0.36503 0.37217 0.38135 0.39230 0.40518 0.41966 0.43530 0.45218 0.46965 0.48716 0.50433 0.52033 0.53416 0.54500 0.55191 0.55436
0.600  0.35279 0.35591 0.36101 0.36820 0.37737 0.38830 0.40116 0.41541 0.43122 0.44780 0.46520 0.48293 0.50005 0.51578 0.52953 0.54037 0.54739 0.54972
0.605  0.34886 0.35195 0.35707 0.36425 0.37328 0.38432 0.39697 0.41138 0.42692 0.44369 0.46104 0.47843 0.49549 0.51142 0.52511 0.53589 0.54275 0.54517
0.610  0.34495 0.34801 0.35315 0.36031 0.36934 0.38035 0.39298 0.40715 0.42286 0.43957 0.45688 0.47422 0.49121 0.50682 0.52047 0.53123 0.53821 0.54052
0.615  0.34106 0.34412 0.34925 0.35630 0.36541 0.37625 0.38900 0.40314 0.41880 0.43522 0.45245 0.46998 0.48664 0.50246 0.51604 0.52674 0.53364 0.53596
0.620  0.33719 0.34025 0.34537 0.35241 0.36149 0.37232 0.38485 0.39913 0.41452 0.43112 0.44829 0.46549 0.48235 0.49784 0.51160 0.52222 0.52899 0.53138
0.625  0.33334 0.33640 0.34150 0.34854 0.35747 0.36840 0.38090 0.39493 0.41048 0.42696 0.44386 0.46128 0.47805 0.49348 0.50694 0.51755 0.52442 0.52670
0.630  0.32950 0.33256 0.33759 0.34468 0.35359 0.36433 0.37696 0.39095 0.40621 0.42269 0.43972 0.45677 0.47349 0.48910 0.50250 0.51303 0.51974 0.52211
0.635  0.32570 0.32875 0.33377 0.34083 0.34973 0.36044 0.37285 0.38697 0.40219 0.41860 0.43557 0.45255 0.46919 0.48447 0.49782 0.50834 0.51516 0.51742
0.640  0.32191 0.32495 0.32996 0.33691 0.34588 0.35656 0.36893 0.38280 0.39817 0.41426 0.43115 0.44830 0.46461 0.48008 0.49335 0.50380 0.51055 0.51280
0.645  0.31814 0.32117 0.32617 0.33310 0.34191 0.35266 0.36502 0.37884 0.39392 0.41019 0.42700 0.44383 0.46030 0.47544 0.48888 0.49925 0.50585 0.50817
0.650  0.31438 0.31739 0.32239 0.32930 0.33809 0.34868 0.36094 0.37489 0.38992 0.40611 0.42258 0.43960 0.45598 0.47104 0.48419 0.49454 0.50122 0.50345
0.655  0.31065 0.31362 0.31863 0.32552 0.33429 0.34484 0.35705 0.37074 0.38591 0.40179 0.41843 0.43509 0.45141 0.46663 0.47969 0.48996 0.49657 0.49880
0.660  0.30693 0.30990 0.31481 0.32165 0.33048 0.34100 0.35317 0.36681 0.38168 0.39772 0.41428 0.43086 0.44708 0.46198 0.47517 0.48537 0.49186 0.49406
0.665  0.30323 0.30618 0.31109 0.31790 0.32657 0.33702 0.34911 0.36288 0.37769 0.39339 0.40986 0.42660 0.44248 0.45755 0.47047 0.48063 0.48719 0.48939
0.670  0.29954 0.30249 0.30737 0.31416 0.32280 0.33321 0.34525 0.35874 0.37366 0.38932 0.40571 0.42210 0.43815 0.45303 0.46594 0.47602 0.48244 0.48470
0.675  0.29587 0.29880 0.30367 0.31043 0.31904 0.32940 0.34139 0.35483 0.36947 0.38526 0.40128 0.41785 0.43380 0.44843 0.46120 0.47126 0.47776 0.47992
0.680  0.29221 0.29513 0.29998 0.30672 0.31528 0.32544 0.33735 0.35090 0.36548 0.38093 0.39713 0.41332 0.42918 0.44398 0.45666 0.46662 0.47305 0.47521
0.685  0.28857 0.29148 0.29630 0.30291 0.31142 0.32166 0.33351 0.34679 0.36126 0.37686 0.39297 0.40906 0.42482 0.43927 0.45209 0.46197 0.46826 0.47048
0.690  0.28494 0.28783 0.29256 0.29922 0.30769 0.31788 0.32967 0.34288 0.35728 0.37277 0.38853 0.40480 0.42018 0.43479 0.44731 0.45717 0.46353 0.46565
0.695  0.28132 0.28419 0.28891 0.29553 0.30396 0.31410 0.32579 0.33895 0.35329 0.36846 0.38436 0.40025 0.41580 0.43031 0.44273 0.45249 0.45877 0.46089
0.700  0.27771 0.28053 0.28527 0.29186 0.30024 0.31017 0.32182 0.33486 0.34907 0.36438 0.38018 0.39597 0.41141 0.42557 0.43812 0.44780 0.45396 0.45604
0.705  0.27411 0.27692 0.28164 0.28819 0.29640 0.30642 0.31800 0.33097 0.34509 0.36005 0.37574 0.39140 0.40675 0.42106 0.43331 0.44295 0.44917 0.45125
0.710  0.27053 0.27332 0.27801 0.28443 0.29270 0.30266 0.31417 0.32690 0.34109 0.35597 0.37155 0.38711 0.40234 0.41650 0.42868 0.43823 0.44436 0.44644
0.715  0.26695 0.26974 0.27440 0.28078 0.28901 0.29875 0.31016 0.32295 0.33687 0.35188 0.36708 0.38280 0.39791 0.41176 0.42384 0.43348 0.43950 0.44153
0.720  0.26337 0.26616 0.27071 0.27714 0.28531 0.29500 0.30635 0.31905 0.33288 0.34753 0.36288 0.37821 0.39321 0.40720 0.41918 0.42858 0.43466 0.43669
0.725  0.25981 0.26258 0.26712 0.27350 0.28150 0.29125 0.30253 0.31493 0.32888 0.34343 0.35866 0.37388 0.38876 0.40239 0.41449 0.42381 0.42978 0.43182
0.730  0.25626 0.25902 0.26353 0.26987 0.27782 0.28751 0.29852 0.31103 0.32465 0.33932 0.35418 0.36953 0.38424 0.39781 0.40960 0.41900 0.42487 0.42686
0.735  0.25272 0.25546 0.25994 0.26614 0.27414 0.28361 0.29471 0.30713 0.32065 0.33496 0.34995 0.36492 0.37956 0.39321 0.40488 0.41405 0.41997 0.42195
0.740  0.24919 0.25190 0.25636 0.26252 0.27046 0.27987 0.29089 0.30300 0.31661 0.33083 0.34570 0.36055 0.37506 0.38835 0.40014 0.40922 0.41502 0.41702
0.745  0.24566 0.24831 0.25278 0.25890 0.26666 0.27613 0.28688 0.29909 0.31238 0.32668 0.34119 0.35615 0.37029 0.38371 0.39519 0.40434 0.41006 0.41199
0.750  0.24214 0.24477 0.24921 0.25529 0.26299 0.27237 0.28305 0.29518 0.30836 0.32231 0.33692 0.35150 0.36577 0.37905 0.39042 0.39934 0.40509 0.40702
0.755  0.23862 0.24124 0.24556 0.25167 0.25932 0.26848 0.27923 0.29119 0.30409 0.31815 0.33263 0.34709 0.36121 0.37414 0.38561 0.39442 0.40008 0.40202
0.760  0.23511 0.23770 0.24200 0.24796 0.25565 0.26474 0.27521 0.28711 0.30005 0.31374 0.32809 0.34240 0.35640 0.36944 0.38059 0.38948 0.39504 0.39691
0.765  0.23160 0.23417 0.23844 0.24435 0.25184 0.26099 0.27138 0.28317 0.29600 0.30957 0.32378 0.33795 0.35180 0.36471 0.37574 0.38441 0.38999 0.39186
0.770  0.22809 0.23064 0.23487 0.24073 0.24817 0.25708 0.26754 0.27921 0.29170 0.30537 0.31919 0.33348 0.34719 0.35973 0.37086 0.37942 0.38491 0.38678
0.775  0.22458 0.22711 0.23131 0.23712 0.24449 0.25332 0.26368 0.27506 0.28763 0.30092 0.31485 0.32873 0.34232 0.35497 0.36578 0.37440 0.37978 0.38159
0.780  0.22107 0.22359 0.22774 0.23350 0.24081 0.24956 0.25964 0.27109 0.28354 0.29670 0.31048 0.32422 0.33766 0.35016 0.36084 0.36923 0.37465 0.37645
0.785  0.21757 0.22005 0.22410 0.22978 0.23699 0.24579 0.25578 0.26711 0.27921 0.29246 0.30585 0.31969 0.33296 0.34511 0.35588 0.36416 0.36948 0.37128
0.790  0.21406 0.21651 0.22053 0.22616 0.23330 0.24186 0.25190 0.26292 0.27509 0.28796 0.30145 0.31488 0.32802 0.34025 0.35071 0.35905 0.36424 0.36600
0.795  0.21055 0.21294 0.21696 0.22253 0.22960 0.23807 0.24783 0.25891 0.27096 0.28369 0.29702 0.31030 0.32328 0.33536 0.34568 0.35379 0.35902 0.36076
0.800  0.20703 0.20940 0.21338 0.21890 0.22589 0.23428 0.24393 0.25489 0.26658 0.27939 0.29232 0.30569 0.31851 0.33023 0.34062 0.34861 0.35375 0.35548
0.805  0.20351 0.20586 0.20980 0.21526 0.22214 0.23046 0.24002 0.25066 0.26241 0.27484 0.28784 0.30081 0.31348 0.32528 0.33536 0.34340 0.34840 0.35009
0.810  0.19998 0.20231 0.20620 0.21150 0.21832 0.22650 0.23591 0.24660 0.25822 0.27049 0.28334 0.29614 0.30865 0.32028 0.33022 0.33803 0.34306 0.34474
0.815  0.19643 0.19875 0.20260 0.20784 0.21458 0.22266 0.23196 0.24253 0.25378 0.26612 0.27857 0.29144 0.30378 0.31505 0.32505 0.33273 0.33768 0.33934
0.820  0.19290 0.19519 0.19892 0.20417 0.21083 0.21881 0.22800 0.23824 0.24955 0.26150 0.27401 0.28647 0.29865 0.30999 0.31981 0.32740 0.33220 0.33383
0.825  0.18935 0.19161 0.19530 0.20049 0.20706 0.21479 0.22402 0.23412 0.24528 0.25707 0.26942 0.28170 0.29371 0.30488 0.31442 0.32190 0.32673 0.32834
0.830  0.18579 0.18802 0.19166 0.19679 0.20315 0.21091 0.21984 0.22998 0.24078 0.25262 0.26456 0.27689 0.28872 0.29953 0.30911 0.31647 0.32121 0.32281
0.835  0.18222 0.18442 0.18802 0.19297 0.19936 0.20701 0.21582 0.22562 0.23646 0.24791 0.25989 0.27183 0.28349 0.29434 0.30376 0.31100 0.31564 0.31715
0.840  0.17863 0.18079 0.18435 0.18924 0.19554 0.20308 0.21176 0.22143 0.23211 0.24339 0.25519 0.26694 0.27842 0.28909 0.29820 0.30545 0.30997 0.31151
0.845  0.17503 0.17713 0.18067 0.18549 0.19169 0.19898 0.20751 0.21721 0.22752 0.23883 0.25023 0.26201 0.27330 0.28361 0.29275 0.29976 0.30430 0.30582
0.850  0.17141 0.17348 0.17696 0.18172 0.18771 0.19501 0.20341 0.21276 0.22310 0.23402 0.24544 0.25681 0.26792 0.27826 0.28724 0.29413 0.29857 0.29999
0.855  0.16778 0.16981 0.17317 0.17792 0.18382 0.19100 0.19927 0.20848 0.21864 0.22938 0.24061 0.25178 0.26270 0.27285 0.28151 0.28842 0.29271 0.29417
0.860  0.16412 0.16612 0.16943 0.17409 0.17990 0.18697 0.19509 0.20415 0.21412 0.22469 0.23551 0.24670 0.25742 0.26736 0.27588 0.28254 0.28684 0.28829
0.865  0.16043 0.16240 0.16566 0.17015 0.17595 0.18276 0.19073 0.19977 0.20940 0.21975 0.23058 0.24136 0.25188 0.26168 0.27018 0.27671 0.28092 0.28226
0.870  0.15672 0.15866 0.16186 0.16627 0.17196 0.17865 0.18648 0.19519 0.20481 0.21497 0.22559 0.23616 0.24648 0.25608 0.26435 0.27079 0.27488 0.27623
0.875  0.15298 0.15488 0.15802 0.16236 0.16784 0.17451 0.18219 0.19073 0.20016 0.21012 0.22033 0.23089 0.24100 0.25039 0.25841 0.26473 0.26876 0.27012
0.880  0.14921 0.15108 0.15416 0.15841 0.16378 0.17032 0.17769 0.18622 0.19528 0.20502 0.21522 0.22536 0.23527 0.24449 0.25249 0.25863 0.26259 0.26385
0.885  0.14540 0.14723 0.15025 0.15442 0.15968 0.16595 0.17331 0.18149 0.19053 0.20006 0.21004 0.21996 0.22964 0.23865 0.24646 0.25246 0.25632 0.25757
0.890  0.14156 0.14334 0.14623 0.15029 0.15553 0.16167 0.16886 0.17686 0.18570 0.19502 0.20458 0.21447 0.22393 0.23272 0.24022 0.24620 0.24990 0.25118
0.895  0.13767 0.13937 0.14224 0.14621 0.15122 0.15733 0.16436 0.17218 0.18063 0.18972 0.19924 0.20871 0.21811 0.22655 0.23401 0.23975 0.24345 0.24462
0.900  0.13373 0.13540 0.13820 0.14207 0.14696 0.15293 0.15964 0.16726 0.17567 0.18454 0.19382 0.20304 0.21205 0.22043 0.22769 0.23327 0.23686 0.23802
0.905  0.12974 0.13137 0.13410 0.13788 0.14264 0.14834 0.15501 0.16242 0.17061 0.17926 0.18811 0.19727 0.20604 0.21419 0.22113 0.22667 0.23014 0.23129
0.910  0.12569 0.12727 0.12993 0.13361 0.13826 0.14380 0.15029 0.15750 0.16531 0.17370 0.18249 0.19122 0.19991 0.20782 0.21457 0.21994 0.22328 0.22436
0.915  0.12156 0.12311 0.12570 0.12927 0.13379 0.13918 0.14543 0.15248 0.16007 0.16822 0.17675 0.18522 0.19350 0.20119 0.20787 0.21299 0.21629 0.21736
0.920  0.11737 0.11888 0.12139 0.12478 0.12914 0.13446 0.14044 0.14723 0.15472 0.16262 0.17071 0.17909 0.18710 0.19455 0.20101 0.20596 0.20915 0.21020
0.925  0.11310 0.11456 0.11694 0.12028 0.12450 0.12954 0.13544 0.14200 0.14910 0.15673 0.16472 0.17281 0.18056 0.18775 0.19388 0.19876 0.20180 0.20279
0.930  0.10874 0.11015 0.11244 0.11567 0.11975 0.12461 0.13031 0.13665 0.14350 0.15086 0.15857 0.16622 0.17369 0.18064 0.18667 0.19130 0.19429 0.19526
0.935  0.10427 0.10563 0.10784 0.11095 0.11488 0.11957 0.12493 0.13101 0.13774 0.14483 0.15223 0.15960 0.16678 0.17346 0.17925 0.18369 0.18656 0.18751
0.940  0.09968 0.10099 0.10312 0.10610 0.10979 0.11437 0.11952 0.12536 0.13180 0.13861 0.14557 0.15278 0.15966 0.16606 0.17160 0.17586 0.17860 0.17945
0.945  0.09496 0.09621 0.09825 0.10104 0.10463 0.10892 0.11394 0.11952 0.12556 0.13205 0.13884 0.14558 0.15229 0.15839 0.16360 0.16774 0.17032 0.17119
0.950  0.09008 0.09125 0.09321 0.09587 0.09929 0.10337 0.10816 0.11335 0.11922 0.12539 0.13185 0.13827 0.14453 0.15035 0.15540 0.15927 0.16177 0.16254
0.955  0.08502 0.08612 0.08798 0.09050 0.09375 0.09761 0.10204 0.10706 0.11261 0.11846 0.12444 0.13064 0.13656 0.14206 0.14683 0.15049 0.15284 0.15360
0.960  0.07973 0.08077 0.08251 0.08490 0.08795 0.09159 0.09575 0.10048 0.10558 0.11108 0.11682 0.12253 0.12821 0.13338 0.13778 0.14130 0.14351 0.14416
0.965  0.07418 0.07515 0.07674 0.07900 0.08178 0.08516 0.08913 0.09354 0.09831 0.10343 0.10879 0.11411 0.11930 0.12413 0.12832 0.13158 0.13361 0.13428
0.970  0.06829 0.06918 0.07066 0.07274 0.07531 0.07844 0.08210 0.08608 0.09057 0.09530 0.10014 0.10515 0.10994 0.11439 0.11825 0.12121 0.12312 0.12370
0.975  0.06197 0.06279 0.06413 0.06598 0.06837 0.07122 0.07447 0.07817 0.08216 0.08646 0.09095 0.09551 0.09986 0.10391 0.10741 0.11010 0.11184 0.11233
0.980  0.05509 0.05582 0.05702 0.05867 0.06079 0.06333 0.06623 0.06952 0.07308 0.07691 0.08091 0.08488 0.08883 0.09244 0.09550 0.09795 0.09948 0.09990
0.985  0.04740 0.04802 0.04906 0.05048 0.05231 0.05445 0.05700 0.05977 0.06290 0.06620 0.06957 0.07307 0.07641 0.07951 0.08221 0.08431 0.08561 0.08599
0.990  0.03842 0.03893 0.03977 0.04092 0.04237 0.04414 0.04617 0.04846 0.05100 0.05362 0.05641 0.05925 0.06195 0.06447 0.06665 0.06833 0.06941 0.06970
0.995  0.02693 0.02729 0.02788 0.02869 0.02971 0.03095 0.03237 0.03398 0.03571 0.03759 0.03954 0.04149 0.04342 0.04519 0.04671 0.04789 0.04863 0.04883
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e030.dat <==
# alpha = +0.50 epsilon = 0.30
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99980 0.99980 0.99980 0.99980 0.99981 0.99982 0.99982 0.99983 0.99984 0.99985 0.99986 0.99988 0.99989 0.99990 0.99991 0.99992 0.99992 0.99992
0.010  0.99918 0.99919 0.99920 0.99922 0.99924 0.99926 0.99929 0.99933 0.99937 0.99941 0.99945 0.99950 0.99955 0.99959 0.99963 0.99966 0.99968 0.99970
0.015  0.99816 0.99818 0.99820 0.99824 0.99829 0.99835 0.99841 0.99849 0.99858 0.99867 0.99878 0.99888 0.99898 0.99908 0.99917 0.99924 0.99928 0.99932
0.020  0.99674 0.99677 0.99682 0.99688 0.99697 0.99707 0.99719 0.99733 0.99748 0.99765 0.99783 0.99801 0.99820 0.99837 0.99853 0.99865 0.99873 0.99867
0.025  0.99493 0.99497 0.99504 0.99514 0.99527 0.99543 0.99562 0.99583 0.99607 0.99634 0.99662 0.99690 0.99719 0.99747 0.99770 0.99789 0.99801 0.99799
0.030  0.99272 0.99278 0.99289 0.99303 0.99322 0.99345 0.99371 0.99402 0.99437 0.99474 0.99514 0.99556 0.99597 0.99636 0.99670 0.99697 0.99714 0.99717
0.035  0.99014 0.99022 0.99036 0.99056 0.99081 0.99112 0.99148 0.99190 0.99236 0.99287 0.99342 0.99398 0.99453 0.99506 0.99553 0.99589 0.99613 0.99620
0.040  0.98719 0.98730 0.98748 0.98773 0.98806 0.98846 0.98893 0.98947 0.99008 0.99073 0.99144 0.99217 0.99288 0.99357 0.99418 0.99465 0.99496 0.99508
0.045  0.98388 0.98402 0.98425 0.98456 0.98498 0.98548 0.98607 0.98675 0.98751 0.98834 0.98923 0.99014 0.99104 0.99190 0.99266 0.99326 0.99364 0.99371
0.050  0.98023 0.98040 0.98068 0.98107 0.98157 0.98218 0.98291 0.98374 0.98468 0.98569 0.98677 0.98790 0.98901 0.99005 0.99097 0.99170 0.99217 0.99232
0.055  0.97625 0.97645 0.97678 0.97725 0.97786 0.97860 0.97946 0.98046 0.98158 0.98280 0.98409 0.98544 0.98678 0.98804 0.98914 0.99001 0.99057 0.99067
0.060  0.97195 0.97219 0.97258 0.97314 0.97385 0.97472 0.97574 0.97692 0.97824 0.97967 0.98120 0.98278 0.98435 0.98584 0.98715 0.98817 0.98883 0.98902
0.065  0.96735 0.96763 0.96809 0.96873 0.96956 0.97057 0.97176 0.97313 0.97466 0.97633 0.97811 0.97994 0.98176 0.98348 0.98500 0.98618 0.98696 0.98723
0.070  0.96247 0.96279 0.96331 0.96405 0.96500 0.96616 0.96753 0.96910 0.97086 0.97278 0.97481 0.97692 0.97900 0.98098 0.98271 0.98407 0.98495 0.98520
0.075  0.95732 0.95768 0.95827 0.95911 0.96019 0.96151 0.96307 0.96484 0.96684 0.96901 0.97131 0.97370 0.97607 0.97830 0.98026 0.98182 0.98281 0.98317
0.080  0.95192 0.95232 0.95299 0.95393 0.95514 0.95663 0.95838 0.96038 0.96262 0.96506 0.96766 0.97034 0.97299 0.97551 0.97772 0.97945 0.98057 0.98090
0.085  0.94628 0.94673 0.94747 0.94853 0.94987 0.95153 0.95348 0.95571 0.95821 0.96094 0.96383 0.96681 0.96977 0.97255 0.97501 0.97695 0.97819 0.97863
0.090  0.94042 0.94092 0.94174 0.94291 0.94440 0.94623 0.94839 0.95086 0.95363 0.95664 0.95983 0.96313 0.96641 0.96949 0.97220 0.97434 0.97572 0.97614
0.095  0.93435 0.93490 0.93581 0.93709 0.93873 0.94075 0.94312 0.94583 0.94886 0.95218 0.95570 0.95932 0.96291 0.96628 0.96926 0.97160 0.97311 0.97366
0.100  0.92810 0.92870 0.92970 0.93110 0.93289 0.93509 0.93768 0.94064 0.94396 0.94758 0.95142 0.95536 0.95928 0.96298 0.96623 0.96878 0.97043 0.97097
0.105  0.92168 0.92233 0.92341 0.92493 0.92689 0.92928 0.93209 0.93531 0.93892 0.94285 0.94700 0.95130 0.95555 0.95954 0.96306 0.96584 0.96762 0.96817
0.110  0.91510 0.91580 0.91697 0.91862 0.92073 0.92331 0.92636 0.92984 0.93374 0.93797 0.94248 0.94712 0.95168 0.95603 0.95982 0.96279 0.96472 0.96539
0.115  0.90838 0.90913 0.91039 0.91217 0.91444 0.91722 0.92050 0.92425 0.92843 0.93300 0.93784 0.94281 0.94776 0.95237 0.95647 0.95968 0.96174 0.96241
0.120  0.90153 0.90234 0.90369 0.90559 0.90803 0.91101 0.91452 0.91853 0.92303 0.92792 0.93309 0.93844 0.94369 0.94868 0.95300 0.95645 0.95866 0.95934
0.125  0.89456 0.89543 0.89687 0.89890 0.90150 0.90468 0.90843 0.91272 0.91752 0.92272 0.92826 0.93393 0.93957 0.94485 0.94951 0.95313 0.95548 0.95631
0.130  0.88749 0.88842 0.88995 0.89211 0.89488 0.89826 0.90226 0.90683 0.91190 0.91746 0.92332 0.92938 0.93533 0.94092 0.94588 0.94976 0.95226 0.95309
0.135  0.88034 0.88132 0.88294 0.88523 0.88817 0.89176 0.89600 0.90084 0.90623 0.91211 0.91834 0.92471 0.93101 0.93699 0.94217 0.94629 0.94895 0.94978
0.140  0.87310 0.87414 0.87586 0.87828 0.88139 0.88519 0.88967 0.89477 0.90049 0.90668 0.91323 0.92002 0.92668 0.93292 0.93845 0.94273 0.94554 0.94652
0.145  0.86580 0.86690 0.86871 0.87126 0.87454 0.87855 0.88326 0.88865 0.89466 0.90121 0.90812 0.91521 0.92221 0.92884 0.93460 0.93917 0.94210 0.94308
0.150  0.85845 0.85960 0.86151 0.86419 0.86764 0.87185 0.87680 0.88248 0.88879 0.89564 0.90293 0.91040 0.91775 0.92465 0.93069 0.93549 0.93856 0.93957
0.155  0.85105 0.85225 0.85426 0.85707 0.86069 0.86510 0.87030 0.87624 0.88288 0.89007 0.89767 0.90548 0.91318 0.92040 0.92678 0.93174 0.93497 0.93611
0.160  0.84361 0.84487 0.84697 0.84992 0.85370 0.85832 0.86377 0.86997 0.87689 0.88444 0.89240 0.90055 0.90859 0.91616 0.92276 0.92799 0.93132 0.93248
0.165  0.83615 0.83746 0.83966 0.84273 0.84668 0.85151 0.85720 0.86368 0.87091 0.87875 0.88705 0.89555 0.90394 0.91181 0.91868 0.92414 0.92763 0.92880
0.170  0.82866 0.83004 0.83232 0.83553 0.83964 0.84468 0.85059 0.85737 0.86489 0.87307 0.88171 0.89049 0.89921 0.90740 0.91462 0.92023 0.92387 0.92505
0.175  0.82117 0.82259 0.82497 0.82830 0.83259 0.83783 0.84398 0.85099 0.85881 0.86730 0.87628 0.88548 0.89454 0.90303 0.91045 0.91626 0.92006 0.92138
0.180  0.81367 0.81515 0.81762 0.82108 0.82553 0.83095 0.83736 0.84465 0.85276 0.86157 0.87089 0.88035 0.88975 0.89855 0.90623 0.91233 0.91621 0.91754
0.185  0.80617 0.80770 0.81026 0.81385 0.81847 0.82409 0.83072 0.83828 0.84670 0.85577 0.86541 0.87529 0.88491 0.89402 0.90197 0.90828 0.91232 0.91366
0.190  0.79868 0.80027 0.80291 0.80663 0.81141 0.81723 0.82407 0.83188 0.84058 0.85002 0.85999 0.87011 0.88016 0.88956 0.89776 0.90419 0.90838 0.90973
0.195  0.79119 0.79284 0.79557 0.79942 0.80434 0.81037 0.81745 0.82552 0.83450 0.84423 0.85447 0.86501 0.87528 0.88498 0.89343 0.90011 0.90437 0.90588
0.200  0.78373 0.78543 0.78825 0.79222 0.79731 0.80353 0.81083 0.81916 0.82837 0.83843 0.84903 0.85981 0.87047 0.88035 0.88906 0.89597 0.90038 0.90188
0.205  0.77630 0.77804 0.78096 0.78505 0.79029 0.79668 0.80419 0.81276 0.82231 0.83266 0.84351 0.85457 0.86556 0.87582 0.88477 0.89177 0.89633 0.89783
0.210  0.76889 0.77068 0.77368 0.77788 0.78329 0.78987 0.79760 0.80643 0.81625 0.82682 0.83803 0.84944 0.86061 0.87116 0.88035 0.88755 0.89223 0.89376
0.215  0.76150 0.76335 0.76644 0.77075 0.77632 0.78308 0.79103 0.80010 0.81014 0.82107 0.83252 0.84419 0.85577 0.86647 0.87590 0.88337 0.88810 0.88977
0.220  0.75416 0.75606 0.75923 0.76366 0.76935 0.77631 0.78447 0.79374 0.80410 0.81524 0.82697 0.83906 0.85080 0.86189 0.87152 0.87909 0.88397 0.88563
0.225  0.74685 0.74880 0.75205 0.75660 0.76244 0.76955 0.77792 0.78747 0.79801 0.80951 0.82154 0.83380 0.84582 0.85717 0.86705 0.87478 0.87980 0.88146
0.230  0.73958 0.74158 0.74490 0.74957 0.75556 0.76285 0.77142 0.78120 0.79201 0.80369 0.81599 0.82864 0.84096 0.85242 0.86253 0.87043 0.87558 0.87738
0.235  0.73235 0.73440 0.73780 0.74258 0.74871 0.75618 0.76495 0.77491 0.78602 0.79799 0.81057 0.82339 0.83596 0.84781 0.85800 0.86617 0.87133 0.87316
0.240  0.72517 0.72727 0.73074 0.73564 0.74191 0.74955 0.75847 0.76870 0.77999 0.79220 0.80504 0.81813 0.83107 0.84305 0.85357 0.86179 0.86713 0.86891
0.245  0.71804 0.72018 0.72374 0.72872 0.73511 0.74291 0.75208 0.76245 0.77406 0.78653 0.79964 0.81301 0.82609 0.83828 0.84901 0.85739 0.86285 0.86464
0.250  0.71095 0.71314 0.71677 0.72186 0.72839 0.73635 0.74571 0.75631 0.76806 0.78077 0.79414 0.80775 0.82107 0.83363 0.84442 0.85306 0.85853 0.86046
0.255  0.70392 0.70615 0.70986 0.71505 0.72171 0.72984 0.73932 0.75019 0.76218 0.77514 0.78876 0.80263 0.81621 0.82885 0.83996 0.84864 0.85426 0.85615
0.260  0.69694 0.69921 0.70299 0.70828 0.71508 0.72335 0.73303 0.74403 0.75624 0.76942 0.78328 0.79739 0.81120 0.82405 0.83536 0.84419 0.84992 0.85182
0.265  0.69001 0.69232 0.69617 0.70156 0.70849 0.71688 0.72677 0.73798 0.75041 0.76383 0.77794 0.79215 0.80618 0.81939 0.83073 0.83980 0.84555 0.84759
0.270  0.68314 0.68548 0.68941 0.69490 0.70191 0.71049 0.72050 0.73196 0.74461 0.75815 0.77248 0.78707 0.80133 0.81460 0.82625 0.83534 0.84120 0.84322
0.275  0.67632 0.67871 0.68268 0.68826 0.69542 0.70414 0.71433 0.72591 0.73875 0.75262 0.76718 0.78185 0.79632 0.80978 0.82161 0.83085 0.83684 0.83884
0.280  0.66955 0.67198 0.67603 0.68170 0.68898 0.69779 0.70819 0.71997 0.73302 0.74698 0.76176 0.77679 0.79146 0.80512 0.81697 0.82634 0.83244 0.83445
0.285  0.66285 0.66531 0.66942 0.67518 0.68258 0.69154 0.70203 0.71397 0.72721 0.74149 0.75647 0.77158 0.78647 0.80031 0.81245 0.82193 0.82801 0.83014
0.290  0.65620 0.65870 0.66287 0.66872 0.67619 0.68533 0.69599 0.70810 0.72154 0.73590 0.75110 0.76654 0.78147 0.79548 0.80781 0.81741 0.82364 0.82572
0.295  0.64960 0.65215 0.65638 0.66232 0.66989 0.67916 0.68998 0.70228 0.71579 0.73048 0.74573 0.76138 0.77665 0.79084 0.80313 0.81286 0.81920 0.82128
0.300  0.64307 0.64565 0.64994 0.65594 0.66365 0.67299 0.68394 0.69639 0.71018 0.72493 0.74053 0.75620 0.77166 0.78602 0.79862 0.80844 0.81472 0.81694
0.305  0.63659 0.63920 0.64356 0.64963 0.65745 0.66692 0.67802 0.69064 0.70458 0.71955 0.73519 0.75121 0.76679 0.78132 0.79394 0.80388 0.81033 0.81248
0.310  0.63017 0.63282 0.63722 0.64338 0.65130 0.66090 0.67214 0.68489 0.69896 0.71409 0.73003 0.74606 0.76188 0.77656 0.78927 0.79933 0.80586 0.80802
0.315  0.62380 0.62648 0.63093 0.63718 0.64516 0.65486 0.66623 0.67915 0.69345 0.70874 0.72473 0.74111 0.75690 0.77173 0.78474 0.79488 0.80136 0.80364
0.320  0.61750 0.62021 0.62471 0.63104 0.63912 0.64894 0.66044 0.67351 0.68786 0.70341 0.71961 0.73599 0.75213 0.76710 0.78006 0.79030 0.79694 0.79915
0.325  0.61125 0.61398 0.61855 0.62494 0.63312 0.64305 0.65468 0.66781 0.68242 0.69803 0.71435 0.73105 0.74717 0.76228 0.77536 0.78582 0.79242 0.79476
0.330  0.60506 0.60782 0.61244 0.61887 0.62717 0.63722 0.64889 0.66225 0.67689 0.69278 0.70928 0.72597 0.74239 0.75746 0.77083 0.78125 0.78796 0.79025
0.335  0.59892 0.60171 0.60638 0.61289 0.62123 0.63136 0.64323 0.65671 0.67152 0.68743 0.70406 0.72089 0.73747 0.75285 0.76614 0.77666 0.78347 0.78574
0.340  0.59284 0.59566 0.60038 0.60696 0.61538 0.62562 0.63761 0.65113 0.66604 0.68223 0.69902 0.71601 0.73253 0.74803 0.76161 0.77218 0.77894 0.78132
0.345  0.58682 0.58967 0.59443 0.60108 0.60958 0.61993 0.63195 0.64568 0.66074 0.67693 0.69384 0.71095 0.72781 0.74341 0.75692 0.76758 0.77448 0.77679
0.350  0.58085 0.58373 0.58851 0.59524 0.60383 0.61420 0.62641 0.64015 0.65546 0.67179 0.68886 0.70611 0.72289 0.73862 0.75222 0.76297 0.76994 0.77226
0.355  0.57493 0.57785 0.58267 0.58942 0.59808 0.60860 0.62091 0.63478 0.65009 0.66653 0.68371 0.70108 0.71818 0.73381 0.74770 0.75849 0.76539 0.76782
0.360  0.56908 0.57202 0.57689 0.58370 0.59243 0.60304 0.61536 0.62944 0.64488 0.66146 0.67876 0.69627 0.71328 0.72922 0.74300 0.75387 0.76092 0.76327
0.365  0.56327 0.56624 0.57115 0.57802 0.58682 0.59750 0.60995 0.62403 0.63956 0.65624 0.67366 0.69126 0.70856 0.72442 0.73847 0.74939 0.75636 0.75882
0.370  0.55752 0.56051 0.56546 0.57239 0.58126 0.59197 0.60457 0.61877 0.63441 0.65122 0.66876 0.68649 0.70371 0.71983 0.73377 0.74477 0.75187 0.75427
0.375  0.55183 0.55483 0.55983 0.56681 0.57569 0.58654 0.59914 0.61341 0.62915 0.64605 0.66369 0.68152 0.69883 0.71506 0.72906 0.74014 0.74732 0.74970
0.380  0.54618 0.54920 0.55421 0.56123 0.57023 0.58115 0.59385 0.60822 0.62407 0.64108 0.65883 0.67676 0.69418 0.71046 0.72455 0.73565 0.74274 0.74524
0.385  0.54059 0.54363 0.54868 0.55575 0.56481 0.57573 0.58858 0.60306 0.61887 0.63596 0.65380 0.67182 0.68931 0.70571 0.71985 0.73102 0.73825 0.74066
0.390  0.53505 0.53811 0.54320 0.55031 0.55943 0.57043 0.58327 0.59781 0.61384 0.63104 0.64897 0.66708 0.68468 0.70092 0.71534 0.72652 0.73367 0.73618
0.395  0.52956 0.53264 0.53776 0.54492 0.55403 0.56517 0.57809 0.59272 0.60884 0.62597 0.64399 0.66218 0.67984 0.69637 0.71063 0.72189 0.72916 0.73160
0.400  0.52412 0.52722 0.53237 0.53958 0.54875 0.55987 0.57284 0.58753 0.60373 0.62110 0.63921 0.65727 0.67522 0.69160 0.70612 0.71738 0.72459 0.72702
0.405  0.51873 0.52185 0.52703 0.53423 0.54351 0.55469 0.56774 0.58251 0.59879 0.61606 0.63425 0.65260 0.67040 0.68705 0.70142 0.71275 0.72005 0.72253
0.410  0.51339 0.51653 0.52173 0.52898 0.53830 0.54955 0.56267 0.57752 0.59372 0.61124 0.62950 0.64771 0.66580 0.68229 0.69672 0.70811 0.71549 0.71794
0.415  0.50810 0.51125 0.51645 0.52377 0.53307 0.54436 0.55752 0.57243 0.58884 0.60626 0.62458 0.64306 0.66099 0.67776 0.69222 0.70360 0.71088 0.71344
0.420  0.50285 0.50602 0.51125 0.51861 0.52796 0.53930 0.55253 0.56751 0.58383 0.60149 0.61988 0.63820 0.65639 0.67301 0.68751 0.69896 0.70637 0.70884
0.425  0.49765 0.50081 0.50609 0.51347 0.52288 0.53428 0.54757 0.56247 0.57901 0.59672 0.61498 0.63359 0.65162 0.66848 0.68302 0.69445 0.70176 0.70433
0.430  0.49250 0.49567 0.50098 0.50835 0.51784 0.52929 0.54253 0.55761 0.57421 0.59181 0.61032 0.62875 0.64689 0.66374 0.67831 0.68981 0.69724 0.69972
0.435  0.48739 0.49058 0.49591 0.50331 0.51277 0.52425 0.53763 0.55277 0.56927 0.58710 0.60545 0.62416 0.64227 0.65920 0.67382 0.68530 0.69262 0.69521
0.440  0.48233 0.48553 0.49088 0.49832 0.50782 0.51934 0.53277 0.54782 0.56453 0.58222 0.60083 0.61934 0.63750 0.65449 0.66912 0.68065 0.68810 0.69059
0.445  0.47731 0.48053 0.48586 0.49336 0.50290 0.51446 0.52782 0.54305 0.55963 0.57756 0.59600 0.61478 0.63297 0.64991 0.66461 0.67613 0.68348 0.68607
0.450  0.47233 0.47556 0.48091 0.48838 0.49794 0.50952 0.52303 0.53815 0.55494 0.57271 0.59140 0.60999 0.62820 0.64524 0.65993 0.67149 0.67895 0.68145
0.455  0.46739 0.47064 0.47601 0.48351 0.49310 0.50472 0.51826 0.53343 0.55009 0.56809 0.58659 0.60544 0.62370 0.64052 0.65542 0.66696 0.67433 0.67692
0.460  0.46250 0.46576 0.47115 0.47867 0.48829 0.49995 0.51341 0.52875 0.54545 0.56328 0.58204 0.60067 0.61894 0.63602 0.65074 0.66231 0.66979 0.67229
0.465  0.45765 0.46092 0.46633 0.47387 0.48352 0.49510 0.50871 0.52393 0.54082 0.55870 0.57726 0.59616 0.61444 0.63129 0.64623 0.65779 0.66516 0.66776
0.470  0.45285 0.45611 0.46155 0.46911 0.47870 0.49040 0.50403 0.51930 0.53604 0.55393 0.57273 0.59140 0.60971 0.62682 0.64154 0.65313 0.66062 0.66312
0.475  0.44808 0.45134 0.45675 0.46432 0.47400 0.48572 0.49926 0.51468 0.53147 0.54939 0.56797 0.58690 0.60523 0.62210 0.63705 0.64861 0.65598 0.65858
0.480  0.44335 0.44662 0.45205 0.45963 0.46934 0.48097 0.49465 0.50995 0.52673 0.54485 0.56347 0.58236 0.60050 0.61762 0.63235 0.64395 0.65143 0.65394
0.485  0.43866 0.44194 0.44738 0.45498 0.46470 0.47636 0.49005 0.50539 0.52220 0.54014 0.55875 0.57770 0.59603 0.61291 0.62785 0.63942 0.64679 0.64939
0.490  0.43401 0.43729 0.44275 0.45036 0.46001 0.47179 0.48537 0.50069 0.51767 0.53565 0.55428 0.57322 0.59148 0.60844 0.62317 0.63476 0.64223 0.64474
0.495  0.42940 0.43268 0.43815 0.44577 0.45544 0.46723 0.48085 0.49618 0.51300 0.53096 0.54980 0.56853 0.58686 0.60391 0.61867 0.63022 0.63759 0.64018
0.500  0.42482 0.42811 0.43359 0.44116 0.45091 0.46260 0.47620 0.49170 0.50854 0.52651 0.54513 0.56408 0.58239 0.59927 0.61398 0.62556 0.63302 0.63553
0.505  0.42028 0.42358 0.42900 0.43664 0.44640 0.45811 0.47173 0.48707 0.50390 0.52184 0.54069 0.55940 0.57771 0.59478 0.60949 0.62102 0.62838 0.63096
0.510  0.41577 0.41907 0.42451 0.43216 0.44184 0.45365 0.46728 0.48264 0.49947 0.51742 0.53604 0.55497 0.57326 0.59010 0.60479 0.61635 0.62380 0.62630
0.515  0.41130 0.41460 0.42005 0.42771 0.43739 0.44910 0.46271 0.47805 0.49486 0.51300 0.53162 0.55029 0.56858 0.58563 0.60030 0.61181 0.61915 0.62172
0.520  0.40687 0.41014 0.41562 0.42321 0.43298 0.44470 0.45831 0.47365 0.49047 0.50840 0.52698 0.54589 0.56415 0.58094 0.59560 0.60712 0.61457 0.61705
0.525  0.40246 0.40574 0.41123 0.41882 0.42859 0.44031 0.45394 0.46928 0.48609 0.50402 0.52259 0.54123 0.55947 0.57648 0.59110 0.60259 0.60990 0.61247
0.530  0.39810 0.40138 0.40687 0.41446 0.42414 0.43584 0.44943 0.46475 0.48154 0.49944 0.51798 0.53683 0.55504 0.57179 0.58640 0.59790 0.60532 0.60779
0.535  0.39376 0.39704 0.40251 0.41013 0.41981 0.43151 0.44511 0.46042 0.47720 0.49508 0.51361 0.53218 0.55037 0.56733 0.58190 0.59335 0.60064 0.60320
0.540  0.38944 0.39274 0.39818 0.40583 0.41551 0.42721 0.44080 0.45611 0.47267 0.49052 0.50924 0.52781 0.54596 0.56264 0.57720 0.58865 0.59605 0.59851
0.545  0.38517 0.38846 0.39390 0.40147 0.41118 0.42280 0.43636 0.45164 0.46837 0.48620 0.50466 0.52340 0.54129 0.55819 0.57270 0.58410 0.59143 0.59391
0.550  0.38092 0.38422 0.38966 0.39723 0.40688 0.41855 0.43210 0.44737 0.46408 0.48188 0.50032 0.51880 0.53688 0.55349 0.56819 0.57953 0.58677 0.58921
0.555  0.37671 0.38001 0.38544 0.39301 0.40266 0.41432 0.42786 0.44293 0.45960 0.47736 0.49575 0.51443 0.53240 0.54904 0.56349 0.57483 0.58215 0.58460
0.560  0.37253 0.37581 0.38126 0.38882 0.39846 0.41011 0.42348 0.43869 0.45534 0.47307 0.49143 0.50982 0.52781 0.54456 0.55898 0.57027 0.57745 0.57998
0.565  0.36837 0.37163 0.37708 0.38464 0.39418 0.40579 0.41929 0.43447 0.45088 0.46857 0.48687 0.50547 0.52341 0.53989 0.55426 0.56556 0.57284 0.57527
0.570  0.36425 0.36750 0.37290 0.38043 0.39003 0.40163 0.41511 0.43008 0.44666 0.46430 0.48256 0.50086 0.51875 0.53543 0.54975 0.56098 0.56812 0.57063
0.575  0.36015 0.36340 0.36880 0.37632 0.38591 0.39749 0.41079 0.42590 0.44244 0.46001 0.47825 0.49651 0.51436 0.53075 0.54503 0.55626 0.56350 0.56591
0.580  0.35608 0.35932 0.36472 0.37222 0.38180 0.39323 0.40664 0.42173 0.43802 0.45557 0.47373 0.49192 0.50970 0.52628 0.54050 0.55167 0.55883 0.56127
0.585  0.35204 0.35528 0.36066 0.36816 0.37761 0.38913 0.40252 0.41739 0.43383 0.45134 0.46945 0.48758 0.50531 0.52159 0.53597 0.54706 0.55414 0.55653
0.590  0.34802 0.35125 0.35663 0.36403 0.37355 0.38505 0.39825 0.41325 0.42964 0.44688 0.46492 0.48324 0.50066 0.51713 0.53125 0.54234 0.54948 0.55187
0.595  0.34402 0.34725 0.35261 0.36001 0.36951 0.38085 0.39416 0.40911 0.42527 0.44267 0.46065 0.47865 0.49626 0.51261 0.52671 0.53774 0.54474 0.54721
0.600  0.34006 0.34328 0.34857 0.35601 0.36549 0.37681 0.39008 0.40482 0.42112 0.43822 0.45613 0.47433 0.49186 0.50796 0.52198 0.53298 0.54009 0.54245
0.605  0.33611 0.33931 0.34461 0.35203 0.36138 0.37278 0.38586 0.40072 0.41676 0.43402 0.45188 0.46974 0.48721 0.50348 0.51744 0.52838 0.53533 0.53777
0.610  0.33219 0.33536 0.34068 0.34808 0.35741 0.36878 0.38182 0.39645 0.41263 0.42983 0.44762 0.46542 0.48282 0.49878 0.51268 0.52361 0.53066 0.53300
0.615  0.32830 0.33146 0.33676 0.34405 0.35345 0.36465 0.37779 0.39237 0.40850 0.42541 0.44312 0.46108 0.47816 0.49430 0.50814 0.51899 0.52597 0.52831
0.620  0.32442 0.32758 0.33286 0.34014 0.34950 0.36068 0.37361 0.38831 0.40417 0.42124 0.43887 0.45652 0.47376 0.48958 0.50357 0.51435 0.52119 0.52360
0.625  0.32057 0.32372 0.32898 0.33625 0.34547 0.35672 0.36961 0.38407 0.40006 0.41700 0.43437 0.45220 0.46935 0.48510 0.49881 0.50957 0.51650 0.51881
0.630  0.31672 0.31988 0.32507 0.33237 0.34157 0.35264 0.36563 0.38003 0.39574 0.41266 0.43014 0.44762 0.46471 0.48061 0.49424 0.50492 0.51171 0.51409
0.635  0.31292 0.31606 0.32124 0.32850 0.33768 0.34871 0.36149 0.37601 0.39166 0.40850 0.42590 0.44330 0.46030 0.47588 0.48946 0.50012 0.50699 0.50928
0.640  0.30913 0.31226 0.31742 0.32458 0.33380 0.34480 0.35753 0.37180 0.38757 0.40411 0.42141 0.43895 0.45563 0.47138 0.48487 0.49545 0.50226 0.50454
0.645  0.30536 0.30848 0.31362 0.32076 0.32983 0.34088 0.35358 0.36779 0.38328 0.39996 0.41718 0.43440 0.45122 0.46664 0.48028 0.49077 0.49744 0.49978
0.650  0.30161 0.30471 0.30985 0.31695 0.32599 0.33688 0.34947 0.36379 0.37922 0.39580 0.41269 0.43008 0.44679 0.46213 0.47548 0.48595 0.49270 0.49495
0.655  0.29788 0.30094 0.30608 0.31316 0.32217 0.33301 0.34555 0.35961 0.37515 0.39143 0.40847 0.42549 0.44213 0.45761 0.47087 0.48125 0.48792 0.49017
0.660  0.29417 0.29722 0.30227 0.30930 0.31835 0.32915 0.34163 0.35563 0.37088 0.38729 0.40423 0.42117 0.43770 0.45286 0.46623 0.47655 0.48310 0.48531
0.665  0.29048 0.29351 0.29854 0.30554 0.31444 0.32516 0.33756 0.35165 0.36683 0.38291 0.39975 0.41683 0.43302 0.44833 0.46143 0.47170 0.47831 0.48052
0.670  0.28680 0.28982 0.29483 0.30180 0.31066 0.32132 0.33366 0.34749 0.36275 0.37878 0.39552 0.41225 0.42859 0.44370 0.45678 0.46697 0.47344 0.47571
0.675  0.28314 0.28615 0.29114 0.29807 0.30689 0.31750 0.32977 0.34353 0.35852 0.37465 0.39103 0.40791 0.42414 0.43901 0.45194 0.46210 0.46864 0.47082
0.680  0.27950 0.28249 0.28746 0.29435 0.30312 0.31354 0.32572 0.33957 0.35448 0.37028 0.38680 0.40331 0.41944 0.43445 0.44729 0.45735 0.46381 0.46598
0.685  0.27587 0.27885 0.28379 0.29055 0.29926 0.30973 0.32185 0.33543 0.35023 0.36614 0.38257 0.39897 0.41498 0.42965 0.44261 0.45258 0.45891 0.46114
0.690  0.27226 0.27522 0.28006 0.28687 0.29552 0.30594 0.31799 0.33149 0.34619 0.36199 0.37808 0.39462 0.41028 0.42508 0.43774 0.44768 0.45407 0.45620
0.695  0.26866 0.27160 0.27642 0.28319 0.29180 0.30215 0.31409 0.32752 0.34216 0.35764 0.37383 0.39001 0.40580 0.42049 0.43305 0.44289 0.44920 0.45133
0.700  0.26507 0.26796 0.27280 0.27952 0.28808 0.29823 0.31011 0.32342 0.33791 0.35351 0.36958 0.38565 0.40132 0.41567 0.42833 0.43808 0.44428 0.44636
0.705  0.26150 0.26437 0.26918 0.27587 0.28425 0.29446 0.30627 0.31949 0.33388 0.34914 0.36509 0.38102 0.39658 0.41106 0.42343 0.43313 0.43938 0.44146
0.710  0.25794 0.26080 0.26558 0.27212 0.28055 0.29070 0.30242 0.31540 0.32985 0.34500 0.36084 0.37664 0.39208 0.40640 0.41869 0.42830 0.43446 0.43654
0.715  0.25439 0.25723 0.26198 0.26849 0.27686 0.28679 0.29842 0.31144 0.32561 0.34086 0.35633 0.37226 0.38757 0.40158 0.41377 0.42345 0.42949 0.43153
0.720  0.25084 0.25368 0.25833 0.26486 0.27318 0.28304 0.29459 0.30751 0.32158 0.33648 0.35206 0.36762 0.38281 0.39693 0.40900 0.41846 0.42454 0.42658
0.725  0.24732 0.25014 0.25475 0.26124 0.26938 0.27930 0.29075 0.30339 0.31754 0.33233 0.34778 0.36321 0.37827 0.39205 0.40422 0.41358 0.41956 0.42160
0.730  0.24380 0.24660 0.25119 0.25763 0.26571 0.27555 0.28676 0.29946 0.31330 0.32817 0.34326 0.35879 0.37367 0.38737 0.39925 0.40867 0.41455 0.41654
0.735  0.24030 0.24308 0.24763 0.25393 0.26205 0.27167 0.28293 0.29554 0.30926 0.32378 0.33897 0.35413 0.36893 0.38268 0.39443 0.40363 0.40955 0.41153
0.740  0.23680 0.23956 0.24408 0.25033 0.25839 0.26793 0.27911 0.29141 0.30520 0.31962 0.33467 0.34969 0.36435 0.37775 0.38959 0.39870 0.40450 0.40650
0.745  0.23332 0.23601 0.24054 0.24674 0.25461 0.26420 0.27511 0.28749 0.30096 0.31542 0.33012 0.34523 0.35952 0.37303 0.38457 0.39372 0.39945 0.40138
0.750  0.22984 0.23251 0.23700 0.24316 0.25096 0.26046 0.27129 0.28356 0.29690 0.31103 0.32580 0.34054 0.35492 0.36828 0.37970 0.38864 0.39438 0.39631
0.755  0.22637 0.22901 0.23340 0.23957 0.24731 0.25659 0.26746 0.27956 0.29264 0.30684 0.32147 0.33606 0.35030 0.36331 0.37480 0.38363 0.38928 0.39121
0.760  0.22290 0.22553 0.22987 0.23590 0.24366 0.25287 0.26346 0.27549 0.28857 0.30241 0.31690 0.33134 0.34543 0.35853 0.36972 0.37860 0.38415 0.38602
0.765  0.21944 0.22204 0.22635 0.23232 0.23990 0.24913 0.25964 0.27155 0.28450 0.29821 0.31254 0.32683 0.34077 0.35372 0.36478 0.37345 0.37902 0.38088
0.770  0.21598 0.21856 0.22283 0.22875 0.23625 0.24525 0.25580 0.26758 0.28021 0.29399 0.30793 0.32230 0.33609 0.34869 0.35983 0.36837 0.37385 0.37571
0.775  0.21253 0.21509 0.21932 0.22518 0.23261 0.24152 0.25196 0.26345 0.27612 0.28953 0.30355 0.31753 0.33118 0.34385 0.35468 0.36327 0.36863 0.37044
0.780  0.20908 0.21161 0.21580 0.22160 0.22896 0.23779 0.24795 0.25948 0.27202 0.28529 0.29915 0.31297 0.32646 0.33898 0.34967 0.35804 0.36342 0.36522
0.785  0.20564 0.20814 0.21221 0.21793 0.22519 0.23404 0.24410 0.25550 0.26770 0.28102 0.29450 0.30839 0.32171 0.33388 0.34464 0.35289 0.35818 0.35997
0.790  0.20219 0.20465 0.20870 0.21436 0.22154 0.23015 0.24024 0.25134 0.26358 0.27653 0.29007 0.30357 0.31673 0.32896 0.33941 0.34770 0.35287 0.35462
0.795  0.19874 0.20115 0.20519 0.21078 0.21789 0.22640 0.23621 0.24734 0.25945 0.27224 0.28562 0.29894 0.31195 0.32402 0.33432 0.34239 0.34757 0.34930
0.800  0.19530 0.19768 0.20167 0.20720 0.21423 0.22265 0.23234 0.24334 0.25509 0.26793 0.28091 0.29429 0.30712 0.31885 0.32919 0.33714 0.34224 0.34396
0.805  0.19185 0.19421 0.19815 0.20362 0.21053 0.21887 0.22845 0.23914 0.25093 0.26339 0.27642 0.28940 0.30207 0.31384 0.32389 0.33186 0.33683 0.33851
0.810  0.18840 0.19073 0.19462 0.19994 0.20677 0.21496 0.22439 0.23510 0.24674 0.25904 0.27190 0.28471 0.29720 0.30880 0.31870 0.32645 0.33143 0.33309
0.815  0.18493 0.18725 0.19109 0.19634 0.20309 0.21117 0.22048 0.23105 0.24234 0.25467 0.26714 0.27998 0.29230 0.30354 0.31347 0.32110 0.32599 0.32764
0.820  0.18147 0.18376 0.18749 0.19274 0.19939 0.20737 0.21656 0.22681 0.23812 0.25007 0.26257 0.27501 0.28716 0.29844 0.30819 0.31571 0.32047 0.32208
0.825  0.17801 0.18026 0.18394 0.18912 0.19569 0.20342 0.21262 0.22272 0.23387 0.24565 0.25797 0.27023 0.28219 0.29329 0.30276 0.31017 0.31495 0.31654
0.830  0.17453 0.17676 0.18039 0.18550 0.19186 0.19959 0.20851 0.21862 0.22941 0.24121 0.25313 0.26541 0.27718 0.28793 0.29742 0.30471 0.30939 0.31096
0.835  0.17106 0.17325 0.17683 0.18177 0.18813 0.19575 0.20453 0.21432 0.22512 0.23654 0.24847 0.26035 0.27194 0.28271 0.29203 0.29920 0.30378 0.30527
0.840  0.16757 0.16971 0.17325 0.17812 0.18438 0.19189 0.20054 0.21017 0.22080 0.23203 0.24378 0.25546 0.26686 0.27744 0.28646 0.29362 0.29808 0.29960
0.845  0.16406 0.16615 0.16966 0.17446 0.18062 0.18788 0.19636 0.20600 0.21626 0.22750 0.23884 0.25053 0.26173 0.27196 0.28099 0.28791 0.29237 0.29387
0.850  0.16055 0.16260 0.16605 0.17077 0.17673 0.18398 0.19232 0.20162 0.21189 0.22273 0.23408 0.24536 0.25637 0.26660 0.27546 0.28226 0.28662 0.28803
0.855  0.15702 0.15904 0.16237 0.16707 0.17293 0.18005 0.18825 0.19739 0.20748 0.21813 0.22927 0.24035 0.25116 0.26119 0.26974 0.27653 0.28075 0.28219
0.860  0.15347 0.15545 0.15873 0.16334 0.16910 0.17610 0.18415 0.19313 0.20301 0.21348 0.22422 0.23529 0.24588 0.25570 0.26410 0.27066 0.27487 0.27630
0.865  0.14990 0.15185 0.15507 0.15952 0.16525 0.17199 0.17987 0.18882 0.19836 0.20861 0.21932 0.22998 0.24038 0.25004 0.25841 0.26483 0.26895 0.27027
0.870  0.14632 0.14823 0.15138 0.15575 0.16136 0.16798 0.17571 0.18433 0.19384 0.20388 0.21438 0.22482 0.23500 0.24445 0.25259 0.25891 0.26292 0.26424
0.875  0.14270 0.14458 0.14767 0.15195 0.15735 0.16394 0.17151 0.17995 0.18926 0.19910 0.20919 0.21959 0.22956 0.23880 0.24668 0.25287 0.25681 0.25815
0.880  0.13906 0.14090 0.14393 0.14812 0.15341 0.15986 0.16713 0.17553 0.18448 0.19408 0.20413 0.21413 0.22387 0.23293 0.24077 0.24679 0.25067 0.25190
0.885  0.13540 0.13719 0.14015 0.14426 0.14943 0.15561 0.16285 0.17091 0.17980 0.18919 0.19901 0.20878 0.21830 0.22714 0.23479 0.24066 0.24442 0.24565
0.890  0.13169 0.13344 0.13629 0.14027 0.14541 0.15145 0.15852 0.16639 0.17507 0.18424 0.19365 0.20335 0.21264 0.22126 0.22860 0.23443 0.23805 0.23930
0.895  0.12796 0.12963 0.13244 0.13633 0.14125 0.14724 0.15413 0.16181 0.17012 0.17905 0.18839 0.19768 0.20689 0.21515 0.22245 0.22804 0.23164 0.23279
0.900  0.12418 0.12581 0.12855 0.13234 0.13713 0.14297 0.14956 0.15702 0.16527 0.17397 0.18306 0.19210 0.20092 0.20910 0.21619 0.22162 0.22512 0.22625
0.905  0.12035 0.12194 0.12461 0.12830 0.13297 0.13854 0.14506 0.15232 0.16034 0.16880 0.17747 0.18642 0.19499 0.20294 0.20971 0.21510 0.21848 0.21959
0.910  0.11647 0.11802 0.12062 0.12421 0.12874 0.13415 0.14049 0.14754 0.15518 0.16338 0.17196 0.18049 0.18897 0.19667 0.20325 0.20846 0.21170 0.21276
0.915  0.11253 0.11405 0.11656 0.12004 0.12444 0.12969 0.13579 0.14267 0.15008 0.15803 0.16635 0.17462 0.18268 0.19016 0.19665 0.20162 0.20481 0.20585
0.920  0.10853 0.11000 0.11244 0.11574 0.11999 0.12516 0.13098 0.13759 0.14489 0.15258 0.16047 0.16862 0.17641 0.18364 0.18990 0.19470 0.19779 0.19880
0.925  0.10447 0.10589 0.10819 0.11144 0.11554 0.12043 0.12616 0.13254 0.13944 0.14686 0.15463 0.16249 0.17001 0.17698 0.18292 0.18764 0.19058 0.19153
0.930  0.10032 0.10169 0.10391 0.10704 0.11099 0.11571 0.12123 0.12737 0.13402 0.14117 0.14865 0.15607 0.16331 0.17004 0.17587 0.18034 0.18322 0.18416
0.935  0.09609 0.09740 0.09954 0.10254 0.10634 0.11087 0.11607 0.12196 0.12847 0.13533 0.14250 0.14964 0.15659 0.16304 0.16863 0.17291 0.17566 0.17658
0.940  0.09175 0.09301 0.09506 0.09793 0.10149 0.10591 0.11089 0.11653 0.12275 0.12933 0.13607 0.14302 0.14967 0.15584 0.16118 0.16527 0.16790 0.16873
0.945  0.08729 0.08848 0.09044 0.09313 0.09659 0.10072 0.10555 0.11094 0.11676 0.12302 0.12956 0.13607 0.14252 0.14840 0.15341 0.15738 0.15985 0.16069
0.950  0.08269 0.08380 0.08569 0.08824 0.09153 0.09545 0.10004 0.10505 0.11068 0.11662 0.12284 0.12901 0.13503 0.14062 0.14546 0.14917 0.15156 0.15230
0.955  0.07792 0.07898 0.08076 0.08317 0.08628 0.08998 0.09423 0.09905 0.10437 0.10998 0.11573 0.12167 0.12735 0.13262 0.13718 0.14068 0.14293 0.14365
0.960  0.07296 0.07396 0.07562 0.07789 0.08081 0.08428 0.08827 0.09279 0.09768 0.10294 0.10844 0.11390 0.11933 0.12427 0.12847 0.13182 0.13393 0.13456
0.965  0.06777 0.06869 0.07021 0.07236 0.07501 0.07823 0.08202 0.08622 0.09077 0.09566 0.10077 0.10585 0.11080 0.11540 0.11939 0.12249 0.12442 0.12506
0.970  0.06228 0.06313 0.06453 0.06650 0.06894 0.07191 0.07539 0.07918 0.08345 0.08795 0.09255 0.09732 0.10187 0.10610 0.10977 0.11258 0.11439 0.11494
0.975  0.05641 0.05718 0.05845 0.06020 0.06246 0.06515 0.06823 0.07174 0.07552 0.07960 0.08386 0.08817 0.09230 0.09613 0.09945 0.10199 0.10363 0.10410
0.980  0.05003 0.05072 0.05185 0.05340 0.05540 0.05779 0.06053 0.06364 0.06700 0.07061 0.07439 0.07815 0.08187 0.08527 0.08817 0.09047 0.09192 0.09231
0.985  0.04294 0.04353 0.04449 0.04583 0.04755 0.04955 0.05195 0.05455 0.05749 0.06059 0.06377 0.06705 0.07019 0.07311 0.07564 0.07761 0.07883 0.07919
0.990  0.03470 0.03518 0.03596 0.03703 0.03839 0.04004 0.04193 0.04407 0.04645 0.04889 0.05151 0.05416 0.05669 0.05904 0.06108 0.06265 0.06366 0.06392
0.995  0.02423 0.02456 0.02511 0.02586 0.02680 0.02795 0.02926 0.03075 0.03237 0.03410 0.03592 0.03773 0.03953 0.04116 0.04258 0.04367 0.04436 0.04455
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e040.dat <==
# alpha = +0.50 epsilon = 0.40
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99979 0.99979 0.99979 0.99980 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99986 0.99987 0.99989 0.99990 0.99991 0.99992 0.99992 0.99992
0.010  0.99916 0.99917 0.99918 0.99920 0.99922 0.99925 0.99928 0.99932 0.99936 0.99940 0.99945 0.99950 0.99955 0.99959 0.99963 0.99966 0.99968 0.99970
0.015  0.99811 0.99813 0.99816 0.99820 0.99825 0.99831 0.99838 0.99847 0.99856 0.99866 0.99877 0.99887 0.99898 0.99909 0.99917 0.99924 0.99929 0.99932
0.020  0.99665 0.99668 0.99673 0.99680 0.99689 0.99700 0.99713 0.99728 0.99744 0.99762 0.99781 0.99800 0.99820 0.99838 0.99853 0.99866 0.99874 0.99869
0.025  0.99479 0.99483 0.99491 0.99502 0.99516 0.99533 0.99553 0.99576 0.99602 0.99630 0.99659 0.99689 0.99719 0.99747 0.99772 0.99791 0.99803 0.99802
0.030  0.99252 0.99259 0.99270 0.99286 0.99306 0.99330 0.99359 0.99392 0.99429 0.99468 0.99511 0.99554 0.99597 0.99637 0.99672 0.99699 0.99717 0.99720
0.035  0.98987 0.98996 0.99011 0.99032 0.99059 0.99092 0.99131 0.99176 0.99226 0.99279 0.99337 0.99395 0.99453 0.99507 0.99555 0.99592 0.99616 0.99624
0.040  0.98683 0.98695 0.98715 0.98742 0.98778 0.98821 0.98871 0.98929 0.98994 0.99063 0.99137 0.99214 0.99288 0.99359 0.99421 0.99469 0.99500 0.99513
0.045  0.98343 0.98358 0.98383 0.98418 0.98462 0.98516 0.98580 0.98652 0.98733 0.98821 0.98914 0.99010 0.99103 0.99192 0.99270 0.99330 0.99369 0.99378
0.050  0.97968 0.97986 0.98016 0.98059 0.98113 0.98180 0.98257 0.98347 0.98446 0.98553 0.98667 0.98784 0.98899 0.99007 0.99102 0.99176 0.99224 0.99239
0.055  0.97559 0.97581 0.97617 0.97668 0.97733 0.97813 0.97906 0.98013 0.98132 0.98261 0.98397 0.98538 0.98676 0.98806 0.98920 0.99008 0.99065 0.99076
0.060  0.97117 0.97143 0.97186 0.97246 0.97323 0.97417 0.97527 0.97653 0.97793 0.97945 0.98106 0.98271 0.98433 0.98586 0.98721 0.98825 0.98892 0.98912
0.065  0.96645 0.96675 0.96724 0.96794 0.96884 0.96993 0.97121 0.97267 0.97430 0.97606 0.97793 0.97985 0.98174 0.98351 0.98506 0.98628 0.98706 0.98734
0.070  0.96143 0.96178 0.96235 0.96315 0.96417 0.96543 0.96690 0.96857 0.97044 0.97247 0.97461 0.97681 0.97897 0.98101 0.98278 0.98417 0.98507 0.98533
0.075  0.95614 0.95653 0.95718 0.95809 0.95925 0.96067 0.96234 0.96424 0.96636 0.96866 0.97108 0.97357 0.97603 0.97833 0.98035 0.98194 0.98295 0.98331
0.080  0.95059 0.95103 0.95176 0.95278 0.95409 0.95569 0.95756 0.95970 0.96208 0.96467 0.96739 0.97019 0.97295 0.97555 0.97781 0.97958 0.98072 0.98106
0.085  0.94479 0.94528 0.94610 0.94723 0.94869 0.95048 0.95257 0.95495 0.95761 0.96049 0.96353 0.96664 0.96971 0.97259 0.97511 0.97709 0.97835 0.97880
0.090  0.93878 0.93932 0.94022 0.94148 0.94309 0.94506 0.94738 0.95002 0.95296 0.95614 0.95949 0.96294 0.96634 0.96953 0.97231 0.97449 0.97589 0.97633
0.095  0.93255 0.93314 0.93413 0.93552 0.93729 0.93946 0.94200 0.94490 0.94812 0.95162 0.95532 0.95911 0.96283 0.96631 0.96937 0.97176 0.97330 0.97385
0.100  0.92613 0.92678 0.92786 0.92937 0.93131 0.93368 0.93646 0.93962 0.94315 0.94697 0.95101 0.95512 0.95919 0.96300 0.96634 0.96895 0.97062 0.97118
0.105  0.91953 0.92024 0.92141 0.92306 0.92517 0.92774 0.93076 0.93420 0.93803 0.94218 0.94654 0.95103 0.95544 0.95956 0.96318 0.96601 0.96783 0.96839
0.110  0.91277 0.91354 0.91481 0.91659 0.91887 0.92165 0.92491 0.92863 0.93277 0.93724 0.94197 0.94682 0.95156 0.95604 0.95993 0.96297 0.96494 0.96562
0.115  0.90587 0.90669 0.90806 0.90997 0.91243 0.91542 0.91894 0.92294 0.92737 0.93220 0.93729 0.94248 0.94761 0.95238 0.95658 0.95987 0.96197 0.96266
0.120  0.89884 0.89972 0.90118 0.90324 0.90587 0.90907 0.91284 0.91712 0.92189 0.92706 0.93249 0.93807 0.94353 0.94868 0.95312 0.95665 0.95890 0.95960
0.125  0.89169 0.89263 0.89419 0.89638 0.89919 0.90261 0.90663 0.91120 0.91629 0.92179 0.92761 0.93353 0.93938 0.94484 0.94962 0.95333 0.95573 0.95657
0.130  0.88443 0.88543 0.88709 0.88942 0.89241 0.89605 0.90033 0.90520 0.91059 0.91646 0.92262 0.92894 0.93512 0.94090 0.94599 0.94996 0.95251 0.95335
0.135  0.87709 0.87815 0.87991 0.88238 0.88555 0.88941 0.89395 0.89911 0.90483 0.91104 0.91758 0.92424 0.93078 0.93695 0.94228 0.94649 0.94920 0.95005
0.140  0.86966 0.87079 0.87265 0.87526 0.87861 0.88269 0.88748 0.89293 0.89899 0.90553 0.91242 0.91950 0.92641 0.93287 0.93855 0.94293 0.94579 0.94679
0.145  0.86218 0.86336 0.86532 0.86807 0.87160 0.87591 0.88095 0.88670 0.89307 0.89998 0.90724 0.91465 0.92192 0.92877 0.93469 0.93936 0.94235 0.94335
0.150  0.85463 0.85587 0.85794 0.86083 0.86454 0.86907 0.87436 0.88041 0.88710 0.89434 0.90199 0.90979 0.91743 0.92456 0.93077 0.93568 0.93881 0.93984
0.155  0.84704 0.84834 0.85050 0.85354 0.85743 0.86217 0.86773 0.87406 0.88109 0.88868 0.89667 0.90482 0.91282 0.92029 0.92685 0.93192 0.93522 0.93637
0.160  0.83941 0.84077 0.84304 0.84621 0.85029 0.85524 0.86107 0.86768 0.87501 0.88298 0.89133 0.89985 0.90820 0.91602 0.92281 0.92816 0.93156 0.93274
0.165  0.83175 0.83317 0.83554 0.83886 0.84310 0.84829 0.85436 0.86127 0.86893 0.87720 0.88592 0.89480 0.90351 0.91165 0.91871 0.92430 0.92786 0.92905
0.170  0.82408 0.82556 0.82803 0.83148 0.83591 0.84131 0.84762 0.85483 0.86281 0.87143 0.88051 0.88969 0.89875 0.90721 0.91463 0.92038 0.92409 0.92531
0.175  0.81639 0.81793 0.82050 0.82408 0.82869 0.83431 0.84088 0.84835 0.85663 0.86558 0.87501 0.88462 0.89403 0.90281 0.91044 0.91639 0.92027 0.92161
0.180  0.80870 0.81030 0.81296 0.81669 0.82147 0.82728 0.83412 0.84188 0.85048 0.85977 0.86954 0.87944 0.88920 0.89830 0.90619 0.91244 0.91640 0.91776
0.185  0.80101 0.80267 0.80542 0.80929 0.81425 0.82027 0.82735 0.83539 0.84430 0.85388 0.86400 0.87431 0.88432 0.89374 0.90191 0.90837 0.91250 0.91387
0.190  0.79333 0.79505 0.79790 0.80190 0.80703 0.81327 0.82057 0.82887 0.83808 0.84804 0.85849 0.86908 0.87952 0.88923 0.89767 0.90426 0.90853 0.90992
0.195  0.78567 0.78744 0.79039 0.79452 0.79981 0.80626 0.81381 0.82239 0.83190 0.84216 0.85291 0.86391 0.87458 0.88461 0.89331 0.90016 0.90451 0.90604
0.200  0.77802 0.77985 0.78289 0.78716 0.79261 0.79927 0.80705 0.81591 0.82567 0.83626 0.84738 0.85864 0.86972 0.87995 0.88891 0.89599 0.90049 0.90202
0.205  0.77040 0.77228 0.77542 0.77981 0.78544 0.79227 0.80028 0.80939 0.81950 0.83040 0.84179 0.85335 0.86476 0.87536 0.88458 0.89176 0.89641 0.89795
0.210  0.76281 0.76475 0.76797 0.77248 0.77828 0.78532 0.79356 0.80293 0.81332 0.82447 0.83623 0.84814 0.85976 0.87067 0.88013 0.88750 0.89229 0.89385
0.215  0.75525 0.75724 0.76056 0.76519 0.77115 0.77838 0.78685 0.79648 0.80711 0.81862 0.83063 0.84283 0.85485 0.86593 0.87564 0.88329 0.88812 0.88982
0.220  0.74772 0.74977 0.75318 0.75793 0.76403 0.77147 0.78016 0.79001 0.80096 0.81270 0.82501 0.83762 0.84983 0.86129 0.87121 0.87897 0.88396 0.88565
0.225  0.74024 0.74234 0.74583 0.75071 0.75696 0.76456 0.77347 0.78361 0.79476 0.80687 0.81948 0.83229 0.84479 0.85653 0.86670 0.87462 0.87975 0.88145
0.230  0.73280 0.73495 0.73852 0.74352 0.74993 0.75772 0.76684 0.77721 0.78865 0.80096 0.81386 0.82705 0.83986 0.85173 0.86213 0.87024 0.87549 0.87732
0.235  0.72540 0.72760 0.73125 0.73638 0.74294 0.75091 0.76024 0.77081 0.78255 0.79515 0.80834 0.82173 0.83480 0.84705 0.85756 0.86593 0.87121 0.87306
0.240  0.71805 0.72030 0.72404 0.72928 0.73598 0.74413 0.75364 0.76448 0.77641 0.78927 0.80273 0.81640 0.82984 0.84224 0.85307 0.86150 0.86695 0.86878
0.245  0.71076 0.71305 0.71687 0.72220 0.72904 0.73736 0.74710 0.75811 0.77036 0.78349 0.79724 0.81119 0.82479 0.83741 0.84846 0.85706 0.86263 0.86447
0.250  0.70351 0.70585 0.70974 0.71519 0.72217 0.73066 0.74060 0.75184 0.76426 0.77764 0.79165 0.80586 0.81971 0.83269 0.84382 0.85267 0.85826 0.86023
0.255  0.69631 0.69870 0.70267 0.70823 0.71535 0.72400 0.73409 0.74560 0.75826 0.77190 0.78618 0.80065 0.81477 0.82785 0.83929 0.84819 0.85394 0.85588
0.260  0.68917 0.69161 0.69566 0.70132 0.70857 0.71738 0.72767 0.73933 0.75222 0.76609 0.78061 0.79534 0.80969 0.82299 0.83463 0.84369 0.84955 0.85150
0.265  0.68209 0.68456 0.68869 0.69445 0.70184 0.71078 0.72128 0.73315 0.74627 0.76039 0.77517 0.79001 0.80460 0.81826 0.82995 0.83924 0.84512 0.84720
0.270  0.67506 0.67757 0.68177 0.68764 0.69512 0.70425 0.71489 0.72701 0.74036 0.75462 0.76963 0.78484 0.79966 0.81339 0.82539 0.83473 0.84071 0.84278
0.275  0.66809 0.67065 0.67490 0.68086 0.68849 0.69777 0.70859 0.72085 0.73439 0.74897 0.76422 0.77954 0.79458 0.80851 0.82069 0.83017 0.83629 0.83834
0.280  0.66118 0.66378 0.66810 0.67415 0.68191 0.69129 0.70233 0.71478 0.72854 0.74324 0.75871 0.77438 0.78963 0.80377 0.81599 0.82560 0.83183 0.83389
0.285  0.65432 0.65696 0.66135 0.66750 0.67538 0.68491 0.69604 0.70867 0.72263 0.73764 0.75332 0.76910 0.78457 0.79889 0.81139 0.82112 0.82734 0.82951
0.290  0.64753 0.65021 0.65467 0.66090 0.66886 0.67857 0.68987 0.70269 0.71684 0.73195 0.74786 0.76396 0.77949 0.79399 0.80668 0.81653 0.82289 0.82503
0.295  0.64079 0.64351 0.64803 0.65436 0.66243 0.67228 0.68374 0.69674 0.71099 0.72642 0.74239 0.75871 0.77457 0.78926 0.80194 0.81192 0.81839 0.82053
0.300  0.63412 0.63687 0.64146 0.64785 0.65605 0.66598 0.67758 0.69074 0.70527 0.72077 0.73709 0.75345 0.76950 0.78436 0.79734 0.80742 0.81385 0.81611
0.305  0.62750 0.63030 0.63494 0.64141 0.64973 0.65979 0.67154 0.68487 0.69956 0.71528 0.73166 0.74836 0.76454 0.77958 0.79259 0.80278 0.80937 0.81158
0.310  0.62095 0.62378 0.62847 0.63503 0.64345 0.65364 0.66554 0.67900 0.69383 0.70972 0.72639 0.74312 0.75954 0.77473 0.78784 0.79816 0.80483 0.80704
0.315  0.61445 0.61731 0.62205 0.62871 0.63719 0.64748 0.65951 0.67315 0.68820 0.70426 0.72099 0.73806 0.75448 0.76982 0.78322 0.79362 0.80025 0.80258
0.320  0.60802 0.61091 0.61571 0.62244 0.63102 0.64143 0.65360 0.66740 0.68251 0.69882 0.71577 0.73285 0.74960 0.76509 0.77846 0.78896 0.79575 0.79801
0.325  0.60164 0.60455 0.60942 0.61622 0.62490 0.63543 0.64773 0.66159 0.67695 0.69334 0.71042 0.72781 0.74456 0.76019 0.77368 0.78440 0.79115 0.79353
0.330  0.59533 0.59827 0.60319 0.61003 0.61883 0.62947 0.64183 0.65591 0.67132 0.68797 0.70523 0.72263 0.73968 0.75529 0.76906 0.77974 0.78660 0.78895
0.335  0.58907 0.59205 0.59701 0.60393 0.61277 0.62351 0.63605 0.65026 0.66583 0.68252 0.69992 0.71747 0.73467 0.75057 0.76429 0.77507 0.78203 0.78435
0.340  0.58287 0.58588 0.59089 0.59787 0.60681 0.61765 0.63032 0.64457 0.66026 0.67722 0.69477 0.71248 0.72964 0.74567 0.75965 0.77050 0.77741 0.77984
0.345  0.57673 0.57977 0.58482 0.59188 0.60090 0.61184 0.62454 0.63900 0.65484 0.67181 0.68949 0.70733 0.72481 0.74095 0.75488 0.76581 0.77286 0.77523
0.350  0.57065 0.57372 0.57880 0.58593 0.59503 0.60601 0.61889 0.63338 0.64945 0.66656 0.68440 0.70238 0.71980 0.73607 0.75009 0.76111 0.76823 0.77061
0.355  0.56462 0.56772 0.57284 0.58000 0.58917 0.60029 0.61328 0.62790 0.64398 0.66121 0.67916 0.69725 0.71498 0.73117 0.74546 0.75654 0.76360 0.76607
0.360  0.55866 0.56178 0.56695 0.57417 0.58341 0.59462 0.60763 0.62244 0.63865 0.65602 0.67410 0.69233 0.71000 0.72647 0.74067 0.75183 0.75902 0.76143
0.365  0.55275 0.55589 0.56110 0.56838 0.57769 0.58898 0.60211 0.61693 0.63323 0.65071 0.66890 0.68723 0.70516 0.72158 0.73604 0.74723 0.75437 0.75688
0.370  0.54689 0.55006 0.55531 0.56265 0.57203 0.58334 0.59662 0.61155 0.62798 0.64557 0.66388 0.68234 0.70022 0.71688 0.73125 0.74252 0.74978 0.75223
0.375  0.54110 0.54428 0.54957 0.55696 0.56636 0.57781 0.59109 0.60610 0.62262 0.64031 0.65872 0.67727 0.69525 0.71201 0.72644 0.73780 0.74513 0.74757
0.380  0.53535 0.53855 0.54386 0.55128 0.56079 0.57231 0.58569 0.60080 0.61742 0.63522 0.65374 0.67240 0.69048 0.70730 0.72182 0.73320 0.74046 0.74299
0.385  0.52966 0.53288 0.53823 0.54570 0.55527 0.56679 0.58032 0.59553 0.61212 0.63001 0.64862 0.66736 0.68552 0.70245 0.71702 0.72847 0.73585 0.73832
0.390  0.52403 0.52726 0.53264 0.54017 0.54979 0.56139 0.57491 0.59019 0.60699 0.62497 0.64368 0.66251 0.68077 0.69757 0.71239 0.72386 0.73117 0.73373
0.395  0.51844 0.52170 0.52712 0.53468 0.54430 0.55603 0.56963 0.58499 0.60188 0.61980 0.63859 0.65751 0.67583 0.69290 0.70759 0.71913 0.72655 0.72905
0.400  0.51292 0.51619 0.52164 0.52924 0.53892 0.55064 0.56428 0.57971 0.59667 0.61482 0.63370 0.65250 0.67109 0.68804 0.70296 0.71451 0.72188 0.72436
0.405  0.50743 0.51073 0.51620 0.52380 0.53358 0.54536 0.55908 0.57458 0.59162 0.60969 0.62864 0.64772 0.66617 0.68337 0.69816 0.70977 0.71723 0.71976
0.410  0.50201 0.50532 0.51082 0.51846 0.52828 0.54012 0.55391 0.56949 0.58646 0.60476 0.62378 0.64273 0.66145 0.67851 0.69336 0.70503 0.71255 0.71506
0.415  0.49663 0.49995 0.50545 0.51316 0.52297 0.53484 0.54867 0.56430 0.58148 0.59968 0.61877 0.63797 0.65654 0.67385 0.68874 0.70040 0.70784 0.71044
0.420  0.49130 0.49464 0.50016 0.50791 0.51776 0.52969 0.54358 0.55928 0.57637 0.59480 0.61395 0.63301 0.65183 0.66900 0.68393 0.69566 0.70321 0.70573
0.425  0.48602 0.48935 0.49492 0.50269 0.51260 0.52457 0.53852 0.55415 0.57144 0.58992 0.60896 0.62827 0.64695 0.66435 0.67931 0.69103 0.69849 0.70111
0.430  0.48079 0.48414 0.48973 0.49749 0.50746 0.51949 0.53339 0.54919 0.56653 0.58492 0.60417 0.62334 0.64212 0.65951 0.67450 0.68628 0.69386 0.69639
0.435  0.47561 0.47897 0.48458 0.49237 0.50232 0.51437 0.52840 0.54425 0.56151 0.58009 0.59922 0.61863 0.63739 0.65485 0.66988 0.68164 0.68913 0.69175
0.440  0.47047 0.47384 0.47947 0.48730 0.49728 0.50937 0.52345 0.53922 0.55666 0.57512 0.59447 0.61371 0.63252 0.65003 0.66508 0.67688 0.68448 0.68703
0.445  0.46538 0.46876 0.47438 0.48226 0.49228 0.50441 0.51842 0.53434 0.55167 0.57035 0.58955 0.60903 0.62786 0.64533 0.66045 0.67224 0.67975 0.68238
0.450  0.46033 0.46373 0.46936 0.47721 0.48724 0.49939 0.51353 0.52936 0.54688 0.56542 0.58483 0.60414 0.62299 0.64056 0.65565 0.66748 0.67509 0.67765
0.455  0.45533 0.45874 0.46439 0.47226 0.48232 0.49450 0.50868 0.52455 0.54194 0.56068 0.57994 0.59948 0.61836 0.63572 0.65102 0.66284 0.67035 0.67299
0.460  0.45037 0.45379 0.45946 0.46735 0.47744 0.48964 0.50374 0.51976 0.53720 0.55578 0.57526 0.59461 0.61351 0.63110 0.64622 0.65807 0.66569 0.66825
0.465  0.44546 0.44889 0.45456 0.46248 0.47259 0.48473 0.49895 0.51487 0.53247 0.55109 0.57039 0.58997 0.60888 0.62627 0.64159 0.65342 0.66094 0.66358
0.470  0.44059 0.44401 0.44971 0.45765 0.46770 0.47994 0.49419 0.51014 0.52761 0.54624 0.56574 0.58512 0.60405 0.62166 0.63679 0.64865 0.65627 0.65883
0.475  0.43576 0.43918 0.44486 0.45279 0.46293 0.47519 0.48935 0.50543 0.52293 0.54158 0.56090 0.58050 0.59944 0.61684 0.63217 0.64399 0.65152 0.65416
0.480  0.43098 0.43440 0.44009 0.44804 0.45819 0.47037 0.48465 0.50062 0.51811 0.53694 0.55628 0.57584 0.59461 0.61223 0.62736 0.63922 0.64684 0.64940
0.485  0.42623 0.42966 0.43536 0.44332 0.45349 0.46568 0.47997 0.49597 0.51348 0.53214 0.55147 0.57108 0.59001 0.60741 0.62273 0.63456 0.64208 0.64471
0.490  0.42152 0.42496 0.43067 0.43864 0.44874 0.46103 0.47522 0.49120 0.50885 0.52754 0.54688 0.56648 0.58535 0.60281 0.61793 0.62978 0.63738 0.63995
0.495  0.41686 0.42030 0.42602 0.43399 0.44410 0.45640 0.47061 0.48660 0.50411 0.52277 0.54230 0.56169 0.58061 0.59816 0.61330 0.62511 0.63262 0.63525
0.500  0.41223 0.41568 0.42140 0.42932 0.43950 0.45171 0.46590 0.48202 0.49955 0.51821 0.53753 0.55713 0.57602 0.59340 0.60850 0.62033 0.62792 0.63048
0.505  0.40764 0.41109 0.41677 0.42474 0.43493 0.44715 0.46135 0.47732 0.49482 0.51347 0.53298 0.55235 0.57124 0.58879 0.60387 0.61566 0.62315 0.62577
0.510  0.40309 0.40654 0.41222 0.42020 0.43031 0.44262 0.45682 0.47281 0.49030 0.50894 0.52824 0.54780 0.56667 0.58400 0.59906 0.61087 0.61845 0.62099
0.515  0.39858 0.40201 0.40771 0.41570 0.42581 0.43801 0.45219 0.46815 0.48562 0.50441 0.52371 0.54303 0.56188 0.57940 0.59444 0.60619 0.61367 0.61628
0.520  0.39410 0.39752 0.40324 0.41115 0.42133 0.43354 0.44771 0.46367 0.48113 0.49973 0.51898 0.53850 0.55732 0.57460 0.58962 0.60139 0.60895 0.61148
0.525  0.38965 0.39308 0.39879 0.40671 0.41688 0.42909 0.44326 0.45921 0.47666 0.49525 0.51448 0.53374 0.55254 0.57001 0.58499 0.59672 0.60416 0.60676
0.530  0.38525 0.38867 0.39439 0.40230 0.41239 0.42456 0.43870 0.45462 0.47203 0.49059 0.50978 0.52923 0.54799 0.56521 0.58018 0.59190 0.59944 0.60196
0.535  0.38087 0.38429 0.38999 0.39792 0.40800 0.42017 0.43430 0.45021 0.46761 0.48613 0.50530 0.52449 0.54321 0.56062 0.57554 0.58722 0.59464 0.59723
0.540  0.37652 0.37995 0.38562 0.39357 0.40365 0.41581 0.42993 0.44581 0.46301 0.48149 0.50082 0.51999 0.53868 0.55582 0.57073 0.58240 0.58992 0.59242
0.545  0.37221 0.37564 0.38130 0.38918 0.39927 0.41135 0.42544 0.44128 0.45862 0.47707 0.49615 0.51548 0.53391 0.55124 0.56609 0.57771 0.58516 0.58768
0.550  0.36794 0.37137 0.37702 0.38489 0.39493 0.40704 0.42111 0.43693 0.45424 0.47265 0.49171 0.51078 0.52937 0.54644 0.56145 0.57301 0.58037 0.58285
0.555  0.36369 0.36712 0.37277 0.38063 0.39065 0.40275 0.41680 0.43243 0.44969 0.46806 0.48705 0.50629 0.52478 0.54185 0.55663 0.56819 0.57561 0.57810
0.560  0.35948 0.36289 0.36855 0.37640 0.38641 0.39848 0.41237 0.42812 0.44534 0.46367 0.48262 0.50159 0.52008 0.53724 0.55198 0.56349 0.57078 0.57334
0.565  0.35530 0.35868 0.36434 0.37219 0.38209 0.39413 0.40811 0.42383 0.44082 0.45909 0.47798 0.49712 0.51555 0.53247 0.54715 0.55865 0.56604 0.56851
0.570  0.35115 0.35453 0.36013 0.36794 0.37790 0.38991 0.40386 0.41938 0.43651 0.45473 0.47357 0.49242 0.51080 0.52788 0.54251 0.55394 0.56120 0.56374
0.575  0.34703 0.35040 0.35600 0.36379 0.37373 0.38572 0.39950 0.41512 0.43221 0.45035 0.46915 0.48796 0.50629 0.52308 0.53767 0.54910 0.55644 0.55888
0.580  0.34294 0.34630 0.35189 0.35967 0.36958 0.38143 0.39529 0.41088 0.42773 0.44584 0.46455 0.48327 0.50153 0.51849 0.53302 0.54437 0.55163 0.55410
0.585  0.33888 0.34223 0.34781 0.35557 0.36536 0.37728 0.39111 0.40649 0.42346 0.44151 0.46017 0.47883 0.49701 0.51369 0.52835 0.53963 0.54681 0.54924
0.590  0.33484 0.33819 0.34375 0.35142 0.36126 0.37315 0.38680 0.40228 0.41919 0.43699 0.45556 0.47438 0.49227 0.50910 0.52351 0.53479 0.54202 0.54445
0.595  0.33083 0.33417 0.33971 0.34737 0.35719 0.36892 0.38265 0.39807 0.41476 0.43268 0.45119 0.46970 0.48775 0.50446 0.51884 0.53005 0.53715 0.53964
0.600  0.32685 0.33018 0.33566 0.34334 0.35313 0.36483 0.37852 0.39374 0.41053 0.42817 0.44659 0.46526 0.48323 0.49970 0.51400 0.52518 0.53236 0.53476
0.605  0.32289 0.32620 0.33168 0.33934 0.34900 0.36076 0.37426 0.38957 0.40612 0.42388 0.44224 0.46059 0.47848 0.49510 0.50932 0.52043 0.52748 0.52994
0.610  0.31896 0.32224 0.32772 0.33536 0.34499 0.35671 0.37017 0.38525 0.40191 0.41960 0.43788 0.45616 0.47397 0.49029 0.50446 0.51555 0.52267 0.52505
0.615  0.31506 0.31833 0.32379 0.33132 0.34100 0.35256 0.36609 0.38112 0.39770 0.41512 0.43331 0.45172 0.46922 0.48569 0.49978 0.51079 0.51785 0.52022
0.620  0.31118 0.31443 0.31988 0.32738 0.33703 0.34855 0.36187 0.37700 0.39332 0.41086 0.42896 0.44706 0.46471 0.48086 0.49508 0.50601 0.51295 0.51537
0.625  0.30732 0.31057 0.31599 0.32347 0.33298 0.34455 0.35783 0.37272 0.38915 0.40654 0.42440 0.44264 0.46018 0.47626 0.49021 0.50111 0.50812 0.51046
0.630  0.30347 0.30672 0.31207 0.31958 0.32905 0.34045 0.35380 0.36862 0.38478 0.40214 0.42007 0.43798 0.45544 0.47164 0.48551 0.49633 0.50320 0.50560
0.635  0.29966 0.30290 0.30823 0.31570 0.32514 0.33649 0.34963 0.36454 0.38062 0.39790 0.41573 0.43356 0.45092 0.46682 0.48062 0.49142 0.49835 0.50066
0.640  0.29587 0.29910 0.30440 0.31177 0.32124 0.33255 0.34563 0.36029 0.37647 0.39345 0.41118 0.42910 0.44616 0.46219 0.47590 0.48662 0.49349 0.49579
0.645  0.29211 0.29532 0.30060 0.30793 0.31726 0.32859 0.34164 0.35623 0.37214 0.38922 0.40685 0.42447 0.44164 0.45736 0.47118 0.48181 0.48855 0.49090
0.650  0.28836 0.29154 0.29682 0.30412 0.31340 0.32458 0.33751 0.35218 0.36800 0.38499 0.40230 0.42005 0.43710 0.45273 0.46628 0.47687 0.48367 0.48594
0.655  0.28464 0.28778 0.29305 0.30032 0.30956 0.32068 0.33354 0.34796 0.36388 0.38056 0.39799 0.41539 0.43235 0.44808 0.46154 0.47205 0.47877 0.48104
0.660  0.28094 0.28406 0.28925 0.29646 0.30573 0.31679 0.32959 0.34394 0.35956 0.37635 0.39367 0.41096 0.42781 0.44324 0.45678 0.46721 0.47382 0.47606
0.665  0.27725 0.28036 0.28552 0.29269 0.30181 0.31279 0.32550 0.33991 0.35545 0.37192 0.38912 0.40653 0.42304 0.43859 0.45187 0.46225 0.46890 0.47113
0.670  0.27359 0.27668 0.28181 0.28895 0.29802 0.30894 0.32157 0.33572 0.35132 0.36771 0.38481 0.40188 0.41850 0.43386 0.44711 0.45739 0.46392 0.46620
0.675  0.26994 0.27302 0.27812 0.28522 0.29424 0.30509 0.31765 0.33172 0.34705 0.36351 0.38026 0.39744 0.41395 0.42906 0.44216 0.45241 0.45899 0.46118
0.680  0.26631 0.26937 0.27445 0.28150 0.29046 0.30113 0.31358 0.32771 0.34296 0.35910 0.37595 0.39278 0.40917 0.42439 0.43739 0.44754 0.45404 0.45622
0.685  0.26270 0.26575 0.27079 0.27771 0.28661 0.29731 0.30969 0.32356 0.33867 0.35490 0.37163 0.38834 0.40461 0.41950 0.43259 0.44265 0.44902 0.45125
0.690  0.25911 0.26213 0.26709 0.27403 0.28287 0.29350 0.30580 0.31958 0.33458 0.35068 0.36709 0.38390 0.39983 0.41481 0.42762 0.43764 0.44406 0.44620
0.695  0.25553 0.25853 0.26346 0.27036 0.27914 0.28970 0.30188 0.31557 0.33050 0.34629 0.36277 0.37922 0.39525 0.41012 0.42282 0.43273 0.43907 0.44120
0.700  0.25197 0.25492 0.25985 0.26670 0.27542 0.28578 0.29789 0.31145 0.32622 0.34209 0.35844 0.37477 0.39067 0.40521 0.41798 0.42780 0.43403 0.43613
0.705  0.24842 0.25135 0.25625 0.26305 0.27160 0.28200 0.29402 0.30749 0.32215 0.33768 0.35390 0.37009 0.38586 0.40049 0.41299 0.42275 0.42901 0.43110
0.710  0.24489 0.24780 0.25266 0.25933 0.26791 0.27823 0.29016 0.30339 0.31807 0.33349 0.34957 0.36563 0.38127 0.39574 0.40814 0.41780 0.42397 0.42606
0.715  0.24137 0.24426 0.24909 0.25571 0.26423 0.27433 0.28616 0.29939 0.31380 0.32929 0.34502 0.36116 0.37666 0.39083 0.40312 0.41284 0.41890 0.42095
0.720  0.23785 0.24074 0.24546 0.25210 0.26055 0.27058 0.28231 0.29544 0.30974 0.32488 0.34069 0.35646 0.37183 0.38608 0.39825 0.40775 0.41384 0.41588
0.725  0.23436 0.23722 0.24191 0.24850 0.25677 0.26683 0.27846 0.29131 0.30566 0.32067 0.33634 0.35198 0.36720 0.38112 0.39336 0.40276 0.40875 0.41079
0.730  0.23089 0.23372 0.23838 0.24491 0.25312 0.26309 0.27447 0.28737 0.30140 0.31647 0.33178 0.34749 0.36252 0.37634 0.38830 0.39774 0.40363 0.40562
0.735  0.22742 0.23023 0.23485 0.24124 0.24946 0.25923 0.27064 0.28342 0.29733 0.31206 0.32743 0.34277 0.35771 0.37156 0.38338 0.39261 0.39852 0.40050
0.740  0.22396 0.22675 0.23133 0.23767 0.24582 0.25550 0.26681 0.27929 0.29324 0.30784 0.32307 0.33826 0.35305 0.36656 0.37844 0.38757 0.39337 0.39536
0.745  0.22052 0.22324 0.22782 0.23411 0.24207 0.25177 0.26283 0.27535 0.28898 0.30361 0.31849 0.33373 0.34816 0.36175 0.37334 0.38249 0.38821 0.39015
0.750  0.21708 0.21979 0.22432 0.23055 0.23844 0.24804 0.25900 0.27141 0.28491 0.29920 0.31411 0.32899 0.34348 0.35691 0.36837 0.37732 0.38305 0.38497
0.755  0.21366 0.21634 0.22077 0.22700 0.23482 0.24420 0.25518 0.26741 0.28063 0.29497 0.30973 0.32445 0.33878 0.35188 0.36339 0.37222 0.37785 0.37977
0.760  0.21024 0.21289 0.21728 0.22337 0.23120 0.24049 0.25120 0.26334 0.27655 0.29053 0.30513 0.31968 0.33386 0.34701 0.35823 0.36709 0.37262 0.37449
0.765  0.20683 0.20946 0.21380 0.21983 0.22747 0.23678 0.24738 0.25939 0.27246 0.28629 0.30073 0.31512 0.32913 0.34212 0.35320 0.36186 0.36740 0.36925
0.770  0.20343 0.20603 0.21033 0.21629 0.22386 0.23293 0.24355 0.25542 0.26817 0.28204 0.29610 0.31054 0.32439 0.33704 0.34816 0.35669 0.36214 0.36399
0.775  0.20004 0.20261 0.20686 0.21276 0.22025 0.22922 0.23972 0.25131 0.26407 0.27757 0.29167 0.30573 0.31943 0.33212 0.34295 0.35151 0.35684 0.35864
0.780  0.19665 0.19919 0.20340 0.20923 0.21664 0.22551 0.23575 0.24734 0.25996 0.27330 0.28723 0.30112 0.31464 0.32717 0.33786 0.34620 0.35155 0.35333
0.785  0.19326 0.19578 0.19988 0.20562 0.21292 0.22180 0.23191 0.24337 0.25565 0.26902 0.28258 0.29650 0.30984 0.32203 0.33275 0.34096 0.34622 0.34800
0.790  0.18988 0.19236 0.19642 0.20210 0.20931 0.21796 0.22808 0.23923 0.25152 0.26453 0.27811 0.29165 0.30482 0.31704 0.32747 0.33570 0.34083 0.34257
0.795  0.18651 0.18892 0.19297 0.19858 0.20570 0.21424 0.22409 0.23525 0.24739 0.26022 0.27363 0.28698 0.29999 0.31203 0.32231 0.33032 0.33546 0.33718
0.800  0.18313 0.18552 0.18951 0.19505 0.20209 0.21052 0.22024 0.23125 0.24305 0.25590 0.26892 0.28230 0.29512 0.30682 0.31711 0.32501 0.33006 0.33176
0.805  0.17976 0.18211 0.18606 0.19153 0.19844 0.20679 0.21638 0.22709 0.23889 0.25137 0.26441 0.27739 0.29004 0.30176 0.31176 0.31966 0.32458 0.32625
0.810  0.17638 0.17871 0.18260 0.18792 0.19474 0.20293 0.21237 0.22308 0.23471 0.24702 0.25987 0.27267 0.28513 0.29667 0.30651 0.31420 0.31912 0.32076
0.815  0.17299 0.17531 0.17914 0.18439 0.19112 0.19920 0.20850 0.21905 0.23034 0.24265 0.25511 0.26792 0.28019 0.29139 0.30123 0.30879 0.31362 0.31525
0.820  0.16962 0.17190 0.17562 0.18085 0.18749 0.19545 0.20462 0.21485 0.22614 0.23807 0.25054 0.26295 0.27504 0.28624 0.29590 0.30335 0.30805 0.30964
0.825  0.16624 0.16849 0.17216 0.17731 0.18385 0.19157 0.20072 0.21080 0.22191 0.23366 0.24593 0.25815 0.27004 0.28105 0.29045 0.29777 0.30248 0.30405
0.830  0.16286 0.16508 0.16869 0.17376 0.18010 0.18780 0.19667 0.20674 0.21750 0.22923 0.24111 0.25331 0.26501 0.27568 0.28506 0.29226 0.29687 0.29842
0.835  0.15948 0.16166 0.16521 0.17013 0.17644 0.18402 0.19275 0.20249 0.21324 0.22459 0.23645 0.24827 0.25977 0.27043 0.27964 0.28671 0.29122 0.29269
0.840  0.15609 0.15821 0.16173 0.16656 0.17278 0.18023 0.18881 0.19839 0.20895 0.22012 0.23177 0.24338 0.25467 0.26514 0.27406 0.28110 0.28549 0.28698
0.845  0.15269 0.15476 0.15824 0.16299 0.16909 0.17630 0.18472 0.19427 0.20447 0.21561 0.22687 0.23845 0.24954 0.25965 0.26856 0.27538 0.27976 0.28123
0.850  0.14928 0.15131 0.15473 0.15940 0.16530 0.17248 0.18074 0.18997 0.20014 0.21089 0.22213 0.23331 0.24419 0.25429 0.26301 0.26970 0.27398 0.27536
0.855  0.14586 0.14786 0.15116 0.15580 0.16159 0.16863 0.17675 0.18580 0.19578 0.20633 0.21734 0.22831 0.23898 0.24887 0.25729 0.26396 0.26810 0.26951
0.860  0.14243 0.14439 0.14762 0.15217 0.15786 0.16477 0.17272 0.18160 0.19136 0.20172 0.21234 0.22326 0.23372 0.24338 0.25165 0.25809 0.26221 0.26360
0.865  0.13899 0.14091 0.14408 0.14847 0.15411 0.16077 0.16855 0.17737 0.18680 0.19692 0.20749 0.21801 0.22825 0.23775 0.24596 0.25225 0.25628 0.25758
0.870  0.13552 0.13740 0.14051 0.14481 0.15033 0.15686 0.16447 0.17297 0.18234 0.19225 0.20259 0.21288 0.22290 0.23218 0.24015 0.24635 0.25026 0.25156
0.875  0.13204 0.13388 0.13692 0.14113 0.14645 0.15292 0.16037 0.16868 0.17784 0.18753 0.19747 0.20769 0.21748 0.22655 0.23427 0.24032 0.24417 0.24547
0.880  0.12854 0.13034 0.13332 0.13743 0.14262 0.14895 0.15610 0.16435 0.17315 0.18260 0.19247 0.20229 0.21186 0.22073 0.22840 0.23427 0.23805 0.23925
0.885  0.12502 0.12677 0.12968 0.13369 0.13877 0.14484 0.15193 0.15984 0.16857 0.17779 0.18742 0.19700 0.20633 0.21498 0.22245 0.22817 0.23183 0.23303
0.890  0.12146 0.12317 0.12596 0.12986 0.13488 0.14080 0.14772 0.15543 0.16394 0.17293 0.18215 0.19165 0.20073 0.20915 0.21632 0.22199 0.22551 0.22672
0.895  0.11788 0.11952 0.12227 0.12607 0.13087 0.13672 0.14346 0.15097 0.15911 0.16785 0.17698 0.18607 0.19505 0.20312 0.21022 0.21566 0.21915 0.22027
0.900  0.11427 0.11586 0.11853 0.12223 0.12690 0.13260 0.13903 0.14632 0.15437 0.16287 0.17175 0.18058 0.18917 0.19714 0.20403 0.20931 0.21269 0.21379
0.905  0.11062 0.11217 0.11476 0.11835 0.12289 0.12832 0.13467 0.14175 0.14957 0.15782 0.16628 0.17500 0.18334 0.19107 0.19765 0.20286 0.20613 0.20721
0.910  0.10692 0.10843 0.11094 0.11443 0.11883 0.12410 0.13026 0.13712 0.14456 0.15255 0.16090 0.16920 0.17742 0.18490 0.19128 0.19631 0.19945 0.20047
0.915  0.10317 0.10464 0.10708 0.11045 0.11471 0.11981 0.12573 0.13241 0.13961 0.14734 0.15541 0.16345 0.17127 0.17851 0.18478 0.18959 0.19267 0.19367
0.920  0.09937 0.10080 0.10315 0.10635 0.11045 0.11546 0.12111 0.12751 0.13458 0.14204 0.14970 0.15759 0.16513 0.17212 0.17817 0.18280 0.18576 0.18674
0.925  0.09552 0.09689 0.09912 0.10225 0.10621 0.11094 0.11647 0.12264 0.12933 0.13651 0.14402 0.15161 0.15888 0.16561 0.17134 0.17588 0.17870 0.17962
0.930  0.09160 0.09292 0.09506 0.09807 0.10188 0.10642 0.11175 0.11768 0.12410 0.13100 0.13822 0.14539 0.15237 0.15885 0.16445 0.16874 0.17150 0.17240
0.935  0.08760 0.08887 0.09092 0.09380 0.09745 0.10181 0.10682 0.11249 0.11876 0.12537 0.13227 0.13914 0.14583 0.15203 0.15739 0.16150 0.16413 0.16501
0.940  0.08352 0.08472 0.08669 0.08944 0.09286 0.09710 0.10188 0.10730 0.11327 0.11959 0.12607 0.13275 0.13913 0.14504 0.15015 0.15407 0.15658 0.15737
0.945  0.07933 0.08047 0.08234 0.08491 0.08822 0.09217 0.09680 0.10196 0.10754 0.11354 0.11981 0.12605 0.13222 0.13784 0.14263 0.14642 0.14878 0.14957
0.950  0.07502 0.07608 0.07788 0.08031 0.08344 0.08719 0.09157 0.09636 0.10174 0.10742 0.11336 0.11926 0.12501 0.13034 0.13495 0.13849 0.14076 0.14146
0.955  0.07057 0.07157 0.07326 0.07556 0.07851 0.08203 0.08608 0.09067 0.09574 0.10108 0.10657 0.11223 0.11764 0.12265 0.12699 0.13031 0.13244 0.13313
0.960  0.06595 0.06689 0.06846 0.07062 0.07338 0.07668 0.08046 0.08475 0.08940 0.09440 0.09962 0.10481 0.10996 0.11465 0.11864 0.12180 0.12379 0.12439
0.965  0.06112 0.06199 0.06343 0.06545 0.06796 0.07101 0.07458 0.07856 0.08287 0.08750 0.09234 0.09715 0.10184 0.10619 0.10996 0.11288 0.11470 0.11530
0.970  0.05604 0.05684 0.05816 0.06002 0.06231 0.06511 0.06838 0.07196 0.07598 0.08023 0.08458 0.08907 0.09337 0.09735 0.10080 0.10344 0.10514 0.10566
0.975  0.05064 0.05136 0.05255 0.05419 0.05630 0.05883 0.06172 0.06501 0.06857 0.07240 0.07640 0.08045 0.08433 0.08792 0.09103 0.09342 0.09495 0.09539
0.980  0.04479 0.04543 0.04648 0.04793 0.04979 0.05202 0.05458 0.05749 0.06063 0.06401 0.06754 0.07105 0.07453 0.07771 0.08041 0.08256 0.08391 0.08428
0.985  0.03831 0.03886 0.03976 0.04099 0.04259 0.04445 0.04667 0.04909 0.05183 0.05471 0.05766 0.06072 0.06364 0.06635 0.06870 0.07053 0.07166 0.07199
0.990  0.03084 0.03128 0.03200 0.03299 0.03424 0.03576 0.03750 0.03948 0.04167 0.04394 0.04635 0.04880 0.05114 0.05331 0.05519 0.05664 0.05757 0.05782
0.995  0.02143 0.02173 0.02222 0.02291 0.02377 0.02482 0.02602 0.02738 0.02886 0.03045 0.03212 0.03377 0.03542 0.03691 0.03821 0.03921 0.03984 0.04001
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e050.dat <==
# alpha = +0.50 epsilon = 0.50
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99978 0.99979 0.99979 0.99979 0.99980 0.99981 0.99982 0.99983 0.99984 0.99985 0.99986 0.99987 0.99989 0.99990 0.99991 0.99992 0.99992 0.99993
0.010  0.99914 0.99914 0.99916 0.99918 0.99920 0.99923 0.99927 0.99930 0.99935 0.99940 0.99945 0.99950 0.99955 0.99959 0.99963 0.99967 0.99969 0.99970
0.015  0.99806 0.99808 0.99811 0.99815 0.99821 0.99827 0.99835 0.99844 0.99854 0.99864 0.99876 0.99887 0.99898 0.99909 0.99918 0.99925 0.99930 0.99933
0.020  0.99656 0.99659 0.99665 0.99672 0.99682 0.99694 0.99708 0.99723 0.99741 0.99760 0.99779 0.99800 0.99820 0.99838 0.99854 0.99867 0.99875 0.99871
0.025  0.99464 0.99469 0.99477 0.99489 0.99504 0.99523 0.99544 0.99569 0.99596 0.99625 0.99656 0.99688 0.99719 0.99748 0.99773 0.99792 0.99805 0.99805
0.030  0.99231 0.99238 0.99250 0.99267 0.99289 0.99315 0.99346 0.99381 0.99420 0.99462 0.99507 0.99552 0.99596 0.99638 0.99674 0.99702 0.99720 0.99723
0.035  0.98958 0.98968 0.98984 0.99007 0.99037 0.99072 0.99114 0.99162 0.99214 0.99271 0.99331 0.99392 0.99452 0.99509 0.99557 0.99595 0.99620 0.99627
0.040  0.98646 0.98659 0.98680 0.98710 0.98748 0.98794 0.98849 0.98910 0.98979 0.99053 0.99131 0.99210 0.99287 0.99360 0.99424 0.99473 0.99505 0.99517
0.045  0.98297 0.98313 0.98340 0.98377 0.98425 0.98483 0.98551 0.98629 0.98715 0.98807 0.98905 0.99005 0.99102 0.99194 0.99274 0.99336 0.99375 0.99384
0.050  0.97911 0.97931 0.97963 0.98009 0.98068 0.98139 0.98223 0.98318 0.98423 0.98536 0.98656 0.98778 0.98898 0.99009 0.99107 0.99182 0.99231 0.99247
0.055  0.97491 0.97514 0.97553 0.97608 0.97679 0.97764 0.97864 0.97978 0.98105 0.98241 0.98384 0.98531 0.98674 0.98808 0.98925 0.99016 0.99074 0.99086
0.060  0.97037 0.97064 0.97111 0.97176 0.97258 0.97359 0.97477 0.97612 0.97761 0.97921 0.98090 0.98262 0.98431 0.98589 0.98727 0.98834 0.98902 0.98923
0.065  0.96551 0.96583 0.96637 0.96712 0.96809 0.96926 0.97063 0.97219 0.97392 0.97578 0.97775 0.97975 0.98171 0.98354 0.98513 0.98638 0.98718 0.98745
0.070  0.96036 0.96073 0.96134 0.96221 0.96331 0.96466 0.96623 0.96802 0.97000 0.97215 0.97439 0.97669 0.97894 0.98104 0.98286 0.98428 0.98520 0.98547
0.075  0.95491 0.95534 0.95604 0.95702 0.95827 0.95980 0.96159 0.96361 0.96586 0.96829 0.97084 0.97344 0.97599 0.97837 0.98044 0.98206 0.98309 0.98345
0.080  0.94921 0.94968 0.95047 0.95157 0.95298 0.95470 0.95671 0.95899 0.96152 0.96425 0.96711 0.97004 0.97290 0.97558 0.97790 0.97971 0.98087 0.98123
0.085  0.94326 0.94378 0.94466 0.94589 0.94746 0.94938 0.95162 0.95416 0.95698 0.96002 0.96321 0.96647 0.96965 0.97262 0.97521 0.97723 0.97852 0.97898
0.090  0.93707 0.93766 0.93863 0.93999 0.94173 0.94384 0.94632 0.94913 0.95225 0.95561 0.95914 0.96274 0.96627 0.96956 0.97242 0.97465 0.97607 0.97653
0.095  0.93067 0.93132 0.93238 0.93388 0.93579 0.93811 0.94083 0.94392 0.94735 0.95104 0.95492 0.95888 0.96275 0.96634 0.96949 0.97193 0.97350 0.97406
0.100  0.92408 0.92478 0.92595 0.92758 0.92967 0.93221 0.93518 0.93855 0.94229 0.94633 0.95057 0.95486 0.95909 0.96303 0.96646 0.96913 0.97083 0.97140
0.105  0.91730 0.91807 0.91933 0.92111 0.92337 0.92613 0.92936 0.93303 0.93709 0.94147 0.94606 0.95074 0.95533 0.95959 0.96330 0.96620 0.96805 0.96863
0.110  0.91036 0.91119 0.91255 0.91447 0.91692 0.91991 0.92340 0.92736 0.93175 0.93647 0.94144 0.94650 0.95143 0.95606 0.96006 0.96317 0.96517 0.96587
0.115  0.90327 0.90416 0.90563 0.90769 0.91033 0.91354 0.91730 0.92156 0.92627 0.93136 0.93671 0.94213 0.94746 0.95239 0.95671 0.96007 0.96221 0.96292
0.120  0.89605 0.89700 0.89858 0.90079 0.90362 0.90705 0.91108 0.91563 0.92069 0.92615 0.93185 0.93769 0.94336 0.94867 0.95325 0.95685 0.95915 0.95987
0.125  0.88871 0.88972 0.89140 0.89376 0.89678 0.90045 0.90474 0.90961 0.91501 0.92081 0.92692 0.93311 0.93919 0.94482 0.94974 0.95354 0.95599 0.95684
0.130  0.88126 0.88234 0.88413 0.88663 0.88984 0.89374 0.89831 0.90350 0.90921 0.91540 0.92187 0.92848 0.93491 0.94088 0.94611 0.95017 0.95277 0.95363
0.135  0.87372 0.87486 0.87676 0.87942 0.88282 0.88696 0.89180 0.89729 0.90336 0.90991 0.91677 0.92374 0.93054 0.93691 0.94240 0.94671 0.94946 0.95034
0.140  0.86610 0.86730 0.86931 0.87212 0.87572 0.88009 0.88520 0.89100 0.89742 0.90433 0.91156 0.91895 0.92614 0.93282 0.93865 0.94315 0.94606 0.94707
0.145  0.85841 0.85968 0.86180 0.86476 0.86855 0.87315 0.87854 0.88465 0.89140 0.89870 0.90632 0.91406 0.92162 0.92869 0.93479 0.93957 0.94261 0.94364
0.150  0.85066 0.85200 0.85423 0.85734 0.86132 0.86616 0.87181 0.87825 0.88534 0.89297 0.90100 0.90915 0.91709 0.92446 0.93086 0.93588 0.93908 0.94013
0.155  0.84287 0.84427 0.84661 0.84987 0.85404 0.85911 0.86505 0.87178 0.87922 0.88723 0.89562 0.90413 0.91245 0.92017 0.92691 0.93212 0.93548 0.93665
0.160  0.83504 0.83651 0.83895 0.84236 0.84673 0.85203 0.85824 0.86527 0.87304 0.88144 0.89021 0.89910 0.90778 0.91587 0.92286 0.92834 0.93181 0.93302
0.165  0.82719 0.82872 0.83127 0.83483 0.83938 0.84492 0.85140 0.85874 0.86685 0.87558 0.88472 0.89400 0.90306 0.91147 0.91875 0.92447 0.92810 0.92932
0.170  0.81932 0.82091 0.82356 0.82727 0.83201 0.83779 0.84452 0.85218 0.86063 0.86972 0.87924 0.88884 0.89826 0.90701 0.91464 0.92053 0.92433 0.92557
0.175  0.81143 0.81309 0.81585 0.81970 0.82463 0.83063 0.83763 0.84557 0.85434 0.86378 0.87367 0.88371 0.89349 0.90257 0.91043 0.91654 0.92049 0.92185
0.180  0.80354 0.80526 0.80812 0.81212 0.81725 0.82346 0.83074 0.83898 0.84808 0.85787 0.86813 0.87847 0.88861 0.89803 0.90616 0.91256 0.91661 0.91800
0.185  0.79566 0.79744 0.80040 0.80455 0.80986 0.81629 0.82383 0.83237 0.84180 0.85190 0.86251 0.87328 0.88370 0.89343 0.90186 0.90847 0.91268 0.91409
0.190  0.78779 0.78963 0.79269 0.79698 0.80247 0.80913 0.81691 0.82573 0.83547 0.84596 0.85692 0.86799 0.87883 0.88888 0.89758 0.90434 0.90870 0.91013
0.195  0.77993 0.78183 0.78500 0.78942 0.79508 0.80197 0.81000 0.81911 0.82917 0.83998 0.85126 0.86274 0.87385 0.88422 0.89319 0.90020 0.90465 0.90621
0.200  0.77209 0.77405 0.77732 0.78189 0.78772 0.79482 0.80311 0.81250 0.82283 0.83399 0.84565 0.85741 0.86892 0.87953 0.88876 0.89601 0.90061 0.90217
0.205  0.76428 0.76630 0.76967 0.77437 0.78038 0.78767 0.79620 0.80587 0.81654 0.82802 0.83997 0.85206 0.86391 0.87489 0.88438 0.89175 0.89650 0.89808
0.210  0.75650 0.75858 0.76204 0.76687 0.77307 0.78057 0.78934 0.79928 0.81026 0.82200 0.83433 0.84678 0.85886 0.87014 0.87989 0.88746 0.89234 0.89395
0.215  0.74876 0.75089 0.75445 0.75941 0.76577 0.77348 0.78249 0.79270 0.80393 0.81604 0.82865 0.84139 0.85389 0.86536 0.87536 0.88320 0.88815 0.88988
0.220  0.74105 0.74324 0.74689 0.75198 0.75849 0.76642 0.77566 0.78610 0.79766 0.81003 0.82294 0.83610 0.84880 0.86066 0.87088 0.87884 0.88395 0.88568
0.225  0.73339 0.73563 0.73937 0.74459 0.75127 0.75936 0.76883 0.77957 0.79136 0.80409 0.81732 0.83070 0.84371 0.85584 0.86633 0.87446 0.87970 0.88144
0.230  0.72576 0.72806 0.73189 0.73724 0.74407 0.75237 0.76206 0.77304 0.78512 0.79808 0.81161 0.82538 0.83870 0.85100 0.86172 0.87003 0.87540 0.87726
0.235  0.71819 0.72054 0.72445 0.72993 0.73692 0.74541 0.75532 0.76652 0.77890 0.79217 0.80600 0.81998 0.83357 0.84625 0.85709 0.86567 0.87107 0.87296
0.240  0.71067 0.71307 0.71707 0.72266 0.72981 0.73848 0.74858 0.76006 0.77266 0.78619 0.80031 0.81458 0.82853 0.84138 0.85254 0.86120 0.86677 0.86864
0.245  0.70320 0.70565 0.70973 0.71543 0.72272 0.73157 0.74191 0.75357 0.76649 0.78030 0.79471 0.80927 0.82342 0.83649 0.84788 0.85671 0.86240 0.86428
0.250  0.69578 0.69828 0.70244 0.70826 0.71570 0.72472 0.73527 0.74717 0.76028 0.77435 0.78903 0.80386 0.81827 0.83170 0.84318 0.85225 0.85798 0.85999
0.255  0.68842 0.69097 0.69521 0.70114 0.70872 0.71792 0.72863 0.74080 0.75416 0.76850 0.78346 0.79856 0.81324 0.82679 0.83858 0.84773 0.85360 0.85558
0.260  0.68111 0.68371 0.68803 0.69407 0.70179 0.71116 0.72207 0.73441 0.74800 0.76259 0.77780 0.79317 0.80809 0.82187 0.83386 0.84317 0.84916 0.85115
0.265  0.67386 0.67651 0.68091 0.68705 0.69491 0.70441 0.71555 0.72810 0.74194 0.75678 0.77225 0.78776 0.80292 0.81705 0.82912 0.83865 0.84467 0.84678
0.270  0.66668 0.66936 0.67384 0.68009 0.68806 0.69775 0.70902 0.72183 0.73590 0.75090 0.76662 0.78249 0.79790 0.81212 0.82448 0.83407 0.84020 0.84231
0.275  0.65955 0.66228 0.66682 0.67316 0.68128 0.69113 0.70259 0.71555 0.72983 0.74514 0.76110 0.77711 0.79274 0.80717 0.81972 0.82945 0.83571 0.83781
0.280  0.65248 0.65526 0.65987 0.66631 0.67455 0.68452 0.69619 0.70935 0.72385 0.73931 0.75550 0.77185 0.78769 0.80234 0.81495 0.82482 0.83118 0.83330
0.285  0.64548 0.64829 0.65297 0.65951 0.66788 0.67799 0.68979 0.70313 0.71783 0.73359 0.75000 0.76648 0.78255 0.79738 0.81027 0.82026 0.82663 0.82884
0.290  0.63853 0.64139 0.64614 0.65277 0.66123 0.67152 0.68348 0.69702 0.71192 0.72780 0.74445 0.76123 0.77739 0.79241 0.80548 0.81560 0.82211 0.82429
0.295  0.63165 0.63455 0.63936 0.64608 0.65466 0.66509 0.67722 0.69094 0.70596 0.72215 0.73889 0.75589 0.77237 0.78758 0.80067 0.81092 0.81753 0.81972
0.300  0.62483 0.62776 0.63264 0.63944 0.64814 0.65867 0.67094 0.68483 0.70012 0.71640 0.73347 0.75054 0.76722 0.78261 0.79598 0.80633 0.81291 0.81522
0.305  0.61808 0.62105 0.62598 0.63286 0.64168 0.65234 0.66477 0.67883 0.69428 0.71080 0.72794 0.74534 0.76217 0.77773 0.79115 0.80162 0.80836 0.81062
0.310  0.61139 0.61439 0.61938 0.62635 0.63527 0.64606 0.65864 0.67284 0.68845 0.70512 0.72256 0.74002 0.75707 0.77279 0.78632 0.79692 0.80373 0.80600
0.315  0.60475 0.60779 0.61283 0.61989 0.62889 0.63979 0.65250 0.66688 0.68270 0.69955 0.71707 0.73485 0.75193 0.76781 0.78160 0.79229 0.79908 0.80145
0.320  0.59818 0.60126 0.60635 0.61349 0.62259 0.63361 0.64646 0.66100 0.67690 0.69400 0.71172 0.72955 0.74694 0.76297 0.77676 0.78755 0.79448 0.79681
0.325  0.59168 0.59477 0.59993 0.60714 0.61634 0.62748 0.64046 0.65507 0.67122 0.68841 0.70627 0.72439 0.74181 0.75799 0.77190 0.78289 0.78981 0.79223
0.330  0.58523 0.58836 0.59357 0.60083 0.61015 0.62140 0.63445 0.64927 0.66548 0.68293 0.70097 0.71912 0.73682 0.75300 0.76718 0.77815 0.78517 0.78756
0.335  0.57885 0.58201 0.58727 0.59460 0.60397 0.61532 0.62855 0.64350 0.65987 0.67737 0.69556 0.71386 0.73172 0.74817 0.76232 0.77339 0.78050 0.78288
0.340  0.57253 0.57572 0.58103 0.58843 0.59788 0.60934 0.62269 0.63770 0.65419 0.67195 0.69030 0.70875 0.72659 0.74318 0.75757 0.76871 0.77579 0.77827
0.345  0.56627 0.56949 0.57484 0.58231 0.59185 0.60340 0.61681 0.63202 0.64866 0.66644 0.68492 0.70351 0.72165 0.73835 0.75271 0.76394 0.77114 0.77357
0.350  0.56007 0.56332 0.56870 0.57625 0.58587 0.59746 0.61104 0.62629 0.64314 0.66107 0.67970 0.69844 0.71655 0.73337 0.74783 0.75915 0.76642 0.76885
0.355  0.55393 0.55720 0.56263 0.57021 0.57989 0.59163 0.60531 0.62068 0.63757 0.65561 0.67436 0.69322 0.71161 0.72838 0.74309 0.75446 0.76169 0.76421
0.360  0.54785 0.55115 0.55662 0.56426 0.57402 0.58584 0.59955 0.61511 0.63212 0.65030 0.66918 0.68817 0.70652 0.72357 0.73820 0.74966 0.75701 0.75948
0.365  0.54182 0.54515 0.55066 0.55835 0.56819 0.58008 0.59391 0.60949 0.62660 0.64489 0.66388 0.68298 0.70158 0.71858 0.73346 0.74495 0.75226 0.75481
0.370  0.53586 0.53921 0.54476 0.55251 0.56241 0.57434 0.58831 0.60400 0.62123 0.63963 0.65875 0.67796 0.69653 0.71376 0.72857 0.74014 0.74756 0.75006
0.375  0.52996 0.53332 0.53892 0.54672 0.55664 0.56870 0.58268 0.59845 0.61577 0.63427 0.65349 0.67280 0.69146 0.70879 0.72367 0.73532 0.74280 0.74530
0.380  0.52411 0.52749 0.53310 0.54094 0.55096 0.56309 0.57716 0.59303 0.61045 0.62906 0.64839 0.66780 0.68657 0.70396 0.71893 0.73060 0.73803 0.74061
0.385  0.51832 0.52172 0.52737 0.53525 0.54533 0.55747 0.57168 0.58765 0.60505 0.62375 0.64316 0.66266 0.68151 0.69901 0.71402 0.72578 0.73331 0.73584
0.390  0.51259 0.51600 0.52168 0.52961 0.53975 0.55196 0.56617 0.58220 0.59980 0.61860 0.63810 0.65769 0.67664 0.69403 0.70927 0.72104 0.72852 0.73113
0.395  0.50691 0.51034 0.51605 0.52403 0.53416 0.54650 0.56078 0.57689 0.59458 0.61333 0.63292 0.65259 0.67159 0.68923 0.70437 0.71621 0.72379 0.72634
0.400  0.50128 0.50474 0.51048 0.51849 0.52868 0.54100 0.55534 0.57152 0.58927 0.60823 0.62790 0.64748 0.66673 0.68426 0.69962 0.71146 0.71900 0.72155
0.405  0.49571 0.49918 0.50495 0.51296 0.52324 0.53562 0.55003 0.56628 0.58411 0.60300 0.62274 0.64257 0.66171 0.67947 0.69471 0.70662 0.71424 0.71682
0.410  0.49019 0.49368 0.49947 0.50752 0.51784 0.53029 0.54475 0.56107 0.57885 0.59795 0.61776 0.63748 0.65686 0.67450 0.68980 0.70177 0.70945 0.71201
0.415  0.48473 0.48823 0.49402 0.50213 0.51244 0.52492 0.53942 0.55579 0.57375 0.59277 0.61264 0.63259 0.65185 0.66972 0.68505 0.69702 0.70462 0.70727
0.420  0.47932 0.48283 0.48864 0.49679 0.50714 0.51966 0.53423 0.55066 0.56854 0.58777 0.60770 0.62753 0.64701 0.66476 0.68014 0.69216 0.69987 0.70245
0.425  0.47395 0.47746 0.48332 0.49148 0.50188 0.51445 0.52907 0.54544 0.56350 0.58278 0.60261 0.62267 0.64203 0.65998 0.67538 0.68740 0.69503 0.69769
0.430  0.46864 0.47216 0.47804 0.48620 0.49666 0.50927 0.52385 0.54037 0.55849 0.57767 0.59771 0.61763 0.63708 0.65503 0.67047 0.68253 0.69027 0.69286
0.435  0.46338 0.46691 0.47280 0.48099 0.49143 0.50407 0.51876 0.53533 0.55336 0.57273 0.59265 0.61279 0.63223 0.65024 0.66571 0.67777 0.68542 0.68809
0.440  0.45816 0.46171 0.46762 0.47583 0.48631 0.49897 0.51371 0.53020 0.54840 0.56766 0.58779 0.60778 0.62725 0.64531 0.66080 0.67289 0.68065 0.68325
0.445  0.45300 0.45655 0.46245 0.47071 0.48122 0.49392 0.50859 0.52523 0.54333 0.56278 0.58276 0.60297 0.62246 0.64049 0.65603 0.66812 0.67579 0.67847
0.450  0.44788 0.45145 0.45736 0.46559 0.47610 0.48882 0.50361 0.52016 0.53842 0.55775 0.57792 0.59798 0.61749 0.63560 0.65112 0.66324 0.67100 0.67361
0.455  0.44280 0.44638 0.45231 0.46056 0.47110 0.48384 0.49866 0.51524 0.53340 0.55290 0.57293 0.59319 0.61273 0.63065 0.64636 0.65846 0.66614 0.66882
0.460  0.43778 0.44137 0.44730 0.45557 0.46614 0.47890 0.49364 0.51036 0.52855 0.54791 0.56813 0.58821 0.60777 0.62590 0.64144 0.65357 0.66134 0.66396
0.465  0.43280 0.43639 0.44234 0.45063 0.46121 0.47391 0.48876 0.50538 0.52371 0.54310 0.56316 0.58345 0.60301 0.62095 0.63668 0.64879 0.65647 0.65915
0.470  0.42787 0.43146 0.43742 0.44572 0.45625 0.46904 0.48391 0.50055 0.51876 0.53815 0.55839 0.57850 0.59807 0.61621 0.63176 0.64389 0.65167 0.65428
0.475  0.42298 0.42656 0.43251 0.44080 0.45140 0.46420 0.47899 0.49574 0.51398 0.53338 0.55345 0.57375 0.59332 0.61127 0.62700 0.63910 0.64679 0.64946
0.480  0.41813 0.42172 0.42767 0.43598 0.44659 0.45931 0.47420 0.49085 0.50907 0.52863 0.54872 0.56897 0.58839 0.60653 0.62208 0.63420 0.64197 0.64458
0.485  0.41333 0.41692 0.42288 0.43119 0.44181 0.45455 0.46943 0.48611 0.50433 0.52374 0.54381 0.56410 0.58366 0.60160 0.61731 0.62941 0.63708 0.63976
0.490  0.40857 0.41216 0.41813 0.42645 0.43700 0.44981 0.46461 0.48126 0.49961 0.51903 0.53910 0.55938 0.57887 0.59686 0.61239 0.62450 0.63225 0.63486
0.495  0.40385 0.40744 0.41341 0.42173 0.43229 0.44511 0.45992 0.47657 0.49478 0.51416 0.53439 0.55448 0.57402 0.59208 0.60762 0.61969 0.62736 0.63003
0.500  0.39917 0.40276 0.40873 0.41701 0.42762 0.44035 0.45514 0.47190 0.49011 0.50950 0.52953 0.54979 0.56929 0.58720 0.60270 0.61479 0.62252 0.62512
0.505  0.39453 0.39812 0.40406 0.41237 0.42298 0.43572 0.45050 0.46712 0.48531 0.50466 0.52486 0.54491 0.56440 0.58245 0.59793 0.60997 0.61762 0.62028
0.510  0.38993 0.39352 0.39946 0.40777 0.41831 0.43111 0.44589 0.46251 0.48069 0.50003 0.52002 0.54023 0.55970 0.57754 0.59300 0.60506 0.61277 0.61536
0.515  0.38537 0.38895 0.39489 0.40320 0.41374 0.42645 0.44119 0.45778 0.47592 0.49539 0.51538 0.53536 0.55480 0.57281 0.58823 0.60024 0.60786 0.61051
0.520  0.38085 0.38441 0.39037 0.39862 0.40920 0.42190 0.43664 0.45322 0.47134 0.49062 0.51056 0.53071 0.55011 0.56790 0.58330 0.59531 0.60300 0.60558
0.525  0.37636 0.37992 0.38587 0.39412 0.40469 0.41739 0.43211 0.44867 0.46677 0.48603 0.50594 0.52585 0.54522 0.56316 0.57852 0.59049 0.59808 0.60072
0.530  0.37191 0.37547 0.38142 0.38966 0.40015 0.41280 0.42749 0.44401 0.46207 0.48129 0.50114 0.52121 0.54054 0.55825 0.57359 0.58555 0.59322 0.59578
0.535  0.36750 0.37106 0.37698 0.38522 0.39570 0.40835 0.42302 0.43951 0.45755 0.47673 0.49655 0.51637 0.53566 0.55353 0.56881 0.58073 0.58827 0.59090
0.540  0.36311 0.36668 0.37257 0.38082 0.39129 0.40392 0.41857 0.43503 0.45288 0.47200 0.49196 0.51175 0.53099 0.54861 0.56387 0.57578 0.58341 0.58596
0.545  0.35877 0.36233 0.36821 0.37640 0.38687 0.39941 0.41402 0.43044 0.44839 0.46748 0.48720 0.50711 0.52611 0.54389 0.55910 0.57094 0.57851 0.58107
0.550  0.35446 0.35802 0.36389 0.37206 0.38247 0.39504 0.40962 0.42600 0.44392 0.46296 0.48264 0.50232 0.52145 0.53897 0.55431 0.56610 0.57358 0.57611
0.555  0.35019 0.35374 0.35960 0.36776 0.37815 0.39069 0.40524 0.42144 0.43930 0.45828 0.47789 0.49771 0.51673 0.53425 0.54937 0.56115 0.56868 0.57122
0.560  0.34595 0.34948 0.35534 0.36348 0.37385 0.38636 0.40076 0.41705 0.43486 0.45380 0.47335 0.49291 0.51192 0.52950 0.54458 0.55630 0.56372 0.56631
0.565  0.34174 0.34524 0.35110 0.35923 0.36950 0.38197 0.39643 0.41268 0.43027 0.44914 0.46862 0.48832 0.50726 0.52461 0.53963 0.55134 0.55883 0.56134
0.570  0.33756 0.34106 0.34687 0.35495 0.36526 0.37769 0.39212 0.40818 0.42587 0.44468 0.46410 0.48352 0.50240 0.51989 0.53484 0.54648 0.55385 0.55642
0.575  0.33342 0.33691 0.34270 0.35077 0.36104 0.37344 0.38770 0.40385 0.42148 0.44020 0.45958 0.47894 0.49776 0.51498 0.52988 0.54151 0.54895 0.55144
0.580  0.32930 0.33278 0.33856 0.34661 0.35685 0.36911 0.38344 0.39953 0.41694 0.43561 0.45489 0.47416 0.49290 0.51025 0.52509 0.53664 0.54401 0.54651
0.585  0.32522 0.32869 0.33445 0.34247 0.35260 0.36491 0.37919 0.39508 0.41259 0.43119 0.45040 0.46959 0.48825 0.50534 0.52028 0.53175 0.53904 0.54151
0.590  0.32117 0.32463 0.33037 0.33830 0.34846 0.36073 0.37483 0.39080 0.40823 0.42659 0.44571 0.46502 0.48340 0.50061 0.51532 0.52679 0.53411 0.53657
0.595  0.31714 0.32059 0.32631 0.33422 0.34435 0.35647 0.37063 0.38652 0.40374 0.42219 0.44123 0.46026 0.47876 0.49584 0.51051 0.52190 0.52911 0.53162
0.600  0.31315 0.31658 0.32224 0.33016 0.34026 0.35233 0.36644 0.38214 0.39942 0.41760 0.43655 0.45570 0.47411 0.49096 0.50554 0.51690 0.52417 0.52660
0.605  0.30918 0.31259 0.31824 0.32613 0.33610 0.34822 0.36214 0.37790 0.39495 0.41323 0.43209 0.45094 0.46926 0.48623 0.50073 0.51201 0.51916 0.52164
0.610  0.30524 0.30862 0.31426 0.32213 0.33206 0.34413 0.35799 0.37354 0.39067 0.40885 0.42763 0.44640 0.46463 0.48131 0.49575 0.50700 0.51421 0.51661
0.615  0.30132 0.30469 0.31031 0.31808 0.32804 0.33995 0.35386 0.36934 0.38638 0.40431 0.42298 0.44184 0.45978 0.47657 0.49093 0.50210 0.50924 0.51164
0.620  0.29743 0.30079 0.30639 0.31412 0.32403 0.33589 0.34961 0.36515 0.38195 0.39995 0.41853 0.43709 0.45514 0.47164 0.48609 0.49719 0.50421 0.50665
0.625  0.29357 0.29691 0.30248 0.31019 0.31997 0.33186 0.34552 0.36083 0.37770 0.39556 0.41389 0.43256 0.45049 0.46691 0.48110 0.49216 0.49923 0.50160
0.630  0.28972 0.29306 0.29856 0.30627 0.31601 0.32773 0.34144 0.35667 0.37328 0.39109 0.40946 0.42781 0.44565 0.46216 0.47626 0.48724 0.49418 0.49660
0.635  0.28591 0.28923 0.29471 0.30238 0.31208 0.32374 0.33724 0.35253 0.36905 0.38676 0.40503 0.42328 0.44101 0.45723 0.47126 0.48220 0.48920 0.49153
0.640  0.28212 0.28543 0.29088 0.29844 0.30815 0.31976 0.33319 0.34824 0.36483 0.38225 0.40040 0.41872 0.43616 0.45247 0.46641 0.47726 0.48419 0.48652
0.645  0.27836 0.28165 0.28707 0.29459 0.30417 0.31578 0.32916 0.34413 0.36044 0.37794 0.39598 0.41400 0.43151 0.44753 0.46155 0.47231 0.47912 0.48149
0.650  0.27462 0.27788 0.28328 0.29077 0.30029 0.31175 0.32500 0.34002 0.35624 0.37363 0.39136 0.40947 0.42686 0.44278 0.45654 0.46725 0.47410 0.47640
0.655  0.27090 0.27412 0.27951 0.28696 0.29643 0.30782 0.32100 0.33577 0.35205 0.36914 0.38695 0.40473 0.42202 0.43801 0.45166 0.46229 0.46906 0.47135
0.660  0.26721 0.27041 0.27572 0.28310 0.29258 0.30391 0.31701 0.33170 0.34769 0.36485 0.38254 0.40020 0.41737 0.43306 0.44677 0.45732 0.46399 0.46624
0.665  0.26353 0.26672 0.27199 0.27933 0.28866 0.29990 0.31290 0.32762 0.34352 0.36037 0.37793 0.39566 0.41251 0.42829 0.44175 0.45224 0.45893 0.46118
0.670  0.25988 0.26304 0.26829 0.27558 0.28485 0.29602 0.30893 0.32341 0.33933 0.35608 0.37353 0.39094 0.40786 0.42344 0.43686 0.44725 0.45382 0.45611
0.675  0.25625 0.25939 0.26460 0.27185 0.28106 0.29215 0.30498 0.31936 0.33502 0.35181 0.36892 0.38640 0.40319 0.41854 0.43181 0.44215 0.44876 0.45097
0.680  0.25263 0.25576 0.26094 0.26813 0.27728 0.28818 0.30090 0.31531 0.33087 0.34734 0.36452 0.38166 0.39833 0.41375 0.42690 0.43714 0.44368 0.44587
0.685  0.24904 0.25214 0.25729 0.26436 0.27343 0.28434 0.29697 0.31113 0.32654 0.34308 0.36012 0.37713 0.39366 0.40876 0.42198 0.43212 0.43854 0.44077
0.690  0.24547 0.24855 0.25360 0.26068 0.26968 0.28052 0.29306 0.30710 0.32240 0.33880 0.35552 0.37259 0.38879 0.40396 0.41691 0.42700 0.43344 0.43560
0.695  0.24191 0.24496 0.24999 0.25701 0.26595 0.27670 0.28912 0.30306 0.31827 0.33435 0.35112 0.36785 0.38411 0.39915 0.41198 0.42196 0.42832 0.43047
0.700  0.23837 0.24138 0.24639 0.25336 0.26223 0.27279 0.28512 0.29892 0.31396 0.33009 0.34672 0.36331 0.37942 0.39415 0.40703 0.41691 0.42316 0.42527
0.705  0.23485 0.23783 0.24281 0.24973 0.25843 0.26900 0.28123 0.29493 0.30984 0.32565 0.34212 0.35856 0.37453 0.38932 0.40193 0.41175 0.41802 0.42012
0.710  0.23135 0.23431 0.23924 0.24603 0.25474 0.26522 0.27734 0.29081 0.30572 0.32139 0.33772 0.35401 0.36984 0.38446 0.39696 0.40668 0.41286 0.41496
0.715  0.22786 0.23079 0.23569 0.24242 0.25106 0.26134 0.27334 0.28679 0.30143 0.31713 0.33311 0.34946 0.36513 0.37946 0.39185 0.40159 0.40767 0.40972
0.720  0.22438 0.22730 0.23210 0.23883 0.24739 0.25758 0.26948 0.28281 0.29732 0.31269 0.32871 0.34469 0.36023 0.37460 0.38686 0.39640 0.40249 0.40453
0.725  0.22092 0.22382 0.22858 0.23525 0.24364 0.25383 0.26562 0.27867 0.29320 0.30843 0.32430 0.34013 0.35551 0.36956 0.38186 0.39129 0.39728 0.39932
0.730  0.21748 0.22035 0.22507 0.23168 0.23999 0.25009 0.26164 0.27470 0.28892 0.30417 0.31969 0.33556 0.35074 0.36468 0.37671 0.38615 0.39206 0.39405
0.735  0.21405 0.21690 0.22157 0.22804 0.23636 0.24625 0.25780 0.27073 0.28481 0.29973 0.31528 0.33079 0.34586 0.35980 0.37168 0.38093 0.38683 0.38881
0.740  0.21064 0.21345 0.21808 0.22450 0.23273 0.24252 0.25396 0.26661 0.28069 0.29547 0.31086 0.32620 0.34111 0.35472 0.36664 0.37577 0.38157 0.38356
0.745  0.20724 0.20999 0.21461 0.22096 0.22902 0.23881 0.24999 0.26265 0.27643 0.29119 0.30624 0.32160 0.33616 0.34981 0.36145 0.37059 0.37631 0.37824
0.750  0.20385 0.20658 0.21114 0.21743 0.22541 0.23509 0.24616 0.25869 0.27232 0.28676 0.30181 0.31681 0.33140 0.34488 0.35638 0.36532 0.37104 0.37295
0.755  0.20047 0.20317 0.20764 0.21391 0.22181 0.23128 0.24234 0.25468 0.26804 0.28249 0.29737 0.31220 0.32662 0.33978 0.35129 0.36012 0.36573 0.36765
0.760  0.19711 0.19978 0.20420 0.21033 0.21821 0.22758 0.23839 0.25062 0.26394 0.27803 0.29274 0.30740 0.32165 0.33483 0.34606 0.35489 0.36041 0.36227
0.765  0.19375 0.19639 0.20077 0.20683 0.21453 0.22388 0.23457 0.24666 0.25982 0.27376 0.28829 0.30277 0.31684 0.32985 0.34094 0.34957 0.35508 0.35693
0.770  0.19041 0.19302 0.19734 0.20334 0.21094 0.22008 0.23075 0.24269 0.25554 0.26948 0.28364 0.29813 0.31202 0.32470 0.33581 0.34431 0.34973 0.35157
0.775  0.18707 0.18965 0.19393 0.19985 0.20737 0.21639 0.22694 0.23859 0.25142 0.26501 0.27917 0.29329 0.30702 0.31971 0.33053 0.33904 0.34434 0.34613
0.780  0.18374 0.18629 0.19051 0.19637 0.20380 0.21271 0.22299 0.23463 0.24730 0.26071 0.27469 0.28863 0.30217 0.31469 0.32535 0.33365 0.33895 0.34073
0.785  0.18042 0.18294 0.18706 0.19282 0.20013 0.20902 0.21918 0.23066 0.24300 0.25641 0.27002 0.28395 0.29730 0.30949 0.32016 0.32833 0.33354 0.33530
0.790  0.17711 0.17959 0.18366 0.18935 0.19657 0.20523 0.21536 0.22655 0.23887 0.25192 0.26552 0.27908 0.29225 0.30444 0.31482 0.32299 0.32808 0.32980
0.795  0.17381 0.17622 0.18027 0.18588 0.19300 0.20155 0.21141 0.22258 0.23474 0.24759 0.26101 0.27437 0.28736 0.29936 0.30959 0.31754 0.32263 0.32433
0.800  0.17050 0.17289 0.17688 0.18241 0.18944 0.19787 0.20759 0.21861 0.23042 0.24326 0.25630 0.26964 0.28244 0.29411 0.30432 0.31215 0.31714 0.31883
0.805  0.16721 0.16956 0.17349 0.17895 0.18585 0.19418 0.20377 0.21448 0.22627 0.23875 0.25176 0.26473 0.27733 0.28899 0.29892 0.30674 0.31160 0.31325
0.810  0.16391 0.16624 0.17011 0.17542 0.18222 0.19039 0.19981 0.21049 0.22210 0.23439 0.24720 0.25997 0.27237 0.28384 0.29361 0.30121 0.30607 0.30770
0.815  0.16061 0.16291 0.16673 0.17195 0.17866 0.18670 0.19598 0.20649 0.21776 0.23002 0.24246 0.25519 0.26739 0.27853 0.28828 0.29574 0.30051 0.30211
0.820  0.15732 0.15959 0.16329 0.16849 0.17509 0.18301 0.19214 0.20234 0.21358 0.22547 0.23787 0.25022 0.26223 0.27334 0.28290 0.29025 0.29488 0.29645
0.825  0.15404 0.15627 0.15991 0.16503 0.17152 0.17920 0.18829 0.19833 0.20937 0.22106 0.23326 0.24540 0.25720 0.26811 0.27741 0.28463 0.28926 0.29080
0.830  0.15075 0.15294 0.15653 0.16156 0.16785 0.17550 0.18431 0.19430 0.20500 0.21665 0.22846 0.24055 0.25215 0.26272 0.27198 0.27907 0.28360 0.28513
0.835  0.14747 0.14962 0.15315 0.15802 0.16427 0.17178 0.18045 0.19011 0.20077 0.21205 0.22381 0.23552 0.24691 0.25744 0.26652 0.27348 0.27791 0.27936
0.840  0.14418 0.14628 0.14976 0.15454 0.16069 0.16806 0.17657 0.18606 0.19652 0.20759 0.21913 0.23063 0.24180 0.25213 0.26092 0.26783 0.27215 0.27361
0.845  0.14088 0.14293 0.14636 0.15106 0.15709 0.16422 0.17255 0.18199 0.19210 0.20311 0.21427 0.22570 0.23666 0.24664 0.25540 0.26210 0.26638 0.26782
0.850  0.13759 0.13959 0.14296 0.14757 0.15340 0.16048 0.16865 0.17777 0.18782 0.19845 0.20954 0.22059 0.23133 0.24126 0.24983 0.25639 0.26058 0.26194
0.855  0.13429 0.13625 0.13950 0.14407 0.14978 0.15672 0.16473 0.17366 0.18351 0.19392 0.20479 0.21560 0.22612 0.23584 0.24412 0.25064 0.25469 0.25607
0.860  0.13097 0.13290 0.13608 0.14055 0.14615 0.15295 0.16078 0.16954 0.17916 0.18937 0.19984 0.21059 0.22087 0.23036 0.23847 0.24476 0.24879 0.25015
0.865  0.12765 0.12954 0.13266 0.13697 0.14251 0.14906 0.15671 0.16538 0.17467 0.18463 0.19503 0.20538 0.21544 0.22475 0.23278 0.23893 0.24285 0.24412
0.870  0.12432 0.12617 0.12921 0.13343 0.13884 0.14525 0.15273 0.16108 0.17029 0.18002 0.19017 0.20028 0.21011 0.21920 0.22699 0.23303 0.23684 0.23811
0.875  0.12098 0.12278 0.12576 0.12988 0.13509 0.14142 0.14873 0.15688 0.16586 0.17537 0.18513 0.19514 0.20473 0.21359 0.22114 0.22703 0.23076 0.23203
0.880  0.11762 0.11938 0.12228 0.12630 0.13139 0.13757 0.14458 0.15265 0.16128 0.17053 0.18020 0.18981 0.19917 0.20782 0.21529 0.22101 0.22467 0.22584
0.885  0.11425 0.11596 0.11879 0.12271 0.12767 0.13359 0.14053 0.14826 0.15679 0.16581 0.17522 0.18459 0.19369 0.20211 0.20938 0.21494 0.21849 0.21965
0.890  0.11085 0.11251 0.11523 0.11903 0.12392 0.12969 0.13643 0.14396 0.15226 0.16103 0.17005 0.17930 0.18816 0.19634 0.20331 0.20880 0.21221 0.21338
0.895  0.10743 0.10903 0.11169 0.11539 0.12006 0.12575 0.13230 0.13962 0.14756 0.15608 0.16497 0.17382 0.18255 0.19040 0.19727 0.20254 0.20591 0.20700
0.900  0.10399 0.10554 0.10813 0.11171 0.11625 0.12177 0.12803 0.13512 0.14294 0.15121 0.15984 0.16842 0.17677 0.18450 0.19116 0.19626 0.19952 0.20058
0.905  0.10052 0.10202 0.10453 0.10800 0.11240 0.11767 0.12382 0.13069 0.13827 0.14628 0.15450 0.16295 0.17104 0.17851 0.18487 0.18990 0.19304 0.19408
0.910  0.09701 0.09846 0.10089 0.10426 0.10852 0.11361 0.11957 0.12621 0.13342 0.14116 0.14924 0.15728 0.16523 0.17244 0.17860 0.18344 0.18646 0.18745
0.915  0.09346 0.09487 0.09722 0.10047 0.10458 0.10950 0.11522 0.12167 0.12863 0.13610 0.14390 0.15166 0.15921 0.16620 0.17223 0.17684 0.17979 0.18076
0.920  0.08987 0.09124 0.09350 0.09658 0.10053 0.10534 0.11079 0.11696 0.12377 0.13097 0.13836 0.14595 0.15322 0.15994 0.16574 0.17018 0.17302 0.17396
0.925  0.08624 0.08755 0.08969 0.09269 0.09649 0.10103 0.10635 0.11228 0.11872 0.12563 0.13285 0.14014 0.14713 0.15359 0.15908 0.16341 0.16611 0.16699
0.930  0.08255 0.08381 0.08586 0.08874 0.09238 0.09674 0.10184 0.10752 0.11369 0.12032 0.12724 0.13412 0.14081 0.14701 0.15236 0.15646 0.15908 0.15994
0.935  0.07880 0.08000 0.08196 0.08471 0.08820 0.09236 0.09715 0.10258 0.10857 0.11490 0.12150 0.12808 0.13448 0.14039 0.14550 0.14941 0.15191 0.15275
0.940  0.07497 0.07612 0.07799 0.08061 0.08387 0.08790 0.09246 0.09763 0.10332 0.10936 0.11555 0.12191 0.12800 0.13363 0.13848 0.14220 0.14458 0.14534
0.945  0.07106 0.07215 0.07393 0.07637 0.07951 0.08326 0.08765 0.09256 0.09787 0.10358 0.10955 0.11548 0.12134 0.12668 0.13122 0.13481 0.13703 0.13779
0.950  0.06706 0.06806 0.06976 0.07206 0.07503 0.07857 0.08272 0.08726 0.09236 0.09775 0.10338 0.10898 0.11443 0.11947 0.12383 0.12717 0.12931 0.12997
0.955  0.06293 0.06388 0.06547 0.06763 0.07041 0.07374 0.07756 0.08190 0.08668 0.09174 0.09693 0.10227 0.10738 0.11211 0.11619 0.11931 0.12132 0.12196
0.960  0.05866 0.05955 0.06102 0.06305 0.06564 0.06874 0.07230 0.07634 0.08072 0.08542 0.09034 0.09523 0.10007 0.10447 0.10822 0.11118 0.11305 0.11361
0.965  0.05423 0.05504 0.05638 0.05827 0.06062 0.06347 0.06682 0.07055 0.07459 0.07893 0.08347 0.08798 0.09238 0.09645 0.09997 0.10270 0.10439 0.10496
0.970  0.04957 0.05032 0.05154 0.05327 0.05541 0.05801 0.06106 0.06440 0.06816 0.07212 0.07618 0.08038 0.08438 0.08810 0.09131 0.09376 0.09534 0.09583
0.975  0.04465 0.04531 0.04641 0.04793 0.04989 0.05223 0.05492 0.05797 0.06127 0.06483 0.06855 0.07231 0.07591 0.07924 0.08212 0.08433 0.08575 0.08616
0.980  0.03935 0.03993 0.04090 0.04223 0.04395 0.04601 0.04836 0.05104 0.05394 0.05706 0.06033 0.06357 0.06678 0.06971 0.07220 0.07418 0.07542 0.07577
0.985  0.03352 0.03401 0.03483 0.03596 0.03742 0.03912 0.04116 0.04338 0.04588 0.04853 0.05124 0.05404 0.05672 0.05920 0.06135 0.06302 0.06406 0.06436
0.990  0.02684 0.02724 0.02789 0.02879 0.02992 0.03130 0.03288 0.03468 0.03667 0.03873 0.04092 0.04315 0.04528 0.04725 0.04896 0.05027 0.05111 0.05134
0.995  0.01852 0.01879 0.01923 0.01984 0.02061 0.02155 0.02263 0.02386 0.02518 0.02661 0.02811 0.02959 0.03107 0.03242 0.03358 0.03448 0.03504 0.03520
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e060.dat <==
# alpha = +0.50 epsilon = 0.60
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99978 0.99978 0.99978 0.99979 0.99980 0.99980 0.99981 0.99982 0.99983 0.99985 0.99986 0.99987 0.99989 0.99990 0.99991 0.99992 0.99992 0.99993
0.010  0.99911 0.99912 0.99913 0.99915 0.99918 0.99921 0.99925 0.99929 0.99934 0.99939 0.99944 0.99949 0.99955 0.99960 0.99964 0.99967 0.99969 0.99970
0.015  0.99800 0.99802 0.99806 0.99810 0.99816 0.99823 0.99832 0.99841 0.99852 0.99863 0.99875 0.99886 0.99898 0.99909 0.99918 0.99926 0.99930 0.99933
0.020  0.99646 0.99650 0.99655 0.99664 0.99674 0.99687 0.99702 0.99718 0.99737 0.99757 0.99778 0.99799 0.99819 0.99839 0.99855 0.99868 0.99876 0.99874
0.025  0.99449 0.99454 0.99463 0.99476 0.99492 0.99512 0.99535 0.99561 0.99590 0.99621 0.99653 0.99686 0.99719 0.99749 0.99774 0.99794 0.99807 0.99807
0.030  0.99209 0.99217 0.99230 0.99248 0.99272 0.99300 0.99333 0.99370 0.99412 0.99456 0.99503 0.99550 0.99596 0.99639 0.99676 0.99704 0.99723 0.99727
0.035  0.98928 0.98939 0.98957 0.98981 0.99013 0.99051 0.99096 0.99147 0.99203 0.99263 0.99326 0.99390 0.99452 0.99510 0.99560 0.99599 0.99624 0.99632
0.040  0.98608 0.98622 0.98644 0.98676 0.98717 0.98767 0.98825 0.98891 0.98963 0.99041 0.99123 0.99206 0.99287 0.99362 0.99427 0.99478 0.99510 0.99522
0.045  0.98249 0.98266 0.98295 0.98335 0.98386 0.98449 0.98522 0.98604 0.98695 0.98793 0.98896 0.99000 0.99101 0.99196 0.99278 0.99341 0.99381 0.99392
0.050  0.97852 0.97873 0.97908 0.97958 0.98021 0.98097 0.98186 0.98287 0.98399 0.98519 0.98645 0.98772 0.98897 0.99012 0.99112 0.99189 0.99239 0.99255
0.055  0.97420 0.97445 0.97487 0.97546 0.97622 0.97714 0.97820 0.97942 0.98076 0.98220 0.98370 0.98523 0.98672 0.98811 0.98931 0.99024 0.99083 0.99097
0.060  0.96953 0.96983 0.97033 0.97102 0.97191 0.97299 0.97425 0.97569 0.97727 0.97896 0.98073 0.98253 0.98429 0.98592 0.98734 0.98843 0.98913 0.98934
0.065  0.96453 0.96488 0.96546 0.96627 0.96731 0.96856 0.97003 0.97169 0.97352 0.97549 0.97755 0.97964 0.98168 0.98357 0.98521 0.98648 0.98729 0.98758
0.070  0.95924 0.95964 0.96030 0.96123 0.96241 0.96386 0.96554 0.96744 0.96954 0.97181 0.97417 0.97657 0.97890 0.98107 0.98295 0.98440 0.98533 0.98562
0.075  0.95364 0.95410 0.95485 0.95590 0.95725 0.95889 0.96080 0.96295 0.96534 0.96790 0.97058 0.97330 0.97595 0.97841 0.98053 0.98219 0.98324 0.98361
0.080  0.94778 0.94829 0.94914 0.95032 0.95183 0.95367 0.95582 0.95825 0.96093 0.96381 0.96682 0.96987 0.97285 0.97561 0.97800 0.97986 0.98104 0.98141
0.085  0.94166 0.94223 0.94317 0.94449 0.94618 0.94823 0.95062 0.95332 0.95631 0.95952 0.96288 0.96628 0.96959 0.97266 0.97532 0.97739 0.97870 0.97916
0.090  0.93531 0.93593 0.93698 0.93844 0.94030 0.94257 0.94521 0.94821 0.95151 0.95506 0.95877 0.96253 0.96619 0.96959 0.97253 0.97481 0.97627 0.97674
0.095  0.92873 0.92942 0.93057 0.93217 0.93422 0.93671 0.93961 0.94290 0.94653 0.95043 0.95451 0.95864 0.96266 0.96638 0.96961 0.97211 0.97371 0.97427
0.100  0.92195 0.92271 0.92396 0.92571 0.92795 0.93067 0.93384 0.93743 0.94139 0.94565 0.95010 0.95459 0.95899 0.96306 0.96658 0.96932 0.97105 0.97163
0.105  0.91499 0.91581 0.91717 0.91907 0.92151 0.92446 0.92790 0.93180 0.93611 0.94073 0.94555 0.95044 0.95521 0.95961 0.96343 0.96640 0.96829 0.96889
0.110  0.90786 0.90874 0.91021 0.91227 0.91490 0.91809 0.92181 0.92602 0.93068 0.93566 0.94088 0.94616 0.95129 0.95607 0.96019 0.96338 0.96542 0.96613
0.115  0.90057 0.90153 0.90311 0.90532 0.90815 0.91158 0.91559 0.92012 0.92511 0.93048 0.93610 0.94176 0.94730 0.95240 0.95684 0.96028 0.96246 0.96319
0.120  0.89316 0.89418 0.89587 0.89824 0.90127 0.90495 0.90924 0.91408 0.91944 0.92519 0.93119 0.93728 0.94318 0.94867 0.95338 0.95707 0.95941 0.96016
0.125  0.88561 0.88670 0.88851 0.89104 0.89427 0.89819 0.90276 0.90794 0.91366 0.91978 0.92619 0.93267 0.93898 0.94481 0.94986 0.95377 0.95626 0.95713
0.130  0.87796 0.87912 0.88104 0.88373 0.88717 0.89134 0.89620 0.90171 0.90777 0.91430 0.92109 0.92799 0.93467 0.94086 0.94623 0.95040 0.95305 0.95393
0.135  0.87022 0.87145 0.87348 0.87633 0.87997 0.88439 0.88955 0.89539 0.90181 0.90872 0.91593 0.92320 0.93028 0.93686 0.94252 0.94693 0.94974 0.95065
0.140  0.86239 0.86369 0.86584 0.86885 0.87270 0.87737 0.88282 0.88897 0.89578 0.90306 0.91065 0.91837 0.92585 0.93276 0.93876 0.94337 0.94634 0.94737
0.145  0.85450 0.85586 0.85813 0.86130 0.86536 0.87028 0.87601 0.88250 0.88965 0.89734 0.90534 0.91343 0.92130 0.92861 0.93489 0.93978 0.94289 0.94394
0.150  0.84655 0.84798 0.85037 0.85370 0.85796 0.86313 0.86915 0.87598 0.88348 0.89153 0.89996 0.90847 0.91673 0.92436 0.93095 0.93609 0.93936 0.94044
0.155  0.83855 0.84005 0.84255 0.84604 0.85051 0.85592 0.86224 0.86938 0.87726 0.88570 0.89450 0.90341 0.91205 0.92005 0.92698 0.93232 0.93575 0.93695
0.160  0.83051 0.83209 0.83470 0.83835 0.84302 0.84868 0.85529 0.86275 0.87097 0.87982 0.88902 0.89832 0.90735 0.91572 0.92292 0.92853 0.93208 0.93331
0.165  0.82245 0.82409 0.82682 0.83063 0.83550 0.84141 0.84830 0.85609 0.86467 0.87387 0.88347 0.89316 0.90258 0.91129 0.91879 0.92465 0.92836 0.92961
0.170  0.81437 0.81608 0.81892 0.82289 0.82796 0.83411 0.84128 0.84940 0.85833 0.86791 0.87790 0.88794 0.89774 0.90680 0.91465 0.92070 0.92457 0.92585
0.175  0.80628 0.80806 0.81101 0.81513 0.82040 0.82680 0.83424 0.84267 0.85194 0.86189 0.87226 0.88275 0.89292 0.90232 0.91042 0.91669 0.92072 0.92211
0.180  0.79819 0.80003 0.80310 0.80737 0.81284 0.81946 0.82720 0.83594 0.84556 0.85588 0.86664 0.87745 0.88800 0.89774 0.90613 0.91268 0.91682 0.91824
0.185  0.79011 0.79201 0.79518 0.79961 0.80528 0.81213 0.82014 0.82920 0.83916 0.84981 0.86094 0.87219 0.88303 0.89311 0.90179 0.90857 0.91288 0.91432
0.190  0.78203 0.78400 0.78728 0.79186 0.79772 0.80481 0.81308 0.82243 0.83272 0.84376 0.85527 0.86683 0.87811 0.88851 0.89748 0.90442 0.90887 0.91034
0.195  0.77397 0.77601 0.77939 0.78412 0.79016 0.79749 0.80603 0.81568 0.82631 0.83768 0.84953 0.86151 0.87308 0.88382 0.89306 0.90025 0.90481 0.90639
0.200  0.76594 0.76803 0.77152 0.77640 0.78263 0.79018 0.79898 0.80893 0.81985 0.83159 0.84382 0.85612 0.86809 0.87908 0.88859 0.89602 0.90073 0.90233
0.205  0.75793 0.76009 0.76368 0.76870 0.77511 0.78288 0.79193 0.80217 0.81344 0.82552 0.83806 0.85070 0.86302 0.87438 0.88417 0.89174 0.89659 0.89821
0.210  0.74996 0.75218 0.75587 0.76102 0.76763 0.77561 0.78492 0.79544 0.80703 0.81941 0.83232 0.84533 0.85791 0.86959 0.87964 0.88741 0.89240 0.89406
0.215  0.74202 0.74430 0.74809 0.75338 0.76016 0.76836 0.77792 0.78873 0.80059 0.81333 0.82656 0.83987 0.85286 0.86476 0.87507 0.88311 0.88817 0.88994
0.220  0.73412 0.73646 0.74035 0.74578 0.75272 0.76114 0.77094 0.78200 0.79420 0.80722 0.82076 0.83449 0.84772 0.85999 0.87054 0.87871 0.88393 0.88570
0.225  0.72627 0.72866 0.73265 0.73822 0.74533 0.75393 0.76398 0.77533 0.78778 0.80117 0.81504 0.82902 0.84256 0.85512 0.86593 0.87429 0.87964 0.88143
0.230  0.71846 0.72091 0.72499 0.73069 0.73797 0.74678 0.75706 0.76868 0.78142 0.79506 0.80925 0.82361 0.83747 0.85022 0.86127 0.86982 0.87531 0.87720
0.235  0.71070 0.71321 0.71738 0.72321 0.73065 0.73966 0.75017 0.76202 0.77508 0.78903 0.80353 0.81814 0.83228 0.84540 0.85659 0.86539 0.87093 0.87286
0.240  0.70300 0.70556 0.70982 0.71577 0.72338 0.73258 0.74329 0.75542 0.76872 0.78295 0.79775 0.81265 0.82716 0.84047 0.85198 0.86087 0.86657 0.86849
0.245  0.69535 0.69797 0.70231 0.70838 0.71613 0.72552 0.73647 0.74881 0.76242 0.77694 0.79204 0.80725 0.82197 0.83552 0.84726 0.85633 0.86215 0.86409
0.250  0.68775 0.69042 0.69485 0.70104 0.70895 0.71852 0.72969 0.74227 0.75609 0.77088 0.78627 0.80176 0.81675 0.83065 0.84251 0.85182 0.85768 0.85973
0.255  0.68022 0.68294 0.68745 0.69376 0.70181 0.71157 0.72291 0.73576 0.74985 0.76492 0.78059 0.79636 0.81162 0.82567 0.83783 0.84723 0.85323 0.85527
0.260  0.67274 0.67551 0.68011 0.68653 0.69473 0.70466 0.71621 0.72925 0.74357 0.75890 0.77484 0.79088 0.80640 0.82068 0.83305 0.84261 0.84873 0.85078
0.265  0.66532 0.66814 0.67282 0.67935 0.68769 0.69777 0.70955 0.72281 0.73738 0.75297 0.76917 0.78539 0.80116 0.81578 0.82824 0.83802 0.84419 0.84634
0.270  0.65797 0.66083 0.66559 0.67223 0.68069 0.69096 0.70289 0.71640 0.73122 0.74699 0.76345 0.78001 0.79603 0.81077 0.82352 0.83338 0.83965 0.84181
0.275  0.65068 0.65359 0.65841 0.66515 0.67376 0.68419 0.69631 0.70999 0.72503 0.74111 0.75782 0.77454 0.79079 0.80575 0.81869 0.82869 0.83509 0.83725
0.280  0.64346 0.64640 0.65130 0.65814 0.66689 0.67744 0.68978 0.70367 0.71893 0.73517 0.75212 0.76917 0.78565 0.80082 0.81385 0.82400 0.83050 0.83267
0.285  0.63629 0.63928 0.64425 0.65119 0.66006 0.67077 0.68324 0.69732 0.71279 0.72933 0.74650 0.76371 0.78042 0.79579 0.80908 0.81935 0.82587 0.82813
0.290  0.62919 0.63223 0.63727 0.64430 0.65327 0.66416 0.67680 0.69107 0.70675 0.72343 0.74085 0.75835 0.77518 0.79074 0.80421 0.81462 0.82127 0.82351
0.295  0.62216 0.62523 0.63034 0.63747 0.64656 0.65759 0.67040 0.68487 0.70068 0.71766 0.73519 0.75292 0.77005 0.78581 0.79932 0.80986 0.81662 0.81887
0.300  0.61519 0.61830 0.62347 0.63068 0.63990 0.65103 0.66400 0.67863 0.69471 0.71180 0.72965 0.74747 0.76481 0.78075 0.79453 0.80518 0.81193 0.81428
0.305  0.60829 0.61144 0.61667 0.62396 0.63330 0.64457 0.65769 0.67250 0.68875 0.70607 0.72402 0.74216 0.75965 0.77577 0.78963 0.80039 0.80728 0.80960
0.310  0.60145 0.60464 0.60993 0.61731 0.62675 0.63816 0.65143 0.66639 0.68279 0.70029 0.71852 0.73674 0.75446 0.77075 0.78471 0.79560 0.80257 0.80490
0.315  0.59468 0.59790 0.60324 0.61071 0.62023 0.63175 0.64516 0.66030 0.67692 0.69459 0.71292 0.73145 0.74922 0.76567 0.77989 0.79087 0.79784 0.80025
0.320  0.58797 0.59123 0.59663 0.60418 0.61380 0.62544 0.63899 0.65429 0.67101 0.68892 0.70746 0.72605 0.74412 0.76072 0.77496 0.78605 0.79314 0.79553
0.325  0.58133 0.58461 0.59007 0.59769 0.60742 0.61918 0.63286 0.64825 0.66520 0.68322 0.70191 0.72078 0.73889 0.75565 0.77002 0.78129 0.78838 0.79085
0.330  0.57475 0.57806 0.58358 0.59126 0.60109 0.61296 0.62673 0.64232 0.65935 0.67762 0.69648 0.71541 0.73379 0.75057 0.76518 0.77646 0.78364 0.78609
0.335  0.56824 0.57158 0.57715 0.58490 0.59479 0.60676 0.62070 0.63642 0.65362 0.67195 0.69096 0.71004 0.72859 0.74562 0.76023 0.77160 0.77888 0.78132
0.340  0.56179 0.56516 0.57078 0.57859 0.58858 0.60065 0.61472 0.63051 0.64782 0.66640 0.68558 0.70482 0.72337 0.74054 0.75537 0.76682 0.77408 0.77660
0.345  0.55540 0.55880 0.56446 0.57235 0.58242 0.59460 0.60872 0.62470 0.64216 0.66079 0.68009 0.69947 0.71830 0.73559 0.75041 0.76195 0.76932 0.77180
0.350  0.54908 0.55251 0.55820 0.56616 0.57631 0.58854 0.60282 0.61885 0.63652 0.65529 0.67476 0.69428 0.71310 0.73051 0.74544 0.75706 0.76450 0.76699
0.355  0.54282 0.54628 0.55201 0.56001 0.57022 0.58258 0.59697 0.61313 0.63083 0.64973 0.66931 0.68895 0.70804 0.72542 0.74058 0.75226 0.75966 0.76223
0.360  0.53662 0.54010 0.54588 0.55394 0.56423 0.57667 0.59110 0.60743 0.62527 0.64429 0.66401 0.68378 0.70285 0.72049 0.73559 0.74736 0.75487 0.75740
0.365  0.53048 0.53399 0.53981 0.54792 0.55828 0.57080 0.58534 0.60170 0.61964 0.63877 0.65860 0.67848 0.69778 0.71540 0.73072 0.74253 0.75002 0.75262
0.370  0.52441 0.52794 0.53379 0.54196 0.55238 0.56495 0.57961 0.59609 0.61414 0.63339 0.65334 0.67334 0.69263 0.71045 0.72573 0.73762 0.74520 0.74776
0.375  0.51840 0.52194 0.52784 0.53605 0.54650 0.55918 0.57388 0.59043 0.60857 0.62792 0.64797 0.66807 0.68745 0.70538 0.72073 0.73269 0.74034 0.74290
0.380  0.51244 0.51600 0.52192 0.53017 0.54071 0.55346 0.56824 0.58489 0.60313 0.62259 0.64274 0.66295 0.68243 0.70042 0.71586 0.72785 0.73545 0.73809
0.385  0.50654 0.51012 0.51607 0.52437 0.53497 0.54774 0.56265 0.57939 0.59763 0.61717 0.63741 0.65770 0.67727 0.69536 0.71085 0.72291 0.73061 0.73320
0.390  0.50070 0.50430 0.51028 0.51863 0.52928 0.54211 0.55703 0.57384 0.59225 0.61189 0.63222 0.65260 0.67226 0.69027 0.70597 0.71805 0.72571 0.72837
0.395  0.49493 0.49854 0.50455 0.51294 0.52360 0.53654 0.55153 0.56841 0.58691 0.60651 0.62693 0.64739 0.66711 0.68534 0.70096 0.71311 0.72085 0.72347
0.400  0.48920 0.49284 0.49888 0.50729 0.51801 0.53095 0.54599 0.56293 0.58150 0.60129 0.62178 0.64218 0.66212 0.68027 0.69607 0.70823 0.71595 0.71856
0.405  0.48354 0.48719 0.49325 0.50167 0.51246 0.52546 0.54056 0.55757 0.57621 0.59596 0.61652 0.63713 0.65699 0.67534 0.69105 0.70327 0.71106 0.71370
0.410  0.47793 0.48159 0.48767 0.49613 0.50696 0.52002 0.53518 0.55226 0.57086 0.59078 0.61141 0.63194 0.65201 0.67026 0.68603 0.69830 0.70615 0.70877
0.415  0.47237 0.47605 0.48213 0.49065 0.50147 0.51455 0.52975 0.54688 0.56563 0.58550 0.60619 0.62692 0.64689 0.66534 0.68114 0.69342 0.70120 0.70390
0.420  0.46687 0.47056 0.47666 0.48521 0.49607 0.50920 0.52445 0.54163 0.56033 0.58037 0.60112 0.62175 0.64191 0.66027 0.67611 0.68844 0.69631 0.69895
0.425  0.46142 0.46510 0.47125 0.47981 0.49071 0.50388 0.51918 0.53631 0.55517 0.57526 0.59592 0.61675 0.63682 0.65535 0.67122 0.68355 0.69135 0.69406
0.430  0.45602 0.45972 0.46588 0.47444 0.48540 0.49860 0.51387 0.53113 0.55003 0.57005 0.59089 0.61161 0.63176 0.65029 0.66619 0.67856 0.68646 0.68911
0.435  0.45068 0.45438 0.46056 0.46914 0.48009 0.49331 0.50868 0.52598 0.54482 0.56499 0.58573 0.60664 0.62677 0.64536 0.66129 0.67366 0.68148 0.68420
0.440  0.44539 0.44910 0.45529 0.46389 0.47486 0.48812 0.50352 0.52076 0.53974 0.55982 0.58073 0.60151 0.62168 0.64031 0.65626 0.66866 0.67657 0.67923
0.445  0.44014 0.44387 0.45004 0.45869 0.46968 0.48297 0.49832 0.51568 0.53457 0.55481 0.57560 0.59657 0.61675 0.63536 0.65135 0.66375 0.67159 0.67431
0.450  0.43495 0.43868 0.44487 0.45349 0.46449 0.47779 0.49323 0.51052 0.52955 0.54968 0.57064 0.59147 0.61167 0.63034 0.64632 0.65874 0.66666 0.66933
0.455  0.42980 0.43355 0.43975 0.44838 0.45940 0.47271 0.48818 0.50550 0.52442 0.54471 0.56554 0.58654 0.60677 0.62528 0.64141 0.65382 0.66167 0.66439
0.460  0.42471 0.42846 0.43467 0.44332 0.45435 0.46768 0.48308 0.50050 0.51946 0.53962 0.56061 0.58146 0.60169 0.62039 0.63638 0.64880 0.65673 0.65940
0.465  0.41966 0.42341 0.42963 0.43829 0.44934 0.46261 0.47810 0.49544 0.51451 0.53469 0.55554 0.57656 0.59680 0.61532 0.63147 0.64387 0.65173 0.65445
0.470  0.41466 0.41841 0.42464 0.43331 0.44431 0.45765 0.47315 0.49051 0.50947 0.52964 0.55065 0.57150 0.59174 0.61044 0.62642 0.63885 0.64677 0.64944
0.475  0.40970 0.41345 0.41966 0.42832 0.43938 0.45273 0.46815 0.48559 0.50458 0.52475 0.54560 0.56662 0.58686 0.60538 0.62151 0.63391 0.64176 0.64448
0.480  0.40480 0.40854 0.41476 0.42343 0.43449 0.44777 0.46327 0.48062 0.49958 0.51989 0.54074 0.56172 0.58181 0.60049 0.61647 0.62888 0.63680 0.63946
0.485  0.39993 0.40368 0.40990 0.41857 0.42963 0.44292 0.45841 0.47577 0.49473 0.51489 0.53573 0.55673 0.57694 0.59544 0.61155 0.62394 0.63177 0.63449
0.490  0.39511 0.39886 0.40508 0.41375 0.42476 0.43810 0.45352 0.47084 0.48990 0.51007 0.53089 0.55187 0.57202 0.59056 0.60651 0.61890 0.62680 0.62946
0.495  0.39034 0.39408 0.40030 0.40897 0.41998 0.43331 0.44873 0.46605 0.48498 0.50511 0.52606 0.54687 0.56704 0.58564 0.60159 0.61395 0.62177 0.62448
0.500  0.38560 0.38935 0.39557 0.40419 0.41523 0.42850 0.44388 0.46129 0.48021 0.50032 0.52110 0.54204 0.56218 0.58063 0.59654 0.60890 0.61678 0.61943
0.505  0.38091 0.38466 0.39084 0.39949 0.41052 0.42378 0.43916 0.45643 0.47532 0.49540 0.51630 0.53705 0.55717 0.57574 0.59162 0.60394 0.61174 0.61444
0.510  0.37626 0.38000 0.38618 0.39483 0.40579 0.41910 0.43446 0.45173 0.47059 0.49065 0.51136 0.53224 0.55233 0.57071 0.58656 0.59889 0.60674 0.60938
0.515  0.37165 0.37538 0.38156 0.39020 0.40116 0.41437 0.42970 0.44692 0.46574 0.48590 0.50660 0.52727 0.54732 0.56583 0.58165 0.59392 0.60169 0.60438
0.520  0.36709 0.37080 0.37699 0.38556 0.39656 0.40975 0.42506 0.44226 0.46106 0.48104 0.50168 0.52248 0.54249 0.56079 0.57659 0.58886 0.59668 0.59931
0.525  0.36255 0.36626 0.37244 0.38101 0.39198 0.40516 0.42045 0.43762 0.45639 0.47634 0.49693 0.51752 0.53748 0.55591 0.57166 0.58389 0.59162 0.59429
0.530  0.35806 0.36177 0.36794 0.37649 0.38738 0.40052 0.41576 0.43289 0.45160 0.47150 0.49204 0.51275 0.53266 0.55088 0.56660 0.57881 0.58660 0.58921
0.535  0.35361 0.35731 0.36345 0.37201 0.38288 0.39600 0.41121 0.42830 0.44698 0.46683 0.48733 0.50780 0.52766 0.54601 0.56167 0.57384 0.58152 0.58419
0.540  0.34919 0.35289 0.35900 0.36756 0.37841 0.39150 0.40668 0.42374 0.44223 0.46202 0.48261 0.50305 0.52286 0.54097 0.55660 0.56875 0.57650 0.57910
0.545  0.34481 0.34850 0.35460 0.36309 0.37394 0.38695 0.40207 0.41907 0.43765 0.45738 0.47776 0.49828 0.51786 0.53610 0.55167 0.56376 0.57145 0.57406
0.550  0.34047 0.34415 0.35024 0.35871 0.36949 0.38251 0.39760 0.41455 0.43308 0.45276 0.47308 0.49338 0.51306 0.53107 0.54674 0.55877 0.56638 0.56895
0.555  0.33616 0.33983 0.34591 0.35435 0.36512 0.37809 0.39314 0.40993 0.42838 0.44800 0.46824 0.48864 0.50821 0.52620 0.54167 0.55368 0.56133 0.56390
0.560  0.33189 0.33554 0.34161 0.35003 0.36077 0.37371 0.38861 0.40546 0.42385 0.44340 0.46358 0.48374 0.50328 0.52131 0.53673 0.54868 0.55622 0.55884
0.565  0.32765 0.33128 0.33733 0.34574 0.35638 0.36926 0.38421 0.40100 0.41919 0.43866 0.45876 0.47902 0.49849 0.51629 0.53165 0.54358 0.55118 0.55373
0.570  0.32345 0.32707 0.33307 0.34143 0.35208 0.36493 0.37983 0.39644 0.41470 0.43410 0.45412 0.47412 0.49352 0.51142 0.52671 0.53856 0.54606 0.54865
0.575  0.31928 0.32289 0.32888 0.33721 0.34782 0.36063 0.37537 0.39202 0.41022 0.42952 0.44948 0.46942 0.48873 0.50639 0.52162 0.53346 0.54100 0.54352
0.580  0.31514 0.31874 0.32471 0.33301 0.34359 0.35625 0.37103 0.38763 0.40561 0.42485 0.44470 0.46453 0.48377 0.50152 0.51667 0.52844 0.53590 0.53844
0.585  0.31104 0.31462 0.32057 0.32884 0.33931 0.35200 0.36672 0.38312 0.40116 0.42032 0.44010 0.45984 0.47899 0.49649 0.51172 0.52340 0.53080 0.53330
0.590  0.30697 0.31054 0.31646 0.32464 0.33512 0.34777 0.36232 0.37877 0.39672 0.41565 0.43532 0.45515 0.47402 0.49162 0.50663 0.51829 0.52571 0.52820
0.595  0.30292 0.30648 0.31237 0.32053 0.33097 0.34347 0.35805 0.37442 0.39216 0.41115 0.43073 0.45028 0.46925 0.48671 0.50167 0.51325 0.52057 0.52310
0.600  0.29891 0.30245 0.30829 0.31645 0.32684 0.33929 0.35380 0.36998 0.38776 0.40649 0.42597 0.44560 0.46447 0.48171 0.49658 0.50812 0.51548 0.51794
0.605  0.29493 0.29844 0.30426 0.31239 0.32266 0.33512 0.34946 0.36568 0.38323 0.40201 0.42140 0.44075 0.45951 0.47683 0.49161 0.50308 0.51032 0.51283
0.610  0.29098 0.29446 0.30027 0.30835 0.31858 0.33099 0.34526 0.36126 0.37886 0.39755 0.41683 0.43608 0.45474 0.47180 0.48651 0.49793 0.50521 0.50765
0.615  0.28706 0.29052 0.29630 0.30429 0.31453 0.32678 0.34107 0.35699 0.37450 0.39293 0.41209 0.43140 0.44979 0.46692 0.48154 0.49288 0.50009 0.50252
0.620  0.28316 0.28661 0.29236 0.30031 0.31049 0.32268 0.33679 0.35274 0.37000 0.38848 0.40754 0.42657 0.44502 0.46187 0.47656 0.48781 0.49492 0.49738
0.625  0.27929 0.28273 0.28844 0.29635 0.30641 0.31861 0.33264 0.34837 0.36567 0.38400 0.40281 0.42191 0.44024 0.45700 0.47144 0.48266 0.48980 0.49219
0.630  0.27544 0.27887 0.28452 0.29242 0.30242 0.31446 0.32851 0.34415 0.36120 0.37945 0.39828 0.41707 0.43530 0.45212 0.46646 0.47758 0.48461 0.48704
0.635  0.27163 0.27504 0.28065 0.28851 0.29846 0.31043 0.32428 0.33995 0.35690 0.37504 0.39375 0.41242 0.43053 0.44707 0.46134 0.47241 0.47947 0.48183
0.640  0.26784 0.27123 0.27681 0.28457 0.29451 0.30642 0.32019 0.33562 0.35260 0.37046 0.38904 0.40775 0.42558 0.44218 0.45634 0.46732 0.47432 0.47666
0.645  0.26408 0.26745 0.27300 0.28071 0.29052 0.30240 0.31611 0.33144 0.34817 0.36606 0.38452 0.40295 0.42081 0.43713 0.45134 0.46223 0.46911 0.47149
0.650  0.26035 0.26368 0.26921 0.27687 0.28662 0.29835 0.31193 0.32728 0.34390 0.36167 0.37983 0.39830 0.41603 0.43224 0.44620 0.45704 0.46394 0.46626
0.655  0.25663 0.25993 0.26544 0.27305 0.28274 0.29439 0.30788 0.32300 0.33963 0.35712 0.37532 0.39348 0.41109 0.42734 0.44119 0.45193 0.45876 0.46107
0.660  0.25295 0.25622 0.26165 0.26920 0.27887 0.29045 0.30385 0.31887 0.33523 0.35275 0.37081 0.38884 0.40632 0.42228 0.43616 0.44682 0.45354 0.45582
0.665  0.24928 0.25253 0.25793 0.26542 0.27496 0.28643 0.29971 0.31474 0.33099 0.34821 0.36613 0.38419 0.40136 0.41737 0.43102 0.44161 0.44835 0.45061
0.670  0.24564 0.24887 0.25423 0.26167 0.27113 0.28253 0.29571 0.31050 0.32674 0.34385 0.36163 0.37938 0.39659 0.41241 0.42599 0.43648 0.44310 0.44539
0.675  0.24202 0.24523 0.25055 0.25793 0.26733 0.27864 0.29173 0.30640 0.32238 0.33950 0.35696 0.37475 0.39181 0.40739 0.42082 0.43126 0.43790 0.44012
0.680  0.23843 0.24161 0.24689 0.25422 0.26354 0.27467 0.28763 0.30230 0.31817 0.33498 0.35247 0.36993 0.38685 0.40247 0.41579 0.42611 0.43267 0.43488
0.685  0.23485 0.23801 0.24324 0.25046 0.25969 0.27081 0.28368 0.29810 0.31381 0.33064 0.34798 0.36529 0.38207 0.39739 0.41073 0.42095 0.42740 0.42964
0.690  0.23130 0.23443 0.23958 0.24678 0.25594 0.26697 0.27973 0.29403 0.30962 0.32629 0.34332 0.36065 0.37711 0.39246 0.40555 0.41570 0.42217 0.42433
0.695  0.22777 0.23087 0.23598 0.24312 0.25221 0.26314 0.27577 0.28996 0.30543 0.32180 0.33884 0.35584 0.37232 0.38753 0.40049 0.41053 0.41691 0.41907
0.700  0.22425 0.22731 0.23240 0.23948 0.24848 0.25923 0.27176 0.28579 0.30109 0.31747 0.33435 0.35120 0.36753 0.38243 0.39541 0.40535 0.41163 0.41374
0.705  0.22076 0.22379 0.22884 0.23585 0.24470 0.25543 0.26785 0.28176 0.29692 0.31298 0.32970 0.34638 0.36255 0.37748 0.39020 0.40007 0.40635 0.40846
0.710  0.21729 0.22029 0.22529 0.23218 0.24101 0.25165 0.26394 0.27762 0.29274 0.30866 0.32522 0.34173 0.35775 0.37251 0.38511 0.39487 0.40106 0.40316
0.715  0.21383 0.21680 0.22176 0.22859 0.23734 0.24777 0.25994 0.27358 0.28843 0.30434 0.32056 0.33709 0.35294 0.36742 0.37989 0.38966 0.39575 0.39780
0.720  0.21038 0.21334 0.21820 0.22501 0.23368 0.24401 0.25606 0.26956 0.28427 0.29986 0.31608 0.33227 0.34796 0.36245 0.37478 0.38435 0.39044 0.39248
0.725  0.20696 0.20989 0.21471 0.22145 0.22995 0.24026 0.25219 0.26542 0.28012 0.29555 0.31160 0.32762 0.34314 0.35731 0.36966 0.37912 0.38511 0.38715
0.730  0.20356 0.20646 0.21123 0.21790 0.22632 0.23652 0.24821 0.26143 0.27582 0.29123 0.30695 0.32296 0.33828 0.35233 0.36441 0.37386 0.37976 0.38175
0.735  0.20017 0.20304 0.20776 0.21430 0.22269 0.23270 0.24436 0.25743 0.27167 0.28676 0.30247 0.31813 0.33332 0.34734 0.35927 0.36853 0.37442 0.37639
0.740  0.19680 0.19964 0.20431 0.21078 0.21908 0.22898 0.24052 0.25331 0.26752 0.28245 0.29798 0.31347 0.32848 0.34218 0.35412 0.36326 0.36904 0.37102
0.745  0.19345 0.19622 0.20087 0.20728 0.21541 0.22527 0.23656 0.24933 0.26324 0.27813 0.29333 0.30879 0.32347 0.33717 0.34884 0.35796 0.36366 0.36559
0.750  0.19011 0.19285 0.19745 0.20378 0.21182 0.22156 0.23274 0.24536 0.25911 0.27367 0.28883 0.30395 0.31862 0.33214 0.34366 0.35259 0.35828 0.36018
0.755  0.18678 0.18950 0.19399 0.20030 0.20824 0.21778 0.22891 0.24135 0.25482 0.26936 0.28434 0.29927 0.31375 0.32696 0.33847 0.34728 0.35286 0.35477
0.760  0.18347 0.18615 0.19060 0.19676 0.20467 0.21410 0.22498 0.23729 0.25069 0.26489 0.27968 0.29442 0.30872 0.32192 0.33316 0.34195 0.34744 0.34929
0.765  0.18017 0.18282 0.18721 0.19330 0.20103 0.21043 0.22117 0.23333 0.24656 0.26058 0.27517 0.28973 0.30384 0.31686 0.32794 0.33653 0.34201 0.34384
0.770  0.17688 0.17950 0.18384 0.18985 0.19749 0.20666 0.21737 0.22935 0.24228 0.25626 0.27050 0.28502 0.29895 0.31164 0.32271 0.33118 0.33655 0.33837
0.775  0.17361 0.17619 0.18047 0.18641 0.19395 0.20300 0.21356 0.22527 0.23815 0.25179 0.26599 0.28015 0.29389 0.30656 0.31735 0.32580 0.33107 0.33284
0.780  0.17034 0.17289 0.17712 0.18297 0.19041 0.19934 0.20965 0.22131 0.23401 0.24746 0.26147 0.27543 0.28897 0.30146 0.31209 0.32034 0.32558 0.32734
0.785  0.16709 0.16961 0.17373 0.17949 0.18680 0.19569 0.20586 0.21735 0.22973 0.24313 0.25678 0.27070 0.28404 0.29621 0.30681 0.31492 0.32008 0.32182
0.790  0.16385 0.16632 0.17039 0.17607 0.18328 0.19195 0.20206 0.21327 0.22559 0.23865 0.25225 0.26580 0.27895 0.29108 0.30141 0.30950 0.31453 0.31624
0.795  0.16062 0.16303 0.16706 0.17266 0.17977 0.18830 0.19816 0.20931 0.22145 0.23431 0.24770 0.26105 0.27399 0.28593 0.29610 0.30398 0.30900 0.31068
0.800  0.15739 0.15977 0.16374 0.16926 0.17626 0.18467 0.19437 0.20535 0.21716 0.22996 0.24299 0.25628 0.26902 0.28064 0.29076 0.29851 0.30343 0.30509
0.805  0.15418 0.15652 0.16043 0.16586 0.17273 0.18102 0.19058 0.20126 0.21301 0.22546 0.23843 0.25135 0.26389 0.27546 0.28531 0.29302 0.29782 0.29945
0.810  0.15096 0.15327 0.15712 0.16240 0.16917 0.17729 0.18667 0.19730 0.20886 0.22110 0.23385 0.24656 0.25888 0.27025 0.27993 0.28744 0.29222 0.29382
0.815  0.14775 0.15003 0.15382 0.15901 0.16567 0.17366 0.18288 0.19333 0.20455 0.21673 0.22911 0.24175 0.25386 0.26491 0.27453 0.28190 0.28659 0.28816
0.820  0.14456 0.14680 0.15048 0.15563 0.16217 0.17002 0.17909 0.18923 0.20038 0.21220 0.22451 0.23678 0.24868 0.25967 0.26910 0.27634 0.28090 0.28244
0.825  0.14136 0.14357 0.14718 0.15224 0.15866 0.16629 0.17529 0.18525 0.19621 0.20781 0.21990 0.23194 0.24363 0.25440 0.26357 0.27069 0.27522 0.27674
0.830  0.13818 0.14034 0.14389 0.14886 0.15509 0.16265 0.17138 0.18126 0.19188 0.20340 0.21512 0.22708 0.23854 0.24899 0.25811 0.26508 0.26951 0.27101
0.835  0.13499 0.13712 0.14060 0.14541 0.15159 0.15901 0.16757 0.17714 0.18768 0.19885 0.21047 0.22206 0.23330 0.24368 0.25261 0.25944 0.26377 0.26520
0.840  0.13181 0.13388 0.13731 0.14203 0.14809 0.15536 0.16376 0.17314 0.18347 0.19441 0.20581 0.21716 0.22818 0.23834 0.24699 0.25376 0.25798 0.25941
0.845  0.12863 0.13064 0.13402 0.13864 0.14458 0.15162 0.15983 0.16913 0.17912 0.18996 0.20098 0.21224 0.22303 0.23286 0.24144 0.24800 0.25218 0.25358
0.850  0.12545 0.12742 0.13072 0.13526 0.14099 0.14796 0.15600 0.16498 0.17488 0.18536 0.19628 0.20716 0.21772 0.22747 0.23585 0.24227 0.24635 0.24768
0.855  0.12226 0.12419 0.12738 0.13186 0.13748 0.14429 0.15215 0.16094 0.17063 0.18087 0.19155 0.20219 0.21251 0.22204 0.23014 0.23650 0.24044 0.24179
0.860  0.11908 0.12097 0.12409 0.12846 0.13395 0.14061 0.14830 0.15689 0.16634 0.17637 0.18666 0.19720 0.20728 0.21656 0.22449 0.23062 0.23453 0.23585
0.865  0.11589 0.11773 0.12078 0.12500 0.13042 0.13684 0.14433 0.15282 0.16194 0.17171 0.18189 0.19204 0.20189 0.21098 0.21880 0.22479 0.22860 0.22983
0.870  0.11269 0.11449 0.11747 0.12159 0.12687 0.13314 0.14045 0.14862 0.15762 0.16715 0.17709 0.18698 0.19658 0.20544 0.21303 0.21889 0.22259 0.22382
0.875  0.10949 0.11125 0.11415 0.11816 0.12325 0.12942 0.13655 0.14451 0.15328 0.16257 0.17212 0.18189 0.19124 0.19987 0.20721 0.21292 0.21653 0.21775
0.880  0.10628 0.10799 0.11082 0.11473 0.11968 0.12569 0.13253 0.14038 0.14881 0.15784 0.16726 0.17664 0.18574 0.19415 0.20139 0.20693 0.21046 0.21160
0.885  0.10306 0.10472 0.10747 0.11127 0.11609 0.12186 0.12859 0.13612 0.14442 0.15320 0.16235 0.17147 0.18032 0.18849 0.19552 0.20090 0.20432 0.20544
0.890  0.09983 0.10144 0.10407 0.10775 0.11248 0.11809 0.12463 0.13194 0.14000 0.14852 0.15729 0.16626 0.17485 0.18278 0.18952 0.19481 0.19809 0.19922
0.895  0.09658 0.09812 0.10070 0.10427 0.10879 0.11429 0.12064 0.12773 0.13543 0.14369 0.15231 0.16089 0.16933 0.17692 0.18355 0.18861 0.19185 0.19290
0.900  0.09331 0.09481 0.09730 0.10076 0.10514 0.11047 0.11653 0.12338 0.13094 0.13894 0.14728 0.15559 0.16365 0.17110 0.17751 0.18241 0.18553 0.18655
0.905  0.09003 0.09147 0.09389 0.09723 0.10147 0.10654 0.11248 0.11910 0.12641 0.13414 0.14209 0.15023 0.15802 0.16521 0.17133 0.17613 0.17914 0.18014
0.910  0.08672 0.08811 0.09044 0.09367 0.09776 0.10266 0.10839 0.11478 0.12173 0.12918 0.13696 0.14470 0.15233 0.15925 0.16516 0.16978 0.17266 0.17361
0.915  0.08337 0.08472 0.08697 0.09008 0.09402 0.09874 0.10422 0.11041 0.11710 0.12428 0.13177 0.13922 0.14646 0.15315 0.15891 0.16331 0.16612 0.16704
0.920  0.08000 0.08130 0.08346 0.08641 0.09018 0.09477 0.09999 0.10590 0.11242 0.11931 0.12640 0.13367 0.14062 0.14704 0.15257 0.15679 0.15949 0.16038
0.925  0.07660 0.07785 0.07988 0.08274 0.08636 0.09069 0.09576 0.10143 0.10758 0.11418 0.12107 0.12803 0.13469 0.14085 0.14607 0.15018 0.15274 0.15358
0.930  0.07315 0.07434 0.07629 0.07902 0.08248 0.08663 0.09147 0.09689 0.10277 0.10907 0.11566 0.12221 0.12858 0.13447 0.13954 0.14342 0.14590 0.14671
0.935  0.06965 0.07079 0.07265 0.07525 0.07855 0.08250 0.08704 0.09219 0.09787 0.10388 0.11015 0.11640 0.12246 0.12806 0.13289 0.13658 0.13893 0.13972
0.940  0.06610 0.06718 0.06895 0.07142 0.07450 0.07830 0.08261 0.08750 0.09288 0.09859 0.10445 0.11047 0.11622 0.12153 0.12611 0.12961 0.13184 0.13255
0.945  0.06249 0.06350 0.06517 0.06747 0.07042 0.07395 0.07809 0.08271 0.08772 0.09310 0.09873 0.10432 0.10984 0.11485 0.11912 0.12248 0.12457 0.12527
0.950  0.05879 0.05973 0.06132 0.06348 0.06625 0.06957 0.07346 0.07773 0.08252 0.08758 0.09286 0.09812 0.10323 0.10796 0.11203 0.11515 0.11714 0.11777
0.955  0.05500 0.05588 0.05736 0.05938 0.06198 0.06508 0.06865 0.07270 0.07717 0.08190 0.08676 0.09175 0.09652 0.10094 0.10474 0.10765 0.10950 0.11011
0.960  0.05110 0.05192 0.05329 0.05517 0.05757 0.06045 0.06376 0.06752 0.07160 0.07598 0.08055 0.08511 0.08960 0.09369 0.09717 0.09991 0.10164 0.10216
0.965  0.04707 0.04782 0.04906 0.05080 0.05297 0.05561 0.05870 0.06214 0.06589 0.06991 0.07411 0.07830 0.08236 0.08613 0.08937 0.09189 0.09345 0.09397
0.970  0.04286 0.04354 0.04466 0.04625 0.04821 0.05061 0.05341 0.05648 0.05994 0.06359 0.06733 0.07119 0.07488 0.07829 0.08124 0.08349 0.08493 0.08538
0.975  0.03843 0.03903 0.04004 0.04142 0.04321 0.04534 0.04780 0.05059 0.05361 0.05686 0.06027 0.06370 0.06700 0.07004 0.07267 0.07468 0.07597 0.07635
0.980  0.03369 0.03422 0.03510 0.03631 0.03786 0.03972 0.04186 0.04429 0.04693 0.04976 0.05272 0.05567 0.05858 0.06124 0.06350 0.06528 0.06640 0.06672
0.985  0.02853 0.02898 0.02971 0.03073 0.03203 0.03356 0.03539 0.03739 0.03964 0.04202 0.04446 0.04698 0.04939 0.05163 0.05355 0.05505 0.05598 0.05626
0.990  0.02269 0.02304 0.02361 0.02441 0.02541 0.02664 0.02804 0.02964 0.03141 0.03325 0.03520 0.03718 0.03907 0.04083 0.04234 0.04351 0.04426 0.04446
0.995  0.01550 0.01573 0.01612 0.01665 0.01733 0.01815 0.01909 0.02016 0.02132 0.02257 0.02388 0.02519 0.02648 0.02766 0.02868 0.02946 0.02995 0.03009
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e070.dat <==
# alpha = +0.50 epsilon = 0.70
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99977 0.99977 0.99978 0.99978 0.99979 0.99980 0.99981 0.99982 0.99983 0.99985 0.99986 0.99987 0.99989 0.99990 0.99991 0.99992 0.99992 0.99993
0.010  0.99909 0.99909 0.99911 0.99913 0.99916 0.99919 0.99923 0.99928 0.99933 0.99938 0.99944 0.99949 0.99955 0.99960 0.99964 0.99967 0.99969 0.99971
0.015  0.99795 0.99797 0.99800 0.99805 0.99812 0.99819 0.99828 0.99838 0.99849 0.99861 0.99873 0.99886 0.99898 0.99909 0.99919 0.99926 0.99931 0.99934
0.020  0.99636 0.99640 0.99646 0.99655 0.99666 0.99680 0.99695 0.99713 0.99733 0.99754 0.99776 0.99798 0.99819 0.99839 0.99856 0.99869 0.99878 0.99876
0.025  0.99433 0.99439 0.99449 0.99462 0.99480 0.99501 0.99525 0.99553 0.99584 0.99616 0.99650 0.99685 0.99718 0.99749 0.99776 0.99796 0.99809 0.99811
0.030  0.99186 0.99195 0.99209 0.99228 0.99253 0.99284 0.99319 0.99359 0.99402 0.99449 0.99498 0.99548 0.99595 0.99640 0.99678 0.99707 0.99726 0.99730
0.035  0.98898 0.98909 0.98928 0.98955 0.98988 0.99029 0.99077 0.99131 0.99190 0.99254 0.99320 0.99387 0.99451 0.99511 0.99563 0.99603 0.99628 0.99636
0.040  0.98568 0.98583 0.98607 0.98642 0.98685 0.98739 0.98800 0.98870 0.98947 0.99030 0.99115 0.99202 0.99286 0.99364 0.99431 0.99482 0.99515 0.99527
0.045  0.98198 0.98217 0.98248 0.98291 0.98346 0.98413 0.98490 0.98578 0.98675 0.98778 0.98886 0.98995 0.99100 0.99198 0.99282 0.99347 0.99388 0.99399
0.050  0.97790 0.97813 0.97851 0.97904 0.97971 0.98053 0.98148 0.98256 0.98374 0.98500 0.98633 0.98766 0.98895 0.99014 0.99117 0.99196 0.99247 0.99263
0.055  0.97346 0.97373 0.97418 0.97482 0.97563 0.97661 0.97775 0.97904 0.98046 0.98197 0.98356 0.98516 0.98671 0.98814 0.98937 0.99032 0.99092 0.99108
0.060  0.96866 0.96898 0.96951 0.97026 0.97121 0.97237 0.97371 0.97523 0.97691 0.97869 0.98056 0.98244 0.98427 0.98595 0.98741 0.98853 0.98924 0.98946
0.065  0.96352 0.96390 0.96452 0.96538 0.96649 0.96783 0.96940 0.97116 0.97310 0.97518 0.97735 0.97953 0.98165 0.98361 0.98529 0.98659 0.98742 0.98771
0.070  0.95807 0.95850 0.95921 0.96021 0.96148 0.96302 0.96481 0.96683 0.96906 0.97145 0.97393 0.97644 0.97887 0.98111 0.98304 0.98453 0.98548 0.98577
0.075  0.95232 0.95281 0.95362 0.95475 0.95619 0.95793 0.95997 0.96226 0.96479 0.96749 0.97031 0.97315 0.97590 0.97845 0.98063 0.98233 0.98340 0.98377
0.080  0.94629 0.94684 0.94775 0.94902 0.95064 0.95260 0.95488 0.95746 0.96030 0.96334 0.96651 0.96970 0.97279 0.97565 0.97811 0.98001 0.98121 0.98160
0.085  0.94000 0.94061 0.94162 0.94304 0.94484 0.94703 0.94957 0.95245 0.95561 0.95900 0.96253 0.96608 0.96952 0.97270 0.97544 0.97756 0.97890 0.97936
0.090  0.93347 0.93414 0.93526 0.93682 0.93882 0.94124 0.94406 0.94723 0.95073 0.95448 0.95837 0.96230 0.96611 0.96963 0.97265 0.97499 0.97648 0.97696
0.095  0.92671 0.92745 0.92868 0.93039 0.93259 0.93524 0.93833 0.94183 0.94567 0.94978 0.95407 0.95838 0.96257 0.96641 0.96974 0.97230 0.97393 0.97450
0.100  0.91974 0.92055 0.92189 0.92377 0.92616 0.92906 0.93244 0.93625 0.94045 0.94494 0.94961 0.95431 0.95888 0.96309 0.96672 0.96952 0.97129 0.97189
0.105  0.91258 0.91346 0.91492 0.91696 0.91956 0.92271 0.92637 0.93051 0.93507 0.93995 0.94501 0.95013 0.95508 0.95964 0.96357 0.96661 0.96854 0.96916
0.110  0.90525 0.90620 0.90778 0.90998 0.91279 0.91619 0.92015 0.92463 0.92955 0.93481 0.94029 0.94581 0.95115 0.95609 0.96033 0.96360 0.96568 0.96640
0.115  0.89777 0.89879 0.90048 0.90285 0.90587 0.90953 0.91379 0.91860 0.92389 0.92955 0.93545 0.94137 0.94713 0.95241 0.95698 0.96050 0.96274 0.96348
0.120  0.89015 0.89124 0.89305 0.89559 0.89882 0.90274 0.90731 0.91245 0.91812 0.92419 0.93048 0.93685 0.94299 0.94867 0.95352 0.95730 0.95969 0.96047
0.125  0.88239 0.88356 0.88549 0.88820 0.89165 0.89583 0.90070 0.90619 0.91224 0.91870 0.92543 0.93219 0.93876 0.94480 0.95000 0.95400 0.95655 0.95743
0.130  0.87453 0.87577 0.87783 0.88070 0.88437 0.88882 0.89399 0.89984 0.90625 0.91313 0.92027 0.92747 0.93443 0.94083 0.94636 0.95063 0.95334 0.95425
0.135  0.86658 0.86789 0.87007 0.87312 0.87701 0.88171 0.88720 0.89339 0.90019 0.90747 0.91503 0.92264 0.93001 0.93682 0.94265 0.94717 0.95004 0.95098
0.140  0.85854 0.85993 0.86223 0.86545 0.86955 0.87453 0.88032 0.88685 0.89404 0.90172 0.90970 0.91776 0.92554 0.93269 0.93887 0.94361 0.94665 0.94769
0.145  0.85043 0.85189 0.85432 0.85771 0.86203 0.86727 0.87337 0.88025 0.88782 0.89591 0.90431 0.91277 0.92096 0.92852 0.93499 0.94002 0.94319 0.94427
0.150  0.84227 0.84380 0.84635 0.84991 0.85445 0.85996 0.86636 0.87359 0.88153 0.89002 0.89886 0.90775 0.91634 0.92425 0.93104 0.93632 0.93966 0.94077
0.155  0.83405 0.83566 0.83833 0.84206 0.84682 0.85258 0.85930 0.86687 0.87520 0.88409 0.89333 0.90264 0.91163 0.91991 0.92706 0.93254 0.93605 0.93726
0.160  0.82580 0.82749 0.83028 0.83418 0.83915 0.84517 0.85219 0.86011 0.86880 0.87811 0.88777 0.89749 0.90688 0.91555 0.92298 0.92874 0.93237 0.93362
0.165  0.81753 0.81928 0.82220 0.82626 0.83145 0.83774 0.84506 0.85331 0.86238 0.87207 0.88214 0.89227 0.90207 0.91109 0.91883 0.92484 0.92864 0.92992
0.170  0.80924 0.81106 0.81410 0.81833 0.82373 0.83027 0.83788 0.84649 0.85592 0.86601 0.87649 0.88700 0.89719 0.90658 0.91466 0.92088 0.92484 0.92616
0.175  0.80093 0.80283 0.80598 0.81037 0.81599 0.82279 0.83069 0.83962 0.84942 0.85989 0.87078 0.88173 0.89231 0.90205 0.91041 0.91685 0.92097 0.92239
0.180  0.79263 0.79460 0.79786 0.80242 0.80824 0.81528 0.82350 0.83275 0.84291 0.85377 0.86506 0.87637 0.88735 0.89744 0.90609 0.91281 0.91705 0.91851
0.185  0.78433 0.78637 0.78975 0.79447 0.80050 0.80779 0.81629 0.82587 0.83639 0.84761 0.85928 0.87103 0.88233 0.89277 0.90173 0.90868 0.91309 0.91457
0.190  0.77605 0.77815 0.78165 0.78653 0.79276 0.80030 0.80907 0.81897 0.82983 0.84145 0.85352 0.86561 0.87734 0.88812 0.89737 0.90451 0.90906 0.91057
0.195  0.76778 0.76995 0.77356 0.77860 0.78502 0.79281 0.80186 0.81208 0.82329 0.83527 0.84769 0.86021 0.87226 0.88338 0.89292 0.90030 0.90497 0.90659
0.200  0.75954 0.76178 0.76550 0.77069 0.77731 0.78533 0.79466 0.80519 0.81672 0.82907 0.84189 0.85475 0.86720 0.87860 0.88842 0.89604 0.90086 0.90250
0.205  0.75133 0.75363 0.75746 0.76280 0.76962 0.77786 0.78746 0.79829 0.81018 0.82289 0.83604 0.84925 0.86207 0.87384 0.88394 0.89172 0.89669 0.89835
0.210  0.74315 0.74552 0.74945 0.75494 0.76195 0.77043 0.78029 0.79142 0.80365 0.81667 0.83021 0.84380 0.85690 0.86900 0.87937 0.88737 0.89247 0.89417
0.215  0.73501 0.73744 0.74148 0.74711 0.75431 0.76301 0.77314 0.78457 0.79708 0.81048 0.82435 0.83827 0.85178 0.86412 0.87476 0.88301 0.88820 0.89000
0.220  0.72692 0.72941 0.73355 0.73932 0.74670 0.75563 0.76601 0.77770 0.79057 0.80426 0.81847 0.83280 0.84657 0.85928 0.87017 0.87857 0.88392 0.88573
0.225  0.71887 0.72142 0.72566 0.73158 0.73913 0.74826 0.75889 0.77089 0.78402 0.79809 0.81264 0.82725 0.84134 0.85436 0.86551 0.87410 0.87958 0.88142
0.230  0.71087 0.71348 0.71782 0.72387 0.73160 0.74094 0.75182 0.76409 0.77753 0.79188 0.80675 0.82174 0.83617 0.84940 0.86080 0.86959 0.87520 0.87713
0.235  0.70292 0.70559 0.71002 0.71621 0.72411 0.73366 0.74478 0.75730 0.77106 0.78572 0.80092 0.81618 0.83091 0.84449 0.85607 0.86510 0.87078 0.87275
0.240  0.69503 0.69775 0.70228 0.70860 0.71667 0.72642 0.73775 0.75056 0.76457 0.77953 0.79504 0.81061 0.82570 0.83950 0.85138 0.86053 0.86636 0.86833
0.245  0.68719 0.68997 0.69459 0.70103 0.70925 0.71920 0.73078 0.74381 0.75815 0.77341 0.78923 0.80511 0.82043 0.83449 0.84660 0.85593 0.86189 0.86388
0.250  0.67941 0.68225 0.68696 0.69352 0.70190 0.71205 0.72385 0.73713 0.75169 0.76724 0.78336 0.79953 0.81513 0.82953 0.84179 0.85135 0.85737 0.85945
0.255  0.67170 0.67458 0.67938 0.68607 0.69461 0.70494 0.71693 0.73048 0.74532 0.76115 0.77756 0.79403 0.80991 0.82448 0.83703 0.84670 0.85285 0.85494
0.260  0.66404 0.66698 0.67186 0.67867 0.68736 0.69787 0.71008 0.72383 0.73892 0.75502 0.77171 0.78846 0.80461 0.81942 0.83219 0.84202 0.84829 0.85039
0.265  0.65645 0.65944 0.66440 0.67132 0.68016 0.69083 0.70326 0.71725 0.73259 0.74896 0.76593 0.78287 0.79928 0.81442 0.82731 0.83735 0.84368 0.84587
0.270  0.64893 0.65196 0.65700 0.66404 0.67300 0.68386 0.69646 0.71071 0.72630 0.74287 0.76010 0.77738 0.79406 0.80934 0.82250 0.83264 0.83907 0.84127
0.275  0.64147 0.64455 0.64966 0.65680 0.66592 0.67694 0.68974 0.70417 0.71998 0.73686 0.75435 0.77182 0.78873 0.80424 0.81760 0.82789 0.83444 0.83665
0.280  0.63408 0.63720 0.64239 0.64963 0.65888 0.67005 0.68306 0.69770 0.71375 0.73081 0.74855 0.76634 0.78348 0.79922 0.81268 0.82311 0.82977 0.83200
0.285  0.62675 0.62991 0.63518 0.64253 0.65191 0.66323 0.67639 0.69122 0.70749 0.72484 0.74281 0.76078 0.77816 0.79410 0.80781 0.81838 0.82507 0.82738
0.290  0.61949 0.62270 0.62804 0.63548 0.64497 0.65646 0.66980 0.68484 0.70132 0.71883 0.73705 0.75531 0.77283 0.78896 0.80287 0.81357 0.82038 0.82268
0.295  0.61230 0.61555 0.62096 0.62850 0.63811 0.64975 0.66326 0.67849 0.69512 0.71292 0.73128 0.74977 0.76759 0.78393 0.79790 0.80873 0.81564 0.81796
0.300  0.60517 0.60846 0.61394 0.62156 0.63130 0.64305 0.65672 0.67213 0.68902 0.70696 0.72562 0.74423 0.76226 0.77878 0.79300 0.80395 0.81087 0.81327
0.305  0.59812 0.60145 0.60698 0.61469 0.62455 0.63645 0.65028 0.66586 0.68293 0.70110 0.71988 0.73880 0.75699 0.77370 0.78801 0.79908 0.80613 0.80851
0.310  0.59113 0.59450 0.60009 0.60789 0.61786 0.62989 0.64388 0.65962 0.67685 0.69520 0.71426 0.73327 0.75169 0.76857 0.78301 0.79420 0.80134 0.80373
0.315  0.58421 0.58761 0.59326 0.60115 0.61120 0.62335 0.63748 0.65340 0.67084 0.68937 0.70855 0.72786 0.74636 0.76340 0.77808 0.78937 0.79651 0.79898
0.320  0.57736 0.58080 0.58650 0.59447 0.60463 0.61690 0.63117 0.64725 0.66481 0.68358 0.70296 0.72236 0.74114 0.75834 0.77305 0.78446 0.79172 0.79416
0.325  0.57057 0.57404 0.57981 0.58785 0.59811 0.61050 0.62491 0.64109 0.65887 0.67776 0.69730 0.71696 0.73581 0.75317 0.76801 0.77959 0.78686 0.78938
0.330  0.56386 0.56736 0.57318 0.58128 0.59165 0.60415 0.61865 0.63503 0.65290 0.67202 0.69174 0.71148 0.73058 0.74799 0.76306 0.77466 0.78202 0.78453
0.335  0.55721 0.56074 0.56661 0.57479 0.58522 0.59783 0.61248 0.62900 0.64704 0.66624 0.68611 0.70601 0.72528 0.74292 0.75801 0.76971 0.77715 0.77966
0.340  0.55063 0.55418 0.56011 0.56835 0.57887 0.59158 0.60636 0.62296 0.64113 0.66056 0.68060 0.70065 0.71995 0.73774 0.75304 0.76481 0.77225 0.77482
0.345  0.54411 0.54770 0.55366 0.56198 0.57258 0.58539 0.60024 0.61702 0.63533 0.65483 0.67500 0.69520 0.71476 0.73266 0.74797 0.75983 0.76737 0.76992
0.350  0.53766 0.54128 0.54728 0.55566 0.56634 0.57922 0.59422 0.61106 0.62956 0.64921 0.66953 0.68988 0.70945 0.72748 0.74289 0.75484 0.76245 0.76501
0.355  0.53127 0.53492 0.54096 0.54938 0.56013 0.57313 0.58824 0.60520 0.62376 0.64353 0.66397 0.68444 0.70426 0.72229 0.73791 0.74992 0.75751 0.76013
0.360  0.52495 0.52862 0.53471 0.54319 0.55401 0.56709 0.58225 0.59937 0.61806 0.63796 0.65854 0.67914 0.69896 0.71722 0.73282 0.74491 0.75260 0.75519
0.365  0.51870 0.52239 0.52851 0.53705 0.54794 0.56109 0.57636 0.59353 0.61232 0.63232 0.65302 0.67373 0.69376 0.71202 0.72782 0.73996 0.74763 0.75029
0.370  0.51251 0.51622 0.52238 0.53097 0.54192 0.55513 0.57051 0.58779 0.60668 0.62681 0.64762 0.66845 0.68849 0.70694 0.72272 0.73493 0.74269 0.74532
0.375  0.50638 0.51011 0.51631 0.52494 0.53593 0.54924 0.56466 0.58201 0.60100 0.62123 0.64214 0.66307 0.68321 0.70176 0.71760 0.72989 0.73771 0.74034
0.380  0.50031 0.50405 0.51028 0.51895 0.53002 0.54340 0.55890 0.57635 0.59544 0.61576 0.63678 0.65781 0.67805 0.69667 0.71260 0.72492 0.73271 0.73540
0.385  0.49430 0.49807 0.50432 0.51304 0.52417 0.53757 0.55319 0.57072 0.58982 0.61023 0.63134 0.65246 0.67277 0.69149 0.70747 0.71987 0.72774 0.73040
0.390  0.48836 0.49214 0.49842 0.50718 0.51836 0.53183 0.54746 0.56506 0.58432 0.60482 0.62601 0.64722 0.66763 0.68629 0.70246 0.71487 0.72272 0.72543
0.395  0.48248 0.48627 0.49258 0.50138 0.51257 0.52613 0.54184 0.55951 0.57885 0.59933 0.62061 0.64190 0.66237 0.68122 0.69733 0.70981 0.71773 0.72041
0.400  0.47665 0.48047 0.48680 0.49563 0.50687 0.52044 0.53619 0.55392 0.57333 0.59398 0.61533 0.63657 0.65724 0.67603 0.69230 0.70480 0.71270 0.71537
0.405  0.47089 0.47471 0.48107 0.48991 0.50122 0.51484 0.53065 0.54844 0.56792 0.58854 0.60995 0.63138 0.65199 0.67096 0.68716 0.69971 0.70768 0.71038
0.410  0.46518 0.46902 0.47540 0.48427 0.49561 0.50928 0.52515 0.54301 0.56245 0.58323 0.60471 0.62608 0.64687 0.66576 0.68202 0.69462 0.70263 0.70533
0.415  0.45953 0.46338 0.46976 0.47868 0.49002 0.50372 0.51962 0.53752 0.55710 0.57784 0.59937 0.62091 0.64163 0.66070 0.67699 0.68959 0.69756 0.70031
0.420  0.45393 0.45780 0.46420 0.47314 0.48452 0.49826 0.51421 0.53215 0.55169 0.57258 0.59417 0.61563 0.63651 0.65551 0.67184 0.68449 0.69253 0.69524
0.425  0.44839 0.45226 0.45869 0.46765 0.47906 0.49283 0.50883 0.52674 0.54641 0.56734 0.58886 0.61050 0.63130 0.65044 0.66680 0.67945 0.68744 0.69021
0.430  0.44291 0.44678 0.45323 0.46219 0.47365 0.48745 0.50342 0.52144 0.54115 0.56202 0.58369 0.60524 0.62611 0.64526 0.66164 0.67433 0.68240 0.68511
0.435  0.43748 0.44136 0.44782 0.45680 0.46824 0.48207 0.49812 0.51617 0.53583 0.55683 0.57842 0.60012 0.62099 0.64019 0.65660 0.66928 0.67730 0.68006
0.440  0.43211 0.43599 0.44247 0.45146 0.46293 0.47678 0.49285 0.51086 0.53063 0.55155 0.57329 0.59488 0.61577 0.63501 0.65144 0.66416 0.67224 0.67496
0.445  0.42678 0.43068 0.43714 0.44617 0.45765 0.47152 0.48755 0.50565 0.52535 0.54641 0.56804 0.58980 0.61071 0.62992 0.64638 0.65909 0.66712 0.66989
0.450  0.42151 0.42541 0.43188 0.44089 0.45238 0.46626 0.48237 0.50040 0.52021 0.54118 0.56295 0.58458 0.60550 0.62477 0.64122 0.65395 0.66204 0.66477
0.455  0.41629 0.42020 0.42667 0.43569 0.44720 0.46109 0.47721 0.49527 0.51499 0.53608 0.55774 0.57951 0.60045 0.61958 0.63616 0.64888 0.65691 0.65968
0.460  0.41112 0.41503 0.42152 0.43054 0.44206 0.45596 0.47202 0.49016 0.50991 0.53088 0.55268 0.57432 0.59526 0.61454 0.63099 0.64373 0.65182 0.65455
0.465  0.40600 0.40992 0.41640 0.42544 0.43696 0.45081 0.46694 0.48500 0.50484 0.52583 0.54749 0.56928 0.59021 0.60935 0.62593 0.63865 0.64668 0.64945
0.470  0.40093 0.40484 0.41134 0.42038 0.43186 0.44576 0.46189 0.47997 0.49970 0.52068 0.54246 0.56410 0.58504 0.60431 0.62075 0.63349 0.64157 0.64430
0.475  0.39591 0.39981 0.40629 0.41532 0.42684 0.44074 0.45681 0.47495 0.49469 0.51567 0.53731 0.55908 0.58001 0.59912 0.61569 0.62840 0.63641 0.63918
0.480  0.39094 0.39484 0.40132 0.41035 0.42187 0.43570 0.45183 0.46988 0.48960 0.51067 0.53231 0.55404 0.57483 0.59408 0.61051 0.62323 0.63130 0.63402
0.485  0.38601 0.38991 0.39639 0.40542 0.41693 0.43077 0.44688 0.46493 0.48464 0.50558 0.52719 0.54893 0.56982 0.58891 0.60544 0.61812 0.62613 0.62889
0.490  0.38113 0.38503 0.39151 0.40053 0.41199 0.42586 0.44190 0.45991 0.47969 0.50063 0.52223 0.54394 0.56476 0.58387 0.60026 0.61295 0.62099 0.62371
0.495  0.37630 0.38019 0.38667 0.39568 0.40713 0.42099 0.43702 0.45502 0.47468 0.49557 0.51727 0.53882 0.55965 0.57880 0.59519 0.60783 0.61582 0.61857
0.500  0.37151 0.37540 0.38187 0.39084 0.40231 0.41610 0.43209 0.45015 0.46979 0.49066 0.51220 0.53385 0.55464 0.57366 0.59000 0.60265 0.61067 0.61338
0.505  0.36676 0.37065 0.37708 0.38607 0.39753 0.41130 0.42728 0.44522 0.46482 0.48564 0.50727 0.52874 0.54951 0.56861 0.58492 0.59753 0.60548 0.60822
0.510  0.36206 0.36594 0.37237 0.38134 0.39274 0.40654 0.42249 0.44041 0.45998 0.48077 0.50222 0.52379 0.54452 0.56345 0.57973 0.59233 0.60033 0.60302
0.515  0.35740 0.36127 0.36769 0.37665 0.38803 0.40175 0.41766 0.43553 0.45504 0.47590 0.49732 0.51870 0.53938 0.55842 0.57465 0.58720 0.59512 0.59785
0.520  0.35278 0.35664 0.36306 0.37197 0.38336 0.39706 0.41293 0.43077 0.45025 0.47094 0.49230 0.51378 0.53441 0.55325 0.56946 0.58199 0.58996 0.59264
0.525  0.34821 0.35206 0.35846 0.36735 0.37872 0.39239 0.40824 0.42603 0.44547 0.46612 0.48743 0.50870 0.52928 0.54822 0.56437 0.57686 0.58474 0.58746
0.530  0.34367 0.34751 0.35391 0.36278 0.37407 0.38769 0.40349 0.42123 0.44060 0.46119 0.48243 0.50379 0.52431 0.54306 0.55917 0.57164 0.57957 0.58223
0.535  0.33918 0.34301 0.34938 0.35824 0.36951 0.38309 0.39885 0.41655 0.43587 0.45640 0.47759 0.49874 0.51919 0.53803 0.55408 0.56650 0.57433 0.57704
0.540  0.33472 0.33855 0.34488 0.35373 0.36497 0.37853 0.39424 0.41189 0.43104 0.45150 0.47275 0.49385 0.51424 0.53286 0.54888 0.56128 0.56915 0.57179
0.545  0.33030 0.33412 0.34044 0.34922 0.36045 0.37392 0.38957 0.40715 0.42635 0.44675 0.46779 0.48894 0.50913 0.52784 0.54379 0.55613 0.56394 0.56659
0.550  0.32593 0.32973 0.33603 0.34479 0.35595 0.36941 0.38501 0.40254 0.42168 0.44201 0.46299 0.48393 0.50418 0.52267 0.53869 0.55097 0.55871 0.56134
0.555  0.32158 0.32538 0.33166 0.34039 0.35152 0.36493 0.38048 0.39785 0.41691 0.43716 0.45805 0.47905 0.49919 0.51765 0.53349 0.54573 0.55350 0.55612
0.560  0.31728 0.32105 0.32732 0.33603 0.34711 0.36048 0.37589 0.39329 0.41228 0.43245 0.45326 0.47404 0.49413 0.51261 0.52839 0.54057 0.54824 0.55090
0.565  0.31302 0.31677 0.32301 0.33169 0.34268 0.35599 0.37142 0.38875 0.40754 0.42763 0.44834 0.46919 0.48919 0.50747 0.52317 0.53532 0.54303 0.54562
0.570  0.30878 0.31252 0.31872 0.32735 0.33834 0.35160 0.36696 0.38412 0.40295 0.42295 0.44358 0.46418 0.48410 0.50244 0.51807 0.53015 0.53776 0.54039
0.575  0.30459 0.30831 0.31449 0.32308 0.33403 0.34723 0.36245 0.37962 0.39838 0.41827 0.43883 0.45934 0.47917 0.49728 0.51285 0.52489 0.53254 0.53511
0.580  0.30043 0.30414 0.31029 0.31884 0.32974 0.34282 0.35804 0.37514 0.39369 0.41351 0.43395 0.45435 0.47409 0.49226 0.50774 0.51971 0.52729 0.52986
0.585  0.29630 0.29999 0.30612 0.31464 0.32543 0.33851 0.35367 0.37058 0.38915 0.40888 0.42922 0.44953 0.46916 0.48710 0.50263 0.51451 0.52202 0.52456
0.590  0.29221 0.29588 0.30198 0.31042 0.32121 0.33422 0.34922 0.36615 0.38462 0.40412 0.42435 0.44470 0.46409 0.48208 0.49740 0.50926 0.51677 0.51930
0.595  0.28815 0.29181 0.29787 0.30627 0.31701 0.32988 0.34488 0.36172 0.38000 0.39951 0.41964 0.43973 0.45917 0.47702 0.49228 0.50406 0.51148 0.51404
0.600  0.28413 0.28776 0.29377 0.30216 0.31284 0.32565 0.34057 0.35722 0.37551 0.39478 0.41479 0.43492 0.45425 0.47189 0.48705 0.49878 0.50622 0.50872
0.605  0.28013 0.28374 0.28972 0.29807 0.30863 0.32144 0.33619 0.35285 0.37090 0.39020 0.41010 0.42996 0.44918 0.46686 0.48193 0.49358 0.50091 0.50344
0.610  0.27617 0.27975 0.28571 0.29401 0.30452 0.31725 0.33193 0.34838 0.36645 0.38563 0.40542 0.42517 0.44427 0.46170 0.47669 0.48829 0.49565 0.49812
0.615  0.27223 0.27579 0.28172 0.28993 0.30043 0.31302 0.32768 0.34404 0.36200 0.38094 0.40060 0.42037 0.43920 0.45668 0.47157 0.48307 0.49037 0.49283
0.620  0.26833 0.27187 0.27776 0.28592 0.29636 0.30888 0.32336 0.33972 0.35745 0.37639 0.39593 0.41543 0.43429 0.45151 0.46643 0.47785 0.48504 0.48753
0.625  0.26445 0.26798 0.27383 0.28195 0.29226 0.30476 0.31916 0.33530 0.35303 0.37182 0.39112 0.41065 0.42938 0.44649 0.46118 0.47255 0.47976 0.48218
0.630  0.26060 0.26411 0.26990 0.27799 0.28825 0.30059 0.31497 0.33101 0.34850 0.36720 0.38648 0.40571 0.42433 0.44146 0.45605 0.46732 0.47442 0.47687
0.635  0.25679 0.26027 0.26603 0.27406 0.28425 0.29652 0.31071 0.32674 0.34412 0.36269 0.38184 0.40094 0.41942 0.43629 0.45079 0.46200 0.46912 0.47151
0.640  0.25300 0.25646 0.26218 0.27012 0.28028 0.29247 0.30657 0.32238 0.33974 0.35804 0.37705 0.39615 0.41437 0.43126 0.44564 0.45676 0.46381 0.46618
0.645  0.24924 0.25268 0.25836 0.26624 0.27628 0.28842 0.30244 0.31814 0.33526 0.35356 0.37242 0.39125 0.40946 0.42609 0.44049 0.45151 0.45845 0.46085
0.650  0.24551 0.24892 0.25456 0.26239 0.27235 0.28435 0.29823 0.31392 0.33091 0.34907 0.36765 0.38649 0.40456 0.42105 0.43523 0.44618 0.45313 0.45547
0.655  0.24181 0.24517 0.25079 0.25856 0.26845 0.28036 0.29414 0.30960 0.32658 0.34446 0.36304 0.38157 0.39951 0.41601 0.43006 0.44092 0.44780 0.45012
0.660  0.23813 0.24147 0.24701 0.25471 0.26457 0.27639 0.29007 0.30541 0.32213 0.34000 0.35843 0.37682 0.39461 0.41084 0.42489 0.43566 0.44243 0.44473
0.665  0.23447 0.23779 0.24329 0.25093 0.26065 0.27236 0.28591 0.30123 0.31782 0.33540 0.35368 0.37206 0.38955 0.40579 0.41962 0.43031 0.43708 0.43936
0.670  0.23085 0.23414 0.23959 0.24717 0.25682 0.26843 0.28188 0.29695 0.31350 0.33096 0.34908 0.36716 0.38465 0.40070 0.41445 0.42503 0.43170 0.43399
0.675  0.22724 0.23051 0.23592 0.24344 0.25300 0.26452 0.27785 0.29280 0.30910 0.32653 0.34434 0.36241 0.37975 0.39556 0.40916 0.41967 0.42634 0.42858
0.680  0.22366 0.22690 0.23226 0.23972 0.24920 0.26054 0.27374 0.28866 0.30482 0.32195 0.33975 0.35751 0.37470 0.39051 0.40397 0.41438 0.42097 0.42319
0.685  0.22011 0.22332 0.22863 0.23597 0.24536 0.25667 0.26975 0.28443 0.30043 0.31753 0.33517 0.35277 0.36979 0.38532 0.39878 0.40907 0.41556 0.41779
0.690  0.21658 0.21976 0.22499 0.23230 0.24161 0.25281 0.26578 0.28032 0.29617 0.31311 0.33044 0.34802 0.36474 0.38026 0.39348 0.40370 0.41018 0.41235
0.695  0.21307 0.21621 0.22140 0.22865 0.23787 0.24896 0.26179 0.27620 0.29192 0.30857 0.32587 0.34313 0.35983 0.37520 0.38828 0.39838 0.40478 0.40694
0.700  0.20958 0.21268 0.21784 0.22502 0.23414 0.24506 0.25777 0.27202 0.28756 0.30417 0.32130 0.33839 0.35492 0.37000 0.38306 0.39306 0.39935 0.40148
0.705  0.20612 0.20918 0.21430 0.22140 0.23038 0.24125 0.25384 0.26795 0.28333 0.29964 0.31659 0.33349 0.34986 0.36493 0.37774 0.38765 0.39394 0.39605
0.710  0.20267 0.20571 0.21077 0.21775 0.22669 0.23745 0.24991 0.26379 0.27910 0.29525 0.31202 0.32875 0.34495 0.35983 0.37252 0.38231 0.38851 0.39061
0.715  0.19925 0.20226 0.20726 0.21418 0.22302 0.23359 0.24591 0.25972 0.27476 0.29087 0.30731 0.32402 0.34003 0.35464 0.36719 0.37696 0.38306 0.38512
0.720  0.19584 0.19882 0.20374 0.21062 0.21937 0.22983 0.24201 0.25567 0.27056 0.28635 0.30276 0.31912 0.33496 0.34955 0.36195 0.37154 0.37762 0.37966
0.725  0.19245 0.19541 0.20027 0.20708 0.21567 0.22608 0.23813 0.25152 0.26636 0.28197 0.29820 0.31438 0.33004 0.34432 0.35670 0.36617 0.37216 0.37419
0.730  0.18909 0.19201 0.19682 0.20355 0.21205 0.22234 0.23416 0.24750 0.26204 0.27760 0.29350 0.30964 0.32508 0.33922 0.35135 0.36079 0.36668 0.36867
0.735  0.18575 0.18863 0.19339 0.19999 0.20844 0.21853 0.23030 0.24348 0.25786 0.27310 0.28894 0.30475 0.32004 0.33412 0.34609 0.35534 0.36121 0.36318
0.740  0.18242 0.18527 0.18998 0.19650 0.20485 0.21482 0.22645 0.23936 0.25367 0.26874 0.28439 0.30000 0.31510 0.32887 0.34082 0.34995 0.35571 0.35768
0.745  0.17911 0.18191 0.18658 0.19302 0.20120 0.21112 0.22251 0.23537 0.24938 0.26437 0.27969 0.29524 0.31002 0.32376 0.33544 0.34453 0.35021 0.35213
0.750  0.17582 0.17859 0.18319 0.18956 0.19764 0.20743 0.21868 0.23138 0.24521 0.25989 0.27514 0.29035 0.30508 0.31862 0.33015 0.33906 0.34470 0.34660
0.755  0.17255 0.17528 0.17979 0.18611 0.19409 0.20368 0.21486 0.22736 0.24092 0.25553 0.27058 0.28559 0.30012 0.31337 0.32485 0.33363 0.33917 0.34106
0.760  0.16929 0.17199 0.17644 0.18263 0.19055 0.20002 0.21095 0.22330 0.23677 0.25104 0.26589 0.28069 0.29503 0.30822 0.31944 0.32818 0.33363 0.33548
0.765  0.16605 0.16871 0.17311 0.17921 0.18696 0.19636 0.20715 0.21933 0.23261 0.24669 0.26133 0.27593 0.29006 0.30306 0.31412 0.32267 0.32809 0.32991
0.770  0.16283 0.16545 0.16978 0.17580 0.18344 0.19263 0.20335 0.21536 0.22833 0.24234 0.25663 0.27116 0.28509 0.29778 0.30879 0.31721 0.32253 0.32433
0.775  0.15962 0.16220 0.16647 0.17241 0.17994 0.18900 0.19956 0.21129 0.22419 0.23786 0.25207 0.26625 0.27997 0.29261 0.30336 0.31173 0.31694 0.31871
0.780  0.15642 0.15896 0.16318 0.16902 0.17645 0.18537 0.19568 0.20734 0.22004 0.23350 0.24751 0.26147 0.27499 0.28742 0.29800 0.30617 0.31136 0.31310
0.785  0.15324 0.15574 0.15986 0.16560 0.17290 0.18175 0.19191 0.20338 0.21577 0.22915 0.24280 0.25668 0.26998 0.28211 0.29263 0.30067 0.30576 0.30748
0.790  0.15007 0.15253 0.15659 0.16224 0.16943 0.17806 0.18814 0.19933 0.21163 0.22467 0.23823 0.25176 0.26485 0.27691 0.28716 0.29515 0.30012 0.30180
0.795  0.14691 0.14932 0.15333 0.15889 0.16596 0.17446 0.18428 0.19538 0.20749 0.22031 0.23365 0.24696 0.25984 0.27169 0.28176 0.28955 0.29449 0.29615
0.800  0.14377 0.14613 0.15008 0.15555 0.16250 0.17086 0.18052 0.19144 0.20322 0.21595 0.22894 0.24215 0.25480 0.26634 0.27635 0.28400 0.28884 0.29048
0.805  0.14063 0.14296 0.14684 0.15222 0.15904 0.16727 0.17677 0.18739 0.19908 0.21146 0.22435 0.23720 0.24964 0.26110 0.27084 0.27843 0.28316 0.28475
0.810  0.13751 0.13980 0.14361 0.14885 0.15555 0.16361 0.17292 0.18345 0.19493 0.20710 0.21976 0.23237 0.24459 0.25583 0.26540 0.27279 0.27748 0.27905
0.815  0.13439 0.13664 0.14038 0.14553 0.15211 0.16003 0.16917 0.17951 0.19067 0.20273 0.21502 0.22754 0.23953 0.25045 0.25994 0.26718 0.27177 0.27332
0.820  0.13129 0.13350 0.13714 0.14222 0.14868 0.15645 0.16542 0.17547 0.18652 0.19823 0.21041 0.22256 0.23433 0.24516 0.25445 0.26156 0.26603 0.26754
0.825  0.12819 0.13036 0.13393 0.13892 0.14526 0.15280 0.16168 0.17153 0.18236 0.19384 0.20579 0.21770 0.22924 0.23985 0.24888 0.25586 0.26028 0.26177
0.830  0.12511 0.12724 0.13073 0.13562 0.14177 0.14923 0.15784 0.16758 0.17809 0.18945 0.20104 0.21283 0.22413 0.23442 0.24336 0.25019 0.25452 0.25598
0.835  0.12203 0.12411 0.12754 0.13228 0.13835 0.14566 0.15409 0.16353 0.17392 0.18494 0.19640 0.20782 0.21889 0.22908 0.23783 0.24451 0.24873 0.25013
0.840  0.11896 0.12099 0.12435 0.12899 0.13494 0.14208 0.15034 0.15958 0.16975 0.18053 0.19174 0.20292 0.21375 0.22372 0.23219 0.23879 0.24290 0.24430
0.845  0.11589 0.11787 0.12117 0.12571 0.13152 0.13844 0.14650 0.15563 0.16546 0.17611 0.18696 0.19800 0.20859 0.21823 0.22661 0.23301 0.23707 0.23843
0.850  0.11283 0.11476 0.11799 0.12243 0.12805 0.13487 0.14275 0.15157 0.16128 0.17157 0.18228 0.19295 0.20330 0.21283 0.22100 0.22725 0.23121 0.23251
0.855  0.10977 0.11166 0.11478 0.11914 0.12463 0.13129 0.13899 0.14760 0.15708 0.16712 0.17758 0.18800 0.19810 0.20740 0.21529 0.22146 0.22529 0.22659
0.860  0.10672 0.10856 0.11160 0.11586 0.12122 0.12772 0.13522 0.14363 0.15286 0.16267 0.17275 0.18303 0.19287 0.20192 0.20964 0.21559 0.21937 0.22064
0.865  0.10366 0.10546 0.10842 0.11253 0.11780 0.12406 0.13137 0.13964 0.14855 0.15809 0.16802 0.17793 0.18752 0.19636 0.20395 0.20975 0.21342 0.21463
0.870  0.10061 0.10236 0.10525 0.10925 0.11437 0.12047 0.12759 0.13555 0.14431 0.15360 0.16327 0.17291 0.18225 0.19085 0.19820 0.20386 0.20742 0.20862
0.875  0.09755 0.09925 0.10206 0.10596 0.11089 0.11688 0.12380 0.13154 0.14006 0.14909 0.15839 0.16787 0.17695 0.18530 0.19241 0.19792 0.20139 0.20257
0.880  0.09450 0.09615 0.09888 0.10266 0.10746 0.11327 0.11991 0.12752 0.13570 0.14446 0.15360 0.16270 0.17152 0.17964 0.18662 0.19195 0.19534 0.19644
0.885  0.09144 0.09304 0.09569 0.09936 0.10401 0.10959 0.11610 0.12339 0.13141 0.13992 0.14877 0.15760 0.16615 0.17403 0.18080 0.18596 0.18924 0.19032
0.890  0.08837 0.08992 0.09246 0.09601 0.10056 0.10596 0.11227 0.11933 0.12710 0.13534 0.14382 0.15247 0.16075 0.16838 0.17486 0.17993 0.18307 0.18414
0.895  0.08530 0.08678 0.08926 0.09269 0.09704 0.10232 0.10842 0.11525 0.12268 0.13064 0.13894 0.14721 0.15531 0.16261 0.16896 0.17381 0.17689 0.17789
0.900  0.08222 0.08365 0.08604 0.08936 0.09356 0.09866 0.10448 0.11107 0.11833 0.12602 0.13403 0.14201 0.14975 0.15688 0.16300 0.16768 0.17065 0.17163
0.905  0.07913 0.08051 0.08281 0.08601 0.09006 0.09492 0.10059 0.10694 0.11394 0.12135 0.12898 0.13677 0.14423 0.15110 0.15693 0.16150 0.16435 0.16530
0.910  0.07602 0.07735 0.07957 0.08264 0.08654 0.09122 0.09668 0.10279 0.10944 0.11656 0.12399 0.13139 0.13866 0.14526 0.15088 0.15526 0.15799 0.15889
0.915  0.07289 0.07417 0.07630 0.07926 0.08300 0.08749 0.09271 0.09860 0.10498 0.11182 0.11895 0.12606 0.13295 0.13930 0.14476 0.14892 0.15157 0.15244
0.920  0.06974 0.07098 0.07302 0.07581 0.07939 0.08373 0.08869 0.09430 0.10049 0.10704 0.11378 0.12067 0.12727 0.13335 0.13857 0.14255 0.14509 0.14593
0.925  0.06658 0.06775 0.06968 0.07237 0.07579 0.07989 0.08468 0.09004 0.09587 0.10212 0.10864 0.11522 0.12152 0.12733 0.13226 0.13611 0.13851 0.13931
0.930  0.06338 0.06450 0.06634 0.06890 0.07216 0.07606 0.08062 0.08573 0.09128 0.09723 0.10344 0.10963 0.11563 0.12116 0.12592 0.12955 0.13187 0.13263
0.935  0.06015 0.06122 0.06296 0.06539 0.06848 0.07219 0.07646 0.08129 0.08663 0.09228 0.09816 0.10403 0.10973 0.11498 0.11949 0.12293 0.12512 0.12586
0.940  0.05689 0.05789 0.05954 0.06184 0.06472 0.06826 0.07230 0.07687 0.08190 0.08725 0.09274 0.09836 0.10374 0.10870 0.11296 0.11621 0.11828 0.11895
0.945  0.05357 0.05451 0.05607 0.05820 0.06094 0.06423 0.06807 0.07237 0.07705 0.08207 0.08730 0.09252 0.09764 0.10230 0.10627 0.10937 0.11130 0.11195
0.950  0.05020 0.05107 0.05254 0.05453 0.05710 0.06017 0.06377 0.06773 0.07216 0.07686 0.08176 0.08664 0.09137 0.09574 0.09950 0.10237 0.10420 0.10478
0.955  0.04676 0.04757 0.04893 0.05079 0.05317 0.05603 0.05932 0.06306 0.06718 0.07154 0.07603 0.08062 0.08502 0.08908 0.09257 0.09524 0.09694 0.09749
0.960  0.04325 0.04399 0.04524 0.04696 0.04915 0.05179 0.05482 0.05827 0.06201 0.06603 0.07022 0.07440 0.07851 0.08225 0.08543 0.08793 0.08949 0.08998
0.965  0.03962 0.04031 0.04143 0.04301 0.04499 0.04738 0.05019 0.05333 0.05674 0.06041 0.06424 0.06805 0.07175 0.07517 0.07812 0.08039 0.08181 0.08228
0.970  0.03588 0.03649 0.03750 0.03893 0.04071 0.04286 0.04539 0.04818 0.05129 0.05460 0.05799 0.06148 0.06481 0.06789 0.07054 0.07257 0.07386 0.07427
0.975  0.03196 0.03251 0.03340 0.03464 0.03623 0.03814 0.04034 0.04284 0.04556 0.04848 0.05153 0.05461 0.05756 0.06028 0.06263 0.06442 0.06557 0.06591
0.980  0.02782 0.02829 0.02906 0.03013 0.03151 0.03315 0.03505 0.03721 0.03955 0.04206 0.04470 0.04731 0.04990 0.05225 0.05425 0.05582 0.05681 0.05710
0.985  0.02336 0.02374 0.02439 0.02527 0.02641 0.02775 0.02935 0.03111 0.03308 0.03517 0.03731 0.03952 0.04163 0.04359 0.04527 0.04658 0.04739 0.04764
0.990  0.01837 0.01867 0.01917 0.01985 0.02072 0.02177 0.02298 0.02436 0.02588 0.02747 0.02916 0.03087 0.03250 0.03401 0.03532 0.03632 0.03696 0.03714
0.995  0.01236 0.01256 0.01288 0.01333 0.01390 0.01458 0.01538 0.01628 0.01726 0.01832 0.01942 0.02052 0.02161 0.02261 0.02346 0.02412 0.02454 0.02465
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e080.dat <==
# alpha = +0.50 epsilon = 0.80
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99976 0.99977 0.99977 0.99978 0.99978 0.99979 0.99980 0.99982 0.99983 0.99984 0.99986 0.99987 0.99989 0.99990 0.99991 0.99992 0.99992 0.99993
0.010  0.99906 0.99907 0.99909 0.99911 0.99914 0.99918 0.99922 0.99927 0.99932 0.99937 0.99943 0.99949 0.99955 0.99960 0.99964 0.99968 0.99970 0.99971
0.015  0.99789 0.99791 0.99795 0.99800 0.99807 0.99815 0.99824 0.99835 0.99847 0.99859 0.99872 0.99885 0.99898 0.99910 0.99919 0.99927 0.99932 0.99934
0.020  0.99625 0.99629 0.99636 0.99646 0.99657 0.99672 0.99689 0.99708 0.99729 0.99751 0.99774 0.99797 0.99819 0.99840 0.99857 0.99871 0.99879 0.99879
0.025  0.99416 0.99423 0.99433 0.99448 0.99466 0.99489 0.99515 0.99545 0.99577 0.99611 0.99647 0.99683 0.99718 0.99750 0.99777 0.99798 0.99812 0.99814
0.030  0.99163 0.99172 0.99187 0.99208 0.99234 0.99267 0.99304 0.99346 0.99393 0.99442 0.99494 0.99545 0.99595 0.99641 0.99680 0.99710 0.99729 0.99734
0.035  0.98866 0.98878 0.98898 0.98926 0.98963 0.99006 0.99057 0.99114 0.99177 0.99244 0.99313 0.99383 0.99451 0.99513 0.99566 0.99606 0.99632 0.99641
0.040  0.98526 0.98542 0.98568 0.98605 0.98652 0.98709 0.98774 0.98849 0.98930 0.99017 0.99107 0.99198 0.99285 0.99366 0.99434 0.99487 0.99521 0.99533
0.045  0.98146 0.98166 0.98199 0.98245 0.98304 0.98375 0.98458 0.98551 0.98654 0.98763 0.98876 0.98990 0.99099 0.99200 0.99287 0.99353 0.99395 0.99407
0.050  0.97726 0.97751 0.97791 0.97848 0.97920 0.98007 0.98108 0.98222 0.98348 0.98481 0.98620 0.98759 0.98894 0.99017 0.99123 0.99204 0.99256 0.99273
0.055  0.97269 0.97298 0.97347 0.97414 0.97501 0.97605 0.97727 0.97864 0.98014 0.98174 0.98340 0.98507 0.98669 0.98817 0.98943 0.99041 0.99102 0.99120
0.060  0.96775 0.96809 0.96867 0.96946 0.97048 0.97171 0.97314 0.97476 0.97653 0.97842 0.98038 0.98234 0.98424 0.98599 0.98748 0.98863 0.98936 0.98959
0.065  0.96247 0.96287 0.96353 0.96446 0.96564 0.96707 0.96873 0.97061 0.97266 0.97486 0.97713 0.97942 0.98162 0.98364 0.98538 0.98671 0.98756 0.98785
0.070  0.95686 0.95732 0.95808 0.95914 0.96050 0.96214 0.96405 0.96620 0.96855 0.97107 0.97368 0.97630 0.97883 0.98115 0.98313 0.98466 0.98563 0.98594
0.075  0.95095 0.95147 0.95233 0.95354 0.95507 0.95693 0.95910 0.96154 0.96421 0.96706 0.97002 0.97299 0.97586 0.97849 0.98074 0.98248 0.98357 0.98395
0.080  0.94475 0.94533 0.94630 0.94766 0.94938 0.95147 0.95391 0.95664 0.95965 0.96285 0.96618 0.96952 0.97274 0.97569 0.97822 0.98017 0.98140 0.98180
0.085  0.93828 0.93893 0.94001 0.94152 0.94344 0.94577 0.94848 0.95153 0.95488 0.95845 0.96215 0.96587 0.96945 0.97274 0.97556 0.97773 0.97910 0.97958
0.090  0.93156 0.93228 0.93347 0.93514 0.93727 0.93984 0.94284 0.94621 0.94992 0.95386 0.95795 0.96207 0.96603 0.96967 0.97278 0.97518 0.97670 0.97720
0.095  0.92460 0.92539 0.92671 0.92854 0.93088 0.93371 0.93699 0.94070 0.94476 0.94910 0.95360 0.95811 0.96247 0.96645 0.96987 0.97250 0.97417 0.97475
0.100  0.91744 0.91830 0.91974 0.92174 0.92429 0.92738 0.93097 0.93501 0.93945 0.94419 0.94910 0.95401 0.95876 0.96312 0.96686 0.96973 0.97154 0.97215
0.105  0.91008 0.91102 0.91258 0.91475 0.91752 0.92087 0.92477 0.92916 0.93398 0.93912 0.94444 0.94979 0.95495 0.95967 0.96372 0.96683 0.96880 0.96945
0.110  0.90255 0.90356 0.90524 0.90759 0.91058 0.91420 0.91841 0.92316 0.92836 0.93391 0.93966 0.94544 0.95100 0.95611 0.96048 0.96383 0.96596 0.96669
0.115  0.89485 0.89594 0.89775 0.90027 0.90349 0.90739 0.91191 0.91702 0.92261 0.92858 0.93476 0.94096 0.94695 0.95243 0.95713 0.96074 0.96303 0.96380
0.120  0.88702 0.88818 0.89012 0.89282 0.89627 0.90044 0.90529 0.91074 0.91673 0.92313 0.92974 0.93639 0.94278 0.94866 0.95367 0.95755 0.95999 0.96080
0.125  0.87905 0.88029 0.88236 0.88524 0.88892 0.89336 0.89853 0.90436 0.91075 0.91755 0.92462 0.93170 0.93853 0.94478 0.95014 0.95426 0.95686 0.95776
0.130  0.87097 0.87229 0.87449 0.87755 0.88146 0.88618 0.89168 0.89787 0.90465 0.91190 0.91939 0.92692 0.93417 0.94081 0.94651 0.95089 0.95366 0.95459
0.135  0.86280 0.86420 0.86652 0.86977 0.87391 0.87891 0.88473 0.89129 0.89848 0.90615 0.91409 0.92205 0.92972 0.93677 0.94278 0.94742 0.95036 0.95133
0.140  0.85454 0.85601 0.85847 0.86190 0.86627 0.87155 0.87770 0.88462 0.89222 0.90031 0.90869 0.91711 0.92521 0.93263 0.93899 0.94387 0.94697 0.94803
0.145  0.84621 0.84776 0.85035 0.85396 0.85856 0.86413 0.87060 0.87789 0.88588 0.89440 0.90323 0.91207 0.92059 0.92843 0.93511 0.94026 0.94351 0.94462
0.150  0.83782 0.83945 0.84217 0.84596 0.85079 0.85664 0.86343 0.87109 0.87948 0.88842 0.89769 0.90699 0.91594 0.92414 0.93115 0.93656 0.93997 0.94112
0.155  0.82938 0.83109 0.83394 0.83791 0.84297 0.84909 0.85621 0.86423 0.87302 0.88239 0.89209 0.90182 0.91119 0.91977 0.92714 0.93278 0.93636 0.93759
0.160  0.82091 0.82270 0.82567 0.82982 0.83511 0.84151 0.84895 0.85733 0.86651 0.87631 0.88645 0.89661 0.90639 0.91537 0.92304 0.92895 0.93268 0.93396
0.165  0.81241 0.81428 0.81738 0.82170 0.82722 0.83389 0.84165 0.85039 0.85996 0.87017 0.88074 0.89133 0.90154 0.91089 0.91887 0.92504 0.92893 0.93025
0.170  0.80390 0.80584 0.80907 0.81357 0.81931 0.82625 0.83432 0.84342 0.85339 0.86400 0.87500 0.88600 0.89661 0.90634 0.91468 0.92107 0.92512 0.92648
0.175  0.79537 0.79739 0.80074 0.80541 0.81138 0.81859 0.82697 0.83641 0.84676 0.85778 0.86920 0.88065 0.89167 0.90176 0.91039 0.91702 0.92124 0.92268
0.180  0.78684 0.78894 0.79241 0.79726 0.80344 0.81092 0.81961 0.82940 0.84013 0.85156 0.86340 0.87523 0.88665 0.89712 0.90605 0.91295 0.91730 0.91879
0.185  0.77833 0.78049 0.78409 0.78911 0.79551 0.80324 0.81224 0.82238 0.83348 0.84529 0.85753 0.86981 0.88159 0.89241 0.90166 0.90880 0.91331 0.91483
0.190  0.76983 0.77206 0.77578 0.78096 0.78758 0.79557 0.80487 0.81533 0.82680 0.83902 0.85167 0.86432 0.87653 0.88770 0.89725 0.90460 0.90926 0.91082
0.195  0.76134 0.76365 0.76748 0.77283 0.77966 0.78791 0.79749 0.80829 0.82012 0.83272 0.84576 0.85883 0.87139 0.88292 0.89277 0.90036 0.90514 0.90679
0.200  0.75289 0.75526 0.75922 0.76473 0.77176 0.78026 0.79013 0.80126 0.81342 0.82641 0.83985 0.85329 0.86626 0.87809 0.88823 0.89606 0.90100 0.90267
0.205  0.74446 0.74691 0.75098 0.75665 0.76388 0.77262 0.78277 0.79422 0.80675 0.82011 0.83391 0.84772 0.86106 0.87327 0.88370 0.89171 0.89679 0.89851
0.210  0.73608 0.73859 0.74277 0.74859 0.75603 0.76501 0.77544 0.78720 0.80008 0.81378 0.82798 0.84218 0.85583 0.86837 0.87908 0.88731 0.89254 0.89429
0.215  0.72773 0.73031 0.73460 0.74057 0.74820 0.75742 0.76813 0.78019 0.79339 0.80747 0.82201 0.83657 0.85062 0.86344 0.87443 0.88290 0.88823 0.89007
0.220  0.71943 0.72207 0.72647 0.73259 0.74041 0.74986 0.76084 0.77319 0.78674 0.80114 0.81604 0.83100 0.84535 0.85853 0.86977 0.87842 0.88390 0.88576
0.225  0.71118 0.71388 0.71838 0.72465 0.73266 0.74232 0.75356 0.76623 0.78007 0.79484 0.81010 0.82536 0.84005 0.85354 0.86506 0.87391 0.87952 0.88141
0.230  0.70297 0.70574 0.71034 0.71676 0.72494 0.73483 0.74633 0.75928 0.77344 0.78851 0.80411 0.81976 0.83479 0.84852 0.86030 0.86935 0.87509 0.87706
0.235  0.69483 0.69766 0.70236 0.70891 0.71728 0.72738 0.73913 0.75234 0.76683 0.78223 0.79817 0.81411 0.82945 0.84353 0.85551 0.86479 0.87062 0.87263
0.240  0.68674 0.68963 0.69443 0.70112 0.70966 0.71997 0.73195 0.74545 0.76021 0.77593 0.79218 0.80845 0.82415 0.83847 0.85074 0.86017 0.86614 0.86816
0.245  0.67871 0.68166 0.68655 0.69337 0.70207 0.71259 0.72482 0.73857 0.75364 0.76967 0.78625 0.80284 0.81880 0.83339 0.84590 0.85551 0.86161 0.86366
0.250  0.67074 0.67374 0.67873 0.68568 0.69455 0.70527 0.71773 0.73173 0.74706 0.76339 0.78028 0.79717 0.81342 0.82834 0.84102 0.85085 0.85703 0.85916
0.255  0.66284 0.66589 0.67097 0.67805 0.68708 0.69799 0.71066 0.72494 0.74055 0.75717 0.77436 0.79156 0.80810 0.82322 0.83618 0.84614 0.85244 0.85458
0.260  0.65500 0.65811 0.66327 0.67047 0.67966 0.69076 0.70365 0.71815 0.73402 0.75092 0.76840 0.78589 0.80271 0.81808 0.83126 0.84139 0.84781 0.84997
0.265  0.64722 0.65038 0.65564 0.66295 0.67229 0.68356 0.69668 0.71142 0.72755 0.74473 0.76250 0.78021 0.79730 0.81299 0.82632 0.83664 0.84314 0.84537
0.270  0.63952 0.64273 0.64806 0.65550 0.66497 0.67644 0.68973 0.70473 0.72112 0.73852 0.75656 0.77460 0.79196 0.80782 0.82141 0.83185 0.83845 0.84071
0.275  0.63189 0.63514 0.64055 0.64810 0.65772 0.66936 0.68286 0.69805 0.71468 0.73238 0.75068 0.76894 0.78654 0.80264 0.81643 0.82703 0.83374 0.83601
0.280  0.62432 0.62762 0.63311 0.64076 0.65053 0.66231 0.67602 0.69143 0.70830 0.72621 0.74477 0.76334 0.78118 0.79751 0.81143 0.82218 0.82899 0.83128
0.285  0.61682 0.62017 0.62573 0.63349 0.64339 0.65533 0.66921 0.68482 0.70191 0.72011 0.73891 0.75767 0.77576 0.79230 0.80647 0.81734 0.82421 0.82657
0.290  0.60939 0.61279 0.61842 0.62628 0.63630 0.64841 0.66247 0.67829 0.69560 0.71398 0.73303 0.75208 0.77033 0.78708 0.80143 0.81245 0.81943 0.82179
0.295  0.60204 0.60547 0.61118 0.61914 0.62928 0.64154 0.65578 0.67179 0.68928 0.70793 0.72715 0.74644 0.76498 0.78192 0.79638 0.80753 0.81461 0.81699
0.300  0.59475 0.59823 0.60400 0.61205 0.62232 0.63471 0.64910 0.66530 0.68303 0.70185 0.72136 0.74079 0.75954 0.77668 0.79137 0.80264 0.80975 0.81220
0.305  0.58754 0.59105 0.59689 0.60503 0.61542 0.62795 0.64251 0.65889 0.67681 0.69585 0.71551 0.73523 0.75416 0.77149 0.78629 0.79768 0.80491 0.80735
0.310  0.58040 0.58395 0.58985 0.59807 0.60857 0.62124 0.63596 0.65250 0.67059 0.68983 0.70975 0.72960 0.74875 0.76626 0.78119 0.79271 0.80002 0.80248
0.315  0.57332 0.57691 0.58287 0.59118 0.60177 0.61456 0.62942 0.64615 0.66445 0.68387 0.70393 0.72406 0.74332 0.76099 0.77614 0.78777 0.79510 0.79762
0.320  0.56632 0.56995 0.57596 0.58436 0.59505 0.60797 0.62297 0.63986 0.65829 0.67793 0.69820 0.71844 0.73797 0.75581 0.77102 0.78276 0.79020 0.79271
0.325  0.55939 0.56304 0.56912 0.57759 0.58839 0.60142 0.61657 0.63357 0.65221 0.67199 0.69242 0.71291 0.73253 0.75053 0.76588 0.77778 0.78524 0.78781
0.330  0.55253 0.55622 0.56235 0.57088 0.58178 0.59493 0.61018 0.62736 0.64611 0.66612 0.68673 0.70732 0.72718 0.74525 0.76080 0.77274 0.78029 0.78286
0.335  0.54574 0.54946 0.55564 0.56424 0.57522 0.58848 0.60387 0.62120 0.64011 0.66022 0.68098 0.70174 0.72176 0.74005 0.75565 0.76769 0.77531 0.77788
0.340  0.53902 0.54276 0.54900 0.55767 0.56873 0.58209 0.59761 0.61503 0.63408 0.65440 0.67533 0.69624 0.71633 0.73476 0.75055 0.76266 0.77030 0.77293
0.345  0.53237 0.53614 0.54242 0.55116 0.56230 0.57576 0.59137 0.60895 0.62814 0.64855 0.66962 0.69068 0.71099 0.72955 0.74537 0.75758 0.76531 0.76792
0.350  0.52579 0.52959 0.53590 0.54471 0.55593 0.56946 0.58520 0.60287 0.62223 0.64278 0.66401 0.68521 0.70557 0.72426 0.74019 0.75248 0.76027 0.76290
0.355  0.51927 0.52310 0.52945 0.53830 0.54960 0.56324 0.57908 0.59687 0.61631 0.63698 0.65833 0.67966 0.70024 0.71895 0.73507 0.74742 0.75521 0.75789
0.360  0.51282 0.51667 0.52307 0.53198 0.54334 0.55707 0.57298 0.59091 0.61047 0.63127 0.65276 0.67422 0.69483 0.71374 0.72986 0.74230 0.75017 0.75284
0.365  0.50644 0.51032 0.51675 0.52571 0.53714 0.55094 0.56695 0.58494 0.60461 0.62552 0.64712 0.66869 0.68950 0.70843 0.72472 0.73721 0.74509 0.74780
0.370  0.50013 0.50402 0.51049 0.51951 0.53100 0.54485 0.56097 0.57906 0.59884 0.61987 0.64158 0.66328 0.68410 0.70321 0.71951 0.73207 0.74002 0.74271
0.375  0.49388 0.49779 0.50430 0.51336 0.52489 0.53884 0.55500 0.57318 0.59304 0.61417 0.63598 0.65778 0.67870 0.69791 0.71428 0.72691 0.73491 0.73761
0.380  0.48769 0.49162 0.49815 0.50725 0.51886 0.53287 0.54912 0.56738 0.58734 0.60856 0.63048 0.65237 0.67340 0.69268 0.70912 0.72180 0.72979 0.73253
0.385  0.48158 0.48552 0.49208 0.50122 0.51288 0.52693 0.54327 0.56162 0.58160 0.60291 0.62492 0.64690 0.66800 0.68737 0.70388 0.71662 0.72468 0.72741
0.390  0.47552 0.47948 0.48607 0.49525 0.50695 0.52106 0.53743 0.55584 0.57597 0.59736 0.61945 0.64152 0.66271 0.68206 0.69872 0.71149 0.71953 0.72230
0.395  0.46953 0.47351 0.48012 0.48933 0.50106 0.51525 0.53168 0.55016 0.57036 0.59176 0.61393 0.63607 0.65733 0.67684 0.69346 0.70629 0.71440 0.71715
0.400  0.46360 0.46759 0.47423 0.48347 0.49524 0.50945 0.52593 0.54446 0.56472 0.58626 0.60850 0.63062 0.65205 0.67152 0.68829 0.70113 0.70924 0.71198
0.405  0.45773 0.46174 0.46839 0.47765 0.48948 0.50373 0.52026 0.53886 0.55918 0.58071 0.60301 0.62529 0.64668 0.66630 0.68303 0.69592 0.70407 0.70684
0.410  0.45192 0.45594 0.46261 0.47190 0.48376 0.49806 0.51464 0.53329 0.55360 0.57526 0.59762 0.61986 0.64141 0.66098 0.67775 0.69070 0.69889 0.70165
0.415  0.44617 0.45020 0.45688 0.46620 0.47807 0.49239 0.50901 0.52770 0.54812 0.56975 0.59217 0.61455 0.63604 0.65576 0.67257 0.68552 0.69368 0.69649
0.420  0.44048 0.44452 0.45122 0.46056 0.47246 0.48681 0.50347 0.52220 0.54260 0.56436 0.58682 0.60915 0.63078 0.65045 0.66729 0.68028 0.68850 0.69128
0.425  0.43485 0.43889 0.44561 0.45497 0.46689 0.48128 0.49797 0.51668 0.53718 0.55898 0.58139 0.60386 0.62543 0.64523 0.66209 0.67509 0.68328 0.68609
0.430  0.42928 0.43332 0.44006 0.44942 0.46137 0.47579 0.49247 0.51126 0.53180 0.55355 0.57608 0.59848 0.62012 0.63991 0.65680 0.66983 0.67808 0.68086
0.435  0.42376 0.42781 0.43455 0.44393 0.45588 0.47031 0.48705 0.50587 0.52636 0.54822 0.57069 0.59322 0.61485 0.63468 0.65160 0.66463 0.67283 0.67565
0.440  0.41830 0.42236 0.42911 0.43850 0.45046 0.46491 0.48167 0.50045 0.52104 0.54283 0.56542 0.58786 0.60951 0.62938 0.64630 0.65936 0.66761 0.67040
0.445  0.41289 0.41695 0.42370 0.43311 0.44509 0.45955 0.47628 0.49513 0.51566 0.53755 0.56006 0.58262 0.60428 0.62413 0.64109 0.65414 0.66235 0.66518
0.450  0.40754 0.41161 0.41835 0.42775 0.43973 0.45419 0.47098 0.48978 0.51039 0.53221 0.55482 0.57729 0.59895 0.61884 0.63579 0.64885 0.65712 0.65991
0.455  0.40224 0.40631 0.41306 0.42246 0.43445 0.44892 0.46571 0.48452 0.50506 0.52697 0.54949 0.57207 0.59375 0.61353 0.63057 0.64362 0.65184 0.65466
0.460  0.39699 0.40107 0.40782 0.41723 0.42922 0.44369 0.46043 0.47930 0.49985 0.52167 0.54428 0.56675 0.58843 0.60832 0.62526 0.63832 0.64659 0.64938
0.465  0.39180 0.39587 0.40263 0.41204 0.42403 0.43846 0.45524 0.47405 0.49466 0.51648 0.53899 0.56156 0.58323 0.60300 0.62004 0.63308 0.64129 0.64411
0.470  0.38666 0.39073 0.39749 0.40689 0.41885 0.43331 0.45009 0.46889 0.48942 0.51122 0.53381 0.55626 0.57792 0.59779 0.61472 0.62777 0.63602 0.63881
0.475  0.38157 0.38563 0.39237 0.40177 0.41374 0.42820 0.44492 0.46376 0.48428 0.50607 0.52855 0.55109 0.57273 0.59248 0.60949 0.62251 0.63071 0.63353
0.480  0.37653 0.38059 0.38733 0.39671 0.40868 0.42308 0.43984 0.45860 0.47909 0.50095 0.52341 0.54591 0.56743 0.58727 0.60417 0.61720 0.62543 0.62821
0.485  0.37153 0.37559 0.38233 0.39171 0.40366 0.41805 0.43478 0.45354 0.47401 0.49575 0.51817 0.54067 0.56226 0.58196 0.59893 0.61193 0.62011 0.62292
0.490  0.36659 0.37064 0.37737 0.38674 0.39865 0.41306 0.42972 0.44843 0.46895 0.49067 0.51307 0.53553 0.55705 0.57676 0.59361 0.60660 0.61481 0.61758
0.495  0.36170 0.36574 0.37246 0.38182 0.39371 0.40810 0.42474 0.44343 0.46384 0.48551 0.50797 0.53028 0.55181 0.57153 0.58837 0.60132 0.60947 0.61227
0.500  0.35685 0.36089 0.36760 0.37691 0.38882 0.40314 0.41974 0.43846 0.45883 0.48047 0.50278 0.52517 0.54664 0.56625 0.58304 0.59598 0.60416 0.60693
0.505  0.35205 0.35608 0.36276 0.37208 0.38396 0.39825 0.41483 0.43344 0.45376 0.47534 0.49771 0.51994 0.54138 0.56104 0.57779 0.59069 0.59881 0.60160
0.510  0.34729 0.35132 0.35798 0.36728 0.37911 0.39341 0.40995 0.42852 0.44880 0.47034 0.49256 0.51484 0.53623 0.55574 0.57246 0.58534 0.59349 0.59624
0.515  0.34258 0.34659 0.35325 0.36253 0.37432 0.38855 0.40504 0.42356 0.44378 0.46535 0.48752 0.50963 0.53097 0.55054 0.56721 0.58005 0.58813 0.59090
0.520  0.33791 0.34191 0.34856 0.35779 0.36958 0.38377 0.40022 0.41870 0.43887 0.46029 0.48239 0.50456 0.52583 0.54524 0.56187 0.57468 0.58279 0.58552
0.525  0.33329 0.33727 0.34390 0.35311 0.36487 0.37903 0.39544 0.41386 0.43398 0.45534 0.47738 0.49936 0.52058 0.54004 0.55661 0.56938 0.57741 0.58017
0.530  0.32871 0.33268 0.33930 0.34848 0.36017 0.37427 0.39062 0.40898 0.42902 0.45031 0.47227 0.49431 0.51545 0.53474 0.55127 0.56401 0.57206 0.57478
0.535  0.32417 0.32813 0.33472 0.34388 0.35554 0.36959 0.38589 0.40419 0.42418 0.44540 0.46729 0.48913 0.51020 0.52955 0.54601 0.55869 0.56667 0.56941
0.540  0.31967 0.32363 0.33018 0.33932 0.35094 0.36495 0.38120 0.39944 0.41926 0.44040 0.46232 0.48409 0.50509 0.52424 0.54066 0.55331 0.56132 0.56401
0.545  0.31522 0.31916 0.32569 0.33477 0.34636 0.36029 0.37646 0.39463 0.41447 0.43553 0.45726 0.47905 0.49985 0.51906 0.53540 0.54799 0.55594 0.55863
0.550  0.31080 0.31473 0.32123 0.33028 0.34181 0.35571 0.37182 0.38993 0.40969 0.43067 0.45232 0.47391 0.49475 0.51375 0.53013 0.54266 0.55054 0.55321
0.555  0.30643 0.31034 0.31682 0.32583 0.33731 0.35116 0.36721 0.38516 0.40483 0.42573 0.44727 0.46889 0.48961 0.50856 0.52478 0.53727 0.54516 0.54782
0.560  0.30209 0.30598 0.31244 0.32142 0.33285 0.34664 0.36256 0.38051 0.40010 0.42090 0.44236 0.46376 0.48442 0.50336 0.51951 0.53193 0.53974 0.54242
0.565  0.29779 0.30166 0.30809 0.31704 0.32838 0.34210 0.35801 0.37587 0.39528 0.41598 0.43733 0.45877 0.47932 0.49808 0.51415 0.52653 0.53435 0.53699
0.570  0.29353 0.29738 0.30377 0.31266 0.32399 0.33765 0.35348 0.37118 0.39059 0.41119 0.43244 0.45365 0.47411 0.49289 0.50887 0.52118 0.52892 0.53158
0.575  0.28931 0.29314 0.29950 0.30835 0.31962 0.33322 0.34891 0.36660 0.38591 0.40640 0.42756 0.44867 0.46903 0.48760 0.50351 0.51577 0.52352 0.52613
0.580  0.28513 0.28894 0.29527 0.30407 0.31529 0.32876 0.34443 0.36203 0.38115 0.40154 0.42258 0.44356 0.46382 0.48241 0.49823 0.51042 0.51810 0.52071
0.585  0.28098 0.28477 0.29107 0.29983 0.31095 0.32439 0.33998 0.35741 0.37651 0.39680 0.41772 0.43860 0.45874 0.47711 0.49295 0.50505 0.51267 0.51525
0.590  0.27687 0.28064 0.28690 0.29558 0.30667 0.32005 0.33548 0.35289 0.37188 0.39196 0.41275 0.43363 0.45354 0.47193 0.48758 0.49963 0.50724 0.50981
0.595  0.27279 0.27654 0.28276 0.29140 0.30243 0.31567 0.33108 0.34838 0.36718 0.38724 0.40792 0.42855 0.44847 0.46672 0.48229 0.49426 0.50179 0.50437
0.600  0.26875 0.27248 0.27865 0.28725 0.29822 0.31139 0.32671 0.34383 0.36260 0.38242 0.40297 0.42361 0.44340 0.46145 0.47692 0.48883 0.49636 0.49889
0.605  0.26474 0.26844 0.27458 0.28313 0.29399 0.30712 0.32228 0.33937 0.35793 0.37774 0.39816 0.41854 0.43821 0.45626 0.47163 0.48345 0.49089 0.49344
0.610  0.26076 0.26443 0.27054 0.27905 0.28983 0.30289 0.31795 0.33485 0.35338 0.37306 0.39336 0.41361 0.43315 0.45097 0.46624 0.47801 0.48545 0.48795
0.615  0.25682 0.26046 0.26654 0.27495 0.28571 0.29862 0.31364 0.33043 0.34885 0.36829 0.38844 0.40867 0.42797 0.44579 0.46095 0.47263 0.48000 0.48249
0.620  0.25290 0.25653 0.26256 0.27092 0.28160 0.29443 0.30928 0.32604 0.34423 0.36364 0.38366 0.40363 0.42291 0.44049 0.45565 0.46723 0.47451 0.47701
0.625  0.24903 0.25263 0.25862 0.26692 0.27749 0.29027 0.30502 0.32157 0.33973 0.35897 0.37876 0.39872 0.41785 0.43531 0.45026 0.46178 0.46906 0.47151
0.630  0.24517 0.24875 0.25468 0.26295 0.27344 0.28607 0.30078 0.31722 0.33514 0.35427 0.37400 0.39368 0.41268 0.43012 0.44496 0.45638 0.46356 0.46602
0.635  0.24136 0.24491 0.25079 0.25900 0.26942 0.28196 0.29649 0.31288 0.33067 0.34966 0.36924 0.38878 0.40764 0.42483 0.43956 0.45092 0.45809 0.46050
0.640  0.23757 0.24110 0.24694 0.25505 0.26542 0.27787 0.29229 0.30847 0.32621 0.34494 0.36437 0.38386 0.40246 0.41964 0.43425 0.44551 0.45261 0.45501
0.645  0.23381 0.23731 0.24311 0.25116 0.26140 0.27380 0.28811 0.30416 0.32167 0.34036 0.35963 0.37886 0.39742 0.41435 0.42894 0.44009 0.44710 0.44950
0.650  0.23009 0.23355 0.23931 0.24730 0.25746 0.26970 0.28388 0.29988 0.31725 0.33578 0.35477 0.37397 0.39237 0.40916 0.42354 0.43462 0.44161 0.44397
0.655  0.22639 0.22982 0.23553 0.24346 0.25354 0.26568 0.27974 0.29552 0.31283 0.33110 0.35005 0.36896 0.38722 0.40397 0.41822 0.42919 0.43611 0.43845
0.660  0.22272 0.22612 0.23176 0.23961 0.24964 0.26168 0.27563 0.29127 0.30833 0.32655 0.34534 0.36408 0.38218 0.39868 0.41289 0.42376 0.43059 0.43290
0.665  0.21908 0.22245 0.22804 0.23582 0.24572 0.25764 0.27145 0.28703 0.30395 0.32189 0.34051 0.35920 0.37702 0.39348 0.40749 0.41827 0.42508 0.42737
0.670  0.21546 0.21880 0.22435 0.23206 0.24187 0.25368 0.26737 0.28273 0.29957 0.31736 0.33581 0.35421 0.37198 0.38825 0.40216 0.41283 0.41954 0.42184
0.675  0.21187 0.21519 0.22068 0.22832 0.23804 0.24975 0.26331 0.27852 0.29512 0.31284 0.33099 0.34935 0.36694 0.38299 0.39674 0.40733 0.41402 0.41627
0.680  0.20831 0.21159 0.21704 0.22460 0.23423 0.24577 0.25919 0.27433 0.29077 0.30821 0.32631 0.34436 0.36179 0.37779 0.39140 0.40188 0.40849 0.41072
0.685  0.20478 0.20803 0.21342 0.22087 0.23040 0.24187 0.25516 0.27007 0.28634 0.30371 0.32163 0.33950 0.35676 0.37249 0.38606 0.39642 0.40293 0.40516
0.690  0.20127 0.20449 0.20980 0.21721 0.22664 0.23800 0.25115 0.26592 0.28202 0.29921 0.31683 0.33464 0.35160 0.36729 0.38063 0.39090 0.39739 0.39957
0.695  0.19778 0.20096 0.20623 0.21356 0.22289 0.23414 0.24714 0.26176 0.27771 0.29462 0.31216 0.32967 0.34657 0.36209 0.37528 0.38543 0.39184 0.39400
0.700  0.19432 0.19746 0.20268 0.20994 0.21917 0.23023 0.24311 0.25755 0.27331 0.29014 0.30750 0.32482 0.34154 0.35678 0.36992 0.37996 0.38627 0.38840
0.705  0.19089 0.19399 0.19915 0.20633 0.21542 0.22641 0.23915 0.25344 0.26902 0.28556 0.30272 0.31985 0.33639 0.35157 0.36448 0.37442 0.38070 0.38282
0.710  0.18747 0.19054 0.19565 0.20271 0.21174 0.22261 0.23520 0.24926 0.26475 0.28110 0.29807 0.31500 0.33135 0.34635 0.35912 0.36894 0.37513 0.37722
0.715  0.18408 0.18712 0.19217 0.19915 0.20807 0.21876 0.23120 0.24516 0.26038 0.27665 0.29330 0.31016 0.32632 0.34105 0.35367 0.36344 0.36954 0.37160
0.720  0.18071 0.18372 0.18868 0.19561 0.20443 0.21499 0.22728 0.24108 0.25613 0.27209 0.28866 0.30520 0.32117 0.33583 0.34829 0.35789 0.36395 0.36599
0.725  0.17737 0.18034 0.18524 0.19209 0.20075 0.21124 0.22338 0.23692 0.25188 0.26765 0.28402 0.30036 0.31613 0.33051 0.34291 0.35238 0.35835 0.36037
0.730  0.17405 0.17698 0.18183 0.18859 0.19715 0.20750 0.21942 0.23287 0.24754 0.26322 0.27927 0.29552 0.31107 0.32529 0.33745 0.34687 0.35274 0.35472
0.735  0.17075 0.17364 0.17843 0.18507 0.19355 0.20372 0.21555 0.22883 0.24332 0.25869 0.27464 0.29056 0.30594 0.32006 0.33206 0.34130 0.34713 0.34909
0.740  0.16747 0.17033 0.17505 0.18160 0.18998 0.20001 0.21169 0.22471 0.23909 0.25427 0.27002 0.28573 0.30090 0.31473 0.32666 0.33577 0.34150 0.34345
0.745  0.16421 0.16702 0.17169 0.17816 0.18637 0.19633 0.20777 0.22069 0.23479 0.24985 0.26528 0.28089 0.29574 0.30949 0.32118 0.33022 0.33587 0.33778
0.750  0.16097 0.16374 0.16835 0.17473 0.18284 0.19265 0.20394 0.21669 0.23059 0.24534 0.26066 0.27594 0.29070 0.30425 0.31577 0.32463 0.33023 0.33212
0.755  0.15775 0.16048 0.16500 0.17132 0.17931 0.18892 0.20012 0.21266 0.22629 0.24094 0.25604 0.27110 0.28565 0.29891 0.31035 0.31908 0.32458 0.32645
0.760  0.15455 0.15724 0.16170 0.16789 0.17580 0.18528 0.19624 0.20861 0.22211 0.23643 0.25131 0.26615 0.28049 0.29366 0.30485 0.31352 0.31892 0.32075
0.765  0.15137 0.15402 0.15841 0.16451 0.17226 0.18165 0.19244 0.20463 0.21793 0.23204 0.24669 0.26131 0.27544 0.28840 0.29942 0.30790 0.31326 0.31506
0.770  0.14821 0.15082 0.15515 0.16115 0.16878 0.17796 0.18866 0.20066 0.21366 0.22765 0.24197 0.25647 0.27038 0.28304 0.29398 0.30232 0.30758 0.30936
0.775  0.14507 0.14764 0.15189 0.15780 0.16532 0.17435 0.18488 0.19661 0.20949 0.22316 0.23736 0.25152 0.26521 0.27778 0.28846 0.29673 0.30189 0.30363
0.780  0.14194 0.14447 0.14866 0.15447 0.16187 0.17076 0.18104 0.19266 0.20533 0.21878 0.23275 0.24668 0.26014 0.27250 0.28300 0.29109 0.29619 0.29791
0.785  0.13883 0.14132 0.14541 0.15112 0.15838 0.16717 0.17729 0.18871 0.20108 0.21440 0.22802 0.24183 0.25507 0.26713 0.27754 0.28548 0.29049 0.29218
0.790  0.13574 0.13818 0.14221 0.14782 0.15496 0.16354 0.17355 0.18469 0.19693 0.20992 0.22341 0.23688 0.24989 0.26184 0.27199 0.27986 0.28476 0.28641
0.795  0.13266 0.13505 0.13902 0.14453 0.15154 0.15998 0.16974 0.18076 0.19278 0.20554 0.21880 0.23203 0.24481 0.25654 0.26651 0.27418 0.27903 0.28066
0.800  0.12960 0.13194 0.13584 0.14126 0.14814 0.15643 0.16601 0.17683 0.18855 0.20117 0.21408 0.22717 0.23972 0.25115 0.26101 0.26854 0.27329 0.27489
0.805  0.12655 0.12885 0.13268 0.13800 0.14474 0.15288 0.16229 0.17283 0.18441 0.19670 0.20947 0.22221 0.23452 0.24583 0.25544 0.26289 0.26752 0.26909
0.810  0.12352 0.12578 0.12953 0.13471 0.14133 0.14929 0.15850 0.16892 0.18027 0.19233 0.20485 0.21735 0.22942 0.24051 0.24992 0.25718 0.26176 0.26330
0.815  0.12049 0.12271 0.12639 0.13147 0.13796 0.14577 0.15480 0.16500 0.17605 0.18795 0.20013 0.21248 0.22431 0.23509 0.24440 0.25150 0.25598 0.25749
0.820  0.11749 0.11966 0.12324 0.12825 0.13460 0.14225 0.15110 0.16102 0.17192 0.18348 0.19551 0.20750 0.21910 0.22975 0.23885 0.24581 0.25017 0.25165
0.825  0.11450 0.11663 0.12013 0.12503 0.13125 0.13868 0.14741 0.15712 0.16779 0.17911 0.19088 0.20262 0.21397 0.22439 0.23324 0.24006 0.24436 0.24581
0.830  0.11152 0.11360 0.11703 0.12182 0.12786 0.13518 0.14365 0.15322 0.16357 0.17473 0.18615 0.19773 0.20883 0.21894 0.22767 0.23434 0.23854 0.23996
0.835  0.10855 0.11059 0.11394 0.11859 0.12453 0.13169 0.13996 0.14924 0.15944 0.17026 0.18151 0.19274 0.20359 0.21356 0.22209 0.22860 0.23270 0.23407
0.840  0.10559 0.10757 0.11086 0.11540 0.12121 0.12820 0.13628 0.14534 0.15531 0.16588 0.17687 0.18784 0.19843 0.20817 0.21643 0.22284 0.22683 0.22818
0.845  0.10264 0.10457 0.10779 0.11222 0.11789 0.12466 0.13254 0.14145 0.15109 0.16149 0.17213 0.18292 0.19326 0.20268 0.21082 0.21703 0.22096 0.22228
0.850  0.09971 0.10159 0.10472 0.10905 0.11453 0.12118 0.12886 0.13748 0.14696 0.15701 0.16747 0.17790 0.18799 0.19726 0.20520 0.21125 0.21507 0.21633
0.855  0.09678 0.09861 0.10164 0.10588 0.11123 0.11770 0.12519 0.13359 0.14282 0.15262 0.16281 0.17297 0.18280 0.19183 0.19949 0.20544 0.20914 0.21039
0.860  0.09386 0.09564 0.09860 0.10272 0.10792 0.11423 0.12152 0.12969 0.13867 0.14821 0.15804 0.16802 0.17759 0.18636 0.19383 0.19957 0.20320 0.20443
0.865  0.09095 0.09268 0.09555 0.09953 0.10463 0.11070 0.11778 0.12579 0.13445 0.14372 0.15336 0.16298 0.17228 0.18083 0.18814 0.19373 0.19725 0.19842
0.870  0.08804 0.08973 0.09252 0.09638 0.10133 0.10723 0.11411 0.12182 0.13030 0.13930 0.14867 0.15800 0.16704 0.17533 0.18241 0.18785 0.19126 0.19241
0.875  0.08514 0.08678 0.08948 0.09323 0.09799 0.10376 0.11043 0.11791 0.12614 0.13487 0.14387 0.15301 0.16177 0.16982 0.17665 0.18193 0.18525 0.18637
0.880  0.08224 0.08383 0.08645 0.09009 0.09470 0.10028 0.10669 0.11400 0.12190 0.13035 0.13915 0.14793 0.15642 0.16422 0.17090 0.17600 0.17922 0.18029
0.885  0.07935 0.08089 0.08342 0.08694 0.09140 0.09676 0.10301 0.11001 0.11772 0.12590 0.13441 0.14290 0.15112 0.15866 0.16512 0.17005 0.17316 0.17420
0.890  0.07646 0.07794 0.08037 0.08376 0.08810 0.09328 0.09932 0.10608 0.11353 0.12143 0.12958 0.13786 0.14579 0.15308 0.15927 0.16407 0.16706 0.16807
0.895  0.07357 0.07499 0.07735 0.08061 0.08476 0.08980 0.09562 0.10215 0.10926 0.11688 0.12481 0.13271 0.14044 0.14741 0.15343 0.15803 0.16094 0.16190
0.900  0.07068 0.07205 0.07432 0.07746 0.08146 0.08630 0.09186 0.09813 0.10504 0.11238 0.12001 0.12763 0.13499 0.14177 0.14756 0.15199 0.15478 0.15571
0.905  0.06779 0.06910 0.07128 0.07431 0.07815 0.08276 0.08814 0.09417 0.10081 0.10786 0.11512 0.12251 0.12959 0.13609 0.14161 0.14591 0.14859 0.14948
0.910  0.06489 0.06615 0.06824 0.07114 0.07483 0.07925 0.08441 0.09019 0.09649 0.10325 0.11028 0.11729 0.12415 0.13038 0.13568 0.13979 0.14235 0.14319
0.915  0.06199 0.06319 0.06520 0.06797 0.07149 0.07572 0.08064 0.08619 0.09222 0.09868 0.10541 0.11212 0.11861 0.12458 0.12969 0.13360 0.13607 0.13688
0.920  0.05908 0.06023 0.06214 0.06476 0.06811 0.07218 0.07684 0.08212 0.08792 0.09409 0.10043 0.10690 0.11309 0.11879 0.12366 0.12739 0.12974 0.13052
0.925  0.05616 0.05725 0.05905 0.06156 0.06475 0.06859 0.07306 0.07807 0.08354 0.08939 0.09550 0.10165 0.10754 0.11295 0.11755 0.12113 0.12335 0.12409
0.930  0.05322 0.05426 0.05597 0.05835 0.06137 0.06501 0.06925 0.07400 0.07918 0.08473 0.09052 0.09629 0.10187 0.10701 0.11142 0.11478 0.11691 0.11762
0.935  0.05027 0.05125 0.05286 0.05511 0.05797 0.06140 0.06536 0.06984 0.07479 0.08003 0.08549 0.09094 0.09621 0.10107 0.10522 0.10840 0.11040 0.11108
0.940  0.04730 0.04822 0.04974 0.05185 0.05451 0.05776 0.06149 0.06570 0.07034 0.07528 0.08036 0.08554 0.09049 0.09505 0.09896 0.10194 0.10383 0.10444
0.945  0.04430 0.04516 0.04658 0.04854 0.05104 0.05405 0.05757 0.06151 0.06581 0.07042 0.07522 0.08001 0.08470 0.08896 0.09259 0.09541 0.09716 0.09775
0.950  0.04127 0.04206 0.04339 0.04521 0.04754 0.05034 0.05361 0.05723 0.06127 0.06555 0.07002 0.07447 0.07878 0.08275 0.08616 0.08876 0.09041 0.09094
0.955  0.03820 0.03893 0.04015 0.04183 0.04398 0.04656 0.04955 0.05293 0.05665 0.06061 0.06468 0.06884 0.07282 0.07648 0.07962 0.08202 0.08354 0.08404
0.960  0.03507 0.03574 0.03686 0.03840 0.04037 0.04273 0.04546 0.04855 0.05191 0.05553 0.05930 0.06306 0.06674 0.07009 0.07294 0.07516 0.07655 0.07699
0.965  0.03189 0.03249 0.03349 0.03489 0.03665 0.03878 0.04128 0.04407 0.04712 0.05039 0.05380 0.05720 0.06049 0.06353 0.06614 0.06814 0.06939 0.06981
0.970  0.02862 0.02916 0.03005 0.03130 0.03286 0.03476 0.03699 0.03945 0.04220 0.04511 0.04811 0.05118 0.05412 0.05683 0.05915 0.06093 0.06206 0.06242
0.975  0.02524 0.02571 0.02649 0.02757 0.02895 0.03061 0.03253 0.03471 0.03708 0.03963 0.04228 0.04497 0.04754 0.04991 0.05194 0.05349 0.05448 0.05479
0.980  0.02171 0.02212 0.02278 0.02369 0.02487 0.02628 0.02792 0.02977 0.03178 0.03395 0.03621 0.03846 0.04067 0.04269 0.04441 0.04575 0.04659 0.04684
0.985  0.01797 0.01830 0.01884 0.01958 0.02054 0.02168 0.02302 0.02451 0.02617 0.02793 0.02975 0.03161 0.03340 0.03504 0.03646 0.03755 0.03823 0.03844
0.990  0.01388 0.01413 0.01453 0.01510 0.01581 0.01667 0.01767 0.01881 0.02007 0.02138 0.02277 0.02418 0.02552 0.02677 0.02784 0.02866 0.02919 0.02934
0.995  0.00910 0.00925 0.00951 0.00986 0.01031 0.01086 0.01149 0.01221 0.01299 0.01383 0.01470 0.01558 0.01645 0.01723 0.01791 0.01844 0.01876 0.01886
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e090.dat <==
# alpha = +0.50 epsilon = 0.90
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99976 0.99976 0.99976 0.99977 0.99978 0.99979 0.99980 0.99981 0.99983 0.99984 0.99986 0.99987 0.99989 0.99990 0.99991 0.99992 0.99993 0.99993
0.010  0.99903 0.99904 0.99906 0.99909 0.99912 0.99916 0.99920 0.99925 0.99931 0.99937 0.99943 0.99949 0.99955 0.99960 0.99964 0.99968 0.99970 0.99971
0.015  0.99782 0.99785 0.99789 0.99794 0.99802 0.99810 0.99820 0.99832 0.99844 0.99857 0.99871 0.99885 0.99898 0.99910 0.99920 0.99928 0.99933 0.99935
0.020  0.99614 0.99619 0.99626 0.99636 0.99649 0.99664 0.99682 0.99702 0.99724 0.99747 0.99772 0.99796 0.99819 0.99840 0.99858 0.99872 0.99881 0.99882
0.025  0.99399 0.99406 0.99417 0.99433 0.99453 0.99476 0.99504 0.99536 0.99570 0.99606 0.99644 0.99682 0.99718 0.99751 0.99779 0.99800 0.99814 0.99817
0.030  0.99138 0.99148 0.99164 0.99186 0.99215 0.99249 0.99289 0.99334 0.99383 0.99435 0.99489 0.99543 0.99595 0.99642 0.99682 0.99713 0.99733 0.99739
0.035  0.98832 0.98845 0.98867 0.98897 0.98936 0.98982 0.99036 0.99097 0.99163 0.99234 0.99307 0.99380 0.99450 0.99514 0.99569 0.99611 0.99637 0.99646
0.040  0.98483 0.98500 0.98528 0.98567 0.98617 0.98677 0.98747 0.98826 0.98912 0.99004 0.99099 0.99193 0.99284 0.99368 0.99438 0.99493 0.99527 0.99539
0.045  0.98092 0.98113 0.98148 0.98197 0.98260 0.98336 0.98424 0.98523 0.98631 0.98746 0.98865 0.98984 0.99098 0.99203 0.99292 0.99360 0.99403 0.99416
0.050  0.97660 0.97686 0.97729 0.97789 0.97866 0.97958 0.98066 0.98187 0.98320 0.98461 0.98606 0.98752 0.98892 0.99020 0.99129 0.99212 0.99265 0.99282
0.055  0.97189 0.97220 0.97272 0.97344 0.97436 0.97547 0.97676 0.97821 0.97980 0.98149 0.98324 0.98499 0.98666 0.98820 0.98950 0.99050 0.99113 0.99133
0.060  0.96681 0.96717 0.96778 0.96863 0.96972 0.97103 0.97255 0.97426 0.97613 0.97812 0.98018 0.98224 0.98422 0.98602 0.98756 0.98874 0.98948 0.98973
0.065  0.96137 0.96180 0.96251 0.96349 0.96475 0.96627 0.96804 0.97002 0.97220 0.97451 0.97690 0.97929 0.98159 0.98368 0.98547 0.98684 0.98770 0.98800
0.070  0.95560 0.95609 0.95690 0.95804 0.95948 0.96122 0.96325 0.96552 0.96802 0.97067 0.97341 0.97615 0.97878 0.98119 0.98323 0.98480 0.98579 0.98612
0.075  0.94952 0.95007 0.95099 0.95228 0.95391 0.95589 0.95819 0.96077 0.96360 0.96661 0.96971 0.97282 0.97581 0.97853 0.98085 0.98263 0.98375 0.98414
0.080  0.94314 0.94376 0.94479 0.94624 0.94808 0.95030 0.95288 0.95578 0.95896 0.96234 0.96583 0.96932 0.97267 0.97574 0.97834 0.98034 0.98160 0.98202
0.085  0.93648 0.93717 0.93833 0.93993 0.94198 0.94446 0.94733 0.95056 0.95410 0.95787 0.96176 0.96565 0.96938 0.97279 0.97569 0.97792 0.97932 0.97980
0.090  0.92957 0.93033 0.93161 0.93338 0.93565 0.93839 0.94156 0.94514 0.94905 0.95322 0.95751 0.96181 0.96594 0.96971 0.97292 0.97538 0.97693 0.97745
0.095  0.92241 0.92326 0.92466 0.92661 0.92909 0.93210 0.93559 0.93952 0.94381 0.94838 0.95311 0.95783 0.96236 0.96649 0.97002 0.97272 0.97442 0.97501
0.100  0.91505 0.91597 0.91749 0.91962 0.92234 0.92562 0.92943 0.93371 0.93840 0.94339 0.94855 0.95369 0.95864 0.96316 0.96701 0.96995 0.97181 0.97244
0.105  0.90748 0.90848 0.91014 0.91245 0.91539 0.91895 0.92309 0.92774 0.93283 0.93825 0.94384 0.94943 0.95480 0.95970 0.96387 0.96707 0.96909 0.96976
0.110  0.89973 0.90081 0.90260 0.90509 0.90828 0.91212 0.91659 0.92161 0.92711 0.93296 0.93900 0.94504 0.95083 0.95613 0.96063 0.96408 0.96626 0.96701
0.115  0.89182 0.89297 0.89490 0.89758 0.90101 0.90514 0.90994 0.91534 0.92125 0.92754 0.93404 0.94052 0.94676 0.95244 0.95729 0.96100 0.96334 0.96413
0.120  0.88376 0.88500 0.88706 0.88993 0.89360 0.89802 0.90316 0.90894 0.91527 0.92200 0.92895 0.93590 0.94257 0.94866 0.95384 0.95781 0.96032 0.96115
0.125  0.87557 0.87689 0.87909 0.88215 0.88606 0.89078 0.89626 0.90243 0.90917 0.91635 0.92376 0.93117 0.93828 0.94477 0.95030 0.95453 0.95719 0.95811
0.130  0.86726 0.86867 0.87100 0.87426 0.87841 0.88343 0.88925 0.89581 0.90297 0.91060 0.91847 0.92634 0.93389 0.94078 0.94666 0.95116 0.95399 0.95495
0.135  0.85886 0.86035 0.86282 0.86627 0.87067 0.87598 0.88215 0.88909 0.89668 0.90475 0.91309 0.92142 0.92941 0.93672 0.94293 0.94769 0.95070 0.95171
0.140  0.85037 0.85194 0.85455 0.85819 0.86283 0.86844 0.87495 0.88228 0.89030 0.89882 0.90761 0.91642 0.92486 0.93256 0.93912 0.94414 0.94731 0.94840
0.145  0.84181 0.84346 0.84621 0.85004 0.85493 0.86083 0.86769 0.87540 0.88384 0.89281 0.90208 0.91133 0.92021 0.92833 0.93523 0.94052 0.94386 0.94499
0.150  0.83319 0.83493 0.83781 0.84183 0.84697 0.85316 0.86036 0.86846 0.87731 0.88673 0.89646 0.90618 0.91551 0.92401 0.93125 0.93682 0.94031 0.94150
0.155  0.82452 0.82634 0.82936 0.83357 0.83895 0.84544 0.85298 0.86146 0.87073 0.88059 0.89078 0.90095 0.91072 0.91962 0.92722 0.93303 0.93670 0.93795
0.160  0.81581 0.81771 0.82087 0.82527 0.83089 0.83767 0.84555 0.85441 0.86409 0.87441 0.88505 0.89567 0.90587 0.91518 0.92310 0.92918 0.93300 0.93431
0.165  0.80708 0.80906 0.81236 0.81695 0.82280 0.82987 0.83808 0.84732 0.85742 0.86816 0.87925 0.89033 0.90096 0.91066 0.91892 0.92526 0.92925 0.93060
0.170  0.79834 0.80040 0.80382 0.80860 0.81469 0.82205 0.83059 0.84020 0.85071 0.86188 0.87342 0.88493 0.89599 0.90608 0.91469 0.92127 0.92542 0.92682
0.175  0.78958 0.79172 0.79528 0.80023 0.80656 0.81420 0.82307 0.83305 0.84396 0.85556 0.86754 0.87950 0.89099 0.90146 0.91038 0.91721 0.92152 0.92299
0.180  0.78082 0.78304 0.78673 0.79187 0.79843 0.80634 0.81554 0.82588 0.83719 0.84921 0.86163 0.87402 0.88592 0.89677 0.90601 0.91310 0.91756 0.91908
0.185  0.77208 0.77438 0.77819 0.78351 0.79029 0.79849 0.80800 0.81870 0.83040 0.84283 0.85568 0.86851 0.88080 0.89203 0.90159 0.90893 0.91355 0.91511
0.190  0.76335 0.76572 0.76967 0.77516 0.78217 0.79063 0.80046 0.81151 0.82359 0.83644 0.84971 0.86295 0.87566 0.88726 0.89713 0.90470 0.90947 0.91108
0.195  0.75464 0.75709 0.76115 0.76682 0.77405 0.78278 0.79291 0.80431 0.81678 0.83003 0.84370 0.85737 0.87046 0.88243 0.89261 0.90042 0.90533 0.90701
0.200  0.74596 0.74848 0.75267 0.75851 0.76595 0.77494 0.78538 0.79712 0.80995 0.82360 0.83769 0.85175 0.86525 0.87755 0.88803 0.89608 0.90115 0.90287
0.205  0.73732 0.73991 0.74422 0.75022 0.75788 0.76712 0.77786 0.78993 0.80314 0.81717 0.83165 0.84610 0.85999 0.87266 0.88344 0.89169 0.89690 0.89867
0.210  0.72871 0.73138 0.73580 0.74196 0.74983 0.75933 0.77036 0.78276 0.79632 0.81073 0.82561 0.84046 0.85470 0.86771 0.87878 0.88726 0.89261 0.89442
0.215  0.72015 0.72288 0.72742 0.73374 0.74181 0.75156 0.76287 0.77560 0.78950 0.80429 0.81954 0.83477 0.84940 0.86271 0.87407 0.88279 0.88827 0.89014
0.220  0.71163 0.71443 0.71908 0.72556 0.73383 0.74382 0.75541 0.76844 0.78270 0.79784 0.81346 0.82909 0.84405 0.85772 0.86935 0.87827 0.88388 0.88579
0.225  0.70317 0.70603 0.71080 0.71743 0.72589 0.73611 0.74797 0.76132 0.77590 0.79141 0.80740 0.82337 0.83868 0.85267 0.86458 0.87370 0.87945 0.88140
0.230  0.69475 0.69768 0.70255 0.70934 0.71799 0.72844 0.74057 0.75421 0.76912 0.78496 0.80131 0.81766 0.83332 0.84759 0.85976 0.86909 0.87497 0.87698
0.235  0.68640 0.68940 0.69437 0.70130 0.71014 0.72081 0.73320 0.74713 0.76236 0.77855 0.79525 0.81192 0.82790 0.84251 0.85491 0.86446 0.87045 0.87250
0.240  0.67811 0.68117 0.68624 0.69331 0.70233 0.71322 0.72586 0.74008 0.75561 0.77212 0.78916 0.80616 0.82250 0.83738 0.85006 0.85978 0.86590 0.86798
0.245  0.66988 0.67300 0.67817 0.68538 0.69457 0.70567 0.71856 0.73305 0.74890 0.76573 0.78310 0.80044 0.81706 0.83222 0.84515 0.85506 0.86131 0.86342
0.250  0.66171 0.66489 0.67016 0.67750 0.68686 0.69817 0.71130 0.72606 0.74218 0.75932 0.77701 0.79467 0.81160 0.82708 0.84021 0.85032 0.85667 0.85884
0.255  0.65362 0.65684 0.66221 0.66968 0.67921 0.69072 0.70407 0.71910 0.73552 0.75296 0.77097 0.78893 0.80617 0.82188 0.83528 0.84554 0.85200 0.85420
0.260  0.64559 0.64887 0.65432 0.66192 0.67162 0.68332 0.69690 0.71217 0.72886 0.74659 0.76489 0.78316 0.80068 0.81666 0.83028 0.84072 0.84730 0.84953
0.265  0.63762 0.64096 0.64650 0.65422 0.66407 0.67596 0.68977 0.70528 0.72224 0.74026 0.75886 0.77739 0.79518 0.81145 0.82526 0.83588 0.84256 0.84484
0.270  0.62973 0.63312 0.63875 0.64659 0.65658 0.66866 0.68267 0.69844 0.71565 0.73393 0.75281 0.77165 0.78973 0.80620 0.82025 0.83101 0.83779 0.84010
0.275  0.62191 0.62535 0.63106 0.63901 0.64916 0.66141 0.67563 0.69161 0.70908 0.72764 0.74680 0.76588 0.78421 0.80093 0.81519 0.82611 0.83299 0.83533
0.280  0.61417 0.61765 0.62344 0.63151 0.64180 0.65421 0.66864 0.68484 0.70255 0.72135 0.74077 0.76015 0.77874 0.79569 0.81010 0.82117 0.82816 0.83052
0.285  0.60649 0.61002 0.61589 0.62406 0.63449 0.64707 0.66167 0.67809 0.69603 0.71510 0.73478 0.75438 0.77321 0.79038 0.80503 0.81624 0.82330 0.82571
0.290  0.59889 0.60246 0.60841 0.61668 0.62723 0.63998 0.65477 0.67140 0.68957 0.70885 0.72878 0.74866 0.76768 0.78507 0.79990 0.81126 0.81842 0.82085
0.295  0.59136 0.59498 0.60099 0.60937 0.62005 0.63296 0.64792 0.66475 0.68312 0.70266 0.72278 0.74290 0.76220 0.77979 0.79475 0.80625 0.81350 0.81595
0.300  0.58391 0.58757 0.59365 0.60212 0.61293 0.62597 0.64110 0.65812 0.67672 0.69645 0.71684 0.73714 0.75666 0.77445 0.78963 0.80125 0.80855 0.81106
0.305  0.57653 0.58023 0.58638 0.59494 0.60587 0.61905 0.63435 0.65156 0.67035 0.69030 0.71087 0.73145 0.75115 0.76914 0.78445 0.79619 0.80360 0.80611
0.310  0.56922 0.57296 0.57917 0.58783 0.59887 0.61219 0.62765 0.64502 0.66400 0.68415 0.70497 0.72570 0.74563 0.76380 0.77925 0.79112 0.79861 0.80114
0.315  0.56199 0.56577 0.57204 0.58078 0.59192 0.60536 0.62097 0.63852 0.65770 0.67805 0.69903 0.72002 0.74008 0.75843 0.77408 0.78606 0.79359 0.79617
0.320  0.55483 0.55865 0.56497 0.57380 0.58504 0.59862 0.61437 0.63208 0.65141 0.67197 0.69316 0.71429 0.73460 0.75311 0.76885 0.78094 0.78857 0.79115
0.325  0.54775 0.55159 0.55798 0.56688 0.57822 0.59192 0.60781 0.62566 0.64518 0.66590 0.68726 0.70862 0.72905 0.74772 0.76361 0.77584 0.78351 0.78613
0.330  0.54074 0.54461 0.55106 0.56002 0.57147 0.58528 0.60129 0.61931 0.63896 0.65988 0.68142 0.70291 0.72356 0.74233 0.75840 0.77069 0.77844 0.78107
0.335  0.53380 0.53771 0.54420 0.55324 0.56477 0.57868 0.59483 0.61299 0.63281 0.65385 0.67555 0.69720 0.71802 0.73699 0.75313 0.76553 0.77334 0.77599
0.340  0.52694 0.53087 0.53741 0.54652 0.55813 0.57215 0.58843 0.60669 0.62665 0.64788 0.66975 0.69156 0.71247 0.73158 0.74789 0.76037 0.76822 0.77091
0.345  0.52015 0.52411 0.53069 0.53987 0.55156 0.56568 0.58205 0.60047 0.62056 0.64191 0.66392 0.68588 0.70699 0.72623 0.74260 0.75517 0.76310 0.76578
0.350  0.51343 0.51742 0.52404 0.53328 0.54505 0.55925 0.57574 0.59425 0.61451 0.63600 0.65816 0.68026 0.70145 0.72082 0.73730 0.74996 0.75794 0.76064
0.355  0.50677 0.51079 0.51746 0.52674 0.53859 0.55288 0.56948 0.58811 0.60845 0.63007 0.65236 0.67459 0.69597 0.71540 0.73203 0.74476 0.75276 0.75550
0.360  0.50019 0.50423 0.51094 0.52028 0.53219 0.54658 0.56324 0.58200 0.60247 0.62421 0.64663 0.66900 0.69044 0.71004 0.72671 0.73951 0.74758 0.75032
0.365  0.49368 0.49774 0.50449 0.51388 0.52586 0.54031 0.55708 0.57591 0.59648 0.61833 0.64087 0.66335 0.68496 0.70461 0.72142 0.73429 0.74237 0.74514
0.370  0.48724 0.49132 0.49810 0.50754 0.51958 0.53410 0.55096 0.56989 0.59057 0.61253 0.63518 0.65778 0.67944 0.69924 0.71608 0.72902 0.73716 0.73993
0.375  0.48087 0.48497 0.49178 0.50127 0.51335 0.52795 0.54487 0.56388 0.58465 0.60671 0.62946 0.65215 0.67391 0.69381 0.71073 0.72373 0.73193 0.73470
0.380  0.47457 0.47868 0.48552 0.49504 0.50719 0.52185 0.53884 0.55794 0.57880 0.60095 0.62381 0.64660 0.66845 0.68843 0.70542 0.71847 0.72667 0.72947
0.385  0.46833 0.47246 0.47933 0.48889 0.50108 0.51579 0.53287 0.55204 0.57294 0.59518 0.61812 0.64100 0.66293 0.68299 0.70005 0.71316 0.72141 0.72421
0.390  0.46216 0.46630 0.47320 0.48279 0.49503 0.50979 0.52691 0.54615 0.56716 0.58948 0.61250 0.63546 0.65748 0.67754 0.69473 0.70787 0.71613 0.71895
0.395  0.45605 0.46021 0.46713 0.47676 0.48903 0.50385 0.52103 0.54033 0.56141 0.58376 0.60685 0.62989 0.65197 0.67217 0.68934 0.70254 0.71085 0.71366
0.400  0.45001 0.45419 0.46112 0.47078 0.48309 0.49794 0.51516 0.53451 0.55566 0.57811 0.60128 0.62431 0.64654 0.66672 0.68401 0.69723 0.70554 0.70836
0.405  0.44403 0.44822 0.45518 0.46485 0.47720 0.49209 0.50936 0.52877 0.54997 0.57243 0.59566 0.61882 0.64103 0.66134 0.67861 0.69187 0.70022 0.70306
0.410  0.43812 0.44232 0.44929 0.45899 0.47137 0.48630 0.50361 0.52307 0.54427 0.56684 0.59012 0.61327 0.63560 0.65589 0.67320 0.68651 0.69489 0.69773
0.415  0.43227 0.43647 0.44345 0.45318 0.46557 0.48053 0.49787 0.51736 0.53865 0.56121 0.58453 0.60780 0.63011 0.65050 0.66785 0.68117 0.68954 0.69240
0.420  0.42648 0.43069 0.43769 0.44744 0.45985 0.47483 0.49221 0.51174 0.53302 0.55567 0.57904 0.60227 0.62468 0.64505 0.66243 0.67579 0.68420 0.68704
0.425  0.42075 0.42497 0.43198 0.44174 0.45417 0.46918 0.48658 0.50610 0.52746 0.55015 0.57348 0.59683 0.61920 0.63967 0.65707 0.67043 0.67882 0.68169
0.430  0.41508 0.41930 0.42632 0.43609 0.44855 0.46357 0.48097 0.50055 0.52194 0.54460 0.56802 0.59132 0.61374 0.63421 0.65164 0.66503 0.67346 0.67631
0.435  0.40947 0.41370 0.42072 0.43050 0.44296 0.45799 0.47543 0.49503 0.51639 0.53912 0.56250 0.58590 0.60832 0.62882 0.64627 0.65965 0.66806 0.67094
0.440  0.40392 0.40815 0.41518 0.42497 0.43743 0.45248 0.46993 0.48951 0.51093 0.53362 0.55708 0.58041 0.60285 0.62337 0.64083 0.65423 0.66268 0.66553
0.445  0.39843 0.40266 0.40969 0.41948 0.43196 0.44701 0.46444 0.48406 0.50543 0.52819 0.55159 0.57501 0.59746 0.61797 0.63544 0.64884 0.65726 0.66014
0.450  0.39299 0.39723 0.40425 0.41404 0.42651 0.44156 0.45902 0.47860 0.50003 0.52273 0.54620 0.56954 0.59199 0.61253 0.63000 0.64341 0.65186 0.65471
0.455  0.38761 0.39185 0.39887 0.40866 0.42113 0.43618 0.45364 0.47322 0.49459 0.51735 0.54075 0.56417 0.58662 0.60707 0.62461 0.63800 0.64642 0.64930
0.460  0.38229 0.38652 0.39355 0.40333 0.41580 0.43085 0.44827 0.46788 0.48925 0.51193 0.53540 0.55872 0.58116 0.60169 0.61915 0.63255 0.64099 0.64385
0.465  0.37702 0.38125 0.38827 0.39805 0.41051 0.42552 0.44297 0.46252 0.48393 0.50660 0.52998 0.55337 0.57580 0.59623 0.61375 0.62713 0.63554 0.63841
0.470  0.37180 0.37603 0.38305 0.39282 0.40525 0.42028 0.43770 0.45725 0.47858 0.50123 0.52465 0.54794 0.57035 0.59086 0.60829 0.62167 0.63010 0.63295
0.475  0.36664 0.37086 0.37786 0.38762 0.40006 0.41507 0.43244 0.45200 0.47332 0.49594 0.51927 0.54261 0.56500 0.58539 0.60288 0.61624 0.62463 0.62749
0.480  0.36153 0.36574 0.37274 0.38248 0.39491 0.40987 0.42725 0.44674 0.46802 0.49068 0.51398 0.53728 0.55956 0.58002 0.59741 0.61076 0.61917 0.62201
0.485  0.35647 0.36067 0.36766 0.37739 0.38980 0.40474 0.42209 0.44156 0.46281 0.48537 0.50862 0.53190 0.55422 0.57456 0.59199 0.60531 0.61368 0.61654
0.490  0.35146 0.35566 0.36264 0.37235 0.38471 0.39965 0.41694 0.43636 0.45762 0.48015 0.50336 0.52660 0.54885 0.56918 0.58652 0.59983 0.60820 0.61104
0.495  0.34650 0.35069 0.35766 0.36735 0.37969 0.39460 0.41186 0.43124 0.45241 0.47487 0.49812 0.52123 0.54346 0.56379 0.58110 0.59437 0.60270 0.60555
0.500  0.34159 0.34578 0.35273 0.36238 0.37471 0.38956 0.40677 0.42616 0.44728 0.46970 0.49281 0.51595 0.53813 0.55835 0.57561 0.58887 0.59721 0.60003
0.505  0.33673 0.34090 0.34783 0.35747 0.36977 0.38459 0.40176 0.42105 0.44210 0.46446 0.48760 0.51060 0.53273 0.55297 0.57019 0.58340 0.59169 0.59452
0.510  0.33192 0.33608 0.34299 0.35261 0.36485 0.37965 0.39678 0.41602 0.43703 0.45933 0.48232 0.50534 0.52741 0.54753 0.56470 0.57789 0.58618 0.58899
0.515  0.32715 0.33130 0.33819 0.34779 0.36000 0.37472 0.39179 0.41097 0.43190 0.45420 0.47714 0.50001 0.52201 0.54215 0.55927 0.57240 0.58065 0.58347
0.520  0.32244 0.32657 0.33344 0.34299 0.35518 0.36986 0.38688 0.40600 0.42687 0.44904 0.47189 0.49477 0.51671 0.53670 0.55377 0.56688 0.57513 0.57792
0.525  0.31776 0.32188 0.32873 0.33825 0.35040 0.36504 0.38200 0.40106 0.42186 0.44396 0.46674 0.48945 0.51132 0.53133 0.54834 0.56139 0.56958 0.57238
0.530  0.31314 0.31724 0.32407 0.33355 0.34564 0.36021 0.37711 0.39609 0.41681 0.43882 0.46151 0.48424 0.50603 0.52588 0.54284 0.55586 0.56405 0.56682
0.535  0.30855 0.31264 0.31944 0.32890 0.34094 0.35546 0.37229 0.39121 0.41185 0.43378 0.45639 0.47894 0.50064 0.52051 0.53740 0.55036 0.55849 0.56127
0.540  0.30401 0.30809 0.31485 0.32428 0.33627 0.35074 0.36751 0.38635 0.40685 0.42868 0.45128 0.47374 0.49536 0.51506 0.53189 0.54481 0.55295 0.55569
0.545  0.29951 0.30358 0.31031 0.31968 0.33163 0.34601 0.36271 0.38146 0.40193 0.42368 0.44610 0.46855 0.48999 0.50970 0.52645 0.53930 0.54739 0.55012
0.550  0.29506 0.29911 0.30581 0.31514 0.32703 0.34136 0.35798 0.37666 0.39704 0.41869 0.44102 0.46328 0.48472 0.50425 0.52100 0.53379 0.54181 0.54453
0.555  0.29065 0.29467 0.30135 0.31064 0.32247 0.33674 0.35329 0.37182 0.39210 0.41364 0.43586 0.45811 0.47942 0.49889 0.51549 0.52823 0.53624 0.53896
0.560  0.28628 0.29028 0.29693 0.30617 0.31795 0.33215 0.34857 0.36706 0.38725 0.40869 0.43080 0.45286 0.47409 0.49351 0.51004 0.52271 0.53065 0.53337
0.565  0.28195 0.28593 0.29254 0.30174 0.31344 0.32756 0.34394 0.36234 0.38235 0.40368 0.42567 0.44771 0.46883 0.48808 0.50452 0.51714 0.52508 0.52776
0.570  0.27766 0.28162 0.28819 0.29733 0.30898 0.32304 0.33933 0.35757 0.37755 0.39877 0.42064 0.44247 0.46348 0.48272 0.49907 0.51161 0.51947 0.52216
0.575  0.27341 0.27735 0.28389 0.29298 0.30457 0.31854 0.33470 0.35290 0.37277 0.39385 0.41562 0.43734 0.45824 0.47728 0.49354 0.50603 0.51389 0.51654
0.580  0.26920 0.27312 0.27962 0.28866 0.30018 0.31404 0.33015 0.34824 0.36793 0.38890 0.41054 0.43211 0.45290 0.47192 0.48808 0.50049 0.50829 0.51093
0.585  0.26503 0.26892 0.27539 0.28438 0.29580 0.30961 0.32562 0.34355 0.36319 0.38404 0.40555 0.42700 0.44766 0.46648 0.48262 0.49494 0.50267 0.50530
0.590  0.26090 0.26476 0.27119 0.28010 0.29148 0.30521 0.32107 0.33894 0.35846 0.37910 0.40047 0.42189 0.44233 0.46113 0.47710 0.48936 0.49707 0.49967
0.595  0.25680 0.26064 0.26702 0.27589 0.28719 0.30079 0.31660 0.33436 0.35368 0.37427 0.39551 0.41669 0.43709 0.45575 0.47163 0.48380 0.49144 0.49404
0.600  0.25274 0.25656 0.26289 0.27170 0.28294 0.29645 0.31215 0.32974 0.34900 0.36937 0.39046 0.41160 0.43186 0.45033 0.46610 0.47821 0.48582 0.48839
0.605  0.24871 0.25250 0.25879 0.26755 0.27868 0.29213 0.30768 0.32520 0.34425 0.36457 0.38552 0.40642 0.42655 0.44498 0.46063 0.47265 0.48018 0.48275
0.610  0.24473 0.24849 0.25474 0.26343 0.27448 0.28784 0.30329 0.32062 0.33961 0.35978 0.38059 0.40134 0.42133 0.43954 0.45510 0.46704 0.47456 0.47709
0.615  0.24077 0.24450 0.25071 0.25932 0.27032 0.28354 0.29891 0.31612 0.33498 0.35492 0.37557 0.39626 0.41602 0.43419 0.44963 0.46147 0.46892 0.47144
0.620  0.23685 0.24056 0.24672 0.25527 0.26618 0.27931 0.29451 0.31165 0.33029 0.35016 0.37066 0.39111 0.41081 0.42875 0.44415 0.45590 0.46327 0.46578
0.625  0.23297 0.23664 0.24276 0.25124 0.26204 0.27510 0.29019 0.30713 0.32570 0.34540 0.36567 0.38605 0.40559 0.42341 0.43861 0.45028 0.45763 0.46010
0.630  0.22911 0.23276 0.23881 0.24725 0.25796 0.27088 0.28589 0.30270 0.32104 0.34060 0.36078 0.38091 0.40030 0.41805 0.43313 0.44470 0.45196 0.45443
0.635  0.22529 0.22892 0.23492 0.24328 0.25391 0.26672 0.28157 0.29829 0.31649 0.33589 0.35590 0.37587 0.39510 0.41262 0.42759 0.43908 0.44631 0.44875
0.640  0.22151 0.22510 0.23105 0.23932 0.24989 0.26259 0.27731 0.29384 0.31195 0.33110 0.35094 0.37082 0.38981 0.40727 0.42211 0.43349 0.44065 0.44307
0.645  0.21775 0.22131 0.22722 0.23542 0.24586 0.25848 0.27308 0.28946 0.30734 0.32641 0.34608 0.36571 0.38461 0.40184 0.41662 0.42790 0.43497 0.43738
0.650  0.21403 0.21756 0.22341 0.23154 0.24189 0.25437 0.26882 0.28511 0.30284 0.32174 0.34114 0.36069 0.37942 0.39650 0.41108 0.42227 0.42930 0.43168
0.655  0.21034 0.21383 0.21963 0.22769 0.23795 0.25031 0.26463 0.28072 0.29834 0.31699 0.33630 0.35557 0.37415 0.39115 0.40559 0.41666 0.42363 0.42598
0.660  0.20668 0.21014 0.21587 0.22385 0.23403 0.24628 0.26047 0.27640 0.29379 0.31234 0.33148 0.35057 0.36896 0.38572 0.40009 0.41106 0.41794 0.42027
0.665  0.20305 0.20647 0.21215 0.22005 0.23011 0.24223 0.25627 0.27211 0.28933 0.30761 0.32656 0.34556 0.36369 0.38037 0.39454 0.40542 0.41225 0.41456
0.670  0.19945 0.20284 0.20846 0.21628 0.22624 0.23824 0.25215 0.26776 0.28488 0.30299 0.32175 0.34047 0.35851 0.37500 0.38905 0.39980 0.40655 0.40885
0.675  0.19588 0.19923 0.20480 0.21254 0.22240 0.23428 0.24805 0.26351 0.28038 0.29838 0.31686 0.33548 0.35333 0.36960 0.38349 0.39415 0.40086 0.40312
0.680  0.19233 0.19566 0.20117 0.20883 0.21858 0.23029 0.24391 0.25926 0.27596 0.29369 0.31206 0.33040 0.34807 0.36425 0.37799 0.38853 0.39516 0.39740
0.685  0.18882 0.19210 0.19756 0.20511 0.21475 0.22638 0.23985 0.25497 0.27148 0.28910 0.30728 0.32542 0.34290 0.35882 0.37249 0.38291 0.38944 0.39167
0.690  0.18533 0.18858 0.19396 0.20145 0.21099 0.22248 0.23581 0.25077 0.26710 0.28452 0.30241 0.32044 0.33764 0.35348 0.36692 0.37724 0.38373 0.38592
0.695  0.18187 0.18508 0.19040 0.19781 0.20724 0.21861 0.23177 0.24657 0.26273 0.27987 0.29764 0.31538 0.33247 0.34813 0.36142 0.37161 0.37802 0.38018
0.700  0.17844 0.18161 0.18687 0.19420 0.20352 0.21471 0.22772 0.24234 0.25829 0.27532 0.29288 0.31042 0.32731 0.34270 0.35591 0.36598 0.37229 0.37443
0.705  0.17504 0.17817 0.18337 0.19060 0.19978 0.21088 0.22374 0.23818 0.25394 0.27068 0.28804 0.30536 0.32206 0.33735 0.35034 0.36030 0.36656 0.36868
0.710  0.17166 0.17475 0.17989 0.18701 0.19610 0.20706 0.21977 0.23398 0.24961 0.26615 0.28330 0.30041 0.31690 0.33199 0.34482 0.35466 0.36083 0.36292
0.715  0.16830 0.17136 0.17643 0.18347 0.19245 0.20323 0.21576 0.22984 0.24521 0.26163 0.27847 0.29546 0.31174 0.32658 0.33925 0.34901 0.35509 0.35715
0.720  0.16497 0.16799 0.17298 0.17995 0.18881 0.19945 0.21183 0.22573 0.24091 0.25703 0.27374 0.29042 0.30650 0.32122 0.33373 0.34332 0.34935 0.35138
0.725  0.16167 0.16465 0.16958 0.17645 0.18516 0.19570 0.20792 0.22157 0.23661 0.25252 0.26901 0.28547 0.30134 0.31580 0.32820 0.33766 0.34360 0.34561
0.730  0.15839 0.16133 0.16619 0.17297 0.18157 0.19197 0.20396 0.21749 0.23226 0.24803 0.26421 0.28054 0.29617 0.31044 0.32262 0.33200 0.33784 0.33982
0.735  0.15513 0.15803 0.16283 0.16949 0.17800 0.18820 0.20008 0.21342 0.22799 0.24346 0.25950 0.27551 0.29095 0.30509 0.31709 0.32630 0.33209 0.33404
0.740  0.15190 0.15476 0.15949 0.16606 0.17444 0.18451 0.19622 0.20930 0.22372 0.23898 0.25480 0.27058 0.28580 0.29966 0.31156 0.32063 0.32632 0.32825
0.745  0.14870 0.15150 0.15617 0.16265 0.17087 0.18083 0.19231 0.20526 0.21941 0.23450 0.25001 0.26565 0.28056 0.29430 0.30597 0.31495 0.32055 0.32244
0.750  0.14551 0.14828 0.15288 0.15925 0.16736 0.17716 0.18848 0.20124 0.21517 0.22997 0.24532 0.26064 0.27541 0.28894 0.30043 0.30924 0.31478 0.31664
0.755  0.14235 0.14507 0.14959 0.15588 0.16386 0.17348 0.18466 0.19721 0.21087 0.22552 0.24063 0.25572 0.27026 0.28351 0.29488 0.30355 0.30899 0.31084
0.760  0.13921 0.14189 0.14634 0.15250 0.16039 0.16985 0.18080 0.19316 0.20666 0.22099 0.23587 0.25071 0.26503 0.27815 0.28928 0.29786 0.30320 0.30501
0.765  0.13609 0.13873 0.14310 0.14917 0.15689 0.16624 0.17702 0.18918 0.20245 0.21656 0.23119 0.24580 0.25988 0.27278 0.28373 0.29213 0.29741 0.29919
0.770  0.13300 0.13559 0.13989 0.14586 0.15345 0.16260 0.17324 0.18520 0.19818 0.21213 0.22644 0.24089 0.25473 0.26735 0.27818 0.28643 0.29161 0.29337
0.775  0.12992 0.13247 0.13670 0.14257 0.15003 0.15902 0.16948 0.18117 0.19400 0.20763 0.22177 0.23589 0.24951 0.26198 0.27257 0.28072 0.28580 0.28752
0.780  0.12687 0.12937 0.13352 0.13929 0.14662 0.15546 0.16568 0.17722 0.18983 0.20322 0.21711 0.23098 0.24436 0.25661 0.26700 0.27498 0.27999 0.28168
0.785  0.12383 0.12629 0.13035 0.13601 0.14320 0.15191 0.16195 0.17328 0.18559 0.19881 0.21237 0.22607 0.23921 0.25117 0.26144 0.26926 0.27418 0.27584
0.790  0.12082 0.12323 0.12722 0.13277 0.13983 0.14833 0.15823 0.16929 0.18143 0.19433 0.20772 0.22109 0.23398 0.24579 0.25581 0.26354 0.26834 0.26997
0.795  0.11783 0.12018 0.12410 0.12955 0.13647 0.14481 0.15447 0.16538 0.17729 0.18994 0.20307 0.21618 0.22883 0.24041 0.25024 0.25777 0.26251 0.26411
0.800  0.11485 0.11716 0.12100 0.12634 0.13313 0.14131 0.15078 0.16147 0.17307 0.18555 0.19835 0.21128 0.22367 0.23496 0.24465 0.25204 0.25668 0.25824
0.805  0.11189 0.11416 0.11792 0.12315 0.12980 0.13782 0.14710 0.15751 0.16895 0.18109 0.19371 0.20630 0.21844 0.22957 0.23902 0.24629 0.25082 0.25236
0.810  0.10895 0.11117 0.11486 0.11996 0.12646 0.13430 0.14337 0.15362 0.16482 0.17672 0.18907 0.20139 0.21329 0.22418 0.23342 0.24051 0.24497 0.24647
0.815  0.10603 0.10820 0.11181 0.11680 0.12317 0.13083 0.13972 0.14975 0.16063 0.17234 0.18435 0.19649 0.20813 0.21872 0.22782 0.23475 0.23911 0.24058
0.820  0.10313 0.10525 0.10877 0.11366 0.11988 0.12738 0.13607 0.14582 0.15653 0.16790 0.17972 0.19151 0.20289 0.21332 0.22221 0.22899 0.23323 0.23467
0.825  0.10024 0.10232 0.10575 0.11053 0.11662 0.12390 0.13243 0.14196 0.15242 0.16354 0.17509 0.18661 0.19773 0.20791 0.21656 0.22319 0.22736 0.22876
0.830  0.09737 0.09940 0.10275 0.10742 0.11333 0.12047 0.12875 0.13811 0.14826 0.15918 0.17038 0.18171 0.19256 0.20244 0.21094 0.21741 0.22147 0.22284
0.835  0.09452 0.09650 0.09977 0.10430 0.11009 0.11706 0.12514 0.13421 0.14417 0.15475 0.16575 0.17673 0.18732 0.19703 0.20531 0.21162 0.21558 0.21690
0.840  0.09168 0.09361 0.09680 0.10122 0.10686 0.11366 0.12153 0.13037 0.14008 0.15040 0.16112 0.17182 0.18215 0.19161 0.19963 0.20581 0.20966 0.21097
0.845  0.08886 0.09073 0.09384 0.09814 0.10364 0.11022 0.11788 0.12654 0.13594 0.14605 0.15642 0.16691 0.17697 0.18612 0.19399 0.19998 0.20375 0.20502
0.850  0.08605 0.08787 0.09090 0.09509 0.10040 0.10684 0.11429 0.12266 0.13186 0.14164 0.15179 0.16193 0.17172 0.18069 0.18834 0.19416 0.19783 0.19905
0.855  0.08326 0.08503 0.08796 0.09204 0.09721 0.10347 0.11071 0.11885 0.12779 0.13729 0.14716 0.15702 0.16653 0.17524 0.18263 0.18833 0.19188 0.19308
0.860  0.08048 0.08220 0.08504 0.08901 0.09403 0.10010 0.10714 0.11504 0.12371 0.13294 0.14246 0.15210 0.16133 0.16978 0.17696 0.18247 0.18593 0.18710
0.865  0.07771 0.07938 0.08214 0.08596 0.09085 0.09671 0.10352 0.11123 0.11959 0.12854 0.13783 0.14711 0.15607 0.16428 0.17128 0.17662 0.17997 0.18109
0.870  0.07496 0.07657 0.07925 0.08295 0.08769 0.09336 0.09996 0.10738 0.11553 0.12419 0.13320 0.14218 0.15086 0.15881 0.16558 0.17076 0.17400 0.17509
0.875  0.07222 0.07378 0.07637 0.07995 0.08450 0.09002 0.09641 0.10358 0.11146 0.11985 0.12849 0.13725 0.14564 0.15333 0.15985 0.16486 0.16800 0.16907
0.880  0.06949 0.07100 0.07350 0.07696 0.08136 0.08668 0.09281 0.09978 0.10735 0.11544 0.12385 0.13225 0.14036 0.14779 0.15414 0.15897 0.16201 0.16302
0.885  0.06677 0.06823 0.07063 0.07398 0.07822 0.08332 0.08927 0.09594 0.10329 0.11109 0.11921 0.12731 0.13512 0.14229 0.14841 0.15306 0.15599 0.15697
0.890  0.06406 0.06546 0.06777 0.07098 0.07508 0.08000 0.08572 0.09215 0.09922 0.10674 0.11449 0.12235 0.12988 0.13678 0.14263 0.14714 0.14995 0.15090
0.895  0.06136 0.06270 0.06493 0.06801 0.07193 0.07668 0.08218 0.08836 0.09511 0.10233 0.10984 0.11733 0.12462 0.13121 0.13687 0.14119 0.14390 0.14481
0.900  0.05867 0.05996 0.06209 0.06505 0.06881 0.07337 0.07861 0.08453 0.09104 0.09797 0.10517 0.11236 0.11930 0.12567 0.13110 0.13523 0.13784 0.13870
0.905  0.05599 0.05722 0.05926 0.06209 0.06569 0.07002 0.07507 0.08074 0.08697 0.09360 0.10044 0.10737 0.11402 0.12011 0.12527 0.12926 0.13175 0.13258
0.910  0.05332 0.05449 0.05644 0.05914 0.06258 0.06671 0.07153 0.07694 0.08285 0.08918 0.09576 0.10233 0.10872 0.11453 0.11946 0.12327 0.12563 0.12642
0.915  0.05064 0.05176 0.05362 0.05619 0.05947 0.06340 0.06798 0.07314 0.07877 0.08479 0.09106 0.09732 0.10336 0.10890 0.11363 0.11723 0.11950 0.12026
0.920  0.04798 0.04904 0.05080 0.05323 0.05633 0.06009 0.06441 0.06930 0.07468 0.08040 0.08630 0.09229 0.09802 0.10328 0.10777 0.11119 0.11334 0.11406
0.925  0.04531 0.04632 0.04798 0.05028 0.05322 0.05675 0.06087 0.06549 0.07054 0.07595 0.08158 0.08724 0.09267 0.09764 0.10186 0.10512 0.10715 0.10783
0.930  0.04265 0.04360 0.04516 0.04734 0.05010 0.05343 0.05731 0.06167 0.06643 0.07153 0.07684 0.08213 0.08725 0.09194 0.09595 0.09901 0.10093 0.10157
0.935  0.03999 0.04088 0.04234 0.04439 0.04698 0.05010 0.05372 0.05780 0.06231 0.06709 0.07207 0.07704 0.08184 0.08625 0.09001 0.09288 0.09468 0.09529
0.940  0.03732 0.03815 0.03952 0.04143 0.04383 0.04677 0.05014 0.05396 0.05816 0.06263 0.06724 0.07192 0.07641 0.08052 0.08403 0.08671 0.08839 0.08895
0.945  0.03465 0.03542 0.03669 0.03845 0.04070 0.04340 0.04655 0.05010 0.05397 0.05811 0.06243 0.06674 0.07094 0.07475 0.07799 0.08050 0.08205 0.08258
0.950  0.03197 0.03268 0.03385 0.03547 0.03754 0.04004 0.04295 0.04618 0.04978 0.05360 0.05758 0.06155 0.06539 0.06892 0.07193 0.07422 0.07567 0.07615
0.955  0.02928 0.02992 0.03100 0.03248 0.03437 0.03665 0.03929 0.04227 0.04556 0.04905 0.05266 0.05633 0.05984 0.06306 0.06581 0.06791 0.06923 0.06967
0.960  0.02657 0.02715 0.02812 0.02947 0.03118 0.03324 0.03563 0.03833 0.04127 0.04443 0.04773 0.05102 0.05422 0.05714 0.05961 0.06153 0.06273 0.06311
0.965  0.02383 0.02435 0.02522 0.02642 0.02794 0.02977 0.03192 0.03434 0.03697 0.03979 0.04274 0.04567 0.04852 0.05113 0.05336 0.05507 0.05613 0.05649
0.970  0.02106 0.02152 0.02228 0.02334 0.02467 0.02628 0.02817 0.03027 0.03261 0.03509 0.03765 0.04026 0.04275 0.04505 0.04701 0.04850 0.04945 0.04975
0.975  0.01824 0.01864 0.01929 0.02019 0.02134 0.02273 0.02434 0.02616 0.02814 0.03027 0.03250 0.03474 0.03688 0.03885 0.04054 0.04183 0.04264 0.04290
0.980  0.01536 0.01568 0.01623 0.01698 0.01794 0.01909 0.02043 0.02194 0.02359 0.02537 0.02722 0.02906 0.03087 0.03251 0.03391 0.03499 0.03566 0.03587
0.985  0.01237 0.01263 0.01305 0.01365 0.01441 0.01531 0.01638 0.01756 0.01889 0.02029 0.02174 0.02322 0.02464 0.02594 0.02706 0.02792 0.02845 0.02862
0.990  0.00921 0.00939 0.00971 0.01013 0.01068 0.01134 0.01211 0.01297 0.01393 0.01494 0.01600 0.01708 0.01811 0.01905 0.01987 0.02049 0.02088 0.02100
0.995  0.00570 0.00581 0.00599 0.00625 0.00657 0.00696 0.00741 0.00792 0.00848 0.00908 0.00971 0.01034 0.01095 0.01151 0.01200 0.01236 0.01260 0.01267
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_profiles/gprofs_ap050e100.dat <==
# alpha = +0.50 epsilon = 1.00
# k        5      10      15      20      25      30      35      40      45      50      55      60      65      70      75      80      85      90
0.000  1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000 1.00000
0.005  0.99975 0.99975 0.99976 0.99976 0.99977 0.99978 0.99980 0.99981 0.99982 0.99984 0.99986 0.99987 0.99989 0.99990 0.99991 0.99992 0.99993 0.99993
0.010  0.99900 0.99901 0.99903 0.99906 0.99909 0.99913 0.99918 0.99924 0.99929 0.99936 0.99942 0.99948 0.99955 0.99960 0.99965 0.99968 0.99971 0.99971
0.015  0.99776 0.99779 0.99783 0.99789 0.99796 0.99806 0.99816 0.99828 0.99842 0.99855 0.99870 0.99884 0.99898 0.99910 0.99921 0.99929 0.99934 0.99936
0.020  0.99603 0.99608 0.99615 0.99626 0.99639 0.99656 0.99675 0.99696 0.99719 0.99744 0.99769 0.99795 0.99819 0.99841 0.99859 0.99874 0.99883 0.99885
0.025  0.99381 0.99389 0.99400 0.99417 0.99438 0.99463 0.99493 0.99526 0.99562 0.99601 0.99640 0.99680 0.99717 0.99752 0.99781 0.99803 0.99817 0.99821
0.030  0.99113 0.99123 0.99140 0.99164 0.99194 0.99230 0.99272 0.99320 0.99372 0.99427 0.99484 0.99540 0.99594 0.99643 0.99685 0.99717 0.99736 0.99743
0.035  0.98798 0.98812 0.98835 0.98867 0.98908 0.98957 0.99014 0.99078 0.99149 0.99223 0.99300 0.99376 0.99449 0.99516 0.99572 0.99615 0.99642 0.99651
0.040  0.98438 0.98456 0.98486 0.98527 0.98580 0.98644 0.98719 0.98802 0.98893 0.98990 0.99089 0.99189 0.99283 0.99370 0.99443 0.99498 0.99533 0.99545
0.045  0.98035 0.98058 0.98095 0.98148 0.98214 0.98294 0.98388 0.98492 0.98607 0.98728 0.98853 0.98978 0.99097 0.99205 0.99297 0.99367 0.99411 0.99426
0.050  0.97590 0.97618 0.97664 0.97728 0.97809 0.97908 0.98022 0.98150 0.98290 0.98439 0.98592 0.98744 0.98890 0.99023 0.99135 0.99221 0.99275 0.99293
0.055  0.97106 0.97139 0.97194 0.97271 0.97368 0.97486 0.97623 0.97777 0.97945 0.98123 0.98307 0.98489 0.98664 0.98823 0.98958 0.99060 0.99125 0.99146
0.060  0.96583 0.96622 0.96686 0.96777 0.96892 0.97031 0.97192 0.97373 0.97571 0.97781 0.97997 0.98213 0.98419 0.98606 0.98765 0.98886 0.98962 0.98987
0.065  0.96023 0.96068 0.96143 0.96248 0.96382 0.96543 0.96731 0.96941 0.97171 0.97415 0.97666 0.97916 0.98155 0.98373 0.98557 0.98697 0.98785 0.98816
0.070  0.95429 0.95481 0.95567 0.95688 0.95841 0.96026 0.96241 0.96482 0.96745 0.97025 0.97313 0.97600 0.97874 0.98123 0.98334 0.98496 0.98597 0.98631
0.075  0.94803 0.94862 0.94959 0.95096 0.95270 0.95479 0.95723 0.95997 0.96295 0.96613 0.96939 0.97264 0.97575 0.97858 0.98098 0.98280 0.98395 0.98434
0.080  0.94146 0.94212 0.94322 0.94475 0.94671 0.94906 0.95180 0.95487 0.95823 0.96179 0.96546 0.96911 0.97261 0.97578 0.97847 0.98053 0.98181 0.98225
0.085  0.93461 0.93534 0.93657 0.93828 0.94045 0.94308 0.94612 0.94955 0.95329 0.95725 0.96134 0.96541 0.96930 0.97284 0.97583 0.97812 0.97956 0.98005
0.090  0.92749 0.92831 0.92966 0.93155 0.93395 0.93686 0.94022 0.94401 0.94814 0.95253 0.95705 0.96154 0.96585 0.96976 0.97307 0.97560 0.97718 0.97772
0.095  0.92013 0.92103 0.92252 0.92459 0.92723 0.93041 0.93411 0.93827 0.94281 0.94762 0.95258 0.95752 0.96225 0.96654 0.97018 0.97295 0.97470 0.97529
0.100  0.91255 0.91353 0.91515 0.91741 0.92029 0.92377 0.92781 0.93234 0.93730 0.94255 0.94797 0.95336 0.95851 0.96320 0.96717 0.97020 0.97210 0.97275
0.105  0.90477 0.90583 0.90759 0.91004 0.91317 0.91694 0.92132 0.92625 0.93162 0.93733 0.94320 0.94905 0.95465 0.95973 0.96404 0.96733 0.96939 0.97009
0.110  0.89679 0.89794 0.89984 0.90249 0.90586 0.90994 0.91467 0.91999 0.92579 0.93195 0.93830 0.94462 0.95066 0.95615 0.96080 0.96435 0.96658 0.96734
0.115  0.88865 0.88988 0.89193 0.89477 0.89840 0.90279 0.90787 0.91359 0.91982 0.92645 0.93327 0.94006 0.94655 0.95245 0.95746 0.96127 0.96367 0.96449
0.120  0.88037 0.88168 0.88387 0.88692 0.89080 0.89549 0.90093 0.90705 0.91373 0.92082 0.92812 0.93539 0.94234 0.94865 0.95401 0.95810 0.96066 0.96153
0.125  0.87194 0.87334 0.87567 0.87892 0.88307 0.88807 0.89387 0.90039 0.90751 0.91507 0.92285 0.93060 0.93801 0.94475 0.95046 0.95482 0.95755 0.95848
0.130  0.86340 0.86489 0.86737 0.87082 0.87522 0.88053 0.88670 0.89363 0.90119 0.90922 0.91749 0.92572 0.93360 0.94075 0.94682 0.95145 0.95435 0.95534
0.135  0.85476 0.85634 0.85896 0.86262 0.86728 0.87290 0.87943 0.88676 0.89477 0.90327 0.91203 0.92075 0.92908 0.93666 0.94308 0.94799 0.95106 0.95211
0.140  0.84603 0.84769 0.85046 0.85432 0.85924 0.86518 0.87207 0.87981 0.88827 0.89724 0.90648 0.91568 0.92448 0.93248 0.93926 0.94443 0.94768 0.94879
0.145  0.83723 0.83898 0.84189 0.84595 0.85113 0.85738 0.86463 0.87278 0.88168 0.89113 0.90085 0.91054 0.91980 0.92822 0.93536 0.94080 0.94422 0.94538
0.150  0.82836 0.83021 0.83326 0.83753 0.84296 0.84952 0.85714 0.86569 0.87503 0.88494 0.89515 0.90532 0.91505 0.92388 0.93137 0.93709 0.94068 0.94190
0.155  0.81945 0.82138 0.82458 0.82904 0.83474 0.84161 0.84958 0.85853 0.86831 0.87869 0.88939 0.90003 0.91021 0.91946 0.92731 0.93330 0.93705 0.93834
0.160  0.81050 0.81252 0.81586 0.82053 0.82647 0.83365 0.84198 0.85133 0.86155 0.87239 0.88356 0.89468 0.90531 0.91498 0.92317 0.92943 0.93335 0.93469
0.165  0.80153 0.80363 0.80712 0.81198 0.81818 0.82566 0.83434 0.84409 0.85474 0.86604 0.87768 0.88927 0.90035 0.91043 0.91897 0.92549 0.92958 0.93098
0.170  0.79254 0.79473 0.79836 0.80341 0.80986 0.81764 0.82666 0.83681 0.84789 0.85964 0.87175 0.88380 0.89533 0.90581 0.91470 0.92148 0.92574 0.92719
0.175  0.78355 0.78581 0.78958 0.79483 0.80152 0.80960 0.81897 0.82950 0.84100 0.85320 0.86577 0.87829 0.89026 0.90114 0.91036 0.91740 0.92182 0.92333
0.180  0.77455 0.77690 0.78081 0.78624 0.79318 0.80155 0.81126 0.82217 0.83409 0.84673 0.85976 0.87273 0.88513 0.89641 0.90597 0.91327 0.91784 0.91940
0.185  0.76557 0.76800 0.77204 0.77766 0.78484 0.79350 0.80354 0.81483 0.82716 0.84024 0.85371 0.86713 0.87995 0.89162 0.90151 0.90906 0.91380 0.91541
0.190  0.75661 0.75912 0.76329 0.76910 0.77650 0.78545 0.79582 0.80748 0.82021 0.83372 0.84764 0.86149 0.87474 0.88679 0.89700 0.90480 0.90970 0.91136
0.195  0.74766 0.75025 0.75455 0.76054 0.76818 0.77740 0.78810 0.80012 0.81325 0.82718 0.84153 0.85582 0.86948 0.88190 0.89244 0.90048 0.90553 0.90725
0.200  0.73875 0.74142 0.74584 0.75201 0.75988 0.76937 0.78039 0.79277 0.80628 0.82063 0.83540 0.85011 0.86419 0.87697 0.88782 0.89611 0.90130 0.90307
0.205  0.72988 0.73262 0.73717 0.74351 0.75160 0.76136 0.77269 0.78542 0.79932 0.81407 0.82926 0.84438 0.85885 0.87201 0.88316 0.89168 0.89702 0.89884
0.210  0.72104 0.72386 0.72853 0.73504 0.74335 0.75338 0.76501 0.77808 0.79235 0.80750 0.82310 0.83863 0.85348 0.86699 0.87845 0.88720 0.89269 0.89456
0.215  0.71225 0.71514 0.71993 0.72661 0.73513 0.74541 0.75735 0.77075 0.78539 0.80092 0.81692 0.83285 0.84809 0.86194 0.87369 0.88267 0.88830 0.89022
0.220  0.70351 0.70647 0.71138 0.71822 0.72695 0.73749 0.74971 0.76344 0.77844 0.79435 0.81073 0.82706 0.84267 0.85686 0.86890 0.87810 0.88387 0.88583
0.225  0.69483 0.69785 0.70288 0.70988 0.71881 0.72959 0.74210 0.75615 0.77149 0.78778 0.80455 0.82124 0.83721 0.85175 0.86407 0.87347 0.87938 0.88139
0.230  0.68620 0.68929 0.69443 0.70159 0.71071 0.72173 0.73452 0.74888 0.76456 0.78120 0.79834 0.81542 0.83175 0.84659 0.85919 0.86881 0.87485 0.87690
0.235  0.67763 0.68079 0.68603 0.69334 0.70267 0.71392 0.72697 0.74164 0.75765 0.77465 0.79215 0.80958 0.82625 0.84142 0.85427 0.86411 0.87027 0.87237
0.240  0.66912 0.67235 0.67770 0.68516 0.69467 0.70614 0.71946 0.73442 0.75076 0.76809 0.78595 0.80373 0.82075 0.83621 0.84934 0.85936 0.86565 0.86779
0.245  0.66069 0.66397 0.66943 0.67703 0.68672 0.69842 0.71199 0.72724 0.74389 0.76156 0.77976 0.79788 0.81522 0.83097 0.84436 0.85457 0.86098 0.86316
0.250  0.65231 0.65565 0.66121 0.66895 0.67882 0.69073 0.70455 0.72008 0.73703 0.75502 0.77355 0.79201 0.80966 0.82572 0.83934 0.84975 0.85628 0.85850
0.255  0.64401 0.64741 0.65306 0.66094 0.67098 0.68310 0.69716 0.71296 0.73021 0.74851 0.76737 0.78615 0.80411 0.82044 0.83431 0.84489 0.85154 0.85380
0.260  0.63578 0.63924 0.64498 0.65299 0.66320 0.67552 0.68981 0.70587 0.72340 0.74201 0.76118 0.78027 0.79853 0.81513 0.82923 0.84000 0.84675 0.84905
0.265  0.62762 0.63113 0.63697 0.64510 0.65547 0.66798 0.68251 0.69882 0.71663 0.73553 0.75501 0.77438 0.79293 0.80982 0.82413 0.83507 0.84193 0.84427
0.270  0.61953 0.62310 0.62902 0.63728 0.64780 0.66051 0.67525 0.69181 0.70989 0.72907 0.74883 0.76852 0.78735 0.80447 0.81901 0.83011 0.83708 0.83945
0.275  0.61152 0.61514 0.62115 0.62952 0.64020 0.65309 0.66804 0.68483 0.70317 0.72263 0.74268 0.76263 0.78173 0.79910 0.81386 0.82512 0.83219 0.83460
0.280  0.60359 0.60726 0.61335 0.62183 0.63266 0.64572 0.66088 0.67790 0.69649 0.71620 0.73652 0.75677 0.77613 0.79374 0.80868 0.82010 0.82727 0.82971
0.285  0.59573 0.59944 0.60561 0.61421 0.62517 0.63840 0.65375 0.67100 0.68982 0.70981 0.73039 0.75088 0.77050 0.78834 0.80349 0.81506 0.82231 0.82479
0.290  0.58795 0.59171 0.59795 0.60666 0.61775 0.63115 0.64669 0.66415 0.68321 0.70342 0.72426 0.74502 0.76486 0.78292 0.79827 0.80998 0.81733 0.81983
0.295  0.58024 0.58405 0.59037 0.59917 0.61040 0.62395 0.63967 0.65734 0.67661 0.69708 0.71814 0.73914 0.75924 0.77752 0.79302 0.80488 0.81232 0.81485
0.300  0.57261 0.57646 0.58285 0.59175 0.60310 0.61680 0.63270 0.65056 0.67005 0.69073 0.71205 0.73327 0.75359 0.77207 0.78777 0.79975 0.80727 0.80983
0.305  0.56506 0.56895 0.57541 0.58440 0.59588 0.60972 0.62578 0.64383 0.66353 0.68443 0.70596 0.72742 0.74795 0.76663 0.78248 0.79460 0.80220 0.80479
0.310  0.55759 0.56151 0.56804 0.57712 0.58871 0.60270 0.61892 0.63714 0.65704 0.67815 0.69990 0.72156 0.74230 0.76117 0.77718 0.78942 0.79711 0.79971
0.315  0.55019 0.55415 0.56074 0.56991 0.58160 0.59572 0.61209 0.63049 0.65058 0.67189 0.69384 0.71572 0.73664 0.75569 0.77187 0.78423 0.79198 0.79462
0.320  0.54287 0.54687 0.55351 0.56277 0.57457 0.58881 0.60533 0.62390 0.64415 0.66567 0.68781 0.70987 0.73100 0.75022 0.76653 0.77900 0.78683 0.78949
0.325  0.53562 0.53966 0.54636 0.55569 0.56759 0.58195 0.59862 0.61733 0.63777 0.65945 0.68178 0.70405 0.72534 0.74472 0.76117 0.77377 0.78165 0.78434
0.330  0.52846 0.53252 0.53928 0.54868 0.56068 0.57516 0.59195 0.61082 0.63141 0.65328 0.67579 0.69821 0.71970 0.73921 0.75583 0.76850 0.77646 0.77916
0.335  0.52137 0.52546 0.53227 0.54175 0.55383 0.56842 0.58534 0.60435 0.62510 0.64711 0.66979 0.69238 0.71403 0.73373 0.75044 0.76322 0.77124 0.77396
0.340  0.51435 0.51848 0.52533 0.53488 0.54705 0.56173 0.57878 0.59791 0.61880 0.64099 0.66383 0.68659 0.70836 0.72820 0.74506 0.75792 0.76599 0.76874
0.345  0.50741 0.51157 0.51847 0.52807 0.54033 0.55511 0.57226 0.59153 0.61256 0.63488 0.65787 0.68077 0.70273 0.72270 0.73964 0.75260 0.76073 0.76349
0.350  0.50055 0.50473 0.51167 0.52134 0.53367 0.54854 0.56580 0.58518 0.60635 0.62881 0.65195 0.67500 0.69706 0.71716 0.73421 0.74726 0.75544 0.75822
0.355  0.49376 0.49796 0.50494 0.51466 0.52706 0.54203 0.55939 0.57888 0.60016 0.62275 0.64602 0.66920 0.69142 0.71161 0.72879 0.74191 0.75013 0.75293
0.360  0.48704 0.49127 0.49829 0.50806 0.52053 0.53557 0.55302 0.57263 0.59403 0.61674 0.64014 0.66345 0.68576 0.70609 0.72334 0.73653 0.74481 0.74762
0.365  0.48039 0.48464 0.49170 0.50152 0.51405 0.52917 0.54671 0.56640 0.58790 0.61073 0.63424 0.65767 0.68012 0.70053 0.71790 0.73115 0.73947 0.74229
0.370  0.47382 0.47809 0.48518 0.49505 0.50764 0.52282 0.54044 0.56023 0.58184 0.60477 0.62840 0.65194 0.67447 0.69500 0.71242 0.72575 0.73411 0.73694
0.375  0.46732 0.47161 0.47873 0.48864 0.50128 0.51653 0.53422 0.55409 0.57578 0.59881 0.62254 0.64618 0.66881 0.68943 0.70694 0.72032 0.72873 0.73158
0.380  0.46089 0.46519 0.47234 0.48229 0.49498 0.51029 0.52805 0.54800 0.56978 0.59290 0.61673 0.64046 0.66318 0.68389 0.70146 0.71490 0.72332 0.72619
0.385  0.45453 0.45885 0.46602 0.47601 0.48874 0.50411 0.52194 0.54196 0.56380 0.58700 0.61090 0.63472 0.65753 0.67831 0.69596 0.70945 0.71791 0.72079
0.390  0.44824 0.45257 0.45976 0.46978 0.48256 0.49797 0.51585 0.53594 0.55787 0.58114 0.60513 0.62903 0.65191 0.67273 0.69047 0.70400 0.71248 0.71537
0.395  0.44202 0.44636 0.45358 0.46363 0.47643 0.49190 0.50983 0.52998 0.55197 0.57529 0.59934 0.62331 0.64626 0.66718 0.68494 0.69852 0.70704 0.70993
0.400  0.43586 0.44022 0.44745 0.45753 0.47037 0.48587 0.50384 0.52403 0.54608 0.56949 0.59361 0.61761 0.64066 0.66160 0.67943 0.69304 0.70158 0.70447
0.405  0.42977 0.43414 0.44139 0.45148 0.46436 0.47989 0.49791 0.51815 0.54025 0.56368 0.58785 0.61195 0.63501 0.65604 0.67389 0.68754 0.69610 0.69901
0.410  0.42375 0.42812 0.43539 0.44551 0.45841 0.47397 0.49202 0.51231 0.53443 0.55793 0.58216 0.60626 0.62942 0.65045 0.66834 0.68203 0.69061 0.69352
0.415  0.41779 0.42217 0.42945 0.43958 0.45250 0.46809 0.48617 0.50648 0.52866 0.55217 0.57644 0.60062 0.62378 0.64489 0.66281 0.67651 0.68510 0.68802
0.420  0.41190 0.41628 0.42357 0.43372 0.44666 0.46227 0.48037 0.50072 0.52290 0.54648 0.57078 0.59496 0.61819 0.63930 0.65725 0.67098 0.67959 0.68251
0.425  0.40607 0.41046 0.41775 0.42791 0.44086 0.45649 0.47462 0.49496 0.51720 0.54080 0.56509 0.58934 0.61256 0.63373 0.65170 0.66544 0.67405 0.67698
0.430  0.40030 0.40470 0.41200 0.42216 0.43513 0.45077 0.46889 0.48927 0.51153 0.53512 0.55947 0.58370 0.60695 0.62813 0.64612 0.65989 0.66852 0.67144
0.435  0.39459 0.39899 0.40630 0.41647 0.42943 0.44508 0.46323 0.48362 0.50586 0.52950 0.55382 0.57811 0.60136 0.62257 0.64057 0.65433 0.66296 0.66589
0.440  0.38895 0.39335 0.40066 0.41083 0.42380 0.43945 0.45761 0.47798 0.50025 0.52386 0.54824 0.57248 0.59575 0.61697 0.63498 0.64875 0.65739 0.66032
0.445  0.38337 0.38776 0.39507 0.40525 0.41822 0.43387 0.45201 0.47240 0.49464 0.51829 0.54262 0.56692 0.59018 0.61139 0.62941 0.64318 0.65181 0.65474
0.450  0.37784 0.38224 0.38954 0.39971 0.41268 0.42832 0.44647 0.46683 0.48910 0.51270 0.53707 0.56131 0.58457 0.60580 0.62381 0.63758 0.64622 0.64915
0.455  0.37238 0.37677 0.38407 0.39424 0.40719 0.42283 0.44097 0.46132 0.48354 0.50717 0.53148 0.55577 0.57902 0.60019 0.61823 0.63199 0.64062 0.64355
0.460  0.36697 0.37136 0.37866 0.38881 0.40176 0.41738 0.43549 0.45585 0.47806 0.50163 0.52597 0.55018 0.57342 0.59462 0.61262 0.62638 0.63501 0.63793
0.465  0.36162 0.36601 0.37329 0.38344 0.39637 0.41197 0.43007 0.45039 0.47260 0.49615 0.52042 0.54466 0.56788 0.58901 0.60703 0.62077 0.62938 0.63231
0.470  0.35632 0.36071 0.36798 0.37812 0.39103 0.40661 0.42469 0.44499 0.46714 0.49065 0.51494 0.53910 0.56229 0.58345 0.60141 0.61514 0.62375 0.62667
0.475  0.35108 0.35546 0.36272 0.37284 0.38573 0.40130 0.41933 0.43961 0.46174 0.48522 0.50942 0.53360 0.55676 0.57784 0.59581 0.60952 0.61811 0.62103
0.480  0.34590 0.35027 0.35752 0.36762 0.38049 0.39601 0.41403 0.43425 0.45633 0.47981 0.50397 0.52810 0.55118 0.57227 0.59018 0.60387 0.61246 0.61537
0.485  0.34077 0.34513 0.35237 0.36244 0.37529 0.39078 0.40876 0.42895 0.45098 0.47438 0.49849 0.52258 0.54566 0.56666 0.58458 0.59824 0.60679 0.60970
0.490  0.33570 0.34004 0.34727 0.35732 0.37013 0.38560 0.40352 0.42365 0.44566 0.46901 0.49307 0.51711 0.54012 0.56110 0.57894 0.59258 0.60113 0.60403
0.495  0.33067 0.33501 0.34221 0.35224 0.36502 0.38045 0.39833 0.41841 0.44034 0.46362 0.48767 0.51160 0.53457 0.55553 0.57333 0.58693 0.59545 0.59834
0.500  0.32570 0.33002 0.33721 0.34721 0.35996 0.37533 0.39315 0.41321 0.43508 0.45830 0.48224 0.50616 0.52907 0.54993 0.56768 0.58125 0.58976 0.59265
0.505  0.32078 0.32509 0.33225 0.34222 0.35493 0.37026 0.38803 0.40800 0.42980 0.45295 0.47687 0.50066 0.52351 0.54436 0.56206 0.57559 0.58406 0.58694
0.510  0.31591 0.32021 0.32734 0.33728 0.34994 0.36523 0.38295 0.40286 0.42459 0.44767 0.47146 0.49524 0.51802 0.53876 0.55641 0.56990 0.57836 0.58123
0.515  0.31108 0.31537 0.32248 0.33239 0.34501 0.36023 0.37788 0.39771 0.41937 0.44241 0.46612 0.48977 0.51247 0.53320 0.55078 0.56423 0.57265 0.57551
0.520  0.30631 0.31058 0.31767 0.32753 0.34011 0.35528 0.37287 0.39263 0.41421 0.43712 0.46075 0.48437 0.50699 0.52759 0.54512 0.55853 0.56693 0.56978
0.525  0.30159 0.30584 0.31290 0.32273 0.33526 0.35037 0.36789 0.38758 0.40908 0.43191 0.45544 0.47891 0.50146 0.52203 0.53949 0.55284 0.56120 0.56404
0.530  0.29691 0.30115 0.30818 0.31796 0.33043 0.34548 0.36292 0.38252 0.40393 0.42666 0.45010 0.47353 0.49599 0.51643 0.53383 0.54713 0.55547 0.55830
0.535  0.29228 0.29650 0.30350 0.31324 0.32566 0.34064 0.35801 0.37753 0.39884 0.42148 0.44482 0.46810 0.49046 0.51087 0.52819 0.54143 0.54973 0.55254
0.540  0.28770 0.29190 0.29886 0.30857 0.32093 0.33584 0.35313 0.37256 0.39374 0.41627 0.43956 0.46274 0.48500 0.50527 0.52252 0.53571 0.54398 0.54678
0.545  0.28316 0.28734 0.29427 0.30392 0.31622 0.33105 0.34826 0.36759 0.38870 0.41113 0.43426 0.45738 0.47948 0.49971 0.51688 0.53001 0.53823 0.54102
0.550  0.27867 0.28282 0.28972 0.29932 0.31156 0.32632 0.34344 0.36268 0.38369 0.40601 0.42903 0.45198 0.47403 0.49411 0.51124 0.52429 0.53247 0.53524
0.555  0.27422 0.27835 0.28521 0.29477 0.30694 0.32162 0.33866 0.35776 0.37866 0.40086 0.42375 0.44665 0.46857 0.48856 0.50556 0.51856 0.52670 0.52946
0.560  0.26981 0.27392 0.28075 0.29025 0.30236 0.31696 0.33388 0.35291 0.37370 0.39578 0.41855 0.44126 0.46309 0.48300 0.49991 0.51284 0.52092 0.52367
0.565  0.26545 0.26954 0.27632 0.28577 0.29780 0.31232 0.32916 0.34808 0.36871 0.39066 0.41330 0.43595 0.45765 0.47741 0.49423 0.50709 0.51515 0.51788
0.570  0.26113 0.26519 0.27194 0.28132 0.29329 0.30772 0.32446 0.34324 0.36379 0.38562 0.40813 0.43058 0.45216 0.47186 0.48858 0.50136 0.50936 0.51208
0.575  0.25685 0.26089 0.26759 0.27692 0.28881 0.30316 0.31977 0.33847 0.35889 0.38058 0.40297 0.42529 0.44674 0.46627 0.48289 0.49561 0.50357 0.50627
0.580  0.25261 0.25662 0.26329 0.27256 0.28437 0.29861 0.31514 0.33372 0.35397 0.37553 0.39776 0.41994 0.44126 0.46072 0.47724 0.48987 0.49778 0.50046
0.585  0.24842 0.25240 0.25902 0.26823 0.27996 0.29411 0.31054 0.32896 0.34912 0.37054 0.39263 0.41467 0.43585 0.45513 0.47159 0.48413 0.49198 0.49464
0.590  0.24426 0.24822 0.25479 0.26393 0.27559 0.28965 0.30593 0.32426 0.34428 0.36551 0.38745 0.40940 0.43038 0.44959 0.46590 0.47836 0.48617 0.48881
0.595  0.24014 0.24407 0.25060 0.25968 0.27125 0.28519 0.30138 0.31958 0.33943 0.36055 0.38234 0.40408 0.42497 0.44404 0.46024 0.47261 0.48035 0.48298
0.600  0.23606 0.23997 0.24644 0.25546 0.26695 0.28079 0.29687 0.31490 0.33464 0.35555 0.37718 0.39883 0.41957 0.43846 0.45454 0.46684 0.47454 0.47715
0.605  0.23202 0.23590 0.24232 0.25127 0.26266 0.27642 0.29234 0.31027 0.32982 0.35063 0.37210 0.39353 0.41412 0.43293 0.44888 0.46108 0.46871 0.47131
0.610  0.22802 0.23187 0.23824 0.24712 0.25842 0.27207 0.28788 0.30563 0.32507 0.34572 0.36703 0.38830 0.40873 0.42734 0.44319 0.45530 0.46289 0.46546
0.615  0.22406 0.22787 0.23420 0.24300 0.25422 0.26774 0.28344 0.30106 0.32034 0.34078 0.36192 0.38307 0.40329 0.42181 0.43753 0.44954 0.45706 0.45961
0.620  0.22013 0.22391 0.23019 0.23891 0.25004 0.26345 0.27900 0.29650 0.31558 0.33590 0.35687 0.37779 0.39791 0.41623 0.43186 0.44377 0.45122 0.45375
0.625  0.21624 0.21999 0.22621 0.23486 0.24588 0.25920 0.27461 0.29193 0.31089 0.33103 0.35178 0.37259 0.39254 0.41070 0.42616 0.43798 0.44539 0.44789
0.630  0.21238 0.21610 0.22226 0.23085 0.24177 0.25494 0.27025 0.28742 0.30617 0.32615 0.34676 0.36733 0.38711 0.40517 0.42050 0.43221 0.43954 0.44203
0.635  0.20856 0.21225 0.21836 0.22686 0.23769 0.25075 0.26589 0.28294 0.30152 0.32132 0.34175 0.36214 0.38175 0.39960 0.41479 0.42642 0.43369 0.43615
0.640  0.20478 0.20843 0.21448 0.22290 0.23364 0.24657 0.26158 0.27843 0.29689 0.31645 0.33669 0.35695 0.37633 0.39407 0.40913 0.42064 0.42784 0.43028
0.645  0.20102 0.20464 0.21064 0.21897 0.22960 0.24242 0.25729 0.27399 0.29222 0.31166 0.33171 0.35172 0.37097 0.38850 0.40346 0.41485 0.42198 0.42440
0.650  0.19731 0.20089 0.20683 0.21508 0.22560 0.23829 0.25300 0.26957 0.28763 0.30687 0.32668 0.34656 0.36562 0.38298 0.39775 0.40905 0.41612 0.41852
0.655  0.19362 0.19716 0.20305 0.21122 0.22164 0.23420 0.24876 0.26512 0.28305 0.30205 0.32172 0.34134 0.36022 0.37746 0.39208 0.40326 0.41026 0.41263
0.660  0.18997 0.19348 0.19929 0.20738 0.21770 0.23013 0.24455 0.26075 0.27844 0.29730 0.31677 0.33620 0.35488 0.37189 0.38641 0.39747 0.40439 0.40673
0.665  0.18635 0.18982 0.19558 0.20358 0.21377 0.22607 0.24032 0.25639 0.27390 0.29251 0.31177 0.33105 0.34948 0.36638 0.38071 0.39166 0.39852 0.40084
0.670  0.18277 0.18620 0.19189 0.19981 0.20989 0.22205 0.23616 0.25201 0.26937 0.28778 0.30684 0.32586 0.34415 0.36085 0.37504 0.38587 0.39264 0.39494
0.675  0.17921 0.18261 0.18823 0.19606 0.20604 0.21806 0.23201 0.24769 0.26482 0.28308 0.30186 0.32074 0.33883 0.35530 0.36933 0.38005 0.38676 0.38903
0.680  0.17569 0.17904 0.18461 0.19235 0.20221 0.21407 0.22786 0.24339 0.26033 0.27832 0.29696 0.31555 0.33345 0.34979 0.36366 0.37425 0.38088 0.38313
0.685  0.17220 0.17551 0.18101 0.18865 0.19839 0.21013 0.22376 0.23907 0.25580 0.27364 0.29206 0.31045 0.32813 0.34423 0.35798 0.36845 0.37499 0.37722
0.690  0.16873 0.17201 0.17744 0.18499 0.19461 0.20622 0.21968 0.23481 0.25135 0.26897 0.28712 0.30534 0.32276 0.33873 0.35228 0.36263 0.36911 0.37130
0.695  0.16530 0.16854 0.17390 0.18136 0.19086 0.20233 0.21562 0.23057 0.24691 0.26427 0.28224 0.30019 0.31745 0.33322 0.34660 0.35682 0.36322 0.36538
0.700  0.16190 0.16509 0.17039 0.17775 0.18714 0.19843 0.21156 0.22631 0.24243 0.25963 0.27738 0.29510 0.31215 0.32767 0.34092 0.35101 0.35732 0.35946
0.705  0.15852 0.16167 0.16690 0.17417 0.18342 0.19459 0.20755 0.22211 0.23803 0.25494 0.27247 0.28996 0.30679 0.32217 0.33522 0.34519 0.35143 0.35354
0.710  0.15518 0.15829 0.16345 0.17061 0.17975 0.19077 0.20355 0.21789 0.23363 0.25033 0.26762 0.28489 0.30150 0.31667 0.32954 0.33937 0.34553 0.34761
0.715  0.15186 0.15493 0.16002 0.16708 0.17610 0.18694 0.19955 0.21372 0.22921 0.24573 0.26273 0.27982 0.29621 0.31113 0.32383 0.33356 0.33962 0.34168
0.720  0.14857 0.15160 0.15661 0.16358 0.17247 0.18317 0.19560 0.20957 0.22485 0.24108 0.25791 0.27470 0.29087 0.30563 0.31816 0.32773 0.33372 0.33574
0.725  0.14531 0.14829 0.15323 0.16011 0.16885 0.17941 0.19166 0.20540 0.22050 0.23651 0.25309 0.26965 0.28558 0.30009 0.31248 0.32191 0.32781 0.32980
0.730  0.14208 0.14502 0.14988 0.15666 0.16527 0.17568 0.18772 0.20129 0.21612 0.23195 0.24823 0.26461 0.28029 0.29460 0.30677 0.31609 0.32189 0.32386
0.735  0.13887 0.14176 0.14656 0.15322 0.16172 0.17194 0.18383 0.19719 0.21180 0.22734 0.24344 0.25951 0.27498 0.28911 0.30109 0.31025 0.31598 0.31792
0.740  0.13569 0.13854 0.14326 0.14982 0.15818 0.16825 0.17995 0.19307 0.20750 0.22280 0.23865 0.25448 0.26971 0.28358 0.29542 0.30443 0.31006 0.31197
0.745  0.13254 0.13534 0.13999 0.14644 0.15465 0.16458 0.17607 0.18901 0.20317 0.21827 0.23382 0.24945 0.26439 0.27809 0.28971 0.29860 0.30415 0.30602
0.750  0.12941 0.13216 0.13674 0.14309 0.15117 0.16093 0.17223 0.18497 0.19890 0.21370 0.22905 0.24438 0.25913 0.27260 0.28403 0.29276 0.29822 0.30007
0.755  0.12631 0.12902 0.13350 0.13975 0.14770 0.15728 0.16842 0.18093 0.19459 0.20920 0.22429 0.23936 0.25387 0.26708 0.27835 0.28693 0.29230 0.29412
0.760  0.12323 0.12589 0.13031 0.13644 0.14426 0.15367 0.16459 0.17689 0.19035 0.20466 0.21949 0.23430 0.24857 0.26160 0.27265 0.28110 0.28637 0.28816
0.765  0.12018 0.12279 0.12713 0.13315 0.14082 0.15008 0.16081 0.17290 0.18612 0.20018 0.21475 0.22930 0.24332 0.25611 0.26697 0.27526 0.28045 0.28220
0.770  0.11715 0.11972 0.12397 0.12989 0.13742 0.14649 0.15705 0.16891 0.18185 0.19571 0.20996 0.22431 0.23807 0.25059 0.26129 0.26943 0.27452 0.27624
0.775  0.11415 0.11667 0.12085 0.12665 0.13404 0.14294 0.15330 0.16491 0.17765 0.19120 0.20524 0.21927 0.23278 0.24512 0.25558 0.26359 0.26858 0.27027
0.780  0.11117 0.11364 0.11774 0.12343 0.13068 0.13941 0.14954 0.16097 0.17346 0.18675 0.20053 0.21429 0.22754 0.23964 0.24990 0.25774 0.26265 0.26431
0.785  0.10821 0.11064 0.11465 0.12022 0.12732 0.13590 0.14583 0.15703 0.16924 0.18232 0.19577 0.20932 0.22230 0.23413 0.24423 0.25191 0.25671 0.25834
0.790  0.10528 0.10766 0.11158 0.11705 0.12400 0.13239 0.14214 0.15308 0.16508 0.17784 0.19108 0.20430 0.21703 0.22866 0.23852 0.24607 0.25077 0.25236
0.795  0.10237 0.10470 0.10854 0.11389 0.12070 0.12891 0.13843 0.14918 0.16093 0.17343 0.18639 0.19934 0.21180 0.22319 0.23284 0.24022 0.24483 0.24639
0.800  0.09949 0.10176 0.10553 0.11076 0.11742 0.12546 0.13478 0.14529 0.15674 0.16902 0.18166 0.19438 0.20658 0.21768 0.22716 0.23438 0.23889 0.24041
0.805  0.09662 0.09885 0.10253 0.10765 0.11416 0.12202 0.13114 0.14138 0.15262 0.16458 0.17699 0.18938 0.20131 0.21222 0.22146 0.22854 0.23294 0.23444
0.810  0.09378 0.09595 0.09955 0.10454 0.11091 0.11858 0.12748 0.13752 0.14851 0.16020 0.17232 0.18444 0.19610 0.20675 0.21578 0.22268 0.22700 0.22846
0.815  0.09096 0.09308 0.09660 0.10147 0.10769 0.11518 0.12387 0.13368 0.14436 0.15583 0.16762 0.17950 0.19088 0.20125 0.21010 0.21684 0.22105 0.22247
0.820  0.08817 0.09024 0.09366 0.09842 0.10448 0.11180 0.12028 0.12981 0.14028 0.15142 0.16297 0.17452 0.18563 0.19579 0.20442 0.21099 0.21510 0.21649
0.825  0.08539 0.08741 0.09075 0.09539 0.10130 0.10841 0.11670 0.12600 0.13620 0.14707 0.15833 0.16959 0.18043 0.19033 0.19872 0.20514 0.20915 0.21050
0.830  0.08264 0.08460 0.08785 0.09238 0.09812 0.10506 0.11311 0.12220 0.13210 0.14272 0.15365 0.16467 0.17523 0.18484 0.19305 0.19929 0.20319 0.20451
0.835  0.07990 0.08182 0.08498 0.08937 0.09497 0.10173 0.10956 0.11837 0.12805 0.13835 0.14903 0.15971 0.16999 0.17938 0.18737 0.19344 0.19724 0.19852
0.840  0.07719 0.07905 0.08213 0.08640 0.09184 0.09841 0.10603 0.11460 0.12401 0.13402 0.14441 0.15480 0.16479 0.17393 0.18167 0.18759 0.19128 0.19253
0.845  0.07450 0.07630 0.07929 0.08344 0.08873 0.09509 0.10249 0.11084 0.11994 0.12971 0.13976 0.14989 0.15960 0.16844 0.17599 0.18173 0.18532 0.18654
0.850  0.07183 0.07358 0.07648 0.08050 0.08562 0.09181 0.09899 0.10706 0.11593 0.12536 0.13516 0.14495 0.15438 0.16299 0.17031 0.17588 0.17937 0.18054
0.855  0.06917 0.07087 0.07368 0.07758 0.08255 0.08854 0.09550 0.10333 0.11192 0.12107 0.13057 0.14005 0.14919 0.15754 0.16462 0.17003 0.17340 0.17454
0.860  0.06654 0.06818 0.07090 0.07468 0.07949 0.08529 0.09203 0.09960 0.10792 0.11678 0.12594 0.13516 0.14401 0.15209 0.15894 0.16417 0.16744 0.16854
0.865  0.06393 0.06552 0.06814 0.07179 0.07644 0.08204 0.08854 0.09590 0.10391 0.11247 0.12136 0.13024 0.13880 0.14662 0.15326 0.15832 0.16148 0.16254
0.870  0.06133 0.06287 0.06540 0.06893 0.07342 0.07882 0.08510 0.09217 0.09994 0.10820 0.11679 0.12536 0.13362 0.14117 0.14758 0.15246 0.15551 0.15654
0.875  0.05876 0.06024 0.06268 0.06608 0.07039 0.07561 0.08167 0.08849 0.09597 0.10395 0.11218 0.12049 0.12845 0.13573 0.14189 0.14660 0.14954 0.15054
0.880  0.05621 0.05763 0.05998 0.06325 0.06740 0.07243 0.07823 0.08482 0.09199 0.09966 0.10763 0.11558 0.12325 0.13026 0.13622 0.14074 0.14358 0.14453
0.885  0.05367 0.05503 0.05729 0.06043 0.06442 0.06923 0.07483 0.08113 0.08805 0.09542 0.10307 0.11072 0.11809 0.12482 0.13054 0.13489 0.13761 0.13852
0.890  0.05115 0.05246 0.05462 0.05763 0.06146 0.06607 0.07144 0.07748 0.08412 0.09119 0.09849 0.10586 0.11293 0.11938 0.12485 0.12903 0.13163 0.13252
0.895  0.04865 0.04990 0.05197 0.05485 0.05851 0.06293 0.06807 0.07385 0.08017 0.08693 0.09396 0.10098 0.10777 0.11392 0.11917 0.12317 0.12566 0.12650
0.900  0.04617 0.04736 0.04934 0.05208 0.05558 0.05980 0.06469 0.07020 0.07626 0.08272 0.08943 0.09613 0.10258 0.10848 0.11350 0.11731 0.11969 0.12049
0.905  0.04370 0.04484 0.04672 0.04934 0.05266 0.05667 0.06134 0.06659 0.07236 0.07851 0.08487 0.09128 0.09743 0.10305 0.10781 0.11145 0.11371 0.11448
0.910  0.04125 0.04234 0.04412 0.04661 0.04977 0.05357 0.05800 0.06299 0.06845 0.07429 0.08035 0.08641 0.09228 0.09761 0.10213 0.10559 0.10774 0.10847
0.915  0.03882 0.03985 0.04154 0.04389 0.04688 0.05048 0.05467 0.05940 0.06457 0.07010 0.07584 0.08158 0.08711 0.09216 0.09646 0.09972 0.10176 0.10245
0.920  0.03641 0.03738 0.03897 0.04118 0.04400 0.04741 0.05135 0.05581 0.06070 0.06592 0.07131 0.07675 0.08197 0.08673 0.09078 0.09386 0.09578 0.09643
0.925  0.03402 0.03492 0.03642 0.03850 0.04115 0.04434 0.04806 0.05224 0.05682 0.06172 0.06681 0.07192 0.07683 0.08130 0.08510 0.08800 0.08980 0.09041
0.930  0.03164 0.03249 0.03389 0.03583 0.03831 0.04129 0.04477 0.04869 0.05297 0.05756 0.06232 0.06708 0.07167 0.07586 0.07942 0.08213 0.08382 0.08440
0.935  0.02928 0.03006 0.03137 0.03318 0.03549 0.03826 0.04149 0.04513 0.04913 0.05340 0.05783 0.06226 0.06653 0.07043 0.07375 0.07627 0.07784 0.07837
0.940  0.02693 0.02766 0.02887 0.03054 0.03267 0.03525 0.03823 0.04160 0.04530 0.04925 0.05333 0.05745 0.06140 0.06501 0.06808 0.07041 0.07186 0.07235
0.945  0.02460 0.02527 0.02638 0.02791 0.02987 0.03223 0.03498 0.03807 0.04146 0.04509 0.04886 0.05263 0.05627 0.05959 0.06239 0.06454 0.06588 0.06633
0.950  0.02229 0.02290 0.02391 0.02531 0.02709 0.02924 0.03174 0.03455 0.03765 0.04096 0.04439 0.04782 0.05113 0.05415 0.05672 0.05867 0.05989 0.06030
0.955  0.01999 0.02054 0.02145 0.02271 0.02432 0.02626 0.02851 0.03105 0.03385 0.03683 0.03991 0.04302 0.04601 0.04873 0.05105 0.05281 0.05391 0.05428
0.960  0.01771 0.01820 0.01901 0.02013 0.02157 0.02329 0.02530 0.02756 0.03004 0.03270 0.03546 0.03822 0.04089 0.04331 0.04537 0.04694 0.04792 0.04825
0.965  0.01544 0.01587 0.01658 0.01757 0.01882 0.02033 0.02210 0.02408 0.02626 0.02859 0.03101 0.03343 0.03576 0.03789 0.03970 0.04108 0.04193 0.04222
0.970  0.01319 0.01356 0.01417 0.01502 0.01609 0.01739 0.01891 0.02060 0.02248 0.02448 0.02655 0.02864 0.03064 0.03247 0.03403 0.03521 0.03595 0.03619
0.975  0.01096 0.01126 0.01177 0.01248 0.01338 0.01446 0.01572 0.01715 0.01871 0.02038 0.02211 0.02386 0.02553 0.02706 0.02836 0.02934 0.02996 0.03016
0.980  0.00874 0.00898 0.00939 0.00996 0.01068 0.01155 0.01256 0.01370 0.01495 0.01629 0.01768 0.01907 0.02042 0.02164 0.02268 0.02347 0.02397 0.02413
0.985  0.00653 0.00672 0.00702 0.00745 0.00799 0.00864 0.00940 0.01026 0.01120 0.01221 0.01325 0.01430 0.01531 0.01623 0.01701 0.01761 0.01798 0.01810
0.990  0.00434 0.00446 0.00467 0.00495 0.00531 0.00575 0.00625 0.00683 0.00746 0.00813 0.00883 0.00953 0.01020 0.01082 0.01134 0.01174 0.01199 0.01207
0.995  0.00216 0.00222 0.00233 0.00247 0.00265 0.00287 0.00312 0.00341 0.00372 0.00406 0.00441 0.00476 0.00510 0.00541 0.00567 0.00587 0.00599 0.00603
1.000  0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000 0.00000


==> anc/g_transform_info.dat <==
 0.00 -0.50  5  2.0228 1.6779   0.4929 0.9970 1.5000  1.0000 0.2289 0.1364 am050e000i05
 0.00 -0.50 10  2.0177 1.6911   0.4958 1.0003 1.5033  1.0000 0.2259 0.1336 am050e000i10
 0.00 -0.50 15  2.0116 1.7017   0.4988 1.0034 1.5061  1.0000 0.2224 0.1307 am050e000i15
 0.00 -0.50 20  2.0045 1.7110   0.5020 1.0063 1.5087  1.0000 0.2185 0.1277 am050e000i20
 0.00 -0.50 25  1.9967 1.7198   0.5055 1.0094 1.5115  1.0000 0.2146 0.1248 am050e000i25
 0.00 -0.50 30  1.9888 1.7290   0.5092 1.0126 1.5145  1.0000 0.2104 0.1217 am050e000i30
 0.00 -0.50 35  1.9811 1.7389   0.5129 1.0161 1.5178  1.0000 0.2063 0.1186 am050e000i35
 0.00 -0.50 40  1.9731 1.7498   0.5169 1.0199 1.5214  1.0000 0.2022 0.1155 am050e000i40
 0.00 -0.50 45  1.9656 1.7614   0.5208 1.0237 1.5252  1.0000 0.1983 0.1126 am050e000i45
 0.00 -0.50 50  1.9589 1.7736   0.5246 1.0277 1.5292  1.0000 0.1946 0.1097 am050e000i50
 0.00 -0.50 55  1.9524 1.7858   0.5284 1.0316 1.5332  1.0000 0.1913 0.1071 am050e000i55
 0.00 -0.50 60  1.9469 1.7975   0.5318 1.0354 1.5372  1.0000 0.1884 0.1048 am050e000i60
 0.00 -0.50 65  1.9423 1.8084   0.5349 1.0389 1.5409  1.0000 0.1859 0.1028 am050e000i65
 0.00 -0.50 70  1.9387 1.8176   0.5375 1.0420 1.5443  1.0000 0.1839 0.1012 am050e000i70
 0.00 -0.50 75  1.9356 1.8251   0.5397 1.0446 1.5471  1.0000 0.1823 0.0999 am050e000i75
 0.00 -0.50 80  1.9335 1.8306   0.5412 1.0465 1.5492  1.0000 0.1812 0.0990 am050e000i80
 0.00 -0.50 85  1.9322 1.8341   0.5422 1.0476 1.5505  1.0000 0.1805 0.0984 am050e000i85
 0.00 -0.50 90  1.9318 1.8352   0.5425 1.0480 1.5509  1.0000 0.1803 0.0982 am050e000i90
 0.00 -0.45  5  2.0125 1.7043   0.5002 1.0066 1.5111  1.0000 0.2225 0.1306 am045e000i05
 0.00 -0.45 10  2.0083 1.7144   0.5026 1.0093 1.5138  1.0000 0.2201 0.1284 am045e000i10
 0.00 -0.45 15  2.0025 1.7245   0.5055 1.0122 1.5166  1.0000 0.2170 0.1258 am045e000i15
 0.00 -0.45 20  1.9960 1.7339   0.5086 1.0152 1.5194  1.0000 0.2135 0.1231 am045e000i20
 0.00 -0.45 25  1.9890 1.7430   0.5120 1.0183 1.5223  1.0000 0.2097 0.1203 am045e000i25
 0.00 -0.45 30  1.9814 1.7524   0.5156 1.0216 1.5253  1.0000 0.2059 0.1175 am045e000i30
 0.00 -0.45 35  1.9736 1.7623   0.5194 1.0250 1.5286  1.0000 0.2019 0.1146 am045e000i35
 0.00 -0.45 40  1.9663 1.7730   0.5231 1.0287 1.5320  1.0000 0.1981 0.1117 am045e000i40
 0.00 -0.45 45  1.9591 1.7843   0.5270 1.0324 1.5357  1.0000 0.1943 0.1089 am045e000i45
 0.00 -0.45 50  1.9523 1.7961   0.5308 1.0362 1.5394  1.0000 0.1908 0.1063 am045e000i50
 0.00 -0.45 55  1.9463 1.8078   0.5343 1.0399 1.5433  1.0000 0.1877 0.1038 am045e000i55
 0.00 -0.45 60  1.9412 1.8192   0.5376 1.0436 1.5470  1.0000 0.1849 0.1016 am045e000i60
 0.00 -0.45 65  1.9364 1.8296   0.5406 1.0469 1.5505  1.0000 0.1825 0.0997 am045e000i65
 0.00 -0.45 70  1.9326 1.8387   0.5432 1.0498 1.5536  1.0000 0.1805 0.0982 am045e000i70
 0.00 -0.45 75  1.9298 1.8461   0.5453 1.0522 1.5563  1.0000 0.1789 0.0969 am045e000i75
 0.00 -0.45 80  1.9278 1.8516   0.5468 1.0541 1.5582  1.0000 0.1778 0.0960 am045e000i80
 0.00 -0.45 85  1.9266 1.8549   0.5477 1.0552 1.5595  1.0000 0.1772 0.0955 am045e000i85
 0.00 -0.45 90  1.9262 1.8561   0.5480 1.0556 1.5599  1.0000 0.1770 0.0954 am045e000i90
 0.00 -0.40  5  2.0002 1.7379   0.5093 1.0186 1.5252  1.0000 0.2152 0.1238 am040e000i05
 0.00 -0.40 10  1.9970 1.7449   0.5110 1.0205 1.5270  1.0000 0.2133 0.1223 am040e000i10
 0.00 -0.40 15  1.9922 1.7533   0.5135 1.0230 1.5292  1.0000 0.2107 0.1202 am040e000i15
 0.00 -0.40 20  1.9861 1.7621   0.5164 1.0256 1.5318  1.0000 0.2076 0.1178 am040e000i20
 0.00 -0.40 25  1.9795 1.7709   0.5196 1.0286 1.5344  1.0000 0.2042 0.1153 am040e000i25
 0.00 -0.40 30  1.9727 1.7800   0.5230 1.0317 1.5373  1.0000 0.2006 0.1127 am040e000i30
 0.00 -0.40 35  1.9656 1.7895   0.5265 1.0350 1.5404  1.0000 0.1970 0.1101 am040e000i35
 0.00 -0.40 40  1.9583 1.7998   0.5302 1.0383 1.5436  1.0000 0.1934 0.1074 am040e000i40
 0.00 -0.40 45  1.9516 1.8107   0.5338 1.0419 1.5470  1.0000 0.1899 0.1049 am040e000i45
 0.00 -0.40 50  1.9454 1.8216   0.5374 1.0454 1.5504  1.0000 0.1866 0.1024 am040e000i50
 0.00 -0.40 55  1.9394 1.8327   0.5408 1.0489 1.5539  1.0000 0.1836 0.1002 am040e000i55
 0.00 -0.40 60  1.9342 1.8435   0.5440 1.0522 1.5573  1.0000 0.1810 0.0982 am040e000i60
 0.00 -0.40 65  1.9299 1.8533   0.5468 1.0553 1.5604  1.0000 0.1787 0.0964 am040e000i65
 0.00 -0.40 70  1.9264 1.8620   0.5492 1.0580 1.5632  1.0000 0.1768 0.0949 am040e000i70
 0.00 -0.40 75  1.9234 1.8692   0.5512 1.0602 1.5656  1.0000 0.1753 0.0938 am040e000i75
 0.00 -0.40 80  1.9213 1.8745   0.5527 1.0618 1.5674  1.0000 0.1742 0.0930 am040e000i80
 0.00 -0.40 85  1.9201 1.8777   0.5536 1.0629 1.5685  1.0000 0.1736 0.0925 am040e000i85
 0.00 -0.40 90  1.9197 1.8788   0.5539 1.0632 1.5689  1.0000 0.1734 0.0923 am040e000i90
 0.00 -0.35  5  1.9867 1.7763   0.5192 1.0315 1.5398  1.0000 0.2072 0.1166 am035e000i05
 0.00 -0.35 10  1.9840 1.7813   0.5206 1.0328 1.5410  1.0000 0.2057 0.1155 am035e000i10
 0.00 -0.35 15  1.9799 1.7879   0.5226 1.0347 1.5427  1.0000 0.2035 0.1138 am035e000i15
 0.00 -0.35 20  1.9749 1.7953   0.5251 1.0370 1.5448  1.0000 0.2009 0.1119 am035e000i20
 0.00 -0.35 25  1.9688 1.8034   0.5280 1.0396 1.5472  1.0000 0.1979 0.1097 am035e000i25
 0.00 -0.35 30  1.9625 1.8118   0.5312 1.0424 1.5497  1.0000 0.1947 0.1074 am035e000i30
 0.00 -0.35 35  1.9560 1.8206   0.5345 1.0454 1.5525  1.0000 0.1914 0.1051 am035e000i35
 0.00 -0.35 40  1.9495 1.8303   0.5378 1.0485 1.5554  1.0000 0.1881 0.1028 am035e000i40
 0.00 -0.35 45  1.9430 1.8402   0.5413 1.0517 1.5584  1.0000 0.1849 0.1005 am035e000i45
 0.00 -0.35 50  1.9370 1.8503   0.5446 1.0549 1.5614  1.0000 0.1819 0.0983 am035e000i50
 0.00 -0.35 55  1.9317 1.8606   0.5477 1.0581 1.5645  1.0000 0.1791 0.0963 am035e000i55
 0.00 -0.35 60  1.9267 1.8705   0.5507 1.0610 1.5675  1.0000 0.1766 0.0944 am035e000i60
 0.00 -0.35 65  1.9224 1.8795   0.5534 1.0638 1.5702  1.0000 0.1745 0.0928 am035e000i65
 0.00 -0.35 70  1.9189 1.8876   0.5557 1.0662 1.5726  1.0000 0.1727 0.0915 am035e000i70
 0.00 -0.35 75  1.9162 1.8942   0.5575 1.0682 1.5746  1.0000 0.1713 0.0904 am035e000i75
 0.00 -0.35 80  1.9143 1.8992   0.5588 1.0697 1.5762  1.0000 0.1703 0.0897 am035e000i80
 0.00 -0.35 85  1.9131 1.9023   0.5596 1.0706 1.5771  1.0000 0.1697 0.0892 am035e000i85
 0.00 -0.35 90  1.9127 1.9033   0.5599 1.0709 1.5775  1.0000 0.1695 0.0891 am035e000i90
 0.00 -0.30  5  1.9717 1.8189   0.5298 1.0446 1.5542  1.0000 0.1985 0.1091 am030e000i05
 0.00 -0.30 10  1.9694 1.8223   0.5309 1.0455 1.5551  1.0000 0.1973 0.1083 am030e000i10
 0.00 -0.30 15  1.9660 1.8274   0.5326 1.0470 1.5564  1.0000 0.1956 0.1070 am030e000i15
 0.00 -0.30 20  1.9616 1.8333   0.5347 1.0489 1.5580  1.0000 0.1934 0.1055 am030e000i20
 0.00 -0.30 25  1.9566 1.8402   0.5372 1.0511 1.5599  1.0000 0.1908 0.1037 am030e000i25
 0.00 -0.30 30  1.9508 1.8475   0.5400 1.0535 1.5621  1.0000 0.1880 0.1018 am030e000i30
 0.00 -0.30 35  1.9449 1.8556   0.5430 1.0561 1.5644  1.0000 0.1851 0.0998 am030e000i35
 0.00 -0.30 40  1.9390 1.8640   0.5461 1.0589 1.5669  1.0000 0.1822 0.0978 am030e000i40
 0.00 -0.30 45  1.9333 1.8728   0.5491 1.0617 1.5695  1.0000 0.1793 0.0958 am030e000i45
 0.00 -0.30 50  1.9277 1.8820   0.5522 1.0645 1.5721  1.0000 0.1766 0.0939 am030e000i50
 0.00 -0.30 55  1.9225 1.8910   0.5552 1.0673 1.5747  1.0000 0.1741 0.0921 am030e000i55
 0.00 -0.30 60  1.9180 1.8998   0.5578 1.0699 1.5772  1.0000 0.1719 0.0905 am030e000i60
 0.00 -0.30 65  1.9141 1.9079   0.5602 1.0723 1.5795  1.0000 0.1699 0.0890 am030e000i65
 0.00 -0.30 70  1.9108 1.9151   0.5623 1.0744 1.5816  1.0000 0.1682 0.0878 am030e000i70
 0.00 -0.30 75  1.9081 1.9211   0.5640 1.0761 1.5833  1.0000 0.1669 0.0869 am030e000i75
 0.00 -0.30 80  1.9062 1.9255   0.5652 1.0774 1.5846  1.0000 0.1660 0.0862 am030e000i80
 0.00 -0.30 85  1.9051 1.9284   0.5660 1.0782 1.5853  1.0000 0.1655 0.0858 am030e000i85
 0.00 -0.30 90  1.9047 1.9292   0.5662 1.0785 1.5856  1.0000 0.1653 0.0857 am030e000i90
 0.00 -0.25  5  1.9549 1.8646   0.5410 1.0577 1.5681  1.0000 0.1892 0.1014 am025e000i05
 0.00 -0.25 10  1.9531 1.8670   0.5419 1.0584 1.5687  1.0000 0.1883 0.1008 am025e000i10
 0.00 -0.25 15  1.9503 1.8706   0.5433 1.0595 1.5696  1.0000 0.1869 0.0999 am025e000i15
 0.00 -0.25 20  1.9465 1.8753   0.5451 1.0610 1.5709  1.0000 0.1851 0.0987 am025e000i20
 0.00 -0.25 25  1.9422 1.8807   0.5472 1.0628 1.5724  1.0000 0.1830 0.0973 am025e000i25
 0.00 -0.25 30  1.9376 1.8868   0.5496 1.0648 1.5741  1.0000 0.1806 0.0957 am025e000i30
 0.00 -0.25 35  1.9322 1.8935   0.5522 1.0670 1.5760  1.0000 0.1782 0.0941 am025e000i35
 0.00 -0.25 40  1.9269 1.9007   0.5550 1.0694 1.5781  1.0000 0.1757 0.0924 am025e000i40
 0.00 -0.25 45  1.9218 1.9082   0.5577 1.0717 1.5802  1.0000 0.1732 0.0907 am025e000i45
 0.00 -0.25 50  1.9169 1.9159   0.5603 1.0741 1.5823  1.0000 0.1708 0.0891 am025e000i50
 0.00 -0.25 55  1.9123 1.9234   0.5629 1.0765 1.5844  1.0000 0.1686 0.0877 am025e000i55
 0.00 -0.25 60  1.9081 1.9309   0.5653 1.0787 1.5864  1.0000 0.1666 0.0863 am025e000i60
 0.00 -0.25 65  1.9044 1.9378   0.5675 1.0807 1.5883  1.0000 0.1648 0.0851 am025e000i65
 0.00 -0.25 70  1.9014 1.9439   0.5693 1.0825 1.5900  1.0000 0.1634 0.0840 am025e000i70
 0.00 -0.25 75  1.8990 1.9490   0.5708 1.0839 1.5913  1.0000 0.1622 0.0832 am025e000i75
 0.00 -0.25 80  1.8973 1.9527   0.5719 1.0850 1.5924  1.0000 0.1614 0.0826 am025e000i80
 0.00 -0.25 85  1.8963 1.9552   0.5725 1.0856 1.5930  1.0000 0.1609 0.0823 am025e000i85
 0.00 -0.25 90  1.8959 1.9559   0.5727 1.0859 1.5932  1.0000 0.1607 0.0822 am025e000i90
 0.00 -0.20  5  1.9362 1.9121   0.5530 1.0707 1.5811  1.0000 0.1792 0.0937 am020e000i05
 0.00 -0.20 10  1.9347 1.9137   0.5537 1.0712 1.5815  1.0000 0.1785 0.0933 am020e000i10
 0.00 -0.20 15  1.9324 1.9162   0.5548 1.0721 1.5822  1.0000 0.1774 0.0926 am020e000i15
 0.00 -0.20 20  1.9294 1.9197   0.5562 1.0732 1.5831  1.0000 0.1760 0.0917 am020e000i20
 0.00 -0.20 25  1.9258 1.9237   0.5580 1.0746 1.5842  1.0000 0.1744 0.0906 am020e000i25
 0.00 -0.20 30  1.9219 1.9284   0.5600 1.0762 1.5855  1.0000 0.1725 0.0894 am020e000i30
 0.00 -0.20 35  1.9177 1.9335   0.5621 1.0780 1.5870  1.0000 0.1705 0.0882 am020e000i35
 0.00 -0.20 40  1.9131 1.9391   0.5644 1.0798 1.5886  1.0000 0.1684 0.0868 am020e000i40
 0.00 -0.20 45  1.9086 1.9449   0.5667 1.0817 1.5902  1.0000 0.1664 0.0855 am020e000i45
 0.00 -0.20 50  1.9044 1.9509   0.5690 1.0836 1.5918  1.0000 0.1644 0.0843 am020e000i50
 0.00 -0.20 55  1.9004 1.9570   0.5712 1.0855 1.5935  1.0000 0.1625 0.0830 am020e000i55
 0.00 -0.20 60  1.8969 1.9628   0.5732 1.0872 1.5950  1.0000 0.1608 0.0819 am020e000i60
 0.00 -0.20 65  1.8936 1.9682   0.5750 1.0889 1.5964  1.0000 0.1593 0.0810 am020e000i65
 0.00 -0.20 70  1.8908 1.9729   0.5766 1.0903 1.5977  1.0000 0.1581 0.0801 am020e000i70
 0.00 -0.20 75  1.8886 1.9769   0.5779 1.0915 1.5987  1.0000 0.1571 0.0795 am020e000i75
 0.00 -0.20 80  1.8871 1.9799   0.5788 1.0923 1.5994  1.0000 0.1563 0.0790 am020e000i80
 0.00 -0.20 85  1.8861 1.9818   0.5794 1.0928 1.5999  1.0000 0.1559 0.0787 am020e000i85
 0.00 -0.20 90  1.8858 1.9824   0.5796 1.0930 1.6001  1.0000 0.1558 0.0786 am020e000i90
 0.00 -0.15  5  1.9150 1.9594   0.5658 1.0834 1.5929  1.0000 0.1685 0.0860 am015e000i05
 0.00 -0.15 10  1.9139 1.9604   0.5663 1.0838 1.5932  1.0000 0.1681 0.0857 am015e000i10
 0.00 -0.15 15  1.9121 1.9621   0.5671 1.0844 1.5937  1.0000 0.1673 0.0853 am015e000i15
 0.00 -0.15 20  1.9098 1.9642   0.5682 1.0852 1.5943  1.0000 0.1662 0.0846 am015e000i20
 0.00 -0.15 25  1.9070 1.9669   0.5696 1.0862 1.5951  1.0000 0.1650 0.0839 am015e000i25
 0.00 -0.15 30  1.9040 1.9700   0.5711 1.0874 1.5960  1.0000 0.1636 0.0830 am015e000i30
 0.00 -0.15 35  1.9007 1.9735   0.5728 1.0887 1.5971  1.0000 0.1621 0.0821 am015e000i35
 0.00 -0.15 40  1.8972 1.9773   0.5745 1.0900 1.5981  1.0000 0.1605 0.0812 am015e000i40
 0.00 -0.15 45  1.8935 1.9814   0.5764 1.0914 1.5993  1.0000 0.1589 0.0802 am015e000i45
 0.00 -0.15 50  1.8900 1.9856   0.5782 1.0929 1.6005  1.0000 0.1574 0.0793 am015e000i50
 0.00 -0.15 55  1.8867 1.9897   0.5800 1.0942 1.6016  1.0000 0.1559 0.0784 am015e000i55
 0.00 -0.15 60  1.8836 1.9937   0.5816 1.0955 1.6027  1.0000 0.1545 0.0775 am015e000i60
 0.00 -0.15 65  1.8810 1.9974   0.5831 1.0967 1.6037  1.0000 0.1534 0.0768 am015e000i65
 0.00 -0.15 70  1.8788 2.0008   0.5843 1.0978 1.6046  1.0000 0.1523 0.0761 am015e000i70
 0.00 -0.15 75  1.8770 2.0036   0.5853 1.0986 1.6053  1.0000 0.1515 0.0756 am015e000i75
 0.00 -0.15 80  1.8758 2.0056   0.5860 1.0992 1.6058  1.0000 0.1509 0.0753 am015e000i80
 0.00 -0.15 85  1.8749 2.0069   0.5865 1.0996 1.6061  1.0000 0.1506 0.0750 am015e000i85
 0.00 -0.15 90  1.8747 2.0074   0.5867 1.0998 1.6062  1.0000 0.1505 0.0750 am015e000i90
 0.00 -0.10  5  1.8908 2.0027   0.5794 1.0956 1.6035  1.0000 0.1572 0.0785 am010e000i05
 0.00 -0.10 10  1.8901 2.0032   0.5798 1.0958 1.6036  1.0000 0.1569 0.0783 am010e000i10
 0.00 -0.10 15  1.8889 2.0041   0.5803 1.0962 1.6039  1.0000 0.1564 0.0780 am010e000i15
 0.00 -0.10 20  1.8873 2.0052   0.5811 1.0967 1.6043  1.0000 0.1557 0.0777 am010e000i20
 0.00 -0.10 25  1.8854 2.0066   0.5820 1.0973 1.6048  1.0000 0.1549 0.0772 am010e000i25
 0.00 -0.10 30  1.8832 2.0083   0.5831 1.0981 1.6054  1.0000 0.1539 0.0767 am010e000i30
 0.00 -0.10 35  1.8809 2.0103   0.5842 1.0989 1.6060  1.0000 0.1529 0.0761 am010e000i35
 0.00 -0.10 40  1.8785 2.0123   0.5855 1.0998 1.6066  1.0000 0.1518 0.0755 am010e000i40
 0.00 -0.10 45  1.8759 2.0146   0.5868 1.1007 1.6073  1.0000 0.1508 0.0748 am010e000i45
 0.00 -0.10 50  1.8733 2.0168   0.5881 1.1016 1.6080  1.0000 0.1497 0.0742 am010e000i50
 0.00 -0.10 55  1.8709 2.0190   0.5893 1.1025 1.6087  1.0000 0.1487 0.0736 am010e000i55
 0.00 -0.10 60  1.8686 2.0213   0.5905 1.1034 1.6094  1.0000 0.1477 0.0731 am010e000i60
 0.00 -0.10 65  1.8666 2.0233   0.5915 1.1041 1.6100  1.0000 0.1469 0.0726 am010e000i65
 0.00 -0.10 70  1.8649 2.0251   0.5924 1.1048 1.6105  1.0000 0.1462 0.0722 am010e000i70
 0.00 -0.10 75  1.8636 2.0266   0.5931 1.1054 1.6109  1.0000 0.1456 0.0718 am010e000i75
 0.00 -0.10 80  1.8626 2.0277   0.5937 1.1058 1.6112  1.0000 0.1452 0.0716 am010e000i80
 0.00 -0.10 85  1.8620 2.0284   0.5940 1.1060 1.6114  1.0000 0.1449 0.0714 am010e000i85
 0.00 -0.10 90  1.8618 2.0286   0.5941 1.1061 1.6115  1.0000 0.1448 0.0714 am010e000i90
 0.00 -0.05  5  1.8631 2.0361   0.5941 1.1068 1.6123  1.0000 0.1452 0.0713 am005e000i05
 0.00 -0.05 10  1.8628 2.0363   0.5943 1.1070 1.6124  1.0000 0.1450 0.0712 am005e000i10
 0.00 -0.05 15  1.8622 2.0365   0.5945 1.1071 1.6125  1.0000 0.1448 0.0711 am005e000i15
 0.00 -0.05 20  1.8614 2.0367   0.5949 1.1074 1.6127  1.0000 0.1444 0.0709 am005e000i20
 0.00 -0.05 25  1.8604 2.0372   0.5954 1.1077 1.6129  1.0000 0.1440 0.0707 am005e000i25
 0.00 -0.05 30  1.8592 2.0377   0.5960 1.1080 1.6132  1.0000 0.1435 0.0704 am005e000i30
 0.00 -0.05 35  1.8580 2.0384   0.5966 1.1084 1.6135  1.0000 0.1430 0.0702 am005e000i35
 0.00 -0.05 40  1.8566 2.0390   0.5972 1.1088 1.6138  1.0000 0.1425 0.0699 am005e000i40
 0.00 -0.05 45  1.8553 2.0397   0.5979 1.1093 1.6141  1.0000 0.1419 0.0696 am005e000i45
 0.00 -0.05 50  1.8539 2.0404   0.5986 1.1097 1.6144  1.0000 0.1414 0.0693 am005e000i50
 0.00 -0.05 55  1.8525 2.0410   0.5992 1.1101 1.6147  1.0000 0.1408 0.0690 am005e000i55
 0.00 -0.05 60  1.8512 2.0418   0.5999 1.1105 1.6150  1.0000 0.1403 0.0687 am005e000i60
 0.00 -0.05 65  1.8499 2.0424   0.6005 1.1108 1.6153  1.0000 0.1399 0.0685 am005e000i65
 0.00 -0.05 70  1.8490 2.0430   0.6009 1.1112 1.6155  1.0000 0.1395 0.0683 am005e000i70
 0.00 -0.05 75  1.8482 2.0434   0.6013 1.1114 1.6157  1.0000 0.1392 0.0681 am005e000i75
 0.00 -0.05 80  1.8477 2.0438   0.6016 1.1116 1.6158  1.0000 0.1390 0.0680 am005e000i80
 0.00 -0.05 85  1.8473 2.0440   0.6018 1.1117 1.6159  1.0000 0.1388 0.0679 am005e000i85
 0.00 -0.05 90  1.8472 2.0440   0.6019 1.1118 1.6160  1.0000 0.1388 0.0679 am005e000i90
 0.00 +0.00  5  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i05
 0.00 +0.00 10  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i10
 0.00 +0.00 15  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i15
 0.00 +0.00 20  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i20
 0.00 +0.00 25  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i25
 0.00 +0.00 30  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i30
 0.00 +0.00 35  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i35
 0.00 +0.00 40  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i40
 0.00 +0.00 45  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i45
 0.00 +0.00 50  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i50
 0.00 +0.00 55  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i55
 0.00 +0.00 60  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i60
 0.00 +0.00 65  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i65
 0.00 +0.00 70  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i70
 0.00 +0.00 75  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i75
 0.00 +0.00 80  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i80
 0.00 +0.00 85  1.8308 2.0500   0.6100 1.1168 1.6195  1.0000 0.1324 0.0646 ap000e000i85
 0.00 +0.00 90  1.8308 2.0499   0.6100 1.1168 1.6195  1.0000 0.1323 0.0645 ap000e000i90
 0.00 +0.05  5  1.7927 2.0305   0.6273 1.1246 1.6248  1.0000 0.1188 0.0585 ap005e000i05
 0.00 +0.05 10  1.7931 2.0307   0.6271 1.1245 1.6247  1.0000 0.1189 0.0586 ap005e000i10
 0.00 +0.05 15  1.7938 2.0310   0.6268 1.1244 1.6246  1.0000 0.1192 0.0587 ap005e000i15
 0.00 +0.05 20  1.7948 2.0316   0.6264 1.1242 1.6245  1.0000 0.1195 0.0588 ap005e000i20
 0.00 +0.05 25  1.7959 2.0323   0.6258 1.1239 1.6243  1.0000 0.1199 0.0590 ap005e000i25
 0.00 +0.05 30  1.7973 2.0331   0.6252 1.1236 1.6241  1.0000 0.1204 0.0592 ap005e000i30
 0.00 +0.05 35  1.7988 2.0340   0.6245 1.1233 1.6239  1.0000 0.1209 0.0595 ap005e000i35
 0.00 +0.05 40  1.8005 2.0349   0.6237 1.1230 1.6237  1.0000 0.1215 0.0597 ap005e000i40
 0.00 +0.05 45  1.8022 2.0360   0.6229 1.1227 1.6235  1.0000 0.1221 0.0600 ap005e000i45
 0.00 +0.05 50  1.8039 2.0370   0.6222 1.1223 1.6232  1.0000 0.1227 0.0602 ap005e000i50
 0.00 +0.05 55  1.8055 2.0380   0.6214 1.1220 1.6230  1.0000 0.1232 0.0605 ap005e000i55
 0.00 +0.05 60  1.8070 2.0392   0.6207 1.1217 1.6228  1.0000 0.1238 0.0607 ap005e000i60
 0.00 +0.05 65  1.8084 2.0400   0.6201 1.1214 1.6226  1.0000 0.1243 0.0609 ap005e000i65
 0.00 +0.05 70  1.8096 2.0408   0.6196 1.1212 1.6225  1.0000 0.1247 0.0611 ap005e000i70
 0.00 +0.05 75  1.8106 2.0416   0.6191 1.1210 1.6224  1.0000 0.1251 0.0613 ap005e000i75
 0.00 +0.05 80  1.8113 2.0421   0.6188 1.1209 1.6223  1.0000 0.1253 0.0614 ap005e000i80
 0.00 +0.05 85  1.8118 2.0424   0.6186 1.1208 1.6222  1.0000 0.1255 0.0614 ap005e000i85
 0.00 +0.05 90  1.8119 2.0425   0.6186 1.1208 1.6222  1.0000 0.1255 0.0615 ap005e000i90
 0.00 +0.10  5  1.7479 1.9585   0.6463 1.1297 1.6287  1.0000 0.1044 0.0533 ap010e000i05
 0.00 +0.10 10  1.7488 1.9596   0.6459 1.1296 1.6286  1.0000 0.1047 0.0534 ap010e000i10
 0.00 +0.10 15  1.7503 1.9615   0.6452 1.1293 1.6284  1.0000 0.1052 0.0536 ap010e000i15
 0.00 +0.10 20  1.7523 1.9641   0.6443 1.1290 1.6282  1.0000 0.1059 0.0539 ap010e000i20
 0.00 +0.10 25  1.7548 1.9673   0.6431 1.1286 1.6279  1.0000 0.1067 0.0542 ap010e000i25
 0.00 +0.10 30  1.7577 1.9713   0.6418 1.1281 1.6276  1.0000 0.1076 0.0546 ap010e000i30
 0.00 +0.10 35  1.7610 1.9757   0.6403 1.1276 1.6272  1.0000 0.1087 0.0550 ap010e000i35
 0.00 +0.10 40  1.7646 1.9804   0.6387 1.1271 1.6268  1.0000 0.1098 0.0555 ap010e000i40
 0.00 +0.10 45  1.7684 1.9855   0.6370 1.1266 1.6264  1.0000 0.1111 0.0559 ap010e000i45
 0.00 +0.10 50  1.7723 1.9906   0.6353 1.1260 1.6260  1.0000 0.1123 0.0564 ap010e000i50
 0.00 +0.10 55  1.7760 1.9956   0.6338 1.1255 1.6257  1.0000 0.1135 0.0569 ap010e000i55
 0.00 +0.10 60  1.7794 2.0006   0.6323 1.1251 1.6253  1.0000 0.1146 0.0573 ap010e000i60
 0.00 +0.10 65  1.7825 2.0050   0.6309 1.1247 1.6250  1.0000 0.1157 0.0577 ap010e000i65
 0.00 +0.10 70  1.7853 2.0090   0.6298 1.1243 1.6247  1.0000 0.1166 0.0580 ap010e000i70
 0.00 +0.10 75  1.7875 2.0124   0.6288 1.1240 1.6245  1.0000 0.1173 0.0583 ap010e000i75
 0.00 +0.10 80  1.7892 2.0148   0.6281 1.1238 1.6244  1.0000 0.1179 0.0585 ap010e000i80
 0.00 +0.10 85  1.7903 2.0163   0.6277 1.1237 1.6243  1.0000 0.1182 0.0586 ap010e000i85
 0.00 +0.10 90  1.7906 2.0168   0.6275 1.1237 1.6243  1.0000 0.1183 0.0587 ap010e000i90
 0.00 +0.15  5  1.6935 1.8123   0.6676 1.1306 1.6318  1.0000 0.0893 0.0493 ap015e000i05
 0.00 +0.15 10  1.6950 1.8154   0.6669 1.1305 1.6317  1.0000 0.0897 0.0494 ap015e000i10
 0.00 +0.15 15  1.6975 1.8205   0.6658 1.1302 1.6314  1.0000 0.0904 0.0497 ap015e000i15
 0.00 +0.15 20  1.7010 1.8276   0.6643 1.1299 1.6311  1.0000 0.0914 0.0500 ap015e000i20
 0.00 +0.15 25  1.7053 1.8363   0.6623 1.1295 1.6307  1.0000 0.0926 0.0504 ap015e000i25
 0.00 +0.15 30  1.7105 1.8467   0.6601 1.1290 1.6303  1.0000 0.0941 0.0509 ap015e000i30
 0.00 +0.15 35  1.7160 1.8584   0.6577 1.1286 1.6298  1.0000 0.0957 0.0515 ap015e000i35
 0.00 +0.15 40  1.7219 1.8712   0.6551 1.1281 1.6293  1.0000 0.0974 0.0521 ap015e000i40
 0.00 +0.15 45  1.7282 1.8846   0.6525 1.1276 1.6287  1.0000 0.0993 0.0527 ap015e000i45
 0.00 +0.15 50  1.7347 1.8984   0.6498 1.1271 1.6282  1.0000 0.1012 0.0533 ap015e000i50
 0.00 +0.15 55  1.7412 1.9119   0.6471 1.1267 1.6277  1.0000 0.1030 0.0539 ap015e000i55
 0.00 +0.15 60  1.7470 1.9250   0.6447 1.1263 1.6273  1.0000 0.1048 0.0545 ap015e000i60
 0.00 +0.15 65  1.7524 1.9368   0.6425 1.1260 1.6269  1.0000 0.1065 0.0550 ap015e000i65
 0.00 +0.15 70  1.7572 1.9472   0.6406 1.1257 1.6265  1.0000 0.1079 0.0554 ap015e000i70
 0.00 +0.15 75  1.7611 1.9559   0.6391 1.1255 1.6263  1.0000 0.1091 0.0558 ap015e000i75
 0.00 +0.15 80  1.7641 1.9623   0.6379 1.1253 1.6261  1.0000 0.1100 0.0561 ap015e000i80
 0.00 +0.15 85  1.7659 1.9663   0.6372 1.1252 1.6259  1.0000 0.1106 0.0562 ap015e000i85
 0.00 +0.15 90  1.7665 1.9676   0.6370 1.1252 1.6259  1.0000 0.1107 0.0563 ap015e000i90
 0.00 +0.20  5  1.6274 1.5737   0.6918 1.1258 1.6353  1.0000 0.0733 0.0466 ap020e000i05
 0.00 +0.20 10  1.6297 1.5802   0.6907 1.1257 1.6351  1.0000 0.0739 0.0467 ap020e000i10
 0.00 +0.20 15  1.6335 1.5907   0.6891 1.1256 1.6348  1.0000 0.0748 0.0470 ap020e000i15
 0.00 +0.20 20  1.6389 1.6052   0.6867 1.1255 1.6344  1.0000 0.0761 0.0474 ap020e000i20
 0.00 +0.20 25  1.6456 1.6233   0.6839 1.1253 1.6339  1.0000 0.0778 0.0479 ap020e000i25
 0.00 +0.20 30  1.6530 1.6445   0.6807 1.1252 1.6333  1.0000 0.0797 0.0485 ap020e000i30
 0.00 +0.20 35  1.6615 1.6685   0.6771 1.1251 1.6326  1.0000 0.0819 0.0491 ap020e000i35
 0.00 +0.20 40  1.6708 1.6945   0.6733 1.1250 1.6320  1.0000 0.0843 0.0497 ap020e000i40
 0.00 +0.20 45  1.6804 1.7218   0.6694 1.1249 1.6312  1.0000 0.0868 0.0504 ap020e000i45
 0.00 +0.20 50  1.6901 1.7495   0.6656 1.1249 1.6306  1.0000 0.0894 0.0511 ap020e000i50
 0.00 +0.20 55  1.6998 1.7770   0.6618 1.1248 1.6299  1.0000 0.0920 0.0517 ap020e000i55
 0.00 +0.20 60  1.7090 1.8033   0.6582 1.1249 1.6293  1.0000 0.0944 0.0524 ap020e000i60
 0.00 +0.20 65  1.7172 1.8276   0.6551 1.1249 1.6287  1.0000 0.0967 0.0529 ap020e000i65
 0.00 +0.20 70  1.7246 1.8489   0.6523 1.1249 1.6283  1.0000 0.0988 0.0534 ap020e000i70
 0.00 +0.20 75  1.7307 1.8663   0.6500 1.1250 1.6279  1.0000 0.1005 0.0538 ap020e000i75
 0.00 +0.20 80  1.7353 1.8794   0.6483 1.1250 1.6276  1.0000 0.1017 0.0541 ap020e000i80
 0.00 +0.20 85  1.7382 1.8874   0.6473 1.1250 1.6275  1.0000 0.1025 0.0543 ap020e000i85
 0.00 +0.20 90  1.7391 1.8902   0.6469 1.1251 1.6275  1.0000 0.1028 0.0544 ap020e000i90
 0.00 +0.25  5  1.5462 1.2402   0.7199 1.1131 1.6410  1.0000 0.0565 0.0455 ap025e000i05
 0.00 +0.25 10  1.5496 1.2512   0.7184 1.1133 1.6407  1.0000 0.0572 0.0457 ap025e000i10
 0.00 +0.25 15  1.5551 1.2692   0.7161 1.1136 1.6402  1.0000 0.0584 0.0460 ap025e000i15
 0.00 +0.25 20  1.5628 1.2939   0.7128 1.1140 1.6396  1.0000 0.0600 0.0464 ap025e000i20
 0.00 +0.25 25  1.5726 1.3246   0.7087 1.1145 1.6389  1.0000 0.0621 0.0469 ap025e000i25
 0.00 +0.25 30  1.5836 1.3607   0.7042 1.1152 1.6380  1.0000 0.0645 0.0474 ap025e000i30
 0.00 +0.25 35  1.5960 1.4014   0.6992 1.1159 1.6371  1.0000 0.0673 0.0480 ap025e000i35
 0.00 +0.25 40  1.6094 1.4454   0.6938 1.1167 1.6361  1.0000 0.0703 0.0486 ap025e000i40
 0.00 +0.25 45  1.6232 1.4918   0.6885 1.1175 1.6350  1.0000 0.0736 0.0493 ap025e000i45
 0.00 +0.25 50  1.6375 1.5390   0.6830 1.1184 1.6340  1.0000 0.0769 0.0500 ap025e000i50
 0.00 +0.25 55  1.6511 1.5859   0.6779 1.1193 1.6330  1.0000 0.0802 0.0506 ap025e000i55
 0.00 +0.25 60  1.6644 1.6309   0.6730 1.1201 1.6321  1.0000 0.0834 0.0512 ap025e000i60
 0.00 +0.25 65  1.6764 1.6723   0.6687 1.1209 1.6313  1.0000 0.0864 0.0517 ap025e000i65
 0.00 +0.25 70  1.6869 1.7089   0.6649 1.1216 1.6306  1.0000 0.0891 0.0521 ap025e000i70
 0.00 +0.25 75  1.6956 1.7391   0.6618 1.1222 1.6300  1.0000 0.0913 0.0525 ap025e000i75
 0.00 +0.25 80  1.7023 1.7619   0.6595 1.1226 1.6296  1.0000 0.0930 0.0528 ap025e000i80
 0.00 +0.25 85  1.7062 1.7760   0.6581 1.1229 1.6293  1.0000 0.0941 0.0530 ap025e000i85
 0.00 +0.25 90  1.7075 1.7809   0.6577 1.1230 1.6293  1.0000 0.0944 0.0530 ap025e000i90
 0.00 +0.30  5  1.4440 0.8360   0.7545 1.0895 1.6508  1.0000 0.0388 0.0464 ap030e000i05
 0.00 +0.30 10  1.4491 0.8518   0.7523 1.0902 1.6503  1.0000 0.0396 0.0465 ap030e000i10
 0.00 +0.30 15  1.4574 0.8777   0.7488 1.0913 1.6496  1.0000 0.0411 0.0468 ap030e000i15
 0.00 +0.30 20  1.4689 0.9134   0.7440 1.0929 1.6487  1.0000 0.0430 0.0471 ap030e000i20
 0.00 +0.30 25  1.4826 0.9580   0.7384 1.0948 1.6475  1.0000 0.0456 0.0476 ap030e000i25
 0.00 +0.30 30  1.4989 1.0105   0.7319 1.0969 1.6461  1.0000 0.0485 0.0480 ap030e000i30
 0.00 +0.30 35  1.5164 1.0696   0.7249 1.0993 1.6447  1.0000 0.0519 0.0485 ap030e000i35
 0.00 +0.30 40  1.5355 1.1341   0.7176 1.1018 1.6431  1.0000 0.0556 0.0490 ap030e000i40
 0.00 +0.30 45  1.5551 1.2020   0.7101 1.1043 1.6414  1.0000 0.0596 0.0496 ap030e000i45
 0.00 +0.30 50  1.5747 1.2718   0.7029 1.1068 1.6398  1.0000 0.0637 0.0501 ap030e000i50
 0.00 +0.30 55  1.5942 1.3416   0.6958 1.1092 1.6382  1.0000 0.0678 0.0505 ap030e000i55
 0.00 +0.30 60  1.6121 1.4087   0.6894 1.1114 1.6366  1.0000 0.0718 0.0510 ap030e000i60
 0.00 +0.30 65  1.6291 1.4714   0.6835 1.1135 1.6352  1.0000 0.0756 0.0514 ap030e000i65
 0.00 +0.30 70  1.6434 1.5271   0.6786 1.1153 1.6340  1.0000 0.0789 0.0517 ap030e000i70
 0.00 +0.30 75  1.6555 1.5736   0.6746 1.1167 1.6331  1.0000 0.0818 0.0520 ap030e000i75
 0.00 +0.30 80  1.6647 1.6087   0.6715 1.1178 1.6324  1.0000 0.0839 0.0521 ap030e000i80
 0.00 +0.30 85  1.6701 1.6305   0.6697 1.1185 1.6319  1.0000 0.0852 0.0523 ap030e000i85
 0.00 +0.30 90  1.6720 1.6380   0.6691 1.1187 1.6318  1.0000 0.0857 0.0523 ap030e000i90
 0.00 +0.35  5  1.3089 0.4096   0.8011 1.0486 1.6673  1.0000 0.0202 0.0494 ap035e000i05
 0.00 +0.35 10  1.3171 0.4293   0.7976 1.0506 1.6666  1.0000 0.0213 0.0495 ap035e000i10
 0.00 +0.35 15  1.3303 0.4616   0.7920 1.0536 1.6654  1.0000 0.0229 0.0497 ap035e000i15
 0.00 +0.35 20  1.3476 0.5060   0.7848 1.0576 1.6638  1.0000 0.0253 0.0499 ap035e000i20
 0.00 +0.35 25  1.3687 0.5619   0.7762 1.0623 1.6619  1.0000 0.0282 0.0502 ap035e000i25
 0.00 +0.35 30  1.3927 0.6282   0.7665 1.0675 1.6597  1.0000 0.0317 0.0505 ap035e000i30
 0.00 +0.35 35  1.4186 0.7033   0.7563 1.0729 1.6572  1.0000 0.0357 0.0508 ap035e000i35
 0.00 +0.35 40  1.4456 0.7859   0.7459 1.0783 1.6546  1.0000 0.0401 0.0511 ap035e000i40
 0.00 +0.35 45  1.4730 0.8741   0.7357 1.0837 1.6519  1.0000 0.0449 0.0513 ap035e000i45
 0.00 +0.35 50  1.5002 0.9654   0.7258 1.0888 1.6491  1.0000 0.0498 0.0516 ap035e000i50
 0.00 +0.35 55  1.5266 1.0574   0.7164 1.0937 1.6464  1.0000 0.0548 0.0518 ap035e000i55
 0.00 +0.35 60  1.5515 1.1475   0.7078 1.0981 1.6439  1.0000 0.0596 0.0520 ap035e000i60
 0.00 +0.35 65  1.5737 1.2322   0.7003 1.1020 1.6416  1.0000 0.0642 0.0521 ap035e000i65
 0.00 +0.35 70  1.5935 1.3085   0.6937 1.1054 1.6395  1.0000 0.0683 0.0522 ap035e000i70
 0.00 +0.35 75  1.6095 1.3730   0.6885 1.1082 1.6379  1.0000 0.0717 0.0522 ap035e000i75
 0.00 +0.35 80  1.6217 1.4224   0.6846 1.1102 1.6366  1.0000 0.0743 0.0523 ap035e000i80
 0.00 +0.35 85  1.6292 1.4534   0.6822 1.1115 1.6359  1.0000 0.0760 0.0523 ap035e000i85
 0.00 +0.35 90  1.6317 1.4641   0.6815 1.1119 1.6357  1.0000 0.0765 0.0523 ap035e000i90
 0.00 +0.40  5  1.0568 0.0157   0.8996 0.9506 1.6932  1.0000 0.0009 0.0548 ap040e000i05
 0.00 +0.40 10  1.0893 0.0370   0.8849 0.9639 1.6920  1.0000 0.0020 0.0548 ap040e000i10
 0.00 +0.40 15  1.1273 0.0722   0.8677 0.9782 1.6901  1.0000 0.0040 0.0549 ap040e000i15
 0.00 +0.40 20  1.1669 0.1210   0.8504 0.9924 1.6875  1.0000 0.0066 0.0549 ap040e000i20
 0.00 +0.40 25  1.2081 0.1827   0.8328 1.0061 1.6842  1.0000 0.0100 0.0550 ap040e000i25
 0.00 +0.40 30  1.2498 0.2567   0.8155 1.0191 1.6807  1.0000 0.0141 0.0550 ap040e000i30
 0.00 +0.40 35  1.2912 0.3416   0.7987 1.0313 1.6767  1.0000 0.0188 0.0550 ap040e000i35
 0.00 +0.40 40  1.3325 0.4361   0.7825 1.0427 1.6724  1.0000 0.0240 0.0549 ap040e000i40
 0.00 +0.40 45  1.3725 0.5381   0.7673 1.0532 1.6680  1.0000 0.0295 0.0548 ap040e000i45
 0.00 +0.40 50  1.4108 0.6454   0.7534 1.0628 1.6636  1.0000 0.0353 0.0547 ap040e000i50
 0.00 +0.40 55  1.4468 0.7553   0.7406 1.0715 1.6592  1.0000 0.0411 0.0544 ap040e000i55
 0.00 +0.40 60  1.4801 0.8642   0.7291 1.0791 1.6550  1.0000 0.0468 0.0542 ap040e000i60
 0.00 +0.40 65  1.5102 0.9688   0.7190 1.0858 1.6511  1.0000 0.0522 0.0539 ap040e000i65
 0.00 +0.40 70  1.5360 1.0642   0.7106 1.0915 1.6478  1.0000 0.0571 0.0537 ap040e000i70
 0.00 +0.40 75  1.5571 1.1462   0.7039 1.0961 1.6451  1.0000 0.0612 0.0534 ap040e000i75
 0.00 +0.40 80  1.5730 1.2099   0.6989 1.0995 1.6430  1.0000 0.0644 0.0532 ap040e000i80
 0.00 +0.40 85  1.5831 1.2504   0.6958 1.1016 1.6418  1.0000 0.0664 0.0531 ap040e000i85
 0.00 +0.40 90  1.5864 1.2643   0.6949 1.1023 1.6414  1.0000 0.0670 0.0530 ap040e000i90
 0.00 +0.45  5  1.1963 0.5836   1.7334 2.0736 2.6628  1.0000 0.0108 0.0185 ap045e000i05
 0.00 +0.45 10  1.1983 0.5960   1.7314 2.0747 2.6621  1.0000 0.0111 0.0186 ap045e000i10
 0.00 +0.45 15  1.2016 0.6164   1.7282 2.0766 2.6610  1.0000 0.0115 0.0187 ap045e000i15
 0.00 +0.45 20  1.2061 0.6440   1.7237 2.0790 2.6595  1.0000 0.0121 0.0189 ap045e000i20
 0.00 +0.45 25  1.2116 0.6789   1.7184 2.0820 2.6578  1.0000 0.0129 0.0191 ap045e000i25
 0.00 +0.45 30  1.2178 0.7193   1.7124 2.0853 2.6558  1.0000 0.0139 0.0193 ap045e000i30
 0.00 +0.45 35  1.0633 0.0180   0.8855 0.9415 1.7058  1.0000 0.0011 0.0612 ap045e000i35
 0.00 +0.45 40  1.1693 0.1161   0.8401 0.9823 1.6988  1.0000 0.0070 0.0607 ap045e000i40
 0.00 +0.45 45  1.2394 0.2237   0.8120 1.0064 1.6918  1.0000 0.0134 0.0601 ap045e000i45
 0.00 +0.45 50  1.2985 0.3391   0.7895 1.0251 1.6846  1.0000 0.0201 0.0593 ap045e000i50
 0.00 +0.45 55  1.3505 0.4590   0.7704 1.0404 1.6777  1.0000 0.0269 0.0586 ap045e000i55
 0.00 +0.45 60  1.3961 0.5803   0.7545 1.0533 1.6711  1.0000 0.0335 0.0578 ap045e000i60
 0.00 +0.45 65  1.4360 0.6987   0.7410 1.0641 1.6651  1.0000 0.0398 0.0570 ap045e000i65
 0.00 +0.45 70  1.4700 0.8090   0.7299 1.0730 1.6598  1.0000 0.0455 0.0563 ap045e000i70
 0.00 +0.45 75  1.4977 0.9054   0.7211 1.0800 1.6554  1.0000 0.0503 0.0556 ap045e000i75
 0.00 +0.45 80  1.5180 0.9816   0.7149 1.0852 1.6522  1.0000 0.0541 0.0551 ap045e000i80
 0.00 +0.45 85  1.5309 1.0309   0.7110 1.0884 1.6502  1.0000 0.0564 0.0547 ap045e000i85
 0.00 +0.45 90  1.5353 1.0480   0.7097 1.0896 1.6495  1.0000 0.0572 0.0546 ap045e000i90
 0.00 +0.50  5  1.1134 0.1861   1.8041 2.0087 2.6938  1.0000 0.0039 0.0210 ap050e000i05
 0.00 +0.50 10  1.1182 0.2018   1.7997 2.0123 2.6925  1.0000 0.0043 0.0211 ap050e000i10
 0.00 +0.50 15  1.1256 0.2277   1.7926 2.0177 2.6904  1.0000 0.0048 0.0212 ap050e000i15
 0.00 +0.50 20  1.1351 0.2633   1.7836 2.0246 2.6875  1.0000 0.0056 0.0212 ap050e000i20
 0.00 +0.50 25  1.1461 0.3082   1.7733 2.0325 2.6842  1.0000 0.0066 0.0213 ap050e000i25
 0.00 +0.50 30  1.1582 0.3614   1.7621 2.0409 2.6804  1.0000 0.0077 0.0214 ap050e000i30
 0.00 +0.50 35  1.1708 0.4223   1.7504 2.0495 2.6762  1.0000 0.0091 0.0215 ap050e000i35
 0.00 +0.50 40  1.1838 0.4901   1.7385 2.0580 2.6718  1.0000 0.0106 0.0216 ap050e000i40
 0.00 +0.50 45  1.1968 0.5638   1.7266 2.0664 2.6672  1.0000 0.0122 0.0217 ap050e000i45
 0.00 +0.50 50  1.1294 0.0665   0.8499 0.9599 1.7151  1.0000 0.0044 0.0657 ap050e000i50
 0.00 +0.50 55  1.2238 0.1885   0.8126 0.9945 1.7040  1.0000 0.0121 0.0642 ap050e000i55
 0.00 +0.50 60  1.2925 0.3141   0.7873 1.0176 1.6938  1.0000 0.0197 0.0628 ap050e000i60
 0.00 +0.50 65  1.3483 0.4392   0.7677 1.0351 1.6844  1.0000 0.0269 0.0613 ap050e000i65
 0.00 +0.50 70  1.3934 0.5582   0.7527 1.0488 1.6764  1.0000 0.0335 0.0600 ap050e000i70
 0.00 +0.50 75  1.4293 0.6643   0.7411 1.0593 1.6698  1.0000 0.0391 0.0588 ap050e000i75
 0.00 +0.50 80  1.4560 0.7496   0.7328 1.0669 1.6648  1.0000 0.0434 0.0579 ap050e000i80
 0.00 +0.50 85  1.4721 0.8056   0.7279 1.0716 1.6617  1.0000 0.0461 0.0573 ap050e000i85
 0.00 +0.50 90  1.4777 0.8253   0.7263 1.0733 1.6607  1.0000 0.0471 0.0570 ap050e000i90
 0.10 -0.50  5  2.0159 1.6861   0.4959 0.9998 1.5026  1.0000 0.2252 0.1336 am050e010i05
 0.10 -0.50 10  2.0111 1.6987   0.4988 1.0031 1.5059  1.0000 0.2222 0.1308 am050e010i10
 0.10 -0.50 15  2.0047 1.7095   0.5019 1.0062 1.5086  1.0000 0.2187 0.1279 am050e010i15
 0.10 -0.50 20  1.9972 1.7188   0.5053 1.0092 1.5113  1.0000 0.2148 0.1250 am050e010i20
 0.10 -0.50 25  1.9893 1.7276   0.5089 1.0123 1.5142  1.0000 0.2107 0.1220 am050e010i25
 0.10 -0.50 30  1.9813 1.7369   0.5126 1.0157 1.5173  1.0000 0.2064 0.1189 am050e010i30
 0.10 -0.50 35  1.9726 1.7470   0.5167 1.0193 1.5207  1.0000 0.2021 0.1157 am050e010i35
 0.10 -0.50 40  1.9642 1.7583   0.5209 1.0231 1.5243  1.0000 0.1978 0.1125 am050e010i40
 0.10 -0.50 45  1.9564 1.7703   0.5250 1.0272 1.5282  1.0000 0.1937 0.1094 am050e010i45
 0.10 -0.50 50  1.9487 1.7828   0.5293 1.0314 1.5324  1.0000 0.1898 0.1064 am050e010i50
 0.10 -0.50 55  1.9419 1.7955   0.5332 1.0355 1.5365  1.0000 0.1862 0.1037 am050e010i55
 0.10 -0.50 60  1.9361 1.8079   0.5369 1.0395 1.5407  1.0000 0.1831 0.1013 am050e010i60
 0.10 -0.50 65  1.9308 1.8191   0.5403 1.0432 1.5446  1.0000 0.1804 0.0992 am050e010i65
 0.10 -0.50 70  1.9266 1.8290   0.5432 1.0465 1.5481  1.0000 0.1783 0.0975 am050e010i70
 0.10 -0.50 75  1.9233 1.8371   0.5455 1.0492 1.5510  1.0000 0.1766 0.0961 am050e010i75
 0.10 -0.50 80  1.9211 1.8430   0.5472 1.0512 1.5533  1.0000 0.1753 0.0951 am050e010i80
 0.10 -0.50 85  1.9199 1.8466   0.5482 1.0524 1.5546  1.0000 0.1746 0.0945 am050e010i85
 0.10 -0.50 90  1.9194 1.8479   0.5485 1.0529 1.5551  1.0000 0.1744 0.0944 am050e010i90
 0.10 -0.45  5  2.0051 1.7133   0.5035 1.0097 1.5140  1.0000 0.2187 0.1277 am045e010i05
 0.10 -0.45 10  2.0009 1.7232   0.5059 1.0124 1.5168  1.0000 0.2163 0.1255 am045e010i10
 0.10 -0.45 15  1.9953 1.7332   0.5088 1.0153 1.5195  1.0000 0.2132 0.1230 am045e010i15
 0.10 -0.45 20  1.9888 1.7426   0.5121 1.0184 1.5223  1.0000 0.2096 0.1203 am045e010i20
 0.10 -0.45 25  1.9812 1.7517   0.5156 1.0215 1.5252  1.0000 0.2058 0.1175 am045e010i25
 0.10 -0.45 30  1.9732 1.7613   0.5194 1.0249 1.5283  1.0000 0.2018 0.1145 am045e010i30
 0.10 -0.45 35  1.9654 1.7714   0.5233 1.0284 1.5317  1.0000 0.1977 0.1116 am045e010i35
 0.10 -0.45 40  1.9573 1.7823   0.5273 1.0322 1.5352  1.0000 0.1936 0.1086 am045e010i40
 0.10 -0.45 45  1.9495 1.7940   0.5315 1.0361 1.5390  1.0000 0.1897 0.1057 am045e010i45
 0.10 -0.45 50  1.9425 1.8060   0.5354 1.0400 1.5429  1.0000 0.1860 0.1030 am045e010i50
 0.10 -0.45 55  1.9359 1.8181   0.5393 1.0440 1.5468  1.0000 0.1826 0.1005 am045e010i55
 0.10 -0.45 60  1.9299 1.8299   0.5429 1.0478 1.5506  1.0000 0.1796 0.0982 am045e010i60
 0.10 -0.45 65  1.9250 1.8410   0.5461 1.0513 1.5543  1.0000 0.1771 0.0962 am045e010i65
 0.10 -0.45 70  1.9211 1.8505   0.5488 1.0544 1.5576  1.0000 0.1750 0.0945 am045e010i70
 0.10 -0.45 75  1.9178 1.8583   0.5511 1.0569 1.5603  1.0000 0.1733 0.0933 am045e010i75
 0.10 -0.45 80  1.9155 1.8641   0.5528 1.0588 1.5623  1.0000 0.1721 0.0923 am045e010i80
 0.10 -0.45 85  1.9141 1.8676   0.5538 1.0600 1.5636  1.0000 0.1714 0.0918 am045e010i85
 0.10 -0.45 90  1.9136 1.8689   0.5542 1.0604 1.5641  1.0000 0.1712 0.0916 am045e010i90
 0.10 -0.40  5  1.9930 1.7478   0.5128 1.0220 1.5284  1.0000 0.2113 0.1209 am040e010i05
 0.10 -0.40 10  1.9895 1.7548   0.5146 1.0239 1.5302  1.0000 0.2094 0.1194 am040e010i10
 0.10 -0.40 15  1.9844 1.7631   0.5172 1.0263 1.5324  1.0000 0.2068 0.1173 am040e010i15
 0.10 -0.40 20  1.9784 1.7716   0.5201 1.0291 1.5350  1.0000 0.2036 0.1149 am040e010i20
 0.10 -0.40 25  1.9717 1.7805   0.5234 1.0321 1.5377  1.0000 0.2001 0.1124 am040e010i25
 0.10 -0.40 30  1.9644 1.7896   0.5270 1.0352 1.5406  1.0000 0.1964 0.1098 am040e010i30
 0.10 -0.40 35  1.9567 1.7995   0.5308 1.0386 1.5438  1.0000 0.1927 0.1071 am040e010i35
 0.10 -0.40 40  1.9494 1.8100   0.5346 1.0421 1.5471  1.0000 0.1889 0.1044 am040e010i40
 0.10 -0.40 45  1.9422 1.8209   0.5385 1.0458 1.5505  1.0000 0.1852 0.1017 am040e010i45
 0.10 -0.40 50  1.9351 1.8322   0.5423 1.0494 1.5540  1.0000 0.1818 0.0992 am040e010i50
 0.10 -0.40 55  1.9289 1.8436   0.5459 1.0531 1.5576  1.0000 0.1786 0.0969 am040e010i55
 0.10 -0.40 60  1.9235 1.8548   0.5493 1.0566 1.5611  1.0000 0.1758 0.0948 am040e010i60
 0.10 -0.40 65  1.9185 1.8649   0.5524 1.0598 1.5643  1.0000 0.1734 0.0930 am040e010i65
 0.10 -0.40 70  1.9144 1.8741   0.5550 1.0626 1.5673  1.0000 0.1713 0.0914 am040e010i70
 0.10 -0.40 75  1.9114 1.8816   0.5572 1.0650 1.5697  1.0000 0.1698 0.0902 am040e010i75
 0.10 -0.40 80  1.9093 1.8872   0.5587 1.0667 1.5715  1.0000 0.1686 0.0894 am040e010i80
 0.10 -0.40 85  1.9080 1.8905   0.5596 1.0678 1.5727  1.0000 0.1680 0.0888 am040e010i85
 0.10 -0.40 90  1.9076 1.8918   0.5600 1.0682 1.5731  1.0000 0.1677 0.0887 am040e010i90
 0.10 -0.35  5  1.9791 1.7873   0.5230 1.0351 1.5433  1.0000 0.2032 0.1137 am035e010i05
 0.10 -0.35 10  1.9765 1.7920   0.5244 1.0364 1.5445  1.0000 0.2017 0.1126 am035e010i10
 0.10 -0.35 15  1.9721 1.7985   0.5265 1.0383 1.5462  1.0000 0.1995 0.1109 am035e010i15
 0.10 -0.35 20  1.9667 1.8061   0.5291 1.0407 1.5483  1.0000 0.1968 0.1090 am035e010i20
 0.10 -0.35 25  1.9606 1.8140   0.5321 1.0433 1.5506  1.0000 0.1937 0.1068 am035e010i25
 0.10 -0.35 30  1.9541 1.8224   0.5354 1.0462 1.5533  1.0000 0.1904 0.1045 am035e010i30
 0.10 -0.35 35  1.9471 1.8315   0.5389 1.0492 1.5560  1.0000 0.1870 0.1021 am035e010i35
 0.10 -0.35 40  1.9401 1.8411   0.5425 1.0525 1.5590  1.0000 0.1836 0.0997 am035e010i40
 0.10 -0.35 45  1.9334 1.8512   0.5461 1.0558 1.5621  1.0000 0.1803 0.0974 am035e010i45
 0.10 -0.35 50  1.9272 1.8615   0.5496 1.0591 1.5652  1.0000 0.1771 0.0951 am035e010i50
 0.10 -0.35 55  1.9210 1.8721   0.5530 1.0624 1.5683  1.0000 0.1742 0.0930 am035e010i55
 0.10 -0.35 60  1.9157 1.8822   0.5562 1.0655 1.5714  1.0000 0.1715 0.0911 am035e010i60
 0.10 -0.35 65  1.9112 1.8916   0.5590 1.0684 1.5742  1.0000 0.1693 0.0895 am035e010i65
 0.10 -0.35 70  1.9076 1.9001   0.5614 1.0709 1.5767  1.0000 0.1674 0.0881 am035e010i70
 0.10 -0.35 75  1.9044 1.9070   0.5634 1.0730 1.5788  1.0000 0.1659 0.0870 am035e010i75
 0.10 -0.35 80  1.9022 1.9121   0.5649 1.0746 1.5804  1.0000 0.1648 0.0862 am035e010i80
 0.10 -0.35 85  1.9009 1.9153   0.5658 1.0755 1.5814  1.0000 0.1642 0.0857 am035e010i85
 0.10 -0.35 90  1.9004 1.9163   0.5661 1.0759 1.5817  1.0000 0.1639 0.0856 am035e010i90
 0.10 -0.30  5  1.9638 1.8308   0.5339 1.0484 1.5579  1.0000 0.1944 0.1062 am030e010i05
 0.10 -0.30 10  1.9615 1.8341   0.5350 1.0494 1.5587  1.0000 0.1933 0.1054 am030e010i10
 0.10 -0.30 15  1.9581 1.8389   0.5367 1.0509 1.5600  1.0000 0.1915 0.1041 am030e010i15
 0.10 -0.30 20  1.9535 1.8450   0.5390 1.0528 1.5617  1.0000 0.1892 0.1026 am030e010i20
 0.10 -0.30 25  1.9480 1.8517   0.5416 1.0551 1.5636  1.0000 0.1866 0.1008 am030e010i25
 0.10 -0.30 30  1.9421 1.8591   0.5445 1.0575 1.5658  1.0000 0.1837 0.0988 am030e010i30
 0.10 -0.30 35  1.9360 1.8672   0.5476 1.0602 1.5682  1.0000 0.1807 0.0968 am030e010i35
 0.10 -0.30 40  1.9297 1.8756   0.5509 1.0630 1.5708  1.0000 0.1777 0.0947 am030e010i40
 0.10 -0.30 45  1.9234 1.8846   0.5542 1.0660 1.5734  1.0000 0.1747 0.0927 am030e010i45
 0.10 -0.30 50  1.9175 1.8939   0.5574 1.0689 1.5760  1.0000 0.1719 0.0907 am030e010i50
 0.10 -0.30 55  1.9122 1.9031   0.5605 1.0718 1.5787  1.0000 0.1692 0.0889 am030e010i55
 0.10 -0.30 60  1.9071 1.9120   0.5634 1.0745 1.5813  1.0000 0.1668 0.0873 am030e010i60
 0.10 -0.30 65  1.9028 1.9204   0.5660 1.0770 1.5836  1.0000 0.1648 0.0858 am030e010i65
 0.10 -0.30 70  1.8992 1.9279   0.5682 1.0792 1.5857  1.0000 0.1630 0.0846 am030e010i70
 0.10 -0.30 75  1.8964 1.9340   0.5700 1.0810 1.5875  1.0000 0.1617 0.0836 am030e010i75
 0.10 -0.30 80  1.8944 1.9387   0.5713 1.0824 1.5888  1.0000 0.1607 0.0829 am030e010i80
 0.10 -0.30 85  1.8933 1.9415   0.5721 1.0832 1.5896  1.0000 0.1601 0.0824 am030e010i85
 0.10 -0.30 90  1.8928 1.9425   0.5724 1.0835 1.5899  1.0000 0.1599 0.0823 am030e010i90
 0.10 -0.25  5  1.9467 1.8774   0.5454 1.0618 1.5719  1.0000 0.1851 0.0986 am025e010i05
 0.10 -0.25 10  1.9449 1.8797   0.5463 1.0625 1.5725  1.0000 0.1842 0.0980 am025e010i10
 0.10 -0.25 15  1.9420 1.8833   0.5477 1.0637 1.5735  1.0000 0.1827 0.0970 am025e010i15
 0.10 -0.25 20  1.9383 1.8880   0.5496 1.0652 1.5748  1.0000 0.1809 0.0958 am025e010i20
 0.10 -0.25 25  1.9336 1.8933   0.5519 1.0671 1.5763  1.0000 0.1787 0.0944 am025e010i25
 0.10 -0.25 30  1.9284 1.8995   0.5544 1.0691 1.5781  1.0000 0.1763 0.0928 am025e010i30
 0.10 -0.25 35  1.9229 1.9060   0.5571 1.0714 1.5800  1.0000 0.1737 0.0911 am025e010i35
 0.10 -0.25 40  1.9175 1.9133   0.5600 1.0737 1.5821  1.0000 0.1711 0.0895 am025e010i40
 0.10 -0.25 45  1.9120 1.9208   0.5629 1.0762 1.5842  1.0000 0.1686 0.0877 am025e010i45
 0.10 -0.25 50  1.9066 1.9285   0.5658 1.0787 1.5864  1.0000 0.1661 0.0861 am025e010i50
 0.10 -0.25 55  1.9017 1.9362   0.5685 1.0811 1.5885  1.0000 0.1638 0.0846 am025e010i55
 0.10 -0.25 60  1.8973 1.9437   0.5710 1.0834 1.5906  1.0000 0.1617 0.0832 am025e010i60
 0.10 -0.25 65  1.8935 1.9509   0.5733 1.0855 1.5925  1.0000 0.1598 0.0819 am025e010i65
 0.10 -0.25 70  1.8901 1.9570   0.5753 1.0873 1.5942  1.0000 0.1583 0.0809 am025e010i70
 0.10 -0.25 75  1.8874 1.9622   0.5769 1.0888 1.5956  1.0000 0.1570 0.0800 am025e010i75
 0.10 -0.25 80  1.8855 1.9661   0.5781 1.0900 1.5966  1.0000 0.1562 0.0794 am025e010i80
 0.10 -0.25 85  1.8844 1.9685   0.5788 1.0907 1.5973  1.0000 0.1556 0.0790 am025e010i85
 0.10 -0.25 90  1.8840 1.9694   0.5791 1.0909 1.5975  1.0000 0.1554 0.0789 am025e010i90
 0.10 -0.20  5  1.9276 1.9261   0.5577 1.0751 1.5851  1.0000 0.1750 0.0909 am020e010i05
 0.10 -0.20 10  1.9262 1.9276   0.5584 1.0756 1.5856  1.0000 0.1743 0.0905 am020e010i10
 0.10 -0.20 15  1.9239 1.9301   0.5595 1.0765 1.5862  1.0000 0.1732 0.0898 am020e010i15
 0.10 -0.20 20  1.9209 1.9333   0.5610 1.0777 1.5872  1.0000 0.1718 0.0889 am020e010i20
 0.10 -0.20 25  1.9170 1.9374   0.5629 1.0791 1.5883  1.0000 0.1701 0.0878 am020e010i25
 0.10 -0.20 30  1.9127 1.9420   0.5650 1.0807 1.5897  1.0000 0.1681 0.0866 am020e010i30
 0.10 -0.20 35  1.9080 1.9470   0.5673 1.0825 1.5912  1.0000 0.1660 0.0853 am020e010i35
 0.10 -0.20 40  1.9033 1.9525   0.5697 1.0844 1.5927  1.0000 0.1639 0.0839 am020e010i40
 0.10 -0.20 45  1.8987 1.9583   0.5721 1.0863 1.5944  1.0000 0.1618 0.0826 am020e010i45
 0.10 -0.20 50  1.8943 1.9643   0.5745 1.0883 1.5960  1.0000 0.1597 0.0813 am020e010i50
 0.10 -0.20 55  1.8899 1.9704   0.5769 1.0903 1.5977  1.0000 0.1578 0.0801 am020e010i55
 0.10 -0.20 60  1.8859 1.9761   0.5791 1.0921 1.5992  1.0000 0.1560 0.0789 am020e010i60
 0.10 -0.20 65  1.8824 1.9816   0.5810 1.0938 1.6007  1.0000 0.1544 0.0779 am020e010i65
 0.10 -0.20 70  1.8796 1.9864   0.5827 1.0952 1.6020  1.0000 0.1531 0.0771 am020e010i70
 0.10 -0.20 75  1.8773 1.9904   0.5840 1.0964 1.6030  1.0000 0.1520 0.0764 am020e010i75
 0.10 -0.20 80  1.8757 1.9935   0.5850 1.0973 1.6038  1.0000 0.1513 0.0759 am020e010i80
 0.10 -0.20 85  1.8747 1.9953   0.5856 1.0979 1.6043  1.0000 0.1508 0.0756 am020e010i85
 0.10 -0.20 90  1.8743 1.9960   0.5858 1.0980 1.6045  1.0000 0.1507 0.0755 am020e010i90
 0.10 -0.15  5  1.9061 1.9742   0.5708 1.0880 1.5972  1.0000 0.1643 0.0832 am015e010i05
 0.10 -0.15 10  1.9050 1.9751   0.5714 1.0884 1.5975  1.0000 0.1638 0.0829 am015e010i10
 0.10 -0.15 15  1.9032 1.9767   0.5722 1.0890 1.5979  1.0000 0.1630 0.0825 am015e010i15
 0.10 -0.15 20  1.9009 1.9787   0.5733 1.0899 1.5986  1.0000 0.1620 0.0819 am015e010i20
 0.10 -0.15 25  1.8979 1.9814   0.5748 1.0909 1.5994  1.0000 0.1607 0.0811 am015e010i25
 0.10 -0.15 30  1.8945 1.9844   0.5765 1.0921 1.6003  1.0000 0.1592 0.0802 am015e010i30
 0.10 -0.15 35  1.8908 1.9878   0.5783 1.0934 1.6014  1.0000 0.1576 0.0793 am015e010i35
 0.10 -0.15 40  1.8871 1.9915   0.5802 1.0948 1.6025  1.0000 0.1560 0.0783 am015e010i40
 0.10 -0.15 45  1.8833 1.9955   0.5821 1.0963 1.6036  1.0000 0.1543 0.0773 am015e010i45
 0.10 -0.15 50  1.8797 1.9995   0.5840 1.0977 1.6048  1.0000 0.1527 0.0764 am015e010i50
 0.10 -0.15 55  1.8763 2.0036   0.5858 1.0991 1.6059  1.0000 0.1512 0.0755 am015e010i55
 0.10 -0.15 60  1.8730 2.0076   0.5876 1.1005 1.6070  1.0000 0.1498 0.0746 am015e010i60
 0.10 -0.15 65  1.8700 2.0112   0.5892 1.1017 1.6080  1.0000 0.1485 0.0739 am015e010i65
 0.10 -0.15 70  1.8676 2.0145   0.5905 1.1028 1.6089  1.0000 0.1475 0.0732 am015e010i70
 0.10 -0.15 75  1.8656 2.0172   0.5916 1.1037 1.6096  1.0000 0.1466 0.0727 am015e010i75
 0.10 -0.15 80  1.8642 2.0192   0.5924 1.1043 1.6101  1.0000 0.1460 0.0723 am015e010i80
 0.10 -0.15 85  1.8633 2.0205   0.5929 1.1047 1.6105  1.0000 0.1456 0.0721 am015e010i85
 0.10 -0.15 90  1.8630 2.0210   0.5931 1.1049 1.6106  1.0000 0.1455 0.0720 am015e010i90
 0.10 -0.10  5  1.8816 2.0181   0.5849 1.1004 1.6078  1.0000 0.1529 0.0758 am010e010i05
 0.10 -0.10 10  1.8808 2.0186   0.5852 1.1007 1.6080  1.0000 0.1526 0.0756 am010e010i10
 0.10 -0.10 15  1.8796 2.0194   0.5858 1.1011 1.6083  1.0000 0.1521 0.0753 am010e010i15
 0.10 -0.10 20  1.8779 2.0204   0.5866 1.1016 1.6087  1.0000 0.1514 0.0749 am010e010i20
 0.10 -0.10 25  1.8758 2.0217   0.5876 1.1023 1.6092  1.0000 0.1505 0.0745 am010e010i25
 0.10 -0.10 30  1.8734 2.0232   0.5888 1.1030 1.6097  1.0000 0.1495 0.0739 am010e010i30
 0.10 -0.10 35  1.8708 2.0250   0.5900 1.1039 1.6103  1.0000 0.1485 0.0733 am010e010i35
 0.10 -0.10 40  1.8681 2.0269   0.5914 1.1048 1.6110  1.0000 0.1474 0.0727 am010e010i40
 0.10 -0.10 45  1.8654 2.0290   0.5927 1.1057 1.6117  1.0000 0.1462 0.0721 am010e010i45
 0.10 -0.10 50  1.8628 2.0311   0.5941 1.1066 1.6124  1.0000 0.1451 0.0714 am010e010i50
 0.10 -0.10 55  1.8602 2.0334   0.5954 1.1076 1.6131  1.0000 0.1441 0.0708 am010e010i55
 0.10 -0.10 60  1.8579 2.0355   0.5966 1.1084 1.6138  1.0000 0.1431 0.0703 am010e010i60
 0.10 -0.10 65  1.8559 2.0374   0.5977 1.1092 1.6144  1.0000 0.1422 0.0698 am010e010i65
 0.10 -0.10 70  1.8540 2.0390   0.5986 1.1099 1.6149  1.0000 0.1414 0.0694 am010e010i70
 0.10 -0.10 75  1.8525 2.0405   0.5994 1.1104 1.6154  1.0000 0.1408 0.0690 am010e010i75
 0.10 -0.10 80  1.8512 2.0416   0.6000 1.1108 1.6157  1.0000 0.1404 0.0688 am010e010i80
 0.10 -0.10 85  1.8507 2.0422   0.6004 1.1111 1.6159  1.0000 0.1401 0.0686 am010e010i85
 0.10 -0.10 90  1.8504 2.0425   0.6005 1.1112 1.6160  1.0000 0.1400 0.0686 am010e010i90
 0.10 -0.05  5  1.8531 2.0513   0.6000 1.1119 1.6168  1.0000 0.1408 0.0686 am005e010i05
 0.10 -0.05 10  1.8527 2.0514   0.6002 1.1120 1.6169  1.0000 0.1406 0.0686 am005e010i10
 0.10 -0.05 15  1.8520 2.0515   0.6005 1.1122 1.6170  1.0000 0.1404 0.0684 am005e010i15
 0.10 -0.05 20  1.8511 2.0519   0.6010 1.1124 1.6172  1.0000 0.1400 0.0683 am005e010i20
 0.10 -0.05 25  1.8500 2.0522   0.6015 1.1128 1.6174  1.0000 0.1396 0.0680 am005e010i25
 0.10 -0.05 30  1.8487 2.0526   0.6021 1.1131 1.6177  1.0000 0.1391 0.0678 am005e010i30
 0.10 -0.05 35  1.8473 2.0531   0.6028 1.1135 1.6179  1.0000 0.1386 0.0675 am005e010i35
 0.10 -0.05 40  1.8459 2.0535   0.6035 1.1139 1.6182  1.0000 0.1380 0.0672 am005e010i40
 0.10 -0.05 45  1.8444 2.0541   0.6042 1.1144 1.6185  1.0000 0.1374 0.0669 am005e010i45
 0.10 -0.05 50  1.8429 2.0547   0.6049 1.1148 1.6189  1.0000 0.1368 0.0666 am005e010i50
 0.10 -0.05 55  1.8415 2.0553   0.6056 1.1153 1.6192  1.0000 0.1363 0.0663 am005e010i55
 0.10 -0.05 60  1.8402 2.0559   0.6063 1.1157 1.6194  1.0000 0.1358 0.0660 am005e010i60
 0.10 -0.05 65  1.8390 2.0564   0.6069 1.1160 1.6197  1.0000 0.1353 0.0658 am005e010i65
 0.10 -0.05 70  1.8380 2.0568   0.6074 1.1164 1.6199  1.0000 0.1349 0.0656 am005e010i70
 0.10 -0.05 75  1.8372 2.0572   0.6078 1.1166 1.6201  1.0000 0.1346 0.0654 am005e010i75
 0.10 -0.05 80  1.8366 2.0575   0.6081 1.1168 1.6203  1.0000 0.1344 0.0653 am005e010i80
 0.10 -0.05 85  1.8362 2.0578   0.6083 1.1169 1.6203  1.0000 0.1342 0.0652 am005e010i85
 0.10 -0.05 90  1.8361 2.0577   0.6084 1.1170 1.6204  1.0000 0.1342 0.0652 am005e010i90
 0.10 +0.00  5  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i05
 0.10 +0.00 10  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i10
 0.10 +0.00 15  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i15
 0.10 +0.00 20  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i20
 0.10 +0.00 25  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i25
 0.10 +0.00 30  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i30
 0.10 +0.00 35  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i35
 0.10 +0.00 40  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i40
 0.10 +0.00 45  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i45
 0.10 +0.00 50  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i50
 0.10 +0.00 55  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i55
 0.10 +0.00 60  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i60
 0.10 +0.00 65  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i65
 0.10 +0.00 70  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i70
 0.10 +0.00 75  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i75
 0.10 +0.00 80  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i80
 0.10 +0.00 85  1.8196 2.0635   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i85
 0.10 +0.00 90  1.8196 2.0634   0.6166 1.1219 1.6239  1.0000 0.1279 0.0620 ap000e010i90
 0.10 +0.05  5  1.7811 2.0396   0.6344 1.1299 1.6292  1.0000 0.1143 0.0560 ap005e010i05
 0.10 +0.05 10  1.7815 2.0399   0.6342 1.1298 1.6292  1.0000 0.1144 0.0561 ap005e010i10
 0.10 +0.05 15  1.7822 2.0405   0.6339 1.1297 1.6291  1.0000 0.1147 0.0562 ap005e010i15
 0.10 +0.05 20  1.7832 2.0412   0.6334 1.1295 1.6289  1.0000 0.1150 0.0563 ap005e010i20
 0.10 +0.05 25  1.7844 2.0420   0.6329 1.1292 1.6288  1.0000 0.1154 0.0565 ap005e010i25
 0.10 +0.05 30  1.7858 2.0431   0.6322 1.1290 1.6286  1.0000 0.1159 0.0567 ap005e010i30
 0.10 +0.05 35  1.7874 2.0444   0.6315 1.1286 1.6284  1.0000 0.1165 0.0570 ap005e010i35
 0.10 +0.05 40  1.7890 2.0456   0.6307 1.1283 1.6282  1.0000 0.1171 0.0572 ap005e010i40
 0.10 +0.05 45  1.7908 2.0471   0.6299 1.1280 1.6279  1.0000 0.1177 0.0575 ap005e010i45
 0.10 +0.05 50  1.7926 2.0485   0.6291 1.1276 1.6277  1.0000 0.1183 0.0578 ap005e010i50
 0.10 +0.05 55  1.7943 2.0499   0.6283 1.1273 1.6275  1.0000 0.1189 0.0580 ap005e010i55
 0.10 +0.05 60  1.7960 2.0512   0.6275 1.1270 1.6273  1.0000 0.1195 0.0582 ap005e010i60
 0.10 +0.05 65  1.7975 2.0525   0.6268 1.1267 1.6271  1.0000 0.1200 0.0585 ap005e010i65
 0.10 +0.05 70  1.7988 2.0536   0.6262 1.1265 1.6270  1.0000 0.1204 0.0587 ap005e010i70
 0.10 +0.05 75  1.7999 2.0544   0.6258 1.1263 1.6268  1.0000 0.1208 0.0588 ap005e010i75
 0.10 +0.05 80  1.8007 2.0550   0.6254 1.1262 1.6268  1.0000 0.1211 0.0589 ap005e010i80
 0.10 +0.05 85  1.8012 2.0555   0.6252 1.1261 1.6267  1.0000 0.1212 0.0590 ap005e010i85
 0.10 +0.05 90  1.8013 2.0554   0.6251 1.1261 1.6267  1.0000 0.1213 0.0590 ap005e010i90
 0.10 +0.10  5  1.7343 1.9588   0.6543 1.1348 1.6330  1.0000 0.0998 0.0510 ap010e010i05
 0.10 +0.10 10  1.7353 1.9603   0.6539 1.1346 1.6329  1.0000 0.1001 0.0511 ap010e010i10
 0.10 +0.10 15  1.7369 1.9626   0.6531 1.1344 1.6327  1.0000 0.1006 0.0513 ap010e010i15
 0.10 +0.10 20  1.7391 1.9659   0.6521 1.1341 1.6325  1.0000 0.1013 0.0515 ap010e010i20
 0.10 +0.10 25  1.7419 1.9699   0.6508 1.1337 1.6322  1.0000 0.1022 0.0519 ap010e010i25
 0.10 +0.10 30  1.7451 1.9747   0.6494 1.1332 1.6319  1.0000 0.1032 0.0522 ap010e010i30
 0.10 +0.10 35  1.7488 1.9800   0.6477 1.1328 1.6316  1.0000 0.1043 0.0527 ap010e010i35
 0.10 +0.10 40  1.7526 1.9858   0.6460 1.1323 1.6312  1.0000 0.1055 0.0531 ap010e010i40
 0.10 +0.10 45  1.7565 1.9918   0.6443 1.1318 1.6308  1.0000 0.1067 0.0536 ap010e010i45
 0.10 +0.10 50  1.7605 1.9982   0.6426 1.1313 1.6305  1.0000 0.1080 0.0541 ap010e010i50
 0.10 +0.10 55  1.7644 2.0043   0.6409 1.1308 1.6301  1.0000 0.1092 0.0545 ap010e010i55
 0.10 +0.10 60  1.7682 2.0101   0.6393 1.1303 1.6298  1.0000 0.1104 0.0549 ap010e010i60
 0.10 +0.10 65  1.7716 2.0153   0.6378 1.1300 1.6295  1.0000 0.1115 0.0553 ap010e010i65
 0.10 +0.10 70  1.7747 2.0200   0.6365 1.1296 1.6292  1.0000 0.1125 0.0557 ap010e010i70
 0.10 +0.10 75  1.7772 2.0238   0.6355 1.1293 1.6290  1.0000 0.1132 0.0559 ap010e010i75
 0.10 +0.10 80  1.7790 2.0267   0.6347 1.1291 1.6289  1.0000 0.1138 0.0562 ap010e010i80
 0.10 +0.10 85  1.7801 2.0286   0.6343 1.1290 1.6288  1.0000 0.1142 0.0563 ap010e010i85
 0.10 +0.10 90  1.7804 2.0290   0.6341 1.1290 1.6288  1.0000 0.1143 0.0563 ap010e010i90
 0.10 +0.15  5  1.6779 1.7977   0.6765 1.1352 1.6360  1.0000 0.0846 0.0471 ap015e010i05
 0.10 +0.15 10  1.6796 1.8015   0.6758 1.1351 1.6359  1.0000 0.0850 0.0472 ap015e010i10
 0.10 +0.15 15  1.6824 1.8076   0.6745 1.1348 1.6356  1.0000 0.0858 0.0474 ap015e010i15
 0.10 +0.15 20  1.6862 1.8162   0.6728 1.1345 1.6353  1.0000 0.0868 0.0478 ap015e010i20
 0.10 +0.15 25  1.6909 1.8267   0.6708 1.1342 1.6350  1.0000 0.0881 0.0482 ap015e010i25
 0.10 +0.15 30  1.6962 1.8391   0.6684 1.1338 1.6346  1.0000 0.0896 0.0487 ap015e010i30
 0.10 +0.15 35  1.7022 1.8529   0.6659 1.1334 1.6341  1.0000 0.0913 0.0493 ap015e010i35
 0.10 +0.15 40  1.7087 1.8679   0.6631 1.1330 1.6336  1.0000 0.0931 0.0498 ap015e010i40
 0.10 +0.15 45  1.7157 1.8836   0.6601 1.1326 1.6331  1.0000 0.0950 0.0505 ap015e010i45
 0.10 +0.15 50  1.7225 1.8995   0.6573 1.1322 1.6326  1.0000 0.0970 0.0511 ap015e010i50
 0.10 +0.15 55  1.7291 1.9152   0.6546 1.1318 1.6322  1.0000 0.0989 0.0517 ap015e010i55
 0.10 +0.15 60  1.7355 1.9301   0.6520 1.1315 1.6317  1.0000 0.1008 0.0522 ap015e010i60
 0.10 +0.15 65  1.7414 1.9437   0.6496 1.1312 1.6313  1.0000 0.1025 0.0527 ap015e010i65
 0.10 +0.15 70  1.7466 1.9556   0.6475 1.1310 1.6310  1.0000 0.1040 0.0532 ap015e010i70
 0.10 +0.15 75  1.7507 1.9654   0.6459 1.1308 1.6308  1.0000 0.1052 0.0535 ap015e010i75
 0.10 +0.15 80  1.7538 1.9726   0.6447 1.1306 1.6306  1.0000 0.1061 0.0538 ap015e010i80
 0.10 +0.15 85  1.7556 1.9771   0.6440 1.1305 1.6304  1.0000 0.1067 0.0540 ap015e010i85
 0.10 +0.15 90  1.7563 1.9788   0.6437 1.1305 1.6304  1.0000 0.1069 0.0540 ap015e010i90
 0.10 +0.20  5  1.6089 1.5379   0.7020 1.1294 1.6396  1.0000 0.0685 0.0445 ap020e010i05
 0.10 +0.20 10  1.6115 1.5456   0.7008 1.1294 1.6394  1.0000 0.0691 0.0447 ap020e010i10
 0.10 +0.20 15  1.6158 1.5579   0.6990 1.1294 1.6391  1.0000 0.0701 0.0450 ap020e010i15
 0.10 +0.20 20  1.6217 1.5750   0.6964 1.1294 1.6387  1.0000 0.0715 0.0454 ap020e010i20
 0.10 +0.20 25  1.6287 1.5963   0.6934 1.1293 1.6382  1.0000 0.0732 0.0458 ap020e010i25
 0.10 +0.20 30  1.6369 1.6210   0.6899 1.1293 1.6376  1.0000 0.0752 0.0464 ap020e010i30
 0.10 +0.20 35  1.6462 1.6488   0.6860 1.1294 1.6370  1.0000 0.0775 0.0470 ap020e010i35
 0.10 +0.20 40  1.6562 1.6787   0.6819 1.1294 1.6363  1.0000 0.0800 0.0476 ap020e010i40
 0.10 +0.20 45  1.6665 1.7099   0.6778 1.1295 1.6356  1.0000 0.0826 0.0483 ap020e010i45
 0.10 +0.20 50  1.6771 1.7417   0.6736 1.1296 1.6350  1.0000 0.0853 0.0490 ap020e010i50
 0.10 +0.20 55  1.6874 1.7729   0.6695 1.1297 1.6343  1.0000 0.0879 0.0496 ap020e010i55
 0.10 +0.20 60  1.6970 1.8025   0.6658 1.1299 1.6338  1.0000 0.0905 0.0502 ap020e010i60
 0.10 +0.20 65  1.7060 1.8297   0.6624 1.1300 1.6332  1.0000 0.0929 0.0508 ap020e010i65
 0.10 +0.20 70  1.7140 1.8534   0.6594 1.1301 1.6328  1.0000 0.0950 0.0512 ap020e010i70
 0.10 +0.20 75  1.7202 1.8729   0.6570 1.1302 1.6324  1.0000 0.0967 0.0517 ap020e010i75
 0.10 +0.20 80  1.7249 1.8875   0.6553 1.1303 1.6321  1.0000 0.0980 0.0519 ap020e010i80
 0.10 +0.20 85  1.7278 1.8964   0.6542 1.1304 1.6320  1.0000 0.0988 0.0521 ap020e010i85
 0.10 +0.20 90  1.7288 1.8995   0.6539 1.1304 1.6320  1.0000 0.0991 0.0522 ap020e010i90
 0.10 +0.25  5  1.5234 1.1795   0.7319 1.1149 1.6456  1.0000 0.0515 0.0437 ap025e010i05
 0.10 +0.25 10  1.5272 1.1922   0.7303 1.1152 1.6453  1.0000 0.0523 0.0439 ap025e010i10
 0.10 +0.25 15  1.5333 1.2129   0.7277 1.1157 1.6448  1.0000 0.0536 0.0442 ap025e010i15
 0.10 +0.25 20  1.5418 1.2414   0.7240 1.1164 1.6442  1.0000 0.0553 0.0445 ap025e010i20
 0.10 +0.25 25  1.5526 1.2768   0.7196 1.1172 1.6435  1.0000 0.0574 0.0450 ap025e010i25
 0.10 +0.25 30  1.5645 1.3181   0.7147 1.1181 1.6426  1.0000 0.0600 0.0455 ap025e010i30
 0.10 +0.25 35  1.5783 1.3644   0.7091 1.1191 1.6417  1.0000 0.0629 0.0461 ap025e010i35
 0.10 +0.25 40  1.5926 1.4142   0.7034 1.1203 1.6407  1.0000 0.0660 0.0467 ap025e010i40
 0.10 +0.25 45  1.6078 1.4667   0.6975 1.1214 1.6396  1.0000 0.0694 0.0473 ap025e010i45
 0.10 +0.25 50  1.6228 1.5198   0.6917 1.1225 1.6386  1.0000 0.0728 0.0479 ap025e010i50
 0.10 +0.25 55  1.6377 1.5722   0.6861 1.1237 1.6376  1.0000 0.0763 0.0485 ap025e010i55
 0.10 +0.25 60  1.6518 1.6223   0.6809 1.1248 1.6366  1.0000 0.0796 0.0491 ap025e010i60
 0.10 +0.25 65  1.6646 1.6683   0.6763 1.1258 1.6358  1.0000 0.0828 0.0496 ap025e010i65
 0.10 +0.25 70  1.6760 1.7087   0.6722 1.1266 1.6351  1.0000 0.0855 0.0500 ap025e010i70
 0.10 +0.25 75  1.6851 1.7421   0.6690 1.1273 1.6345  1.0000 0.0878 0.0504 ap025e010i75
 0.10 +0.25 80  1.6919 1.7669   0.6666 1.1278 1.6341  1.0000 0.0895 0.0507 ap025e010i80
 0.10 +0.25 85  1.6961 1.7824   0.6652 1.1282 1.6338  1.0000 0.0906 0.0508 ap025e010i85
 0.10 +0.25 90  1.6975 1.7876   0.6647 1.1283 1.6338  1.0000 0.0910 0.0509 ap025e010i90
 0.10 +0.30  5  1.4145 0.7527   0.7693 1.0881 1.6562  1.0000 0.0338 0.0448 ap030e010i05
 0.10 +0.30 10  1.4202 0.7705   0.7669 1.0891 1.6557  1.0000 0.0347 0.0450 ap030e010i10
 0.10 +0.30 15  1.4294 0.7998   0.7630 1.0906 1.6550  1.0000 0.0362 0.0452 ap030e010i15
 0.10 +0.30 20  1.4423 0.8399   0.7576 1.0927 1.6540  1.0000 0.0382 0.0455 ap030e010i20
 0.10 +0.30 25  1.4576 0.8902   0.7513 1.0952 1.6527  1.0000 0.0408 0.0459 ap030e010i25
 0.10 +0.30 30  1.4757 0.9490   0.7440 1.0979 1.6513  1.0000 0.0440 0.0463 ap030e010i30
 0.10 +0.30 35  1.4951 1.0152   0.7364 1.1009 1.6497  1.0000 0.0475 0.0468 ap030e010i35
 0.10 +0.30 40  1.5159 1.0872   0.7283 1.1040 1.6480  1.0000 0.0514 0.0472 ap030e010i40
 0.10 +0.30 45  1.5375 1.1628   0.7201 1.1071 1.6463  1.0000 0.0555 0.0477 ap030e010i45
 0.10 +0.30 50  1.5585 1.2403   0.7123 1.1101 1.6446  1.0000 0.0597 0.0482 ap030e010i50
 0.10 +0.30 55  1.5793 1.3173   0.7048 1.1130 1.6429  1.0000 0.0640 0.0486 ap030e010i55
 0.10 +0.30 60  1.5988 1.3915   0.6978 1.1156 1.6414  1.0000 0.0682 0.0490 ap030e010i60
 0.10 +0.30 65  1.6165 1.4602   0.6916 1.1180 1.6399  1.0000 0.0721 0.0493 ap030e010i65
 0.10 +0.30 70  1.6320 1.5211   0.6863 1.1200 1.6387  1.0000 0.0755 0.0496 ap030e010i70
 0.10 +0.30 75  1.6448 1.5718   0.6819 1.1216 1.6377  1.0000 0.0784 0.0499 ap030e010i75
 0.10 +0.30 80  1.6541 1.6101   0.6788 1.1228 1.6369  1.0000 0.0806 0.0501 ap030e010i80
 0.10 +0.30 85  1.6600 1.6338   0.6769 1.1236 1.6365  1.0000 0.0820 0.0502 ap030e010i85
 0.10 +0.30 90  1.6619 1.6419   0.6763 1.1239 1.6364  1.0000 0.0824 0.0502 ap030e010i90
 0.10 +0.35  5  1.2649 0.3130   0.8224 1.0403 1.6740  1.0000 0.0151 0.0482 ap035e010i05
 0.10 +0.35 10  1.2750 0.3345   0.8180 1.0429 1.6732  1.0000 0.0162 0.0483 ap035e010i10
 0.10 +0.35 15  1.2903 0.3700   0.8115 1.0471 1.6719  1.0000 0.0179 0.0484 ap035e010i15
 0.10 +0.35 20  1.3109 0.4188   0.8028 1.0524 1.6702  1.0000 0.0204 0.0486 ap035e010i20
 0.10 +0.35 25  1.3354 0.4802   0.7927 1.0585 1.6682  1.0000 0.0234 0.0488 ap035e010i25
 0.10 +0.35 30  1.3626 0.5529   0.7816 1.0651 1.6658  1.0000 0.0271 0.0490 ap035e010i30
 0.10 +0.35 35  1.3917 0.6354   0.7701 1.0718 1.6631  1.0000 0.0313 0.0493 ap035e010i35
 0.10 +0.35 40  1.4218 0.7261   0.7585 1.0784 1.6601  1.0000 0.0359 0.0495 ap035e010i40
 0.10 +0.35 45  1.4520 0.8226   0.7471 1.0848 1.6574  1.0000 0.0408 0.0496 ap035e010i45
 0.10 +0.35 50  1.4817 0.9225   0.7363 1.0909 1.6545  1.0000 0.0460 0.0498 ap035e010i50
 0.10 +0.35 55  1.5101 1.0232   0.7261 1.0965 1.6516  1.0000 0.0511 0.0500 ap035e010i55
 0.10 +0.35 60  1.5367 1.1213   0.7169 1.1016 1.6489  1.0000 0.0561 0.0500 ap035e010i60
 0.10 +0.35 65  1.5609 1.2136   0.7086 1.1060 1.6464  1.0000 0.0608 0.0501 ap035e010i65
 0.10 +0.35 70  1.5814 1.2964   0.7018 1.1098 1.6443  1.0000 0.0650 0.0502 ap035e010i70
 0.10 +0.35 75  1.5988 1.3662   0.6961 1.1129 1.6426  1.0000 0.0686 0.0502 ap035e010i75
 0.10 +0.35 80  1.6113 1.4194   0.6921 1.1151 1.6413  1.0000 0.0713 0.0502 ap035e010i80
 0.10 +0.35 85  1.6191 1.4529   0.6896 1.1165 1.6405  1.0000 0.0730 0.0502 ap035e010i85
 0.10 +0.35 90  1.6218 1.4644   0.6888 1.1170 1.6403  1.0000 0.0735 0.0502 ap035e010i90
 0.10 +0.40  5  1.2367 0.8848   1.7022 2.1051 2.6503  1.0000 0.0147 0.0166 ap040e010i05
 0.10 +0.40 10  1.2380 0.8942   1.7009 2.1056 2.6499  1.0000 0.0149 0.0167 ap040e010i10
 0.10 +0.40 15  1.2401 0.9093   1.6987 2.1065 2.6493  1.0000 0.0153 0.0168 ap040e010i15
 0.10 +0.40 20  1.0805 0.0303   0.8915 0.9632 1.6958  1.0000 0.0016 0.0540 ap040e010i20
 0.10 +0.40 25  1.1472 0.0964   0.8622 0.9891 1.6923  1.0000 0.0052 0.0539 ap040e010i25
 0.10 +0.40 30  1.2023 0.1757   0.8386 1.0082 1.6883  1.0000 0.0095 0.0538 ap040e010i30
 0.10 +0.40 35  1.2533 0.2669   0.8175 1.0246 1.6838  1.0000 0.0143 0.0537 ap040e010i35
 0.10 +0.40 40  1.3007 0.3687   0.7987 1.0389 1.6792  1.0000 0.0197 0.0535 ap040e010i40
 0.10 +0.40 45  1.3461 0.4786   0.7812 1.0516 1.6744  1.0000 0.0255 0.0533 ap040e010i45
 0.10 +0.40 50  1.3884 0.5945   0.7656 1.0629 1.6696  1.0000 0.0315 0.0530 ap040e010i50
 0.10 +0.40 55  1.4278 0.7131   0.7514 1.0729 1.6649  1.0000 0.0376 0.0527 ap040e010i55
 0.10 +0.40 60  1.4638 0.8307   0.7389 1.0817 1.6604  1.0000 0.0435 0.0524 ap040e010i60
 0.10 +0.40 65  1.4959 0.9434   0.7281 1.0892 1.6564  1.0000 0.0491 0.0520 ap040e010i65
 0.10 +0.40 70  1.5236 1.0461   0.7190 1.0955 1.6529  1.0000 0.0541 0.0517 ap040e010i70
 0.10 +0.40 75  1.5459 1.1342   0.7119 1.1005 1.6499  1.0000 0.0583 0.0514 ap040e010i75
 0.10 +0.40 80  1.5627 1.2026   0.7066 1.1042 1.6478  1.0000 0.0615 0.0512 ap040e010i80
 0.10 +0.40 85  1.5729 1.2459   0.7034 1.1064 1.6465  1.0000 0.0636 0.0510 ap040e010i85
 0.10 +0.40 90  1.5763 1.2608   0.7024 1.1072 1.6461  1.0000 0.0643 0.0510 ap040e010i90
 0.10 +0.45  5  1.1847 0.5196   1.7467 2.0693 2.6686  1.0000 0.0093 0.0179 ap045e010i05
 0.10 +0.45 10  1.1872 0.5336   1.7443 2.0708 2.6678  1.0000 0.0096 0.0180 ap045e010i10
 0.10 +0.45 15  1.1911 0.5565   1.7406 2.0732 2.6666  1.0000 0.0101 0.0181 ap045e010i15
 0.10 +0.45 20  1.1964 0.5877   1.7355 2.0763 2.6650  1.0000 0.0107 0.0182 ap045e010i20
 0.10 +0.45 25  1.2027 0.6268   1.7294 2.0800 2.6631  1.0000 0.0115 0.0184 ap045e010i25
 0.10 +0.45 30  1.2099 0.6721   1.7225 2.0841 2.6608  1.0000 0.0125 0.0186 ap045e010i30
 0.10 +0.45 35  1.2177 0.7232   1.7152 2.0885 2.6584  1.0000 0.0136 0.0188 ap045e010i35
 0.10 +0.45 40  1.1047 0.0475   0.8715 0.9628 1.7074  1.0000 0.0028 0.0595 ap045e010i40
 0.10 +0.45 45  1.1997 0.1616   0.8320 0.9981 1.6996  1.0000 0.0095 0.0587 ap045e010i45
 0.10 +0.45 50  1.2691 0.2842   0.8049 1.0214 1.6918  1.0000 0.0164 0.0578 ap045e010i50
 0.10 +0.45 55  1.3270 0.4121   0.7834 1.0396 1.6842  1.0000 0.0234 0.0569 ap045e010i55
 0.10 +0.45 60  1.3771 0.5416   0.7656 1.0543 1.6772  1.0000 0.0303 0.0560 ap045e010i60
 0.10 +0.45 65  1.4201 0.6681   0.7509 1.0664 1.6707  1.0000 0.0368 0.0551 ap045e010i65
 0.10 +0.45 70  1.4564 0.7860   0.7390 1.0762 1.6652  1.0000 0.0427 0.0543 ap045e010i70
 0.10 +0.45 75  1.4857 0.8889   0.7296 1.0840 1.6605  1.0000 0.0476 0.0536 ap045e010i75
 0.10 +0.45 80  1.5074 0.9700   0.7228 1.0896 1.6572  1.0000 0.0514 0.0530 ap045e010i80
 0.10 +0.45 85  1.5208 1.0225   0.7187 1.0930 1.6551  1.0000 0.0538 0.0526 ap045e010i85
 0.10 +0.45 90  1.5253 1.0406   0.7174 1.0942 1.6544  1.0000 0.0546 0.0525 ap045e010i90
 0.10 +0.50  5  1.0868 0.1100   1.8313 1.9903 2.7027  1.0000 0.0023 0.0206 ap050e010i05
 0.10 +0.50 10  1.0933 0.1272   1.8253 1.9955 2.7012  1.0000 0.0026 0.0206 ap050e010i10
 0.10 +0.50 15  1.1034 0.1555   1.8158 2.0035 2.6987  1.0000 0.0032 0.0207 ap050e010i15
 0.10 +0.50 20  1.1157 0.1944   1.8042 2.0130 2.6956  1.0000 0.0040 0.0207 ap050e010i20
 0.10 +0.50 25  1.1295 0.2434   1.7913 2.0234 2.6918  1.0000 0.0051 0.0208 ap050e010i25
 0.10 +0.50 30  1.1441 0.3015   1.7778 2.0341 2.6875  1.0000 0.0063 0.0209 ap050e010i30
 0.10 +0.50 35  1.1591 0.3680   1.7640 2.0447 2.6828  1.0000 0.0077 0.0209 ap050e010i35
 0.10 +0.50 40  1.1741 0.4420   1.7503 2.0551 2.6780  1.0000 0.0092 0.0209 ap050e010i40
 0.10 +0.50 45  1.1889 0.5220   1.7370 2.0650 2.6728  1.0000 0.0109 0.0209 ap050e010i45
 0.10 +0.50 50  1.0509 0.0117   0.8879 0.9331 1.7241  1.0000 0.0008 0.0643 ap050e010i50
 0.10 +0.50 55  1.1898 0.1402   0.8305 0.9882 1.7120  1.0000 0.0088 0.0627 ap050e010i55
 0.10 +0.50 60  1.2684 0.2729   0.8009 1.0158 1.7009  1.0000 0.0167 0.0610 ap050e010i60
 0.10 +0.50 65  1.3295 0.4054   0.7791 1.0358 1.6908  1.0000 0.0241 0.0595 ap050e010i65
 0.10 +0.50 70  1.3784 0.5316   0.7625 1.0511 1.6822  1.0000 0.0308 0.0580 ap050e010i70
 0.10 +0.50 75  1.4166 0.6441   0.7501 1.0626 1.6752  1.0000 0.0365 0.0568 ap050e010i75
 0.10 +0.50 80  1.4446 0.7345   0.7413 1.0709 1.6700  1.0000 0.0410 0.0558 ap050e010i80
 0.10 +0.50 85  1.4617 0.7938   0.7360 1.0759 1.6668  1.0000 0.0438 0.0551 ap050e010i85
 0.10 +0.50 90  1.4676 0.8145   0.7343 1.0776 1.6657  1.0000 0.0447 0.0549 ap050e010i90
 0.20 -0.50  5  2.0088 1.6949   0.4992 1.0028 1.5055  1.0000 0.2213 0.1306 am050e020i05
 0.20 -0.50 10  2.0040 1.7076   0.5021 1.0061 1.5087  1.0000 0.2184 0.1279 am050e020i10
 0.20 -0.50 15  1.9973 1.7181   0.5053 1.0092 1.5115  1.0000 0.2149 0.1251 am050e020i15
 0.20 -0.50 20  1.9898 1.7274   0.5087 1.0123 1.5143  1.0000 0.2109 0.1221 am050e020i20
 0.20 -0.50 25  1.9818 1.7365   0.5124 1.0155 1.5172  1.0000 0.2067 0.1190 am050e020i25
 0.20 -0.50 30  1.9728 1.7460   0.5165 1.0190 1.5204  1.0000 0.2022 0.1158 am050e020i30
 0.20 -0.50 35  1.9638 1.7566   0.5208 1.0228 1.5239  1.0000 0.1977 0.1125 am050e020i35
 0.20 -0.50 40  1.9551 1.7681   0.5252 1.0268 1.5277  1.0000 0.1932 0.1093 am050e020i40
 0.20 -0.50 45  1.9463 1.7805   0.5298 1.0311 1.5317  1.0000 0.1888 0.1061 am050e020i45
 0.20 -0.50 50  1.9383 1.7938   0.5342 1.0354 1.5360  1.0000 0.1847 0.1030 am050e020i50
 0.20 -0.50 55  1.9310 1.8072   0.5385 1.0398 1.5403  1.0000 0.1810 0.1001 am050e020i55
 0.20 -0.50 60  1.9243 1.8201   0.5426 1.0441 1.5447  1.0000 0.1776 0.0976 am050e020i60
 0.20 -0.50 65  1.9188 1.8321   0.5462 1.0480 1.5488  1.0000 0.1748 0.0954 am050e020i65
 0.20 -0.50 70  1.9144 1.8428   0.5493 1.0515 1.5525  1.0000 0.1724 0.0936 am050e020i70
 0.20 -0.50 75  1.9107 1.8515   0.5518 1.0544 1.5556  1.0000 0.1706 0.0921 am050e020i75
 0.20 -0.50 80  1.9081 1.8579   0.5537 1.0566 1.5580  1.0000 0.1693 0.0911 am050e020i80
 0.20 -0.50 85  1.9066 1.8619   0.5549 1.0579 1.5594  1.0000 0.1685 0.0905 am050e020i85
 0.20 -0.50 90  1.9061 1.8631   0.5553 1.0584 1.5599  1.0000 0.1682 0.0903 am050e020i90
 0.20 -0.45  5  1.9975 1.7235   0.5072 1.0131 1.5173  1.0000 0.2147 0.1246 am045e020i05
 0.20 -0.45 10  1.9935 1.7331   0.5095 1.0158 1.5200  1.0000 0.2123 0.1225 am045e020i10
 0.20 -0.45 15  1.9880 1.7429   0.5124 1.0187 1.5228  1.0000 0.2092 0.1200 am045e020i15
 0.20 -0.45 20  1.9808 1.7525   0.5159 1.0218 1.5256  1.0000 0.2056 0.1173 am045e020i20
 0.20 -0.45 25  1.9730 1.7617   0.5195 1.0251 1.5286  1.0000 0.2016 0.1145 am045e020i25
 0.20 -0.45 30  1.9650 1.7714   0.5234 1.0285 1.5318  1.0000 0.1975 0.1115 am045e020i30
 0.20 -0.45 35  1.9564 1.7817   0.5276 1.0322 1.5352  1.0000 0.1932 0.1084 am045e020i35
 0.20 -0.45 40  1.9478 1.7929   0.5320 1.0361 1.5388  1.0000 0.1890 0.1054 am045e020i40
 0.20 -0.45 45  1.9398 1.8050   0.5363 1.0402 1.5427  1.0000 0.1848 0.1024 am045e020i45
 0.20 -0.45 50  1.9319 1.8176   0.5406 1.0444 1.5467  1.0000 0.1809 0.0995 am045e020i50
 0.20 -0.45 55  1.9247 1.8303   0.5448 1.0485 1.5508  1.0000 0.1774 0.0969 am045e020i55
 0.20 -0.45 60  1.9186 1.8428   0.5486 1.0525 1.5548  1.0000 0.1742 0.0945 am045e020i60
 0.20 -0.45 65  1.9131 1.8543   0.5521 1.0562 1.5586  1.0000 0.1715 0.0925 am045e020i65
 0.20 -0.45 70  1.9085 1.8646   0.5551 1.0595 1.5620  1.0000 0.1692 0.0907 am045e020i70
 0.20 -0.45 75  1.9051 1.8729   0.5576 1.0622 1.5649  1.0000 0.1674 0.0894 am045e020i75
 0.20 -0.45 80  1.9027 1.8792   0.5594 1.0643 1.5671  1.0000 0.1662 0.0884 am045e020i80
 0.20 -0.45 85  1.9013 1.8831   0.5604 1.0656 1.5685  1.0000 0.1654 0.0878 am045e020i85
 0.20 -0.45 90  1.9009 1.8844   0.5608 1.0660 1.5690  1.0000 0.1652 0.0877 am045e020i90
 0.20 -0.40  5  1.9849 1.7589   0.5167 1.0257 1.5320  1.0000 0.2072 0.1178 am040e020i05
 0.20 -0.40 10  1.9816 1.7658   0.5186 1.0276 1.5337  1.0000 0.2053 0.1163 am040e020i10
 0.20 -0.40 15  1.9766 1.7741   0.5211 1.0301 1.5360  1.0000 0.2027 0.1143 am040e020i15
 0.20 -0.40 20  1.9706 1.7826   0.5241 1.0329 1.5386  1.0000 0.1995 0.1119 am040e020i20
 0.20 -0.40 25  1.9633 1.7916   0.5276 1.0359 1.5414  1.0000 0.1959 0.1093 am040e020i25
 0.20 -0.40 30  1.9556 1.8009   0.5314 1.0392 1.5444  1.0000 0.1921 0.1067 am040e020i30
 0.20 -0.40 35  1.9478 1.8107   0.5353 1.0427 1.5475  1.0000 0.1882 0.1039 am040e020i35
 0.20 -0.40 40  1.9398 1.8215   0.5394 1.0463 1.5509  1.0000 0.1842 0.1011 am040e020i40
 0.20 -0.40 45  1.9319 1.8328   0.5436 1.0501 1.5545  1.0000 0.1804 0.0984 am040e020i45
 0.20 -0.40 50  1.9248 1.8445   0.5476 1.0540 1.5581  1.0000 0.1768 0.0958 am040e020i50
 0.20 -0.40 55  1.9180 1.8563   0.5515 1.0578 1.5618  1.0000 0.1734 0.0934 am040e020i55
 0.20 -0.40 60  1.9118 1.8682   0.5552 1.0614 1.5654  1.0000 0.1704 0.0912 am040e020i60
 0.20 -0.40 65  1.9067 1.8789   0.5585 1.0649 1.5688  1.0000 0.1678 0.0893 am040e020i65
 0.20 -0.40 70  1.9026 1.8887   0.5613 1.0679 1.5719  1.0000 0.1657 0.0877 am040e020i70
 0.20 -0.40 75  1.8991 1.8965   0.5636 1.0704 1.5744  1.0000 0.1640 0.0865 am040e020i75
 0.20 -0.40 80  1.8965 1.9025   0.5654 1.0722 1.5763  1.0000 0.1628 0.0856 am040e020i80
 0.20 -0.40 85  1.8950 1.9062   0.5664 1.0734 1.5776  1.0000 0.1621 0.0850 am040e020i85
 0.20 -0.40 90  1.8945 1.9074   0.5668 1.0737 1.5780  1.0000 0.1618 0.0848 am040e020i90
 0.20 -0.35  5  1.9711 1.7994   0.5272 1.0391 1.5471  1.0000 0.1990 0.1106 am035e020i05
 0.20 -0.35 10  1.9682 1.8041   0.5286 1.0404 1.5483  1.0000 0.1976 0.1095 am035e020i10
 0.20 -0.35 15  1.9639 1.8107   0.5308 1.0424 1.5500  1.0000 0.1953 0.1079 am035e020i15
 0.20 -0.35 20  1.9584 1.8181   0.5335 1.0448 1.5522  1.0000 0.1926 0.1059 am035e020i20
 0.20 -0.35 25  1.9522 1.8261   0.5365 1.0475 1.5546  1.0000 0.1894 0.1037 am035e020i25
 0.20 -0.35 30  1.9451 1.8346   0.5400 1.0504 1.5573  1.0000 0.1860 0.1014 am035e020i30
 0.20 -0.35 35  1.9378 1.8437   0.5437 1.0536 1.5601  1.0000 0.1825 0.0990 am035e020i35
 0.20 -0.35 40  1.9306 1.8536   0.5475 1.0569 1.5631  1.0000 0.1789 0.0965 am035e020i40
 0.20 -0.35 45  1.9233 1.8639   0.5513 1.0604 1.5663  1.0000 0.1754 0.0941 am035e020i45
 0.20 -0.35 50  1.9163 1.8747   0.5551 1.0638 1.5695  1.0000 0.1721 0.0918 am035e020i50
 0.20 -0.35 55  1.9101 1.8856   0.5588 1.0673 1.5727  1.0000 0.1690 0.0896 am035e020i55
 0.20 -0.35 60  1.9045 1.8961   0.5621 1.0706 1.5759  1.0000 0.1663 0.0877 am035e020i60
 0.20 -0.35 65  1.8993 1.9060   0.5652 1.0736 1.5788  1.0000 0.1639 0.0860 am035e020i65
 0.20 -0.35 70  1.8952 1.9149   0.5679 1.0763 1.5814  1.0000 0.1618 0.0845 am035e020i70
 0.20 -0.35 75  1.8921 1.9222   0.5700 1.0785 1.5836  1.0000 0.1603 0.0834 am035e020i75
 0.20 -0.35 80  1.8898 1.9277   0.5716 1.0802 1.5853  1.0000 0.1591 0.0825 am035e020i80
 0.20 -0.35 85  1.8885 1.9311   0.5725 1.0812 1.5863  1.0000 0.1584 0.0820 am035e020i85
 0.20 -0.35 90  1.8880 1.9323   0.5728 1.0815 1.5867  1.0000 0.1582 0.0819 am035e020i90
 0.20 -0.30  5  1.9556 1.8442   0.5383 1.0527 1.5620  1.0000 0.1902 0.1031 am030e020i05
 0.20 -0.30 10  1.9532 1.8473   0.5395 1.0537 1.5629  1.0000 0.1890 0.1023 am030e020i10
 0.20 -0.30 15  1.9495 1.8524   0.5413 1.0552 1.5642  1.0000 0.1872 0.1011 am030e020i15
 0.20 -0.30 20  1.9447 1.8583   0.5436 1.0572 1.5659  1.0000 0.1849 0.0995 am030e020i20
 0.20 -0.30 25  1.9392 1.8651   0.5464 1.0595 1.5679  1.0000 0.1822 0.0977 am030e020i25
 0.20 -0.30 30  1.9331 1.8725   0.5494 1.0620 1.5701  1.0000 0.1793 0.0957 am030e020i30
 0.20 -0.30 35  1.9264 1.8806   0.5527 1.0648 1.5725  1.0000 0.1761 0.0937 am030e020i35
 0.20 -0.30 40  1.9198 1.8892   0.5562 1.0678 1.5751  1.0000 0.1730 0.0916 am030e020i40
 0.20 -0.30 45  1.9133 1.8983   0.5596 1.0708 1.5778  1.0000 0.1699 0.0895 am030e020i45
 0.20 -0.30 50  1.9070 1.9079   0.5631 1.0738 1.5806  1.0000 0.1669 0.0875 am030e020i50
 0.20 -0.30 55  1.9010 1.9173   0.5664 1.0768 1.5833  1.0000 0.1641 0.0856 am030e020i55
 0.20 -0.30 60  1.8958 1.9267   0.5695 1.0797 1.5859  1.0000 0.1616 0.0839 am030e020i60
 0.20 -0.30 65  1.8913 1.9354   0.5723 1.0823 1.5884  1.0000 0.1594 0.0824 am030e020i65
 0.20 -0.30 70  1.8874 1.9432   0.5747 1.0846 1.5906  1.0000 0.1576 0.0811 am030e020i70
 0.20 -0.30 75  1.8842 1.9497   0.5766 1.0865 1.5924  1.0000 0.1562 0.0801 am030e020i75
 0.20 -0.30 80  1.8820 1.9544   0.5781 1.0880 1.5937  1.0000 0.1551 0.0794 am030e020i80
 0.20 -0.30 85  1.8807 1.9575   0.5790 1.0889 1.5946  1.0000 0.1545 0.0789 am030e020i85
 0.20 -0.30 90  1.8802 1.9585   0.5793 1.0892 1.5949  1.0000 0.1543 0.0788 am030e020i90
 0.20 -0.25  5  1.9384 1.8920   0.5502 1.0664 1.5763  1.0000 0.1808 0.0955 am025e020i05
 0.20 -0.25 10  1.9364 1.8943   0.5511 1.0672 1.5770  1.0000 0.1799 0.0950 am025e020i10
 0.20 -0.25 15  1.9332 1.8978   0.5526 1.0683 1.5779  1.0000 0.1784 0.0940 am025e020i15
 0.20 -0.25 20  1.9292 1.9024   0.5546 1.0699 1.5792  1.0000 0.1765 0.0928 am025e020i20
 0.20 -0.25 25  1.9244 1.9078   0.5569 1.0718 1.5808  1.0000 0.1743 0.0914 am025e020i25
 0.20 -0.25 30  1.9191 1.9140   0.5596 1.0739 1.5826  1.0000 0.1718 0.0898 am025e020i30
 0.20 -0.25 35  1.9135 1.9206   0.5624 1.0762 1.5845  1.0000 0.1691 0.0881 am025e020i35
 0.20 -0.25 40  1.9075 1.9278   0.5655 1.0787 1.5866  1.0000 0.1664 0.0863 am025e020i40
 0.20 -0.25 45  1.9016 1.9355   0.5686 1.0813 1.5888  1.0000 0.1638 0.0846 am025e020i45
 0.20 -0.25 50  1.8961 1.9434   0.5716 1.0838 1.5911  1.0000 0.1612 0.0829 am025e020i50
 0.20 -0.25 55  1.8909 1.9513   0.5745 1.0863 1.5933  1.0000 0.1587 0.0814 am025e020i55
 0.20 -0.25 60  1.8859 1.9590   0.5773 1.0887 1.5954  1.0000 0.1565 0.0799 am025e020i60
 0.20 -0.25 65  1.8817 1.9663   0.5798 1.0909 1.5974  1.0000 0.1546 0.0786 am025e020i65
 0.20 -0.25 70  1.8782 1.9727   0.5819 1.0929 1.5991  1.0000 0.1530 0.0775 am025e020i70
 0.20 -0.25 75  1.8755 1.9781   0.5836 1.0945 1.6005  1.0000 0.1517 0.0767 am025e020i75
 0.20 -0.25 80  1.8735 1.9822   0.5848 1.0956 1.6016  1.0000 0.1507 0.0761 am025e020i80
 0.20 -0.25 85  1.8723 1.9847   0.5856 1.0964 1.6023  1.0000 0.1502 0.0757 am025e020i85
 0.20 -0.25 90  1.8719 1.9856   0.5858 1.0966 1.6025  1.0000 0.1500 0.0755 am025e020i90
 0.20 -0.20  5  1.9189 1.9419   0.5628 1.0800 1.5898  1.0000 0.1707 0.0879 am020e020i05
 0.20 -0.20 10  1.9173 1.9434   0.5636 1.0806 1.5902  1.0000 0.1700 0.0875 am020e020i10
 0.20 -0.20 15  1.9148 1.9458   0.5648 1.0814 1.5909  1.0000 0.1689 0.0868 am020e020i15
 0.20 -0.20 20  1.9114 1.9492   0.5664 1.0826 1.5919  1.0000 0.1674 0.0859 am020e020i20
 0.20 -0.20 25  1.9074 1.9531   0.5683 1.0841 1.5931  1.0000 0.1656 0.0848 am020e020i25
 0.20 -0.20 30  1.9030 1.9577   0.5705 1.0857 1.5944  1.0000 0.1636 0.0836 am020e020i30
 0.20 -0.20 35  1.8984 1.9628   0.5729 1.0876 1.5959  1.0000 0.1614 0.0823 am020e020i35
 0.20 -0.20 40  1.8934 1.9681   0.5755 1.0896 1.5975  1.0000 0.1592 0.0809 am020e020i40
 0.20 -0.20 45  1.8883 1.9740   0.5781 1.0916 1.5991  1.0000 0.1570 0.0795 am020e020i45
 0.20 -0.20 50  1.8834 1.9801   0.5807 1.0937 1.6009  1.0000 0.1549 0.0782 am020e020i50
 0.20 -0.20 55  1.8789 1.9861   0.5832 1.0957 1.6026  1.0000 0.1528 0.0769 am020e020i55
 0.20 -0.20 60  1.8748 1.9920   0.5854 1.0976 1.6042  1.0000 0.1510 0.0758 am020e020i60
 0.20 -0.20 65  1.8710 1.9977   0.5875 1.0993 1.6056  1.0000 0.1493 0.0747 am020e020i65
 0.20 -0.20 70  1.8678 2.0025   0.5894 1.1009 1.6069  1.0000 0.1479 0.0739 am020e020i70
 0.20 -0.20 75  1.8653 2.0067   0.5908 1.1021 1.6080  1.0000 0.1468 0.0732 am020e020i75
 0.20 -0.20 80  1.8635 2.0098   0.5919 1.1031 1.6088  1.0000 0.1460 0.0727 am020e020i80
 0.20 -0.20 85  1.8624 2.0117   0.5926 1.1036 1.6093  1.0000 0.1455 0.0723 am020e020i85
 0.20 -0.20 90  1.8620 2.0123   0.5928 1.1038 1.6095  1.0000 0.1454 0.0722 am020e020i90
 0.20 -0.15  5  1.8968 1.9913   0.5764 1.0933 1.6021  1.0000 0.1599 0.0803 am015e020i05
 0.20 -0.15 10  1.8956 1.9921   0.5769 1.0937 1.6024  1.0000 0.1594 0.0800 am015e020i10
 0.20 -0.15 15  1.8937 1.9937   0.5779 1.0943 1.6028  1.0000 0.1586 0.0795 am015e020i15
 0.20 -0.15 20  1.8911 1.9957   0.5791 1.0951 1.6035  1.0000 0.1575 0.0789 am015e020i20
 0.20 -0.15 25  1.8880 1.9982   0.5806 1.0962 1.6043  1.0000 0.1562 0.0781 am015e020i25
 0.20 -0.15 30  1.8845 2.0012   0.5823 1.0974 1.6052  1.0000 0.1547 0.0773 am015e020i30
 0.20 -0.15 35  1.8808 2.0046   0.5842 1.0987 1.6063  1.0000 0.1530 0.0763 am015e020i35
 0.20 -0.15 40  1.8770 2.0082   0.5862 1.1002 1.6074  1.0000 0.1513 0.0754 am015e020i40
 0.20 -0.15 45  1.8728 2.0121   0.5883 1.1017 1.6086  1.0000 0.1496 0.0743 am015e020i45
 0.20 -0.15 50  1.8688 2.0161   0.5903 1.1032 1.6097  1.0000 0.1479 0.0734 am015e020i50
 0.20 -0.15 55  1.8651 2.0201   0.5923 1.1047 1.6109  1.0000 0.1463 0.0724 am015e020i55
 0.20 -0.15 60  1.8617 2.0241   0.5942 1.1061 1.6120  1.0000 0.1449 0.0716 am015e020i60
 0.20 -0.15 65  1.8587 2.0278   0.5958 1.1074 1.6130  1.0000 0.1436 0.0708 am015e020i65
 0.20 -0.15 70  1.8561 2.0311   0.5972 1.1085 1.6139  1.0000 0.1425 0.0701 am015e020i70
 0.20 -0.15 75  1.8541 2.0338   0.5984 1.1094 1.6147  1.0000 0.1416 0.0696 am015e020i75
 0.20 -0.15 80  1.8525 2.0359   0.5992 1.1101 1.6152  1.0000 0.1409 0.0692 am015e020i80
 0.20 -0.15 85  1.8515 2.0372   0.5998 1.1105 1.6156  1.0000 0.1405 0.0690 am015e020i85
 0.20 -0.15 90  1.8511 2.0377   0.6000 1.1106 1.6157  1.0000 0.1404 0.0689 am015e020i90
 0.20 -0.10  5  1.8716 2.0361   0.5909 1.1060 1.6129  1.0000 0.1485 0.0729 am010e020i05
 0.20 -0.10 10  1.8708 2.0365   0.5913 1.1062 1.6130  1.0000 0.1481 0.0727 am010e020i10
 0.20 -0.10 15  1.8695 2.0372   0.5919 1.1066 1.6133  1.0000 0.1476 0.0725 am010e020i15
 0.20 -0.10 20  1.8677 2.0382   0.5928 1.1071 1.6137  1.0000 0.1469 0.0721 am010e020i20
 0.20 -0.10 25  1.8656 2.0394   0.5938 1.1078 1.6142  1.0000 0.1460 0.0716 am010e020i25
 0.20 -0.10 30  1.8631 2.0409   0.5950 1.1086 1.6148  1.0000 0.1450 0.0710 am010e020i30
 0.20 -0.10 35  1.8605 2.0426   0.5963 1.1094 1.6154  1.0000 0.1439 0.0704 am010e020i35
 0.20 -0.10 40  1.8577 2.0443   0.5977 1.1104 1.6161  1.0000 0.1427 0.0698 am010e020i40
 0.20 -0.10 45  1.8548 2.0463   0.5992 1.1113 1.6168  1.0000 0.1415 0.0692 am010e020i45
 0.20 -0.10 50  1.8518 2.0484   0.6007 1.1123 1.6175  1.0000 0.1404 0.0685 am010e020i50
 0.20 -0.10 55  1.8490 2.0504   0.6021 1.1133 1.6182  1.0000 0.1393 0.0679 am010e020i55
 0.20 -0.10 60  1.8464 2.0524   0.6034 1.1142 1.6189  1.0000 0.1383 0.0674 am010e020i60
 0.20 -0.10 65  1.8442 2.0542   0.6046 1.1150 1.6195  1.0000 0.1373 0.0669 am010e020i65
 0.20 -0.10 70  1.8422 2.0558   0.6056 1.1157 1.6200  1.0000 0.1365 0.0664 am010e020i70
 0.20 -0.10 75  1.8407 2.0572   0.6065 1.1163 1.6204  1.0000 0.1359 0.0661 am010e020i75
 0.20 -0.10 80  1.8395 2.0583   0.6071 1.1167 1.6208  1.0000 0.1355 0.0658 am010e020i80
 0.20 -0.10 85  1.8388 2.0590   0.6074 1.1170 1.6210  1.0000 0.1352 0.0657 am010e020i85
 0.20 -0.10 90  1.8386 2.0592   0.6076 1.1171 1.6211  1.0000 0.1351 0.0656 am010e020i90
 0.20 -0.05  5  1.8424 2.0694   0.6066 1.1177 1.6219  1.0000 0.1363 0.0659 am005e020i05
 0.20 -0.05 10  1.8420 2.0695   0.6068 1.1178 1.6220  1.0000 0.1361 0.0658 am005e020i10
 0.20 -0.05 15  1.8413 2.0695   0.6072 1.1180 1.6221  1.0000 0.1358 0.0656 am005e020i15
 0.20 -0.05 20  1.8404 2.0698   0.6076 1.1182 1.6223  1.0000 0.1355 0.0655 am005e020i20
 0.20 -0.05 25  1.8393 2.0700   0.6081 1.1185 1.6225  1.0000 0.1351 0.0652 am005e020i25
 0.20 -0.05 30  1.8380 2.0702   0.6088 1.1189 1.6228  1.0000 0.1345 0.0650 am005e020i30
 0.20 -0.05 35  1.8366 2.0708   0.6095 1.1193 1.6230  1.0000 0.1340 0.0647 am005e020i35
 0.20 -0.05 40  1.8351 2.0710   0.6102 1.1197 1.6233  1.0000 0.1334 0.0644 am005e020i40
 0.20 -0.05 45  1.8335 2.0716   0.6110 1.1202 1.6237  1.0000 0.1328 0.0641 am005e020i45
 0.20 -0.05 50  1.8318 2.0719   0.6118 1.1206 1.6240  1.0000 0.1322 0.0638 am005e020i50
 0.20 -0.05 55  1.8303 2.0725   0.6125 1.1211 1.6243  1.0000 0.1316 0.0635 am005e020i55
 0.20 -0.05 60  1.8288 2.0729   0.6132 1.1215 1.6246  1.0000 0.1311 0.0632 am005e020i60
 0.20 -0.05 65  1.8275 2.0733   0.6139 1.1219 1.6248  1.0000 0.1306 0.0630 am005e020i65
 0.20 -0.05 70  1.8264 2.0737   0.6144 1.1222 1.6251  1.0000 0.1302 0.0628 am005e020i70
 0.20 -0.05 75  1.8255 2.0740   0.6149 1.1225 1.6253  1.0000 0.1298 0.0626 am005e020i75
 0.20 -0.05 80  1.8249 2.0742   0.6152 1.1226 1.6254  1.0000 0.1296 0.0625 am005e020i80
 0.20 -0.05 85  1.8245 2.0744   0.6154 1.1228 1.6255  1.0000 0.1295 0.0624 am005e020i85
 0.20 -0.05 90  1.8243 2.0744   0.6155 1.1228 1.6255  1.0000 0.1294 0.0624 am005e020i90
 0.20 +0.00  5  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i05
 0.20 +0.00 10  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i10
 0.20 +0.00 15  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i15
 0.20 +0.00 20  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i20
 0.20 +0.00 25  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i25
 0.20 +0.00 30  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i30
 0.20 +0.00 35  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i35
 0.20 +0.00 40  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i40
 0.20 +0.00 45  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i45
 0.20 +0.00 50  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i50
 0.20 +0.00 55  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i55
 0.20 +0.00 60  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i60
 0.20 +0.00 65  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i65
 0.20 +0.00 70  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i70
 0.20 +0.00 75  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i75
 0.20 +0.00 80  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i80
 0.20 +0.00 85  1.8087 2.0801   0.6236 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i85
 0.20 +0.00 90  1.8086 2.0800   0.6237 1.1279 1.6291  1.0000 0.1233 0.0593 ap000e020i90
 0.20 +0.05  5  1.7684 2.0516   0.6423 1.1359 1.6343  1.0000 0.1096 0.0534 ap005e020i05
 0.20 +0.05 10  1.7689 2.0520   0.6421 1.1358 1.6343  1.0000 0.1098 0.0535 ap005e020i10
 0.20 +0.05 15  1.7697 2.0527   0.6418 1.1357 1.6342  1.0000 0.1101 0.0536 ap005e020i15
 0.20 +0.05 20  1.7707 2.0536   0.6412 1.1355 1.6341  1.0000 0.1104 0.0538 ap005e020i20
 0.20 +0.05 25  1.7721 2.0547   0.6406 1.1352 1.6339  1.0000 0.1108 0.0539 ap005e020i25
 0.20 +0.05 30  1.7736 2.0562   0.6399 1.1349 1.6337  1.0000 0.1114 0.0542 ap005e020i30
 0.20 +0.05 35  1.7754 2.0576   0.6391 1.1346 1.6335  1.0000 0.1119 0.0544 ap005e020i35
 0.20 +0.05 40  1.7772 2.0593   0.6382 1.1343 1.6333  1.0000 0.1125 0.0546 ap005e020i40
 0.20 +0.05 45  1.7792 2.0610   0.6374 1.1340 1.6331  1.0000 0.1132 0.0549 ap005e020i45
 0.20 +0.05 50  1.7811 2.0628   0.6365 1.1336 1.6329  1.0000 0.1138 0.0552 ap005e020i50
 0.20 +0.05 55  1.7831 2.0645   0.6356 1.1333 1.6327  1.0000 0.1144 0.0554 ap005e020i55
 0.20 +0.05 60  1.7849 2.0663   0.6348 1.1330 1.6325  1.0000 0.1150 0.0557 ap005e020i60
 0.20 +0.05 65  1.7864 2.0678   0.6341 1.1327 1.6323  1.0000 0.1156 0.0559 ap005e020i65
 0.20 +0.05 70  1.7878 2.0692   0.6335 1.1325 1.6322  1.0000 0.1160 0.0561 ap005e020i70
 0.20 +0.05 75  1.7889 2.0703   0.6330 1.1323 1.6320  1.0000 0.1164 0.0562 ap005e020i75
 0.20 +0.05 80  1.7897 2.0710   0.6326 1.1322 1.6319  1.0000 0.1167 0.0563 ap005e020i80
 0.20 +0.05 85  1.7902 2.0715   0.6324 1.1321 1.6319  1.0000 0.1169 0.0564 ap005e020i85
 0.20 +0.05 90  1.7903 2.0717   0.6323 1.1321 1.6319  1.0000 0.1169 0.0564 ap005e020i90
 0.20 +0.10  5  1.7204 1.9613   0.6630 1.1406 1.6380  1.0000 0.0951 0.0485 ap010e020i05
 0.20 +0.10 10  1.7214 1.9630   0.6625 1.1405 1.6379  1.0000 0.0954 0.0486 ap010e020i10
 0.20 +0.10 15  1.7232 1.9658   0.6617 1.1403 1.6378  1.0000 0.0959 0.0488 ap010e020i15
 0.20 +0.10 20  1.7257 1.9698   0.6606 1.1400 1.6376  1.0000 0.0967 0.0491 ap010e020i20
 0.20 +0.10 25  1.7287 1.9746   0.6592 1.1396 1.6373  1.0000 0.0975 0.0494 ap010e020i25
 0.20 +0.10 30  1.7321 1.9803   0.6577 1.1392 1.6370  1.0000 0.0986 0.0498 ap010e020i30
 0.20 +0.10 35  1.7358 1.9868   0.6560 1.1387 1.6366  1.0000 0.0997 0.0502 ap010e020i35
 0.20 +0.10 40  1.7399 1.9936   0.6542 1.1382 1.6363  1.0000 0.1010 0.0507 ap010e020i40
 0.20 +0.10 45  1.7441 2.0008   0.6523 1.1377 1.6359  1.0000 0.1023 0.0511 ap010e020i45
 0.20 +0.10 50  1.7485 2.0084   0.6504 1.1372 1.6356  1.0000 0.1036 0.0516 ap010e020i50
 0.20 +0.10 55  1.7528 2.0155   0.6485 1.1367 1.6352  1.0000 0.1049 0.0520 ap010e020i55
 0.20 +0.10 60  1.7568 2.0224   0.6468 1.1363 1.6349  1.0000 0.1061 0.0525 ap010e020i60
 0.20 +0.10 65  1.7603 2.0285   0.6453 1.1359 1.6346  1.0000 0.1072 0.0529 ap010e020i65
 0.20 +0.10 70  1.7634 2.0340   0.6440 1.1356 1.6344  1.0000 0.1082 0.0532 ap010e020i70
 0.20 +0.10 75  1.7658 2.0383   0.6429 1.1353 1.6342  1.0000 0.1090 0.0535 ap010e020i75
 0.20 +0.10 80  1.7678 2.0417   0.6421 1.1351 1.6341  1.0000 0.1096 0.0537 ap010e020i80
 0.20 +0.10 85  1.7690 2.0436   0.6416 1.1350 1.6340  1.0000 0.1100 0.0538 ap010e020i85
 0.20 +0.10 90  1.7694 2.0443   0.6415 1.1350 1.6340  1.0000 0.1101 0.0539 ap010e020i90
 0.20 +0.15  5  1.6618 1.7838   0.6863 1.1406 1.6410  1.0000 0.0798 0.0447 ap015e020i05
 0.20 +0.15 10  1.6637 1.7883   0.6855 1.1404 1.6409  1.0000 0.0803 0.0449 ap015e020i10
 0.20 +0.15 15  1.6668 1.7956   0.6841 1.1403 1.6407  1.0000 0.0810 0.0451 ap015e020i15
 0.20 +0.15 20  1.6708 1.8056   0.6823 1.1400 1.6404  1.0000 0.0821 0.0455 ap015e020i20
 0.20 +0.15 25  1.6757 1.8181   0.6802 1.1397 1.6400  1.0000 0.0834 0.0459 ap015e020i25
 0.20 +0.15 30  1.6815 1.8326   0.6776 1.1394 1.6396  1.0000 0.0850 0.0464 ap015e020i30
 0.20 +0.15 35  1.6880 1.8488   0.6748 1.1390 1.6392  1.0000 0.0867 0.0469 ap015e020i35
 0.20 +0.15 40  1.6952 1.8662   0.6717 1.1387 1.6387  1.0000 0.0886 0.0475 ap015e020i40
 0.20 +0.15 45  1.7023 1.8844   0.6687 1.1383 1.6382  1.0000 0.0906 0.0481 ap015e020i45
 0.20 +0.15 50  1.7096 1.9028   0.6656 1.1380 1.6377  1.0000 0.0927 0.0487 ap015e020i50
 0.20 +0.15 55  1.7168 1.9207   0.6627 1.1377 1.6373  1.0000 0.0947 0.0493 ap015e020i55
 0.20 +0.15 60  1.7238 1.9377   0.6598 1.1374 1.6369  1.0000 0.0966 0.0498 ap015e020i60
 0.20 +0.15 65  1.7299 1.9532   0.6573 1.1371 1.6365  1.0000 0.0984 0.0504 ap015e020i65
 0.20 +0.15 70  1.7352 1.9667   0.6552 1.1369 1.6362  1.0000 0.0999 0.0508 ap015e020i70
 0.20 +0.15 75  1.7396 1.9777   0.6535 1.1368 1.6359  1.0000 0.1012 0.0512 ap015e020i75
 0.20 +0.15 80  1.7429 1.9860   0.6522 1.1366 1.6356  1.0000 0.1021 0.0514 ap015e020i80
 0.20 +0.15 85  1.7449 1.9910   0.6514 1.1366 1.6356  1.0000 0.1027 0.0516 ap015e020i85
 0.20 +0.15 90  1.7456 1.9927   0.6511 1.1366 1.6356  1.0000 0.1029 0.0517 ap015e020i90
 0.20 +0.20  5  1.5895 1.5003   0.7132 1.1337 1.6447  1.0000 0.0636 0.0424 ap020e020i05
 0.20 +0.20 10  1.5923 1.5092   0.7120 1.1337 1.6445  1.0000 0.0642 0.0425 ap020e020i10
 0.20 +0.20 15  1.5970 1.5237   0.7099 1.1338 1.6442  1.0000 0.0653 0.0428 ap020e020i15
 0.20 +0.20 20  1.6034 1.5436   0.7072 1.1339 1.6438  1.0000 0.0667 0.0432 ap020e020i20
 0.20 +0.20 25  1.6110 1.5682   0.7039 1.1340 1.6433  1.0000 0.0685 0.0437 ap020e020i25
 0.20 +0.20 30  1.6200 1.5969   0.7001 1.1341 1.6427  1.0000 0.0706 0.0442 ap020e020i30
 0.20 +0.20 35  1.6303 1.6288   0.6958 1.1343 1.6421  1.0000 0.0730 0.0448 ap020e020i35
 0.20 +0.20 40  1.6408 1.6632   0.6915 1.1345 1.6415  1.0000 0.0755 0.0454 ap020e020i40
 0.20 +0.20 45  1.6520 1.6989   0.6869 1.1348 1.6408  1.0000 0.0783 0.0461 ap020e020i45
 0.20 +0.20 50  1.6634 1.7349   0.6824 1.1350 1.6402  1.0000 0.0811 0.0467 ap020e020i50
 0.20 +0.20 55  1.6742 1.7701   0.6781 1.1353 1.6395  1.0000 0.0838 0.0474 ap020e020i55
 0.20 +0.20 60  1.6847 1.8034   0.6740 1.1355 1.6390  1.0000 0.0865 0.0480 ap020e020i60
 0.20 +0.20 65  1.6943 1.8340   0.6703 1.1358 1.6384  1.0000 0.0890 0.0485 ap020e020i65
 0.20 +0.20 70  1.7024 1.8605   0.6673 1.1360 1.6380  1.0000 0.0911 0.0490 ap020e020i70
 0.20 +0.20 75  1.7092 1.8821   0.6647 1.1362 1.6376  1.0000 0.0929 0.0494 ap020e020i75
 0.20 +0.20 80  1.7142 1.8982   0.6629 1.1363 1.6374  1.0000 0.0943 0.0496 ap020e020i80
 0.20 +0.20 85  1.7174 1.9081   0.6617 1.1364 1.6372  1.0000 0.0951 0.0498 ap020e020i85
 0.20 +0.20 90  1.7184 1.9115   0.6613 1.1364 1.6372  1.0000 0.0954 0.0499 ap020e020i90
 0.20 +0.25  5  1.4990 1.1140   0.7452 1.1171 1.6510  1.0000 0.0465 0.0418 ap025e020i05
 0.20 +0.25 10  1.5032 1.1286   0.7434 1.1176 1.6507  1.0000 0.0473 0.0419 ap025e020i10
 0.20 +0.25 15  1.5100 1.1525   0.7405 1.1182 1.6502  1.0000 0.0486 0.0422 ap025e020i15
 0.20 +0.25 20  1.5194 1.1851   0.7366 1.1192 1.6496  1.0000 0.0504 0.0426 ap025e020i20
 0.20 +0.25 25  1.5312 1.2255   0.7316 1.1203 1.6488  1.0000 0.0527 0.0430 ap025e020i25
 0.20 +0.25 30  1.5444 1.2725   0.7262 1.1216 1.6479  1.0000 0.0554 0.0435 ap025e020i30
 0.20 +0.25 35  1.5595 1.3250   0.7201 1.1229 1.6470  1.0000 0.0584 0.0440 ap025e020i35
 0.20 +0.25 40  1.5751 1.3816   0.7139 1.1244 1.6460  1.0000 0.0617 0.0446 ap025e020i40
 0.20 +0.25 45  1.5916 1.4406   0.7074 1.1259 1.6449  1.0000 0.0652 0.0452 ap025e020i45
 0.20 +0.25 50  1.6078 1.5002   0.7012 1.1274 1.6439  1.0000 0.0687 0.0458 ap025e020i50
 0.20 +0.25 55  1.6240 1.5589   0.6951 1.1289 1.6429  1.0000 0.0723 0.0464 ap025e020i55
 0.20 +0.25 60  1.6388 1.6147   0.6896 1.1302 1.6419  1.0000 0.0758 0.0469 ap025e020i60
 0.20 +0.25 65  1.6526 1.6657   0.6846 1.1314 1.6411  1.0000 0.0790 0.0474 ap025e020i65
 0.20 +0.25 70  1.6644 1.7103   0.6803 1.1324 1.6404  1.0000 0.0818 0.0478 ap025e020i70
 0.20 +0.25 75  1.6741 1.7470   0.6769 1.1332 1.6398  1.0000 0.0842 0.0482 ap025e020i75
 0.20 +0.25 80  1.6814 1.7744   0.6743 1.1338 1.6394  1.0000 0.0859 0.0484 ap025e020i80
 0.20 +0.25 85  1.6859 1.7913   0.6727 1.1342 1.6391  1.0000 0.0871 0.0486 ap025e020i85
 0.20 +0.25 90  1.6875 1.7971   0.6722 1.1343 1.6391  1.0000 0.0874 0.0486 ap025e020i90
 0.20 +0.30  5  1.3813 0.6629   0.7865 1.0864 1.6625  1.0000 0.0286 0.0432 ap030e020i05
 0.20 +0.30 10  1.3882 0.6829   0.7836 1.0877 1.6620  1.0000 0.0296 0.0433 ap030e020i10
 0.20 +0.30 15  1.3989 0.7157   0.7790 1.0898 1.6612  1.0000 0.0312 0.0435 ap030e020i15
 0.20 +0.30 20  1.4132 0.7608   0.7730 1.0924 1.6601  1.0000 0.0333 0.0438 ap030e020i20
 0.20 +0.30 25  1.4307 0.8169   0.7658 1.0956 1.6588  1.0000 0.0361 0.0441 ap030e020i25
 0.20 +0.30 30  1.4508 0.8827   0.7576 1.0992 1.6573  1.0000 0.0393 0.0445 ap030e020i30
 0.20 +0.30 35  1.4723 0.9566   0.7491 1.1029 1.6556  1.0000 0.0430 0.0449 ap030e020i35
 0.20 +0.30 40  1.4951 1.0369   0.7402 1.1067 1.6539  1.0000 0.0470 0.0453 ap030e020i40
 0.20 +0.30 45  1.5185 1.1210   0.7312 1.1104 1.6521  1.0000 0.0513 0.0458 ap030e020i45
 0.20 +0.30 50  1.5416 1.2070   0.7226 1.1140 1.6502  1.0000 0.0557 0.0462 ap030e020i50
 0.20 +0.30 55  1.5638 1.2923   0.7145 1.1174 1.6485  1.0000 0.0602 0.0466 ap030e020i55
 0.20 +0.30 60  1.5849 1.3740   0.7069 1.1205 1.6468  1.0000 0.0645 0.0469 ap030e020i60
 0.20 +0.30 65  1.6037 1.4495   0.7003 1.1231 1.6453  1.0000 0.0685 0.0472 ap030e020i65
 0.20 +0.30 70  1.6204 1.5164   0.6946 1.1255 1.6440  1.0000 0.0720 0.0475 ap030e020i70
 0.20 +0.30 75  1.6337 1.5718   0.6901 1.1274 1.6430  1.0000 0.0750 0.0477 ap030e020i75
 0.20 +0.30 80  1.6437 1.6134   0.6867 1.1287 1.6423  1.0000 0.0772 0.0479 ap030e020i80
 0.20 +0.30 85  1.6500 1.6392   0.6846 1.1296 1.6418  1.0000 0.0786 0.0480 ap030e020i85
 0.20 +0.30 90  1.6521 1.6480   0.6839 1.1299 1.6417  1.0000 0.0791 0.0480 ap030e020i90
 0.20 +0.35  5  1.2120 0.2100   0.8487 1.0286 1.6819  1.0000 0.0099 0.0469 ap035e020i05
 0.20 +0.35 10  1.2247 0.2335   0.8431 1.0325 1.6810  1.0000 0.0110 0.0470 ap035e020i10
 0.20 +0.35 15  1.2439 0.2722   0.8348 1.0384 1.6796  1.0000 0.0128 0.0471 ap035e020i15
 0.20 +0.35 20  1.2686 0.3255   0.8242 1.0456 1.6777  1.0000 0.0154 0.0472 ap035e020i20
 0.20 +0.35 25  1.2974 0.3926   0.8121 1.0537 1.6754  1.0000 0.0186 0.0473 ap035e020i25
 0.20 +0.35 30  1.3287 0.4721   0.7992 1.0619 1.6728  1.0000 0.0224 0.0475 ap035e020i30
 0.20 +0.35 35  1.3620 0.5625   0.7859 1.0704 1.6699  1.0000 0.0268 0.0476 ap035e020i35
 0.20 +0.35 40  1.3958 0.6618   0.7727 1.0785 1.6669  1.0000 0.0316 0.0478 ap035e020i40
 0.20 +0.35 45  1.4294 0.7674   0.7599 1.0862 1.6638  1.0000 0.0367 0.0478 ap035e020i45
 0.20 +0.35 50  1.4620 0.8769   0.7479 1.0934 1.6607  1.0000 0.0420 0.0479 ap035e020i50
 0.20 +0.35 55  1.4928 0.9869   0.7368 1.0999 1.6576  1.0000 0.0474 0.0480 ap035e020i55
 0.20 +0.35 60  1.5214 1.0941   0.7267 1.1057 1.6547  1.0000 0.0526 0.0480 ap035e020i60
 0.20 +0.35 65  1.5472 1.1947   0.7179 1.1107 1.6521  1.0000 0.0574 0.0481 ap035e020i65
 0.20 +0.35 70  1.5693 1.2847   0.7105 1.1149 1.6499  1.0000 0.0617 0.0481 ap035e020i70
 0.20 +0.35 75  1.5873 1.3605   0.7045 1.1183 1.6480  1.0000 0.0654 0.0481 ap035e020i75
 0.20 +0.35 80  1.6007 1.4181   0.7002 1.1208 1.6467  1.0000 0.0681 0.0481 ap035e020i80
 0.20 +0.35 85  1.6090 1.4543   0.6975 1.1223 1.6459  1.0000 0.0699 0.0480 ap035e020i85
 0.20 +0.35 90  1.6119 1.4667   0.6966 1.1228 1.6457  1.0000 0.0704 0.0480 ap035e020i90
 0.20 +0.40  5  1.2289 0.8351   1.7128 2.1049 2.6553  1.0000 0.0132 0.0158 ap040e020i05
 0.20 +0.40 10  1.2304 0.8459   1.7113 2.1056 2.6549  1.0000 0.0135 0.0159 ap040e020i10
 0.20 +0.40 15  1.2329 0.8634   1.7088 2.1068 2.6543  1.0000 0.0138 0.0160 ap040e020i15
 0.20 +0.40 20  1.2361 0.8871   1.7056 2.1083 2.6534  1.0000 0.0144 0.0162 ap040e020i20
 0.20 +0.40 25  1.0298 0.0048   0.9185 0.9459 1.7016  1.0000 0.0003 0.0528 ap040e020i25
 0.20 +0.40 30  1.1406 0.0898   0.8691 0.9913 1.6971  1.0000 0.0047 0.0526 ap040e020i30
 0.20 +0.40 35  1.2076 0.1876   0.8407 1.0152 1.6923  1.0000 0.0098 0.0523 ap040e020i35
 0.20 +0.40 40  1.2650 0.2967   0.8173 1.0339 1.6871  1.0000 0.0154 0.0520 ap040e020i40
 0.20 +0.40 45  1.3167 0.4151   0.7972 1.0496 1.6818  1.0000 0.0214 0.0517 ap040e020i45
 0.20 +0.40 50  1.3642 0.5401   0.7792 1.0630 1.6766  1.0000 0.0277 0.0513 ap040e020i50
 0.20 +0.40 55  1.4076 0.6682   0.7635 1.0747 1.6715  1.0000 0.0340 0.0508 ap040e020i55
 0.20 +0.40 60  1.4466 0.7952   0.7498 1.0846 1.6668  1.0000 0.0401 0.0504 ap040e020i60
 0.20 +0.40 65  1.4811 0.9169   0.7380 1.0931 1.6624  1.0000 0.0458 0.0500 ap040e020i65
 0.20 +0.40 70  1.5105 1.0279   0.7283 1.1000 1.6587  1.0000 0.0510 0.0496 ap040e020i70
 0.20 +0.40 75  1.5345 1.1229   0.7205 1.1056 1.6556  1.0000 0.0553 0.0493 ap040e020i75
 0.20 +0.40 80  1.5518 1.1963   0.7150 1.1096 1.6534  1.0000 0.0586 0.0490 ap040e020i80
 0.20 +0.40 85  1.5627 1.2429   0.7116 1.1120 1.6520  1.0000 0.0607 0.0488 ap040e020i85
 0.20 +0.40 90  1.5664 1.2588   0.7105 1.1129 1.6516  1.0000 0.0614 0.0488 ap040e020i90
 0.20 +0.45  5  1.1709 0.4477   1.7627 2.0640 2.6755  1.0000 0.0077 0.0173 ap045e020i05
 0.20 +0.45 10  1.1739 0.4634   1.7598 2.0659 2.6746  1.0000 0.0080 0.0173 ap045e020i10
 0.20 +0.45 15  1.1786 0.4892   1.7553 2.0689 2.6732  1.0000 0.0085 0.0174 ap045e020i15
 0.20 +0.45 20  1.1849 0.5243   1.7494 2.0729 2.6715  1.0000 0.0092 0.0175 ap045e020i20
 0.20 +0.45 25  1.1924 0.5681   1.7423 2.0776 2.6694  1.0000 0.0100 0.0177 ap045e020i25
 0.20 +0.45 30  1.2008 0.6189   1.7345 2.0827 2.6669  1.0000 0.0110 0.0178 ap045e020i30
 0.20 +0.45 35  1.2097 0.6760   1.7261 2.0881 2.6642  1.0000 0.0122 0.0180 ap045e020i35
 0.20 +0.45 40  1.2190 0.7387   1.7174 2.0936 2.6615  1.0000 0.0134 0.0182 ap045e020i40
 0.20 +0.45 45  1.1496 0.0956   0.8575 0.9859 1.7087  1.0000 0.0055 0.0572 ap045e020i45
 0.20 +0.45 50  1.2352 0.2257   0.8231 1.0167 1.7002  1.0000 0.0127 0.0562 ap045e020i50
 0.20 +0.45 55  1.3014 0.3621   0.7980 1.0385 1.6919  1.0000 0.0200 0.0551 ap045e020i55
 0.20 +0.45 60  1.3567 0.5004   0.7780 1.0555 1.6842  1.0000 0.0271 0.0541 ap045e020i60
 0.20 +0.45 65  1.4035 0.6359   0.7618 1.0692 1.6773  1.0000 0.0338 0.0531 ap045e020i65
 0.20 +0.45 70  1.4425 0.7622   0.7488 1.0801 1.6713  1.0000 0.0398 0.0522 ap045e020i70
 0.20 +0.45 75  1.4735 0.8723   0.7388 1.0885 1.6665  1.0000 0.0449 0.0514 ap045e020i75
 0.20 +0.45 80  1.4965 0.9592   0.7315 1.0947 1.6629  1.0000 0.0488 0.0508 ap045e020i80
 0.20 +0.45 85  1.5103 1.0152   0.7272 1.0984 1.6606  1.0000 0.0512 0.0505 ap045e020i85
 0.20 +0.45 90  1.5151 1.0345   0.7258 1.0997 1.6599  1.0000 0.0520 0.0503 ap045e020i90
 0.20 +0.50  5  1.0419 0.0267   1.8767 1.9553 2.7133  1.0000 0.0005 0.0202 ap050e020i05
 0.20 +0.50 10  1.0550 0.0453   1.8643 1.9668 2.7115  1.0000 0.0009 0.0202 ap050e020i10
 0.20 +0.50 15  1.0716 0.0761   1.8486 1.9809 2.7088  1.0000 0.0015 0.0202 ap050e020i15
 0.20 +0.50 20  1.0898 0.1184   1.8314 1.9959 2.7052  1.0000 0.0024 0.0202 ap050e020i20
 0.20 +0.50 25  1.1083 0.1718   1.8143 2.0108 2.7009  1.0000 0.0035 0.0202 ap050e020i25
 0.20 +0.50 30  1.1269 0.2351   1.7971 2.0251 2.6960  1.0000 0.0048 0.0202 ap050e020i30
 0.20 +0.50 35  1.1451 0.3075   1.7804 2.0387 2.6907  1.0000 0.0062 0.0202 ap050e020i35
 0.20 +0.50 40  1.1627 0.3882   1.7644 2.0515 2.6852  1.0000 0.0078 0.0202 ap050e020i40
 0.20 +0.50 45  1.1797 0.4753   1.7491 2.0633 2.6796  1.0000 0.0096 0.0201 ap050e020i45
 0.20 +0.50 50  1.1958 0.5675   1.7346 2.0742 2.6741  1.0000 0.0114 0.0201 ap050e020i50
 0.20 +0.50 55  1.1475 0.0888   0.8530 0.9788 1.7212  1.0000 0.0054 0.0610 ap050e020i55
 0.20 +0.50 60  1.2419 0.2291   0.8162 1.0137 1.7090  1.0000 0.0136 0.0592 ap050e020i60
 0.20 +0.50 65  1.3097 0.3696   0.7916 1.0368 1.6982  1.0000 0.0212 0.0575 ap050e020i65
 0.20 +0.50 70  1.3626 0.5038   0.7734 1.0538 1.6890  1.0000 0.0282 0.0559 ap050e020i70
 0.20 +0.50 75  1.4035 0.6234   0.7599 1.0665 1.6815  1.0000 0.0340 0.0546 ap050e020i75
 0.20 +0.50 80  1.4330 0.7194   0.7505 1.0755 1.6759  1.0000 0.0385 0.0536 ap050e020i80
 0.20 +0.50 85  1.4514 0.7824   0.7447 1.0809 1.6725  1.0000 0.0414 0.0529 ap050e020i85
 0.20 +0.50 90  1.4573 0.8044   0.7430 1.0827 1.6714  1.0000 0.0423 0.0527 ap050e020i90
 0.30 -0.50  5  2.0012 1.7051   0.5028 1.0062 1.5087  1.0000 0.2172 0.1274 am050e030i05
 0.30 -0.50 10  1.9962 1.7173   0.5057 1.0095 1.5119  1.0000 0.2144 0.1248 am050e030i10
 0.30 -0.50 15  1.9897 1.7278   0.5089 1.0126 1.5148  1.0000 0.2108 0.1220 am050e030i15
 0.30 -0.50 20  1.9822 1.7373   0.5125 1.0158 1.5176  1.0000 0.2068 0.1191 am050e030i20
 0.30 -0.50 25  1.9734 1.7465   0.5165 1.0191 1.5206  1.0000 0.2025 0.1159 am050e030i25
 0.30 -0.50 30  1.9641 1.7564   0.5207 1.0228 1.5239  1.0000 0.1978 0.1126 am050e030i30
 0.30 -0.50 35  1.9549 1.7674   0.5252 1.0267 1.5275  1.0000 0.1931 0.1093 am050e030i35
 0.30 -0.50 40  1.9452 1.7795   0.5300 1.0310 1.5315  1.0000 0.1884 0.1059 am050e030i40
 0.30 -0.50 45  1.9360 1.7925   0.5348 1.0355 1.5357  1.0000 0.1838 0.1025 am050e030i45
 0.30 -0.50 50  1.9273 1.8065   0.5397 1.0401 1.5402  1.0000 0.1794 0.0993 am050e030i50
 0.30 -0.50 55  1.9193 1.8207   0.5443 1.0448 1.5447  1.0000 0.1754 0.0964 am050e030i55
 0.30 -0.50 60  1.9124 1.8347   0.5487 1.0493 1.5493  1.0000 0.1719 0.0937 am050e030i60
 0.30 -0.50 65  1.9063 1.8479   0.5527 1.0535 1.5537  1.0000 0.1689 0.0914 am050e030i65
 0.30 -0.50 70  1.9013 1.8593   0.5561 1.0573 1.5576  1.0000 0.1663 0.0895 am050e030i70
 0.30 -0.50 75  1.8975 1.8689   0.5589 1.0604 1.5609  1.0000 0.1644 0.0880 am050e030i75
 0.30 -0.50 80  1.8948 1.8761   0.5609 1.0628 1.5634  1.0000 0.1630 0.0869 am050e030i80
 0.30 -0.50 85  1.8932 1.8804   0.5621 1.0642 1.5650  1.0000 0.1622 0.0862 am050e030i85
 0.30 -0.50 90  1.8927 1.8818   0.5626 1.0647 1.5656  1.0000 0.1619 0.0860 am050e030i90
 0.30 -0.45  5  1.9898 1.7349   0.5111 1.0169 1.5210  1.0000 0.2104 0.1213 am045e030i05
 0.30 -0.45 10  1.9858 1.7442   0.5134 1.0196 1.5237  1.0000 0.2082 0.1193 am045e030i10
 0.30 -0.45 15  1.9798 1.7541   0.5165 1.0225 1.5264  1.0000 0.2050 0.1169 am045e030i15
 0.30 -0.45 20  1.9725 1.7635   0.5200 1.0257 1.5293  1.0000 0.2014 0.1142 am045e030i20
 0.30 -0.45 25  1.9648 1.7729   0.5238 1.0291 1.5324  1.0000 0.1973 0.1113 am045e030i25
 0.30 -0.45 30  1.9560 1.7829   0.5279 1.0327 1.5357  1.0000 0.1930 0.1082 am045e030i30
 0.30 -0.45 35  1.9469 1.7937   0.5324 1.0365 1.5392  1.0000 0.1885 0.1051 am045e030i35
 0.30 -0.45 40  1.9382 1.8054   0.5369 1.0406 1.5430  1.0000 0.1841 0.1020 am045e030i40
 0.30 -0.45 45  1.9292 1.8179   0.5416 1.0449 1.5470  1.0000 0.1798 0.0989 am045e030i45
 0.30 -0.45 50  1.9209 1.8312   0.5462 1.0493 1.5512  1.0000 0.1757 0.0959 am045e030i50
 0.30 -0.45 55  1.9134 1.8447   0.5507 1.0537 1.5555  1.0000 0.1719 0.0932 am045e030i55
 0.30 -0.45 60  1.9064 1.8580   0.5549 1.0579 1.5597  1.0000 0.1685 0.0907 am045e030i60
 0.30 -0.45 65  1.9006 1.8705   0.5587 1.0619 1.5637  1.0000 0.1656 0.0886 am045e030i65
 0.30 -0.45 70  1.8960 1.8817   0.5619 1.0654 1.5673  1.0000 0.1633 0.0868 am045e030i70
 0.30 -0.45 75  1.8921 1.8908   0.5647 1.0684 1.5704  1.0000 0.1614 0.0853 am045e030i75
 0.30 -0.45 80  1.8893 1.8976   0.5666 1.0706 1.5727  1.0000 0.1600 0.0843 am045e030i80
 0.30 -0.45 85  1.8877 1.9018   0.5678 1.0719 1.5741  1.0000 0.1592 0.0837 am045e030i85
 0.30 -0.45 90  1.8871 1.9031   0.5683 1.0724 1.5746  1.0000 0.1590 0.0835 am045e030i90
 0.30 -0.40  5  1.9768 1.7716   0.5210 1.0299 1.5360  1.0000 0.2029 0.1145 am040e030i05
 0.30 -0.40 10  1.9736 1.7782   0.5228 1.0317 1.5378  1.0000 0.2011 0.1131 am040e030i10
 0.30 -0.40 15  1.9685 1.7863   0.5254 1.0342 1.5401  1.0000 0.1984 0.1111 am040e030i15
 0.30 -0.40 20  1.9619 1.7950   0.5286 1.0371 1.5427  1.0000 0.1951 0.1087 am040e030i20
 0.30 -0.40 25  1.9545 1.8041   0.5322 1.0402 1.5455  1.0000 0.1915 0.1061 am040e030i25
 0.30 -0.40 30  1.9467 1.8134   0.5361 1.0436 1.5486  1.0000 0.1875 0.1034 am040e030i30
 0.30 -0.40 35  1.9382 1.8237   0.5403 1.0472 1.5519  1.0000 0.1834 0.1006 am040e030i35
 0.30 -0.40 40  1.9297 1.8348   0.5447 1.0511 1.5554  1.0000 0.1793 0.0978 am040e030i40
 0.30 -0.40 45  1.9217 1.8467   0.5490 1.0551 1.5591  1.0000 0.1753 0.0950 am040e030i45
 0.30 -0.40 50  1.9136 1.8589   0.5535 1.0591 1.5628  1.0000 0.1715 0.0923 am040e030i50
 0.30 -0.40 55  1.9064 1.8716   0.5577 1.0631 1.5667  1.0000 0.1680 0.0898 am040e030i55
 0.30 -0.40 60  1.9002 1.8841   0.5616 1.0671 1.5705  1.0000 0.1649 0.0875 am040e030i60
 0.30 -0.40 65  1.8943 1.8956   0.5652 1.0707 1.5740  1.0000 0.1621 0.0855 am040e030i65
 0.30 -0.40 70  1.8896 1.9060   0.5683 1.0739 1.5772  1.0000 0.1599 0.0839 am040e030i70
 0.30 -0.40 75  1.8861 1.9146   0.5708 1.0765 1.5800  1.0000 0.1581 0.0826 am040e030i75
 0.30 -0.40 80  1.8836 1.9211   0.5726 1.0786 1.5820  1.0000 0.1568 0.0816 am040e030i80
 0.30 -0.40 85  1.8822 1.9251   0.5737 1.0798 1.5833  1.0000 0.1560 0.0810 am040e030i85
 0.30 -0.40 90  1.8815 1.9265   0.5741 1.0802 1.5837  1.0000 0.1558 0.0809 am040e030i90
 0.30 -0.35  5  1.9626 1.8134   0.5317 1.0436 1.5515  1.0000 0.1946 0.1073 am035e030i05
 0.30 -0.35 10  1.9598 1.8179   0.5332 1.0449 1.5527  1.0000 0.1932 0.1063 am035e030i10
 0.30 -0.35 15  1.9555 1.8244   0.5354 1.0469 1.5545  1.0000 0.1910 0.1047 am035e030i15
 0.30 -0.35 20  1.9498 1.8318   0.5382 1.0493 1.5566  1.0000 0.1882 0.1027 am035e030i20
 0.30 -0.35 25  1.9430 1.8400   0.5415 1.0521 1.5591  1.0000 0.1849 0.1005 am035e030i25
 0.30 -0.35 30  1.9358 1.8486   0.5451 1.0552 1.5618  1.0000 0.1814 0.0981 am035e030i30
 0.30 -0.35 35  1.9283 1.8580   0.5489 1.0585 1.5647  1.0000 0.1777 0.0957 am035e030i35
 0.30 -0.35 40  1.9203 1.8682   0.5530 1.0619 1.5679  1.0000 0.1740 0.0931 am035e030i40
 0.30 -0.35 45  1.9127 1.8790   0.5571 1.0656 1.5711  1.0000 0.1704 0.0907 am035e030i45
 0.30 -0.35 50  1.9056 1.8902   0.5611 1.0692 1.5744  1.0000 0.1669 0.0883 am035e030i50
 0.30 -0.35 55  1.8986 1.9015   0.5651 1.0728 1.5778  1.0000 0.1637 0.0861 am035e030i55
 0.30 -0.35 60  1.8924 1.9128   0.5688 1.0763 1.5811  1.0000 0.1608 0.0840 am035e030i60
 0.30 -0.35 65  1.8873 1.9233   0.5720 1.0796 1.5842  1.0000 0.1582 0.0823 am035e030i65
 0.30 -0.35 70  1.8829 1.9328   0.5749 1.0824 1.5869  1.0000 0.1561 0.0808 am035e030i70
 0.30 -0.35 75  1.8792 1.9406   0.5772 1.0847 1.5892  1.0000 0.1544 0.0796 am035e030i75
 0.30 -0.35 80  1.8767 1.9466   0.5790 1.0865 1.5910  1.0000 0.1532 0.0787 am035e030i80
 0.30 -0.35 85  1.8752 1.9503   0.5800 1.0876 1.5921  1.0000 0.1525 0.0782 am035e030i85
 0.30 -0.35 90  1.8747 1.9515   0.5804 1.0880 1.5925  1.0000 0.1523 0.0780 am035e030i90
 0.30 -0.30  5  1.9468 1.8593   0.5432 1.0575 1.5668  1.0000 0.1858 0.0999 am030e030i05
 0.30 -0.30 10  1.9444 1.8627   0.5444 1.0585 1.5676  1.0000 0.1846 0.0991 am030e030i10
 0.30 -0.30 15  1.9407 1.8675   0.5462 1.0601 1.5690  1.0000 0.1828 0.0979 am030e030i15
 0.30 -0.30 20  1.9359 1.8734   0.5486 1.0621 1.5707  1.0000 0.1804 0.0963 am030e030i20
 0.30 -0.30 25  1.9300 1.8803   0.5515 1.0645 1.5727  1.0000 0.1777 0.0945 am030e030i25
 0.30 -0.30 30  1.9234 1.8878   0.5548 1.0671 1.5750  1.0000 0.1746 0.0925 am030e030i30
 0.30 -0.30 35  1.9166 1.8962   0.5583 1.0700 1.5775  1.0000 0.1714 0.0904 am030e030i35
 0.30 -0.30 40  1.9097 1.9049   0.5619 1.0730 1.5801  1.0000 0.1681 0.0882 am030e030i40
 0.30 -0.30 45  1.9026 1.9144   0.5657 1.0762 1.5829  1.0000 0.1649 0.0861 am030e030i45
 0.30 -0.30 50  1.8959 1.9243   0.5694 1.0795 1.5857  1.0000 0.1618 0.0841 am030e030i50
 0.30 -0.30 55  1.8898 1.9343   0.5729 1.0826 1.5886  1.0000 0.1589 0.0821 am030e030i55
 0.30 -0.30 60  1.8840 1.9441   0.5762 1.0856 1.5913  1.0000 0.1562 0.0804 am030e030i60
 0.30 -0.30 65  1.8790 1.9533   0.5793 1.0884 1.5939  1.0000 0.1539 0.0788 am030e030i65
 0.30 -0.30 70  1.8749 1.9616   0.5818 1.0909 1.5962  1.0000 0.1520 0.0775 am030e030i70
 0.30 -0.30 75  1.8717 1.9685   0.5839 1.0929 1.5981  1.0000 0.1505 0.0764 am030e030i75
 0.30 -0.30 80  1.8695 1.9737   0.5854 1.0944 1.5995  1.0000 0.1494 0.0757 am030e030i80
 0.30 -0.30 85  1.8680 1.9769   0.5864 1.0954 1.6004  1.0000 0.1487 0.0752 am030e030i85
 0.30 -0.30 90  1.8675 1.9780   0.5867 1.0957 1.6007  1.0000 0.1485 0.0751 am030e030i90
 0.30 -0.25  5  1.9292 1.9088   0.5555 1.0716 1.5814  1.0000 0.1763 0.0924 am025e030i05
 0.30 -0.25 10  1.9272 1.9110   0.5564 1.0723 1.5820  1.0000 0.1754 0.0918 am025e030i10
 0.30 -0.25 15  1.9241 1.9146   0.5579 1.0735 1.5830  1.0000 0.1739 0.0908 am025e030i15
 0.30 -0.25 20  1.9200 1.9191   0.5600 1.0751 1.5843  1.0000 0.1720 0.0896 am025e030i20
 0.30 -0.25 25  1.9151 1.9245   0.5624 1.0771 1.5859  1.0000 0.1697 0.0882 am025e030i25
 0.30 -0.25 30  1.9093 1.9307   0.5653 1.0793 1.5877  1.0000 0.1671 0.0866 am025e030i30
 0.30 -0.25 35  1.9033 1.9375   0.5683 1.0817 1.5898  1.0000 0.1644 0.0848 am025e030i35
 0.30 -0.25 40  1.8972 1.9449   0.5715 1.0843 1.5919  1.0000 0.1616 0.0831 am025e030i40
 0.30 -0.25 45  1.8910 1.9528   0.5748 1.0869 1.5942  1.0000 0.1588 0.0813 am025e030i45
 0.30 -0.25 50  1.8849 1.9609   0.5781 1.0897 1.5965  1.0000 0.1561 0.0796 am025e030i50
 0.30 -0.25 55  1.8793 1.9691   0.5812 1.0923 1.5987  1.0000 0.1535 0.0780 am025e030i55
 0.30 -0.25 60  1.8743 1.9772   0.5841 1.0948 1.6010  1.0000 0.1512 0.0765 am025e030i60
 0.30 -0.25 65  1.8699 1.9849   0.5868 1.0971 1.6030  1.0000 0.1492 0.0752 am025e030i65
 0.30 -0.25 70  1.8659 1.9917   0.5891 1.0992 1.6048  1.0000 0.1475 0.0741 am025e030i70
 0.30 -0.25 75  1.8629 1.9974   0.5910 1.1009 1.6063  1.0000 0.1461 0.0732 am025e030i75
 0.30 -0.25 80  1.8607 2.0018   0.5923 1.1021 1.6075  1.0000 0.1452 0.0725 am025e030i80
 0.30 -0.25 85  1.8594 2.0044   0.5932 1.1029 1.6082  1.0000 0.1446 0.0721 am025e030i85
 0.30 -0.25 90  1.8590 2.0053   0.5935 1.1032 1.6084  1.0000 0.1444 0.0720 am025e030i90
 0.30 -0.20  5  1.9094 1.9602   0.5685 1.0855 1.5951  1.0000 0.1662 0.0848 am020e030i05
 0.30 -0.20 10  1.9078 1.9616   0.5693 1.0861 1.5956  1.0000 0.1655 0.0843 am020e030i10
 0.30 -0.20 15  1.9053 1.9641   0.5705 1.0870 1.5963  1.0000 0.1643 0.0837 am020e030i15
 0.30 -0.20 20  1.9020 1.9673   0.5722 1.0882 1.5973  1.0000 0.1628 0.0828 am020e030i20
 0.30 -0.20 25  1.8979 1.9713   0.5742 1.0898 1.5984  1.0000 0.1610 0.0817 am020e030i25
 0.30 -0.20 30  1.8931 1.9759   0.5766 1.0915 1.5998  1.0000 0.1589 0.0804 am020e030i30
 0.30 -0.20 35  1.8880 1.9809   0.5791 1.0934 1.6014  1.0000 0.1567 0.0791 am020e030i35
 0.30 -0.20 40  1.8827 1.9866   0.5818 1.0955 1.6030  1.0000 0.1544 0.0777 am020e030i40
 0.30 -0.20 45  1.8776 1.9925   0.5846 1.0976 1.6047  1.0000 0.1521 0.0763 am020e030i45
 0.30 -0.20 50  1.8724 1.9988   0.5873 1.0997 1.6065  1.0000 0.1498 0.0750 am020e030i50
 0.30 -0.20 55  1.8675 2.0051   0.5900 1.1018 1.6082  1.0000 0.1477 0.0737 am020e030i55
 0.30 -0.20 60  1.8630 2.0111   0.5925 1.1039 1.6099  1.0000 0.1458 0.0725 am020e030i60
 0.30 -0.20 65  1.8591 2.0170   0.5948 1.1057 1.6114  1.0000 0.1441 0.0714 am020e030i65
 0.30 -0.20 70  1.8558 2.0221   0.5967 1.1073 1.6127  1.0000 0.1426 0.0705 am020e030i70
 0.30 -0.20 75  1.8533 2.0264   0.5982 1.1086 1.6139  1.0000 0.1414 0.0698 am020e030i75
 0.30 -0.20 80  1.8512 2.0297   0.5994 1.1096 1.6147  1.0000 0.1406 0.0693 am020e030i80
 0.30 -0.20 85  1.8499 2.0317   0.6001 1.1102 1.6152  1.0000 0.1401 0.0689 am020e030i85
 0.30 -0.20 90  1.8495 2.0323   0.6004 1.1104 1.6154  1.0000 0.1399 0.0688 am020e030i90
 0.30 -0.15  5  1.8871 2.0111   0.5825 1.0991 1.6077  1.0000 0.1554 0.0773 am015e030i05
 0.30 -0.15 10  1.8859 2.0120   0.5830 1.0995 1.6080  1.0000 0.1549 0.0770 am015e030i10
 0.30 -0.15 15  1.8840 2.0136   0.5840 1.1002 1.6085  1.0000 0.1540 0.0765 am015e030i15
 0.30 -0.15 20  1.8814 2.0155   0.5853 1.1011 1.6091  1.0000 0.1529 0.0759 am015e030i20
 0.30 -0.15 25  1.8781 2.0180   0.5869 1.1022 1.6099  1.0000 0.1515 0.0751 am015e030i25
 0.30 -0.15 30  1.8744 2.0209   0.5887 1.1035 1.6109  1.0000 0.1499 0.0742 am015e030i30
 0.30 -0.15 35  1.8703 2.0241   0.5908 1.1049 1.6120  1.0000 0.1483 0.0732 am015e030i35
 0.30 -0.15 40  1.8661 2.0279   0.5929 1.1064 1.6131  1.0000 0.1465 0.0722 am015e030i40
 0.30 -0.15 45  1.8619 2.0318   0.5951 1.1079 1.6143  1.0000 0.1447 0.0712 am015e030i45
 0.30 -0.15 50  1.8578 2.0358   0.5972 1.1095 1.6155  1.0000 0.1430 0.0702 am015e030i50
 0.30 -0.15 55  1.8538 2.0399   0.5993 1.1110 1.6167  1.0000 0.1413 0.0693 am015e030i55
 0.30 -0.15 60  1.8500 2.0440   0.6014 1.1125 1.6179  1.0000 0.1398 0.0684 am015e030i60
 0.30 -0.15 65  1.8466 2.0477   0.6032 1.1139 1.6189  1.0000 0.1384 0.0676 am015e030i65
 0.30 -0.15 70  1.8438 2.0510   0.6048 1.1151 1.6198  1.0000 0.1373 0.0669 am015e030i70
 0.30 -0.15 75  1.8416 2.0539   0.6060 1.1160 1.6206  1.0000 0.1363 0.0664 am015e030i75
 0.30 -0.15 80  1.8400 2.0560   0.6069 1.1167 1.6212  1.0000 0.1357 0.0660 am015e030i80
 0.30 -0.15 85  1.8390 2.0574   0.6075 1.1172 1.6215  1.0000 0.1353 0.0657 am015e030i85
 0.30 -0.15 90  1.8387 2.0578   0.6077 1.1174 1.6216  1.0000 0.1351 0.0657 am015e030i90
 0.30 -0.10  5  1.8616 2.0572   0.5974 1.1122 1.6187  1.0000 0.1439 0.0699 am010e030i05
 0.30 -0.10 10  1.8608 2.0575   0.5978 1.1124 1.6189  1.0000 0.1435 0.0698 am010e030i10
 0.30 -0.10 15  1.8594 2.0583   0.5985 1.1128 1.6192  1.0000 0.1430 0.0695 am010e030i15
 0.30 -0.10 20  1.8575 2.0591   0.5994 1.1134 1.6196  1.0000 0.1422 0.0691 am010e030i20
 0.30 -0.10 25  1.8551 2.0604   0.6006 1.1141 1.6201  1.0000 0.1413 0.0686 am010e030i25
 0.30 -0.10 30  1.8524 2.0617   0.6019 1.1149 1.6206  1.0000 0.1403 0.0680 am010e030i30
 0.30 -0.10 35  1.8495 2.0633   0.6033 1.1158 1.6213  1.0000 0.1391 0.0674 am010e030i35
 0.30 -0.10 40  1.8465 2.0650   0.6048 1.1168 1.6220  1.0000 0.1379 0.0668 am010e030i40
 0.30 -0.10 45  1.8434 2.0670   0.6064 1.1178 1.6227  1.0000 0.1367 0.0661 am010e030i45
 0.30 -0.10 50  1.8404 2.0689   0.6079 1.1188 1.6234  1.0000 0.1355 0.0655 am010e030i50
 0.30 -0.10 55  1.8376 2.0709   0.6094 1.1198 1.6241  1.0000 0.1344 0.0649 am010e030i55
 0.30 -0.10 60  1.8349 2.0728   0.6108 1.1207 1.6248  1.0000 0.1333 0.0643 am010e030i60
 0.30 -0.10 65  1.8324 2.0746   0.6121 1.1216 1.6254  1.0000 0.1323 0.0638 am010e030i65
 0.30 -0.10 70  1.8303 2.0763   0.6132 1.1223 1.6260  1.0000 0.1315 0.0633 am010e030i70
 0.30 -0.10 75  1.8285 2.0776   0.6141 1.1229 1.6264  1.0000 0.1309 0.0630 am010e030i75
 0.30 -0.10 80  1.8273 2.0787   0.6148 1.1234 1.6268  1.0000 0.1304 0.0627 am010e030i80
 0.30 -0.10 85  1.8266 2.0794   0.6152 1.1236 1.6270  1.0000 0.1301 0.0626 am010e030i85
 0.30 -0.10 90  1.8263 2.0795   0.6153 1.1238 1.6271  1.0000 0.1300 0.0625 am010e030i90
 0.30 -0.05  5  1.8315 2.0909   0.6138 1.1242 1.6279  1.0000 0.1316 0.0630 am005e030i05
 0.30 -0.05 10  1.8311 2.0911   0.6140 1.1243 1.6280  1.0000 0.1315 0.0629 am005e030i10
 0.30 -0.05 15  1.8304 2.0912   0.6144 1.1245 1.6281  1.0000 0.1312 0.0627 am005e030i15
 0.30 -0.05 20  1.8294 2.0912   0.6149 1.1248 1.6283  1.0000 0.1308 0.0625 am005e030i20
 0.30 -0.05 25  1.8282 2.0915   0.6154 1.1251 1.6285  1.0000 0.1304 0.0623 am005e030i25
 0.30 -0.05 30  1.8268 2.0916   0.6161 1.1255 1.6288  1.0000 0.1298 0.0621 am005e030i30
 0.30 -0.05 35  1.8253 2.0919   0.6169 1.1260 1.6291  1.0000 0.1293 0.0618 am005e030i35
 0.30 -0.05 40  1.8237 2.0921   0.6177 1.1264 1.6294  1.0000 0.1286 0.0615 am005e030i40
 0.30 -0.05 45  1.8220 2.0925   0.6185 1.1269 1.6297  1.0000 0.1280 0.0612 am005e030i45
 0.30 -0.05 50  1.8204 2.0928   0.6193 1.1274 1.6300  1.0000 0.1274 0.0609 am005e030i50
 0.30 -0.05 55  1.8189 2.0932   0.6201 1.1278 1.6303  1.0000 0.1268 0.0606 am005e030i55
 0.30 -0.05 60  1.8174 2.0936   0.6208 1.1283 1.6306  1.0000 0.1262 0.0603 am005e030i60
 0.30 -0.05 65  1.8161 2.0940   0.6215 1.1287 1.6309  1.0000 0.1257 0.0600 am005e030i65
 0.30 -0.05 70  1.8150 2.0943   0.6220 1.1290 1.6311  1.0000 0.1253 0.0598 am005e030i70
 0.30 -0.05 75  1.8135 2.0945   0.6227 1.1293 1.6313  1.0000 0.1250 0.0597 am005e030i75
 0.30 -0.05 80  1.8134 2.0948   0.6228 1.1295 1.6314  1.0000 0.1247 0.0595 am005e030i80
 0.30 -0.05 85  1.8130 2.0948   0.6231 1.1296 1.6315  1.0000 0.1245 0.0595 am005e030i85
 0.30 -0.05 90  1.8128 2.0948   0.6232 1.1297 1.6316  1.0000 0.1245 0.0594 am005e030i90
 0.30 +0.00  5  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i05
 0.30 +0.00 10  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i10
 0.30 +0.00 15  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i15
 0.30 +0.00 20  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i20
 0.30 +0.00 25  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i25
 0.30 +0.00 30  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i30
 0.30 +0.00 35  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i35
 0.30 +0.00 40  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i40
 0.30 +0.00 45  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i45
 0.30 +0.00 50  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i50
 0.30 +0.00 55  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i55
 0.30 +0.00 60  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i60
 0.30 +0.00 65  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i65
 0.30 +0.00 70  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i70
 0.30 +0.00 75  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i75
 0.30 +0.00 80  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i80
 0.30 +0.00 85  1.7969 2.1005   0.6315 1.1347 1.6351  1.0000 0.1186 0.0565 ap000e030i85
 0.30 +0.00 90  1.7969 2.1003   0.6315 1.1348 1.6351  1.0000 0.1186 0.0565 ap000e030i90
 0.30 +0.05  5  1.7557 2.0672   0.6510 1.1429 1.6404  1.0000 0.1049 0.0507 ap005e030i05
 0.30 +0.05 10  1.7562 2.0677   0.6507 1.1428 1.6403  1.0000 0.1050 0.0508 ap005e030i10
 0.30 +0.05 15  1.7571 2.0686   0.6503 1.1426 1.6402  1.0000 0.1053 0.0509 ap005e030i15
 0.30 +0.05 20  1.7583 2.0698   0.6498 1.1424 1.6401  1.0000 0.1057 0.0510 ap005e030i20
 0.30 +0.05 25  1.7597 2.0712   0.6491 1.1422 1.6400  1.0000 0.1061 0.0512 ap005e030i25
 0.30 +0.05 30  1.7614 2.0730   0.6483 1.1419 1.6398  1.0000 0.1067 0.0515 ap005e030i30
 0.30 +0.05 35  1.7633 2.0748   0.6474 1.1416 1.6396  1.0000 0.1072 0.0517 ap005e030i35
 0.30 +0.05 40  1.7653 2.0768   0.6465 1.1412 1.6394  1.0000 0.1079 0.0520 ap005e030i40
 0.30 +0.05 45  1.7672 2.0790   0.6456 1.1409 1.6392  1.0000 0.1085 0.0522 ap005e030i45
 0.30 +0.05 50  1.7692 2.0810   0.6447 1.1405 1.6390  1.0000 0.1092 0.0525 ap005e030i50
 0.30 +0.05 55  1.7711 2.0832   0.6438 1.1402 1.6387  1.0000 0.1099 0.0527 ap005e030i55
 0.30 +0.05 60  1.7730 2.0851   0.6429 1.1399 1.6386  1.0000 0.1105 0.0530 ap005e030i60
 0.30 +0.05 65  1.7747 2.0870   0.6422 1.1396 1.6384  1.0000 0.1110 0.0532 ap005e030i65
 0.30 +0.05 70  1.7761 2.0885   0.6415 1.1394 1.6382  1.0000 0.1115 0.0534 ap005e030i70
 0.30 +0.05 75  1.7773 2.0899   0.6410 1.1392 1.6381  1.0000 0.1119 0.0535 ap005e030i75
 0.30 +0.05 80  1.7782 2.0909   0.6406 1.1390 1.6380  1.0000 0.1122 0.0537 ap005e030i80
 0.30 +0.05 85  1.7787 2.0913   0.6403 1.1390 1.6380  1.0000 0.1124 0.0537 ap005e030i85
 0.30 +0.05 90  1.7789 2.0915   0.6403 1.1389 1.6380  1.0000 0.1124 0.0537 ap005e030i90
 0.30 +0.10  5  1.7063 1.9666   0.6726 1.1476 1.6440  1.0000 0.0903 0.0459 ap010e030i05
 0.30 +0.10 10  1.7072 1.9688   0.6720 1.1473 1.6439  1.0000 0.0906 0.0460 ap010e030i10
 0.30 +0.10 15  1.7091 1.9721   0.6711 1.1470 1.6438  1.0000 0.0911 0.0462 ap010e030i15
 0.30 +0.10 20  1.7116 1.9768   0.6700 1.1467 1.6435  1.0000 0.0919 0.0465 ap010e030i20
 0.30 +0.10 25  1.7146 1.9826   0.6686 1.1464 1.6433  1.0000 0.0928 0.0468 ap010e030i25
 0.30 +0.10 30  1.7183 1.9894   0.6669 1.1459 1.6430  1.0000 0.0939 0.0472 ap010e030i30
 0.30 +0.10 35  1.7224 1.9970   0.6651 1.1455 1.6427  1.0000 0.0951 0.0476 ap010e030i35
 0.30 +0.10 40  1.7268 2.0050   0.6631 1.1450 1.6423  1.0000 0.0964 0.0481 ap010e030i40
 0.30 +0.10 45  1.7315 2.0135   0.6610 1.1445 1.6420  1.0000 0.0977 0.0485 ap010e030i45
 0.30 +0.10 50  1.7362 2.0220   0.6589 1.1441 1.6417  1.0000 0.0991 0.0490 ap010e030i50
 0.30 +0.10 55  1.7406 2.0302   0.6570 1.1436 1.6413  1.0000 0.1004 0.0495 ap010e030i55
 0.30 +0.10 60  1.7447 2.0382   0.6552 1.1432 1.6410  1.0000 0.1017 0.0499 ap010e030i60
 0.30 +0.10 65  1.7486 2.0454   0.6536 1.1428 1.6408  1.0000 0.1029 0.0503 ap010e030i65
 0.30 +0.10 70  1.7519 2.0514   0.6522 1.1425 1.6405  1.0000 0.1039 0.0506 ap010e030i70
 0.30 +0.10 75  1.7547 2.0567   0.6510 1.1423 1.6403  1.0000 0.1047 0.0509 ap010e030i75
 0.30 +0.10 80  1.7567 2.0604   0.6501 1.1421 1.6402  1.0000 0.1053 0.0511 ap010e030i80
 0.30 +0.10 85  1.7580 2.0626   0.6496 1.1420 1.6401  1.0000 0.1057 0.0512 ap010e030i85
 0.30 +0.10 90  1.7584 2.0634   0.6494 1.1419 1.6401  1.0000 0.1058 0.0513 ap010e030i90
 0.30 +0.15  5  1.6450 1.7710   0.6971 1.1468 1.6469  1.0000 0.0749 0.0423 ap015e030i05
 0.30 +0.15 10  1.6470 1.7762   0.6962 1.1467 1.6468  1.0000 0.0754 0.0424 ap015e030i10
 0.30 +0.15 15  1.6502 1.7848   0.6948 1.1465 1.6466  1.0000 0.0762 0.0427 ap015e030i15
 0.30 +0.15 20  1.6545 1.7965   0.6929 1.1463 1.6463  1.0000 0.0773 0.0430 ap015e030i20
 0.30 +0.15 25  1.6598 1.8110   0.6905 1.1461 1.6459  1.0000 0.0787 0.0434 ap015e030i25
 0.30 +0.15 30  1.6662 1.8280   0.6877 1.1458 1.6456  1.0000 0.0803 0.0439 ap015e030i30
 0.30 +0.15 35  1.6734 1.8468   0.6845 1.1455 1.6451  1.0000 0.0821 0.0445 ap015e030i35
 0.30 +0.15 40  1.6808 1.8669   0.6813 1.1452 1.6447  1.0000 0.0841 0.0450 ap015e030i40
 0.30 +0.15 45  1.6885 1.8878   0.6781 1.1449 1.6442  1.0000 0.0862 0.0456 ap015e030i45
 0.30 +0.15 50  1.6965 1.9088   0.6747 1.1446 1.6438  1.0000 0.0883 0.0462 ap015e030i50
 0.30 +0.15 55  1.7044 1.9292   0.6714 1.1444 1.6434  1.0000 0.0904 0.0468 ap015e030i55
 0.30 +0.15 60  1.7114 1.9486   0.6685 1.1441 1.6430  1.0000 0.0923 0.0474 ap015e030i60
 0.30 +0.15 65  1.7179 1.9662   0.6659 1.1439 1.6426  1.0000 0.0942 0.0479 ap015e030i65
 0.30 +0.15 70  1.7237 1.9814   0.6636 1.1438 1.6423  1.0000 0.0958 0.0483 ap015e030i70
 0.30 +0.15 75  1.7285 1.9938   0.6617 1.1436 1.6421  1.0000 0.0971 0.0487 ap015e030i75
 0.30 +0.15 80  1.7320 2.0029   0.6602 1.1435 1.6419  1.0000 0.0981 0.0490 ap015e030i80
 0.30 +0.15 85  1.7342 2.0085   0.6594 1.1435 1.6418  1.0000 0.0987 0.0491 ap015e030i85
 0.30 +0.15 90  1.7349 2.0104   0.6591 1.1435 1.6418  1.0000 0.0989 0.0492 ap015e030i90
 0.30 +0.20  5  1.5690 1.4608   0.7258 1.1387 1.6507  1.0000 0.0586 0.0401 ap020e030i05
 0.30 +0.20 10  1.5721 1.4711   0.7244 1.1388 1.6505  1.0000 0.0593 0.0403 ap020e030i10
 0.30 +0.20 15  1.5773 1.4879   0.7221 1.1390 1.6502  1.0000 0.0604 0.0406 ap020e030i15
 0.30 +0.20 20  1.5842 1.5109   0.7191 1.1392 1.6498  1.0000 0.0618 0.0409 ap020e030i20
 0.30 +0.20 25  1.5925 1.5394   0.7155 1.1395 1.6493  1.0000 0.0637 0.0414 ap020e030i25
 0.30 +0.20 30  1.6024 1.5723   0.7113 1.1398 1.6487  1.0000 0.0659 0.0419 ap020e030i30
 0.30 +0.20 35  1.6134 1.6091   0.7067 1.1402 1.6481  1.0000 0.0684 0.0425 ap020e030i35
 0.30 +0.20 40  1.6249 1.6483   0.7019 1.1406 1.6475  1.0000 0.0711 0.0431 ap020e030i40
 0.30 +0.20 45  1.6371 1.6889   0.6969 1.1410 1.6469  1.0000 0.0739 0.0437 ap020e030i45
 0.30 +0.20 50  1.6491 1.7296   0.6921 1.1414 1.6462  1.0000 0.0768 0.0444 ap020e030i50
 0.30 +0.20 55  1.6609 1.7695   0.6874 1.1418 1.6456  1.0000 0.0796 0.0450 ap020e030i55
 0.30 +0.20 60  1.6722 1.8070   0.6830 1.1421 1.6451  1.0000 0.0824 0.0456 ap020e030i60
 0.30 +0.20 65  1.6821 1.8410   0.6792 1.1425 1.6446  1.0000 0.0849 0.0461 ap020e030i65
 0.30 +0.20 70  1.6909 1.8706   0.6759 1.1428 1.6441  1.0000 0.0872 0.0466 ap020e030i70
 0.30 +0.20 75  1.6982 1.8947   0.6731 1.1430 1.6438  1.0000 0.0890 0.0470 ap020e030i75
 0.30 +0.20 80  1.7036 1.9125   0.6711 1.1432 1.6435  1.0000 0.0904 0.0473 ap020e030i80
 0.30 +0.20 85  1.7067 1.9235   0.6699 1.1433 1.6434  1.0000 0.0912 0.0474 ap020e030i85
 0.30 +0.20 90  1.7078 1.9272   0.6695 1.1434 1.6434  1.0000 0.0915 0.0475 ap020e030i90
 0.30 +0.25  5  1.4727 1.0435   0.7604 1.1198 1.6575  1.0000 0.0415 0.0397 ap025e030i05
 0.30 +0.25 10  1.4776 1.0603   0.7582 1.1204 1.6572  1.0000 0.0423 0.0399 ap025e030i10
 0.30 +0.25 15  1.4853 1.0875   0.7549 1.1213 1.6567  1.0000 0.0437 0.0401 ap025e030i15
 0.30 +0.25 20  1.4956 1.1246   0.7505 1.1225 1.6561  1.0000 0.0455 0.0405 ap025e030i20
 0.30 +0.25 25  1.5087 1.1706   0.7450 1.1240 1.6553  1.0000 0.0479 0.0409 ap025e030i25
 0.30 +0.25 30  1.5232 1.2240   0.7390 1.1257 1.6544  1.0000 0.0507 0.0414 ap025e030i30
 0.30 +0.25 35  1.5398 1.2836   0.7323 1.1275 1.6534  1.0000 0.0538 0.0419 ap025e030i35
 0.30 +0.25 40  1.5568 1.3474   0.7255 1.1294 1.6523  1.0000 0.0572 0.0425 ap025e030i40
 0.30 +0.25 45  1.5746 1.4138   0.7185 1.1313 1.6512  1.0000 0.0608 0.0430 ap025e030i45
 0.30 +0.25 50  1.5922 1.4809   0.7117 1.1331 1.6501  1.0000 0.0646 0.0436 ap025e030i50
 0.30 +0.25 55  1.6093 1.5464   0.7051 1.1348 1.6491  1.0000 0.0683 0.0442 ap025e030i55
 0.30 +0.25 60  1.6254 1.6085   0.6991 1.1364 1.6481  1.0000 0.0718 0.0447 ap025e030i60
 0.30 +0.25 65  1.6401 1.6651   0.6937 1.1378 1.6473  1.0000 0.0751 0.0451 ap025e030i65
 0.30 +0.25 70  1.6526 1.7146   0.6892 1.1390 1.6465  1.0000 0.0781 0.0455 ap025e030i70
 0.30 +0.25 75  1.6631 1.7551   0.6855 1.1399 1.6459  1.0000 0.0805 0.0459 ap025e030i75
 0.30 +0.25 80  1.6708 1.7851   0.6827 1.1406 1.6455  1.0000 0.0823 0.0461 ap025e030i80
 0.30 +0.25 85  1.6754 1.8037   0.6811 1.1411 1.6453  1.0000 0.0834 0.0463 ap025e030i85
 0.30 +0.25 90  1.6769 1.8100   0.6806 1.1412 1.6452  1.0000 0.0838 0.0463 ap025e030i90
 0.30 +0.30  5  1.3456 0.5662   0.8058 1.0843 1.6700  1.0000 0.0235 0.0415 ap030e030i05
 0.30 +0.30 10  1.3530 0.5885   0.8027 1.0860 1.6695  1.0000 0.0245 0.0416 ap030e030i10
 0.30 +0.30 15  1.3652 0.6252   0.7974 1.0887 1.6686  1.0000 0.0261 0.0418 ap030e030i15
 0.30 +0.30 20  1.3816 0.6755   0.7905 1.0921 1.6674  1.0000 0.0284 0.0420 ap030e030i20
 0.30 +0.30 25  1.4014 0.7381   0.7822 1.0962 1.6660  1.0000 0.0312 0.0423 ap030e030i25
 0.30 +0.30 30  1.4237 0.8115   0.7731 1.1006 1.6644  1.0000 0.0346 0.0426 ap030e030i30
 0.30 +0.30 35  1.4479 0.8939   0.7634 1.1052 1.6626  1.0000 0.0384 0.0430 ap030e030i35
 0.30 +0.30 40  1.4731 0.9832   0.7534 1.1099 1.6607  1.0000 0.0426 0.0433 ap030e030i40
 0.30 +0.30 45  1.4988 1.0767   0.7435 1.1144 1.6588  1.0000 0.0471 0.0437 ap030e030i45
 0.30 +0.30 50  1.5239 1.1721   0.7341 1.1186 1.6569  1.0000 0.0517 0.0441 ap030e030i50
 0.30 +0.30 55  1.5478 1.2665   0.7252 1.1225 1.6550  1.0000 0.0563 0.0444 ap030e030i55
 0.30 +0.30 60  1.5704 1.3567   0.7171 1.1261 1.6533  1.0000 0.0607 0.0447 ap030e030i60
 0.30 +0.30 65  1.5908 1.4400   0.7099 1.1293 1.6517  1.0000 0.0648 0.0450 ap030e030i65
 0.30 +0.30 70  1.6082 1.5134   0.7038 1.1319 1.6504  1.0000 0.0685 0.0453 ap030e030i70
 0.30 +0.30 75  1.6225 1.5740   0.6989 1.1340 1.6493  1.0000 0.0715 0.0454 ap030e030i75
 0.30 +0.30 80  1.6327 1.6195   0.6953 1.1351 1.6485  1.0000 0.0738 0.0456 ap030e030i80
 0.30 +0.30 85  1.6395 1.6477   0.6931 1.1364 1.6480  1.0000 0.0753 0.0457 ap030e030i85
 0.30 +0.30 90  1.6417 1.6573   0.6924 1.1368 1.6479  1.0000 0.0758 0.0457 ap030e030i90
 0.30 +0.35  5  1.1420 0.1007   0.8842 1.0098 1.6912  1.0000 0.0046 0.0456 ap035e030i05
 0.30 +0.35 10  1.1602 0.1261   0.8760 1.0163 1.6903  1.0000 0.0057 0.0456 ap035e030i10
 0.30 +0.35 15  1.1868 0.1681   0.8642 1.0256 1.6887  1.0000 0.0077 0.0456 ap035e030i15
 0.30 +0.35 20  1.2186 0.2260   0.8503 1.0361 1.6866  1.0000 0.0103 0.0457 ap035e030i20
 0.30 +0.35 25  1.2540 0.2990   0.8351 1.0472 1.6840  1.0000 0.0137 0.0458 ap035e030i25
 0.30 +0.35 30  1.2916 0.3857   0.8193 1.0581 1.6812  1.0000 0.0177 0.0458 ap035e030i30
 0.30 +0.35 35  1.3297 0.4843   0.8037 1.0687 1.6780  1.0000 0.0222 0.0459 ap035e030i35
 0.30 +0.35 40  1.3677 0.5928   0.7887 1.0787 1.6747  1.0000 0.0272 0.0459 ap035e030i40
 0.30 +0.35 45  1.4051 0.7085   0.7743 1.0879 1.6712  1.0000 0.0326 0.0459 ap035e030i45
 0.30 +0.35 50  1.4410 0.8283   0.7608 1.0963 1.6679  1.0000 0.0381 0.0460 ap035e030i50
 0.30 +0.35 55  1.4747 0.9487   0.7485 1.1038 1.6646  1.0000 0.0436 0.0459 ap035e030i55
 0.30 +0.35 60  1.5055 1.0659   0.7376 1.1104 1.6616  1.0000 0.0490 0.0459 ap035e030i60
 0.30 +0.35 65  1.5331 1.1757   0.7280 1.1161 1.6588  1.0000 0.0540 0.0459 ap035e030i65
 0.30 +0.35 70  1.5569 1.2740   0.7199 1.1209 1.6564  1.0000 0.0584 0.0459 ap035e030i70
 0.30 +0.35 75  1.5758 1.3565   0.7137 1.1246 1.6545  1.0000 0.0622 0.0458 ap035e030i75
 0.30 +0.35 80  1.5902 1.4191   0.7090 1.1274 1.6531  1.0000 0.0650 0.0458 ap035e030i80
 0.30 +0.35 85  1.5988 1.4582   0.7062 1.1290 1.6522  1.0000 0.0667 0.0458 ap035e030i85
 0.30 +0.35 90  1.6017 1.4717   0.7053 1.1296 1.6520  1.0000 0.0673 0.0457 ap035e030i90
 0.30 +0.40  5  1.2198 0.7779   1.7255 2.1047 2.6614  1.0000 0.0117 0.0150 ap040e030i05
 0.30 +0.40 10  1.2216 0.7904   1.7237 2.1056 2.6609  1.0000 0.0119 0.0151 ap040e030i10
 0.30 +0.40 15  1.2245 0.8106   1.7208 2.1071 2.6602  1.0000 0.0123 0.0152 ap040e030i15
 0.30 +0.40 20  1.2283 0.8380   1.7172 2.1091 2.6593  1.0000 0.0129 0.0154 ap040e030i20
 0.30 +0.40 25  1.2329 0.8714   1.7127 2.1115 2.6582  1.0000 0.0135 0.0155 ap040e030i25
 0.30 +0.40 30  1.2381 0.9101   1.7076 2.1141 2.6569  1.0000 0.0144 0.0158 ap040e030i30
 0.30 +0.40 35  1.1497 0.1032   0.8707 1.0010 1.7021  1.0000 0.0052 0.0508 ap040e030i35
 0.30 +0.40 40  1.2233 0.2201   0.8397 1.0272 1.6963  1.0000 0.0111 0.0504 ap040e030i40
 0.30 +0.40 45  1.2843 0.3473   0.8152 1.0470 1.6906  1.0000 0.0173 0.0499 ap040e030i45
 0.30 +0.40 50  1.3381 0.4820   0.7945 1.0632 1.6848  1.0000 0.0238 0.0494 ap040e030i50
 0.30 +0.40 55  1.3859 0.6204   0.7769 1.0768 1.6793  1.0000 0.0303 0.0489 ap040e030i55
 0.30 +0.40 60  1.4286 0.7579   0.7617 1.0882 1.6741  1.0000 0.0367 0.0484 ap040e030i60
 0.30 +0.40 65  1.4658 0.8897   0.7489 1.0977 1.6695  1.0000 0.0426 0.0479 ap040e030i65
 0.30 +0.40 70  1.4971 1.0097   0.7384 1.1054 1.6655  1.0000 0.0479 0.0474 ap040e030i70
 0.30 +0.40 75  1.5225 1.1125   0.7301 1.1115 1.6622  1.0000 0.0523 0.0471 ap040e030i75
 0.30 +0.40 80  1.5410 1.1917   0.7241 1.1159 1.6598  1.0000 0.0557 0.0468 ap040e030i80
 0.30 +0.40 85  1.5526 1.2419   0.7204 1.1185 1.6584  1.0000 0.0578 0.0466 ap040e030i85
 0.30 +0.40 90  1.5564 1.2592   0.7193 1.1195 1.6579  1.0000 0.0585 0.0465 ap040e030i90
 0.30 +0.45  5  1.1541 0.3665   1.7822 2.0569 2.6838  1.0000 0.0061 0.0166 ap045e030i05
 0.30 +0.45 10  1.1577 0.3841   1.7788 2.0594 2.6829  1.0000 0.0064 0.0166 ap045e030i10
 0.30 +0.45 15  1.1636 0.4131   1.7734 2.0634 2.6814  1.0000 0.0069 0.0167 ap045e030i15
 0.30 +0.45 20  1.1711 0.4524   1.7663 2.0685 2.6793  1.0000 0.0076 0.0168 ap045e030i20
 0.30 +0.45 25  1.1802 0.5014   1.7578 2.0745 2.6770  1.0000 0.0085 0.0169 ap045e030i25
 0.30 +0.45 30  1.1899 0.5584   1.7488 2.0808 2.6742  1.0000 0.0095 0.0170 ap045e030i30
 0.30 +0.45 35  1.2002 0.6223   1.7391 2.0873 2.6712  1.0000 0.0107 0.0171 ap045e030i35
 0.30 +0.45 40  1.2110 0.6922   1.7293 2.0941 2.6682  1.0000 0.0120 0.0173 ap045e030i40
 0.30 +0.45 45  1.0738 0.0255   0.8962 0.9624 1.7194  1.0000 0.0014 0.0557 ap045e030i45
 0.30 +0.45 50  1.1960 0.1637   0.8446 1.0102 1.7099  1.0000 0.0089 0.0545 ap045e030i50
 0.30 +0.45 55  1.2734 0.3089   0.8145 1.0372 1.7009  1.0000 0.0165 0.0533 ap045e030i55
 0.30 +0.45 60  1.3351 0.4570   0.7917 1.0570 1.6925  1.0000 0.0238 0.0521 ap045e030i60
 0.30 +0.45 65  1.3861 0.6022   0.7738 1.0725 1.6850  1.0000 0.0307 0.0510 ap045e030i65
 0.30 +0.45 70  1.4281 0.7378   0.7595 1.0847 1.6786  1.0000 0.0369 0.0500 ap045e030i70
 0.30 +0.45 75  1.4611 0.8562   0.7487 1.0940 1.6733  1.0000 0.0421 0.0492 ap045e030i75
 0.30 +0.45 80  1.4852 0.9493   0.7410 1.1006 1.6695  1.0000 0.0461 0.0486 ap045e030i80
 0.30 +0.45 85  1.5000 1.0094   0.7364 1.1046 1.6672  1.0000 0.0486 0.0481 ap045e030i85
 0.30 +0.45 90  1.5050 1.0300   0.7349 1.1060 1.6664  1.0000 0.0494 0.0480 ap045e030i90
 0.30 +0.50  5  1.1320 0.5860   2.7263 3.0861 3.6706  1.0000 0.0050 0.0085 ap050e030i05
 0.30 +0.50 10  1.1334 0.5991   2.7242 3.0876 3.6698  1.0000 0.0051 0.0085 ap050e030i10
 0.30 +0.50 15  1.1356 0.6201   2.7210 3.0898 3.6687  1.0000 0.0053 0.0086 ap050e030i15
 0.30 +0.50 20  1.0477 0.0346   1.8753 1.9647 2.7168  1.0000 0.0007 0.0196 ap050e030i20
 0.30 +0.50 25  1.0788 0.0923   1.8460 1.9914 2.7118  1.0000 0.0018 0.0196 ap050e030i25
 0.30 +0.50 30  1.1045 0.1610   1.8221 2.0124 2.7062  1.0000 0.0031 0.0195 ap050e030i30
 0.30 +0.50 35  1.1275 0.2399   1.8009 2.0306 2.7002  1.0000 0.0047 0.0195 ap050e030i35
 0.30 +0.50 40  1.1490 0.3276   1.7813 2.0467 2.6940  1.0000 0.0064 0.0194 ap050e030i40
 0.30 +0.50 45  1.1687 0.4225   1.7636 2.0611 2.6877  1.0000 0.0081 0.0193 ap050e030i45
 0.30 +0.50 50  1.1872 0.5229   1.7471 2.0740 2.6816  1.0000 0.0100 0.0192 ap050e030i50
 0.30 +0.50 55  1.0883 0.0344   0.8843 0.9625 1.7320  1.0000 0.0020 0.0592 ap050e030i55
 0.30 +0.50 60  1.2117 0.1828   0.8342 1.0107 1.7186  1.0000 0.0105 0.0572 ap050e030i60
 0.30 +0.50 65  1.2887 0.3321   0.8054 1.0379 1.7068  1.0000 0.0184 0.0554 ap050e030i65
 0.30 +0.50 70  1.3460 0.4749   0.7853 1.0571 1.6968  1.0000 0.0255 0.0537 ap050e030i70
 0.30 +0.50 75  1.3902 0.6025   0.7705 1.0711 1.6888  1.0000 0.0315 0.0523 ap050e030i75
 0.30 +0.50 80  1.4214 0.7050   0.7604 1.0809 1.6829  1.0000 0.0361 0.0512 ap050e030i80
 0.30 +0.50 85  1.4405 0.7722   0.7544 1.0867 1.6792  1.0000 0.0390 0.0505 ap050e030i85
 0.30 +0.50 90  1.4468 0.7956   0.7525 1.0887 1.6781  1.0000 0.0400 0.0503 ap050e030i90
 0.40 -0.50  5  1.9930 1.7165   0.5068 1.0100 1.5123  1.0000 0.2129 0.1240 am050e040i05
 0.40 -0.50 10  1.9881 1.7285   0.5096 1.0132 1.5156  1.0000 0.2101 0.1216 am050e040i10
 0.40 -0.50 15  1.9819 1.7389   0.5129 1.0164 1.5185  1.0000 0.2066 0.1188 am050e040i15
 0.40 -0.50 20  1.9737 1.7485   0.5166 1.0197 1.5214  1.0000 0.2025 0.1158 am050e040i20
 0.40 -0.50 25  1.9647 1.7582   0.5208 1.0232 1.5245  1.0000 0.1980 0.1126 am050e040i25
 0.40 -0.50 30  1.9553 1.7683   0.5252 1.0270 1.5279  1.0000 0.1932 0.1093 am050e040i30
 0.40 -0.50 35  1.9450 1.7799   0.5302 1.0312 1.5317  1.0000 0.1883 0.1058 am050e040i35
 0.40 -0.50 40  1.9350 1.7926   0.5352 1.0357 1.5358  1.0000 0.1833 0.1023 am050e040i40
 0.40 -0.50 45  1.9251 1.8066   0.5404 1.0404 1.5403  1.0000 0.1785 0.0988 am050e040i45
 0.40 -0.50 50  1.9158 1.8216   0.5457 1.0454 1.5450  1.0000 0.1739 0.0955 am050e040i50
 0.40 -0.50 55  1.9074 1.8371   0.5507 1.0504 1.5498  1.0000 0.1697 0.0924 am050e040i55
 0.40 -0.50 60  1.8997 1.8523   0.5555 1.0553 1.5547  1.0000 0.1659 0.0896 am050e040i60
 0.40 -0.50 65  1.8933 1.8667   0.5598 1.0599 1.5594  1.0000 0.1627 0.0872 am050e040i65
 0.40 -0.50 70  1.8879 1.8795   0.5636 1.0640 1.5636  1.0000 0.1601 0.0852 am050e040i70
 0.40 -0.50 75  1.8837 1.8902   0.5666 1.0674 1.5672  1.0000 0.1580 0.0836 am050e040i75
 0.40 -0.50 80  1.8808 1.8980   0.5689 1.0700 1.5700  1.0000 0.1565 0.0825 am050e040i80
 0.40 -0.50 85  1.8790 1.9029   0.5703 1.0716 1.5717  1.0000 0.1557 0.0818 am050e040i85
 0.40 -0.50 90  1.8785 1.9046   0.5707 1.0721 1.5723  1.0000 0.1554 0.0816 am050e040i90
 0.40 -0.45  5  1.9814 1.7479   0.5154 1.0212 1.5252  1.0000 0.2060 0.1179 am045e040i05
 0.40 -0.45 10  1.9772 1.7570   0.5178 1.0238 1.5278  1.0000 0.2038 0.1160 am045e040i10
 0.40 -0.45 15  1.9713 1.7667   0.5209 1.0268 1.5306  1.0000 0.2006 0.1136 am045e040i15
 0.40 -0.45 20  1.9643 1.7762   0.5244 1.0300 1.5336  1.0000 0.1969 0.1109 am045e040i20
 0.40 -0.45 25  1.9557 1.7858   0.5285 1.0335 1.5367  1.0000 0.1927 0.1079 am045e040i25
 0.40 -0.45 30  1.9466 1.7961   0.5328 1.0372 1.5401  1.0000 0.1883 0.1048 am045e040i30
 0.40 -0.45 35  1.9374 1.8074   0.5375 1.0413 1.5438  1.0000 0.1837 0.1016 am045e040i35
 0.40 -0.45 40  1.9276 1.8196   0.5425 1.0456 1.5477  1.0000 0.1790 0.0984 am045e040i40
 0.40 -0.45 45  1.9183 1.8331   0.5474 1.0502 1.5519  1.0000 0.1745 0.0952 am045e040i45
 0.40 -0.45 50  1.9095 1.8473   0.5524 1.0549 1.5564  1.0000 0.1702 0.0921 am045e040i50
 0.40 -0.45 55  1.9012 1.8619   0.5573 1.0595 1.5609  1.0000 0.1662 0.0893 am045e040i55
 0.40 -0.45 60  1.8942 1.8764   0.5618 1.0641 1.5654  1.0000 0.1627 0.0867 am045e040i60
 0.40 -0.45 65  1.8877 1.8900   0.5660 1.0684 1.5696  1.0000 0.1596 0.0844 am045e040i65
 0.40 -0.45 70  1.8825 1.9022   0.5696 1.0722 1.5735  1.0000 0.1571 0.0826 am045e040i70
 0.40 -0.45 75  1.8786 1.9124   0.5724 1.0754 1.5768  1.0000 0.1551 0.0811 am045e040i75
 0.40 -0.45 80  1.8758 1.9200   0.5746 1.0778 1.5793  1.0000 0.1537 0.0800 am045e040i80
 0.40 -0.45 85  1.8740 1.9247   0.5760 1.0793 1.5809  1.0000 0.1528 0.0794 am045e040i85
 0.40 -0.45 90  1.8734 1.9263   0.5764 1.0798 1.5814  1.0000 0.1526 0.0792 am045e040i90
 0.40 -0.40  5  1.9685 1.7860   0.5256 1.0345 1.5406  1.0000 0.1984 0.1111 am040e040i05
 0.40 -0.40 10  1.9649 1.7924   0.5274 1.0364 1.5424  1.0000 0.1966 0.1097 am040e040i10
 0.40 -0.40 15  1.9596 1.8004   0.5302 1.0389 1.5447  1.0000 0.1939 0.1077 am040e040i15
 0.40 -0.40 20  1.9531 1.8092   0.5334 1.0418 1.5474  1.0000 0.1906 0.1053 am040e040i20
 0.40 -0.40 25  1.9457 1.8184   0.5371 1.0451 1.5502  1.0000 0.1868 0.1027 am040e040i25
 0.40 -0.40 30  1.9370 1.8281   0.5413 1.0486 1.5534  1.0000 0.1828 0.1000 am040e040i30
 0.40 -0.40 35  1.9283 1.8388   0.5458 1.0524 1.5569  1.0000 0.1785 0.0971 am040e040i35
 0.40 -0.40 40  1.9195 1.8504   0.5504 1.0565 1.5605  1.0000 0.1743 0.0942 am040e040i40
 0.40 -0.40 45  1.9105 1.8629   0.5552 1.0606 1.5643  1.0000 0.1701 0.0913 am040e040i45
 0.40 -0.40 50  1.9023 1.8761   0.5598 1.0650 1.5683  1.0000 0.1661 0.0885 am040e040i50
 0.40 -0.40 55  1.8945 1.8896   0.5644 1.0693 1.5724  1.0000 0.1624 0.0859 am040e040i55
 0.40 -0.40 60  1.8874 1.9031   0.5687 1.0734 1.5764  1.0000 0.1591 0.0836 am040e040i60
 0.40 -0.40 65  1.8817 1.9157   0.5726 1.0774 1.5802  1.0000 0.1562 0.0815 am040e040i65
 0.40 -0.40 70  1.8766 1.9272   0.5759 1.0808 1.5836  1.0000 0.1538 0.0798 am040e040i70
 0.40 -0.40 75  1.8726 1.9366   0.5787 1.0837 1.5865  1.0000 0.1519 0.0785 am040e040i75
 0.40 -0.40 80  1.8698 1.9438   0.5807 1.0858 1.5887  1.0000 0.1506 0.0775 am040e040i80
 0.40 -0.40 85  1.8681 1.9482   0.5820 1.0872 1.5901  1.0000 0.1498 0.0769 am040e040i85
 0.40 -0.40 90  1.8676 1.9497   0.5824 1.0877 1.5905  1.0000 0.1495 0.0767 am040e040i90
 0.40 -0.35  5  1.9540 1.8292   0.5366 1.0486 1.5565  1.0000 0.1901 0.1039 am035e040i05
 0.40 -0.35 10  1.9511 1.8338   0.5381 1.0500 1.5578  1.0000 0.1886 0.1029 am035e040i10
 0.40 -0.35 15  1.9464 1.8401   0.5405 1.0520 1.5595  1.0000 0.1864 0.1013 am035e040i15
 0.40 -0.35 20  1.9406 1.8475   0.5434 1.0545 1.5617  1.0000 0.1835 0.0993 am035e040i20
 0.40 -0.35 25  1.9338 1.8558   0.5468 1.0574 1.5643  1.0000 0.1802 0.0971 am035e040i25
 0.40 -0.35 30  1.9262 1.8647   0.5506 1.0605 1.5671  1.0000 0.1766 0.0947 am035e040i30
 0.40 -0.35 35  1.9180 1.8745   0.5547 1.0640 1.5701  1.0000 0.1728 0.0922 am035e040i35
 0.40 -0.35 40  1.9099 1.8851   0.5590 1.0677 1.5733  1.0000 0.1689 0.0896 am035e040i40
 0.40 -0.35 45  1.9018 1.8964   0.5634 1.0715 1.5767  1.0000 0.1651 0.0871 am035e040i45
 0.40 -0.35 50  1.8939 1.9083   0.5678 1.0753 1.5803  1.0000 0.1615 0.0846 am035e040i50
 0.40 -0.35 55  1.8868 1.9206   0.5720 1.0792 1.5838  1.0000 0.1581 0.0823 am035e040i55
 0.40 -0.35 60  1.8803 1.9327   0.5760 1.0829 1.5872  1.0000 0.1551 0.0802 am035e040i60
 0.40 -0.35 65  1.8744 1.9441   0.5796 1.0864 1.5905  1.0000 0.1524 0.0784 am035e040i65
 0.40 -0.35 70  1.8698 1.9545   0.5827 1.0895 1.5934  1.0000 0.1502 0.0769 am035e040i70
 0.40 -0.35 75  1.8662 1.9631   0.5851 1.0920 1.5959  1.0000 0.1484 0.0756 am035e040i75
 0.40 -0.35 80  1.8635 1.9697   0.5870 1.0939 1.5977  1.0000 0.1472 0.0747 am035e040i80
 0.40 -0.35 85  1.8618 1.9736   0.5882 1.0951 1.5989  1.0000 0.1464 0.0742 am035e040i85
 0.40 -0.35 90  1.8613 1.9750   0.5886 1.0955 1.5993  1.0000 0.1462 0.0740 am035e040i90
 0.40 -0.30  5  1.9380 1.8767   0.5485 1.0630 1.5722  1.0000 0.1812 0.0965 am030e040i05
 0.40 -0.30 10  1.9356 1.8799   0.5497 1.0640 1.5730  1.0000 0.1800 0.0958 am030e040i10
 0.40 -0.30 15  1.9316 1.8848   0.5517 1.0656 1.5744  1.0000 0.1782 0.0945 am030e040i15
 0.40 -0.30 20  1.9264 1.8908   0.5542 1.0677 1.5762  1.0000 0.1758 0.0930 am030e040i20
 0.40 -0.30 25  1.9203 1.8978   0.5573 1.0701 1.5782  1.0000 0.1729 0.0911 am030e040i25
 0.40 -0.30 30  1.9137 1.9056   0.5606 1.0729 1.5806  1.0000 0.1698 0.0891 am030e040i30
 0.40 -0.30 35  1.9064 1.9141   0.5644 1.0759 1.5832  1.0000 0.1664 0.0869 am030e040i35
 0.40 -0.30 40  1.8989 1.9234   0.5683 1.0791 1.5859  1.0000 0.1630 0.0848 am030e040i40
 0.40 -0.30 45  1.8917 1.9334   0.5722 1.0825 1.5888  1.0000 0.1597 0.0826 am030e040i45
 0.40 -0.30 50  1.8845 1.9438   0.5762 1.0858 1.5918  1.0000 0.1564 0.0805 am030e040i50
 0.40 -0.30 55  1.8778 1.9544   0.5801 1.0892 1.5948  1.0000 0.1534 0.0785 am030e040i55
 0.40 -0.30 60  1.8719 1.9649   0.5836 1.0924 1.5976  1.0000 0.1506 0.0767 am030e040i60
 0.40 -0.30 65  1.8667 1.9749   0.5868 1.0954 1.6003  1.0000 0.1482 0.0751 am030e040i65
 0.40 -0.30 70  1.8620 1.9838   0.5897 1.0980 1.6028  1.0000 0.1462 0.0737 am030e040i70
 0.40 -0.30 75  1.8585 1.9914   0.5920 1.1002 1.6048  1.0000 0.1446 0.0726 am030e040i75
 0.40 -0.30 80  1.8560 1.9970   0.5937 1.1019 1.6063  1.0000 0.1435 0.0718 am030e040i80
 0.40 -0.30 85  1.8546 2.0006   0.5947 1.1029 1.6073  1.0000 0.1428 0.0714 am030e040i85
 0.40 -0.30 90  1.8541 2.0019   0.5950 1.1032 1.6076  1.0000 0.1425 0.0712 am030e040i90
 0.40 -0.25  5  1.9202 1.9279   0.5611 1.0775 1.5872  1.0000 0.1717 0.0891 am025e040i05
 0.40 -0.25 10  1.9181 1.9302   0.5621 1.0782 1.5878  1.0000 0.1707 0.0885 am025e040i10
 0.40 -0.25 15  1.9147 1.9338   0.5638 1.0795 1.5888  1.0000 0.1692 0.0875 am025e040i15
 0.40 -0.25 20  1.9103 1.9384   0.5660 1.0811 1.5902  1.0000 0.1673 0.0863 am025e040i20
 0.40 -0.25 25  1.9051 1.9438   0.5686 1.0831 1.5919  1.0000 0.1649 0.0848 am025e040i25
 0.40 -0.25 30  1.8993 1.9502   0.5715 1.0854 1.5937  1.0000 0.1622 0.0832 am025e040i30
 0.40 -0.25 35  1.8930 1.9572   0.5747 1.0880 1.5958  1.0000 0.1594 0.0814 am025e040i35
 0.40 -0.25 40  1.8864 1.9649   0.5782 1.0907 1.5980  1.0000 0.1565 0.0797 am025e040i40
 0.40 -0.25 45  1.8799 1.9731   0.5817 1.0935 1.6004  1.0000 0.1536 0.0779 am025e040i45
 0.40 -0.25 50  1.8737 1.9818   0.5851 1.0963 1.6028  1.0000 0.1508 0.0761 am025e040i50
 0.40 -0.25 55  1.8676 1.9905   0.5885 1.0991 1.6052  1.0000 0.1482 0.0744 am025e040i55
 0.40 -0.25 60  1.8621 1.9990   0.5917 1.1018 1.6075  1.0000 0.1458 0.0729 am025e040i60
 0.40 -0.25 65  1.8574 2.0073   0.5946 1.1043 1.6096  1.0000 0.1437 0.0716 am025e040i65
 0.40 -0.25 70  1.8534 2.0146   0.5970 1.1065 1.6115  1.0000 0.1419 0.0704 am025e040i70
 0.40 -0.25 75  1.8502 2.0208   0.5990 1.1083 1.6131  1.0000 0.1404 0.0695 am025e040i75
 0.40 -0.25 80  1.8477 2.0256   0.6005 1.1096 1.6143  1.0000 0.1394 0.0688 am025e040i80
 0.40 -0.25 85  1.8462 2.0284   0.6015 1.1105 1.6151  1.0000 0.1388 0.0684 am025e040i85
 0.40 -0.25 90  1.8457 2.0294   0.6018 1.1108 1.6154  1.0000 0.1386 0.0683 am025e040i90
 0.40 -0.20  5  1.9001 1.9811   0.5746 1.0918 1.6013  1.0000 0.1615 0.0815 am020e040i05
 0.40 -0.20 10  1.8984 1.9828   0.5754 1.0924 1.6018  1.0000 0.1608 0.0811 am020e040i10
 0.40 -0.20 15  1.8956 1.9852   0.5768 1.0934 1.6025  1.0000 0.1596 0.0804 am020e040i15
 0.40 -0.20 20  1.8920 1.9884   0.5786 1.0946 1.6035  1.0000 0.1580 0.0795 am020e040i20
 0.40 -0.20 25  1.8876 1.9925   0.5807 1.0962 1.6047  1.0000 0.1562 0.0784 am020e040i25
 0.40 -0.20 30  1.8827 1.9973   0.5832 1.0980 1.6062  1.0000 0.1540 0.0771 am020e040i30
 0.40 -0.20 35  1.8776 2.0025   0.5858 1.1000 1.6077  1.0000 0.1517 0.0758 am020e040i35
 0.40 -0.20 40  1.8719 2.0082   0.5888 1.1022 1.6094  1.0000 0.1493 0.0744 am020e040i40
 0.40 -0.20 45  1.8663 2.0144   0.5918 1.1044 1.6112  1.0000 0.1470 0.0730 am020e040i45
 0.40 -0.20 50  1.8609 2.0210   0.5947 1.1067 1.6130  1.0000 0.1446 0.0716 am020e040i50
 0.40 -0.20 55  1.8559 2.0276   0.5975 1.1089 1.6149  1.0000 0.1424 0.0702 am020e040i55
 0.40 -0.20 60  1.8509 2.0341   0.6002 1.1110 1.6166  1.0000 0.1404 0.0690 am020e040i60
 0.40 -0.20 65  1.8466 2.0402   0.6027 1.1130 1.6182  1.0000 0.1386 0.0679 am020e040i65
 0.40 -0.20 70  1.8430 2.0457   0.6048 1.1147 1.6196  1.0000 0.1371 0.0670 am020e040i70
 0.40 -0.20 75  1.8402 2.0504   0.6065 1.1162 1.6208  1.0000 0.1359 0.0663 am020e040i75
 0.40 -0.20 80  1.8382 2.0539   0.6078 1.1172 1.6217  1.0000 0.1350 0.0657 am020e040i80
 0.40 -0.20 85  1.8369 2.0561   0.6085 1.1179 1.6222  1.0000 0.1345 0.0654 am020e040i85
 0.40 -0.20 90  1.8365 2.0568   0.6088 1.1181 1.6224  1.0000 0.1343 0.0653 am020e040i90
 0.40 -0.15  5  1.8772 2.0342   0.5891 1.1059 1.6142  1.0000 0.1507 0.0741 am015e040i05
 0.40 -0.15 10  1.8759 2.0350   0.5898 1.1063 1.6145  1.0000 0.1501 0.0738 am015e040i10
 0.40 -0.15 15  1.8738 2.0365   0.5908 1.1070 1.6150  1.0000 0.1493 0.0733 am015e040i15
 0.40 -0.15 20  1.8710 2.0386   0.5922 1.1079 1.6157  1.0000 0.1481 0.0727 am015e040i20
 0.40 -0.15 25  1.8676 2.0410   0.5938 1.1090 1.6165  1.0000 0.1467 0.0719 am015e040i25
 0.40 -0.15 30  1.8637 2.0440   0.5958 1.1103 1.6175  1.0000 0.1451 0.0710 am015e040i30
 0.40 -0.15 35  1.8597 2.0474   0.5979 1.1118 1.6186  1.0000 0.1433 0.0700 am015e040i35
 0.40 -0.15 40  1.8551 2.0512   0.6002 1.1134 1.6198  1.0000 0.1415 0.0690 am015e040i40
 0.40 -0.15 45  1.8505 2.0552   0.6026 1.1151 1.6211  1.0000 0.1397 0.0680 am015e040i45
 0.40 -0.15 50  1.8460 2.0594   0.6050 1.1168 1.6223  1.0000 0.1379 0.0669 am015e040i50
 0.40 -0.15 55  1.8418 2.0637   0.6072 1.1184 1.6235  1.0000 0.1361 0.0660 am015e040i55
 0.40 -0.15 60  1.8380 2.0678   0.6093 1.1199 1.6247  1.0000 0.1346 0.0651 am015e040i60
 0.40 -0.15 65  1.8345 2.0718   0.6113 1.1213 1.6258  1.0000 0.1331 0.0643 am015e040i65
 0.40 -0.15 70  1.8314 2.0754   0.6130 1.1226 1.6268  1.0000 0.1319 0.0636 am015e040i70
 0.40 -0.15 75  1.8290 2.0783   0.6143 1.1236 1.6276  1.0000 0.1310 0.0630 am015e040i75
 0.40 -0.15 80  1.8273 2.0806   0.6153 1.1244 1.6282  1.0000 0.1303 0.0626 am015e040i80
 0.40 -0.15 85  1.8262 2.0820   0.6160 1.1249 1.6286  1.0000 0.1298 0.0624 am015e040i85
 0.40 -0.15 90  1.8259 2.0825   0.6162 1.1250 1.6287  1.0000 0.1297 0.0623 am015e040i90
 0.40 -0.10  5  1.8508 2.0820   0.6048 1.1193 1.6255  1.0000 0.1391 0.0668 am010e040i05
 0.40 -0.10 10  1.8499 2.0824   0.6052 1.1196 1.6257  1.0000 0.1388 0.0666 am010e040i10
 0.40 -0.10 15  1.8485 2.0830   0.6059 1.1200 1.6260  1.0000 0.1382 0.0664 am010e040i15
 0.40 -0.10 20  1.8465 2.0838   0.6069 1.1206 1.6264  1.0000 0.1374 0.0659 am010e040i20
 0.40 -0.10 25  1.8442 2.0850   0.6080 1.1213 1.6269  1.0000 0.1365 0.0655 am010e040i25
 0.40 -0.10 30  1.8415 2.0864   0.6094 1.1222 1.6275  1.0000 0.1354 0.0649 am010e040i30
 0.40 -0.10 35  1.8385 2.0880   0.6109 1.1231 1.6282  1.0000 0.1342 0.0643 am010e040i35
 0.40 -0.10 40  1.8352 2.0897   0.6125 1.1241 1.6289  1.0000 0.1330 0.0636 am010e040i40
 0.40 -0.10 45  1.8319 2.0916   0.6142 1.1252 1.6297  1.0000 0.1317 0.0630 am010e040i45
 0.40 -0.10 50  1.8287 2.0936   0.6159 1.1263 1.6304  1.0000 0.1305 0.0623 am010e040i50
 0.40 -0.10 55  1.8257 2.0956   0.6175 1.1274 1.6311  1.0000 0.1293 0.0617 am010e040i55
 0.40 -0.10 60  1.8229 2.0975   0.6190 1.1284 1.6318  1.0000 0.1282 0.0611 am010e040i60
 0.40 -0.10 65  1.8204 2.0995   0.6203 1.1293 1.6325  1.0000 0.1272 0.0606 am010e040i65
 0.40 -0.10 70  1.8183 2.1011   0.6215 1.1301 1.6330  1.0000 0.1263 0.0601 am010e040i70
 0.40 -0.10 75  1.8156 2.1025   0.6228 1.1307 1.6335  1.0000 0.1257 0.0598 am010e040i75
 0.40 -0.10 80  1.8153 2.1035   0.6231 1.1312 1.6338  1.0000 0.1252 0.0595 am010e040i80
 0.40 -0.10 85  1.8145 2.1043   0.6236 1.1315 1.6340  1.0000 0.1249 0.0593 am010e040i85
 0.40 -0.10 90  1.8142 2.1044   0.6237 1.1316 1.6341  1.0000 0.1248 0.0593 am010e040i90
 0.40 -0.05  5  1.8208 2.1167   0.6216 1.1318 1.6350  1.0000 0.1269 0.0599 am005e040i05
 0.40 -0.05 10  1.8203 2.1168   0.6218 1.1319 1.6350  1.0000 0.1267 0.0599 am005e040i10
 0.40 -0.05 15  1.8196 2.1169   0.6222 1.1321 1.6352  1.0000 0.1264 0.0597 am005e040i15
 0.40 -0.05 20  1.8186 2.1169   0.6227 1.1324 1.6353  1.0000 0.1260 0.0595 am005e040i20
 0.40 -0.05 25  1.8172 2.1170   0.6234 1.1328 1.6356  1.0000 0.1255 0.0593 am005e040i25
 0.40 -0.05 30  1.8157 2.1173   0.6241 1.1332 1.6358  1.0000 0.1250 0.0590 am005e040i30
 0.40 -0.05 35  1.8140 2.1175   0.6249 1.1336 1.6361  1.0000 0.1244 0.0587 am005e040i35
 0.40 -0.05 40  1.8123 2.1177   0.6258 1.1341 1.6364  1.0000 0.1238 0.0585 am005e040i40
 0.40 -0.05 45  1.8105 2.1180   0.6267 1.1346 1.6368  1.0000 0.1231 0.0581 am005e040i45
 0.40 -0.05 50  1.8087 2.1181   0.6276 1.1351 1.6371  1.0000 0.1225 0.0578 am005e040i50
 0.40 -0.05 55  1.8070 2.1185   0.6284 1.1356 1.6374  1.0000 0.1219 0.0575 am005e040i55
 0.40 -0.05 60  1.8054 2.1188   0.6292 1.1360 1.6377  1.0000 0.1213 0.0572 am005e040i60
 0.40 -0.05 65  1.8040 2.1192   0.6299 1.1364 1.6380  1.0000 0.1208 0.0570 am005e040i65
 0.40 -0.05 70  1.8028 2.1195   0.6306 1.1368 1.6382  1.0000 0.1203 0.0568 am005e040i70
 0.40 -0.05 75  1.8019 2.1196   0.6311 1.1371 1.6384  1.0000 0.1199 0.0566 am005e040i75
 0.40 -0.05 80  1.8012 2.1198   0.6314 1.1373 1.6385  1.0000 0.1197 0.0565 am005e040i80
 0.40 -0.05 85  1.8007 2.1199   0.6317 1.1374 1.6386  1.0000 0.1195 0.0564 am005e040i85
 0.40 -0.05 90  1.8006 2.1198   0.6317 1.1375 1.6387  1.0000 0.1195 0.0563 am005e040i90
 0.40 +0.00  5  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i05
 0.40 +0.00 10  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i10
 0.40 +0.00 15  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i15
 0.40 +0.00 20  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i20
 0.40 +0.00 25  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i25
 0.40 +0.00 30  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i30
 0.40 +0.00 35  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i35
 0.40 +0.00 40  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i40
 0.40 +0.00 45  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i45
 0.40 +0.00 50  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i50
 0.40 +0.00 55  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i55
 0.40 +0.00 60  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i60
 0.40 +0.00 65  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i65
 0.40 +0.00 70  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i70
 0.40 +0.00 75  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i75
 0.40 +0.00 80  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i80
 0.40 +0.00 85  1.7850 2.1254   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i85
 0.40 +0.00 90  1.7850 2.1255   0.6401 1.1427 1.6423  1.0000 0.1138 0.0536 ap000e040i90
 0.40 +0.05  5  1.7427 2.0877   0.6604 1.1509 1.6476  1.0000 0.1000 0.0479 ap005e040i05
 0.40 +0.05 10  1.7433 2.0883   0.6601 1.1508 1.6475  1.0000 0.1002 0.0480 ap005e040i10
 0.40 +0.05 15  1.7442 2.0894   0.6597 1.1507 1.6474  1.0000 0.1005 0.0481 ap005e040i15
 0.40 +0.05 20  1.7455 2.0906   0.6591 1.1504 1.6473  1.0000 0.1008 0.0482 ap005e040i20
 0.40 +0.05 25  1.7469 2.0923   0.6584 1.1502 1.6471  1.0000 0.1013 0.0484 ap005e040i25
 0.40 +0.05 30  1.7486 2.0944   0.6576 1.1499 1.6470  1.0000 0.1019 0.0486 ap005e040i30
 0.40 +0.05 35  1.7505 2.0968   0.6567 1.1495 1.6468  1.0000 0.1025 0.0489 ap005e040i35
 0.40 +0.05 40  1.7526 2.0989   0.6557 1.1492 1.6466  1.0000 0.1031 0.0491 ap005e040i40
 0.40 +0.05 45  1.7547 2.1014   0.6547 1.1488 1.6463  1.0000 0.1038 0.0494 ap005e040i45
 0.40 +0.05 50  1.7568 2.1041   0.6537 1.1485 1.6461  1.0000 0.1045 0.0497 ap005e040i50
 0.40 +0.05 55  1.7589 2.1064   0.6527 1.1481 1.6459  1.0000 0.1052 0.0499 ap005e040i55
 0.40 +0.05 60  1.7609 2.1087   0.6518 1.1478 1.6457  1.0000 0.1058 0.0502 ap005e040i60
 0.40 +0.05 65  1.7627 2.1108   0.6510 1.1475 1.6456  1.0000 0.1064 0.0504 ap005e040i65
 0.40 +0.05 70  1.7643 2.1127   0.6503 1.1473 1.6454  1.0000 0.1069 0.0506 ap005e040i70
 0.40 +0.05 75  1.7656 2.1143   0.6497 1.1471 1.6453  1.0000 0.1073 0.0507 ap005e040i75
 0.40 +0.05 80  1.7666 2.1152   0.6492 1.1469 1.6452  1.0000 0.1076 0.0509 ap005e040i80
 0.40 +0.05 85  1.7672 2.1159   0.6490 1.1468 1.6452  1.0000 0.1078 0.0509 ap005e040i85
 0.40 +0.05 90  1.7673 2.1162   0.6489 1.1468 1.6452  1.0000 0.1078 0.0510 ap005e040i90
 0.40 +0.10  5  1.6913 1.9762   0.6832 1.1554 1.6512  1.0000 0.0854 0.0432 ap010e040i05
 0.40 +0.10 10  1.6925 1.9787   0.6826 1.1553 1.6511  1.0000 0.0857 0.0433 ap010e040i10
 0.40 +0.10 15  1.6944 1.9827   0.6817 1.1550 1.6509  1.0000 0.0863 0.0435 ap010e040i15
 0.40 +0.10 20  1.6971 1.9881   0.6804 1.1547 1.6507  1.0000 0.0870 0.0438 ap010e040i20
 0.40 +0.10 25  1.7005 1.9948   0.6789 1.1544 1.6505  1.0000 0.0880 0.0441 ap010e040i25
 0.40 +0.10 30  1.7044 2.0026   0.6770 1.1539 1.6502  1.0000 0.0891 0.0445 ap010e040i30
 0.40 +0.10 35  1.7088 2.0114   0.6750 1.1535 1.6498  1.0000 0.0903 0.0449 ap010e040i35
 0.40 +0.10 40  1.7136 2.0207   0.6728 1.1530 1.6495  1.0000 0.0917 0.0454 ap010e040i40
 0.40 +0.10 45  1.7186 2.0304   0.6706 1.1525 1.6492  1.0000 0.0931 0.0459 ap010e040i45
 0.40 +0.10 50  1.7233 2.0401   0.6685 1.1520 1.6488  1.0000 0.0945 0.0463 ap010e040i50
 0.40 +0.10 55  1.7280 2.0497   0.6664 1.1516 1.6485  1.0000 0.0959 0.0468 ap010e040i55
 0.40 +0.10 60  1.7325 2.0587   0.6644 1.1512 1.6482  1.0000 0.0972 0.0472 ap010e040i60
 0.40 +0.10 65  1.7367 2.0668   0.6626 1.1508 1.6479  1.0000 0.0984 0.0476 ap010e040i65
 0.40 +0.10 70  1.7403 2.0738   0.6611 1.1505 1.6477  1.0000 0.0994 0.0479 ap010e040i70
 0.40 +0.10 75  1.7433 2.0795   0.6598 1.1502 1.6475  1.0000 0.1003 0.0482 ap010e040i75
 0.40 +0.10 80  1.7454 2.0839   0.6589 1.1500 1.6474  1.0000 0.1009 0.0484 ap010e040i80
 0.40 +0.10 85  1.7467 2.0865   0.6583 1.1499 1.6473  1.0000 0.1013 0.0486 ap010e040i85
 0.40 +0.10 90  1.7471 2.0874   0.6582 1.1499 1.6473  1.0000 0.1015 0.0486 ap010e040i90
 0.40 +0.15  5  1.6277 1.7602   0.7092 1.1542 1.6541  1.0000 0.0699 0.0397 ap015e040i05
 0.40 +0.15 10  1.6299 1.7664   0.7081 1.1542 1.6539  1.0000 0.0704 0.0399 ap015e040i10
 0.40 +0.15 15  1.6333 1.7763   0.7066 1.1540 1.6537  1.0000 0.0713 0.0401 ap015e040i15
 0.40 +0.15 20  1.6379 1.7899   0.7045 1.1539 1.6535  1.0000 0.0724 0.0405 ap015e040i20
 0.40 +0.15 25  1.6437 1.8068   0.7019 1.1537 1.6531  1.0000 0.0739 0.0409 ap015e040i25
 0.40 +0.15 30  1.6506 1.8263   0.6988 1.1534 1.6527  1.0000 0.0755 0.0414 ap015e040i30
 0.40 +0.15 35  1.6583 1.8479   0.6954 1.1532 1.6523  1.0000 0.0774 0.0419 ap015e040i35
 0.40 +0.15 40  1.6662 1.8709   0.6919 1.1529 1.6519  1.0000 0.0795 0.0425 ap015e040i40
 0.40 +0.15 45  1.6746 1.8947   0.6884 1.1527 1.6515  1.0000 0.0816 0.0431 ap015e040i45
 0.40 +0.15 50  1.6831 1.9186   0.6847 1.1524 1.6510  1.0000 0.0838 0.0437 ap015e040i50
 0.40 +0.15 55  1.6913 1.9418   0.6813 1.1522 1.6506  1.0000 0.0860 0.0443 ap015e040i55
 0.40 +0.15 60  1.6989 1.9637   0.6781 1.1520 1.6502  1.0000 0.0880 0.0448 ap015e040i60
 0.40 +0.15 65  1.7059 1.9834   0.6752 1.1519 1.6499  1.0000 0.0899 0.0453 ap015e040i65
 0.40 +0.15 70  1.7121 2.0004   0.6727 1.1517 1.6496  1.0000 0.0915 0.0458 ap015e040i70
 0.40 +0.15 75  1.7171 2.0142   0.6707 1.1516 1.6493  1.0000 0.0929 0.0461 ap015e040i75
 0.40 +0.15 80  1.7207 2.0244   0.6692 1.1515 1.6491  1.0000 0.0939 0.0464 ap015e040i80
 0.40 +0.15 85  1.7229 2.0307   0.6683 1.1515 1.6490  1.0000 0.0945 0.0466 ap015e040i85
 0.40 +0.15 90  1.7237 2.0329   0.6680 1.1515 1.6490  1.0000 0.0947 0.0466 ap015e040i90
 0.40 +0.20  5  1.5477 1.4199   0.7397 1.1448 1.6580  1.0000 0.0536 0.0377 ap020e040i05
 0.40 +0.20 10  1.5510 1.4318   0.7382 1.1450 1.6578  1.0000 0.0543 0.0379 ap020e040i10
 0.40 +0.20 15  1.5566 1.4513   0.7357 1.1452 1.6575  1.0000 0.0554 0.0382 ap020e040i15
 0.40 +0.20 20  1.5643 1.4778   0.7323 1.1456 1.6571  1.0000 0.0569 0.0385 ap020e040i20
 0.40 +0.20 25  1.5733 1.5104   0.7284 1.1460 1.6566  1.0000 0.0589 0.0390 ap020e040i25
 0.40 +0.20 30  1.5841 1.5483   0.7238 1.1465 1.6561  1.0000 0.0612 0.0395 ap020e040i30
 0.40 +0.20 35  1.5960 1.5902   0.7187 1.1470 1.6555  1.0000 0.0637 0.0401 ap020e040i35
 0.40 +0.20 40  1.6084 1.6348   0.7135 1.1476 1.6548  1.0000 0.0665 0.0407 ap020e040i40
 0.40 +0.20 45  1.6217 1.6808   0.7080 1.1482 1.6542  1.0000 0.0694 0.0413 ap020e040i45
 0.40 +0.20 50  1.6344 1.7269   0.7028 1.1487 1.6536  1.0000 0.0724 0.0419 ap020e040i50
 0.40 +0.20 55  1.6472 1.7717   0.6977 1.1493 1.6529  1.0000 0.0754 0.0425 ap020e040i55
 0.40 +0.20 60  1.6590 1.8137   0.6930 1.1498 1.6524  1.0000 0.0782 0.0431 ap020e040i60
 0.40 +0.20 65  1.6697 1.8518   0.6889 1.1502 1.6519  1.0000 0.0809 0.0437 ap020e040i65
 0.40 +0.20 70  1.6792 1.8847   0.6852 1.1506 1.6514  1.0000 0.0832 0.0441 ap020e040i70
 0.40 +0.20 75  1.6868 1.9115   0.6823 1.1509 1.6511  1.0000 0.0851 0.0445 ap020e040i75
 0.40 +0.20 80  1.6923 1.9313   0.6802 1.1512 1.6508  1.0000 0.0865 0.0448 ap020e040i80
 0.40 +0.20 85  1.6957 1.9434   0.6789 1.1513 1.6507  1.0000 0.0873 0.0449 ap020e040i85
 0.40 +0.20 90  1.6969 1.9476   0.6785 1.1514 1.6507  1.0000 0.0876 0.0450 ap020e040i90
 0.40 +0.25  5  1.4448 0.9681   0.7774 1.1231 1.6653  1.0000 0.0364 0.0376 ap025e040i05
 0.40 +0.25 10  1.4501 0.9870   0.7750 1.1239 1.6650  1.0000 0.0372 0.0377 ap025e040i10
 0.40 +0.25 15  1.4589 1.0180   0.7712 1.1251 1.6645  1.0000 0.0387 0.0380 ap025e040i15
 0.40 +0.25 20  1.4706 1.0601   0.7662 1.1267 1.6638  1.0000 0.0406 0.0383 ap025e040i20
 0.40 +0.25 25  1.4848 1.1123   0.7602 1.1286 1.6630  1.0000 0.0430 0.0387 ap025e040i25
 0.40 +0.25 30  1.5010 1.1729   0.7533 1.1308 1.6620  1.0000 0.0459 0.0391 ap025e040i30
 0.40 +0.25 35  1.5190 1.2402   0.7459 1.1330 1.6610  1.0000 0.0492 0.0396 ap025e040i35
 0.40 +0.25 40  1.5375 1.3122   0.7384 1.1352 1.6599  1.0000 0.0527 0.0402 ap025e040i40
 0.40 +0.25 45  1.5571 1.3870   0.7306 1.1376 1.6588  1.0000 0.0565 0.0407 ap025e040i45
 0.40 +0.25 50  1.5761 1.4620   0.7232 1.1398 1.6577  1.0000 0.0603 0.0413 ap025e040i50
 0.40 +0.25 55  1.5945 1.5352   0.7161 1.1419 1.6566  1.0000 0.0642 0.0418 ap025e040i55
 0.40 +0.25 60  1.6118 1.6044   0.7096 1.1437 1.6556  1.0000 0.0679 0.0423 ap025e040i60
 0.40 +0.25 65  1.6272 1.6674   0.7038 1.1453 1.6547  1.0000 0.0713 0.0427 ap025e040i65
 0.40 +0.25 70  1.6407 1.7221   0.6989 1.1466 1.6540  1.0000 0.0743 0.0431 ap025e040i70
 0.40 +0.25 75  1.6517 1.7668   0.6949 1.1477 1.6533  1.0000 0.0768 0.0435 ap025e040i75
 0.40 +0.25 80  1.6597 1.7999   0.6920 1.1485 1.6529  1.0000 0.0786 0.0437 ap025e040i80
 0.40 +0.25 85  1.6646 1.8203   0.6903 1.1490 1.6526  1.0000 0.0798 0.0438 ap025e040i85
 0.40 +0.25 90  1.6662 1.8273   0.6897 1.1492 1.6526  1.0000 0.0802 0.0439 ap025e040i90
 0.40 +0.30  5  1.3051 0.4624   0.8287 1.0815 1.6790  1.0000 0.0183 0.0396 ap030e040i05
 0.40 +0.30 10  1.3138 0.4873   0.8249 1.0837 1.6784  1.0000 0.0193 0.0397 ap030e040i10
 0.40 +0.30 15  1.3284 0.5280   0.8185 1.0873 1.6774  1.0000 0.0210 0.0398 ap030e040i15
 0.40 +0.30 20  1.3470 0.5840   0.8105 1.0917 1.6761  1.0000 0.0234 0.0401 ap030e040i20
 0.40 +0.30 25  1.3695 0.6536   0.8010 1.0969 1.6746  1.0000 0.0263 0.0403 ap030e040i25
 0.40 +0.30 30  1.3948 0.7352   0.7904 1.1025 1.6728  1.0000 0.0299 0.0406 ap030e040i30
 0.40 +0.30 35  1.4218 0.8269   0.7794 1.1081 1.6709  1.0000 0.0338 0.0409 ap030e040i35
 0.40 +0.30 40  1.4500 0.9261   0.7681 1.1137 1.6689  1.0000 0.0382 0.0412 ap030e040i40
 0.40 +0.30 45  1.4781 1.0302   0.7572 1.1191 1.6668  1.0000 0.0428 0.0415 ap030e040i45
 0.40 +0.30 50  1.5053 1.1359   0.7468 1.1241 1.6648  1.0000 0.0476 0.0419 ap030e040i50
 0.40 +0.30 55  1.5314 1.2404   0.7371 1.1287 1.6628  1.0000 0.0523 0.0422 ap030e040i55
 0.40 +0.30 60  1.5556 1.3403   0.7282 1.1328 1.6610  1.0000 0.0569 0.0425 ap030e040i60
 0.40 +0.30 65  1.5776 1.4322   0.7203 1.1364 1.6593  1.0000 0.0612 0.0427 ap030e040i65
 0.40 +0.30 70  1.5959 1.5129   0.7139 1.1393 1.6579  1.0000 0.0649 0.0429 ap030e040i70
 0.40 +0.30 75  1.6113 1.5796   0.7085 1.1416 1.6568  1.0000 0.0681 0.0431 ap030e040i75
 0.40 +0.30 80  1.6222 1.6294   0.7048 1.1433 1.6559  1.0000 0.0704 0.0432 ap030e040i80
 0.40 +0.30 85  1.6290 1.6602   0.7025 1.1443 1.6554  1.0000 0.0719 0.0433 ap030e040i85
 0.40 +0.30 90  1.6313 1.6707   0.7017 1.1447 1.6553  1.0000 0.0724 0.0433 ap030e040i90
 0.40 +0.35  5  1.2520 1.0554   1.7025 2.1314 2.6566  1.0000 0.0143 0.0135 ap035e040i05
 0.40 +0.35 10  1.0468 0.0126   0.9342 0.9779 1.7014  1.0000 0.0006 0.0441 ap035e040i10
 0.40 +0.35 15  1.1050 0.0577   0.9069 1.0021 1.6996  1.0000 0.0025 0.0441 ap035e040i15
 0.40 +0.35 20  1.1544 0.1203   0.8844 1.0209 1.6972  1.0000 0.0053 0.0441 ap035e040i20
 0.40 +0.35 25  1.2021 0.1994   0.8633 1.0378 1.6943  1.0000 0.0088 0.0441 ap035e040i25
 0.40 +0.35 30  1.2486 0.2934   0.8432 1.0528 1.6911  1.0000 0.0129 0.0441 ap035e040i30
 0.40 +0.35 35  1.2934 0.4008   0.8245 1.0665 1.6876  1.0000 0.0177 0.0440 ap035e040i35
 0.40 +0.35 40  1.3374 0.5192   0.8067 1.0789 1.6839  1.0000 0.0228 0.0440 ap035e040i40
 0.40 +0.35 45  1.3792 0.6458   0.7903 1.0900 1.6802  1.0000 0.0284 0.0440 ap035e040i45
 0.40 +0.35 50  1.4188 0.7768   0.7752 1.0999 1.6765  1.0000 0.0341 0.0439 ap035e040i50
 0.40 +0.35 55  1.4557 0.9089   0.7616 1.1086 1.6729  1.0000 0.0398 0.0438 ap035e040i55
 0.40 +0.35 60  1.4891 1.0372   0.7496 1.1162 1.6696  1.0000 0.0453 0.0437 ap035e040i60
 0.40 +0.35 65  1.5187 1.1575   0.7392 1.1226 1.6667  1.0000 0.0505 0.0436 ap035e040i65
 0.40 +0.35 70  1.5441 1.2650   0.7305 1.1279 1.6641  1.0000 0.0551 0.0436 ap035e040i70
 0.40 +0.35 75  1.5643 1.3550   0.7237 1.1321 1.6621  1.0000 0.0589 0.0435 ap035e040i75
 0.40 +0.35 80  1.5794 1.4231   0.7187 1.1350 1.6606  1.0000 0.0618 0.0434 ap035e040i80
 0.40 +0.35 85  1.5884 1.4657   0.7157 1.1369 1.6596  1.0000 0.0636 0.0434 ap035e040i85
 0.40 +0.35 90  1.5915 1.4803   0.7147 1.1375 1.6594  1.0000 0.0642 0.0434 ap035e040i90
 0.40 +0.40  5  1.2089 0.7115   1.7408 2.1044 2.6690  1.0000 0.0100 0.0141 ap040e040i05
 0.40 +0.40 10  1.2110 0.7259   1.7387 2.1057 2.6685  1.0000 0.0103 0.0142 ap040e040i10
 0.40 +0.40 15  1.2145 0.7494   1.7354 2.1076 2.6677  1.0000 0.0107 0.0143 ap040e040i15
 0.40 +0.40 20  1.2190 0.7810   1.7311 2.1101 2.6667  1.0000 0.0113 0.0144 ap040e040i20
 0.40 +0.40 25  1.2244 0.8196   1.7259 2.1131 2.6654  1.0000 0.0120 0.0146 ap040e040i25
 0.40 +0.40 30  1.2304 0.8640   1.7201 2.1164 2.6640  1.0000 0.0128 0.0148 ap040e040i30
 0.40 +0.40 35  1.0510 0.0139   0.9212 0.9682 1.7139  1.0000 0.0007 0.0493 ap040e040i35
 0.40 +0.40 40  1.1728 0.1387   0.8672 1.0171 1.7074  1.0000 0.0068 0.0487 ap040e040i40
 0.40 +0.40 45  1.2476 0.2753   0.8364 1.0435 1.7009  1.0000 0.0132 0.0481 ap040e040i45
 0.40 +0.40 50  1.3095 0.4203   0.8121 1.0634 1.6946  1.0000 0.0199 0.0474 ap040e040i50
 0.40 +0.40 55  1.3631 0.5700   0.7918 1.0793 1.6885  1.0000 0.0267 0.0468 ap040e040i55
 0.40 +0.40 60  1.4097 0.7190   0.7749 1.0924 1.6828  1.0000 0.0332 0.0462 ap040e040i60
 0.40 +0.40 65  1.4500 0.8621   0.7608 1.1032 1.6778  1.0000 0.0394 0.0457 ap040e040i65
 0.40 +0.40 70  1.4836 0.9924   0.7494 1.1118 1.6735  1.0000 0.0448 0.0452 ap040e040i70
 0.40 +0.40 75  1.5105 1.1038   0.7405 1.1185 1.6700  1.0000 0.0494 0.0447 ap040e040i75
 0.40 +0.40 80  1.5302 1.1898   0.7340 1.1232 1.6675  1.0000 0.0528 0.0444 ap040e040i80
 0.40 +0.40 85  1.5423 1.2441   0.7302 1.1262 1.6659  1.0000 0.0550 0.0442 ap040e040i85
 0.40 +0.40 90  1.5462 1.2627   0.7290 1.1272 1.6655  1.0000 0.0557 0.0441 ap040e040i90
 0.40 +0.45  5  1.1327 0.2744   1.8071 2.0470 2.6942  1.0000 0.0043 0.0158 ap045e040i05
 0.40 +0.45 10  1.1374 0.2942   1.8028 2.0505 2.6931  1.0000 0.0047 0.0159 ap045e040i10
 0.40 +0.45 15  1.1448 0.3266   1.7959 2.0559 2.6914  1.0000 0.0052 0.0159 ap045e040i15
 0.40 +0.45 20  1.1542 0.3707   1.7872 2.0627 2.6890  1.0000 0.0059 0.0160 ap045e040i20
 0.40 +0.45 25  1.1651 0.4255   1.7770 2.0704 2.6862  1.0000 0.0068 0.0161 ap045e040i25
 0.40 +0.45 30  1.1769 0.4893   1.7661 2.0785 2.6831  1.0000 0.0079 0.0162 ap045e040i30
 0.40 +0.45 35  1.1892 0.5608   1.7548 2.0867 2.6798  1.0000 0.0091 0.0163 ap045e040i35
 0.40 +0.45 40  1.2016 0.6389   1.7433 2.0948 2.6764  1.0000 0.0104 0.0163 ap045e040i40
 0.40 +0.45 45  1.2138 0.7205   1.7322 2.1025 2.6728  1.0000 0.0118 0.0164 ap045e040i45
 0.40 +0.45 50  1.1476 0.0980   0.8717 1.0004 1.7214  1.0000 0.0052 0.0527 ap045e040i50
 0.40 +0.45 55  1.2423 0.2528   0.8334 1.0354 1.7114  1.0000 0.0130 0.0513 ap045e040i55
 0.40 +0.45 60  1.3121 0.4113   0.8070 1.0589 1.7023  1.0000 0.0206 0.0500 ap045e040i60
 0.40 +0.45 65  1.3679 0.5674   0.7870 1.0766 1.6940  1.0000 0.0277 0.0488 ap045e040i65
 0.40 +0.45 70  1.4133 0.7135   0.7714 1.0901 1.6871  1.0000 0.0341 0.0477 ap045e040i70
 0.40 +0.45 75  1.4486 0.8411   0.7596 1.1004 1.6815  1.0000 0.0394 0.0469 ap045e040i75
 0.40 +0.45 80  1.4741 0.9414   0.7514 1.1076 1.6774  1.0000 0.0435 0.0462 ap045e040i80
 0.40 +0.45 85  1.4898 1.0060   0.7464 1.1120 1.6748  1.0000 0.0460 0.0457 ap045e040i85
 0.40 +0.45 90  1.4952 1.0282   0.7447 1.1134 1.6740  1.0000 0.0469 0.0456 ap045e040i90
 0.40 +0.50  5  1.1238 0.5148   2.7425 3.0821 3.6790  1.0000 0.0041 0.0080 ap050e040i05
 0.40 +0.50 10  1.1255 0.5297   2.7401 3.0840 3.6782  1.0000 0.0043 0.0080 ap050e040i10
 0.40 +0.50 15  1.1282 0.5538   2.7362 3.0869 3.6769  1.0000 0.0045 0.0081 ap050e040i15
 0.40 +0.50 20  1.1316 0.5865   2.7312 3.0907 3.6752  1.0000 0.0048 0.0082 ap050e040i20
 0.40 +0.50 25  1.0155 0.0041   1.9117 1.9413 2.7253  1.0000 0.0001 0.0189 ap050e040i25
 0.40 +0.50 30  1.0722 0.0785   1.8575 1.9916 2.7188  1.0000 0.0015 0.0188 ap050e040i30
 0.40 +0.50 35  1.1048 0.1640   1.8273 2.0188 2.7118  1.0000 0.0031 0.0187 ap050e040i35
 0.40 +0.50 40  1.1319 0.2594   1.8025 2.0403 2.7048  1.0000 0.0048 0.0185 ap050e040i40
 0.40 +0.50 45  1.1557 0.3628   1.7810 2.0582 2.6976  1.0000 0.0067 0.0184 ap050e040i45
 0.40 +0.50 50  1.1770 0.4724   1.7620 2.0738 2.6907  1.0000 0.0086 0.0182 ap050e040i50
 0.40 +0.50 55  1.1962 0.5851   1.7449 2.0872 2.6841  1.0000 0.0106 0.0180 ap050e040i55
 0.40 +0.50 60  1.1775 0.1341   0.8549 1.0066 1.7300  1.0000 0.0074 0.0552 ap050e040i60
 0.40 +0.50 65  1.2658 0.2929   0.8211 1.0394 1.7169  1.0000 0.0156 0.0532 ap050e040i65
 0.40 +0.50 70  1.3291 0.4454   0.7984 1.0612 1.7060  1.0000 0.0229 0.0514 ap050e040i70
 0.40 +0.50 75  1.3765 0.5820   0.7822 1.0767 1.6973  1.0000 0.0290 0.0499 ap050e040i75
 0.40 +0.50 80  1.4099 0.6920   0.7712 1.0874 1.6910  1.0000 0.0338 0.0488 ap050e040i80
 0.40 +0.50 85  1.4299 0.7638   0.7648 1.0937 1.6871  1.0000 0.0367 0.0481 ap050e040i85
 0.40 +0.50 90  1.4366 0.7888   0.7628 1.0958 1.6858  1.0000 0.0377 0.0478 ap050e040i90
 0.50 -0.50  5  1.9846 1.7296   0.5111 1.0143 1.5165  1.0000 0.2083 0.1205 am050e050i05
 0.50 -0.50 10  1.9800 1.7411   0.5139 1.0175 1.5197  1.0000 0.2057 0.1181 am050e050i10
 0.50 -0.50 15  1.9731 1.7515   0.5173 1.0207 1.5226  1.0000 0.2021 0.1154 am050e050i15
 0.50 -0.50 20  1.9649 1.7614   0.5211 1.0240 1.5256  1.0000 0.1980 0.1124 am050e050i20
 0.50 -0.50 25  1.9558 1.7713   0.5255 1.0277 1.5289  1.0000 0.1934 0.1092 am050e050i25
 0.50 -0.50 30  1.9455 1.7822   0.5303 1.0318 1.5325  1.0000 0.1884 0.1057 am050e050i30
 0.50 -0.50 35  1.9351 1.7943   0.5355 1.0362 1.5365  1.0000 0.1832 0.1021 am050e050i35
 0.50 -0.50 40  1.9243 1.8081   0.5410 1.0410 1.5408  1.0000 0.1780 0.0985 am050e050i40
 0.50 -0.50 45  1.9139 1.8232   0.5466 1.0461 1.5456  1.0000 0.1730 0.0949 am050e050i45
 0.50 -0.50 50  1.9039 1.8396   0.5523 1.0514 1.5506  1.0000 0.1682 0.0914 am050e050i50
 0.50 -0.50 55  1.8948 1.8566   0.5578 1.0569 1.5558  1.0000 0.1637 0.0882 am050e050i55
 0.50 -0.50 60  1.8867 1.8736   0.5630 1.0622 1.5611  1.0000 0.1598 0.0853 am050e050i60
 0.50 -0.50 65  1.8797 1.8897   0.5678 1.0672 1.5662  1.0000 0.1564 0.0828 am050e050i65
 0.50 -0.50 70  1.8741 1.9041   0.5718 1.0717 1.5708  1.0000 0.1536 0.0807 am050e050i70
 0.50 -0.50 75  1.8697 1.9162   0.5752 1.0755 1.5747  1.0000 0.1515 0.0790 am050e050i75
 0.50 -0.50 80  1.8665 1.9252   0.5777 1.0783 1.5778  1.0000 0.1499 0.0779 am050e050i80
 0.50 -0.50 85  1.8646 1.9308   0.5793 1.0801 1.5797  1.0000 0.1490 0.0772 am050e050i85
 0.50 -0.50 90  1.8640 1.9326   0.5798 1.0807 1.5803  1.0000 0.1487 0.0769 am050e050i90
 0.50 -0.45  5  1.9725 1.7629   0.5202 1.0260 1.5300  1.0000 0.2013 0.1142 am045e050i05
 0.50 -0.45 10  1.9686 1.7715   0.5225 1.0286 1.5326  1.0000 0.1992 0.1124 am045e050i10
 0.50 -0.45 15  1.9628 1.7809   0.5256 1.0316 1.5354  1.0000 0.1960 0.1101 am045e050i15
 0.50 -0.45 20  1.9550 1.7907   0.5294 1.0349 1.5384  1.0000 0.1923 0.1074 am045e050i20
 0.50 -0.45 25  1.9464 1.8007   0.5336 1.0385 1.5417  1.0000 0.1880 0.1044 am045e050i25
 0.50 -0.45 30  1.9371 1.8115   0.5382 1.0425 1.5452  1.0000 0.1834 0.1012 am045e050i30
 0.50 -0.45 35  1.9269 1.8233   0.5432 1.0468 1.5491  1.0000 0.1786 0.0979 am045e050i35
 0.50 -0.45 40  1.9170 1.8366   0.5484 1.0514 1.5532  1.0000 0.1737 0.0946 am045e050i40
 0.50 -0.45 45  1.9069 1.8509   0.5539 1.0562 1.5577  1.0000 0.1690 0.0913 am045e050i45
 0.50 -0.45 50  1.8975 1.8665   0.5593 1.0612 1.5624  1.0000 0.1645 0.0881 am045e050i50
 0.50 -0.45 55  1.8889 1.8825   0.5645 1.0663 1.5672  1.0000 0.1603 0.0852 am045e050i55
 0.50 -0.45 60  1.8810 1.8984   0.5695 1.0713 1.5721  1.0000 0.1566 0.0825 am045e050i60
 0.50 -0.45 65  1.8746 1.9137   0.5740 1.0760 1.5767  1.0000 0.1534 0.0802 am045e050i65
 0.50 -0.45 70  1.8689 1.9274   0.5780 1.0802 1.5809  1.0000 0.1507 0.0782 am045e050i70
 0.50 -0.45 75  1.8645 1.9388   0.5812 1.0836 1.5845  1.0000 0.1487 0.0767 am045e050i75
 0.50 -0.45 80  1.8615 1.9473   0.5835 1.0863 1.5872  1.0000 0.1472 0.0756 am045e050i80
 0.50 -0.45 85  1.8598 1.9526   0.5850 1.0879 1.5890  1.0000 0.1463 0.0749 am045e050i85
 0.50 -0.45 90  1.8593 1.9545   0.5854 1.0885 1.5896  1.0000 0.1460 0.0747 am045e050i90
 0.50 -0.40  5  1.9593 1.8025   0.5307 1.0398 1.5460  1.0000 0.1937 0.1074 am040e050i05
 0.50 -0.40 10  1.9559 1.8087   0.5326 1.0417 1.5477  1.0000 0.1919 0.1061 am040e050i10
 0.50 -0.40 15  1.9507 1.8166   0.5353 1.0442 1.5500  1.0000 0.1892 0.1041 am040e050i15
 0.50 -0.40 20  1.9439 1.8254   0.5387 1.0472 1.5527  1.0000 0.1858 0.1018 am040e050i20
 0.50 -0.40 25  1.9358 1.8349   0.5427 1.0506 1.5558  1.0000 0.1820 0.0992 am040e050i25
 0.50 -0.40 30  1.9272 1.8451   0.5470 1.0543 1.5590  1.0000 0.1778 0.0964 am040e050i30
 0.50 -0.40 35  1.9179 1.8562   0.5518 1.0583 1.5626  1.0000 0.1734 0.0934 am040e050i35
 0.50 -0.40 40  1.9084 1.8687   0.5568 1.0626 1.5665  1.0000 0.1690 0.0904 am040e050i40
 0.50 -0.40 45  1.8994 1.8822   0.5618 1.0671 1.5705  1.0000 0.1646 0.0875 am040e050i45
 0.50 -0.40 50  1.8903 1.8965   0.5670 1.0717 1.5747  1.0000 0.1604 0.0846 am040e050i50
 0.50 -0.40 55  1.8822 1.9112   0.5719 1.0763 1.5791  1.0000 0.1566 0.0819 am040e050i55
 0.50 -0.40 60  1.8748 1.9261   0.5765 1.0809 1.5834  1.0000 0.1531 0.0795 am040e050i60
 0.50 -0.40 65  1.8683 1.9401   0.5808 1.0851 1.5874  1.0000 0.1501 0.0774 am040e050i65
 0.50 -0.40 70  1.8632 1.9528   0.5844 1.0889 1.5912  1.0000 0.1476 0.0756 am040e050i70
 0.50 -0.40 75  1.8591 1.9635   0.5874 1.0920 1.5943  1.0000 0.1456 0.0742 am040e050i75
 0.50 -0.40 80  1.8560 1.9716   0.5897 1.0944 1.5967  1.0000 0.1442 0.0732 am040e050i80
 0.50 -0.40 85  1.8541 1.9765   0.5910 1.0959 1.5982  1.0000 0.1434 0.0726 am040e050i85
 0.50 -0.40 90  1.8535 1.9781   0.5915 1.0964 1.5987  1.0000 0.1431 0.0723 am040e050i90
 0.50 -0.35  5  1.9447 1.8472   0.5422 1.0544 1.5623  1.0000 0.1853 0.1003 am035e050i05
 0.50 -0.35 10  1.9418 1.8517   0.5437 1.0557 1.5635  1.0000 0.1839 0.0993 am035e050i10
 0.50 -0.35 15  1.9372 1.8580   0.5460 1.0578 1.5654  1.0000 0.1816 0.0978 am035e050i15
 0.50 -0.35 20  1.9313 1.8656   0.5490 1.0603 1.5676  1.0000 0.1787 0.0958 am035e050i20
 0.50 -0.35 25  1.9239 1.8740   0.5527 1.0633 1.5702  1.0000 0.1753 0.0936 am035e050i25
 0.50 -0.35 30  1.9160 1.8834   0.5567 1.0667 1.5731  1.0000 0.1716 0.0911 am035e050i30
 0.50 -0.35 35  1.9078 1.8936   0.5610 1.0703 1.5763  1.0000 0.1677 0.0886 am035e050i35
 0.50 -0.35 40  1.8988 1.9048   0.5657 1.0742 1.5797  1.0000 0.1637 0.0859 am035e050i40
 0.50 -0.35 45  1.8904 1.9170   0.5704 1.0783 1.5833  1.0000 0.1597 0.0833 am035e050i45
 0.50 -0.35 50  1.8822 1.9300   0.5751 1.0824 1.5870  1.0000 0.1559 0.0808 am035e050i50
 0.50 -0.35 55  1.8743 1.9434   0.5797 1.0865 1.5908  1.0000 0.1524 0.0784 am035e050i55
 0.50 -0.35 60  1.8676 1.9566   0.5840 1.0906 1.5945  1.0000 0.1492 0.0763 am035e050i60
 0.50 -0.35 65  1.8616 1.9693   0.5879 1.0943 1.5980  1.0000 0.1464 0.0744 am035e050i65
 0.50 -0.35 70  1.8564 1.9807   0.5913 1.0976 1.6011  1.0000 0.1441 0.0728 am035e050i70
 0.50 -0.35 75  1.8525 1.9904   0.5940 1.1004 1.6038  1.0000 0.1423 0.0715 am035e050i75
 0.50 -0.35 80  1.8498 1.9977   0.5960 1.1025 1.6058  1.0000 0.1410 0.0706 am035e050i80
 0.50 -0.35 85  1.8482 2.0023   0.5973 1.1038 1.6071  1.0000 0.1402 0.0700 am035e050i85
 0.50 -0.35 90  1.8476 2.0038   0.5977 1.1043 1.6075  1.0000 0.1399 0.0698 am035e050i90
 0.50 -0.30  5  1.9285 1.8966   0.5544 1.0692 1.5785  1.0000 0.1764 0.0930 am030e050i05
 0.50 -0.30 10  1.9260 1.8998   0.5557 1.0702 1.5793  1.0000 0.1752 0.0922 am030e050i10
 0.50 -0.30 15  1.9220 1.9047   0.5577 1.0719 1.5807  1.0000 0.1734 0.0910 am030e050i15
 0.50 -0.30 20  1.9168 1.9109   0.5603 1.0740 1.5825  1.0000 0.1709 0.0894 am030e050i20
 0.50 -0.30 25  1.9105 1.9180   0.5635 1.0766 1.5847  1.0000 0.1680 0.0876 am030e050i25
 0.50 -0.30 30  1.9033 1.9260   0.5672 1.0795 1.5871  1.0000 0.1648 0.0855 am030e050i30
 0.50 -0.30 35  1.8958 1.9352   0.5711 1.0826 1.5898  1.0000 0.1613 0.0834 am030e050i35
 0.50 -0.30 40  1.8880 1.9450   0.5752 1.0860 1.5927  1.0000 0.1578 0.0811 am030e050i40
 0.50 -0.30 45  1.8801 1.9557   0.5795 1.0896 1.5958  1.0000 0.1543 0.0789 am030e050i45
 0.50 -0.30 50  1.8728 1.9669   0.5838 1.0932 1.5989  1.0000 0.1509 0.0767 am030e050i50
 0.50 -0.30 55  1.8657 1.9785   0.5879 1.0968 1.6021  1.0000 0.1478 0.0747 am030e050i55
 0.50 -0.30 60  1.8592 1.9900   0.5918 1.1003 1.6052  1.0000 0.1449 0.0728 am030e050i60
 0.50 -0.30 65  1.8537 2.0010   0.5953 1.1035 1.6081  1.0000 0.1424 0.0712 am030e050i65
 0.50 -0.30 70  1.8492 2.0110   0.5983 1.1064 1.6106  1.0000 0.1403 0.0698 am030e050i70
 0.50 -0.30 75  1.8452 2.0193   0.6009 1.1088 1.6128  1.0000 0.1386 0.0687 am030e050i75
 0.50 -0.30 80  1.8424 2.0257   0.6028 1.1105 1.6145  1.0000 0.1374 0.0678 am030e050i80
 0.50 -0.30 85  1.8407 2.0296   0.6039 1.1116 1.6155  1.0000 0.1367 0.0673 am030e050i85
 0.50 -0.30 90  1.8402 2.0309   0.6043 1.1120 1.6159  1.0000 0.1364 0.0672 am030e050i90
 0.50 -0.25  5  1.9103 1.9499   0.5675 1.0841 1.5940  1.0000 0.1669 0.0856 am025e050i05
 0.50 -0.25 10  1.9082 1.9521   0.5685 1.0849 1.5946  1.0000 0.1659 0.0850 am025e050i10
 0.50 -0.25 15  1.9048 1.9558   0.5702 1.0862 1.5957  1.0000 0.1644 0.0841 am025e050i15
 0.50 -0.25 20  1.9005 1.9605   0.5725 1.0879 1.5971  1.0000 0.1624 0.0828 am025e050i20
 0.50 -0.25 25  1.8951 1.9662   0.5752 1.0901 1.5987  1.0000 0.1599 0.0814 am025e050i25
 0.50 -0.25 30  1.8888 1.9728   0.5784 1.0925 1.6007  1.0000 0.1572 0.0797 am025e050i30
 0.50 -0.25 35  1.8822 1.9802   0.5818 1.0951 1.6029  1.0000 0.1543 0.0779 am025e050i35
 0.50 -0.25 40  1.8755 1.9884   0.5854 1.0980 1.6053  1.0000 0.1513 0.0761 am025e050i40
 0.50 -0.25 45  1.8684 1.9972   0.5893 1.1010 1.6077  1.0000 0.1483 0.0742 am025e050i45
 0.50 -0.25 50  1.8617 2.0065   0.5930 1.1041 1.6103  1.0000 0.1454 0.0725 am025e050i50
 0.50 -0.25 55  1.8556 2.0160   0.5966 1.1071 1.6128  1.0000 0.1427 0.0708 am025e050i55
 0.50 -0.25 60  1.8497 2.0254   0.6001 1.1099 1.6153  1.0000 0.1402 0.0692 am025e050i60
 0.50 -0.25 65  1.8444 2.0344   0.6032 1.1126 1.6176  1.0000 0.1379 0.0678 am025e050i65
 0.50 -0.25 70  1.8401 2.0425   0.6059 1.1150 1.6196  1.0000 0.1361 0.0666 am025e050i70
 0.50 -0.25 75  1.8368 2.0493   0.6081 1.1170 1.6213  1.0000 0.1346 0.0657 am025e050i75
 0.50 -0.25 80  1.8344 2.0545   0.6097 1.1184 1.6226  1.0000 0.1335 0.0650 am025e050i80
 0.50 -0.25 85  1.8329 2.0578   0.6107 1.1193 1.6234  1.0000 0.1329 0.0646 am025e050i85
 0.50 -0.25 90  1.8324 2.0589   0.6110 1.1196 1.6237  1.0000 0.1327 0.0644 am025e050i90
 0.50 -0.20  5  1.8900 2.0056   0.5815 1.0990 1.6085  1.0000 0.1567 0.0781 am020e050i05
 0.50 -0.20 10  1.8883 2.0071   0.5823 1.0996 1.6090  1.0000 0.1560 0.0777 am020e050i10
 0.50 -0.20 15  1.8856 2.0096   0.5837 1.1006 1.6098  1.0000 0.1548 0.0770 am020e050i15
 0.50 -0.20 20  1.8820 2.0130   0.5855 1.1019 1.6108  1.0000 0.1531 0.0761 am020e050i20
 0.50 -0.20 25  1.8774 2.0172   0.5878 1.1036 1.6121  1.0000 0.1512 0.0750 am020e050i25
 0.50 -0.20 30  1.8721 2.0221   0.5905 1.1055 1.6136  1.0000 0.1490 0.0737 am020e050i30
 0.50 -0.20 35  1.8665 2.0276   0.5934 1.1076 1.6152  1.0000 0.1467 0.0723 am020e050i35
 0.50 -0.20 40  1.8608 2.0337   0.5965 1.1099 1.6170  1.0000 0.1442 0.0709 am020e050i40
 0.50 -0.20 45  1.8549 2.0404   0.5996 1.1123 1.6189  1.0000 0.1417 0.0694 am020e050i45
 0.50 -0.20 50  1.8490 2.0474   0.6029 1.1147 1.6208  1.0000 0.1393 0.0680 am020e050i50
 0.50 -0.20 55  1.8435 2.0545   0.6060 1.1171 1.6227  1.0000 0.1370 0.0667 am020e050i55
 0.50 -0.20 60  1.8385 2.0616   0.6089 1.1194 1.6246  1.0000 0.1349 0.0654 am020e050i60
 0.50 -0.20 65  1.8340 2.0683   0.6115 1.1215 1.6263  1.0000 0.1331 0.0643 am020e050i65
 0.50 -0.20 70  1.8301 2.0744   0.6138 1.1233 1.6278  1.0000 0.1315 0.0634 am020e050i70
 0.50 -0.20 75  1.8271 2.0796   0.6157 1.1249 1.6291  1.0000 0.1302 0.0626 am020e050i75
 0.50 -0.20 80  1.8250 2.0835   0.6170 1.1261 1.6300  1.0000 0.1293 0.0621 am020e050i80
 0.50 -0.20 85  1.8237 2.0859   0.6179 1.1268 1.6306  1.0000 0.1288 0.0617 am020e050i85
 0.50 -0.20 90  1.8232 2.0867   0.6181 1.1270 1.6308  1.0000 0.1286 0.0616 am020e050i90
 0.50 -0.15  5  1.8670 2.0610   0.5964 1.1136 1.6219  1.0000 0.1458 0.0708 am015e050i05
 0.50 -0.15 10  1.8657 2.0619   0.5971 1.1140 1.6222  1.0000 0.1453 0.0705 am015e050i10
 0.50 -0.15 15  1.8637 2.0635   0.5981 1.1147 1.6227  1.0000 0.1444 0.0700 am015e050i15
 0.50 -0.15 20  1.8606 2.0655   0.5996 1.1157 1.6234  1.0000 0.1432 0.0693 am015e050i20
 0.50 -0.15 25  1.8569 2.0681   0.6015 1.1169 1.6243  1.0000 0.1417 0.0685 am015e050i25
 0.50 -0.15 30  1.8527 2.0712   0.6036 1.1183 1.6253  1.0000 0.1401 0.0676 am015e050i30
 0.50 -0.15 35  1.8482 2.0747   0.6059 1.1199 1.6265  1.0000 0.1383 0.0667 am015e050i35
 0.50 -0.15 40  1.8436 2.0787   0.6083 1.1215 1.6277  1.0000 0.1364 0.0656 am015e050i40
 0.50 -0.15 45  1.8389 2.0831   0.6108 1.1233 1.6291  1.0000 0.1345 0.0646 am015e050i45
 0.50 -0.15 50  1.8342 2.0876   0.6134 1.1251 1.6304  1.0000 0.1326 0.0635 am015e050i50
 0.50 -0.15 55  1.8297 2.0922   0.6159 1.1269 1.6317  1.0000 0.1308 0.0625 am015e050i55
 0.50 -0.15 60  1.8257 2.0967   0.6182 1.1286 1.6329  1.0000 0.1292 0.0616 am015e050i60
 0.50 -0.15 65  1.8221 2.1009   0.6202 1.1301 1.6341  1.0000 0.1277 0.0608 am015e050i65
 0.50 -0.15 70  1.8191 2.1050   0.6220 1.1315 1.6351  1.0000 0.1265 0.0601 am015e050i70
 0.50 -0.15 75  1.8166 2.1082   0.6235 1.1326 1.6359  1.0000 0.1255 0.0595 am015e050i75
 0.50 -0.15 80  1.8147 2.1106   0.6246 1.1334 1.6366  1.0000 0.1248 0.0591 am015e050i80
 0.50 -0.15 85  1.8135 2.1122   0.6252 1.1339 1.6370  1.0000 0.1243 0.0589 am015e050i85
 0.50 -0.15 90  1.8131 2.1128   0.6255 1.1341 1.6371  1.0000 0.1242 0.0588 am015e050i90
 0.50 -0.10  5  1.8402 2.1112   0.6127 1.1276 1.6336  1.0000 0.1343 0.0636 am010e050i05
 0.50 -0.10 10  1.8393 2.1116   0.6132 1.1279 1.6338  1.0000 0.1339 0.0634 am010e050i10
 0.50 -0.10 15  1.8377 2.1123   0.6140 1.1283 1.6341  1.0000 0.1333 0.0631 am010e050i15
 0.50 -0.10 20  1.8357 2.1131   0.6150 1.1290 1.6345  1.0000 0.1325 0.0627 am010e050i20
 0.50 -0.10 25  1.8332 2.1143   0.6163 1.1297 1.6350  1.0000 0.1316 0.0622 am010e050i25
 0.50 -0.10 30  1.8303 2.1157   0.6177 1.1306 1.6356  1.0000 0.1305 0.0617 am010e050i30
 0.50 -0.10 35  1.8272 2.1174   0.6193 1.1317 1.6363  1.0000 0.1292 0.0610 am010e050i35
 0.50 -0.10 40  1.8240 2.1192   0.6210 1.1327 1.6371  1.0000 0.1280 0.0604 am010e050i40
 0.50 -0.10 45  1.8207 2.1212   0.6228 1.1339 1.6379  1.0000 0.1267 0.0597 am010e050i45
 0.50 -0.10 50  1.8171 2.1232   0.6246 1.1350 1.6387  1.0000 0.1254 0.0590 am010e050i50
 0.50 -0.10 55  1.8138 2.1255   0.6264 1.1361 1.6395  1.0000 0.1241 0.0584 am010e050i55
 0.50 -0.10 60  1.8108 2.1276   0.6280 1.1372 1.6402  1.0000 0.1230 0.0578 am010e050i60
 0.50 -0.10 65  1.8081 2.1296   0.6295 1.1382 1.6409  1.0000 0.1220 0.0573 am010e050i65
 0.50 -0.10 70  1.8059 2.1314   0.6307 1.1390 1.6415  1.0000 0.1211 0.0568 am010e050i70
 0.50 -0.10 75  1.8040 2.1328   0.6318 1.1397 1.6420  1.0000 0.1204 0.0564 am010e050i75
 0.50 -0.10 80  1.8027 2.1341   0.6325 1.1402 1.6423  1.0000 0.1199 0.0562 am010e050i80
 0.50 -0.10 85  1.8019 2.1348   0.6330 1.1405 1.6425  1.0000 0.1195 0.0560 am010e050i85
 0.50 -0.10 90  1.8016 2.1350   0.6331 1.1407 1.6426  1.0000 0.1194 0.0559 am010e050i90
 0.50 -0.05  5  1.8094 2.1478   0.6304 1.1406 1.6434  1.0000 0.1220 0.0568 am005e050i05
 0.50 -0.05 10  1.8089 2.1477   0.6306 1.1407 1.6434  1.0000 0.1218 0.0567 am005e050i10
 0.50 -0.05 15  1.8081 2.1478   0.6310 1.1409 1.6436  1.0000 0.1215 0.0566 am005e050i15
 0.50 -0.05 20  1.8071 2.1478   0.6315 1.1412 1.6438  1.0000 0.1211 0.0564 am005e050i20
 0.50 -0.05 25  1.8058 2.1479   0.6322 1.1416 1.6440  1.0000 0.1206 0.0562 am005e050i25
 0.50 -0.05 30  1.8042 2.1481   0.6330 1.1420 1.6443  1.0000 0.1201 0.0559 am005e050i30
 0.50 -0.05 35  1.8026 2.1482   0.6338 1.1425 1.6446  1.0000 0.1195 0.0556 am005e050i35
 0.50 -0.05 40  1.8009 2.1485   0.6347 1.1430 1.6449  1.0000 0.1188 0.0553 am005e050i40
 0.50 -0.05 45  1.7989 2.1487   0.6357 1.1435 1.6452  1.0000 0.1181 0.0550 am005e050i45
 0.50 -0.05 50  1.7970 2.1490   0.6366 1.1440 1.6456  1.0000 0.1175 0.0547 am005e050i50
 0.50 -0.05 55  1.7952 2.1493   0.6376 1.1445 1.6459  1.0000 0.1168 0.0544 am005e050i55
 0.50 -0.05 60  1.7935 2.1497   0.6384 1.1450 1.6462  1.0000 0.1162 0.0541 am005e050i60
 0.50 -0.05 65  1.7919 2.1498   0.6392 1.1455 1.6465  1.0000 0.1157 0.0538 am005e050i65
 0.50 -0.05 70  1.7906 2.1502   0.6399 1.1458 1.6467  1.0000 0.1152 0.0536 am005e050i70
 0.50 -0.05 75  1.7896 2.1504   0.6405 1.1461 1.6469  1.0000 0.1149 0.0534 am005e050i75
 0.50 -0.05 80  1.7888 2.1506   0.6409 1.1464 1.6471  1.0000 0.1146 0.0533 am005e050i80
 0.50 -0.05 85  1.7883 2.1507   0.6411 1.1465 1.6472  1.0000 0.1144 0.0532 am005e050i85
 0.50 -0.05 90  1.7881 2.1507   0.6412 1.1466 1.6472  1.0000 0.1144 0.0532 am005e050i90
 0.50 +0.00  5  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i05
 0.50 +0.00 10  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i10
 0.50 +0.00 15  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i15
 0.50 +0.00 20  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i20
 0.50 +0.00 25  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i25
 0.50 +0.00 30  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i30
 0.50 +0.00 35  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i35
 0.50 +0.00 40  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i40
 0.50 +0.00 45  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i45
 0.50 +0.00 50  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i50
 0.50 +0.00 55  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i55
 0.50 +0.00 60  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i60
 0.50 +0.00 65  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i65
 0.50 +0.00 70  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i70
 0.50 +0.00 75  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i75
 0.50 +0.00 80  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i80
 0.50 +0.00 85  1.7731 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i85
 0.50 +0.00 90  1.7730 2.1561   0.6496 1.1518 1.6509  1.0000 0.1089 0.0505 ap000e050i90
 0.50 +0.05  5  1.7295 2.1143   0.6709 1.1603 1.6563  1.0000 0.0951 0.0450 ap005e050i05
 0.50 +0.05 10  1.7301 2.1150   0.6706 1.1602 1.6563  1.0000 0.0953 0.0450 ap005e050i10
 0.50 +0.05 15  1.7310 2.1162   0.6702 1.1601 1.6562  1.0000 0.0956 0.0452 ap005e050i15
 0.50 +0.05 20  1.7319 2.1178   0.6696 1.1596 1.6561  1.0000 0.0960 0.0453 ap005e050i20
 0.50 +0.05 25  1.7338 2.1196   0.6688 1.1595 1.6559  1.0000 0.0964 0.0455 ap005e050i25
 0.50 +0.05 30  1.7356 2.1219   0.6679 1.1592 1.6557  1.0000 0.0970 0.0457 ap005e050i30
 0.50 +0.05 35  1.7377 2.1245   0.6669 1.1589 1.6555  1.0000 0.0977 0.0460 ap005e050i35
 0.50 +0.05 40  1.7399 2.1272   0.6659 1.1585 1.6553  1.0000 0.0983 0.0462 ap005e050i40
 0.50 +0.05 45  1.7422 2.1300   0.6648 1.1581 1.6551  1.0000 0.0990 0.0465 ap005e050i45
 0.50 +0.05 50  1.7445 2.1329   0.6637 1.1578 1.6549  1.0000 0.0997 0.0468 ap005e050i50
 0.50 +0.05 55  1.7468 2.1357   0.6626 1.1574 1.6547  1.0000 0.1004 0.0470 ap005e050i55
 0.50 +0.05 60  1.7489 2.1384   0.6616 1.1571 1.6545  1.0000 0.1011 0.0473 ap005e050i60
 0.50 +0.05 65  1.7509 2.1408   0.6607 1.1568 1.6543  1.0000 0.1017 0.0475 ap005e050i65
 0.50 +0.05 70  1.7526 2.1428   0.6599 1.1565 1.6541  1.0000 0.1022 0.0477 ap005e050i70
 0.50 +0.05 75  1.7540 2.1445   0.6592 1.1563 1.6540  1.0000 0.1026 0.0478 ap005e050i75
 0.50 +0.05 80  1.7550 2.1457   0.6588 1.1562 1.6539  1.0000 0.1029 0.0480 ap005e050i80
 0.50 +0.05 85  1.7555 2.1466   0.6585 1.1561 1.6539  1.0000 0.1031 0.0480 ap005e050i85
 0.50 +0.05 90  1.7557 2.1468   0.6585 1.1561 1.6539  1.0000 0.1032 0.0481 ap005e050i90
 0.50 +0.10  5  1.6762 1.9913   0.6949 1.1649 1.6599  1.0000 0.0804 0.0404 ap010e050i05
 0.50 +0.10 10  1.6775 1.9941   0.6943 1.1647 1.6598  1.0000 0.0808 0.0405 ap010e050i10
 0.50 +0.10 15  1.6796 1.9986   0.6933 1.1645 1.6596  1.0000 0.0814 0.0407 ap010e050i15
 0.50 +0.10 20  1.6825 2.0049   0.6919 1.1642 1.6594  1.0000 0.0822 0.0410 ap010e050i20
 0.50 +0.10 25  1.6861 2.0125   0.6902 1.1638 1.6592  1.0000 0.0832 0.0413 ap010e050i25
 0.50 +0.10 30  1.6903 2.0215   0.6882 1.1633 1.6589  1.0000 0.0843 0.0417 ap010e050i30
 0.50 +0.10 35  1.6951 2.0315   0.6860 1.1629 1.6586  1.0000 0.0856 0.0421 ap010e050i35
 0.50 +0.10 40  1.7003 2.0421   0.6836 1.1623 1.6583  1.0000 0.0870 0.0426 ap010e050i40
 0.50 +0.10 45  1.7053 2.0531   0.6813 1.1618 1.6579  1.0000 0.0884 0.0431 ap010e050i45
 0.50 +0.10 50  1.7104 2.0643   0.6790 1.1613 1.6576  1.0000 0.0899 0.0435 ap010e050i50
 0.50 +0.10 55  1.7155 2.0749   0.6767 1.1609 1.6573  1.0000 0.0913 0.0440 ap010e050i55
 0.50 +0.10 60  1.7203 2.0850   0.6746 1.1604 1.6570  1.0000 0.0927 0.0444 ap010e050i60
 0.50 +0.10 65  1.7247 2.0941   0.6726 1.1600 1.6567  1.0000 0.0939 0.0448 ap010e050i65
 0.50 +0.10 70  1.7285 2.1020   0.6709 1.1597 1.6565  1.0000 0.0950 0.0452 ap010e050i70
 0.50 +0.10 75  1.7315 2.1085   0.6696 1.1594 1.6563  1.0000 0.0959 0.0455 ap010e050i75
 0.50 +0.10 80  1.7337 2.1131   0.6687 1.1592 1.6562  1.0000 0.0965 0.0457 ap010e050i80
 0.50 +0.10 85  1.7350 2.1160   0.6681 1.1591 1.6561  1.0000 0.0969 0.0458 ap010e050i85
 0.50 +0.10 90  1.7355 2.1170   0.6679 1.1591 1.6561  1.0000 0.0970 0.0458 ap010e050i90
 0.50 +0.15  5  1.6098 1.7528   0.7225 1.1632 1.6628  1.0000 0.0649 0.0370 ap015e050i05
 0.50 +0.15 10  1.6122 1.7599   0.7214 1.1631 1.6626  1.0000 0.0655 0.0372 ap015e050i10
 0.50 +0.15 15  1.6160 1.7714   0.7197 1.1630 1.6624  1.0000 0.0663 0.0374 ap015e050i15
 0.50 +0.15 20  1.6210 1.7871   0.7174 1.1628 1.6622  1.0000 0.0675 0.0378 ap015e050i20
 0.50 +0.15 25  1.6273 1.8063   0.7145 1.1627 1.6618  1.0000 0.0690 0.0382 ap015e050i25
 0.50 +0.15 30  1.6346 1.8286   0.7111 1.1625 1.6615  1.0000 0.0708 0.0387 ap015e050i30
 0.50 +0.15 35  1.6429 1.8532   0.7074 1.1622 1.6610  1.0000 0.0727 0.0392 ap015e050i35
 0.50 +0.15 40  1.6514 1.8795   0.7037 1.1620 1.6606  1.0000 0.0748 0.0398 ap015e050i40
 0.50 +0.15 45  1.6604 1.9064   0.6997 1.1618 1.6602  1.0000 0.0771 0.0404 ap015e050i45
 0.50 +0.15 50  1.6696 1.9335   0.6957 1.1616 1.6597  1.0000 0.0793 0.0410 ap015e050i50
 0.50 +0.15 55  1.6781 1.9596   0.6921 1.1614 1.6593  1.0000 0.0815 0.0416 ap015e050i55
 0.50 +0.15 60  1.6863 1.9840   0.6886 1.1612 1.6590  1.0000 0.0837 0.0422 ap015e050i60
 0.50 +0.15 65  1.6939 2.0061   0.6855 1.1611 1.6586  1.0000 0.0856 0.0427 ap015e050i65
 0.50 +0.15 70  1.7004 2.0251   0.6828 1.1610 1.6583  1.0000 0.0873 0.0431 ap015e050i70
 0.50 +0.15 75  1.7055 2.0405   0.6807 1.1609 1.6581  1.0000 0.0887 0.0435 ap015e050i75
 0.50 +0.15 80  1.7093 2.0520   0.6791 1.1608 1.6579  1.0000 0.0897 0.0437 ap015e050i80
 0.50 +0.15 85  1.7117 2.0589   0.6781 1.1607 1.6578  1.0000 0.0904 0.0439 ap015e050i85
 0.50 +0.15 90  1.7125 2.0613   0.6778 1.1608 1.6578  1.0000 0.0906 0.0439 ap015e050i90
 0.50 +0.20  5  1.5257 1.3785   0.7553 1.1523 1.6668  1.0000 0.0486 0.0352 ap020e050i05
 0.50 +0.20 10  1.5294 1.3922   0.7536 1.1525 1.6667  1.0000 0.0493 0.0354 ap020e050i10
 0.50 +0.20 15  1.5354 1.4146   0.7509 1.1529 1.6664  1.0000 0.0505 0.0357 ap020e050i15
 0.50 +0.20 20  1.5437 1.4449   0.7472 1.1534 1.6660  1.0000 0.0521 0.0360 ap020e050i20
 0.50 +0.20 25  1.5538 1.4824   0.7427 1.1540 1.6655  1.0000 0.0541 0.0365 ap020e050i25
 0.50 +0.20 30  1.5653 1.5254   0.7376 1.1546 1.6649  1.0000 0.0564 0.0370 ap020e050i30
 0.50 +0.20 35  1.5784 1.5731   0.7320 1.1553 1.6643  1.0000 0.0591 0.0376 ap020e050i35
 0.50 +0.20 40  1.5917 1.6237   0.7263 1.1561 1.6637  1.0000 0.0619 0.0382 ap020e050i40
 0.50 +0.20 45  1.6060 1.6759   0.7203 1.1568 1.6630  1.0000 0.0650 0.0388 ap020e050i45
 0.50 +0.20 50  1.6197 1.7278   0.7147 1.1575 1.6624  1.0000 0.0681 0.0394 ap020e050i50
 0.50 +0.20 55  1.6334 1.7780   0.7091 1.1582 1.6617  1.0000 0.0711 0.0400 ap020e050i55
 0.50 +0.20 60  1.6459 1.8250   0.7041 1.1588 1.6612  1.0000 0.0741 0.0406 ap020e050i60
 0.50 +0.20 65  1.6573 1.8676   0.6995 1.1593 1.6606  1.0000 0.0768 0.0411 ap020e050i65
 0.50 +0.20 70  1.6672 1.9042   0.6956 1.1596 1.6602  1.0000 0.0791 0.0416 ap020e050i70
 0.50 +0.20 75  1.6753 1.9339   0.6925 1.1602 1.6599  1.0000 0.0811 0.0419 ap020e050i75
 0.50 +0.20 80  1.6812 1.9557   0.6902 1.1604 1.6596  1.0000 0.0825 0.0422 ap020e050i80
 0.50 +0.20 85  1.6848 1.9692   0.6888 1.1606 1.6594  1.0000 0.0834 0.0424 ap020e050i85
 0.50 +0.20 90  1.6861 1.9737   0.6884 1.1607 1.6594  1.0000 0.0837 0.0424 ap020e050i90
 0.50 +0.25  5  1.4153 0.8877   0.7966 1.1274 1.6748  1.0000 0.0314 0.0353 ap025e050i05
 0.50 +0.25 10  1.4215 0.9093   0.7938 1.1283 1.6745  1.0000 0.0323 0.0355 ap025e050i10
 0.50 +0.25 15  1.4309 0.9443   0.7896 1.1299 1.6739  1.0000 0.0337 0.0357 ap025e050i15
 0.50 +0.25 20  1.4440 0.9921   0.7839 1.1319 1.6732  1.0000 0.0357 0.0360 ap025e050i20
 0.50 +0.25 25  1.4597 1.0511   0.7771 1.1343 1.6723  1.0000 0.0382 0.0364 ap025e050i25
 0.50 +0.25 30  1.4781 1.1196   0.7692 1.1370 1.6713  1.0000 0.0412 0.0368 ap025e050i30
 0.50 +0.25 35  1.4974 1.1955   0.7611 1.1398 1.6702  1.0000 0.0446 0.0373 ap025e050i35
 0.50 +0.25 40  1.5180 1.2766   0.7527 1.1425 1.6690  1.0000 0.0483 0.0378 ap025e050i40
 0.50 +0.25 45  1.5391 1.3606   0.7441 1.1453 1.6678  1.0000 0.0522 0.0383 ap025e050i45
 0.50 +0.25 50  1.5595 1.4447   0.7360 1.1478 1.6667  1.0000 0.0561 0.0389 ap025e050i50
 0.50 +0.25 55  1.5794 1.5265   0.7283 1.1502 1.6656  1.0000 0.0601 0.0394 ap025e050i55
 0.50 +0.25 60  1.5980 1.6037   0.7211 1.1523 1.6645  1.0000 0.0639 0.0398 ap025e050i60
 0.50 +0.25 65  1.6144 1.6736   0.7149 1.1542 1.6636  1.0000 0.0674 0.0403 ap025e050i65
 0.50 +0.25 70  1.6289 1.7341   0.7095 1.1557 1.6628  1.0000 0.0705 0.0406 ap025e050i70
 0.50 +0.25 75  1.6404 1.7836   0.7053 1.1569 1.6622  1.0000 0.0731 0.0410 ap025e050i75
 0.50 +0.25 80  1.6488 1.8202   0.7022 1.1578 1.6617  1.0000 0.0750 0.0412 ap025e050i80
 0.50 +0.25 85  1.6540 1.8427   0.7003 1.1583 1.6614  1.0000 0.0762 0.0413 ap025e050i85
 0.50 +0.25 90  1.6558 1.8503   0.6997 1.1585 1.6614  1.0000 0.0766 0.0414 ap025e050i90
 0.50 +0.30  5  1.2591 0.3519   0.8558 1.0775 1.6900  1.0000 0.0132 0.0376 ap030e050i05
 0.50 +0.30 10  1.2698 0.3794   0.8510 1.0806 1.6893  1.0000 0.0143 0.0377 ap030e050i10
 0.50 +0.30 15  1.2870 0.4244   0.8433 1.0853 1.6882  1.0000 0.0161 0.0378 ap030e050i15
 0.50 +0.30 20  1.3090 0.4864   0.8336 1.0912 1.6868  1.0000 0.0185 0.0380 ap030e050i20
 0.50 +0.30 25  1.3350 0.5635   0.8223 1.0979 1.6850  1.0000 0.0215 0.0382 ap030e050i25
 0.50 +0.30 30  1.3638 0.6541   0.8101 1.1048 1.6831  1.0000 0.0252 0.0385 ap030e050i30
 0.50 +0.30 35  1.3941 0.7559   0.7975 1.1118 1.6809  1.0000 0.0293 0.0387 ap030e050i35
 0.50 +0.30 40  1.4252 0.8661   0.7848 1.1186 1.6787  1.0000 0.0338 0.0390 ap030e050i40
 0.50 +0.30 45  1.4562 0.9817   0.7725 1.1250 1.6765  1.0000 0.0386 0.0393 ap030e050i45
 0.50 +0.30 50  1.4863 1.0991   0.7609 1.1309 1.6742  1.0000 0.0435 0.0396 ap030e050i50
 0.50 +0.30 55  1.5146 1.2151   0.7502 1.1362 1.6721  1.0000 0.0484 0.0398 ap030e050i55
 0.50 +0.30 60  1.5407 1.3256   0.7405 1.1408 1.6701  1.0000 0.0531 0.0401 ap030e050i60
 0.50 +0.30 65  1.5641 1.4271   0.7319 1.1448 1.6684  1.0000 0.0575 0.0403 ap030e050i65
 0.50 +0.30 70  1.5837 1.5162   0.7249 1.1480 1.6669  1.0000 0.0614 0.0405 ap030e050i70
 0.50 +0.30 75  1.5999 1.5895   0.7192 1.1506 1.6657  1.0000 0.0646 0.0406 ap030e050i75
 0.50 +0.30 80  1.6115 1.6442   0.7152 1.1525 1.6648  1.0000 0.0670 0.0408 ap030e050i80
 0.50 +0.30 85  1.6187 1.6780   0.7127 1.1536 1.6643  1.0000 0.0685 0.0408 ap030e050i85
 0.50 +0.30 90  1.6212 1.6895   0.7118 1.1540 1.6641  1.0000 0.0690 0.0408 ap030e050i90
 0.50 +0.35  5  1.2445 1.0123   1.7162 2.1358 2.6645  1.0000 0.0127 0.0125 ap035e050i05
 0.50 +0.35 10  1.2457 1.0223   1.7149 2.1364 2.6643  1.0000 0.0129 0.0126 ap035e050i10
 0.50 +0.35 15  1.2478 1.0383   1.7129 2.1373 2.6639  1.0000 0.0132 0.0127 ap035e050i15
 0.50 +0.35 20  1.0378 0.0089   0.9457 0.9815 1.7101  1.0000 0.0004 0.0424 ap035e050i20
 0.50 +0.35 25  1.1339 0.0941   0.9010 1.0216 1.7068  1.0000 0.0040 0.0423 ap035e050i25
 0.50 +0.35 30  1.1972 0.1958   0.8728 1.0449 1.7032  1.0000 0.0083 0.0422 ap035e050i30
 0.50 +0.35 35  1.2529 0.3123   0.8488 1.0635 1.6991  1.0000 0.0132 0.0421 ap035e050i35
 0.50 +0.35 40  1.3041 0.4413   0.8275 1.0791 1.6950  1.0000 0.0185 0.0420 ap035e050i40
 0.50 +0.35 45  1.3516 0.5795   0.8084 1.0926 1.6909  1.0000 0.0242 0.0418 ap035e050i45
 0.50 +0.35 50  1.3957 0.7230   0.7913 1.1044 1.6868  1.0000 0.0301 0.0417 ap035e050i50
 0.50 +0.35 55  1.4360 0.8678   0.7761 1.1145 1.6829  1.0000 0.0361 0.0415 ap035e050i55
 0.50 +0.35 60  1.4722 1.0086   0.7628 1.1229 1.6793  1.0000 0.0418 0.0414 ap035e050i60
 0.50 +0.35 65  1.5043 1.1407   0.7514 1.1304 1.6761  1.0000 0.0471 0.0413 ap035e050i65
 0.50 +0.35 70  1.5313 1.2585   0.7420 1.1362 1.6733  1.0000 0.0518 0.0412 ap035e050i70
 0.50 +0.35 75  1.5530 1.3570   0.7346 1.1408 1.6711  1.0000 0.0557 0.0411 ap035e050i75
 0.50 +0.35 80  1.5687 1.4316   0.7293 1.1441 1.6695  1.0000 0.0587 0.0410 ap035e050i80
 0.50 +0.35 85  1.5783 1.4782   0.7261 1.1460 1.6686  1.0000 0.0605 0.0409 ap035e050i85
 0.50 +0.35 90  1.5816 1.4941   0.7251 1.1467 1.6683  1.0000 0.0611 0.0409 ap035e050i90
 0.50 +0.40  5  1.1958 0.6338   1.7596 2.1041 2.6785  1.0000 0.0084 0.0132 ap040e050i05
 0.50 +0.40 10  1.1984 0.6506   1.7571 2.1057 2.6779  1.0000 0.0086 0.0132 ap040e050i10
 0.50 +0.40 15  1.2025 0.6779   1.7533 2.1082 2.6771  1.0000 0.0090 0.0133 ap040e050i15
 0.50 +0.40 20  1.2079 0.7144   1.7481 2.1115 2.6759  1.0000 0.0096 0.0135 ap040e050i20
 0.50 +0.40 25  1.2143 0.7591   1.7420 2.1153 2.6745  1.0000 0.0103 0.0136 ap040e050i25
 0.50 +0.40 30  1.2214 0.8105   1.7352 2.1194 2.6729  1.0000 0.0112 0.0138 ap040e050i30
 0.50 +0.40 35  1.2290 0.8670   1.7281 2.1237 2.6712  1.0000 0.0121 0.0140 ap040e050i35
 0.50 +0.40 40  1.1027 0.0530   0.9059 0.9989 1.7207  1.0000 0.0025 0.0469 ap040e050i40
 0.50 +0.40 45  1.2055 0.1993   0.8615 1.0386 1.7134  1.0000 0.0092 0.0461 ap040e050i45
 0.50 +0.40 50  1.2788 0.3555   0.8318 1.0637 1.7062  1.0000 0.0161 0.0454 ap040e050i50
 0.50 +0.40 55  1.3390 0.5173   0.8086 1.0826 1.6995  1.0000 0.0231 0.0447 ap040e050i55
 0.50 +0.40 60  1.3902 0.6791   0.7896 1.0977 1.6933  1.0000 0.0299 0.0440 ap040e050i60
 0.50 +0.40 65  1.4339 0.8346   0.7740 1.1098 1.6878  1.0000 0.0362 0.0433 ap040e050i65
 0.50 +0.40 70  1.4701 0.9765   0.7615 1.1194 1.6831  1.0000 0.0418 0.0428 ap040e050i70
 0.50 +0.40 75  1.4987 1.0980   0.7519 1.1268 1.6793  1.0000 0.0464 0.0423 ap040e050i75
 0.50 +0.40 80  1.5198 1.1914   0.7449 1.1321 1.6766  1.0000 0.0500 0.0419 ap040e050i80
 0.50 +0.40 85  1.5323 1.2505   0.7409 1.1352 1.6749  1.0000 0.0522 0.0417 ap040e050i85
 0.50 +0.40 90  1.5365 1.2707   0.7395 1.1363 1.6744  1.0000 0.0529 0.0416 ap040e050i90
 0.50 +0.45  5  1.1035 0.1698   1.8411 2.0316 2.7073  1.0000 0.0026 0.0150 ap045e050i05
 0.50 +0.45 10  1.1101 0.1919   1.8350 2.0369 2.7060  1.0000 0.0029 0.0151 ap045e050i10
 0.50 +0.45 15  1.1200 0.2280   1.8256 2.0447 2.7040  1.0000 0.0034 0.0151 ap045e050i15
 0.50 +0.45 20  1.1325 0.2773   1.8140 2.0542 2.7012  1.0000 0.0042 0.0151 ap045e050i20
 0.50 +0.45 25  1.1464 0.3386   1.8011 2.0647 2.6980  1.0000 0.0051 0.0152 ap045e050i25
 0.50 +0.45 30  1.1609 0.4100   1.7876 2.0751 2.6944  1.0000 0.0062 0.0152 ap045e050i30
 0.50 +0.45 35  1.1757 0.4902   1.7739 2.0857 2.6905  1.0000 0.0075 0.0153 ap045e050i35
 0.50 +0.45 40  1.1904 0.5775   1.7605 2.0957 2.6866  1.0000 0.0089 0.0154 ap045e050i40
 0.50 +0.45 45  1.2046 0.6690   1.7475 2.1051 2.6826  1.0000 0.0103 0.0154 ap045e050i45
 0.50 +0.45 50  1.0765 0.0290   0.9109 0.9806 1.7354  1.0000 0.0015 0.0508 ap045e050i50
 0.50 +0.45 55  1.2076 0.1939   0.8553 1.0329 1.7241  1.0000 0.0095 0.0492 ap045e050i55
 0.50 +0.45 60  1.2876 0.3639   0.8243 1.0613 1.7139  1.0000 0.0174 0.0478 ap045e050i60
 0.50 +0.45 65  1.3493 0.5319   0.8016 1.0816 1.7048  1.0000 0.0247 0.0465 ap045e050i65
 0.50 +0.45 70  1.3983 0.6897   0.7844 1.0968 1.6972  1.0000 0.0313 0.0454 ap045e050i70
 0.50 +0.45 75  1.4362 0.8278   0.7715 1.1081 1.6912  1.0000 0.0367 0.0444 ap045e050i75
 0.50 +0.45 80  1.4633 0.9364   0.7627 1.1160 1.6867  1.0000 0.0409 0.0437 ap045e050i80
 0.50 +0.45 85  1.4800 1.0063   0.7572 1.1207 1.6840  1.0000 0.0435 0.0432 ap045e050i85
 0.50 +0.45 90  1.4854 1.0304   0.7556 1.1223 1.6831  1.0000 0.0444 0.0431 ap045e050i90
 0.50 +0.50  5  1.1133 0.4300   2.7636 3.0766 3.6899  1.0000 0.0032 0.0075 ap050e050i05
 0.50 +0.50 10  1.1154 0.4470   2.7605 3.0790 3.6889  1.0000 0.0034 0.0075 ap050e050i10
 0.50 +0.50 15  1.1187 0.4750   2.7557 3.0829 3.6874  1.0000 0.0036 0.0075 ap050e050i15
 0.50 +0.50 20  1.1231 0.5125   2.7496 3.0879 3.6854  1.0000 0.0039 0.0076 ap050e050i20
 0.50 +0.50 25  1.1281 0.5582   2.7424 3.0936 3.6830  1.0000 0.0043 0.0077 ap050e050i25
 0.50 +0.50 30  1.1336 0.6110   2.7345 3.0998 3.6804  1.0000 0.0047 0.0078 ap050e050i30
 0.50 +0.50 35  1.0718 0.0787   1.8651 1.9989 2.7264  1.0000 0.0014 0.0178 ap050e050i35
 0.50 +0.50 40  1.1098 0.1824   1.8298 2.0308 2.7181  1.0000 0.0032 0.0176 ap050e050i40
 0.50 +0.50 45  1.1395 0.2951   1.8028 2.0543 2.7098  1.0000 0.0051 0.0174 ap050e050i45
 0.50 +0.50 50  1.1649 0.4148   1.7800 2.0735 2.7020  1.0000 0.0071 0.0172 ap050e050i50
 0.50 +0.50 55  1.1869 0.5383   1.7604 2.0895 2.6946  1.0000 0.0091 0.0170 ap050e050i55
 0.50 +0.50 60  1.1363 0.0834   0.8805 1.0004 1.7434  1.0000 0.0044 0.0530 ap050e050i60
 0.50 +0.50 65  1.2418 0.2526   0.8385 1.0413 1.7290  1.0000 0.0128 0.0509 ap050e050i65
 0.50 +0.50 70  1.3119 0.4160   0.8128 1.0663 1.7170  1.0000 0.0204 0.0490 ap050e050i70
 0.50 +0.50 75  1.3630 0.5629   0.7950 1.0835 1.7076  1.0000 0.0267 0.0474 ap050e050i75
 0.50 +0.50 80  1.3985 0.6810   0.7831 1.0952 1.7007  1.0000 0.0315 0.0462 ap050e050i80
 0.50 +0.50 85  1.4197 0.7583   0.7762 1.1020 1.6965  1.0000 0.0345 0.0455 ap050e050i85
 0.50 +0.50 90  1.4268 0.7853   0.7740 1.1043 1.6951  1.0000 0.0355 0.0452 ap050e050i90
 0.60 -0.50  5  1.9757 1.7447   0.5159 1.0191 1.5213  1.0000 0.2036 0.1167 am050e060i05
 0.60 -0.50 10  1.9710 1.7555   0.5187 1.0223 1.5244  1.0000 0.2010 0.1145 am050e060i10
 0.60 -0.50 15  1.9642 1.7659   0.5221 1.0255 1.5274  1.0000 0.1975 0.1118 am050e060i15
 0.60 -0.50 20  1.9560 1.7760   0.5261 1.0290 1.5306  1.0000 0.1932 0.1088 am050e060i20
 0.60 -0.50 25  1.9461 1.7866   0.5307 1.0329 1.5340  1.0000 0.1885 0.1055 am050e060i25
 0.60 -0.50 30  1.9356 1.7981   0.5358 1.0371 1.5378  1.0000 0.1834 0.1020 am050e060i30
 0.60 -0.50 35  1.9244 1.8112   0.5414 1.0419 1.5421  1.0000 0.1780 0.0983 am050e060i35
 0.60 -0.50 40  1.9132 1.8263   0.5473 1.0471 1.5467  1.0000 0.1726 0.0945 am050e060i40
 0.60 -0.50 45  1.9020 1.8429   0.5534 1.0526 1.5518  1.0000 0.1673 0.0908 am050e060i45
 0.60 -0.50 50  1.8916 1.8611   0.5596 1.0585 1.5573  1.0000 0.1622 0.0872 am050e060i50
 0.60 -0.50 55  1.8818 1.8802   0.5656 1.0644 1.5629  1.0000 0.1576 0.0838 am050e060i55
 0.60 -0.50 60  1.8733 1.8994   0.5713 1.0703 1.5687  1.0000 0.1535 0.0808 am050e060i60
 0.60 -0.50 65  1.8660 1.9177   0.5765 1.0758 1.5743  1.0000 0.1499 0.0782 am050e060i65
 0.60 -0.50 70  1.8599 1.9342   0.5811 1.0808 1.5795  1.0000 0.1470 0.0760 am050e060i70
 0.60 -0.50 75  1.8554 1.9480   0.5848 1.0850 1.5839  1.0000 0.1448 0.0743 am050e060i75
 0.60 -0.50 80  1.8521 1.9584   0.5875 1.0882 1.5873  1.0000 0.1432 0.0731 am050e060i80
 0.60 -0.50 85  1.8501 1.9649   0.5893 1.0902 1.5894  1.0000 0.1422 0.0724 am050e060i85
 0.60 -0.50 90  1.8495 1.9671   0.5899 1.0909 1.5902  1.0000 0.1419 0.0721 am050e060i90
 0.60 -0.45  5  1.9636 1.7797   0.5253 1.0315 1.5355  1.0000 0.1965 0.1104 am045e060i05
 0.60 -0.45 10  1.9595 1.7880   0.5277 1.0340 1.5381  1.0000 0.1943 0.1087 am045e060i10
 0.60 -0.45 15  1.9533 1.7975   0.5309 1.0370 1.5409  1.0000 0.1912 0.1064 am045e060i15
 0.60 -0.45 20  1.9457 1.8073   0.5347 1.0405 1.5441  1.0000 0.1874 0.1037 am045e060i20
 0.60 -0.45 25  1.9367 1.8175   0.5392 1.0443 1.5475  1.0000 0.1830 0.1007 am045e060i25
 0.60 -0.45 30  1.9267 1.8292   0.5442 1.0484 1.5512  1.0000 0.1783 0.0975 am045e060i30
 0.60 -0.45 35  1.9165 1.8420   0.5494 1.0530 1.5553  1.0000 0.1733 0.0941 am045e060i35
 0.60 -0.45 40  1.9056 1.8563   0.5552 1.0580 1.5597  1.0000 0.1683 0.0906 am045e060i40
 0.60 -0.45 45  1.8953 1.8722   0.5610 1.0632 1.5645  1.0000 0.1633 0.0872 am045e060i45
 0.60 -0.45 50  1.8852 1.8893   0.5669 1.0687 1.5696  1.0000 0.1586 0.0840 am045e060i50
 0.60 -0.45 55  1.8761 1.9071   0.5726 1.0742 1.5748  1.0000 0.1543 0.0809 am045e060i55
 0.60 -0.45 60  1.8678 1.9251   0.5780 1.0797 1.5801  1.0000 0.1504 0.0781 am045e060i60
 0.60 -0.45 65  1.8607 1.9424   0.5830 1.0848 1.5851  1.0000 0.1470 0.0757 am045e060i65
 0.60 -0.45 70  1.8551 1.9580   0.5873 1.0894 1.5898  1.0000 0.1443 0.0737 am045e060i70
 0.60 -0.45 75  1.8504 1.9711   0.5909 1.0933 1.5938  1.0000 0.1421 0.0721 am045e060i75
 0.60 -0.45 80  1.8472 1.9809   0.5935 1.0963 1.5969  1.0000 0.1406 0.0710 am045e060i80
 0.60 -0.45 85  1.8453 1.9870   0.5951 1.0981 1.5988  1.0000 0.1397 0.0703 am045e060i85
 0.60 -0.45 90  1.8447 1.9891   0.5956 1.0987 1.5994  1.0000 0.1394 0.0701 am045e060i90
 0.60 -0.40  5  1.9502 1.8211   0.5363 1.0459 1.5521  1.0000 0.1887 0.1036 am040e060i05
 0.60 -0.40 10  1.9467 1.8271   0.5382 1.0477 1.5539  1.0000 0.1870 0.1023 am040e060i10
 0.60 -0.40 15  1.9411 1.8350   0.5410 1.0502 1.5562  1.0000 0.1843 0.1004 am040e060i15
 0.60 -0.40 20  1.9342 1.8440   0.5446 1.0533 1.5590  1.0000 0.1809 0.0981 am040e060i20
 0.60 -0.40 25  1.9261 1.8539   0.5487 1.0569 1.5621  1.0000 0.1770 0.0955 am040e060i25
 0.60 -0.40 30  1.9168 1.8645   0.5534 1.0607 1.5656  1.0000 0.1726 0.0926 am040e060i30
 0.60 -0.40 35  1.9072 1.8766   0.5584 1.0650 1.5694  1.0000 0.1681 0.0896 am040e060i35
 0.60 -0.40 40  1.8973 1.8900   0.5638 1.0696 1.5734  1.0000 0.1635 0.0865 am040e060i40
 0.60 -0.40 45  1.8874 1.9048   0.5693 1.0745 1.5778  1.0000 0.1590 0.0835 am040e060i45
 0.60 -0.40 50  1.8783 1.9207   0.5747 1.0795 1.5824  1.0000 0.1546 0.0805 am040e060i50
 0.60 -0.40 55  1.8694 1.9371   0.5802 1.0846 1.5871  1.0000 0.1506 0.0777 am040e060i55
 0.60 -0.40 60  1.8618 1.9538   0.5852 1.0895 1.5917  1.0000 0.1470 0.0752 am040e060i60
 0.60 -0.40 65  1.8549 1.9697   0.5899 1.0942 1.5962  1.0000 0.1439 0.0730 am040e060i65
 0.60 -0.40 70  1.8493 1.9841   0.5939 1.0983 1.6003  1.0000 0.1413 0.0712 am040e060i70
 0.60 -0.40 75  1.8451 1.9963   0.5971 1.1018 1.6038  1.0000 0.1392 0.0698 am040e060i75
 0.60 -0.40 80  1.8420 2.0055   0.5996 1.1045 1.6064  1.0000 0.1378 0.0687 am040e060i80
 0.60 -0.40 85  1.8400 2.0113   0.6012 1.1061 1.6081  1.0000 0.1369 0.0681 am040e060i85
 0.60 -0.40 90  1.8393 2.0131   0.6017 1.1067 1.6087  1.0000 0.1366 0.0679 am040e060i90
 0.60 -0.35  5  1.9353 1.8679   0.5482 1.0609 1.5691  1.0000 0.1804 0.0966 am035e060i05
 0.60 -0.35 10  1.9324 1.8722   0.5497 1.0623 1.5703  1.0000 0.1790 0.0956 am035e060i10
 0.60 -0.35 15  1.9275 1.8785   0.5522 1.0644 1.5722  1.0000 0.1767 0.0940 am035e060i15
 0.60 -0.35 20  1.9212 1.8862   0.5554 1.0670 1.5745  1.0000 0.1737 0.0921 am035e060i20
 0.60 -0.35 25  1.9139 1.8951   0.5592 1.0702 1.5772  1.0000 0.1703 0.0898 am035e060i25
 0.60 -0.35 30  1.9056 1.9048   0.5634 1.0737 1.5803  1.0000 0.1664 0.0874 am035e060i30
 0.60 -0.35 35  1.8967 1.9159   0.5681 1.0775 1.5836  1.0000 0.1624 0.0848 am035e060i35
 0.60 -0.35 40  1.8878 1.9281   0.5730 1.0817 1.5872  1.0000 0.1582 0.0821 am035e060i40
 0.60 -0.35 45  1.8786 1.9415   0.5781 1.0861 1.5911  1.0000 0.1541 0.0794 am035e060i45
 0.60 -0.35 50  1.8700 1.9557   0.5832 1.0906 1.5951  1.0000 0.1502 0.0768 am035e060i50
 0.60 -0.35 55  1.8619 1.9706   0.5882 1.0951 1.5991  1.0000 0.1465 0.0744 am035e060i55
 0.60 -0.35 60  1.8545 1.9855   0.5929 1.0995 1.6032  1.0000 0.1432 0.0721 am035e060i60
 0.60 -0.35 65  1.8484 1.9999   0.5971 1.1036 1.6070  1.0000 0.1404 0.0702 am035e060i65
 0.60 -0.35 70  1.8429 2.0129   0.6008 1.1073 1.6105  1.0000 0.1380 0.0685 am035e060i70
 0.60 -0.35 75  1.8386 2.0238   0.6039 1.1103 1.6134  1.0000 0.1361 0.0672 am035e060i75
 0.60 -0.35 80  1.8356 2.0320   0.6062 1.1126 1.6157  1.0000 0.1347 0.0663 am035e060i80
 0.60 -0.35 85  1.8338 2.0373   0.6075 1.1141 1.6171  1.0000 0.1339 0.0657 am035e060i85
 0.60 -0.35 90  1.8332 2.0391   0.6080 1.1146 1.6176  1.0000 0.1336 0.0655 am035e060i90
 0.60 -0.30  5  1.9190 1.9195   0.5609 1.0763 1.5858  1.0000 0.1715 0.0893 am030e060i05
 0.60 -0.30 10  1.9164 1.9226   0.5622 1.0774 1.5867  1.0000 0.1703 0.0886 am030e060i10
 0.60 -0.30 15  1.9122 1.9275   0.5643 1.0791 1.5881  1.0000 0.1684 0.0874 am030e060i15
 0.60 -0.30 20  1.9066 1.9338   0.5671 1.0813 1.5900  1.0000 0.1659 0.0858 am030e060i20
 0.60 -0.30 25  1.9001 1.9413   0.5705 1.0839 1.5923  1.0000 0.1629 0.0839 am030e060i25
 0.60 -0.30 30  1.8929 1.9499   0.5742 1.0870 1.5948  1.0000 0.1596 0.0818 am030e060i30
 0.60 -0.30 35  1.8848 1.9597   0.5785 1.0904 1.5977  1.0000 0.1560 0.0796 am030e060i35
 0.60 -0.30 40  1.8767 1.9703   0.5830 1.0940 1.6008  1.0000 0.1524 0.0774 am030e060i40
 0.60 -0.30 45  1.8685 1.9820   0.5875 1.0978 1.6041  1.0000 0.1488 0.0751 am030e060i45
 0.60 -0.30 50  1.8605 1.9944   0.5922 1.1018 1.6074  1.0000 0.1453 0.0728 am030e060i50
 0.60 -0.30 55  1.8533 2.0073   0.5966 1.1057 1.6108  1.0000 0.1420 0.0707 am030e060i55
 0.60 -0.30 60  1.8464 2.0201   0.6009 1.1095 1.6142  1.0000 0.1391 0.0688 am030e060i60
 0.60 -0.30 65  1.8403 2.0325   0.6048 1.1130 1.6174  1.0000 0.1365 0.0671 am030e060i65
 0.60 -0.30 70  1.8355 2.0438   0.6081 1.1162 1.6202  1.0000 0.1343 0.0657 am030e060i70
 0.60 -0.30 75  1.8316 2.0532   0.6108 1.1188 1.6226  1.0000 0.1325 0.0645 am030e060i75
 0.60 -0.30 80  1.8287 2.0605   0.6129 1.1208 1.6244  1.0000 0.1313 0.0637 am030e060i80
 0.60 -0.30 85  1.8269 2.0651   0.6141 1.1220 1.6256  1.0000 0.1306 0.0632 am030e060i85
 0.60 -0.30 90  1.8263 2.0666   0.6146 1.1224 1.6260  1.0000 0.1303 0.0630 am030e060i90
 0.60 -0.25  5  1.9007 1.9751   0.5744 1.0918 1.6019  1.0000 0.1619 0.0820 am025e060i05
 0.60 -0.25 10  1.8985 1.9774   0.5755 1.0926 1.6026  1.0000 0.1610 0.0814 am025e060i10
 0.60 -0.25 15  1.8949 1.9811   0.5773 1.0940 1.6037  1.0000 0.1594 0.0805 am025e060i15
 0.60 -0.25 20  1.8901 1.9860   0.5797 1.0958 1.6051  1.0000 0.1574 0.0792 am025e060i20
 0.60 -0.25 25  1.8845 1.9921   0.5826 1.0980 1.6069  1.0000 0.1549 0.0777 am025e060i25
 0.60 -0.25 30  1.8783 1.9992   0.5859 1.1005 1.6090  1.0000 0.1521 0.0761 am025e060i30
 0.60 -0.25 35  1.8712 2.0071   0.5897 1.1034 1.6113  1.0000 0.1491 0.0743 am025e060i35
 0.60 -0.25 40  1.8640 2.0159   0.5936 1.1065 1.6138  1.0000 0.1460 0.0724 am025e060i40
 0.60 -0.25 45  1.8569 2.0257   0.5976 1.1097 1.6165  1.0000 0.1429 0.0705 am025e060i45
 0.60 -0.25 50  1.8497 2.0359   0.6017 1.1130 1.6192  1.0000 0.1399 0.0687 am025e060i50
 0.60 -0.25 55  1.8429 2.0464   0.6057 1.1163 1.6219  1.0000 0.1370 0.0670 am025e060i55
 0.60 -0.25 60  1.8369 2.0570   0.6094 1.1194 1.6246  1.0000 0.1344 0.0654 am025e060i60
 0.60 -0.25 65  1.8314 2.0670   0.6128 1.1223 1.6271  1.0000 0.1322 0.0639 am025e060i65
 0.60 -0.25 70  1.8269 2.0762   0.6158 1.1250 1.6293  1.0000 0.1302 0.0627 am025e060i70
 0.60 -0.25 75  1.8234 2.0841   0.6181 1.1271 1.6312  1.0000 0.1287 0.0617 am025e060i75
 0.60 -0.25 80  1.8209 2.0901   0.6199 1.1288 1.6326  1.0000 0.1276 0.0611 am025e060i80
 0.60 -0.25 85  1.8194 2.0938   0.6210 1.1298 1.6335  1.0000 0.1269 0.0606 am025e060i85
 0.60 -0.25 90  1.8189 2.0949   0.6213 1.1301 1.6338  1.0000 0.1267 0.0605 am025e060i90
 0.60 -0.20  5  1.8800 2.0335   0.5890 1.1073 1.6171  1.0000 0.1518 0.0746 am020e060i05
 0.60 -0.20 10  1.8781 2.0351   0.5899 1.1079 1.6176  1.0000 0.1510 0.0742 am020e060i10
 0.60 -0.20 15  1.8752 2.0378   0.5914 1.1089 1.6184  1.0000 0.1498 0.0735 am020e060i15
 0.60 -0.20 20  1.8713 2.0414   0.5933 1.1103 1.6195  1.0000 0.1481 0.0726 am020e060i20
 0.60 -0.20 25  1.8667 2.0458   0.5957 1.1121 1.6208  1.0000 0.1461 0.0714 am020e060i25
 0.60 -0.20 30  1.8615 2.0511   0.5985 1.1141 1.6224  1.0000 0.1439 0.0702 am020e060i30
 0.60 -0.20 35  1.8554 2.0571   0.6017 1.1164 1.6241  1.0000 0.1415 0.0688 am020e060i35
 0.60 -0.20 40  1.8492 2.0638   0.6051 1.1189 1.6261  1.0000 0.1389 0.0673 am020e060i40
 0.60 -0.20 45  1.8430 2.0711   0.6085 1.1214 1.6281  1.0000 0.1364 0.0658 am020e060i45
 0.60 -0.20 50  1.8370 2.0789   0.6119 1.1240 1.6302  1.0000 0.1339 0.0644 am020e060i50
 0.60 -0.20 55  1.8312 2.0869   0.6153 1.1267 1.6322  1.0000 0.1315 0.0630 am020e060i55
 0.60 -0.20 60  1.8260 2.0947   0.6184 1.1292 1.6342  1.0000 0.1293 0.0617 am020e060i60
 0.60 -0.20 65  1.8215 2.1023   0.6212 1.1315 1.6360  1.0000 0.1274 0.0606 am020e060i65
 0.60 -0.20 70  1.8176 2.1093   0.6237 1.1336 1.6377  1.0000 0.1258 0.0597 am020e060i70
 0.60 -0.20 75  1.8143 2.1150   0.6257 1.1352 1.6391  1.0000 0.1245 0.0589 am020e060i75
 0.60 -0.20 80  1.8119 2.1196   0.6272 1.1365 1.6401  1.0000 0.1236 0.0583 am020e060i80
 0.60 -0.20 85  1.8106 2.1223   0.6281 1.1373 1.6408  1.0000 0.1230 0.0580 am020e060i85
 0.60 -0.20 90  1.8101 2.1231   0.6285 1.1376 1.6410  1.0000 0.1228 0.0578 am020e060i90
 0.60 -0.15  5  1.8563 2.0921   0.6047 1.1224 1.6310  1.0000 0.1409 0.0673 am015e060i05
 0.60 -0.15 10  1.8549 2.0931   0.6054 1.1229 1.6313  1.0000 0.1404 0.0670 am015e060i10
 0.60 -0.15 15  1.8526 2.0947   0.6065 1.1236 1.6319  1.0000 0.1394 0.0666 am015e060i15
 0.60 -0.15 20  1.8497 2.0969   0.6081 1.1247 1.6326  1.0000 0.1382 0.0659 am015e060i20
 0.60 -0.15 25  1.8461 2.0998   0.6099 1.1260 1.6335  1.0000 0.1367 0.0651 am015e060i25
 0.60 -0.15 30  1.8418 2.1032   0.6122 1.1275 1.6346  1.0000 0.1350 0.0642 am015e060i30
 0.60 -0.15 35  1.8370 2.1070   0.6147 1.1292 1.6359  1.0000 0.1332 0.0632 am015e060i35
 0.60 -0.15 40  1.8322 2.1113   0.6173 1.1311 1.6372  1.0000 0.1312 0.0621 am015e060i40
 0.60 -0.15 45  1.8273 2.1161   0.6200 1.1330 1.6386  1.0000 0.1293 0.0611 am015e060i45
 0.60 -0.15 50  1.8226 2.1211   0.6227 1.1349 1.6401  1.0000 0.1273 0.0600 am015e060i50
 0.60 -0.15 55  1.8178 2.1264   0.6254 1.1368 1.6415  1.0000 0.1255 0.0590 am015e060i55
 0.60 -0.15 60  1.8134 2.1315   0.6279 1.1386 1.6428  1.0000 0.1238 0.0581 am015e060i60
 0.60 -0.15 65  1.8096 2.1363   0.6302 1.1403 1.6441  1.0000 0.1223 0.0572 am015e060i65
 0.60 -0.15 70  1.8064 2.1407   0.6321 1.1418 1.6452  1.0000 0.1210 0.0565 am015e060i70
 0.60 -0.15 75  1.8038 2.1446   0.6336 1.1430 1.6461  1.0000 0.1200 0.0559 am015e060i75
 0.60 -0.15 80  1.8020 2.1473   0.6348 1.1439 1.6468  1.0000 0.1192 0.0555 am015e060i80
 0.60 -0.15 85  1.8008 2.1492   0.6355 1.1444 1.6472  1.0000 0.1188 0.0553 am015e060i85
 0.60 -0.15 90  1.8003 2.1498   0.6358 1.1446 1.6474  1.0000 0.1186 0.0552 am015e060i90
 0.60 -0.10  5  1.8296 2.1455   0.6215 1.1371 1.6432  1.0000 0.1294 0.0603 am010e060i05
 0.60 -0.10 10  1.8287 2.1460   0.6220 1.1374 1.6434  1.0000 0.1290 0.0601 am010e060i10
 0.60 -0.10 15  1.8272 2.1467   0.6228 1.1379 1.6438  1.0000 0.1284 0.0598 am010e060i15
 0.60 -0.10 20  1.8249 2.1477   0.6239 1.1386 1.6442  1.0000 0.1276 0.0594 am010e060i20
 0.60 -0.10 25  1.8222 2.1491   0.6253 1.1395 1.6448  1.0000 0.1266 0.0589 am010e060i25
 0.60 -0.10 30  1.8192 2.1506   0.6269 1.1404 1.6454  1.0000 0.1254 0.0583 am010e060i30
 0.60 -0.10 35  1.8158 2.1524   0.6286 1.1415 1.6462  1.0000 0.1242 0.0577 am010e060i35
 0.60 -0.10 40  1.8124 2.1544   0.6305 1.1427 1.6470  1.0000 0.1229 0.0570 am010e060i40
 0.60 -0.10 45  1.8089 2.1566   0.6324 1.1439 1.6478  1.0000 0.1215 0.0563 am010e060i45
 0.60 -0.10 50  1.8054 2.1591   0.6343 1.1451 1.6487  1.0000 0.1202 0.0557 am010e060i50
 0.60 -0.10 55  1.8019 2.1615   0.6362 1.1463 1.6495  1.0000 0.1189 0.0550 am010e060i55
 0.60 -0.10 60  1.7988 2.1639   0.6379 1.1476 1.6503  1.0000 0.1177 0.0544 am010e060i60
 0.60 -0.10 65  1.7958 2.1662   0.6396 1.1485 1.6511  1.0000 0.1167 0.0539 am010e060i65
 0.60 -0.10 70  1.7934 2.1682   0.6409 1.1494 1.6517  1.0000 0.1158 0.0534 am010e060i70
 0.60 -0.10 75  1.7914 2.1700   0.6421 1.1502 1.6522  1.0000 0.1150 0.0530 am010e060i75
 0.60 -0.10 80  1.7900 2.1713   0.6429 1.1508 1.6526  1.0000 0.1145 0.0527 am010e060i80
 0.60 -0.10 85  1.7892 2.1721   0.6434 1.1511 1.6529  1.0000 0.1142 0.0526 am010e060i85
 0.60 -0.10 90  1.7889 2.1725   0.6436 1.1513 1.6530  1.0000 0.1141 0.0525 am010e060i90
 0.60 -0.05  5  1.7981 2.1846   0.6400 1.1507 1.6535  1.0000 0.1171 0.0536 am005e060i05
 0.60 -0.05 10  1.7976 2.1848   0.6402 1.1509 1.6536  1.0000 0.1169 0.0535 am005e060i10
 0.60 -0.05 15  1.7967 2.1848   0.6407 1.1511 1.6537  1.0000 0.1166 0.0534 am005e060i15
 0.60 -0.05 20  1.7956 2.1849   0.6412 1.1514 1.6539  1.0000 0.1162 0.0532 am005e060i20
 0.60 -0.05 25  1.7942 2.1850   0.6420 1.1518 1.6542  1.0000 0.1157 0.0529 am005e060i25
 0.60 -0.05 30  1.7926 2.1852   0.6428 1.1523 1.6545  1.0000 0.1151 0.0527 am005e060i30
 0.60 -0.05 35  1.7909 2.1853   0.6437 1.1528 1.6548  1.0000 0.1145 0.0524 am005e060i35
 0.60 -0.05 40  1.7890 2.1856   0.6447 1.1533 1.6552  1.0000 0.1138 0.0521 am005e060i40
 0.60 -0.05 45  1.7871 2.1860   0.6457 1.1539 1.6555  1.0000 0.1131 0.0517 am005e060i45
 0.60 -0.05 50  1.7852 2.1863   0.6467 1.1545 1.6559  1.0000 0.1124 0.0514 am005e060i50
 0.60 -0.05 55  1.7833 2.1867   0.6477 1.1550 1.6562  1.0000 0.1118 0.0511 am005e060i55
 0.60 -0.05 60  1.7815 2.1871   0.6486 1.1556 1.6566  1.0000 0.1111 0.0508 am005e060i60
 0.60 -0.05 65  1.7799 2.1873   0.6495 1.1560 1.6569  1.0000 0.1106 0.0506 am005e060i65
 0.60 -0.05 70  1.7785 2.1877   0.6503 1.1565 1.6571  1.0000 0.1101 0.0503 am005e060i70
 0.60 -0.05 75  1.7773 2.1881   0.6509 1.1568 1.6574  1.0000 0.1097 0.0502 am005e060i75
 0.60 -0.05 80  1.7765 2.1882   0.6513 1.1570 1.6575  1.0000 0.1094 0.0500 am005e060i80
 0.60 -0.05 85  1.7760 2.1884   0.6516 1.1572 1.6576  1.0000 0.1093 0.0499 am005e060i85
 0.60 -0.05 90  1.7758 2.1884   0.6517 1.1573 1.6577  1.0000 0.1092 0.0499 am005e060i90
 0.60 +0.00  5  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i05
 0.60 +0.00 10  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i10
 0.60 +0.00 15  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i15
 0.60 +0.00 20  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i20
 0.60 +0.00 25  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i25
 0.60 +0.00 30  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i30
 0.60 +0.00 35  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i35
 0.60 +0.00 40  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i40
 0.60 +0.00 45  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i45
 0.60 +0.00 50  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i50
 0.60 +0.00 55  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i55
 0.60 +0.00 60  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i60
 0.60 +0.00 65  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i65
 0.60 +0.00 70  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i70
 0.60 +0.00 75  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i75
 0.60 +0.00 80  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i80
 0.60 +0.00 85  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i85
 0.60 +0.00 90  1.7611 2.1938   0.6601 1.1625 1.6614  1.0000 0.1040 0.0474 ap000e060i90
 0.60 +0.05  5  1.7163 2.1486   0.6826 1.1715 1.6670  1.0000 0.0902 0.0420 ap005e060i05
 0.60 +0.05 10  1.7169 2.1494   0.6823 1.1714 1.6669  1.0000 0.0904 0.0420 ap005e060i10
 0.60 +0.05 15  1.7179 2.1507   0.6818 1.1712 1.6668  1.0000 0.0907 0.0422 ap005e060i15
 0.60 +0.05 20  1.7192 2.1524   0.6811 1.1710 1.6667  1.0000 0.0911 0.0423 ap005e060i20
 0.60 +0.05 25  1.7209 2.1546   0.6803 1.1707 1.6665  1.0000 0.0916 0.0425 ap005e060i25
 0.60 +0.05 30  1.7229 2.1571   0.6793 1.1703 1.6663  1.0000 0.0922 0.0427 ap005e060i30
 0.60 +0.05 35  1.7250 2.1599   0.6782 1.1700 1.6661  1.0000 0.0928 0.0430 ap005e060i35
 0.60 +0.05 40  1.7274 2.1629   0.6771 1.1696 1.6659  1.0000 0.0935 0.0432 ap005e060i40
 0.60 +0.05 45  1.7298 2.1660   0.6759 1.1691 1.6657  1.0000 0.0943 0.0435 ap005e060i45
 0.60 +0.05 50  1.7323 2.1692   0.6747 1.1687 1.6655  1.0000 0.0950 0.0438 ap005e060i50
 0.60 +0.05 55  1.7347 2.1723   0.6735 1.1684 1.6652  1.0000 0.0957 0.0440 ap005e060i55
 0.60 +0.05 60  1.7370 2.1752   0.6724 1.1680 1.6650  1.0000 0.0964 0.0443 ap005e060i60
 0.60 +0.05 65  1.7391 2.1778   0.6714 1.1677 1.6648  1.0000 0.0970 0.0445 ap005e060i65
 0.60 +0.05 70  1.7408 2.1800   0.6706 1.1674 1.6647  1.0000 0.0975 0.0447 ap005e060i70
 0.60 +0.05 75  1.7421 2.1819   0.6700 1.1672 1.6646  1.0000 0.0979 0.0449 ap005e060i75
 0.60 +0.05 80  1.7431 2.1832   0.6695 1.1670 1.6645  1.0000 0.0982 0.0450 ap005e060i80
 0.60 +0.05 85  1.7438 2.1841   0.6692 1.1669 1.6644  1.0000 0.0984 0.0451 ap005e060i85
 0.60 +0.05 90  1.7440 2.1843   0.6691 1.1669 1.6644  1.0000 0.0985 0.0451 ap005e060i90
 0.60 +0.10  5  1.6614 2.0139   0.7079 1.1762 1.6706  1.0000 0.0755 0.0375 ap010e060i05
 0.60 +0.10 10  1.6628 2.0170   0.7073 1.1760 1.6705  1.0000 0.0759 0.0376 ap010e060i10
 0.60 +0.10 15  1.6650 2.0222   0.7062 1.1758 1.6704  1.0000 0.0765 0.0378 ap010e060i15
 0.60 +0.10 20  1.6680 2.0292   0.7047 1.1754 1.6701  1.0000 0.0773 0.0381 ap010e060i20
 0.60 +0.10 25  1.6719 2.0378   0.7028 1.1750 1.6699  1.0000 0.0783 0.0384 ap010e060i25
 0.60 +0.10 30  1.6763 2.0478   0.7006 1.1745 1.6696  1.0000 0.0795 0.0388 ap010e060i30
 0.60 +0.10 35  1.6814 2.0590   0.6982 1.1740 1.6693  1.0000 0.0809 0.0393 ap010e060i35
 0.60 +0.10 40  1.6869 2.0708   0.6956 1.1734 1.6689  1.0000 0.0823 0.0397 ap010e060i40
 0.60 +0.10 45  1.6922 2.0832   0.6931 1.1729 1.6686  1.0000 0.0838 0.0402 ap010e060i45
 0.60 +0.10 50  1.6976 2.0955   0.6906 1.1724 1.6682  1.0000 0.0853 0.0407 ap010e060i50
 0.60 +0.10 55  1.7030 2.1074   0.6881 1.1718 1.6679  1.0000 0.0867 0.0412 ap010e060i55
 0.60 +0.10 60  1.7082 2.1186   0.6858 1.1714 1.6676  1.0000 0.0881 0.0416 ap010e060i60
 0.60 +0.10 65  1.7129 2.1287   0.6836 1.1710 1.6673  1.0000 0.0894 0.0420 ap010e060i65
 0.60 +0.10 70  1.7168 2.1374   0.6819 1.1706 1.6671  1.0000 0.0905 0.0423 ap010e060i70
 0.60 +0.10 75  1.7199 2.1445   0.6805 1.1703 1.6669  1.0000 0.0914 0.0426 ap010e060i75
 0.60 +0.10 80  1.7223 2.1497   0.6794 1.1701 1.6667  1.0000 0.0921 0.0428 ap010e060i80
 0.60 +0.10 85  1.7237 2.1529   0.6788 1.1700 1.6666  1.0000 0.0925 0.0430 ap010e060i85
 0.60 +0.10 90  1.7242 2.1540   0.6786 1.1700 1.6666  1.0000 0.0926 0.0430 ap010e060i90
 0.60 +0.15  5  1.5920 1.7509   0.7375 1.1740 1.6735  1.0000 0.0600 0.0343 ap015e060i05
 0.60 +0.15 10  1.5945 1.7589   0.7362 1.1740 1.6734  1.0000 0.0606 0.0345 ap015e060i10
 0.60 +0.15 15  1.5987 1.7720   0.7343 1.1739 1.6732  1.0000 0.0615 0.0347 ap015e060i15
 0.60 +0.15 20  1.6043 1.7899   0.7316 1.1737 1.6729  1.0000 0.0627 0.0350 ap015e060i20
 0.60 +0.15 25  1.6109 1.8117   0.7285 1.1735 1.6725  1.0000 0.0643 0.0355 ap015e060i25
 0.60 +0.15 30  1.6187 1.8369   0.7249 1.1733 1.6722  1.0000 0.0661 0.0360 ap015e060i30
 0.60 +0.15 35  1.6276 1.8648   0.7208 1.1731 1.6717  1.0000 0.0681 0.0365 ap015e060i35
 0.60 +0.15 40  1.6367 1.8943   0.7166 1.1729 1.6713  1.0000 0.0703 0.0371 ap015e060i40
 0.60 +0.15 45  1.6463 1.9248   0.7124 1.1727 1.6708  1.0000 0.0725 0.0377 ap015e060i45
 0.60 +0.15 50  1.6561 1.9549   0.7080 1.1725 1.6704  1.0000 0.0749 0.0383 ap015e060i50
 0.60 +0.15 55  1.6651 1.9841   0.7040 1.1723 1.6700  1.0000 0.0771 0.0389 ap015e060i55
 0.60 +0.15 60  1.6738 2.0114   0.7003 1.1722 1.6696  1.0000 0.0793 0.0394 ap015e060i60
 0.60 +0.15 65  1.6819 2.0359   0.6968 1.1720 1.6692  1.0000 0.0813 0.0399 ap015e060i65
 0.60 +0.15 70  1.6887 2.0571   0.6940 1.1719 1.6689  1.0000 0.0831 0.0404 ap015e060i70
 0.60 +0.15 75  1.6941 2.0741   0.6917 1.1718 1.6687  1.0000 0.0845 0.0407 ap015e060i75
 0.60 +0.15 80  1.6982 2.0866   0.6900 1.1717 1.6685  1.0000 0.0856 0.0410 ap015e060i80
 0.60 +0.15 85  1.7007 2.0943   0.6889 1.1717 1.6684  1.0000 0.0862 0.0412 ap015e060i85
 0.60 +0.15 90  1.7015 2.0969   0.6886 1.1717 1.6684  1.0000 0.0864 0.0412 ap015e060i90
 0.60 +0.20  5  1.5031 1.3383   0.7728 1.1616 1.6779  1.0000 0.0437 0.0327 ap020e060i05
 0.60 +0.20 10  1.5073 1.3540   0.7708 1.1619 1.6777  1.0000 0.0444 0.0328 ap020e060i10
 0.60 +0.20 15  1.5140 1.3795   0.7677 1.1624 1.6774  1.0000 0.0456 0.0331 ap020e060i15
 0.60 +0.20 20  1.5228 1.4140   0.7637 1.1630 1.6769  1.0000 0.0473 0.0334 ap020e060i20
 0.60 +0.20 25  1.5339 1.4565   0.7587 1.1637 1.6764  1.0000 0.0493 0.0339 ap020e060i25
 0.60 +0.20 30  1.5465 1.5055   0.7530 1.1646 1.6758  1.0000 0.0518 0.0344 ap020e060i30
 0.60 +0.20 35  1.5604 1.5594   0.7469 1.1654 1.6751  1.0000 0.0545 0.0349 ap020e060i35
 0.60 +0.20 40  1.5750 1.6167   0.7405 1.1663 1.6745  1.0000 0.0575 0.0355 ap020e060i40
 0.60 +0.20 45  1.5902 1.6754   0.7340 1.1672 1.6738  1.0000 0.0606 0.0362 ap020e060i45
 0.60 +0.20 50  1.6051 1.7337   0.7277 1.1681 1.6731  1.0000 0.0638 0.0368 ap020e060i50
 0.60 +0.20 55  1.6196 1.7899   0.7217 1.1689 1.6724  1.0000 0.0669 0.0374 ap020e060i55
 0.60 +0.20 60  1.6330 1.8424   0.7162 1.1696 1.6718  1.0000 0.0699 0.0380 ap020e060i60
 0.60 +0.20 65  1.6452 1.8898   0.7113 1.1702 1.6713  1.0000 0.0727 0.0385 ap020e060i65
 0.60 +0.20 70  1.6558 1.9304   0.7070 1.1707 1.6709  1.0000 0.0751 0.0389 ap020e060i70
 0.60 +0.20 75  1.6641 1.9632   0.7037 1.1711 1.6705  1.0000 0.0771 0.0393 ap020e060i75
 0.60 +0.20 80  1.6704 1.9874   0.7013 1.1714 1.6702  1.0000 0.0786 0.0396 ap020e060i80
 0.60 +0.20 85  1.6742 2.0021   0.6997 1.1715 1.6701  1.0000 0.0796 0.0397 ap020e060i85
 0.60 +0.20 90  1.6755 2.0071   0.6993 1.1716 1.6700  1.0000 0.0799 0.0398 ap020e060i90
 0.60 +0.25  5  1.3846 0.8037   0.8182 1.1329 1.6867  1.0000 0.0265 0.0329 ap025e060i05
 0.60 +0.25 10  1.3912 0.8280   0.8152 1.1341 1.6863  1.0000 0.0274 0.0331 ap025e060i10
 0.60 +0.25 15  1.4020 0.8676   0.8104 1.1361 1.6857  1.0000 0.0289 0.0333 ap025e060i15
 0.60 +0.25 20  1.4166 0.9216   0.8038 1.1386 1.6848  1.0000 0.0310 0.0336 ap025e060i20
 0.60 +0.25 25  1.4341 0.9881   0.7960 1.1415 1.6838  1.0000 0.0336 0.0340 ap025e060i25
 0.60 +0.25 30  1.4538 1.0652   0.7874 1.1447 1.6827  1.0000 0.0366 0.0344 ap025e060i30
 0.60 +0.25 35  1.4754 1.1507   0.7781 1.1481 1.6815  1.0000 0.0401 0.0348 ap025e060i35
 0.60 +0.25 40  1.4982 1.2418   0.7685 1.1514 1.6802  1.0000 0.0439 0.0353 ap025e060i40
 0.60 +0.25 45  1.5208 1.3361   0.7592 1.1546 1.6790  1.0000 0.0479 0.0358 ap025e060i45
 0.60 +0.25 50  1.5430 1.4303   0.7502 1.1575 1.6777  1.0000 0.0520 0.0364 ap025e060i50
 0.60 +0.25 55  1.5644 1.5216   0.7416 1.1602 1.6765  1.0000 0.0561 0.0368 ap025e060i55
 0.60 +0.25 60  1.5843 1.6076   0.7339 1.1626 1.6754  1.0000 0.0600 0.0373 ap025e060i60
 0.60 +0.25 65  1.6018 1.6852   0.7271 1.1647 1.6744  1.0000 0.0636 0.0377 ap025e060i65
 0.60 +0.25 70  1.6172 1.7524   0.7213 1.1664 1.6735  1.0000 0.0668 0.0381 ap025e060i70
 0.60 +0.25 75  1.6293 1.8070   0.7167 1.1678 1.6728  1.0000 0.0694 0.0384 ap025e060i75
 0.60 +0.25 80  1.6383 1.8474   0.7134 1.1687 1.6725  1.0000 0.0713 0.0386 ap025e060i80
 0.60 +0.25 85  1.6438 1.8721   0.7113 1.1693 1.6721  1.0000 0.0726 0.0388 ap025e060i85
 0.60 +0.25 90  1.6457 1.8805   0.7107 1.1695 1.6720  1.0000 0.0730 0.0388 ap025e060i90
 0.60 +0.30  5  1.2054 0.2354   0.8889 1.0715 1.7037  1.0000 0.0084 0.0355 ap030e060i05
 0.60 +0.30 10  1.2190 0.2657   0.8826 1.0759 1.7029  1.0000 0.0095 0.0356 ap030e060i10
 0.60 +0.30 15  1.2401 0.3154   0.8729 1.0825 1.7016  1.0000 0.0113 0.0357 ap030e060i15
 0.60 +0.30 20  1.2669 0.3835   0.8608 1.0905 1.7000  1.0000 0.0138 0.0359 ap030e060i20
 0.60 +0.30 25  1.2976 0.4688   0.8471 1.0992 1.6979  1.0000 0.0169 0.0360 ap030e060i25
 0.60 +0.30 30  1.3308 0.5690   0.8325 1.1080 1.6957  1.0000 0.0206 0.0362 ap030e060i30
 0.60 +0.30 35  1.3654 0.6818   0.8177 1.1165 1.6933  1.0000 0.0249 0.0365 ap030e060i35
 0.60 +0.30 40  1.4000 0.8040   0.8034 1.1247 1.6908  1.0000 0.0295 0.0367 ap030e060i40
 0.60 +0.30 45  1.4340 0.9323   0.7896 1.1323 1.6883  1.0000 0.0344 0.0369 ap030e060i45
 0.60 +0.30 50  1.4669 1.0626   0.7766 1.1391 1.6858  1.0000 0.0395 0.0372 ap030e060i50
 0.60 +0.30 55  1.4977 1.1913   0.7646 1.1452 1.6835  1.0000 0.0445 0.0374 ap030e060i55
 0.60 +0.30 60  1.5258 1.3138   0.7540 1.1504 1.6813  1.0000 0.0494 0.0376 ap030e060i60
 0.60 +0.30 65  1.5509 1.4261   0.7446 1.1549 1.6794  1.0000 0.0539 0.0378 ap030e060i65
 0.60 +0.30 70  1.5717 1.5246   0.7371 1.1585 1.6778  1.0000 0.0579 0.0380 ap030e060i70
 0.60 +0.30 75  1.5889 1.6054   0.7309 1.1613 1.6765  1.0000 0.0612 0.0381 ap030e060i75
 0.60 +0.30 80  1.6012 1.6656   0.7265 1.1633 1.6755  1.0000 0.0637 0.0382 ap030e060i80
 0.60 +0.30 85  1.6088 1.7027   0.7239 1.1646 1.6749  1.0000 0.0652 0.0383 ap030e060i85
 0.60 +0.30 90  1.6114 1.7153   0.7230 1.1650 1.6748  1.0000 0.0657 0.0383 ap030e060i90
 0.60 +0.35  5  1.2356 0.9615   1.7332 2.1415 2.6748  1.0000 0.0109 0.0114 ap035e060i05
 0.60 +0.35 10  1.2371 0.9734   1.7317 2.1423 2.6746  1.0000 0.0112 0.0115 ap035e060i10
 0.60 +0.35 15  1.2395 0.9925   1.7293 2.1435 2.6742  1.0000 0.0115 0.0116 ap035e060i15
 0.60 +0.35 20  1.2427 1.0183   1.7261 2.1451 2.6737  1.0000 0.0120 0.0117 ap035e060i20
 0.60 +0.35 25  1.2466 1.0492   1.7222 2.1469 2.6731  1.0000 0.0125 0.0119 ap035e060i25
 0.60 +0.35 30  1.1313 0.0935   0.9115 1.0311 1.7180  1.0000 0.0038 0.0402 ap035e060i30
 0.60 +0.35 35  1.2063 0.2195   0.8778 1.0589 1.7134  1.0000 0.0088 0.0400 ap035e060i35
 0.60 +0.35 40  1.2678 0.3597   0.8514 1.0794 1.7086  1.0000 0.0143 0.0398 ap035e060i40
 0.60 +0.35 45  1.3226 0.5105   0.8288 1.0961 1.7039  1.0000 0.0202 0.0396 ap035e060i45
 0.60 +0.35 50  1.3717 0.6677   0.8092 1.1100 1.6993  1.0000 0.0263 0.0394 ap035e060i50
 0.60 +0.35 55  1.4162 0.8265   0.7921 1.1217 1.6950  1.0000 0.0324 0.0392 ap035e060i55
 0.60 +0.35 60  1.4557 0.9813   0.7774 1.1316 1.6910  1.0000 0.0383 0.0390 ap035e060i60
 0.60 +0.35 65  1.4901 1.1265   0.7649 1.1397 1.6875  1.0000 0.0438 0.0388 ap035e060i65
 0.60 +0.35 70  1.5190 1.2560   0.7546 1.1462 1.6845  1.0000 0.0486 0.0387 ap035e060i70
 0.60 +0.35 75  1.5419 1.3643   0.7466 1.1512 1.6821  1.0000 0.0526 0.0386 ap035e060i75
 0.60 +0.35 80  1.5586 1.4461   0.7409 1.1548 1.6804  1.0000 0.0556 0.0385 ap035e060i80
 0.60 +0.35 85  1.5687 1.4970   0.7375 1.1569 1.6793  1.0000 0.0575 0.0384 ap035e060i85
 0.60 +0.35 90  1.5722 1.5145   0.7363 1.1577 1.6790  1.0000 0.0582 0.0384 ap035e060i90
 0.60 +0.40  5  1.1796 0.5426   1.7834 2.1036 2.6910  1.0000 0.0066 0.0122 ap040e060i05
 0.60 +0.40 10  1.1828 0.5622   1.7804 2.1057 2.6903  1.0000 0.0069 0.0122 ap040e060i10
 0.60 +0.40 15  1.1878 0.5939   1.7756 2.1090 2.6893  1.0000 0.0073 0.0123 ap040e060i15
 0.60 +0.40 20  1.1944 0.6365   1.7693 2.1133 2.6879  1.0000 0.0079 0.0124 ap040e060i20
 0.60 +0.40 25  1.2021 0.6885   1.7620 2.1182 2.6862  1.0000 0.0086 0.0126 ap040e060i25
 0.60 +0.40 30  1.2106 0.7480   1.7540 2.1234 2.6844  1.0000 0.0095 0.0127 ap040e060i30
 0.60 +0.40 35  1.2196 0.8132   1.7454 2.1288 2.6825  1.0000 0.0105 0.0129 ap040e060i35
 0.60 +0.40 40  1.2286 0.8821   1.7369 2.1341 2.6805  1.0000 0.0115 0.0131 ap040e060i40
 0.60 +0.40 45  1.1549 0.1200   0.8925 1.0307 1.7285  1.0000 0.0053 0.0441 ap040e060i45
 0.60 +0.40 50  1.2451 0.2880   0.8546 1.0640 1.7204  1.0000 0.0124 0.0432 ap040e060i50
 0.60 +0.40 55  1.3138 0.4632   0.8273 1.0869 1.7128  1.0000 0.0196 0.0424 ap040e060i55
 0.60 +0.40 60  1.3707 0.6390   0.8056 1.1043 1.7059  1.0000 0.0266 0.0416 ap040e060i60
 0.60 +0.40 65  1.4179 0.8085   0.7885 1.1180 1.6998  1.0000 0.0331 0.0409 ap040e060i65
 0.60 +0.40 70  1.4568 0.9636   0.7748 1.1288 1.6947  1.0000 0.0388 0.0403 ap040e060i70
 0.60 +0.40 75  1.4875 1.0963   0.7643 1.1369 1.6906  1.0000 0.0436 0.0398 ap040e060i75
 0.60 +0.40 80  1.5098 1.1983   0.7568 1.1426 1.6876  1.0000 0.0472 0.0394 ap040e060i80
 0.60 +0.40 85  1.5229 1.2628   0.7525 1.1460 1.6858  1.0000 0.0495 0.0392 ap040e060i85
 0.60 +0.40 90  1.5274 1.2848   0.7510 1.1471 1.6852  1.0000 0.0502 0.0391 ap040e060i90
 0.60 +0.45  5  1.0556 0.0509   1.8954 2.0008 2.7243  1.0000 0.0007 0.0142 ap045e060i05
 0.60 +0.45 10  1.0680 0.0755   1.8835 2.0116 2.7227  1.0000 0.0011 0.0142 ap045e060i10
 0.60 +0.45 15  1.0846 0.1156   1.8676 2.0257 2.7202  1.0000 0.0016 0.0142 ap045e060i15
 0.60 +0.45 20  1.1028 0.1705   1.8505 2.0408 2.7169  1.0000 0.0024 0.0142 ap045e060i20
 0.60 +0.45 25  1.1219 0.2390   1.8326 2.0560 2.7131  1.0000 0.0034 0.0142 ap045e060i25
 0.60 +0.45 30  1.1408 0.3191   1.8149 2.0706 2.7088  1.0000 0.0046 0.0143 ap045e060i30
 0.60 +0.45 35  1.1593 0.4090   1.7979 2.0843 2.7043  1.0000 0.0058 0.0143 ap045e060i35
 0.60 +0.45 40  1.1771 0.5070   1.7816 2.0970 2.6997  1.0000 0.0073 0.0143 ap045e060i40
 0.60 +0.45 45  1.1937 0.6097   1.7664 2.1085 2.6951  1.0000 0.0087 0.0143 ap045e060i45
 0.60 +0.45 50  1.2092 0.7153   1.7523 2.1188 2.6906  1.0000 0.0103 0.0143 ap045e060i50
 0.60 +0.45 55  1.1674 0.1331   0.8816 1.0291 1.7394  1.0000 0.0063 0.0471 ap045e060i55
 0.60 +0.45 60  1.2622 0.3155   0.8434 1.0645 1.7279  1.0000 0.0144 0.0455 ap045e060i60
 0.60 +0.45 65  1.3309 0.4968   0.8175 1.0880 1.7178  1.0000 0.0219 0.0441 ap045e060i65
 0.60 +0.45 70  1.3837 0.6678   0.7986 1.1050 1.7094  1.0000 0.0286 0.0429 ap045e060i70
 0.60 +0.45 75  1.4242 0.8178   0.7846 1.1175 1.7028  1.0000 0.0342 0.0419 ap045e060i75
 0.60 +0.45 80  1.4531 0.9359   0.7750 1.1262 1.6979  1.0000 0.0385 0.0411 ap045e060i80
 0.60 +0.45 85  1.4709 1.0119   0.7691 1.1313 1.6950  1.0000 0.0411 0.0406 ap045e060i85
 0.60 +0.45 90  1.4766 1.0380   0.7673 1.1330 1.6941  1.0000 0.0420 0.0405 ap045e060i90
 0.60 +0.50  5  1.0990 0.3280   2.7920 3.0683 3.7044  1.0000 0.0023 0.0069 ap050e060i05
 0.60 +0.50 10  1.1018 0.3478   2.7880 3.0718 3.7033  1.0000 0.0024 0.0069 ap050e060i10
 0.60 +0.50 15  1.1062 0.3797   2.7817 3.0771 3.7014  1.0000 0.0026 0.0070 ap050e060i15
 0.60 +0.50 20  1.1118 0.4230   2.7738 3.0838 3.6990  1.0000 0.0030 0.0070 ap050e060i20
 0.60 +0.50 25  1.1181 0.4758   2.7648 3.0914 3.6961  1.0000 0.0034 0.0071 ap050e060i25
 0.60 +0.50 30  1.1250 0.5368   2.7550 3.0994 3.6929  1.0000 0.0038 0.0071 ap050e060i30
 0.60 +0.50 35  1.1321 0.6038   2.7450 3.1075 3.6895  1.0000 0.0044 0.0072 ap050e060i35
 0.60 +0.50 40  1.0787 0.0955   1.8679 2.0148 2.7351  1.0000 0.0016 0.0167 ap050e060i40
 0.60 +0.50 45  1.1191 0.2183   1.8305 2.0485 2.7254  1.0000 0.0036 0.0164 ap050e060i45
 0.60 +0.50 50  1.1502 0.3493   1.8024 2.0730 2.7163  1.0000 0.0056 0.0161 ap050e060i50
 0.60 +0.50 55  1.1761 0.4849   1.7792 2.0924 2.7077  1.0000 0.0077 0.0158 ap050e060i55
 0.60 +0.50 60  1.0807 0.0313   0.9145 0.9883 1.7597  1.0000 0.0016 0.0507 ap050e060i60
 0.60 +0.50 65  1.2166 0.2120   0.8580 1.0439 1.7435  1.0000 0.0103 0.0484 ap050e060i65
 0.60 +0.50 70  1.2950 0.3875   0.8284 1.0728 1.7302  1.0000 0.0180 0.0464 ap050e060i70
 0.60 +0.50 75  1.3501 0.5461   0.8089 1.0920 1.7198  1.0000 0.0245 0.0448 ap050e060i75
 0.60 +0.50 80  1.3881 0.6738   0.7959 1.1048 1.7123  1.0000 0.0294 0.0436 ap050e060i80
 0.60 +0.50 85  1.4105 0.7574   0.7885 1.1122 1.7078  1.0000 0.0324 0.0428 ap050e060i85
 0.60 +0.50 90  1.4179 0.7865   0.7861 1.1147 1.7063  1.0000 0.0335 0.0425 ap050e060i90
 0.70 -0.50  5  1.9662 1.7619   0.5211 1.0246 1.5268  1.0000 0.1985 0.1127 am050e070i05
 0.70 -0.50 10  1.9619 1.7721   0.5238 1.0277 1.5300  1.0000 0.1961 0.1106 am050e070i10
 0.70 -0.50 15  1.9550 1.7824   0.5274 1.0310 1.5330  1.0000 0.1925 0.1080 am050e070i15
 0.70 -0.50 20  1.9462 1.7929   0.5316 1.0346 1.5363  1.0000 0.1883 0.1050 am050e070i20
 0.70 -0.50 25  1.9364 1.8042   0.5364 1.0387 1.5399  1.0000 0.1834 0.1017 am050e070i25
 0.70 -0.50 30  1.9251 1.8166   0.5420 1.0434 1.5440  1.0000 0.1781 0.0980 am050e070i30
 0.70 -0.50 35  1.9135 1.8311   0.5479 1.0485 1.5486  1.0000 0.1725 0.0942 am050e070i35
 0.70 -0.50 40  1.9015 1.8477   0.5544 1.0541 1.5537  1.0000 0.1669 0.0903 am050e070i40
 0.70 -0.50 45  1.8900 1.8663   0.5609 1.0602 1.5592  1.0000 0.1613 0.0864 am050e070i45
 0.70 -0.50 50  1.8787 1.8869   0.5677 1.0666 1.5652  1.0000 0.1561 0.0827 am050e070i50
 0.70 -0.50 55  1.8687 1.9086   0.5743 1.0732 1.5715  1.0000 0.1513 0.0793 am050e070i55
 0.70 -0.50 60  1.8596 1.9306   0.5806 1.0797 1.5780  1.0000 0.1470 0.0761 am050e070i60
 0.70 -0.50 65  1.8521 1.9518   0.5863 1.0859 1.5843  1.0000 0.1433 0.0734 am050e070i65
 0.70 -0.50 70  1.8457 1.9710   0.5914 1.0916 1.5901  1.0000 0.1403 0.0712 am050e070i70
 0.70 -0.50 75  1.8410 1.9870   0.5955 1.0963 1.5951  1.0000 0.1380 0.0695 am050e070i75
 0.70 -0.50 80  1.8378 1.9990   0.5985 1.0999 1.5990  1.0000 0.1364 0.0682 am050e070i80
 0.70 -0.50 85  1.8356 2.0066   0.6005 1.1022 1.6015  1.0000 0.1354 0.0675 am050e070i85
 0.70 -0.50 90  1.8349 2.0091   0.6011 1.1030 1.6023  1.0000 0.1351 0.0672 am050e070i90
 0.70 -0.45  5  1.9538 1.7992   0.5312 1.0377 1.5420  1.0000 0.1914 0.1064 am045e070i05
 0.70 -0.45 10  1.9499 1.8070   0.5335 1.0402 1.5445  1.0000 0.1893 0.1048 am045e070i10
 0.70 -0.45 15  1.9440 1.8162   0.5367 1.0433 1.5474  1.0000 0.1862 0.1025 am045e070i15
 0.70 -0.45 20  1.9358 1.8264   0.5408 1.0468 1.5506  1.0000 0.1823 0.0998 am045e070i20
 0.70 -0.45 25  1.9265 1.8373   0.5455 1.0508 1.5542  1.0000 0.1779 0.0968 am045e070i25
 0.70 -0.45 30  1.9163 1.8497   0.5507 1.0553 1.5581  1.0000 0.1730 0.0935 am045e070i30
 0.70 -0.45 35  1.9052 1.8636   0.5565 1.0602 1.5625  1.0000 0.1678 0.0901 am045e070i35
 0.70 -0.45 40  1.8942 1.8796   0.5625 1.0656 1.5674  1.0000 0.1626 0.0865 am045e070i40
 0.70 -0.45 45  1.8830 1.8972   0.5689 1.0713 1.5726  1.0000 0.1575 0.0830 am045e070i45
 0.70 -0.45 50  1.8727 1.9165   0.5753 1.0773 1.5782  1.0000 0.1526 0.0796 am045e070i50
 0.70 -0.45 55  1.8629 1.9369   0.5816 1.0834 1.5839  1.0000 0.1481 0.0765 am045e070i55
 0.70 -0.45 60  1.8544 1.9574   0.5875 1.0895 1.5898  1.0000 0.1440 0.0736 am045e070i60
 0.70 -0.45 65  1.8469 1.9774   0.5930 1.0952 1.5955  1.0000 0.1406 0.0711 am045e070i65
 0.70 -0.45 70  1.8411 1.9953   0.5977 1.1004 1.6007  1.0000 0.1377 0.0690 am045e070i70
 0.70 -0.45 75  1.8362 2.0105   0.6017 1.1048 1.6053  1.0000 0.1355 0.0674 am045e070i75
 0.70 -0.45 80  1.8328 2.0219   0.6046 1.1081 1.6087  1.0000 0.1340 0.0663 am045e070i80
 0.70 -0.45 85  1.8308 2.0288   0.6064 1.1102 1.6109  1.0000 0.1330 0.0656 am045e070i85
 0.70 -0.45 90  1.8301 2.0313   0.6070 1.1109 1.6117  1.0000 0.1327 0.0653 am045e070i90
 0.70 -0.40  5  1.9403 1.8426   0.5426 1.0528 1.5594  1.0000 0.1836 0.0997 am040e070i05
 0.70 -0.40 10  1.9368 1.8483   0.5445 1.0546 1.5611  1.0000 0.1819 0.0984 am040e070i10
 0.70 -0.40 15  1.9315 1.8561   0.5473 1.0572 1.5634  1.0000 0.1792 0.0965 am040e070i15
 0.70 -0.40 20  1.9243 1.8652   0.5510 1.0603 1.5663  1.0000 0.1758 0.0942 am040e070i20
 0.70 -0.40 25  1.9156 1.8756   0.5555 1.0641 1.5696  1.0000 0.1718 0.0916 am040e070i25
 0.70 -0.40 30  1.9063 1.8872   0.5604 1.0682 1.5733  1.0000 0.1673 0.0887 am040e070i30
 0.70 -0.40 35  1.8960 1.9003   0.5658 1.0728 1.5773  1.0000 0.1627 0.0856 am040e070i35
 0.70 -0.40 40  1.8858 1.9152   0.5715 1.0778 1.5818  1.0000 0.1579 0.0824 am040e070i40
 0.70 -0.40 45  1.8754 1.9317   0.5775 1.0831 1.5865  1.0000 0.1532 0.0793 am040e070i45
 0.70 -0.40 50  1.8656 1.9495   0.5835 1.0886 1.5915  1.0000 0.1487 0.0763 am040e070i50
 0.70 -0.40 55  1.8565 1.9683   0.5894 1.0942 1.5967  1.0000 0.1445 0.0734 am040e070i55
 0.70 -0.40 60  1.8483 1.9872   0.5949 1.0997 1.6019  1.0000 0.1408 0.0708 am040e070i60
 0.70 -0.40 65  1.8414 2.0055   0.6000 1.1049 1.6069  1.0000 0.1376 0.0686 am040e070i65
 0.70 -0.40 70  1.8353 2.0221   0.6045 1.1095 1.6115  1.0000 0.1349 0.0667 am040e070i70
 0.70 -0.40 75  1.8309 2.0360   0.6081 1.1134 1.6154  1.0000 0.1328 0.0652 am040e070i75
 0.70 -0.40 80  1.8278 2.0467   0.6108 1.1164 1.6184  1.0000 0.1313 0.0641 am040e070i80
 0.70 -0.40 85  1.8257 2.0534   0.6125 1.1183 1.6203  1.0000 0.1304 0.0635 am040e070i85
 0.70 -0.40 90  1.8251 2.0557   0.6131 1.1189 1.6210  1.0000 0.1301 0.0633 am040e070i90
 0.70 -0.35  5  1.9254 1.8915   0.5549 1.0685 1.5770  1.0000 0.1753 0.0927 am035e070i05
 0.70 -0.35 10  1.9224 1.8957   0.5565 1.0698 1.5783  1.0000 0.1739 0.0917 am035e070i10
 0.70 -0.35 15  1.9176 1.9021   0.5590 1.0720 1.5802  1.0000 0.1716 0.0902 am035e070i15
 0.70 -0.35 20  1.9112 1.9100   0.5623 1.0747 1.5826  1.0000 0.1686 0.0883 am035e070i20
 0.70 -0.35 25  1.9034 1.9193   0.5664 1.0780 1.5854  1.0000 0.1650 0.0860 am035e070i25
 0.70 -0.35 30  1.8949 1.9299   0.5709 1.0818 1.5887  1.0000 0.1611 0.0835 am035e070i30
 0.70 -0.35 35  1.8856 1.9418   0.5759 1.0859 1.5923  1.0000 0.1569 0.0808 am035e070i35
 0.70 -0.35 40  1.8761 1.9554   0.5812 1.0904 1.5962  1.0000 0.1527 0.0781 am035e070i40
 0.70 -0.35 45  1.8668 1.9703   0.5867 1.0952 1.6004  1.0000 0.1484 0.0753 am035e070i45
 0.70 -0.35 50  1.8575 1.9864   0.5923 1.1001 1.6048  1.0000 0.1444 0.0727 am035e070i50
 0.70 -0.35 55  1.8493 2.0032   0.5976 1.1051 1.6093  1.0000 0.1406 0.0702 am035e070i55
 0.70 -0.35 60  1.8413 2.0202   0.6028 1.1100 1.6138  1.0000 0.1372 0.0679 am035e070i60
 0.70 -0.35 65  1.8347 2.0366   0.6075 1.1146 1.6180  1.0000 0.1342 0.0659 am035e070i65
 0.70 -0.35 70  1.8293 2.0515   0.6115 1.1187 1.6219  1.0000 0.1317 0.0642 am035e070i70
 0.70 -0.35 75  1.8247 2.0642   0.6149 1.1221 1.6252  1.0000 0.1298 0.0629 am035e070i75
 0.70 -0.35 80  1.8217 2.0738   0.6174 1.1247 1.6278  1.0000 0.1284 0.0619 am035e070i80
 0.70 -0.35 85  1.8199 2.0800   0.6189 1.1263 1.6294  1.0000 0.1275 0.0613 am035e070i85
 0.70 -0.35 90  1.8193 2.0819   0.6194 1.1269 1.6299  1.0000 0.1273 0.0611 am035e070i90
 0.70 -0.30  5  1.9088 1.9455   0.5681 1.0844 1.5945  1.0000 0.1664 0.0855 am030e070i05
 0.70 -0.30 10  1.9062 1.9486   0.5695 1.0855 1.5954  1.0000 0.1652 0.0848 am030e070i10
 0.70 -0.30 15  1.9021 1.9537   0.5716 1.0873 1.5969  1.0000 0.1633 0.0836 am030e070i15
 0.70 -0.30 20  1.8966 1.9602   0.5745 1.0896 1.5988  1.0000 0.1607 0.0820 am030e070i20
 0.70 -0.30 25  1.8896 1.9681   0.5782 1.0925 1.6012  1.0000 0.1577 0.0801 am030e070i25
 0.70 -0.30 30  1.8819 1.9774   0.5822 1.0957 1.6040  1.0000 0.1543 0.0780 am030e070i30
 0.70 -0.30 35  1.8738 1.9881   0.5867 1.0994 1.6071  1.0000 0.1506 0.0758 am030e070i35
 0.70 -0.30 40  1.8651 1.9998   0.5916 1.1033 1.6104  1.0000 0.1469 0.0735 am030e070i40
 0.70 -0.30 45  1.8567 2.0129   0.5965 1.1075 1.6140  1.0000 0.1432 0.0711 am030e070i45
 0.70 -0.30 50  1.8482 2.0271   0.6015 1.1118 1.6177  1.0000 0.1396 0.0689 am030e070i50
 0.70 -0.30 55  1.8404 2.0415   0.6065 1.1161 1.6214  1.0000 0.1362 0.0667 am030e070i55
 0.70 -0.30 60  1.8335 2.0563   0.6110 1.1203 1.6252  1.0000 0.1331 0.0648 am030e070i60
 0.70 -0.30 65  1.8271 2.0705   0.6153 1.1242 1.6287  1.0000 0.1305 0.0630 am030e070i65
 0.70 -0.30 70  1.8221 2.0835   0.6189 1.1278 1.6319  1.0000 0.1282 0.0615 am030e070i70
 0.70 -0.30 75  1.8183 2.0944   0.6219 1.1307 1.6346  1.0000 0.1264 0.0604 am030e070i75
 0.70 -0.30 80  1.8153 2.1028   0.6241 1.1329 1.6366  1.0000 0.1252 0.0595 am030e070i80
 0.70 -0.30 85  1.8135 2.1081   0.6255 1.1343 1.6379  1.0000 0.1244 0.0590 am030e070i85
 0.70 -0.30 90  1.8129 2.1099   0.6260 1.1348 1.6384  1.0000 0.1241 0.0588 am030e070i90
 0.70 -0.25  5  1.8905 2.0041   0.5822 1.1006 1.6113  1.0000 0.1569 0.0783 am025e070i05
 0.70 -0.25 10  1.8883 2.0065   0.5833 1.1015 1.6120  1.0000 0.1559 0.0777 am025e070i10
 0.70 -0.25 15  1.8848 2.0103   0.5852 1.1029 1.6132  1.0000 0.1543 0.0768 am025e070i15
 0.70 -0.25 20  1.8799 2.0155   0.5877 1.1048 1.6147  1.0000 0.1522 0.0755 am025e070i20
 0.70 -0.25 25  1.8739 2.0219   0.5909 1.1072 1.6166  1.0000 0.1497 0.0740 am025e070i25
 0.70 -0.25 30  1.8672 2.0296   0.5944 1.1099 1.6189  1.0000 0.1468 0.0723 am025e070i30
 0.70 -0.25 35  1.8602 2.0384   0.5983 1.1130 1.6213  1.0000 0.1437 0.0705 am025e070i35
 0.70 -0.25 40  1.8524 2.0482   0.6026 1.1163 1.6241  1.0000 0.1406 0.0686 am025e070i40
 0.70 -0.25 45  1.8448 2.0591   0.6070 1.1199 1.6270  1.0000 0.1374 0.0667 am025e070i45
 0.70 -0.25 50  1.8375 2.0706   0.6114 1.1234 1.6300  1.0000 0.1343 0.0648 am025e070i50
 0.70 -0.25 55  1.8305 2.0826   0.6158 1.1271 1.6330  1.0000 0.1313 0.0631 am025e070i55
 0.70 -0.25 60  1.8243 2.0949   0.6198 1.1306 1.6359  1.0000 0.1287 0.0614 am025e070i60
 0.70 -0.25 65  1.8188 2.1065   0.6234 1.1339 1.6387  1.0000 0.1263 0.0600 am025e070i65
 0.70 -0.25 70  1.8140 2.1171   0.6267 1.1368 1.6413  1.0000 0.1244 0.0587 am025e070i70
 0.70 -0.25 75  1.8103 2.1260   0.6293 1.1392 1.6434  1.0000 0.1228 0.0578 am025e070i75
 0.70 -0.25 80  1.8077 2.1330   0.6312 1.1410 1.6449  1.0000 0.1217 0.0570 am025e070i80
 0.70 -0.25 85  1.8061 2.1373   0.6324 1.1421 1.6459  1.0000 0.1210 0.0566 am025e070i85
 0.70 -0.25 90  1.8056 2.1388   0.6328 1.1425 1.6463  1.0000 0.1207 0.0565 am025e070i90
 0.70 -0.20  5  1.8699 2.0659   0.5973 1.1168 1.6272  1.0000 0.1467 0.0710 am020e070i05
 0.70 -0.20 10  1.8681 2.0675   0.5982 1.1175 1.6278  1.0000 0.1460 0.0706 am020e070i10
 0.70 -0.20 15  1.8649 2.0703   0.5998 1.1186 1.6286  1.0000 0.1447 0.0699 am020e070i15
 0.70 -0.20 20  1.8607 2.0741   0.6020 1.1201 1.6298  1.0000 0.1430 0.0690 am020e070i20
 0.70 -0.20 25  1.8557 2.0790   0.6046 1.1220 1.6312  1.0000 0.1410 0.0678 am020e070i25
 0.70 -0.20 30  1.8502 2.0848   0.6076 1.1242 1.6329  1.0000 0.1387 0.0665 am020e070i30
 0.70 -0.20 35  1.8442 2.0915   0.6109 1.1267 1.6348  1.0000 0.1362 0.0651 am020e070i35
 0.70 -0.20 40  1.8377 2.0990   0.6145 1.1294 1.6369  1.0000 0.1336 0.0636 am020e070i40
 0.70 -0.20 45  1.8313 2.1073   0.6182 1.1322 1.6392  1.0000 0.1310 0.0621 am020e070i45
 0.70 -0.20 50  1.8252 2.1162   0.6219 1.1351 1.6414  1.0000 0.1284 0.0607 am020e070i50
 0.70 -0.20 55  1.8192 2.1254   0.6255 1.1380 1.6437  1.0000 0.1260 0.0593 am020e070i55
 0.70 -0.20 60  1.8136 2.1344   0.6290 1.1407 1.6459  1.0000 0.1238 0.0580 am020e070i60
 0.70 -0.20 65  1.8088 2.1432   0.6321 1.1433 1.6480  1.0000 0.1218 0.0568 am020e070i65
 0.70 -0.20 70  1.8049 2.1512   0.6347 1.1455 1.6499  1.0000 0.1201 0.0558 am020e070i70
 0.70 -0.20 75  1.8018 2.1579   0.6369 1.1476 1.6514  1.0000 0.1188 0.0551 am020e070i75
 0.70 -0.20 80  1.7990 2.1631   0.6386 1.1488 1.6526  1.0000 0.1178 0.0545 am020e070i80
 0.70 -0.20 85  1.7975 2.1663   0.6396 1.1497 1.6533  1.0000 0.1172 0.0541 am020e070i85
 0.70 -0.20 90  1.7970 2.1675   0.6399 1.1500 1.6536  1.0000 0.1170 0.0540 am020e070i90
 0.70 -0.15  5  1.8459 2.1281   0.6137 1.1328 1.6419  1.0000 0.1359 0.0639 am015e070i05
 0.70 -0.15 10  1.8445 2.1292   0.6144 1.1333 1.6423  1.0000 0.1353 0.0636 am015e070i10
 0.70 -0.15 15  1.8421 2.1309   0.6157 1.1341 1.6429  1.0000 0.1344 0.0631 am015e070i15
 0.70 -0.15 20  1.8389 2.1333   0.6173 1.1353 1.6437  1.0000 0.1332 0.0624 am015e070i20
 0.70 -0.15 25  1.8352 2.1365   0.6194 1.1367 1.6447  1.0000 0.1316 0.0616 am015e070i25
 0.70 -0.15 30  1.8309 2.1404   0.6217 1.1383 1.6459  1.0000 0.1299 0.0607 am015e070i30
 0.70 -0.15 35  1.8260 2.1449   0.6244 1.1402 1.6472  1.0000 0.1280 0.0597 am015e070i35
 0.70 -0.15 40  1.8208 2.1497   0.6273 1.1421 1.6487  1.0000 0.1260 0.0586 am015e070i40
 0.70 -0.15 45  1.8156 2.1553   0.6302 1.1442 1.6503  1.0000 0.1240 0.0575 am015e070i45
 0.70 -0.15 50  1.8106 2.1610   0.6331 1.1463 1.6519  1.0000 0.1220 0.0565 am015e070i50
 0.70 -0.15 55  1.8058 2.1672   0.6359 1.1484 1.6534  1.0000 0.1201 0.0554 am015e070i55
 0.70 -0.15 60  1.8012 2.1731   0.6387 1.1504 1.6550  1.0000 0.1184 0.0545 am015e070i60
 0.70 -0.15 65  1.7972 2.1789   0.6412 1.1523 1.6564  1.0000 0.1168 0.0536 am015e070i65
 0.70 -0.15 70  1.7938 2.1839   0.6433 1.1539 1.6576  1.0000 0.1155 0.0529 am015e070i70
 0.70 -0.15 75  1.7911 2.1883   0.6450 1.1553 1.6586  1.0000 0.1144 0.0523 am015e070i75
 0.70 -0.15 80  1.7892 2.1918   0.6462 1.1563 1.6594  1.0000 0.1137 0.0519 am015e070i80
 0.70 -0.15 85  1.7881 2.1937   0.6470 1.1569 1.6599  1.0000 0.1132 0.0516 am015e070i85
 0.70 -0.15 90  1.7876 2.1944   0.6473 1.1571 1.6601  1.0000 0.1130 0.0515 am015e070i90
 0.70 -0.10  5  1.8187 2.1855   0.6313 1.1482 1.6549  1.0000 0.1244 0.0569 am010e070i05
 0.70 -0.10 10  1.8178 2.1860   0.6319 1.1486 1.6552  1.0000 0.1240 0.0567 am010e070i10
 0.70 -0.10 15  1.8162 2.1869   0.6327 1.1491 1.6555  1.0000 0.1234 0.0564 am010e070i15
 0.70 -0.10 20  1.8140 2.1880   0.6339 1.1498 1.6560  1.0000 0.1226 0.0560 am010e070i20
 0.70 -0.10 25  1.8114 2.1896   0.6353 1.1508 1.6566  1.0000 0.1216 0.0555 am010e070i25
 0.70 -0.10 30  1.8081 2.1914   0.6370 1.1518 1.6574  1.0000 0.1204 0.0549 am010e070i30
 0.70 -0.10 35  1.8046 2.1935   0.6389 1.1530 1.6582  1.0000 0.1191 0.0543 am010e070i35
 0.70 -0.10 40  1.8009 2.1960   0.6410 1.1543 1.6591  1.0000 0.1177 0.0536 am010e070i40
 0.70 -0.10 45  1.7972 2.1988   0.6430 1.1556 1.6600  1.0000 0.1164 0.0529 am010e070i45
 0.70 -0.10 50  1.7936 2.2015   0.6451 1.1570 1.6610  1.0000 0.1150 0.0522 am010e070i50
 0.70 -0.10 55  1.7901 2.2044   0.6470 1.1583 1.6619  1.0000 0.1137 0.0516 am010e070i55
 0.70 -0.10 60  1.7867 2.2073   0.6490 1.1596 1.6628  1.0000 0.1125 0.0510 am010e070i60
 0.70 -0.10 65  1.7837 2.2101   0.6508 1.1607 1.6636  1.0000 0.1114 0.0504 am010e070i65
 0.70 -0.10 70  1.7811 2.2126   0.6523 1.1618 1.6643  1.0000 0.1105 0.0499 am010e070i70
 0.70 -0.10 75  1.7791 2.2147   0.6535 1.1626 1.6649  1.0000 0.1097 0.0495 am010e070i75
 0.70 -0.10 80  1.7776 2.2163   0.6544 1.1633 1.6654  1.0000 0.1092 0.0493 am010e070i80
 0.70 -0.10 85  1.7767 2.2173   0.6549 1.1636 1.6656  1.0000 0.1088 0.0491 am010e070i85
 0.70 -0.10 90  1.7764 2.2176   0.6551 1.1638 1.6657  1.0000 0.1087 0.0490 am010e070i90
 0.70 -0.05  5  1.7870 2.2285   0.6506 1.1626 1.6658  1.0000 0.1122 0.0503 am005e070i05
 0.70 -0.05 10  1.7865 2.2286   0.6509 1.1628 1.6659  1.0000 0.1120 0.0503 am005e070i10
 0.70 -0.05 15  1.7856 2.2286   0.6514 1.1630 1.6661  1.0000 0.1117 0.0501 am005e070i15
 0.70 -0.05 20  1.7844 2.2288   0.6520 1.1634 1.6663  1.0000 0.1113 0.0499 am005e070i20
 0.70 -0.05 25  1.7829 2.2291   0.6528 1.1638 1.6666  1.0000 0.1107 0.0497 am005e070i25
 0.70 -0.05 30  1.7812 2.2293   0.6537 1.1643 1.6669  1.0000 0.1102 0.0494 am005e070i30
 0.70 -0.05 35  1.7794 2.2297   0.6547 1.1649 1.6673  1.0000 0.1095 0.0491 am005e070i35
 0.70 -0.05 40  1.7774 2.2300   0.6557 1.1655 1.6677  1.0000 0.1088 0.0488 am005e070i40
 0.70 -0.05 45  1.7754 2.2306   0.6568 1.1661 1.6681  1.0000 0.1081 0.0485 am005e070i45
 0.70 -0.05 50  1.7735 2.2310   0.6579 1.1668 1.6685  1.0000 0.1074 0.0481 am005e070i50
 0.70 -0.05 55  1.7716 2.2316   0.6590 1.1674 1.6689  1.0000 0.1067 0.0478 am005e070i55
 0.70 -0.05 60  1.7697 2.2322   0.6600 1.1680 1.6692  1.0000 0.1061 0.0475 am005e070i60
 0.70 -0.05 65  1.7680 2.2327   0.6609 1.1685 1.6696  1.0000 0.1055 0.0473 am005e070i65
 0.70 -0.05 70  1.7665 2.2330   0.6617 1.1690 1.6699  1.0000 0.1050 0.0470 am005e070i70
 0.70 -0.05 75  1.7653 2.2335   0.6624 1.1693 1.6701  1.0000 0.1046 0.0469 am005e070i75
 0.70 -0.05 80  1.7644 2.2338   0.6629 1.1696 1.6703  1.0000 0.1043 0.0467 am005e070i80
 0.70 -0.05 85  1.7639 2.2341   0.6632 1.1698 1.6704  1.0000 0.1042 0.0466 am005e070i85
 0.70 -0.05 90  1.7637 2.2340   0.6633 1.1699 1.6705  1.0000 0.1041 0.0466 am005e070i90
 0.70 +0.00  5  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i05
 0.70 +0.00 10  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i10
 0.70 +0.00 15  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i15
 0.70 +0.00 20  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i20
 0.70 +0.00 25  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i25
 0.70 +0.00 30  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i30
 0.70 +0.00 35  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i35
 0.70 +0.00 40  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i40
 0.70 +0.00 45  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i45
 0.70 +0.00 50  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i50
 0.70 +0.00 55  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i55
 0.70 +0.00 60  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i60
 0.70 +0.00 65  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i65
 0.70 +0.00 70  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i70
 0.70 +0.00 75  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i75
 0.70 +0.00 80  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i80
 0.70 +0.00 85  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i85
 0.70 +0.00 90  1.7494 2.2398   0.6718 1.1752 1.6743  1.0000 0.0992 0.0443 ap000e070i90
 0.70 +0.05  5  1.7036 2.1923   0.6955 1.1848 1.6802  1.0000 0.0854 0.0389 ap005e070i05
 0.70 +0.05 10  1.7043 2.1932   0.6951 1.1847 1.6801  1.0000 0.0856 0.0390 ap005e070i10
 0.70 +0.05 15  1.7053 2.1945   0.6946 1.1845 1.6800  1.0000 0.0859 0.0391 ap005e070i15
 0.70 +0.05 20  1.7067 2.1963   0.6939 1.1842 1.6799  1.0000 0.0863 0.0393 ap005e070i20
 0.70 +0.05 25  1.7084 2.1986   0.6930 1.1839 1.6797  1.0000 0.0868 0.0395 ap005e070i25
 0.70 +0.05 30  1.7105 2.2013   0.6919 1.1835 1.6795  1.0000 0.0874 0.0397 ap005e070i30
 0.70 +0.05 35  1.7127 2.2042   0.6907 1.1831 1.6792  1.0000 0.0881 0.0400 ap005e070i35
 0.70 +0.05 40  1.7152 2.2074   0.6895 1.1826 1.6790  1.0000 0.0888 0.0402 ap005e070i40
 0.70 +0.05 45  1.7178 2.2108   0.6882 1.1822 1.6787  1.0000 0.0895 0.0405 ap005e070i45
 0.70 +0.05 50  1.7204 2.2141   0.6869 1.1817 1.6785  1.0000 0.0903 0.0408 ap005e070i50
 0.70 +0.05 55  1.7229 2.2174   0.6856 1.1813 1.6782  1.0000 0.0910 0.0411 ap005e070i55
 0.70 +0.05 60  1.7253 2.2205   0.6844 1.1809 1.6780  1.0000 0.0917 0.0413 ap005e070i60
 0.70 +0.05 65  1.7275 2.2232   0.6834 1.1805 1.6778  1.0000 0.0923 0.0415 ap005e070i65
 0.70 +0.05 70  1.7292 2.2256   0.6825 1.1802 1.6776  1.0000 0.0929 0.0417 ap005e070i70
 0.70 +0.05 75  1.7307 2.2276   0.6818 1.1800 1.6775  1.0000 0.0933 0.0419 ap005e070i75
 0.70 +0.05 80  1.7317 2.2290   0.6813 1.1798 1.6774  1.0000 0.0936 0.0420 ap005e070i80
 0.70 +0.05 85  1.7324 2.2299   0.6809 1.1797 1.6773  1.0000 0.0938 0.0421 ap005e070i85
 0.70 +0.05 90  1.7326 2.2301   0.6809 1.1796 1.6773  1.0000 0.0939 0.0421 ap005e070i90
 0.70 +0.10  5  1.6469 2.0462   0.7225 1.1898 1.6840  1.0000 0.0708 0.0346 ap010e070i05
 0.70 +0.10 10  1.6484 2.0497   0.7217 1.1897 1.6839  1.0000 0.0712 0.0347 ap010e070i10
 0.70 +0.10 15  1.6509 2.0553   0.7204 1.1894 1.6838  1.0000 0.0718 0.0349 ap010e070i15
 0.70 +0.10 20  1.6542 2.0630   0.7188 1.1890 1.6835  1.0000 0.0726 0.0352 ap010e070i20
 0.70 +0.10 25  1.6582 2.0725   0.7168 1.1885 1.6832  1.0000 0.0736 0.0355 ap010e070i25
 0.70 +0.10 30  1.6628 2.0835   0.7144 1.1880 1.6829  1.0000 0.0749 0.0359 ap010e070i30
 0.70 +0.10 35  1.6681 2.0957   0.7118 1.1874 1.6825  1.0000 0.0762 0.0364 ap010e070i35
 0.70 +0.10 40  1.6739 2.1087   0.7090 1.1868 1.6821  1.0000 0.0777 0.0368 ap010e070i40
 0.70 +0.10 45  1.6797 2.1222   0.7062 1.1861 1.6817  1.0000 0.0792 0.0373 ap010e070i45
 0.70 +0.10 50  1.6854 2.1357   0.7034 1.1855 1.6813  1.0000 0.0808 0.0378 ap010e070i50
 0.70 +0.10 55  1.6910 2.1487   0.7007 1.1849 1.6810  1.0000 0.0823 0.0383 ap010e070i55
 0.70 +0.10 60  1.6964 2.1609   0.6982 1.1844 1.6806  1.0000 0.0837 0.0387 ap010e070i60
 0.70 +0.10 65  1.7014 2.1718   0.6959 1.1839 1.6803  1.0000 0.0850 0.0391 ap010e070i65
 0.70 +0.10 70  1.7054 2.1814   0.6940 1.1835 1.6801  1.0000 0.0861 0.0395 ap010e070i70
 0.70 +0.10 75  1.7087 2.1891   0.6925 1.1832 1.6798  1.0000 0.0871 0.0398 ap010e070i75
 0.70 +0.10 80  1.7112 2.1947   0.6913 1.1830 1.6797  1.0000 0.0877 0.0400 ap010e070i80
 0.70 +0.10 85  1.7127 2.1982   0.6906 1.1829 1.6796  1.0000 0.0882 0.0401 ap010e070i85
 0.70 +0.10 90  1.7132 2.1993   0.6904 1.1828 1.6796  1.0000 0.0883 0.0401 ap010e070i90
 0.70 +0.15  5  1.5749 1.7571   0.7540 1.1874 1.6872  1.0000 0.0554 0.0315 ap015e070i05
 0.70 +0.15 10  1.5775 1.7661   0.7527 1.1873 1.6870  1.0000 0.0559 0.0317 ap015e070i10
 0.70 +0.15 15  1.5818 1.7808   0.7505 1.1872 1.6868  1.0000 0.0568 0.0319 ap015e070i15
 0.70 +0.15 20  1.5878 1.8007   0.7476 1.1870 1.6865  1.0000 0.0581 0.0323 ap015e070i20
 0.70 +0.15 25  1.5952 1.8253   0.7440 1.1868 1.6861  1.0000 0.0597 0.0327 ap015e070i25
 0.70 +0.15 30  1.6034 1.8535   0.7401 1.1866 1.6856  1.0000 0.0615 0.0332 ap015e070i30
 0.70 +0.15 35  1.6127 1.8846   0.7356 1.1864 1.6851  1.0000 0.0636 0.0337 ap015e070i35
 0.70 +0.15 40  1.6227 1.9175   0.7310 1.1861 1.6846  1.0000 0.0658 0.0343 ap015e070i40
 0.70 +0.15 45  1.6327 1.9513   0.7263 1.1859 1.6841  1.0000 0.0682 0.0349 ap015e070i45
 0.70 +0.15 50  1.6430 1.9848   0.7216 1.1856 1.6836  1.0000 0.0705 0.0355 ap015e070i50
 0.70 +0.15 55  1.6527 2.0171   0.7172 1.1854 1.6831  1.0000 0.0729 0.0361 ap015e070i55
 0.70 +0.15 60  1.6619 2.0472   0.7132 1.1852 1.6827  1.0000 0.0751 0.0367 ap015e070i60
 0.70 +0.15 65  1.6704 2.0742   0.7094 1.1850 1.6823  1.0000 0.0771 0.0372 ap015e070i65
 0.70 +0.15 70  1.6775 2.0975   0.7063 1.1849 1.6820  1.0000 0.0789 0.0376 ap015e070i70
 0.70 +0.15 75  1.6833 2.1162   0.7038 1.1847 1.6817  1.0000 0.0804 0.0380 ap015e070i75
 0.70 +0.15 80  1.6875 2.1299   0.7020 1.1847 1.6815  1.0000 0.0815 0.0383 ap015e070i80
 0.70 +0.15 85  1.6902 2.1383   0.7009 1.1846 1.6814  1.0000 0.0822 0.0384 ap015e070i85
 0.70 +0.15 90  1.6911 2.1412   0.7005 1.1846 1.6814  1.0000 0.0824 0.0385 ap015e070i90
 0.70 +0.20  5  1.4810 1.3017   0.7923 1.1734 1.6919  1.0000 0.0391 0.0300 ap020e070i05
 0.70 +0.20 10  1.4853 1.3196   0.7902 1.1737 1.6917  1.0000 0.0398 0.0302 ap020e070i10
 0.70 +0.20 15  1.4925 1.3485   0.7868 1.1743 1.6913  1.0000 0.0410 0.0304 ap020e070i15
 0.70 +0.20 20  1.5024 1.3875   0.7821 1.1750 1.6908  1.0000 0.0427 0.0308 ap020e070i20
 0.70 +0.20 25  1.5142 1.4355   0.7766 1.1759 1.6902  1.0000 0.0448 0.0312 ap020e070i25
 0.70 +0.20 30  1.5281 1.4907   0.7701 1.1768 1.6895  1.0000 0.0473 0.0317 ap020e070i30
 0.70 +0.20 35  1.5429 1.5515   0.7634 1.1778 1.6888  1.0000 0.0501 0.0323 ap020e070i35
 0.70 +0.20 40  1.5589 1.6157   0.7562 1.1789 1.6880  1.0000 0.0531 0.0329 ap020e070i40
 0.70 +0.20 45  1.5749 1.6814   0.7492 1.1799 1.6872  1.0000 0.0563 0.0335 ap020e070i45
 0.70 +0.20 50  1.5910 1.7467   0.7422 1.1808 1.6865  1.0000 0.0596 0.0341 ap020e070i50
 0.70 +0.20 55  1.6063 1.8093   0.7356 1.1817 1.6857  1.0000 0.0629 0.0347 ap020e070i55
 0.70 +0.20 60  1.6207 1.8676   0.7296 1.1824 1.6851  1.0000 0.0659 0.0353 ap020e070i60
 0.70 +0.20 65  1.6335 1.9199   0.7243 1.1831 1.6845  1.0000 0.0688 0.0358 ap020e070i65
 0.70 +0.20 70  1.6448 1.9648   0.7196 1.1836 1.6840  1.0000 0.0713 0.0363 ap020e070i70
 0.70 +0.20 75  1.6535 2.0010   0.7161 1.1840 1.6836  1.0000 0.0733 0.0366 ap020e070i75
 0.70 +0.20 80  1.6601 2.0275   0.7134 1.1843 1.6833  1.0000 0.0748 0.0369 ap020e070i80
 0.70 +0.20 85  1.6642 2.0438   0.7118 1.1845 1.6831  1.0000 0.0758 0.0371 ap020e070i85
 0.70 +0.20 90  1.6656 2.0493   0.7112 1.1846 1.6831  1.0000 0.0761 0.0371 ap020e070i90
 0.70 +0.25  5  1.3528 0.7183   0.8429 1.1403 1.7018  1.0000 0.0219 0.0305 ap025e070i05
 0.70 +0.25 10  1.3602 0.7456   0.8394 1.1418 1.7013  1.0000 0.0228 0.0306 ap025e070i10
 0.70 +0.25 15  1.3724 0.7900   0.8337 1.1442 1.7006  1.0000 0.0244 0.0308 ap025e070i15
 0.70 +0.25 20  1.3886 0.8505   0.8262 1.1473 1.6996  1.0000 0.0265 0.0311 ap025e070i20
 0.70 +0.25 25  1.4083 0.9253   0.8172 1.1508 1.6984  1.0000 0.0291 0.0315 ap025e070i25
 0.70 +0.25 30  1.4301 1.0118   0.8074 1.1547 1.6971  1.0000 0.0323 0.0319 ap025e070i30
 0.70 +0.25 35  1.4536 1.1078   0.7970 1.1585 1.6957  1.0000 0.0358 0.0323 ap025e070i35
 0.70 +0.25 40  1.4781 1.2099   0.7864 1.1624 1.6943  1.0000 0.0397 0.0328 ap025e070i40
 0.70 +0.25 45  1.5028 1.3152   0.7759 1.1660 1.6928  1.0000 0.0438 0.0333 ap025e070i45
 0.70 +0.25 50  1.5270 1.4205   0.7658 1.1694 1.6914  1.0000 0.0480 0.0338 ap025e070i50
 0.70 +0.25 55  1.5501 1.5223   0.7564 1.1724 1.6900  1.0000 0.0522 0.0343 ap025e070i55
 0.70 +0.25 60  1.5710 1.6179   0.7480 1.1751 1.6888  1.0000 0.0562 0.0347 ap025e070i60
 0.70 +0.25 65  1.5899 1.7041   0.7405 1.1774 1.6877  1.0000 0.0599 0.0352 ap025e070i65
 0.70 +0.25 70  1.6061 1.7783   0.7342 1.1792 1.6868  1.0000 0.0632 0.0355 ap025e070i70
 0.70 +0.25 75  1.6189 1.8387   0.7293 1.1807 1.6860  1.0000 0.0659 0.0358 ap025e070i75
 0.70 +0.25 80  1.6284 1.8831   0.7257 1.1817 1.6855  1.0000 0.0679 0.0360 ap025e070i80
 0.70 +0.25 85  1.6342 1.9103   0.7235 1.1823 1.6851  1.0000 0.0691 0.0362 ap025e070i85
 0.70 +0.25 90  1.6362 1.9195   0.7228 1.1826 1.6851  1.0000 0.0695 0.0362 ap025e070i90
 0.70 +0.30  5  1.1382 0.1156   0.9319 1.0607 1.7209  1.0000 0.0039 0.0333 ap030e070i05
 0.70 +0.30 10  1.1576 0.1485   0.9225 1.0679 1.7200  1.0000 0.0050 0.0334 ap030e070i10
 0.70 +0.30 15  1.1861 0.2027   0.9089 1.0780 1.7186  1.0000 0.0068 0.0335 ap030e070i15
 0.70 +0.30 20  1.2202 0.2775   0.8928 1.0894 1.7166  1.0000 0.0093 0.0336 ap030e070i20
 0.70 +0.30 25  1.2572 0.3712   0.8757 1.1010 1.7142  1.0000 0.0125 0.0337 ap030e070i25
 0.70 +0.30 30  1.2960 0.4817   0.8582 1.1123 1.7116  1.0000 0.0163 0.0339 ap030e070i30
 0.70 +0.30 35  1.3354 0.6062   0.8408 1.1229 1.7087  1.0000 0.0207 0.0341 ap030e070i35
 0.70 +0.30 40  1.3742 0.7416   0.8242 1.1327 1.7059  1.0000 0.0254 0.0343 ap030e070i40
 0.70 +0.30 45  1.4120 0.8836   0.8084 1.1415 1.7030  1.0000 0.0305 0.0345 ap030e070i45
 0.70 +0.30 50  1.4480 1.0283   0.7938 1.1494 1.7002  1.0000 0.0357 0.0347 ap030e070i50
 0.70 +0.30 55  1.4812 1.1709   0.7806 1.1562 1.6975  1.0000 0.0409 0.0349 ap030e070i55
 0.70 +0.30 60  1.5116 1.3067   0.7688 1.1621 1.6951  1.0000 0.0459 0.0351 ap030e070i60
 0.70 +0.30 65  1.5381 1.4311   0.7587 1.1670 1.6930  1.0000 0.0505 0.0353 ap030e070i65
 0.70 +0.30 70  1.5605 1.5398   0.7504 1.1710 1.6912  1.0000 0.0546 0.0355 ap030e070i70
 0.70 +0.30 75  1.5787 1.6290   0.7437 1.1741 1.6898  1.0000 0.0580 0.0356 ap030e070i75
 0.70 +0.30 80  1.5917 1.6953   0.7390 1.1763 1.6887  1.0000 0.0605 0.0357 ap030e070i80
 0.70 +0.30 85  1.5997 1.7361   0.7362 1.1776 1.6881  1.0000 0.0621 0.0357 ap030e070i85
 0.70 +0.30 90  1.6024 1.7499   0.7352 1.1781 1.6879  1.0000 0.0626 0.0358 ap030e070i90
 0.70 +0.35  5  1.2249 0.9013   1.7549 2.1495 2.6888  1.0000 0.0092 0.0102 ap035e070i05
 0.70 +0.35 10  1.2267 0.9158   1.7530 2.1505 2.6885  1.0000 0.0094 0.0103 ap035e070i10
 0.70 +0.35 15  1.2297 0.9389   1.7501 2.1520 2.6880  1.0000 0.0098 0.0104 ap035e070i15
 0.70 +0.35 20  1.2336 0.9697   1.7461 2.1540 2.6874  1.0000 0.0102 0.0105 ap035e070i20
 0.70 +0.35 25  1.2382 1.0068   1.7416 2.1564 2.6867  1.0000 0.0108 0.0107 ap035e070i25
 0.70 +0.35 30  1.2433 1.0484   1.7365 2.1589 2.6859  1.0000 0.0115 0.0109 ap035e070i30
 0.70 +0.35 35  1.1500 0.1241   0.9142 1.0514 1.7311  1.0000 0.0047 0.0379 ap035e070i35
 0.70 +0.35 40  1.2285 0.2760   0.8791 1.0799 1.7256  1.0000 0.0104 0.0376 ap035e070i40
 0.70 +0.35 45  1.2921 0.4402   0.8520 1.1008 1.7201  1.0000 0.0164 0.0373 ap035e070i45
 0.70 +0.35 50  1.3476 0.6123   0.8291 1.1174 1.7149  1.0000 0.0227 0.0371 ap035e070i50
 0.70 +0.35 55  1.3965 0.7866   0.8099 1.1310 1.7099  1.0000 0.0290 0.0368 ap035e070i55
 0.70 +0.35 60  1.4390 0.9569   0.7937 1.1421 1.7055  1.0000 0.0350 0.0366 ap035e070i60
 0.70 +0.35 65  1.4764 1.1168   0.7797 1.1511 1.7015  1.0000 0.0406 0.0364 ap035e070i65
 0.70 +0.35 70  1.5074 1.2594   0.7684 1.1583 1.6982  1.0000 0.0456 0.0362 ap035e070i70
 0.70 +0.35 75  1.5317 1.3786   0.7598 1.1638 1.6956  1.0000 0.0497 0.0360 ap035e070i75
 0.70 +0.35 80  1.5493 1.4685   0.7536 1.1676 1.6937  1.0000 0.0528 0.0359 ap035e070i80
 0.70 +0.35 85  1.5600 1.5245   0.7500 1.1699 1.6925  1.0000 0.0547 0.0359 ap035e070i85
 0.70 +0.35 90  1.5636 1.5435   0.7487 1.1707 1.6922  1.0000 0.0553 0.0358 ap035e070i90
 0.70 +0.40  5  1.1591 0.4357   1.8143 2.1029 2.7077  1.0000 0.0048 0.0111 ap040e070i05
 0.70 +0.40 10  1.1632 0.4584   1.8104 2.1058 2.7069  1.0000 0.0051 0.0112 ap040e070i10
 0.70 +0.40 15  1.1696 0.4955   1.8042 2.1103 2.7056  1.0000 0.0056 0.0112 ap040e070i15
 0.70 +0.40 20  1.1779 0.5451   1.7963 2.1159 2.7040  1.0000 0.0062 0.0113 ap040e070i20
 0.70 +0.40 25  1.1874 0.6057   1.7872 2.1222 2.7020  1.0000 0.0069 0.0114 ap040e070i25
 0.70 +0.40 30  1.1978 0.6751   1.7774 2.1290 2.6998  1.0000 0.0078 0.0116 ap040e070i30
 0.70 +0.40 35  1.2085 0.7510   1.7672 2.1357 2.6974  1.0000 0.0088 0.0117 ap040e070i35
 0.70 +0.40 40  1.2193 0.8310   1.7570 2.1422 2.6951  1.0000 0.0099 0.0119 ap040e070i40
 0.70 +0.40 45  1.0843 0.0389   0.9359 1.0148 1.7472  1.0000 0.0016 0.0420 ap040e070i45
 0.70 +0.40 50  1.2084 0.2196   0.8809 1.0645 1.7379  1.0000 0.0090 0.0410 ap040e070i50
 0.70 +0.40 55  1.2880 0.4090   0.8482 1.0925 1.7292  1.0000 0.0164 0.0401 ap040e070i55
 0.70 +0.40 60  1.3510 0.6003   0.8236 1.1128 1.7213  1.0000 0.0235 0.0392 ap040e070i60
 0.70 +0.40 65  1.4028 0.7855   0.8043 1.1283 1.7146  1.0000 0.0302 0.0384 ap040e070i65
 0.70 +0.40 70  1.4445 0.9553   0.7893 1.1402 1.7088  1.0000 0.0361 0.0378 ap040e070i70
 0.70 +0.40 75  1.4771 1.1008   0.7779 1.1490 1.7043  1.0000 0.0410 0.0372 ap040e070i75
 0.70 +0.40 80  1.5007 1.2127   0.7698 1.1552 1.7011  1.0000 0.0447 0.0368 ap040e070i80
 0.70 +0.40 85  1.5147 1.2833   0.7651 1.1589 1.6991  1.0000 0.0470 0.0366 ap040e070i85
 0.70 +0.40 90  1.5193 1.3075   0.7636 1.1601 1.6984  1.0000 0.0477 0.0365 ap040e070i90
 0.70 +0.45  5  1.1390 0.7026   2.7471 3.1290 3.6905  1.0000 0.0038 0.0054 ap045e070i05
 0.70 +0.45 10  1.1404 0.7178   2.7451 3.1306 3.6900  1.0000 0.0039 0.0054 ap045e070i10
 0.70 +0.45 15  1.1426 0.7421   2.7420 3.1330 3.6893  1.0000 0.0041 0.0055 ap045e070i15
 0.70 +0.45 20  1.0540 0.0491   1.9089 2.0120 2.7378  1.0000 0.0007 0.0132 ap045e070i20
 0.70 +0.45 25  1.0872 0.1254   1.8772 2.0408 2.7331  1.0000 0.0017 0.0132 ap045e070i25
 0.70 +0.45 30  1.1144 0.2149   1.8515 2.0632 2.7278  1.0000 0.0028 0.0132 ap045e070i30
 0.70 +0.45 35  1.1386 0.3159   1.8287 2.0822 2.7222  1.0000 0.0042 0.0132 ap045e070i35
 0.70 +0.45 40  1.1608 0.4261   1.8081 2.0988 2.7168  1.0000 0.0056 0.0132 ap045e070i40
 0.70 +0.45 45  1.1808 0.5420   1.7897 2.1132 2.7113  1.0000 0.0071 0.0132 ap045e070i45
 0.70 +0.45 50  1.1990 0.6610   1.7730 2.1258 2.7061  1.0000 0.0087 0.0132 ap045e070i50
 0.70 +0.45 55  1.1190 0.0717   0.9140 1.0227 1.7580  1.0000 0.0032 0.0448 ap045e070i55
 0.70 +0.45 60  1.2358 0.2676   0.8649 1.0689 1.7449  1.0000 0.0115 0.0431 ap045e070i60
 0.70 +0.45 65  1.3124 0.4636   0.8353 1.0962 1.7336  1.0000 0.0193 0.0416 ap045e070i65
 0.70 +0.45 70  1.3701 0.6496   0.8141 1.1153 1.7244  1.0000 0.0262 0.0403 ap045e070i70
 0.70 +0.45 75  1.4135 0.8131   0.7988 1.1291 1.7170  1.0000 0.0319 0.0393 ap045e070i75
 0.70 +0.45 80  1.4442 0.9421   0.7884 1.1386 1.7117  1.0000 0.0362 0.0385 ap045e070i80
 0.70 +0.45 85  1.4627 1.0251   0.7821 1.1441 1.7085  1.0000 0.0389 0.0380 ap045e070i85
 0.70 +0.45 90  1.4688 1.0536   0.7802 1.1459 1.7074  1.0000 0.0398 0.0378 ap045e070i90
 0.70 +0.50  5  1.0781 0.2042   2.8331 3.0544 3.7247  1.0000 0.0013 0.0063 ap050e070i05
 0.70 +0.50 10  1.0822 0.2270   2.8273 3.0597 3.7231  1.0000 0.0014 0.0063 ap050e070i10
 0.70 +0.50 15  1.0885 0.2641   2.8182 3.0677 3.7208  1.0000 0.0017 0.0064 ap050e070i15
 0.70 +0.50 20  1.0963 0.3142   2.8071 3.0775 3.7177  1.0000 0.0020 0.0064 ap050e070i20
 0.70 +0.50 25  1.1048 0.3753   2.7950 3.0880 3.7140  1.0000 0.0024 0.0064 ap050e070i25
 0.70 +0.50 30  1.1138 0.4460   2.7823 3.0989 3.7101  1.0000 0.0029 0.0065 ap050e070i30
 0.70 +0.50 35  1.1227 0.5241   2.7696 3.1095 3.7059  1.0000 0.0034 0.0065 ap050e070i35
 0.70 +0.50 40  1.1313 0.6067   2.7574 3.1195 3.7018  1.0000 0.0040 0.0066 ap050e070i40
 0.70 +0.50 45  1.0916 0.1319   1.8679 2.0389 2.7456  1.0000 0.0020 0.0153 ap050e070i45
 0.70 +0.50 50  1.1322 0.2755   1.8305 2.0724 2.7347  1.0000 0.0041 0.0150 ap050e070i50
 0.70 +0.50 55  1.1633 0.4249   1.8023 2.0966 2.7247  1.0000 0.0062 0.0146 ap050e070i55
 0.70 +0.50 60  1.1888 0.5756   1.7796 2.1155 2.7157  1.0000 0.0082 0.0143 ap050e070i60
 0.70 +0.50 65  1.1911 0.1726   0.8796 1.0477 1.7611  1.0000 0.0079 0.0459 ap050e070i65
 0.70 +0.50 70  1.2788 0.3618   0.8455 1.0813 1.7461  1.0000 0.0159 0.0438 ap050e070i70
 0.70 +0.50 75  1.3385 0.5336   0.8238 1.1027 1.7347  1.0000 0.0225 0.0421 ap050e070i75
 0.70 +0.50 80  1.3790 0.6725   0.8097 1.1166 1.7265  1.0000 0.0275 0.0408 ap050e070i80
 0.70 +0.50 85  1.4028 0.7634   0.8017 1.1247 1.7215  1.0000 0.0306 0.0401 ap050e070i85
 0.70 +0.50 90  1.4107 0.7951   0.7992 1.1273 1.7199  1.0000 0.0316 0.0398 ap050e070i90
 0.80 -0.50  5  1.9566 1.7817   0.5269 1.0310 1.5334  1.0000 0.1933 0.1085 am050e080i05
 0.80 -0.50 10  1.9520 1.7911   0.5297 1.0339 1.5364  1.0000 0.1909 0.1066 am050e080i10
 0.80 -0.50 15  1.9451 1.8015   0.5333 1.0373 1.5395  1.0000 0.1874 0.1040 am050e080i15
 0.80 -0.50 20  1.9365 1.8124   0.5376 1.0411 1.5430  1.0000 0.1831 0.1010 am050e080i20
 0.80 -0.50 25  1.9258 1.8243   0.5429 1.0455 1.5469  1.0000 0.1781 0.0976 am050e080i25
 0.80 -0.50 30  1.9144 1.8382   0.5487 1.0505 1.5513  1.0000 0.1726 0.0939 am050e080i30
 0.80 -0.50 35  1.9020 1.8543   0.5553 1.0561 1.5563  1.0000 0.1668 0.0900 am050e080i35
 0.80 -0.50 40  1.8897 1.8731   0.5621 1.0623 1.5619  1.0000 0.1610 0.0859 am050e080i40
 0.80 -0.50 45  1.8773 1.8943   0.5695 1.0691 1.5681  1.0000 0.1553 0.0820 am050e080i45
 0.80 -0.50 50  1.8658 1.9179   0.5768 1.0762 1.5749  1.0000 0.1498 0.0781 am050e080i50
 0.80 -0.50 55  1.8553 1.9429   0.5841 1.0836 1.5820  1.0000 0.1449 0.0746 am050e080i55
 0.80 -0.50 60  1.8459 1.9686   0.5910 1.0910 1.5894  1.0000 0.1405 0.0713 am050e080i60
 0.80 -0.50 65  1.8382 1.9932   0.5973 1.0980 1.5966  1.0000 0.1367 0.0686 am050e080i65
 0.80 -0.50 70  1.8316 2.0155   0.6030 1.1045 1.6033  1.0000 0.1337 0.0663 am050e080i70
 0.80 -0.50 75  1.8266 2.0341   0.6076 1.1099 1.6092  1.0000 0.1313 0.0646 am050e080i75
 0.80 -0.50 80  1.8234 2.0480   0.6110 1.1141 1.6137  1.0000 0.1297 0.0633 am050e080i80
 0.80 -0.50 85  1.8213 2.0567   0.6131 1.1167 1.6166  1.0000 0.1287 0.0626 am050e080i85
 0.80 -0.50 90  1.8206 2.0595   0.6138 1.1176 1.6177  1.0000 0.1284 0.0623 am050e080i90
 0.80 -0.45  5  1.9442 1.8214   0.5375 1.0450 1.5496  1.0000 0.1861 0.1022 am045e080i05
 0.80 -0.45 10  1.9400 1.8285   0.5399 1.0473 1.5520  1.0000 0.1841 0.1007 am045e080i10
 0.80 -0.45 15  1.9337 1.8378   0.5432 1.0504 1.5549  1.0000 0.1810 0.0985 am045e080i15
 0.80 -0.45 20  1.9258 1.8482   0.5474 1.0541 1.5583  1.0000 0.1771 0.0958 am045e080i20
 0.80 -0.45 25  1.9160 1.8599   0.5524 1.0584 1.5621  1.0000 0.1725 0.0927 am045e080i25
 0.80 -0.45 30  1.9053 1.8734   0.5580 1.0632 1.5664  1.0000 0.1675 0.0894 am045e080i30
 0.80 -0.45 35  1.8939 1.8890   0.5642 1.0686 1.5712  1.0000 0.1622 0.0858 am045e080i35
 0.80 -0.45 40  1.8822 1.9068   0.5708 1.0744 1.5765  1.0000 0.1568 0.0822 am045e080i40
 0.80 -0.45 45  1.8707 1.9270   0.5778 1.0808 1.5823  1.0000 0.1515 0.0786 am045e080i45
 0.80 -0.45 50  1.8599 1.9491   0.5847 1.0875 1.5886  1.0000 0.1464 0.0751 am045e080i50
 0.80 -0.45 55  1.8497 1.9724   0.5916 1.0943 1.5951  1.0000 0.1418 0.0719 am045e080i55
 0.80 -0.45 60  1.8411 1.9962   0.5981 1.1012 1.6018  1.0000 0.1377 0.0690 am045e080i60
 0.80 -0.45 65  1.8331 2.0194   0.6042 1.1077 1.6083  1.0000 0.1341 0.0664 am045e080i65
 0.80 -0.45 70  1.8270 2.0402   0.6095 1.1135 1.6144  1.0000 0.1312 0.0643 am045e080i70
 0.80 -0.45 75  1.8222 2.0579   0.6138 1.1185 1.6196  1.0000 0.1290 0.0627 am045e080i75
 0.80 -0.45 80  1.8188 2.0711   0.6171 1.1223 1.6236  1.0000 0.1274 0.0615 am045e080i80
 0.80 -0.45 85  1.8169 2.0792   0.6190 1.1247 1.6262  1.0000 0.1265 0.0608 am045e080i85
 0.80 -0.45 90  1.8163 2.0819   0.6197 1.1255 1.6271  1.0000 0.1262 0.0606 am045e080i90
 0.80 -0.40  5  1.9305 1.8671   0.5494 1.0607 1.5679  1.0000 0.1783 0.0955 am040e080i05
 0.80 -0.40 10  1.9269 1.8725   0.5514 1.0625 1.5696  1.0000 0.1766 0.0943 am040e080i10
 0.80 -0.40 15  1.9212 1.8801   0.5544 1.0651 1.5720  1.0000 0.1740 0.0925 am040e080i15
 0.80 -0.40 20  1.9139 1.8896   0.5583 1.0685 1.5750  1.0000 0.1705 0.0902 am040e080i20
 0.80 -0.40 25  1.9052 1.9006   0.5629 1.0724 1.5785  1.0000 0.1664 0.0875 am040e080i25
 0.80 -0.40 30  1.8952 1.9133   0.5682 1.0769 1.5825  1.0000 0.1619 0.0846 am040e080i30
 0.80 -0.40 35  1.8849 1.9279   0.5740 1.0819 1.5869  1.0000 0.1571 0.0815 am040e080i35
 0.80 -0.40 40  1.8738 1.9446   0.5803 1.0873 1.5918  1.0000 0.1522 0.0782 am040e080i40
 0.80 -0.40 45  1.8634 1.9632   0.5867 1.0932 1.5970  1.0000 0.1473 0.0750 am040e080i45
 0.80 -0.40 50  1.8529 1.9836   0.5933 1.0993 1.6027  1.0000 0.1427 0.0719 am040e080i50
 0.80 -0.40 55  1.8436 2.0051   0.5997 1.1056 1.6085  1.0000 0.1384 0.0690 am040e080i55
 0.80 -0.40 60  1.8349 2.0271   0.6059 1.1117 1.6144  1.0000 0.1346 0.0664 am040e080i60
 0.80 -0.40 65  1.8278 2.0483   0.6114 1.1176 1.6201  1.0000 0.1313 0.0641 am040e080i65
 0.80 -0.40 70  1.8216 2.0677   0.6164 1.1228 1.6254  1.0000 0.1286 0.0622 am040e080i70
 0.80 -0.40 75  1.8173 2.0839   0.6203 1.1273 1.6299  1.0000 0.1264 0.0607 am040e080i75
 0.80 -0.40 80  1.8142 2.0963   0.6233 1.1308 1.6334  1.0000 0.1249 0.0596 am040e080i80
 0.80 -0.40 85  1.8122 2.1039   0.6251 1.1329 1.6356  1.0000 0.1240 0.0590 am040e080i85
 0.80 -0.40 90  1.8115 2.1067   0.6258 1.1336 1.6364  1.0000 0.1237 0.0587 am040e080i90
 0.80 -0.35  5  1.9155 1.9183   0.5623 1.0771 1.5865  1.0000 0.1701 0.0887 am035e080i05
 0.80 -0.35 10  1.9123 1.9224   0.5640 1.0785 1.5877  1.0000 0.1686 0.0877 am035e080i10
 0.80 -0.35 15  1.9073 1.9288   0.5666 1.0807 1.5897  1.0000 0.1663 0.0862 am035e080i15
 0.80 -0.35 20  1.9007 1.9370   0.5701 1.0836 1.5922  1.0000 0.1633 0.0843 am035e080i20
 0.80 -0.35 25  1.8929 1.9470   0.5743 1.0871 1.5953  1.0000 0.1597 0.0820 am035e080i25
 0.80 -0.35 30  1.8838 1.9584   0.5792 1.0912 1.5987  1.0000 0.1557 0.0795 am035e080i30
 0.80 -0.35 35  1.8744 1.9719   0.5846 1.0957 1.6027  1.0000 0.1514 0.0768 am035e080i35
 0.80 -0.35 40  1.8644 1.9870   0.5903 1.1006 1.6070  1.0000 0.1470 0.0740 am035e080i40
 0.80 -0.35 45  1.8547 2.0039   0.5963 1.1059 1.6117  1.0000 0.1427 0.0712 am035e080i45
 0.80 -0.35 50  1.8450 2.0223   0.6024 1.1114 1.6166  1.0000 0.1385 0.0685 am035e080i50
 0.80 -0.35 55  1.8363 2.0417   0.6083 1.1170 1.6217  1.0000 0.1346 0.0659 am035e080i55
 0.80 -0.35 60  1.8282 2.0614   0.6139 1.1224 1.6268  1.0000 0.1311 0.0636 am035e080i60
 0.80 -0.35 65  1.8215 2.0803   0.6190 1.1276 1.6317  1.0000 0.1281 0.0616 am035e080i65
 0.80 -0.35 70  1.8161 2.0977   0.6235 1.1323 1.6361  1.0000 0.1256 0.0599 am035e080i70
 0.80 -0.35 75  1.8115 2.1125   0.6272 1.1362 1.6400  1.0000 0.1236 0.0585 am035e080i75
 0.80 -0.35 80  1.8085 2.1238   0.6299 1.1391 1.6429  1.0000 0.1222 0.0575 am035e080i80
 0.80 -0.35 85  1.8067 2.1309   0.6316 1.1410 1.6448  1.0000 0.1213 0.0569 am035e080i85
 0.80 -0.35 90  1.8061 2.1331   0.6321 1.1416 1.6454  1.0000 0.1210 0.0567 am035e080i90
 0.80 -0.30  5  1.8989 1.9750   0.5761 1.0939 1.6048  1.0000 0.1612 0.0816 am030e080i05
 0.80 -0.30 10  1.8961 1.9782   0.5775 1.0950 1.6058  1.0000 0.1600 0.0809 am030e080i10
 0.80 -0.30 15  1.8917 1.9833   0.5798 1.0969 1.6073  1.0000 0.1581 0.0797 am030e080i15
 0.80 -0.30 20  1.8859 1.9903   0.5829 1.0993 1.6094  1.0000 0.1555 0.0781 am030e080i20
 0.80 -0.30 25  1.8791 1.9989   0.5867 1.1024 1.6120  1.0000 0.1524 0.0762 am030e080i25
 0.80 -0.30 30  1.8710 2.0090   0.5911 1.1059 1.6150  1.0000 0.1489 0.0741 am030e080i30
 0.80 -0.30 35  1.8625 2.0209   0.5959 1.1098 1.6183  1.0000 0.1452 0.0718 am030e080i35
 0.80 -0.30 40  1.8535 2.0341   0.6011 1.1142 1.6220  1.0000 0.1413 0.0695 am030e080i40
 0.80 -0.30 45  1.8445 2.0489   0.6066 1.1188 1.6260  1.0000 0.1375 0.0671 am030e080i45
 0.80 -0.30 50  1.8359 2.0651   0.6120 1.1236 1.6302  1.0000 0.1338 0.0648 am030e080i50
 0.80 -0.30 55  1.8279 2.0819   0.6174 1.1285 1.6344  1.0000 0.1304 0.0626 am030e080i55
 0.80 -0.30 60  1.8209 2.0989   0.6223 1.1332 1.6387  1.0000 0.1273 0.0606 am030e080i60
 0.80 -0.30 65  1.8144 2.1155   0.6270 1.1376 1.6427  1.0000 0.1245 0.0589 am030e080i65
 0.80 -0.30 70  1.8092 2.1306   0.6310 1.1416 1.6464  1.0000 0.1222 0.0574 am030e080i70
 0.80 -0.30 75  1.8052 2.1436   0.6342 1.1449 1.6495  1.0000 0.1204 0.0562 am030e080i75
 0.80 -0.30 80  1.8025 2.1533   0.6367 1.1476 1.6519  1.0000 0.1191 0.0553 am030e080i80
 0.80 -0.30 85  1.8003 2.1595   0.6382 1.1490 1.6535  1.0000 0.1184 0.0548 am030e080i85
 0.80 -0.30 90  1.7997 2.1616   0.6387 1.1495 1.6540  1.0000 0.1181 0.0546 am030e080i90
 0.80 -0.25  5  1.8802 2.0368   0.5908 1.1109 1.6226  1.0000 0.1518 0.0745 am025e080i05
 0.80 -0.25 10  1.8779 2.0393   0.5920 1.1118 1.6233  1.0000 0.1508 0.0739 am025e080i10
 0.80 -0.25 15  1.8742 2.0433   0.5940 1.1133 1.6245  1.0000 0.1492 0.0730 am025e080i15
 0.80 -0.25 20  1.8694 2.0489   0.5966 1.1154 1.6262  1.0000 0.1470 0.0718 am025e080i20
 0.80 -0.25 25  1.8633 2.0559   0.6000 1.1179 1.6283  1.0000 0.1444 0.0703 am025e080i25
 0.80 -0.25 30  1.8561 2.0645   0.6039 1.1209 1.6307  1.0000 0.1415 0.0685 am025e080i30
 0.80 -0.25 35  1.8487 2.0744   0.6081 1.1242 1.6335  1.0000 0.1384 0.0667 am025e080i35
 0.80 -0.25 40  1.8409 2.0855   0.6127 1.1280 1.6365  1.0000 0.1351 0.0648 am025e080i40
 0.80 -0.25 45  1.8331 2.0979   0.6175 1.1319 1.6398  1.0000 0.1318 0.0629 am025e080i45
 0.80 -0.25 50  1.8257 2.1113   0.6222 1.1359 1.6432  1.0000 0.1287 0.0609 am025e080i50
 0.80 -0.25 55  1.8184 2.1253   0.6269 1.1400 1.6466  1.0000 0.1257 0.0591 am025e080i55
 0.80 -0.25 60  1.8119 2.1394   0.6313 1.1439 1.6500  1.0000 0.1230 0.0575 am025e080i60
 0.80 -0.25 65  1.8063 2.1530   0.6353 1.1475 1.6532  1.0000 0.1206 0.0560 am025e080i65
 0.80 -0.25 70  1.8013 2.1655   0.6389 1.1508 1.6561  1.0000 0.1186 0.0548 am025e080i70
 0.80 -0.25 75  1.7975 2.1760   0.6417 1.1535 1.6585  1.0000 0.1170 0.0538 am025e080i75
 0.80 -0.25 80  1.7948 2.1841   0.6438 1.1556 1.6604  1.0000 0.1158 0.0530 am025e080i80
 0.80 -0.25 85  1.7932 2.1892   0.6451 1.1568 1.6616  1.0000 0.1151 0.0526 am025e080i85
 0.80 -0.25 90  1.7927 2.1909   0.6455 1.1573 1.6620  1.0000 0.1149 0.0524 am025e080i90
 0.80 -0.20  5  1.8593 2.1024   0.6067 1.1280 1.6395  1.0000 0.1417 0.0674 am020e080i05
 0.80 -0.20 10  1.8575 2.1041   0.6077 1.1287 1.6401  1.0000 0.1409 0.0670 am020e080i10
 0.80 -0.20 15  1.8545 2.1071   0.6093 1.1299 1.6410  1.0000 0.1396 0.0663 am020e080i15
 0.80 -0.20 20  1.8503 2.1113   0.6116 1.1316 1.6423  1.0000 0.1379 0.0653 am020e080i20
 0.80 -0.20 25  1.8451 2.1167   0.6144 1.1336 1.6439  1.0000 0.1358 0.0642 am020e080i25
 0.80 -0.20 30  1.8393 2.1233   0.6176 1.1360 1.6457  1.0000 0.1335 0.0629 am020e080i30
 0.80 -0.20 35  1.8332 2.1310   0.6212 1.1387 1.6478  1.0000 0.1309 0.0614 am020e080i35
 0.80 -0.20 40  1.8266 2.1398   0.6251 1.1417 1.6502  1.0000 0.1283 0.0600 am020e080i40
 0.80 -0.20 45  1.8198 2.1493   0.6291 1.1448 1.6527  1.0000 0.1256 0.0584 am020e080i45
 0.80 -0.20 50  1.8134 2.1595   0.6331 1.1480 1.6553  1.0000 0.1230 0.0570 am020e080i50
 0.80 -0.20 55  1.8072 2.1703   0.6370 1.1512 1.6580  1.0000 0.1205 0.0555 am020e080i55
 0.80 -0.20 60  1.8015 2.1811   0.6408 1.1543 1.6605  1.0000 0.1182 0.0542 am020e080i60
 0.80 -0.20 65  1.7965 2.1913   0.6441 1.1572 1.6629  1.0000 0.1162 0.0530 am020e080i65
 0.80 -0.20 70  1.7924 2.2007   0.6470 1.1597 1.6650  1.0000 0.1145 0.0520 am020e080i70
 0.80 -0.20 75  1.7889 2.2089   0.6495 1.1618 1.6668  1.0000 0.1132 0.0512 am020e080i75
 0.80 -0.20 80  1.7864 2.2149   0.6513 1.1635 1.6682  1.0000 0.1122 0.0507 am020e080i80
 0.80 -0.20 85  1.7849 2.2188   0.6524 1.1644 1.6690  1.0000 0.1116 0.0503 am020e080i85
 0.80 -0.20 90  1.7844 2.2201   0.6528 1.1648 1.6693  1.0000 0.1114 0.0502 am020e080i90
 0.80 -0.15  5  1.8358 2.1690   0.6237 1.1449 1.6552  1.0000 0.1309 0.0604 am015e080i05
 0.80 -0.15 10  1.8342 2.1702   0.6245 1.1454 1.6556  1.0000 0.1304 0.0601 am015e080i10
 0.80 -0.15 15  1.8317 2.1721   0.6258 1.1463 1.6563  1.0000 0.1294 0.0596 am015e080i15
 0.80 -0.15 20  1.8284 2.1749   0.6276 1.1475 1.6572  1.0000 0.1281 0.0589 am015e080i20
 0.80 -0.15 25  1.8244 2.1787   0.6298 1.1491 1.6583  1.0000 0.1266 0.0581 am015e080i25
 0.80 -0.15 30  1.8200 2.1832   0.6324 1.1509 1.6596  1.0000 0.1248 0.0572 am015e080i30
 0.80 -0.15 35  1.8151 2.1882   0.6352 1.1529 1.6612  1.0000 0.1229 0.0561 am015e080i35
 0.80 -0.15 40  1.8097 2.1942   0.6383 1.1551 1.6628  1.0000 0.1208 0.0551 am015e080i40
 0.80 -0.15 45  1.8042 2.2007   0.6415 1.1574 1.6646  1.0000 0.1188 0.0540 am015e080i45
 0.80 -0.15 50  1.7988 2.2075   0.6447 1.1596 1.6664  1.0000 0.1167 0.0529 am015e080i50
 0.80 -0.15 55  1.7941 2.2147   0.6478 1.1622 1.6682  1.0000 0.1148 0.0518 am015e080i55
 0.80 -0.15 60  1.7894 2.2220   0.6508 1.1644 1.6699  1.0000 0.1130 0.0509 am015e080i60
 0.80 -0.15 65  1.7852 2.2288   0.6534 1.1665 1.6715  1.0000 0.1115 0.0500 am015e080i65
 0.80 -0.15 70  1.7817 2.2349   0.6558 1.1684 1.6730  1.0000 0.1101 0.0493 am015e080i70
 0.80 -0.15 75  1.7789 2.2402   0.6576 1.1699 1.6742  1.0000 0.1090 0.0487 am015e080i75
 0.80 -0.15 80  1.7770 2.2442   0.6590 1.1710 1.6751  1.0000 0.1082 0.0482 am015e080i80
 0.80 -0.15 85  1.7756 2.2468   0.6599 1.1717 1.6756  1.0000 0.1078 0.0480 am015e080i85
 0.80 -0.15 90  1.7752 2.2477   0.6602 1.1719 1.6758  1.0000 0.1076 0.0479 am015e080i90
 0.80 -0.10  5  1.8082 2.2312   0.6422 1.1613 1.6692  1.0000 0.1195 0.0536 am010e080i05
 0.80 -0.10 10  1.8072 2.2318   0.6428 1.1616 1.6694  1.0000 0.1191 0.0534 am010e080i10
 0.80 -0.10 15  1.8056 2.2330   0.6437 1.1622 1.6698  1.0000 0.1185 0.0531 am010e080i15
 0.80 -0.10 20  1.8033 2.2343   0.6450 1.1631 1.6704  1.0000 0.1176 0.0527 am010e080i20
 0.80 -0.10 25  1.8006 2.2362   0.6465 1.1641 1.6711  1.0000 0.1166 0.0521 am010e080i25
 0.80 -0.10 30  1.7973 2.2385   0.6483 1.1653 1.6719  1.0000 0.1154 0.0516 am010e080i30
 0.80 -0.10 35  1.7936 2.2412   0.6504 1.1666 1.6728  1.0000 0.1141 0.0509 am010e080i35
 0.80 -0.10 40  1.7898 2.2443   0.6526 1.1680 1.6739  1.0000 0.1127 0.0502 am010e080i40
 0.80 -0.10 45  1.7859 2.2475   0.6548 1.1695 1.6749  1.0000 0.1113 0.0495 am010e080i45
 0.80 -0.10 50  1.7822 2.2512   0.6571 1.1710 1.6760  1.0000 0.1099 0.0488 am010e080i50
 0.80 -0.10 55  1.7786 2.2547   0.6592 1.1725 1.6771  1.0000 0.1086 0.0482 am010e080i55
 0.80 -0.10 60  1.7751 2.2583   0.6614 1.1740 1.6781  1.0000 0.1074 0.0475 am010e080i60
 0.80 -0.10 65  1.7720 2.2618   0.6633 1.1753 1.6791  1.0000 0.1062 0.0470 am010e080i65
 0.80 -0.10 70  1.7693 2.2649   0.6649 1.1765 1.6799  1.0000 0.1053 0.0465 am010e080i70
 0.80 -0.10 75  1.7672 2.2677   0.6662 1.1774 1.6806  1.0000 0.1045 0.0461 am010e080i75
 0.80 -0.10 80  1.7657 2.2698   0.6672 1.1781 1.6811  1.0000 0.1040 0.0458 am010e080i80
 0.80 -0.10 85  1.7648 2.2711   0.6678 1.1786 1.6814  1.0000 0.1036 0.0456 am010e080i85
 0.80 -0.10 90  1.7645 2.2715   0.6680 1.1787 1.6815  1.0000 0.1035 0.0456 am010e080i90
 0.80 -0.05  5  1.7763 2.2792   0.6624 1.1767 1.6810  1.0000 0.1074 0.0471 am005e080i05
 0.80 -0.05 10  1.7757 2.2792   0.6627 1.1769 1.6811  1.0000 0.1072 0.0470 am005e080i10
 0.80 -0.05 15  1.7748 2.2796   0.6633 1.1772 1.6813  1.0000 0.1069 0.0469 am005e080i15
 0.80 -0.05 20  1.7736 2.2799   0.6639 1.1776 1.6815  1.0000 0.1064 0.0467 am005e080i20
 0.80 -0.05 25  1.7720 2.2803   0.6648 1.1780 1.6819  1.0000 0.1059 0.0464 am005e080i25
 0.80 -0.05 30  1.7703 2.2807   0.6658 1.1786 1.6822  1.0000 0.1053 0.0462 am005e080i30
 0.80 -0.05 35  1.7684 2.2815   0.6669 1.1792 1.6826  1.0000 0.1046 0.0459 am005e080i35
 0.80 -0.05 40  1.7663 2.2821   0.6680 1.1799 1.6831  1.0000 0.1039 0.0456 am005e080i40
 0.80 -0.05 45  1.7643 2.2828   0.6692 1.1806 1.6835  1.0000 0.1032 0.0452 am005e080i45
 0.80 -0.05 50  1.7622 2.2836   0.6704 1.1813 1.6840  1.0000 0.1025 0.0449 am005e080i50
 0.80 -0.05 55  1.7602 2.2846   0.6715 1.1820 1.6845  1.0000 0.1018 0.0446 am005e080i55
 0.80 -0.05 60  1.7582 2.2853   0.6727 1.1827 1.6849  1.0000 0.1012 0.0443 am005e080i60
 0.80 -0.05 65  1.7565 2.2861   0.6737 1.1833 1.6853  1.0000 0.1006 0.0440 am005e080i65
 0.80 -0.05 70  1.7549 2.2869   0.6746 1.1838 1.6857  1.0000 0.1001 0.0438 am005e080i70
 0.80 -0.05 75  1.7537 2.2874   0.6753 1.1842 1.6859  1.0000 0.0997 0.0436 am005e080i75
 0.80 -0.05 80  1.7528 2.2879   0.6758 1.1846 1.6862  1.0000 0.0994 0.0434 am005e080i80
 0.80 -0.05 85  1.7523 2.2882   0.6761 1.1848 1.6863  1.0000 0.0992 0.0434 am005e080i85
 0.80 -0.05 90  1.7521 2.2882   0.6762 1.1848 1.6863  1.0000 0.0992 0.0433 am005e080i90
 0.80 +0.00  5  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i05
 0.80 +0.00 10  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i10
 0.80 +0.00 15  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i15
 0.80 +0.00 20  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i20
 0.80 +0.00 25  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i25
 0.80 +0.00 30  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i30
 0.80 +0.00 35  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i35
 0.80 +0.00 40  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i40
 0.80 +0.00 45  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i45
 0.80 +0.00 50  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i50
 0.80 +0.00 55  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i55
 0.80 +0.00 60  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i60
 0.80 +0.00 65  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i65
 0.80 +0.00 70  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i70
 0.80 +0.00 75  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i75
 0.80 +0.00 80  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i80
 0.80 +0.00 85  1.7382 2.2943   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i85
 0.80 +0.00 90  1.7382 2.2944   0.6848 1.1903 1.6903  1.0000 0.0945 0.0412 ap000e080i90
 0.80 +0.05  5  1.6917 2.2465   0.7099 1.2009 1.6968  1.0000 0.0808 0.0360 ap005e080i05
 0.80 +0.05 10  1.6924 2.2473   0.7095 1.2007 1.6967  1.0000 0.0810 0.0360 ap005e080i10
 0.80 +0.05 15  1.6935 2.2487   0.7089 1.2005 1.6966  1.0000 0.0813 0.0362 ap005e080i15
 0.80 +0.05 20  1.6951 2.2505   0.7080 1.2002 1.6964  1.0000 0.0817 0.0363 ap005e080i20
 0.80 +0.05 25  1.6969 2.2528   0.7070 1.1998 1.6962  1.0000 0.0822 0.0365 ap005e080i25
 0.80 +0.05 30  1.6990 2.2554   0.7059 1.1993 1.6959  1.0000 0.0828 0.0367 ap005e080i30
 0.80 +0.05 35  1.7013 2.2585   0.7046 1.1988 1.6956  1.0000 0.0835 0.0370 ap005e080i35
 0.80 +0.05 40  1.7038 2.2616   0.7033 1.1983 1.6953  1.0000 0.0843 0.0373 ap005e080i40
 0.80 +0.05 45  1.7064 2.2651   0.7019 1.1977 1.6950  1.0000 0.0850 0.0375 ap005e080i45
 0.80 +0.05 50  1.7091 2.2685   0.7005 1.1972 1.6947  1.0000 0.0858 0.0378 ap005e080i50
 0.80 +0.05 55  1.7117 2.2717   0.6991 1.1967 1.6944  1.0000 0.0865 0.0381 ap005e080i55
 0.80 +0.05 60  1.7142 2.2749   0.6978 1.1962 1.6942  1.0000 0.0872 0.0383 ap005e080i60
 0.80 +0.05 65  1.7164 2.2778   0.6967 1.1958 1.6939  1.0000 0.0879 0.0386 ap005e080i65
 0.80 +0.05 70  1.7184 2.2802   0.6957 1.1954 1.6937  1.0000 0.0884 0.0388 ap005e080i70
 0.80 +0.05 75  1.7199 2.2822   0.6949 1.1951 1.6935  1.0000 0.0889 0.0389 ap005e080i75
 0.80 +0.05 80  1.7210 2.2837   0.6943 1.1949 1.6934  1.0000 0.0892 0.0391 ap005e080i80
 0.80 +0.05 85  1.7217 2.2846   0.6940 1.1948 1.6933  1.0000 0.0894 0.0391 ap005e080i85
 0.80 +0.05 90  1.7219 2.2848   0.6939 1.1948 1.6933  1.0000 0.0895 0.0391 ap005e080i90
 0.80 +0.10  5  1.6334 2.0903   0.7386 1.2065 1.7012  1.0000 0.0663 0.0317 ap010e080i05
 0.80 +0.10 10  1.6350 2.0941   0.7378 1.2062 1.7011  1.0000 0.0667 0.0318 ap010e080i10
 0.80 +0.10 15  1.6376 2.1000   0.7364 1.2059 1.7008  1.0000 0.0673 0.0321 ap010e080i15
 0.80 +0.10 20  1.6411 2.1083   0.7345 1.2054 1.7005  1.0000 0.0682 0.0323 ap010e080i20
 0.80 +0.10 25  1.6456 2.1185   0.7322 1.2049 1.7002  1.0000 0.0692 0.0327 ap010e080i25
 0.80 +0.10 30  1.6504 2.1302   0.7297 1.2042 1.6997  1.0000 0.0704 0.0331 ap010e080i30
 0.80 +0.10 35  1.6558 2.1433   0.7268 1.2035 1.6993  1.0000 0.0718 0.0335 ap010e080i35
 0.80 +0.10 40  1.6618 2.1571   0.7238 1.2028 1.6988  1.0000 0.0733 0.0340 ap010e080i40
 0.80 +0.10 45  1.6681 2.1714   0.7206 1.2020 1.6983  1.0000 0.0749 0.0345 ap010e080i45
 0.80 +0.10 50  1.6740 2.1859   0.7176 1.2013 1.6978  1.0000 0.0764 0.0350 ap010e080i50
 0.80 +0.10 55  1.6799 2.1997   0.7147 1.2006 1.6974  1.0000 0.0780 0.0355 ap010e080i55
 0.80 +0.10 60  1.6854 2.2128   0.7120 1.2000 1.6969  1.0000 0.0794 0.0359 ap010e080i60
 0.80 +0.10 65  1.6906 2.2245   0.7095 1.1994 1.6966  1.0000 0.0808 0.0363 ap010e080i65
 0.80 +0.10 70  1.6950 2.2345   0.7074 1.1990 1.6962  1.0000 0.0819 0.0367 ap010e080i70
 0.80 +0.10 75  1.6984 2.2427   0.7057 1.1986 1.6960  1.0000 0.0829 0.0369 ap010e080i75
 0.80 +0.10 80  1.7010 2.2488   0.7045 1.1983 1.6958  1.0000 0.0836 0.0372 ap010e080i80
 0.80 +0.10 85  1.7025 2.2526   0.7037 1.1981 1.6957  1.0000 0.0840 0.0373 ap010e080i85
 0.80 +0.10 90  1.7031 2.2538   0.7035 1.1981 1.6957  1.0000 0.0841 0.0373 ap010e080i90
 0.80 +0.15  5  1.5589 1.7746   0.7724 1.2040 1.7047  1.0000 0.0510 0.0287 ap015e080i05
 0.80 +0.15 10  1.5619 1.7845   0.7708 1.2039 1.7046  1.0000 0.0515 0.0289 ap015e080i10
 0.80 +0.15 15  1.5666 1.8008   0.7684 1.2037 1.7042  1.0000 0.0525 0.0291 ap015e080i15
 0.80 +0.15 20  1.5726 1.8227   0.7653 1.2035 1.7038  1.0000 0.0537 0.0295 ap015e080i20
 0.80 +0.15 25  1.5803 1.8497   0.7614 1.2032 1.7033  1.0000 0.0554 0.0299 ap015e080i25
 0.80 +0.15 30  1.5894 1.8808   0.7568 1.2029 1.7028  1.0000 0.0572 0.0304 ap015e080i30
 0.80 +0.15 35  1.5990 1.9150   0.7521 1.2025 1.7022  1.0000 0.0593 0.0310 ap015e080i35
 0.80 +0.15 40  1.6095 1.9511   0.7469 1.2022 1.7015  1.0000 0.0616 0.0316 ap015e080i40
 0.80 +0.15 45  1.6202 1.9880   0.7418 1.2018 1.7009  1.0000 0.0640 0.0322 ap015e080i45
 0.80 +0.15 50  1.6309 2.0248   0.7367 1.2015 1.7003  1.0000 0.0664 0.0328 ap015e080i50
 0.80 +0.15 55  1.6414 2.0600   0.7318 1.2012 1.6997  1.0000 0.0688 0.0334 ap015e080i55
 0.80 +0.15 60  1.6509 2.0927   0.7274 1.2009 1.6992  1.0000 0.0711 0.0340 ap015e080i60
 0.80 +0.15 65  1.6597 2.1221   0.7234 1.2006 1.6987  1.0000 0.0732 0.0345 ap015e080i65
 0.80 +0.15 70  1.6674 2.1472   0.7199 1.2004 1.6983  1.0000 0.0750 0.0349 ap015e080i70
 0.80 +0.15 75  1.6733 2.1677   0.7173 1.2002 1.6980  1.0000 0.0765 0.0353 ap015e080i75
 0.80 +0.15 80  1.6778 2.1825   0.7153 1.2001 1.6977  1.0000 0.0776 0.0356 ap015e080i80
 0.80 +0.15 85  1.6805 2.1917   0.7141 1.2000 1.6976  1.0000 0.0783 0.0357 ap015e080i85
 0.80 +0.15 90  1.6815 2.1947   0.7137 1.2000 1.6976  1.0000 0.0785 0.0358 ap015e080i90
 0.80 +0.20  5  1.4601 1.2730   0.8141 1.1886 1.7101  1.0000 0.0348 0.0273 ap020e080i05
 0.80 +0.20 10  1.4648 1.2929   0.8117 1.1890 1.7098  1.0000 0.0356 0.0275 ap020e080i10
 0.80 +0.20 15  1.4727 1.3252   0.8077 1.1895 1.7093  1.0000 0.0368 0.0278 ap020e080i15
 0.80 +0.20 20  1.4831 1.3690   0.8026 1.1903 1.7087  1.0000 0.0385 0.0281 ap020e080i20
 0.80 +0.20 25  1.4959 1.4227   0.7963 1.1912 1.7079  1.0000 0.0406 0.0286 ap020e080i25
 0.80 +0.20 30  1.5105 1.4843   0.7893 1.1922 1.7071  1.0000 0.0432 0.0291 ap020e080i30
 0.80 +0.20 35  1.5267 1.5520   0.7816 1.1933 1.7062  1.0000 0.0460 0.0296 ap020e080i35
 0.80 +0.20 40  1.5435 1.6236   0.7738 1.1943 1.7052  1.0000 0.0491 0.0302 ap020e080i40
 0.80 +0.20 45  1.5608 1.6965   0.7659 1.1953 1.7043  1.0000 0.0524 0.0309 ap020e080i45
 0.80 +0.20 50  1.5779 1.7687   0.7582 1.1963 1.7034  1.0000 0.0557 0.0315 ap020e080i50
 0.80 +0.20 55  1.5940 1.8379   0.7510 1.1972 1.7025  1.0000 0.0590 0.0321 ap020e080i55
 0.80 +0.20 60  1.6094 1.9021   0.7443 1.1979 1.7017  1.0000 0.0622 0.0327 ap020e080i60
 0.80 +0.20 65  1.6228 1.9597   0.7386 1.1986 1.7010  1.0000 0.0651 0.0332 ap020e080i65
 0.80 +0.20 70  1.6347 2.0089   0.7336 1.1991 1.7004  1.0000 0.0676 0.0337 ap020e080i70
 0.80 +0.20 75  1.6440 2.0485   0.7297 1.1996 1.6999  1.0000 0.0697 0.0340 ap020e080i75
 0.80 +0.20 80  1.6508 2.0775   0.7268 1.1999 1.6996  1.0000 0.0713 0.0343 ap020e080i80
 0.80 +0.20 85  1.6551 2.0952   0.7251 1.2000 1.6993  1.0000 0.0722 0.0345 ap020e080i85
 0.80 +0.20 90  1.6565 2.1013   0.7245 1.2001 1.6993  1.0000 0.0726 0.0345 ap020e080i90
 0.80 +0.25  5  1.3212 0.6358   0.8708 1.1505 1.7213  1.0000 0.0178 0.0280 ap025e080i05
 0.80 +0.25 10  1.3300 0.6660   0.8665 1.1524 1.7208  1.0000 0.0187 0.0281 ap025e080i10
 0.80 +0.25 15  1.3434 0.7156   0.8600 1.1553 1.7199  1.0000 0.0203 0.0283 ap025e080i15
 0.80 +0.25 20  1.3615 0.7831   0.8512 1.1590 1.7187  1.0000 0.0224 0.0286 ap025e080i20
 0.80 +0.25 25  1.3832 0.8663   0.8409 1.1631 1.7172  1.0000 0.0251 0.0289 ap025e080i25
 0.80 +0.25 30  1.4074 0.9629   0.8296 1.1676 1.7156  1.0000 0.0283 0.0293 ap025e080i30
 0.80 +0.25 35  1.4331 1.0698   0.8178 1.1720 1.7139  1.0000 0.0319 0.0298 ap025e080i35
 0.80 +0.25 40  1.4597 1.1837   0.8059 1.1763 1.7121  1.0000 0.0358 0.0303 ap025e080i40
 0.80 +0.25 45  1.4862 1.3009   0.7942 1.1804 1.7103  1.0000 0.0400 0.0308 ap025e080i45
 0.80 +0.25 50  1.5119 1.4180   0.7831 1.1840 1.7086  1.0000 0.0443 0.0313 ap025e080i50
 0.80 +0.25 55  1.5365 1.5309   0.7728 1.1874 1.7071  1.0000 0.0486 0.0317 ap025e080i55
 0.80 +0.25 60  1.5590 1.6367   0.7635 1.1902 1.7056  1.0000 0.0527 0.0322 ap025e080i60
 0.80 +0.25 65  1.5791 1.7319   0.7553 1.1927 1.7043  1.0000 0.0565 0.0326 ap025e080i65
 0.80 +0.25 70  1.5959 1.8138   0.7485 1.1946 1.7033  1.0000 0.0598 0.0330 ap025e080i70
 0.80 +0.25 75  1.6097 1.8800   0.7431 1.1961 1.7024  1.0000 0.0625 0.0333 ap025e080i75
 0.80 +0.25 80  1.6195 1.9289   0.7392 1.1972 1.7018  1.0000 0.0646 0.0335 ap025e080i80
 0.80 +0.25 85  1.6256 1.9587   0.7369 1.1979 1.7014  1.0000 0.0659 0.0336 ap025e080i85
 0.80 +0.25 90  1.6277 1.9688   0.7361 1.1981 1.7013  1.0000 0.0663 0.0337 ap025e080i90
 0.80 +0.30  5  1.2537 1.1960   1.7433 2.1857 2.6989  1.0000 0.0106 0.0089 ap030e080i05
 0.80 +0.30 10  1.0691 0.0322   0.9804 1.0482 1.7422  1.0000 0.0010 0.0311 ap030e080i10
 0.80 +0.30 15  1.1194 0.0910   0.9552 1.0692 1.7404  1.0000 0.0028 0.0312 ap030e080i15
 0.80 +0.30 20  1.1673 0.1724   0.9317 1.0876 1.7379  1.0000 0.0054 0.0313 ap030e080i20
 0.80 +0.30 25  1.2141 0.2745   0.9091 1.1038 1.7350  1.0000 0.0086 0.0314 ap030e080i25
 0.80 +0.30 30  1.2604 0.3956   0.8874 1.1184 1.7318  1.0000 0.0125 0.0315 ap030e080i30
 0.80 +0.30 35  1.3058 0.5326   0.8666 1.1316 1.7284  1.0000 0.0169 0.0317 ap030e080i35
 0.80 +0.30 40  1.3492 0.6817   0.8474 1.1433 1.7249  1.0000 0.0217 0.0319 ap030e080i40
 0.80 +0.30 45  1.3909 0.8387   0.8293 1.1535 1.7215  1.0000 0.0269 0.0321 ap030e080i45
 0.80 +0.30 50  1.4297 0.9987   0.8130 1.1624 1.7182  1.0000 0.0322 0.0323 ap030e080i50
 0.80 +0.30 55  1.4657 1.1564   0.7983 1.1700 1.7151  1.0000 0.0375 0.0324 ap030e080i55
 0.80 +0.30 60  1.4981 1.3066   0.7853 1.1765 1.7124  1.0000 0.0426 0.0326 ap030e080i60
 0.80 +0.30 65  1.5265 1.4441   0.7742 1.1819 1.7099  1.0000 0.0474 0.0328 ap030e080i65
 0.80 +0.30 70  1.5505 1.5640   0.7650 1.1862 1.7079  1.0000 0.0515 0.0330 ap030e080i70
 0.80 +0.30 75  1.5697 1.6623   0.7578 1.1895 1.7063  1.0000 0.0550 0.0331 ap030e080i75
 0.80 +0.30 80  1.5834 1.7352   0.7527 1.1918 1.7051  1.0000 0.0575 0.0332 ap030e080i80
 0.80 +0.30 85  1.5917 1.7801   0.7496 1.1932 1.7044  1.0000 0.0591 0.0332 ap030e080i85
 0.80 +0.30 90  1.5946 1.7953   0.7486 1.1937 1.7042  1.0000 0.0597 0.0332 ap030e080i90
 0.80 +0.35  5  1.2123 0.8313   1.7826 2.1611 2.7084  1.0000 0.0075 0.0090 ap035e080i05
 0.80 +0.35 10  1.2146 0.8488   1.7803 2.1623 2.7080  1.0000 0.0077 0.0091 ap035e080i10
 0.80 +0.35 15  1.2182 0.8769   1.7767 2.1643 2.7074  1.0000 0.0080 0.0092 ap035e080i15
 0.80 +0.35 20  1.2230 0.9142   1.7718 2.1668 2.7066  1.0000 0.0085 0.0093 ap035e080i20
 0.80 +0.35 25  1.2285 0.9587   1.7662 2.1698 2.7057  1.0000 0.0091 0.0095 ap035e080i25
 0.80 +0.35 30  1.2347 1.0089   1.7599 2.1729 2.7046  1.0000 0.0098 0.0097 ap035e080i30
 0.80 +0.35 35  1.0689 0.0294   0.9665 1.0331 1.7534  1.0000 0.0010 0.0357 ap035e080i35
 0.80 +0.35 40  1.1852 0.1932   0.9119 1.0807 1.7468  1.0000 0.0068 0.0353 ap035e080i40
 0.80 +0.35 45  1.2614 0.3717   0.8779 1.1074 1.7404  1.0000 0.0130 0.0350 ap035e080i45
 0.80 +0.35 50  1.3240 0.5595   0.8514 1.1272 1.7342  1.0000 0.0194 0.0347 ap035e080i50
 0.80 +0.35 55  1.3781 0.7506   0.8293 1.1428 1.7286  1.0000 0.0258 0.0344 ap035e080i55
 0.80 +0.35 60  1.4244 0.9379   0.8111 1.1552 1.7234  1.0000 0.0320 0.0341 ap035e080i60
 0.80 +0.35 65  1.4641 1.1139   0.7959 1.1652 1.7189  1.0000 0.0377 0.0339 ap035e080i65
 0.80 +0.35 70  1.4969 1.2711   0.7837 1.1730 1.7152  1.0000 0.0428 0.0337 ap035e080i70
 0.80 +0.35 75  1.5227 1.4023   0.7742 1.1790 1.7123  1.0000 0.0470 0.0335 ap035e080i75
 0.80 +0.35 80  1.5416 1.5012   0.7675 1.1831 1.7101  1.0000 0.0502 0.0334 ap035e080i80
 0.80 +0.35 85  1.5527 1.5628   0.7635 1.1856 1.7088  1.0000 0.0521 0.0333 ap035e080i85
 0.80 +0.35 90  1.5565 1.5837   0.7622 1.1864 1.7085  1.0000 0.0527 0.0333 ap035e080i90
 0.80 +0.40  5  1.1326 0.3116   1.8557 2.1018 2.7310  1.0000 0.0031 0.0100 ap040e080i05
 0.80 +0.40 10  1.1381 0.3384   1.8504 2.1059 2.7300  1.0000 0.0034 0.0100 ap040e080i10
 0.80 +0.40 15  1.1468 0.3816   1.8419 2.1122 2.7283  1.0000 0.0038 0.0101 ap040e080i15
 0.80 +0.40 20  1.1575 0.4397   1.8314 2.1199 2.7261  1.0000 0.0045 0.0102 ap040e080i20
 0.80 +0.40 25  1.1697 0.5105   1.8195 2.1284 2.7235  1.0000 0.0052 0.0103 ap040e080i25
 0.80 +0.40 30  1.1826 0.5916   1.8071 2.1371 2.7206  1.0000 0.0062 0.0104 ap040e080i30
 0.80 +0.40 35  1.1957 0.6801   1.7945 2.1456 2.7177  1.0000 0.0072 0.0105 ap040e080i35
 0.80 +0.40 40  1.2085 0.7732   1.7822 2.1537 2.7147  1.0000 0.0083 0.0107 ap040e080i40
 0.80 +0.40 45  1.2207 0.8680   1.7704 2.1611 2.7118  1.0000 0.0094 0.0108 ap040e080i45
 0.80 +0.40 50  1.1686 0.1526   0.9116 1.0653 1.7595  1.0000 0.0059 0.0387 ap040e080i50
 0.80 +0.40 55  1.2627 0.3573   0.8714 1.1003 1.7495  1.0000 0.0135 0.0377 ap040e080i55
 0.80 +0.40 60  1.3330 0.5656   0.8430 1.1238 1.7405  1.0000 0.0208 0.0368 ap040e080i60
 0.80 +0.40 65  1.3890 0.7681   0.8216 1.1412 1.7327  1.0000 0.0276 0.0360 ap040e080i65
 0.80 +0.40 70  1.4339 0.9544   0.8050 1.1543 1.7264  1.0000 0.0336 0.0353 ap040e080i70
 0.80 +0.40 75  1.4685 1.1142   0.7926 1.1639 1.7213  1.0000 0.0387 0.0347 ap040e080i75
 0.80 +0.40 80  1.4930 1.2372   0.7840 1.1706 1.7177  1.0000 0.0424 0.0343 ap040e080i80
 0.80 +0.40 85  1.5079 1.3147   0.7789 1.1745 1.7155  1.0000 0.0447 0.0340 ap040e080i85
 0.80 +0.40 90  1.5129 1.3413   0.7773 1.1759 1.7148  1.0000 0.0455 0.0339 ap040e080i90
 0.80 +0.45  5  1.1280 0.6038   2.7792 3.1350 3.7117  1.0000 0.0028 0.0047 ap045e080i05
 0.80 +0.45 10  1.1299 0.6225   2.7765 3.1372 3.7111  1.0000 0.0029 0.0047 ap045e080i10
 0.80 +0.45 15  1.1329 0.6527   2.7722 3.1405 3.7101  1.0000 0.0031 0.0048 ap045e080i15
 0.80 +0.45 20  1.1366 0.6927   2.7668 3.1447 3.7088  1.0000 0.0034 0.0048 ap045e080i20
 0.80 +0.45 25  1.1409 0.7404   2.7605 3.1493 3.7072  1.0000 0.0036 0.0049 ap045e080i25
 0.80 +0.45 30  1.0760 0.0979   1.9038 2.0485 2.7536  1.0000 0.0012 0.0121 ap045e080i30
 0.80 +0.45 35  1.1118 0.2111   1.8695 2.0786 2.7466  1.0000 0.0026 0.0121 ap045e080i35
 0.80 +0.45 40  1.1408 0.3351   1.8421 2.1015 2.7397  1.0000 0.0040 0.0120 ap045e080i40
 0.80 +0.45 45  1.1657 0.4661   1.8188 2.1201 2.7329  1.0000 0.0056 0.0120 ap045e080i45
 0.80 +0.45 50  1.1873 0.6007   1.7987 2.1356 2.7267  1.0000 0.0072 0.0120 ap045e080i50
 0.80 +0.45 55  1.0454 0.0120   0.9617 1.0054 1.7811  1.0000 0.0005 0.0425 ap045e080i55
 0.80 +0.45 60  1.2098 0.2224   0.8888 1.0752 1.7660  1.0000 0.0090 0.0407 ap045e080i60
 0.80 +0.45 65  1.2960 0.4350   0.8542 1.1070 1.7531  1.0000 0.0170 0.0391 ap045e080i65
 0.80 +0.45 70  1.3586 0.6377   0.8306 1.1284 1.7426  1.0000 0.0241 0.0377 ap045e080i70
 0.80 +0.45 75  1.4049 0.8166   0.8140 1.1436 1.7344  1.0000 0.0299 0.0366 ap045e080i75
 0.80 +0.45 80  1.4373 0.9579   0.8027 1.1537 1.7286  1.0000 0.0343 0.0358 ap045e080i80
 0.80 +0.45 85  1.4566 1.0488   0.7961 1.1596 1.7251  1.0000 0.0370 0.0353 ap045e080i85
 0.80 +0.45 90  1.4632 1.0803   0.7939 1.1616 1.7239  1.0000 0.0380 0.0352 ap045e080i90
 0.80 +0.50  5  1.0399 0.0544   2.9049 3.0210 3.7545  1.0000 0.0003 0.0057 ap050e080i05
 0.80 +0.50 10  1.0487 0.0807   2.8922 3.0331 3.7524  1.0000 0.0005 0.0057 ap050e080i10
 0.80 +0.50 15  1.0603 0.1236   2.8755 3.0488 3.7490  1.0000 0.0007 0.0057 ap050e080i15
 0.80 +0.50 20  1.0730 0.1816   2.8570 3.0656 3.7448  1.0000 0.0010 0.0057 ap050e080i20
 0.80 +0.50 25  1.0858 0.2528   2.8386 3.0821 3.7399  1.0000 0.0015 0.0058 ap050e080i25
 0.80 +0.50 30  1.0984 0.3355   2.8205 3.0980 3.7347  1.0000 0.0019 0.0058 ap050e080i30
 0.80 +0.50 35  1.1103 0.4265   2.8034 3.1126 3.7292  1.0000 0.0025 0.0058 ap050e080i35
 0.80 +0.50 40  1.1214 0.5236   2.7875 3.1259 3.7238  1.0000 0.0031 0.0058 ap050e080i40
 0.80 +0.50 45  1.0471 0.0366   1.9260 2.0166 2.7726  1.0000 0.0005 0.0142 ap050e080i45
 0.80 +0.50 50  1.1096 0.1940   1.8668 2.0713 2.7592  1.0000 0.0027 0.0138 ap050e080i50
 0.80 +0.50 55  1.1484 0.3589   1.8310 2.1027 2.7471  1.0000 0.0048 0.0134 ap050e080i55
 0.80 +0.50 60  1.1783 0.5260   1.8039 2.1256 2.7365  1.0000 0.0069 0.0131 ap050e080i60
 0.80 +0.50 65  1.1659 0.1366   0.9034 1.0533 1.7824  1.0000 0.0059 0.0434 ap050e080i65
 0.80 +0.50 70  1.2648 0.3414   0.8638 1.0925 1.7657  1.0000 0.0141 0.0412 ap050e080i70
 0.80 +0.50 75  1.3293 0.5284   0.8397 1.1163 1.7528  1.0000 0.0208 0.0394 ap050e080i75
 0.80 +0.50 80  1.3724 0.6802   0.8245 1.1315 1.7437  1.0000 0.0259 0.0381 ap050e080i80
 0.80 +0.50 85  1.3976 0.7796   0.8158 1.1402 1.7383  1.0000 0.0291 0.0373 ap050e080i85
 0.80 +0.50 90  1.4058 0.8143   0.8131 1.1430 1.7365  1.0000 0.0301 0.0370 ap050e080i90
 0.90 -0.50  5  1.9462 1.8046   0.5335 1.0383 1.5411  1.0000 0.1878 0.1041 am050e090i05
 0.90 -0.50 10  1.9421 1.8132   0.5361 1.0411 1.5440  1.0000 0.1855 0.1023 am050e090i10
 0.90 -0.50 15  1.9350 1.8232   0.5398 1.0446 1.5472  1.0000 0.1821 0.0999 am050e090i15
 0.90 -0.50 20  1.9258 1.8348   0.5445 1.0486 1.5509  1.0000 0.1777 0.0969 am050e090i20
 0.90 -0.50 25  1.9153 1.8479   0.5500 1.0534 1.5552  1.0000 0.1726 0.0934 am050e090i25
 0.90 -0.50 30  1.9031 1.8632   0.5564 1.0588 1.5600  1.0000 0.1670 0.0896 am050e090i30
 0.90 -0.50 35  1.8905 1.8816   0.5634 1.0650 1.5657  1.0000 0.1610 0.0856 am050e090i35
 0.90 -0.50 40  1.8774 1.9029   0.5710 1.0719 1.5720  1.0000 0.1550 0.0814 am050e090i40
 0.90 -0.50 45  1.8647 1.9274   0.5789 1.0795 1.5790  1.0000 0.1491 0.0774 am050e090i45
 0.90 -0.50 50  1.8528 1.9547   0.5870 1.0876 1.5867  1.0000 0.1435 0.0734 am050e090i50
 0.90 -0.50 55  1.8419 1.9840   0.5950 1.0960 1.5950  1.0000 0.1384 0.0698 am050e090i55
 0.90 -0.50 60  1.8323 2.0138   0.6028 1.1044 1.6036  1.0000 0.1340 0.0665 am050e090i60
 0.90 -0.50 65  1.8244 2.0425   0.6098 1.1125 1.6120  1.0000 0.1302 0.0638 am050e090i65
 0.90 -0.50 70  1.8179 2.0683   0.6161 1.1199 1.6200  1.0000 0.1272 0.0615 am050e090i70
 0.90 -0.50 75  1.8133 2.0895   0.6211 1.1263 1.6270  1.0000 0.1249 0.0598 am050e090i75
 0.90 -0.50 80  1.8101 2.1052   0.6249 1.1311 1.6324  1.0000 0.1233 0.0585 am050e090i80
 0.90 -0.50 85  1.8081 2.1149   0.6273 1.1341 1.6359  1.0000 0.1223 0.0578 am050e090i85
 0.90 -0.50 90  1.8074 2.1181   0.6281 1.1352 1.6371  1.0000 0.1220 0.0576 am050e090i90
 0.90 -0.45  5  1.9337 1.8469   0.5448 1.0534 1.5587  1.0000 0.1806 0.0978 am045e090i05
 0.90 -0.45 10  1.9299 1.8534   0.5470 1.0556 1.5609  1.0000 0.1786 0.0964 am045e090i10
 0.90 -0.45 15  1.9236 1.8623   0.5504 1.0588 1.5639  1.0000 0.1756 0.0943 am045e090i15
 0.90 -0.45 20  1.9151 1.8733   0.5549 1.0626 1.5675  1.0000 0.1716 0.0916 am045e090i20
 0.90 -0.45 25  1.9054 1.8859   0.5601 1.0672 1.5716  1.0000 0.1670 0.0886 am045e090i25
 0.90 -0.45 30  1.8941 1.9008   0.5662 1.0724 1.5763  1.0000 0.1619 0.0852 am045e090i30
 0.90 -0.45 35  1.8825 1.9184   0.5728 1.0783 1.5817  1.0000 0.1564 0.0815 am045e090i35
 0.90 -0.45 40  1.8701 1.9386   0.5801 1.0849 1.5876  1.0000 0.1509 0.0778 am045e090i40
 0.90 -0.45 45  1.8584 1.9618   0.5876 1.0920 1.5942  1.0000 0.1454 0.0741 am045e090i45
 0.90 -0.45 50  1.8470 1.9872   0.5953 1.0995 1.6014  1.0000 0.1403 0.0706 am045e090i50
 0.90 -0.45 55  1.8366 2.0144   0.6029 1.1073 1.6089  1.0000 0.1355 0.0673 am045e090i55
 0.90 -0.45 60  1.8276 2.0422   0.6101 1.1151 1.6167  1.0000 0.1314 0.0643 am045e090i60
 0.90 -0.45 65  1.8197 2.0689   0.6169 1.1225 1.6243  1.0000 0.1278 0.0618 am045e090i65
 0.90 -0.45 70  1.8139 2.0931   0.6226 1.1294 1.6315  1.0000 0.1249 0.0597 am045e090i70
 0.90 -0.45 75  1.8091 2.1132   0.6274 1.1351 1.6377  1.0000 0.1227 0.0581 am045e090i75
 0.90 -0.45 80  1.8059 2.1282   0.6310 1.1395 1.6425  1.0000 0.1212 0.0569 am045e090i80
 0.90 -0.45 85  1.8042 2.1376   0.6331 1.1423 1.6456  1.0000 0.1202 0.0563 am045e090i85
 0.90 -0.45 90  1.8036 2.1406   0.6339 1.1432 1.6467  1.0000 0.1199 0.0560 am045e090i90
 0.90 -0.40  5  1.9201 1.8949   0.5573 1.0700 1.5781  1.0000 0.1729 0.0913 am040e090i05
 0.90 -0.40 10  1.9166 1.8999   0.5592 1.0717 1.5798  1.0000 0.1713 0.0901 am040e090i10
 0.90 -0.40 15  1.9110 1.9074   0.5622 1.0744 1.5822  1.0000 0.1686 0.0884 am040e090i15
 0.90 -0.40 20  1.9033 1.9173   0.5663 1.0779 1.5854  1.0000 0.1651 0.0861 am040e090i20
 0.90 -0.40 25  1.8944 1.9292   0.5712 1.0821 1.5891  1.0000 0.1609 0.0834 am040e090i25
 0.90 -0.40 30  1.8841 1.9431   0.5769 1.0870 1.5935  1.0000 0.1563 0.0804 am040e090i30
 0.90 -0.40 35  1.8733 1.9596   0.5832 1.0925 1.5984  1.0000 0.1514 0.0772 am040e090i35
 0.90 -0.40 40  1.8620 1.9784   0.5900 1.0985 1.6039  1.0000 0.1464 0.0740 am040e090i40
 0.90 -0.40 45  1.8512 1.9998   0.5970 1.1051 1.6099  1.0000 0.1414 0.0707 am040e090i45
 0.90 -0.40 50  1.8403 2.0233   0.6042 1.1120 1.6164  1.0000 0.1367 0.0676 am040e090i50
 0.90 -0.40 55  1.8307 2.0483   0.6113 1.1191 1.6231  1.0000 0.1323 0.0646 am040e090i55
 0.90 -0.40 60  1.8220 2.0737   0.6181 1.1261 1.6300  1.0000 0.1285 0.0619 am040e090i60
 0.90 -0.40 65  1.8149 2.0982   0.6242 1.1329 1.6367  1.0000 0.1251 0.0596 am040e090i65
 0.90 -0.40 70  1.8089 2.1207   0.6296 1.1390 1.6429  1.0000 0.1224 0.0577 am040e090i70
 0.90 -0.40 75  1.8046 2.1394   0.6340 1.1441 1.6483  1.0000 0.1203 0.0562 am040e090i75
 0.90 -0.40 80  1.8012 2.1537   0.6373 1.1479 1.6525  1.0000 0.1188 0.0552 am040e090i80
 0.90 -0.40 85  1.7993 2.1624   0.6394 1.1504 1.6552  1.0000 0.1180 0.0546 am040e090i85
 0.90 -0.40 90  1.7987 2.1653   0.6400 1.1513 1.6561  1.0000 0.1177 0.0543 am040e090i90
 0.90 -0.35  5  1.9051 1.9486   0.5707 1.0873 1.5978  1.0000 0.1647 0.0845 am035e090i05
 0.90 -0.35 10  1.9021 1.9524   0.5723 1.0887 1.5990  1.0000 0.1633 0.0836 am035e090i10
 0.90 -0.35 15  1.8971 1.9589   0.5751 1.0910 1.6010  1.0000 0.1610 0.0822 am035e090i15
 0.90 -0.35 20  1.8902 1.9675   0.5788 1.0940 1.6038  1.0000 0.1579 0.0803 am035e090i20
 0.90 -0.35 25  1.8820 1.9784   0.5833 1.0978 1.6071  1.0000 0.1543 0.0780 am035e090i25
 0.90 -0.35 30  1.8729 1.9911   0.5885 1.1022 1.6109  1.0000 0.1502 0.0754 am035e090i30
 0.90 -0.35 35  1.8630 2.0060   0.5943 1.1072 1.6153  1.0000 0.1458 0.0727 am035e090i35
 0.90 -0.35 40  1.8527 2.0234   0.6005 1.1126 1.6202  1.0000 0.1414 0.0699 am035e090i40
 0.90 -0.35 45  1.8425 2.0427   0.6071 1.1185 1.6255  1.0000 0.1369 0.0670 am035e090i45
 0.90 -0.35 50  1.8327 2.0640   0.6137 1.1247 1.6312  1.0000 0.1327 0.0643 am035e090i50
 0.90 -0.35 55  1.8239 2.0862   0.6202 1.1311 1.6371  1.0000 0.1287 0.0617 am035e090i55
 0.90 -0.35 60  1.8159 2.1091   0.6263 1.1373 1.6430  1.0000 0.1252 0.0594 am035e090i60
 0.90 -0.35 65  1.8090 2.1311   0.6320 1.1432 1.6487  1.0000 0.1221 0.0573 am035e090i65
 0.90 -0.35 70  1.8034 2.1513   0.6369 1.1485 1.6541  1.0000 0.1196 0.0556 am035e090i70
 0.90 -0.35 75  1.7990 2.1685   0.6409 1.1530 1.6586  1.0000 0.1177 0.0543 am035e090i75
 0.90 -0.35 80  1.7959 2.1813   0.6439 1.1564 1.6621  1.0000 0.1162 0.0533 am035e090i80
 0.90 -0.35 85  1.7941 2.1893   0.6457 1.1585 1.6644  1.0000 0.1154 0.0527 am035e090i85
 0.90 -0.35 90  1.7936 2.1922   0.6463 1.1592 1.6651  1.0000 0.1151 0.0525 am035e090i90
 0.90 -0.30  5  1.8888 2.0081   0.5850 1.1050 1.6173  1.0000 0.1560 0.0777 am030e090i05
 0.90 -0.30 10  1.8861 2.0112   0.5865 1.1061 1.6183  1.0000 0.1548 0.0770 am030e090i10
 0.90 -0.30 15  1.8814 2.0165   0.5889 1.1080 1.6199  1.0000 0.1528 0.0758 am030e090i15
 0.90 -0.30 20  1.8754 2.0240   0.5922 1.1107 1.6221  1.0000 0.1502 0.0742 am030e090i20
 0.90 -0.30 25  1.8683 2.0333   0.5962 1.1140 1.6249  1.0000 0.1471 0.0723 am030e090i25
 0.90 -0.30 30  1.8600 2.0445   0.6010 1.1178 1.6283  1.0000 0.1435 0.0702 am030e090i30
 0.90 -0.30 35  1.8510 2.0579   0.6063 1.1222 1.6321  1.0000 0.1397 0.0679 am030e090i35
 0.90 -0.30 40  1.8420 2.0732   0.6119 1.1271 1.6362  1.0000 0.1358 0.0655 am030e090i40
 0.90 -0.30 45  1.8328 2.0901   0.6178 1.1323 1.6408  1.0000 0.1319 0.0631 am030e090i45
 0.90 -0.30 50  1.8242 2.1088   0.6236 1.1377 1.6456  1.0000 0.1282 0.0608 am030e090i50
 0.90 -0.30 55  1.8159 2.1283   0.6295 1.1431 1.6506  1.0000 0.1247 0.0586 am030e090i55
 0.90 -0.30 60  1.8087 2.1482   0.6350 1.1485 1.6556  1.0000 0.1215 0.0566 am030e090i60
 0.90 -0.30 65  1.8021 2.1674   0.6401 1.1536 1.6601  1.0000 0.1188 0.0548 am030e090i65
 0.90 -0.30 70  1.7969 2.1849   0.6445 1.1581 1.6647  1.0000 0.1165 0.0533 am030e090i70
 0.90 -0.30 75  1.7928 2.1999   0.6481 1.1619 1.6684  1.0000 0.1147 0.0521 am030e090i75
 0.90 -0.30 80  1.7898 2.2114   0.6508 1.1648 1.6712  1.0000 0.1134 0.0513 am030e090i80
 0.90 -0.30 85  1.7880 2.2184   0.6525 1.1666 1.6730  1.0000 0.1126 0.0508 am030e090i85
 0.90 -0.30 90  1.7874 2.2209   0.6530 1.1672 1.6737  1.0000 0.1124 0.0506 am030e090i90
 0.90 -0.25  5  1.8701 2.0730   0.6004 1.1229 1.6362  1.0000 0.1466 0.0707 am025e090i05
 0.90 -0.25 10  1.8677 2.0756   0.6017 1.1239 1.6370  1.0000 0.1456 0.0702 am025e090i10
 0.90 -0.25 15  1.8638 2.0800   0.6039 1.1255 1.6383  1.0000 0.1440 0.0692 am025e090i15
 0.90 -0.25 20  1.8587 2.0861   0.6067 1.1277 1.6402  1.0000 0.1419 0.0680 am025e090i20
 0.90 -0.25 25  1.8527 2.0939   0.6102 1.1305 1.6425  1.0000 0.1392 0.0665 am025e090i25
 0.90 -0.25 30  1.8453 2.1034   0.6144 1.1338 1.6452  1.0000 0.1363 0.0648 am025e090i30
 0.90 -0.25 35  1.8377 2.1147   0.6190 1.1376 1.6483  1.0000 0.1331 0.0629 am025e090i35
 0.90 -0.25 40  1.8299 2.1275   0.6239 1.1417 1.6518  1.0000 0.1298 0.0610 am025e090i40
 0.90 -0.25 45  1.8217 2.1418   0.6291 1.1460 1.6556  1.0000 0.1264 0.0590 am025e090i45
 0.90 -0.25 50  1.8141 2.1575   0.6342 1.1506 1.6595  1.0000 0.1232 0.0571 am025e090i50
 0.90 -0.25 55  1.8066 2.1737   0.6394 1.1551 1.6636  1.0000 0.1202 0.0553 am025e090i55
 0.90 -0.25 60  1.8000 2.1902   0.6442 1.1595 1.6675  1.0000 0.1175 0.0536 am025e090i60
 0.90 -0.25 65  1.7943 2.2061   0.6486 1.1638 1.6713  1.0000 0.1150 0.0521 am025e090i65
 0.90 -0.25 70  1.7893 2.2208   0.6525 1.1675 1.6747  1.0000 0.1130 0.0509 am025e090i70
 0.90 -0.25 75  1.7855 2.2330   0.6556 1.1706 1.6776  1.0000 0.1114 0.0499 am025e090i75
 0.90 -0.25 80  1.7828 2.2424   0.6579 1.1730 1.6798  1.0000 0.1103 0.0492 am025e090i80
 0.90 -0.25 85  1.7813 2.2486   0.6593 1.1744 1.6812  1.0000 0.1096 0.0487 am025e090i85
 0.90 -0.25 90  1.7807 2.2504   0.6598 1.1749 1.6817  1.0000 0.1093 0.0486 am025e090i90
 0.90 -0.20  5  1.8492 2.1425   0.6171 1.1411 1.6544  1.0000 0.1367 0.0638 am020e090i05
 0.90 -0.20 10  1.8473 2.1445   0.6181 1.1419 1.6550  1.0000 0.1359 0.0634 am020e090i10
 0.90 -0.20 15  1.8442 2.1479   0.6199 1.1432 1.6561  1.0000 0.1346 0.0627 am020e090i15
 0.90 -0.20 20  1.8401 2.1526   0.6222 1.1449 1.6575  1.0000 0.1329 0.0617 am020e090i20
 0.90 -0.20 25  1.8347 2.1587   0.6253 1.1472 1.6593  1.0000 0.1308 0.0606 am020e090i25
 0.90 -0.20 30  1.8287 2.1663   0.6288 1.1499 1.6615  1.0000 0.1284 0.0593 am020e090i30
 0.90 -0.20 35  1.8224 2.1751   0.6326 1.1529 1.6639  1.0000 0.1258 0.0578 am020e090i35
 0.90 -0.20 40  1.8156 2.1852   0.6368 1.1562 1.6666  1.0000 0.1231 0.0563 am020e090i40
 0.90 -0.20 45  1.8086 2.1965   0.6412 1.1597 1.6695  1.0000 0.1204 0.0548 am020e090i45
 0.90 -0.20 50  1.8021 2.2086   0.6455 1.1633 1.6725  1.0000 0.1177 0.0533 am020e090i50
 0.90 -0.20 55  1.7958 2.2212   0.6498 1.1670 1.6756  1.0000 0.1152 0.0519 am020e090i55
 0.90 -0.20 60  1.7899 2.2339   0.6539 1.1705 1.6786  1.0000 0.1129 0.0505 am020e090i60
 0.90 -0.20 65  1.7849 2.2461   0.6576 1.1738 1.6814  1.0000 0.1109 0.0494 am020e090i65
 0.90 -0.20 70  1.7807 2.2574   0.6608 1.1767 1.6839  1.0000 0.1092 0.0484 am020e090i70
 0.90 -0.20 75  1.7771 2.2669   0.6635 1.1791 1.6860  1.0000 0.1078 0.0476 am020e090i75
 0.90 -0.20 80  1.7746 2.2741   0.6655 1.1810 1.6877  1.0000 0.1068 0.0470 am020e090i80
 0.90 -0.20 85  1.7731 2.2787   0.6667 1.1821 1.6887  1.0000 0.1062 0.0466 am020e090i85
 0.90 -0.20 90  1.7726 2.2801   0.6671 1.1825 1.6890  1.0000 0.1060 0.0465 am020e090i90
 0.90 -0.15  5  1.8259 2.2139   0.6348 1.1590 1.6714  1.0000 0.1261 0.0570 am015e090i05
 0.90 -0.15 10  1.8242 2.2153   0.6357 1.1596 1.6718  1.0000 0.1255 0.0566 am015e090i10
 0.90 -0.15 15  1.8216 2.2175   0.6371 1.1606 1.6726  1.0000 0.1245 0.0561 am015e090i15
 0.90 -0.15 20  1.8182 2.2208   0.6391 1.1620 1.6736  1.0000 0.1232 0.0555 am015e090i20
 0.90 -0.15 25  1.8141 2.2251   0.6415 1.1637 1.6749  1.0000 0.1216 0.0547 am015e090i25
 0.90 -0.15 30  1.8095 2.2305   0.6442 1.1657 1.6765  1.0000 0.1199 0.0537 am015e090i30
 0.90 -0.15 35  1.8045 2.2367   0.6473 1.1680 1.6783  1.0000 0.1179 0.0527 am015e090i35
 0.90 -0.15 40  1.7989 2.2436   0.6507 1.1705 1.6802  1.0000 0.1158 0.0516 am015e090i40
 0.90 -0.15 45  1.7934 2.2513   0.6541 1.1731 1.6822  1.0000 0.1137 0.0505 am015e090i45
 0.90 -0.15 50  1.7881 2.2598   0.6576 1.1758 1.6843  1.0000 0.1117 0.0494 am015e090i50
 0.90 -0.15 55  1.7830 2.2683   0.6610 1.1785 1.6865  1.0000 0.1097 0.0484 am015e090i55
 0.90 -0.15 60  1.7781 2.2770   0.6642 1.1811 1.6886  1.0000 0.1079 0.0474 am015e090i60
 0.90 -0.15 65  1.7739 2.2853   0.6671 1.1834 1.6905  1.0000 0.1063 0.0465 am015e090i65
 0.90 -0.15 70  1.7704 2.2928   0.6696 1.1855 1.6922  1.0000 0.1050 0.0458 am015e090i70
 0.90 -0.15 75  1.7677 2.2991   0.6717 1.1873 1.6937  1.0000 0.1039 0.0452 am015e090i75
 0.90 -0.15 80  1.7655 2.3041   0.6733 1.1886 1.6947  1.0000 0.1031 0.0447 am015e090i80
 0.90 -0.15 85  1.7642 2.3070   0.6742 1.1894 1.6954  1.0000 0.1026 0.0445 am015e090i85
 0.90 -0.15 90  1.7637 2.3081   0.6746 1.1897 1.6956  1.0000 0.1025 0.0444 am015e090i90
 0.90 -0.10  5  1.7983 2.2817   0.6543 1.1767 1.6867  1.0000 0.1148 0.0503 am010e090i05
 0.90 -0.10 10  1.7972 2.2824   0.6549 1.1771 1.6870  1.0000 0.1144 0.0501 am010e090i10
 0.90 -0.10 15  1.7955 2.2838   0.6559 1.1777 1.6874  1.0000 0.1138 0.0498 am010e090i15
 0.90 -0.10 20  1.7932 2.2856   0.6573 1.1786 1.6881  1.0000 0.1129 0.0494 am010e090i20
 0.90 -0.10 25  1.7904 2.2881   0.6589 1.1798 1.6889  1.0000 0.1119 0.0489 am010e090i25
 0.90 -0.10 30  1.7870 2.2910   0.6610 1.1811 1.6899  1.0000 0.1106 0.0483 am010e090i30
 0.90 -0.10 35  1.7832 2.2943   0.6632 1.1826 1.6910  1.0000 0.1093 0.0476 am010e090i35
 0.90 -0.10 40  1.7792 2.2982   0.6656 1.1842 1.6922  1.0000 0.1079 0.0470 am010e090i40
 0.90 -0.10 45  1.7754 2.3024   0.6680 1.1859 1.6935  1.0000 0.1065 0.0462 am010e090i45
 0.90 -0.10 50  1.7716 2.3067   0.6704 1.1877 1.6948  1.0000 0.1051 0.0456 am010e090i50
 0.90 -0.10 55  1.7678 2.3113   0.6728 1.1894 1.6960  1.0000 0.1037 0.0449 am010e090i55
 0.90 -0.10 60  1.7642 2.3161   0.6751 1.1911 1.6973  1.0000 0.1025 0.0442 am010e090i60
 0.90 -0.10 65  1.7610 2.3204   0.6772 1.1926 1.6984  1.0000 0.1014 0.0437 am010e090i65
 0.90 -0.10 70  1.7584 2.3245   0.6790 1.1939 1.6994  1.0000 0.1004 0.0432 am010e090i70
 0.90 -0.10 75  1.7562 2.3278   0.6804 1.1950 1.7003  1.0000 0.0997 0.0428 am010e090i75
 0.90 -0.10 80  1.7547 2.3302   0.6815 1.1958 1.7009  1.0000 0.0991 0.0425 am010e090i80
 0.90 -0.10 85  1.7538 2.3317   0.6821 1.1963 1.7013  1.0000 0.0987 0.0423 am010e090i85
 0.90 -0.10 90  1.7534 2.3323   0.6824 1.1965 1.7014  1.0000 0.0986 0.0423 am010e090i90
 0.90 -0.05  5  1.7662 2.3358   0.6756 1.1933 1.6998  1.0000 0.1028 0.0440 am005e090i05
 0.90 -0.05 10  1.7657 2.3359   0.6760 1.1935 1.6999  1.0000 0.1026 0.0439 am005e090i10
 0.90 -0.05 15  1.7647 2.3364   0.6765 1.1938 1.7002  1.0000 0.1023 0.0438 am005e090i15
 0.90 -0.05 20  1.7634 2.3369   0.6773 1.1943 1.7005  1.0000 0.1019 0.0436 am005e090i20
 0.90 -0.05 25  1.7619 2.3376   0.6782 1.1948 1.7009  1.0000 0.1013 0.0433 am005e090i25
 0.90 -0.05 30  1.7600 2.3383   0.6792 1.1955 1.7013  1.0000 0.1007 0.0431 am005e090i30
 0.90 -0.05 35  1.7581 2.3392   0.6804 1.1962 1.7018  1.0000 0.1000 0.0428 am005e090i35
 0.90 -0.05 40  1.7560 2.3402   0.6816 1.1970 1.7024  1.0000 0.0993 0.0425 am005e090i40
 0.90 -0.05 45  1.7540 2.3415   0.6829 1.1978 1.7029  1.0000 0.0986 0.0421 am005e090i45
 0.90 -0.05 50  1.7518 2.3426   0.6842 1.1987 1.7035  1.0000 0.0979 0.0418 am005e090i50
 0.90 -0.05 55  1.7497 2.3440   0.6855 1.1995 1.7040  1.0000 0.0972 0.0415 am005e090i55
 0.90 -0.05 60  1.7477 2.3452   0.6868 1.2003 1.7046  1.0000 0.0965 0.0412 am005e090i60
 0.90 -0.05 65  1.7459 2.3464   0.6879 1.2010 1.7051  1.0000 0.0959 0.0409 am005e090i65
 0.90 -0.05 70  1.7444 2.3475   0.6888 1.2016 1.7055  1.0000 0.0954 0.0407 am005e090i70
 0.90 -0.05 75  1.7432 2.3484   0.6896 1.2021 1.7058  1.0000 0.0950 0.0405 am005e090i75
 0.90 -0.05 80  1.7423 2.3491   0.6902 1.2024 1.7061  1.0000 0.0947 0.0403 am005e090i80
 0.90 -0.05 85  1.7417 2.3495   0.6905 1.2027 1.7062  1.0000 0.0945 0.0402 am005e090i85
 0.90 -0.05 90  1.7415 2.3496   0.6906 1.2028 1.7063  1.0000 0.0945 0.0402 am005e090i90
 0.90 +0.00  5  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i05
 0.90 +0.00 10  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i10
 0.90 +0.00 15  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i15
 0.90 +0.00 20  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i20
 0.90 +0.00 25  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i25
 0.90 +0.00 30  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i30
 0.90 +0.00 35  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i35
 0.90 +0.00 40  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i40
 0.90 +0.00 45  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i45
 0.90 +0.00 50  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i50
 0.90 +0.00 55  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i55
 0.90 +0.00 60  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i60
 0.90 +0.00 65  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i65
 0.90 +0.00 70  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i70
 0.90 +0.00 75  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i75
 0.90 +0.00 80  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i80
 0.90 +0.00 85  1.7279 2.3562   0.6992 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i85
 0.90 +0.00 90  1.7279 2.3562   0.6993 1.2082 1.7103  1.0000 0.0901 0.0382 ap000e090i90
 0.90 +0.05  5  1.6809 2.3104   0.7259 1.2201 1.7180  1.0000 0.0766 0.0331 ap005e090i05
 0.90 +0.05 10  1.6816 2.3112   0.7254 1.2199 1.7179  1.0000 0.0767 0.0332 ap005e090i10
 0.90 +0.05 15  1.6828 2.3124   0.7248 1.2196 1.7177  1.0000 0.0771 0.0333 ap005e090i15
 0.90 +0.05 20  1.6843 2.3141   0.7239 1.2192 1.7175  1.0000 0.0775 0.0335 ap005e090i20
 0.90 +0.05 25  1.6863 2.3163   0.7227 1.2188 1.7172  1.0000 0.0780 0.0337 ap005e090i25
 0.90 +0.05 30  1.6886 2.3188   0.7214 1.2182 1.7168  1.0000 0.0786 0.0339 ap005e090i30
 0.90 +0.05 35  1.6912 2.3216   0.7200 1.2176 1.7165  1.0000 0.0793 0.0342 ap005e090i35
 0.90 +0.05 40  1.6937 2.3246   0.7185 1.2170 1.7161  1.0000 0.0801 0.0345 ap005e090i40
 0.90 +0.05 45  1.6964 2.3278   0.7170 1.2164 1.7157  1.0000 0.0808 0.0347 ap005e090i45
 0.90 +0.05 50  1.6991 2.3310   0.7155 1.2157 1.7153  1.0000 0.0816 0.0350 ap005e090i50
 0.90 +0.05 55  1.7017 2.3342   0.7141 1.2151 1.7149  1.0000 0.0824 0.0353 ap005e090i55
 0.90 +0.05 60  1.7043 2.3373   0.7127 1.2146 1.7146  1.0000 0.0831 0.0355 ap005e090i60
 0.90 +0.05 65  1.7065 2.3400   0.7114 1.2141 1.7142  1.0000 0.0837 0.0358 ap005e090i65
 0.90 +0.05 70  1.7086 2.3425   0.7103 1.2136 1.7140  1.0000 0.0843 0.0360 ap005e090i70
 0.90 +0.05 75  1.7102 2.3444   0.7095 1.2133 1.7138  1.0000 0.0847 0.0361 ap005e090i75
 0.90 +0.05 80  1.7114 2.3459   0.7088 1.2130 1.7136  1.0000 0.0851 0.0363 ap005e090i80
 0.90 +0.05 85  1.7122 2.3468   0.7084 1.2129 1.7135  1.0000 0.0853 0.0363 ap005e090i85
 0.90 +0.05 90  1.7124 2.3470   0.7083 1.2128 1.7135  1.0000 0.0853 0.0364 ap005e090i90
 0.90 +0.10  5  1.6221 2.1470   0.7563 1.2268 1.7233  1.0000 0.0622 0.0290 ap010e090i05
 0.90 +0.10 10  1.6237 2.1508   0.7554 1.2265 1.7231  1.0000 0.0626 0.0291 ap010e090i10
 0.90 +0.10 15  1.6262 2.1570   0.7539 1.2261 1.7228  1.0000 0.0633 0.0293 ap010e090i15
 0.90 +0.10 20  1.6298 2.1654   0.7519 1.2255 1.7224  1.0000 0.0641 0.0296 ap010e090i20
 0.90 +0.10 25  1.6342 2.1758   0.7494 1.2247 1.7218  1.0000 0.0652 0.0300 ap010e090i25
 0.90 +0.10 30  1.6395 2.1879   0.7465 1.2239 1.7211  1.0000 0.0664 0.0304 ap010e090i30
 0.90 +0.10 35  1.6452 2.2015   0.7434 1.2230 1.7206  1.0000 0.0678 0.0308 ap010e090i35
 0.90 +0.10 40  1.6512 2.2158   0.7401 1.2221 1.7200  1.0000 0.0693 0.0313 ap010e090i40
 0.90 +0.10 45  1.6574 2.2306   0.7367 1.2211 1.7194  1.0000 0.0709 0.0318 ap010e090i45
 0.90 +0.10 50  1.6639 2.2454   0.7333 1.2202 1.7187  1.0000 0.0725 0.0323 ap010e090i50
 0.90 +0.10 55  1.6700 2.2598   0.7302 1.2194 1.7181  1.0000 0.0741 0.0328 ap010e090i55
 0.90 +0.10 60  1.6757 2.2734   0.7272 1.2186 1.7176  1.0000 0.0755 0.0332 ap010e090i60
 0.90 +0.10 65  1.6809 2.2856   0.7245 1.2179 1.7171  1.0000 0.0769 0.0336 ap010e090i65
 0.90 +0.10 70  1.6856 2.2961   0.7222 1.2173 1.7167  1.0000 0.0781 0.0340 ap010e090i70
 0.90 +0.10 75  1.6894 2.3046   0.7203 1.2169 1.7163  1.0000 0.0790 0.0343 ap010e090i75
 0.90 +0.10 80  1.6920 2.3108   0.7190 1.2165 1.7161  1.0000 0.0797 0.0345 ap010e090i80
 0.90 +0.10 85  1.6936 2.3147   0.7182 1.2163 1.7160  1.0000 0.0802 0.0346 ap010e090i85
 0.90 +0.10 90  1.6941 2.3160   0.7179 1.2163 1.7159  1.0000 0.0803 0.0347 ap010e090i90
 0.90 +0.15  5  1.5453 1.8063   0.7926 1.2248 1.7277  1.0000 0.0471 0.0261 ap015e090i05
 0.90 +0.15 10  1.5482 1.8170   0.7910 1.2246 1.7274  1.0000 0.0477 0.0262 ap015e090i10
 0.90 +0.15 15  1.5529 1.8344   0.7884 1.2243 1.7270  1.0000 0.0486 0.0265 ap015e090i15
 0.90 +0.15 20  1.5594 1.8582   0.7848 1.2239 1.7264  1.0000 0.0499 0.0269 ap015e090i20
 0.90 +0.15 25  1.5676 1.8871   0.7804 1.2234 1.7257  1.0000 0.0515 0.0273 ap015e090i25
 0.90 +0.15 30  1.5768 1.9206   0.7756 1.2229 1.7249  1.0000 0.0534 0.0278 ap015e090i30
 0.90 +0.15 35  1.5872 1.9572   0.7701 1.2223 1.7240  1.0000 0.0555 0.0284 ap015e090i35
 0.90 +0.15 40  1.5980 1.9961   0.7645 1.2217 1.7232  1.0000 0.0578 0.0290 ap015e090i40
 0.90 +0.15 45  1.6093 2.0358   0.7588 1.2211 1.7223  1.0000 0.0603 0.0296 ap015e090i45
 0.90 +0.15 50  1.6203 2.0750   0.7533 1.2206 1.7215  1.0000 0.0627 0.0302 ap015e090i50
 0.90 +0.15 55  1.6311 2.1129   0.7480 1.2201 1.7207  1.0000 0.0651 0.0308 ap015e090i55
 0.90 +0.15 60  1.6413 2.1479   0.7431 1.2196 1.7200  1.0000 0.0674 0.0314 ap015e090i60
 0.90 +0.15 65  1.6503 2.1793   0.7388 1.2192 1.7193  1.0000 0.0696 0.0319 ap015e090i65
 0.90 +0.15 70  1.6582 2.2061   0.7350 1.2189 1.7188  1.0000 0.0714 0.0324 ap015e090i70
 0.90 +0.15 75  1.6647 2.2279   0.7320 1.2186 1.7184  1.0000 0.0729 0.0327 ap015e090i75
 0.90 +0.15 80  1.6693 2.2437   0.7299 1.2184 1.7181  1.0000 0.0741 0.0330 ap015e090i80
 0.90 +0.15 85  1.6721 2.2536   0.7286 1.2183 1.7179  1.0000 0.0747 0.0332 ap015e090i85
 0.90 +0.15 90  1.6730 2.2568   0.7282 1.2182 1.7179  1.0000 0.0750 0.0332 ap015e090i90
 0.90 +0.20  5  1.4421 1.2578   0.8379 1.2083 1.7341  1.0000 0.0312 0.0248 ap020e090i05
 0.90 +0.20 10  1.4472 1.2796   0.8352 1.2086 1.7336  1.0000 0.0319 0.0249 ap020e090i10
 0.90 +0.20 15  1.4556 1.3152   0.8307 1.2092 1.7330  1.0000 0.0332 0.0252 ap020e090i15
 0.90 +0.20 20  1.4665 1.3634   0.8250 1.2099 1.7321  1.0000 0.0349 0.0256 ap020e090i20
 0.90 +0.20 25  1.4803 1.4223   0.8179 1.2107 1.7310  1.0000 0.0370 0.0260 ap020e090i25
 0.90 +0.20 30  1.4956 1.4900   0.8102 1.2117 1.7299  1.0000 0.0396 0.0266 ap020e090i30
 0.90 +0.20 35  1.5125 1.5644   0.8017 1.2126 1.7286  1.0000 0.0424 0.0271 ap020e090i35
 0.90 +0.20 40  1.5305 1.6427   0.7929 1.2136 1.7273  1.0000 0.0456 0.0277 ap020e090i40
 0.90 +0.20 45  1.5484 1.7227   0.7843 1.2145 1.7261  1.0000 0.0489 0.0284 ap020e090i45
 0.90 +0.20 50  1.5663 1.8014   0.7759 1.2153 1.7249  1.0000 0.0522 0.0290 ap020e090i50
 0.90 +0.20 55  1.5837 1.8769   0.7678 1.2161 1.7237  1.0000 0.0556 0.0296 ap020e090i55
 0.90 +0.20 60  1.5995 1.9469   0.7607 1.2167 1.7227  1.0000 0.0588 0.0302 ap020e090i60
 0.90 +0.20 65  1.6138 2.0093   0.7543 1.2173 1.7217  1.0000 0.0617 0.0307 ap020e090i65
 0.90 +0.20 70  1.6259 2.0626   0.7489 1.2177 1.7210  1.0000 0.0643 0.0312 ap020e090i70
 0.90 +0.20 75  1.6359 2.1055   0.7446 1.2180 1.7204  1.0000 0.0665 0.0316 ap020e090i75
 0.90 +0.20 80  1.6430 2.1369   0.7415 1.2183 1.7200  1.0000 0.0680 0.0318 ap020e090i80
 0.90 +0.20 85  1.6473 2.1561   0.7397 1.2184 1.7197  1.0000 0.0690 0.0320 ap020e090i85
 0.90 +0.20 90  1.6488 2.1626   0.7390 1.2185 1.7196  1.0000 0.0693 0.0321 ap020e090i90
 0.90 +0.25  5  1.2927 0.5637   0.9014 1.1653 1.7471  1.0000 0.0144 0.0255 ap025e090i05
 0.90 +0.25 10  1.3021 0.5970   0.8966 1.1674 1.7463  1.0000 0.0153 0.0256 ap025e090i10
 0.90 +0.25 15  1.3174 0.6514   0.8887 1.1708 1.7451  1.0000 0.0168 0.0258 ap025e090i15
 0.90 +0.25 20  1.3374 0.7257   0.8786 1.1750 1.7435  1.0000 0.0190 0.0261 ap025e090i20
 0.90 +0.25 25  1.3609 0.8173   0.8668 1.1797 1.7416  1.0000 0.0216 0.0265 ap025e090i25
 0.90 +0.25 30  1.3871 0.9238   0.8541 1.1846 1.7395  1.0000 0.0248 0.0269 ap025e090i30
 0.90 +0.25 35  1.4148 1.0417   0.8408 1.1895 1.7373  1.0000 0.0285 0.0273 ap025e090i35
 0.90 +0.25 40  1.4432 1.1673   0.8274 1.1941 1.7350  1.0000 0.0325 0.0278 ap025e090i40
 0.90 +0.25 45  1.4715 1.2966   0.8144 1.1984 1.7328  1.0000 0.0367 0.0283 ap025e090i45
 0.90 +0.25 50  1.4990 1.4254   0.8021 1.2023 1.7306  1.0000 0.0411 0.0288 ap025e090i50
 0.90 +0.25 55  1.5249 1.5497   0.7907 1.2058 1.7287  1.0000 0.0454 0.0293 ap025e090i55
 0.90 +0.25 60  1.5487 1.6657   0.7804 1.2087 1.7269  1.0000 0.0496 0.0298 ap025e090i60
 0.90 +0.25 65  1.5698 1.7699   0.7715 1.2112 1.7253  1.0000 0.0534 0.0302 ap025e090i65
 0.90 +0.25 70  1.5876 1.8596   0.7641 1.2132 1.7240  1.0000 0.0568 0.0306 ap025e090i70
 0.90 +0.25 75  1.6020 1.9318   0.7582 1.2147 1.7230  1.0000 0.0596 0.0308 ap025e090i75
 0.90 +0.25 80  1.6124 1.9849   0.7540 1.2158 1.7223  1.0000 0.0617 0.0311 ap025e090i80
 0.90 +0.25 85  1.6187 2.0175   0.7515 1.2165 1.7218  1.0000 0.0630 0.0312 ap025e090i85
 0.90 +0.25 90  1.6208 2.0284   0.7507 1.2167 1.7217  1.0000 0.0634 0.0312 ap025e090i90
 0.90 +0.30  5  1.2459 1.1774   1.7726 2.2085 2.7254  1.0000 0.0089 0.0076 ap030e090i05
 0.90 +0.30 10  1.2472 1.1879   1.7710 2.2089 2.7251  1.0000 0.0091 0.0077 ap030e090i10
 0.90 +0.30 15  1.2492 1.2045   1.7686 2.2094 2.7247  1.0000 0.0094 0.0078 ap030e090i15
 0.90 +0.30 20  1.1057 0.0753   0.9800 1.0835 1.7656  1.0000 0.0022 0.0289 ap030e090i20
 0.90 +0.30 25  1.1701 0.1857   0.9474 1.1086 1.7619  1.0000 0.0054 0.0290 ap030e090i25
 0.90 +0.30 30  1.2260 0.3171   0.9200 1.1279 1.7578  1.0000 0.0093 0.0292 ap030e090i30
 0.90 +0.30 35  1.2778 0.4664   0.8952 1.1440 1.7535  1.0000 0.0137 0.0293 ap030e090i35
 0.90 +0.30 40  1.3264 0.6296   0.8727 1.1576 1.7493  1.0000 0.0186 0.0295 ap030e090i40
 0.90 +0.30 45  1.3719 0.8017   0.8522 1.1692 1.7450  1.0000 0.0238 0.0297 ap030e090i45
 0.90 +0.30 50  1.4140 0.9776   0.8338 1.1790 1.7411  1.0000 0.0292 0.0299 ap030e090i50
 0.90 +0.30 55  1.4527 1.1511   0.8173 1.1874 1.7374  1.0000 0.0346 0.0301 ap030e090i55
 0.90 +0.30 60  1.4871 1.3163   0.8031 1.1943 1.7341  1.0000 0.0398 0.0302 ap030e090i60
 0.90 +0.30 65  1.5171 1.4674   0.7910 1.2000 1.7312  1.0000 0.0446 0.0304 ap030e090i65
 0.90 +0.30 70  1.5424 1.5991   0.7810 1.2046 1.7289  1.0000 0.0489 0.0306 ap030e090i70
 0.90 +0.30 75  1.5622 1.7067   0.7732 1.2080 1.7270  1.0000 0.0524 0.0307 ap030e090i75
 0.90 +0.30 80  1.5769 1.7867   0.7676 1.2105 1.7257  1.0000 0.0550 0.0308 ap030e090i80
 0.90 +0.30 85  1.5856 1.8358   0.7643 1.2119 1.7248  1.0000 0.0566 0.0308 ap030e090i85
 0.90 +0.30 90  1.5885 1.8524   0.7632 1.2124 1.7246  1.0000 0.0571 0.0308 ap030e090i90
 0.90 +0.35  5  1.1981 0.7543   1.8188 2.1791 2.7371  1.0000 0.0059 0.0078 ap035e090i05
 0.90 +0.35 10  1.2009 0.7754   1.8158 2.1806 2.7364  1.0000 0.0061 0.0078 ap035e090i10
 0.90 +0.35 15  1.2054 0.8094   1.8110 2.1829 2.7355  1.0000 0.0064 0.0079 ap035e090i15
 0.90 +0.35 20  1.2112 0.8545   1.8048 2.1859 2.7342  1.0000 0.0069 0.0081 ap035e090i20
 0.90 +0.35 25  1.2179 0.9081   1.7976 2.1894 2.7327  1.0000 0.0075 0.0083 ap035e090i25
 0.90 +0.35 30  1.2252 0.9679   1.7898 2.1930 2.7311  1.0000 0.0082 0.0085 ap035e090i30
 0.90 +0.35 35  1.2329 1.0315   1.7817 2.1966 2.7294  1.0000 0.0090 0.0087 ap035e090i35
 0.90 +0.35 40  1.1392 0.1168   0.9499 1.0821 1.7737  1.0000 0.0039 0.0331 ap035e090i40
 0.90 +0.35 45  1.2320 0.3095   0.9067 1.1171 1.7659  1.0000 0.0101 0.0327 ap035e090i45
 0.90 +0.35 50  1.3027 0.5137   0.8755 1.1405 1.7586  1.0000 0.0166 0.0323 ap035e090i50
 0.90 +0.35 55  1.3616 0.7225   0.8505 1.1581 1.7519  1.0000 0.0231 0.0320 ap035e090i55
 0.90 +0.35 60  1.4120 0.9277   0.8300 1.1719 1.7459  1.0000 0.0294 0.0317 ap035e090i60
 0.90 +0.35 65  1.4540 1.1209   0.8134 1.1827 1.7408  1.0000 0.0353 0.0315 ap035e090i65
 0.90 +0.35 70  1.4887 1.2936   0.8001 1.1911 1.7365  1.0000 0.0405 0.0313 ap035e090i70
 0.90 +0.35 75  1.5160 1.4377   0.7899 1.1974 1.7331  1.0000 0.0447 0.0311 ap035e090i75
 0.90 +0.35 80  1.5357 1.5463   0.7826 1.2018 1.7308  1.0000 0.0479 0.0310 ap035e090i80
 0.90 +0.35 85  1.5474 1.6138   0.7783 1.2044 1.7293  1.0000 0.0499 0.0309 ap035e090i85
 0.90 +0.35 90  1.5513 1.6367   0.7769 1.2053 1.7289  1.0000 0.0506 0.0309 ap035e090i90
 0.90 +0.40  5  1.0973 0.1747   1.9133 2.0996 2.7649  1.0000 0.0015 0.0088 ap040e090i05
 0.90 +0.40 10  1.1057 0.2056   1.9047 2.1061 2.7634  1.0000 0.0018 0.0089 ap040e090i10
 0.90 +0.40 15  1.1181 0.2559   1.8923 2.1157 2.7609  1.0000 0.0023 0.0089 ap040e090i15
 0.90 +0.40 20  1.1328 0.3237   1.8775 2.1269 2.7578  1.0000 0.0029 0.0090 ap040e090i20
 0.90 +0.40 25  1.1488 0.4061   1.8616 2.1385 2.7541  1.0000 0.0037 0.0091 ap040e090i25
 0.90 +0.40 30  1.1651 0.5006   1.8452 2.1499 2.7502  1.0000 0.0046 0.0092 ap040e090i30
 0.90 +0.40 35  1.1811 0.6038   1.8292 2.1605 2.7461  1.0000 0.0056 0.0093 ap040e090i35
 0.90 +0.40 40  1.1967 0.7121   1.8139 2.1706 2.7421  1.0000 0.0068 0.0095 ap040e090i40
 0.90 +0.40 45  1.2111 0.8222   1.7996 2.1794 2.7382  1.0000 0.0079 0.0096 ap040e090i45
 0.90 +0.40 50  1.1262 0.0914   0.9472 1.0667 1.7864  1.0000 0.0033 0.0364 ap040e090i50
 0.90 +0.40 55  1.2396 0.3123   0.8965 1.1113 1.7746  1.0000 0.0110 0.0353 ap040e090i55
 0.90 +0.40 60  1.3174 0.5386   0.8641 1.1383 1.7643  1.0000 0.0185 0.0344 ap040e090i60
 0.90 +0.40 65  1.3779 0.7598   0.8401 1.1576 1.7554  1.0000 0.0255 0.0335 ap040e090i65
 0.90 +0.40 70  1.4255 0.9641   0.8220 1.1718 1.7482  1.0000 0.0316 0.0328 ap040e090i70
 0.90 +0.40 75  1.4622 1.1395   0.8085 1.1822 1.7425  1.0000 0.0367 0.0322 ap040e090i75
 0.90 +0.40 80  1.4881 1.2748   0.7993 1.1893 1.7384  1.0000 0.0406 0.0318 ap040e090i80
 0.90 +0.40 85  1.5038 1.3600   0.7936 1.1935 1.7360  1.0000 0.0429 0.0316 ap040e090i85
 0.90 +0.40 90  1.5089 1.3892   0.7919 1.1949 1.7352  1.0000 0.0437 0.0315 ap040e090i90
 0.90 +0.45  5  1.1132 0.4800   2.8259 3.1457 3.7452  1.0000 0.0019 0.0040 ap045e090i05
 0.90 +0.45 10  1.1158 0.5037   2.8218 3.1487 3.7441  1.0000 0.0020 0.0040 ap045e090i10
 0.90 +0.45 15  1.1199 0.5416   2.8157 3.1533 3.7425  1.0000 0.0022 0.0040 ap045e090i15
 0.90 +0.45 20  1.1251 0.5918   2.8079 3.1590 3.7404  1.0000 0.0024 0.0041 ap045e090i20
 0.90 +0.45 25  1.1308 0.6511   2.7992 3.1653 3.7379  1.0000 0.0027 0.0042 ap045e090i25
 0.90 +0.45 30  1.1370 0.7179   2.7899 3.1719 3.7352  1.0000 0.0031 0.0043 ap045e090i30
 0.90 +0.45 35  1.0750 0.0988   1.9266 2.0712 2.7804  1.0000 0.0011 0.0110 ap045e090i35
 0.90 +0.45 40  1.1168 0.2378   1.8860 2.1063 2.7713  1.0000 0.0026 0.0109 ap045e090i40
 0.90 +0.45 45  1.1485 0.3854   1.8554 2.1309 2.7627  1.0000 0.0042 0.0108 ap045e090i45
 0.90 +0.45 50  1.1746 0.5377   1.8305 2.1502 2.7547  1.0000 0.0058 0.0107 ap045e090i50
 0.90 +0.45 55  1.1969 0.6896   1.8095 2.1657 2.7475  1.0000 0.0074 0.0107 ap045e090i55
 0.90 +0.45 60  1.1863 0.1842   0.9143 1.0847 1.7918  1.0000 0.0070 0.0383 ap045e090i60
 0.90 +0.45 65  1.2822 0.4146   0.8746 1.1214 1.7771  1.0000 0.0152 0.0366 ap045e090i65
 0.90 +0.45 70  1.3498 0.6357   0.8484 1.1452 1.7652  1.0000 0.0224 0.0352 ap045e090i70
 0.90 +0.45 75  1.3993 0.8320   0.8301 1.1615 1.7560  1.0000 0.0284 0.0341 ap045e090i75
 0.90 +0.45 80  1.4334 0.9872   0.8179 1.1724 1.7495  1.0000 0.0328 0.0333 ap045e090i80
 0.90 +0.45 85  1.4534 1.0871   0.8110 1.1787 1.7455  1.0000 0.0356 0.0328 ap045e090i85
 0.90 +0.45 90  1.4601 1.1216   0.8087 1.1808 1.7443  1.0000 0.0365 0.0326 ap045e090i90
 0.90 +0.50  5  1.0911 0.5236   3.8011 4.1475 4.7395  1.0000 0.0012 0.0023 ap050e090i05
 0.90 +0.50 10  1.0928 0.5444   3.7978 4.1502 4.7386  1.0000 0.0013 0.0023 ap050e090i10
 0.90 +0.50 15  1.0954 0.5784   3.7928 4.1545 4.7370  1.0000 0.0014 0.0024 ap050e090i15
 0.90 +0.50 20  1.0264 0.0247   2.9506 3.0286 3.7864  1.0000 0.0001 0.0051 ap050e090i20
 0.90 +0.50 25  1.0556 0.1077   2.9072 3.0688 3.7791  1.0000 0.0005 0.0051 ap050e090i25
 0.90 +0.50 30  1.0763 0.2042   2.8767 3.0962 3.7715  1.0000 0.0010 0.0051 ap050e090i30
 0.90 +0.50 35  1.0936 0.3110   2.8512 3.1181 3.7638  1.0000 0.0016 0.0051 ap050e090i35
 0.90 +0.50 40  1.1088 0.4255   2.8289 3.1366 3.7564  1.0000 0.0022 0.0051 ap050e090i40
 0.90 +0.50 45  1.1220 0.5436   2.8094 3.1521 3.7493  1.0000 0.0028 0.0051 ap050e090i45
 0.90 +0.50 50  1.0806 0.1085   1.9149 2.0692 2.7923  1.0000 0.0014 0.0126 ap050e090i50
 0.90 +0.50 55  1.1317 0.2903   1.8665 2.1124 2.7773  1.0000 0.0035 0.0122 ap050e090i55
 0.90 +0.50 60  1.1673 0.4759   1.8337 2.1404 2.7644  1.0000 0.0056 0.0118 ap050e090i60
 0.90 +0.50 65  1.1439 0.1081   0.9288 1.0625 1.8086  1.0000 0.0044 0.0408 ap050e090i65
 0.90 +0.50 70  1.2546 0.3303   0.8829 1.1077 1.7894  1.0000 0.0127 0.0386 ap050e090i70
 0.90 +0.50 75  1.3239 0.5345   0.8564 1.1338 1.7750  1.0000 0.0196 0.0367 ap050e090i75
 0.90 +0.50 80  1.3694 0.7009   0.8399 1.1502 1.7649  1.0000 0.0248 0.0354 ap050e090i80
 0.90 +0.50 85  1.3958 0.8103   0.8306 1.1594 1.7588  1.0000 0.0280 0.0346 ap050e090i85
 0.90 +0.50 90  1.4042 0.8483   0.8277 1.1624 1.7568  1.0000 0.0291 0.0343 ap050e090i90
 1.00 -0.50  5  1.9357 1.8308   0.5408 1.0469 1.5503  1.0000 0.1821 0.0995 am050e100i05
 1.00 -0.50 10  1.9313 1.8382   0.5434 1.0495 1.5531  1.0000 0.1800 0.0979 am050e100i10
 1.00 -0.50 15  1.9245 1.8483   0.5472 1.0530 1.5564  1.0000 0.1765 0.0955 am050e100i15
 1.00 -0.50 20  1.9152 1.8604   0.5521 1.0574 1.5604  1.0000 0.1721 0.0925 am050e100i20
 1.00 -0.50 25  1.9041 1.8750   0.5580 1.0625 1.5651  1.0000 0.1669 0.0890 am050e100i25
 1.00 -0.50 30  1.8917 1.8924   0.5649 1.0686 1.5706  1.0000 0.1612 0.0852 am050e100i30
 1.00 -0.50 35  1.8786 1.9131   0.5725 1.0755 1.5770  1.0000 0.1551 0.0811 am050e100i35
 1.00 -0.50 40  1.8651 1.9378   0.5808 1.0833 1.5842  1.0000 0.1489 0.0769 am050e100i40
 1.00 -0.50 45  1.8521 1.9662   0.5896 1.0919 1.5924  1.0000 0.1429 0.0727 am050e100i45
 1.00 -0.50 50  1.8401 1.9980   0.5984 1.1012 1.6015  1.0000 0.1373 0.0687 am050e100i50
 1.00 -0.50 55  1.8287 2.0319   0.6074 1.1108 1.6113  1.0000 0.1321 0.0650 am050e100i55
 1.00 -0.50 60  1.8192 2.0662   0.6160 1.1206 1.6215  1.0000 0.1277 0.0618 am050e100i60
 1.00 -0.50 65  1.8118 2.0988   0.6238 1.1301 1.6317  1.0000 0.1240 0.0591 am050e100i65
 1.00 -0.50 70  1.8056 2.1274   0.6307 1.1388 1.6414  1.0000 0.1211 0.0569 am050e100i70
 1.00 -0.50 75  1.8012 2.1507   0.6363 1.1461 1.6498  1.0000 0.1189 0.0553 am050e100i75
 1.00 -0.50 80  1.7981 2.1675   0.6405 1.1517 1.6564  1.0000 0.1174 0.0542 am050e100i80
 1.00 -0.50 85  1.7963 2.1772   0.6431 1.1552 1.6607  1.0000 0.1165 0.0535 am050e100i85
 1.00 -0.50 90  1.7958 2.1805   0.6440 1.1564 1.6621  1.0000 0.1162 0.0533 am050e100i90
 1.00 -0.45  5  1.9232 1.8757   0.5528 1.0632 1.5697  1.0000 0.1750 0.0933 am045e100i05
 1.00 -0.45 10  1.9193 1.8814   0.5550 1.0653 1.5717  1.0000 0.1731 0.0920 am045e100i10
 1.00 -0.45 15  1.9130 1.8902   0.5585 1.0685 1.5747  1.0000 0.1701 0.0900 am045e100i15
 1.00 -0.45 20  1.9045 1.9017   0.5631 1.0725 1.5785  1.0000 0.1661 0.0873 am045e100i20
 1.00 -0.45 25  1.8942 1.9155   0.5688 1.0775 1.5831  1.0000 0.1614 0.0843 am045e100i25
 1.00 -0.45 30  1.8829 1.9322   0.5753 1.0833 1.5883  1.0000 0.1562 0.0808 am045e100i30
 1.00 -0.45 35  1.8707 1.9519   0.5826 1.0899 1.5944  1.0000 0.1506 0.0771 am045e100i35
 1.00 -0.45 40  1.8581 1.9752   0.5905 1.0972 1.6013  1.0000 0.1450 0.0734 am045e100i40
 1.00 -0.45 45  1.8462 2.0018   0.5987 1.1053 1.6089  1.0000 0.1394 0.0697 am045e100i45
 1.00 -0.45 50  1.8343 2.0312   0.6073 1.1139 1.6173  1.0000 0.1342 0.0661 am045e100i50
 1.00 -0.45 55  1.8238 2.0625   0.6157 1.1228 1.6263  1.0000 0.1295 0.0628 am045e100i55
 1.00 -0.45 60  1.8152 2.0944   0.6236 1.1319 1.6355  1.0000 0.1253 0.0598 am045e100i60
 1.00 -0.45 65  1.8076 2.1245   0.6310 1.1406 1.6447  1.0000 0.1218 0.0573 am045e100i65
 1.00 -0.45 70  1.8017 2.1516   0.6374 1.1484 1.6534  1.0000 0.1190 0.0553 am045e100i70
 1.00 -0.45 75  1.7972 2.1736   0.6427 1.1551 1.6609  1.0000 0.1169 0.0538 am045e100i75
 1.00 -0.45 80  1.7943 2.1897   0.6466 1.1601 1.6667  1.0000 0.1154 0.0527 am045e100i80
 1.00 -0.45 85  1.7925 2.1996   0.6490 1.1633 1.6704  1.0000 0.1146 0.0521 am045e100i85
 1.00 -0.45 90  1.7918 2.2028   0.6499 1.1644 1.6717  1.0000 0.1143 0.0519 am045e100i90
 1.00 -0.40  5  1.9097 1.9257   0.5660 1.0809 1.5905  1.0000 0.1674 0.0869 am040e100i05
 1.00 -0.40 10  1.9061 1.9304   0.5679 1.0826 1.5920  1.0000 0.1658 0.0859 am040e100i10
 1.00 -0.40 15  1.9004 1.9380   0.5711 1.0853 1.5945  1.0000 0.1631 0.0842 am040e100i15
 1.00 -0.40 20  1.8928 1.9482   0.5753 1.0890 1.5979  1.0000 0.1596 0.0819 am040e100i20
 1.00 -0.40 25  1.8834 1.9612   0.5806 1.0936 1.6020  1.0000 0.1554 0.0792 am040e100i25
 1.00 -0.40 30  1.8731 1.9768   0.5867 1.0989 1.6069  1.0000 0.1507 0.0762 am040e100i30
 1.00 -0.40 35  1.8618 1.9953   0.5935 1.1050 1.6125  1.0000 0.1457 0.0730 am040e100i35
 1.00 -0.40 40  1.8503 2.0169   0.6009 1.1118 1.6188  1.0000 0.1406 0.0697 am040e100i40
 1.00 -0.40 45  1.8389 2.0414   0.6087 1.1193 1.6258  1.0000 0.1356 0.0664 am040e100i45
 1.00 -0.40 50  1.8281 2.0682   0.6166 1.1272 1.6334  1.0000 0.1308 0.0633 am040e100i50
 1.00 -0.40 55  1.8185 2.0969   0.6243 1.1353 1.6414  1.0000 0.1265 0.0603 am040e100i55
 1.00 -0.40 60  1.8101 2.1259   0.6317 1.1435 1.6496  1.0000 0.1226 0.0577 am040e100i60
 1.00 -0.40 65  1.8029 2.1538   0.6385 1.1512 1.6577  1.0000 0.1194 0.0554 am040e100i65
 1.00 -0.40 70  1.7971 2.1786   0.6445 1.1582 1.6652  1.0000 0.1167 0.0536 am040e100i70
 1.00 -0.40 75  1.7928 2.1996   0.6493 1.1641 1.6717  1.0000 0.1147 0.0521 am040e100i75
 1.00 -0.40 80  1.7896 2.2150   0.6530 1.1687 1.6768  1.0000 0.1133 0.0511 am040e100i80
 1.00 -0.40 85  1.7878 2.2242   0.6552 1.1715 1.6800  1.0000 0.1124 0.0505 am040e100i85
 1.00 -0.40 90  1.7873 2.2275   0.6560 1.1724 1.6811  1.0000 0.1121 0.0503 am040e100i90
 1.00 -0.35  5  1.8948 1.9817   0.5801 1.0991 1.6115  1.0000 0.1594 0.0804 am035e100i05
 1.00 -0.35 10  1.8917 1.9856   0.5818 1.1006 1.6127  1.0000 0.1580 0.0795 am035e100i10
 1.00 -0.35 15  1.8867 1.9920   0.5846 1.1030 1.6148  1.0000 0.1557 0.0781 am035e100i15
 1.00 -0.35 20  1.8797 2.0012   0.5885 1.1062 1.6178  1.0000 0.1526 0.0762 am035e100i20
 1.00 -0.35 25  1.8712 2.0129   0.5933 1.1103 1.6214  1.0000 0.1489 0.0740 am035e100i25
 1.00 -0.35 30  1.8621 2.0271   0.5989 1.1152 1.6258  1.0000 0.1448 0.0714 am035e100i30
 1.00 -0.35 35  1.8516 2.0440   0.6053 1.1207 1.6308  1.0000 0.1403 0.0687 am035e100i35
 1.00 -0.35 40  1.8412 2.0636   0.6120 1.1269 1.6364  1.0000 0.1358 0.0658 am035e100i40
 1.00 -0.35 45  1.8309 2.0857   0.6192 1.1336 1.6426  1.0000 0.1313 0.0630 am035e100i45
 1.00 -0.35 50  1.8211 2.1101   0.6264 1.1407 1.6493  1.0000 0.1271 0.0602 am035e100i50
 1.00 -0.35 55  1.8122 2.1356   0.6334 1.1479 1.6563  1.0000 0.1231 0.0576 am035e100i55
 1.00 -0.35 60  1.8041 2.1617   0.6403 1.1551 1.6635  1.0000 0.1196 0.0553 am035e100i60
 1.00 -0.35 65  1.7975 2.1866   0.6464 1.1619 1.6703  1.0000 0.1166 0.0533 am035e100i65
 1.00 -0.35 70  1.7918 2.2094   0.6519 1.1680 1.6767  1.0000 0.1141 0.0517 am035e100i70
 1.00 -0.35 75  1.7875 2.2282   0.6563 1.1732 1.6822  1.0000 0.1122 0.0503 am035e100i75
 1.00 -0.35 80  1.7848 2.2427   0.6596 1.1772 1.6864  1.0000 0.1109 0.0494 am035e100i80
 1.00 -0.35 85  1.7828 2.2515   0.6617 1.1796 1.6891  1.0000 0.1100 0.0489 am035e100i85
 1.00 -0.35 90  1.7822 2.2544   0.6624 1.1805 1.6901  1.0000 0.1098 0.0487 am035e100i90
 1.00 -0.30  5  1.8786 2.0437   0.5951 1.1179 1.6323  1.0000 0.1508 0.0738 am030e100i05
 1.00 -0.30 10  1.8758 2.0469   0.5966 1.1191 1.6334  1.0000 0.1496 0.0731 am030e100i10
 1.00 -0.30 15  1.8713 2.0525   0.5991 1.1212 1.6351  1.0000 0.1476 0.0719 am030e100i15
 1.00 -0.30 20  1.8649 2.0605   0.6027 1.1240 1.6376  1.0000 0.1450 0.0704 am030e100i20
 1.00 -0.30 25  1.8576 2.0707   0.6071 1.1277 1.6408  1.0000 0.1418 0.0685 am030e100i25
 1.00 -0.30 30  1.8493 2.0833   0.6121 1.1320 1.6445  1.0000 0.1383 0.0664 am030e100i30
 1.00 -0.30 35  1.8402 2.0984   0.6178 1.1369 1.6489  1.0000 0.1344 0.0641 am030e100i35
 1.00 -0.30 40  1.8311 2.1157   0.6239 1.1423 1.6538  1.0000 0.1305 0.0617 am030e100i40
 1.00 -0.30 45  1.8216 2.1350   0.6303 1.1481 1.6592  1.0000 0.1266 0.0593 am030e100i45
 1.00 -0.30 50  1.8129 2.1564   0.6367 1.1543 1.6649  1.0000 0.1228 0.0570 am030e100i50
 1.00 -0.30 55  1.8045 2.1787   0.6431 1.1605 1.6708  1.0000 0.1193 0.0548 am030e100i55
 1.00 -0.30 60  1.7972 2.2014   0.6492 1.1667 1.6767  1.0000 0.1162 0.0528 am030e100i60
 1.00 -0.30 65  1.7907 2.2233   0.6548 1.1725 1.6825  1.0000 0.1134 0.0510 am030e100i65
 1.00 -0.30 70  1.7858 2.2431   0.6595 1.1778 1.6877  1.0000 0.1112 0.0496 am030e100i70
 1.00 -0.30 75  1.7815 2.2600   0.6636 1.1822 1.6922  1.0000 0.1094 0.0484 am030e100i75
 1.00 -0.30 80  1.7786 2.2726   0.6666 1.1855 1.6957  1.0000 0.1082 0.0476 am030e100i80
 1.00 -0.30 85  1.7770 2.2804   0.6684 1.1877 1.6978  1.0000 0.1074 0.0471 am030e100i85
 1.00 -0.30 90  1.7765 2.2832   0.6690 1.1884 1.6986  1.0000 0.1072 0.0469 am030e100i90
 1.00 -0.25  5  1.8602 2.1116   0.6113 1.1371 1.6528  1.0000 0.1416 0.0671 am025e100i05
 1.00 -0.25 10  1.8578 2.1144   0.6126 1.1381 1.6537  1.0000 0.1406 0.0665 am025e100i10
 1.00 -0.25 15  1.8538 2.1190   0.6149 1.1399 1.6552  1.0000 0.1390 0.0656 am025e100i15
 1.00 -0.25 20  1.8486 2.1258   0.6179 1.1423 1.6572  1.0000 0.1368 0.0644 am025e100i20
 1.00 -0.25 25  1.8423 2.1344   0.6217 1.1454 1.6599  1.0000 0.1342 0.0629 am025e100i25
 1.00 -0.25 30  1.8349 2.1451   0.6262 1.1490 1.6630  1.0000 0.1312 0.0612 am025e100i30
 1.00 -0.25 35  1.8272 2.1579   0.6311 1.1532 1.6667  1.0000 0.1280 0.0593 am025e100i35
 1.00 -0.25 40  1.8191 2.1726   0.6365 1.1578 1.6707  1.0000 0.1246 0.0574 am025e100i40
 1.00 -0.25 45  1.8108 2.1891   0.6421 1.1628 1.6751  1.0000 0.1213 0.0554 am025e100i45
 1.00 -0.25 50  1.8032 2.2068   0.6477 1.1680 1.6798  1.0000 0.1181 0.0535 am025e100i50
 1.00 -0.25 55  1.7956 2.2256   0.6534 1.1732 1.6846  1.0000 0.1150 0.0517 am025e100i55
 1.00 -0.25 60  1.7892 2.2446   0.6586 1.1783 1.6894  1.0000 0.1123 0.0500 am025e100i60
 1.00 -0.25 65  1.7831 2.2628   0.6635 1.1831 1.6939  1.0000 0.1099 0.0486 am025e100i65
 1.00 -0.25 70  1.7784 2.2791   0.6677 1.1875 1.6981  1.0000 0.1079 0.0474 am025e100i70
 1.00 -0.25 75  1.7748 2.2935   0.6711 1.1911 1.7016  1.0000 0.1064 0.0464 am025e100i75
 1.00 -0.25 80  1.7720 2.3042   0.6737 1.1938 1.7043  1.0000 0.1052 0.0457 am025e100i80
 1.00 -0.25 85  1.7703 2.3109   0.6753 1.1955 1.7060  1.0000 0.1046 0.0452 am025e100i85
 1.00 -0.25 90  1.7697 2.3130   0.6759 1.1961 1.7066  1.0000 0.1043 0.0451 am025e100i90
 1.00 -0.20  5  1.8395 2.1846   0.6286 1.1564 1.6726  1.0000 0.1319 0.0604 am020e100i05
 1.00 -0.20 10  1.8375 2.1869   0.6298 1.1573 1.6733  1.0000 0.1311 0.0599 am020e100i10
 1.00 -0.20 15  1.8343 2.1907   0.6317 1.1587 1.6745  1.0000 0.1298 0.0592 am020e100i15
 1.00 -0.20 20  1.8301 2.1959   0.6342 1.1607 1.6761  1.0000 0.1280 0.0583 am020e100i20
 1.00 -0.20 25  1.8247 2.2029   0.6375 1.1632 1.6782  1.0000 0.1259 0.0572 am020e100i25
 1.00 -0.20 30  1.8186 2.2114   0.6413 1.1662 1.6807  1.0000 0.1235 0.0559 am020e100i30
 1.00 -0.20 35  1.8121 2.2215   0.6454 1.1696 1.6836  1.0000 0.1209 0.0544 am020e100i35
 1.00 -0.20 40  1.8052 2.2332   0.6500 1.1733 1.6868  1.0000 0.1182 0.0529 am020e100i40
 1.00 -0.20 45  1.7983 2.2463   0.6547 1.1774 1.6902  1.0000 0.1155 0.0514 am020e100i45
 1.00 -0.20 50  1.7917 2.2601   0.6594 1.1815 1.6938  1.0000 0.1128 0.0499 am020e100i50
 1.00 -0.20 55  1.7851 2.2748   0.6642 1.1857 1.6975  1.0000 0.1103 0.0485 am020e100i55
 1.00 -0.20 60  1.7794 2.2896   0.6686 1.1898 1.7012  1.0000 0.1080 0.0472 am020e100i60
 1.00 -0.20 65  1.7744 2.3038   0.6727 1.1936 1.7046  1.0000 0.1060 0.0460 am020e100i65
 1.00 -0.20 70  1.7699 2.3166   0.6763 1.1969 1.7077  1.0000 0.1043 0.0450 am020e100i70
 1.00 -0.20 75  1.7666 2.3274   0.6791 1.1998 1.7103  1.0000 0.1030 0.0442 am020e100i75
 1.00 -0.20 80  1.7643 2.3359   0.6813 1.2019 1.7123  1.0000 0.1020 0.0437 am020e100i80
 1.00 -0.20 85  1.7629 2.3411   0.6825 1.2032 1.7136  1.0000 0.1014 0.0433 am020e100i85
 1.00 -0.20 90  1.7624 2.3429   0.6830 1.2037 1.7140  1.0000 0.1012 0.0432 am020e100i90
 1.00 -0.15  5  1.8163 2.2605   0.6473 1.1757 1.6912  1.0000 0.1215 0.0537 am015e100i05
 1.00 -0.15 10  1.8147 2.2618   0.6483 1.1764 1.6917  1.0000 0.1209 0.0534 am015e100i10
 1.00 -0.15 15  1.8121 2.2645   0.6498 1.1775 1.6926  1.0000 0.1199 0.0529 am015e100i15
 1.00 -0.15 20  1.8086 2.2685   0.6519 1.1790 1.6938  1.0000 0.1186 0.0523 am015e100i20
 1.00 -0.15 25  1.8044 2.2735   0.6545 1.1809 1.6954  1.0000 0.1170 0.0515 am015e100i25
 1.00 -0.15 30  1.7997 2.2797   0.6574 1.1832 1.6972  1.0000 0.1152 0.0505 am015e100i30
 1.00 -0.15 35  1.7945 2.2870   0.6608 1.1858 1.6993  1.0000 0.1132 0.0495 am015e100i35
 1.00 -0.15 40  1.7889 2.2952   0.6645 1.1887 1.7017  1.0000 0.1112 0.0484 am015e100i40
 1.00 -0.15 45  1.7834 2.3042   0.6682 1.1917 1.7041  1.0000 0.1091 0.0473 am015e100i45
 1.00 -0.15 50  1.7781 2.3141   0.6719 1.1947 1.7067  1.0000 0.1070 0.0462 am015e100i50
 1.00 -0.15 55  1.7727 2.3243   0.6757 1.1978 1.7093  1.0000 0.1051 0.0452 am015e100i55
 1.00 -0.15 60  1.7680 2.3344   0.6792 1.2009 1.7119  1.0000 0.1033 0.0442 am015e100i60
 1.00 -0.15 65  1.7639 2.3443   0.6824 1.2036 1.7143  1.0000 0.1017 0.0434 am015e100i65
 1.00 -0.15 70  1.7603 2.3530   0.6852 1.2061 1.7164  1.0000 0.1004 0.0427 am015e100i70
 1.00 -0.15 75  1.7573 2.3606   0.6875 1.2081 1.7182  1.0000 0.0993 0.0421 am015e100i75
 1.00 -0.15 80  1.7552 2.3663   0.6892 1.2096 1.7195  1.0000 0.0985 0.0416 am015e100i80
 1.00 -0.15 85  1.7539 2.3698   0.6902 1.2106 1.7203  1.0000 0.0980 0.0414 am015e100i85
 1.00 -0.15 90  1.7535 2.3710   0.6906 1.2109 1.7206  1.0000 0.0979 0.0413 am015e100i90
 1.00 -0.10  5  1.7890 2.3333   0.6678 1.1947 1.7082  1.0000 0.1104 0.0473 am010e100i05
 1.00 -0.10 10  1.7879 2.3344   0.6685 1.1952 1.7086  1.0000 0.1100 0.0471 am010e100i10
 1.00 -0.10 15  1.7862 2.3359   0.6695 1.1959 1.7091  1.0000 0.1094 0.0468 am010e100i15
 1.00 -0.10 20  1.7839 2.3382   0.6710 1.1970 1.7099  1.0000 0.1085 0.0464 am010e100i20
 1.00 -0.10 25  1.7809 2.3410   0.6729 1.1983 1.7110  1.0000 0.1075 0.0459 am010e100i25
 1.00 -0.10 30  1.7774 2.3448   0.6750 1.1998 1.7122  1.0000 0.1062 0.0453 am010e100i30
 1.00 -0.10 35  1.7737 2.3488   0.6775 1.2016 1.7135  1.0000 0.1049 0.0447 am010e100i35
 1.00 -0.10 40  1.7698 2.3535   0.6800 1.2035 1.7150  1.0000 0.1035 0.0440 am010e100i40
 1.00 -0.10 45  1.7659 2.3587   0.6826 1.2054 1.7166  1.0000 0.1021 0.0433 am010e100i45
 1.00 -0.10 50  1.7619 2.3643   0.6853 1.2074 1.7181  1.0000 0.1007 0.0426 am010e100i50
 1.00 -0.10 55  1.7579 2.3699   0.6880 1.2094 1.7197  1.0000 0.0993 0.0419 am010e100i55
 1.00 -0.10 60  1.7544 2.3756   0.6905 1.2114 1.7211  1.0000 0.0981 0.0413 am010e100i60
 1.00 -0.10 65  1.7514 2.3809   0.6927 1.2132 1.7227  1.0000 0.0970 0.0407 am010e100i65
 1.00 -0.10 70  1.7488 2.3857   0.6946 1.2147 1.7240  1.0000 0.0960 0.0403 am010e100i70
 1.00 -0.10 75  1.7467 2.3898   0.6962 1.2160 1.7250  1.0000 0.0953 0.0399 am010e100i75
 1.00 -0.10 80  1.7450 2.3929   0.6974 1.2169 1.7258  1.0000 0.0947 0.0396 am010e100i80
 1.00 -0.10 85  1.7440 2.3948   0.6981 1.2175 1.7263  1.0000 0.0944 0.0394 am010e100i85
 1.00 -0.10 90  1.7437 2.3955   0.6984 1.2177 1.7265  1.0000 0.0942 0.0393 am010e100i90
 1.00 -0.05  5  1.7572 2.3931   0.6903 1.2130 1.7232  1.0000 0.0987 0.0412 am005e100i05
 1.00 -0.05 10  1.7566 2.3935   0.6906 1.2132 1.7233  1.0000 0.0985 0.0411 am005e100i10
 1.00 -0.05 15  1.7557 2.3940   0.6912 1.2136 1.7236  1.0000 0.0982 0.0410 am005e100i15
 1.00 -0.05 20  1.7544 2.3949   0.6920 1.2141 1.7240  1.0000 0.0977 0.0408 am005e100i20
 1.00 -0.05 25  1.7529 2.3959   0.6930 1.2148 1.7245  1.0000 0.0972 0.0406 am005e100i25
 1.00 -0.05 30  1.7511 2.3971   0.6941 1.2155 1.7251  1.0000 0.0966 0.0403 am005e100i30
 1.00 -0.05 35  1.7492 2.3984   0.6954 1.2164 1.7257  1.0000 0.0959 0.0400 am005e100i35
 1.00 -0.05 40  1.7470 2.4000   0.6968 1.2173 1.7264  1.0000 0.0952 0.0397 am005e100i40
 1.00 -0.05 45  1.7447 2.4017   0.6983 1.2182 1.7271  1.0000 0.0945 0.0393 am005e100i45
 1.00 -0.05 50  1.7424 2.4035   0.6997 1.2192 1.7278  1.0000 0.0937 0.0390 am005e100i50
 1.00 -0.05 55  1.7403 2.4053   0.7011 1.2201 1.7285  1.0000 0.0930 0.0387 am005e100i55
 1.00 -0.05 60  1.7383 2.4070   0.7024 1.2210 1.7292  1.0000 0.0924 0.0384 am005e100i60
 1.00 -0.05 65  1.7366 2.4087   0.7036 1.2219 1.7298  1.0000 0.0918 0.0381 am005e100i65
 1.00 -0.05 70  1.7351 2.4102   0.7046 1.2226 1.7304  1.0000 0.0913 0.0379 am005e100i70
 1.00 -0.05 75  1.7339 2.4113   0.7055 1.2232 1.7308  1.0000 0.0909 0.0377 am005e100i75
 1.00 -0.05 80  1.7330 2.4122   0.7061 1.2236 1.7311  1.0000 0.0906 0.0376 am005e100i80
 1.00 -0.05 85  1.7325 2.4129   0.7064 1.2239 1.7313  1.0000 0.0904 0.0375 am005e100i85
 1.00 -0.05 90  1.7323 2.4130   0.7066 1.2240 1.7314  1.0000 0.0903 0.0374 am005e100i90
 1.00 +0.00  5  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i05
 1.00 +0.00 10  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i10
 1.00 +0.00 15  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i15
 1.00 +0.00 20  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i20
 1.00 +0.00 25  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i25
 1.00 +0.00 30  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i30
 1.00 +0.00 35  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i35
 1.00 +0.00 40  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i40
 1.00 +0.00 45  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i45
 1.00 +0.00 50  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i50
 1.00 +0.00 55  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i55
 1.00 +0.00 60  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i60
 1.00 +0.00 65  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i65
 1.00 +0.00 70  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i70
 1.00 +0.00 75  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i75
 1.00 +0.00 80  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i80
 1.00 +0.00 85  1.7191 2.4200   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i85
 1.00 +0.00 90  1.7191 2.4201   0.7152 1.2296 1.7355  1.0000 0.0862 0.0356 ap000e100i90
 1.00 +0.05  5  1.6723 2.3782   0.7433 1.2431 1.7449  1.0000 0.0729 0.0307 ap005e100i05
 1.00 +0.05 10  1.6730 2.3789   0.7429 1.2429 1.7447  1.0000 0.0731 0.0307 ap005e100i10
 1.00 +0.05 15  1.6741 2.3799   0.7422 1.2425 1.7445  1.0000 0.0734 0.0309 ap005e100i15
 1.00 +0.05 20  1.6757 2.3814   0.7412 1.2421 1.7442  1.0000 0.0739 0.0310 ap005e100i20
 1.00 +0.05 25  1.6776 2.3833   0.7400 1.2415 1.7437  1.0000 0.0744 0.0312 ap005e100i25
 1.00 +0.05 30  1.6799 2.3854   0.7386 1.2408 1.7433  1.0000 0.0750 0.0314 ap005e100i30
 1.00 +0.05 35  1.6824 2.3881   0.7371 1.2401 1.7428  1.0000 0.0757 0.0317 ap005e100i35
 1.00 +0.05 40  1.6851 2.3908   0.7355 1.2393 1.7422  1.0000 0.0765 0.0320 ap005e100i40
 1.00 +0.05 45  1.6880 2.3937   0.7337 1.2385 1.7417  1.0000 0.0772 0.0323 ap005e100i45
 1.00 +0.05 50  1.6908 2.3965   0.7320 1.2378 1.7412  1.0000 0.0780 0.0325 ap005e100i50
 1.00 +0.05 55  1.6934 2.3995   0.7305 1.2370 1.7407  1.0000 0.0787 0.0328 ap005e100i55
 1.00 +0.05 60  1.6959 2.4022   0.7290 1.2363 1.7402  1.0000 0.0795 0.0331 ap005e100i60
 1.00 +0.05 65  1.6982 2.4048   0.7277 1.2357 1.7398  1.0000 0.0801 0.0333 ap005e100i65
 1.00 +0.05 70  1.7001 2.4069   0.7265 1.2352 1.7394  1.0000 0.0807 0.0335 ap005e100i70
 1.00 +0.05 75  1.7017 2.4087   0.7256 1.2348 1.7391  1.0000 0.0811 0.0337 ap005e100i75
 1.00 +0.05 80  1.7029 2.4101   0.7249 1.2344 1.7389  1.0000 0.0814 0.0338 ap005e100i80
 1.00 +0.05 85  1.7037 2.4110   0.7245 1.2343 1.7388  1.0000 0.0817 0.0339 ap005e100i85
 1.00 +0.05 90  1.7039 2.4112   0.7243 1.2342 1.7387  1.0000 0.0817 0.0339 ap005e100i90
 1.00 +0.10  5  1.6128 2.2119   0.7759 1.2514 1.7518  1.0000 0.0589 0.0266 ap010e100i05
 1.00 +0.10 10  1.6144 2.2156   0.7749 1.2510 1.7515  1.0000 0.0593 0.0268 ap010e100i10
 1.00 +0.10 15  1.6172 2.2216   0.7732 1.2504 1.7510  1.0000 0.0599 0.0270 ap010e100i15
 1.00 +0.10 20  1.6210 2.2301   0.7709 1.2496 1.7504  1.0000 0.0608 0.0272 ap010e100i20
 1.00 +0.10 25  1.6256 2.2404   0.7682 1.2487 1.7497  1.0000 0.0618 0.0276 ap010e100i25
 1.00 +0.10 30  1.6306 2.2523   0.7651 1.2476 1.7489  1.0000 0.0631 0.0280 ap010e100i30
 1.00 +0.10 35  1.6364 2.2656   0.7617 1.2464 1.7479  1.0000 0.0645 0.0284 ap010e100i35
 1.00 +0.10 40  1.6428 2.2799   0.7580 1.2452 1.7470  1.0000 0.0660 0.0289 ap010e100i40
 1.00 +0.10 45  1.6492 2.2948   0.7543 1.2440 1.7461  1.0000 0.0675 0.0294 ap010e100i45
 1.00 +0.10 50  1.6555 2.3097   0.7507 1.2429 1.7452  1.0000 0.0691 0.0299 ap010e100i50
 1.00 +0.10 55  1.6619 2.3240   0.7472 1.2418 1.7443  1.0000 0.0707 0.0304 ap010e100i55
 1.00 +0.10 60  1.6679 2.3376   0.7439 1.2408 1.7436  1.0000 0.0722 0.0309 ap010e100i60
 1.00 +0.10 65  1.6731 2.3500   0.7411 1.2399 1.7429  1.0000 0.0735 0.0313 ap010e100i65
 1.00 +0.10 70  1.6777 2.3605   0.7386 1.2391 1.7423  1.0000 0.0747 0.0317 ap010e100i70
 1.00 +0.10 75  1.6815 2.3693   0.7366 1.2385 1.7418  1.0000 0.0757 0.0319 ap010e100i75
 1.00 +0.10 80  1.6843 2.3757   0.7351 1.2381 1.7415  1.0000 0.0764 0.0322 ap010e100i80
 1.00 +0.10 85  1.6860 2.3795   0.7342 1.2378 1.7413  1.0000 0.0768 0.0323 ap010e100i85
 1.00 +0.10 90  1.6866 2.3809   0.7339 1.2378 1.7413  1.0000 0.0770 0.0323 ap010e100i90
 1.00 +0.15  5  1.5351 1.8524   0.8146 1.2505 1.7575  1.0000 0.0441 0.0238 ap015e100i05
 1.00 +0.15 10  1.5381 1.8635   0.8128 1.2502 1.7571  1.0000 0.0446 0.0239 ap015e100i10
 1.00 +0.15 15  1.5430 1.8817   0.8099 1.2497 1.7565  1.0000 0.0456 0.0242 ap015e100i15
 1.00 +0.15 20  1.5499 1.9062   0.8059 1.2490 1.7556  1.0000 0.0468 0.0246 ap015e100i20
 1.00 +0.15 25  1.5578 1.9363   0.8013 1.2482 1.7546  1.0000 0.0484 0.0250 ap015e100i25
 1.00 +0.15 30  1.5674 1.9710   0.7958 1.2474 1.7534  1.0000 0.0503 0.0255 ap015e100i30
 1.00 +0.15 35  1.5778 2.0094   0.7900 1.2464 1.7522  1.0000 0.0524 0.0261 ap015e100i35
 1.00 +0.15 40  1.5890 2.0498   0.7838 1.2454 1.7509  1.0000 0.0547 0.0267 ap015e100i40
 1.00 +0.15 45  1.6005 2.0912   0.7776 1.2445 1.7496  1.0000 0.0571 0.0273 ap015e100i45
 1.00 +0.15 50  1.6121 2.1324   0.7714 1.2436 1.7484  1.0000 0.0596 0.0280 ap015e100i50
 1.00 +0.15 55  1.6232 2.1718   0.7656 1.2428 1.7473  1.0000 0.0621 0.0286 ap015e100i55
 1.00 +0.15 60  1.6336 2.2084   0.7603 1.2421 1.7462  1.0000 0.0644 0.0291 ap015e100i60
 1.00 +0.15 65  1.6431 2.2414   0.7555 1.2414 1.7453  1.0000 0.0665 0.0297 ap015e100i65
 1.00 +0.15 70  1.6510 2.2694   0.7516 1.2409 1.7446  1.0000 0.0684 0.0301 ap015e100i70
 1.00 +0.15 75  1.6576 2.2920   0.7484 1.2404 1.7440  1.0000 0.0699 0.0305 ap015e100i75
 1.00 +0.15 80  1.6625 2.3087   0.7460 1.2401 1.7436  1.0000 0.0710 0.0308 ap015e100i80
 1.00 +0.15 85  1.6655 2.3188   0.7445 1.2400 1.7433  1.0000 0.0717 0.0309 ap015e100i85
 1.00 +0.15 90  1.6665 2.3221   0.7440 1.2399 1.7433  1.0000 0.0720 0.0310 ap015e100i90
 1.00 +0.20  5  1.4292 1.2627   0.8634 1.2339 1.7656  1.0000 0.0284 0.0225 ap020e100i05
 1.00 +0.20 10  1.4344 1.2860   0.8604 1.2341 1.7650  1.0000 0.0292 0.0227 ap020e100i10
 1.00 +0.20 15  1.4431 1.3239   0.8555 1.2345 1.7640  1.0000 0.0304 0.0230 ap020e100i15
 1.00 +0.20 20  1.4543 1.3753   0.8491 1.2350 1.7627  1.0000 0.0321 0.0233 ap020e100i20
 1.00 +0.20 25  1.4685 1.4383   0.8413 1.2355 1.7611  1.0000 0.0342 0.0238 ap020e100i25
 1.00 +0.20 30  1.4845 1.5108   0.8327 1.2361 1.7594  1.0000 0.0367 0.0243 ap020e100i30
 1.00 +0.20 35  1.5019 1.5903   0.8234 1.2367 1.7575  1.0000 0.0396 0.0249 ap020e100i35
 1.00 +0.20 40  1.5204 1.6742   0.8138 1.2374 1.7557  1.0000 0.0427 0.0255 ap020e100i40
 1.00 +0.20 45  1.5392 1.7596   0.8042 1.2379 1.7539  1.0000 0.0460 0.0261 ap020e100i45
 1.00 +0.20 50  1.5577 1.8439   0.7950 1.2384 1.7522  1.0000 0.0494 0.0268 ap020e100i50
 1.00 +0.20 55  1.5753 1.9245   0.7864 1.2389 1.7507  1.0000 0.0528 0.0274 ap020e100i55
 1.00 +0.20 60  1.5919 1.9992   0.7785 1.2393 1.7492  1.0000 0.0560 0.0280 ap020e100i60
 1.00 +0.20 65  1.6067 2.0658   0.7715 1.2396 1.7480  1.0000 0.0590 0.0286 ap020e100i65
 1.00 +0.20 70  1.6193 2.1225   0.7657 1.2399 1.7469  1.0000 0.0616 0.0290 ap020e100i70
 1.00 +0.20 75  1.6294 2.1682   0.7610 1.2401 1.7461  1.0000 0.0637 0.0294 ap020e100i75
 1.00 +0.20 80  1.6370 2.2015   0.7576 1.2402 1.7455  1.0000 0.0653 0.0297 ap020e100i80
 1.00 +0.20 85  1.6416 2.2220   0.7556 1.2403 1.7452  1.0000 0.0663 0.0299 ap020e100i85
 1.00 +0.20 90  1.6430 2.2288   0.7549 1.2403 1.7451  1.0000 0.0667 0.0299 ap020e100i90
 1.00 +0.25  5  1.2710 0.5148   0.9338 1.1869 1.7809  1.0000 0.0120 0.0232 ap025e100i05
 1.00 +0.25 10  1.2815 0.5504   0.9280 1.1892 1.7798  1.0000 0.0129 0.0234 ap025e100i10
 1.00 +0.25 15  1.2975 0.6089   0.9193 1.1928 1.7781  1.0000 0.0144 0.0236 ap025e100i15
 1.00 +0.25 20  1.3187 0.6886   0.9079 1.1973 1.7759  1.0000 0.0164 0.0239 ap025e100i20
 1.00 +0.25 25  1.3438 0.7873   0.8947 1.2022 1.7733  1.0000 0.0191 0.0242 ap025e100i25
 1.00 +0.25 30  1.3716 0.9023   0.8802 1.2073 1.7704  1.0000 0.0222 0.0247 ap025e100i30
 1.00 +0.25 35  1.4009 1.0296   0.8653 1.2123 1.7674  1.0000 0.0259 0.0251 ap025e100i35
 1.00 +0.25 40  1.4308 1.1655   0.8505 1.2169 1.7644  1.0000 0.0299 0.0256 ap025e100i40
 1.00 +0.25 45  1.4605 1.3055   0.8361 1.2212 1.7614  1.0000 0.0341 0.0261 ap025e100i45
 1.00 +0.25 50  1.4893 1.4449   0.8225 1.2250 1.7586  1.0000 0.0385 0.0266 ap025e100i50
 1.00 +0.25 55  1.5163 1.5794   0.8101 1.2283 1.7560  1.0000 0.0429 0.0272 ap025e100i55
 1.00 +0.25 60  1.5410 1.7048   0.7989 1.2311 1.7537  1.0000 0.0471 0.0276 ap025e100i60
 1.00 +0.25 65  1.5629 1.8173   0.7892 1.2335 1.7518  1.0000 0.0510 0.0280 ap025e100i65
 1.00 +0.25 70  1.5816 1.9136   0.7811 1.2354 1.7501  1.0000 0.0544 0.0284 ap025e100i70
 1.00 +0.25 75  1.5963 1.9916   0.7748 1.2369 1.7488  1.0000 0.0572 0.0287 ap025e100i75
 1.00 +0.25 80  1.6073 2.0486   0.7702 1.2379 1.7479  1.0000 0.0593 0.0290 ap025e100i80
 1.00 +0.25 85  1.6139 2.0835   0.7674 1.2385 1.7474  1.0000 0.0606 0.0291 ap025e100i85
 1.00 +0.25 90  1.6160 2.0952   0.7665 1.2387 1.7472  1.0000 0.0611 0.0291 ap025e100i90
 1.00 +0.30  5  1.2387 1.1678   1.8104 2.2426 2.7653  1.0000 0.0075 0.0064 ap030e100i05
 1.00 +0.30 10  1.2402 1.1801   1.8084 2.2428 2.7647  1.0000 0.0077 0.0065 ap030e100i10
 1.00 +0.30 15  1.2425 1.1994   1.8052 2.2430 2.7637  1.0000 0.0080 0.0066 ap030e100i15
 1.00 +0.30 20  1.2455 1.2249   1.8011 2.2434 2.7626  1.0000 0.0083 0.0068 ap030e100i20
 1.00 +0.30 25  1.1300 0.1161   0.9894 1.1180 1.7963  1.0000 0.0031 0.0268 ap030e100i25
 1.00 +0.30 30  1.1975 0.2565   0.9546 1.1432 1.7911  1.0000 0.0069 0.0270 ap030e100i30
 1.00 +0.30 35  1.2557 0.4168   0.9254 1.1620 1.7856  1.0000 0.0113 0.0272 ap030e100i35
 1.00 +0.30 40  1.3085 0.5929   0.8997 1.1772 1.7801  1.0000 0.0162 0.0273 ap030e100i40
 1.00 +0.30 45  1.3574 0.7793   0.8766 1.1899 1.7749  1.0000 0.0214 0.0275 ap030e100i45
 1.00 +0.30 50  1.4023 0.9700   0.8560 1.2004 1.7699  1.0000 0.0269 0.0277 ap030e100i50
 1.00 +0.30 55  1.4429 1.1585   0.8380 1.2091 1.7654  1.0000 0.0323 0.0279 ap030e100i55
 1.00 +0.30 60  1.4791 1.3381   0.8224 1.2163 1.7614  1.0000 0.0376 0.0281 ap030e100i60
 1.00 +0.30 65  1.5105 1.5021   0.8091 1.2222 1.7579  1.0000 0.0425 0.0283 ap030e100i65
 1.00 +0.30 70  1.5367 1.6450   0.7983 1.2268 1.7551  1.0000 0.0468 0.0284 ap030e100i70
 1.00 +0.30 75  1.5575 1.7617   0.7899 1.2303 1.7529  1.0000 0.0503 0.0286 ap030e100i75
 1.00 +0.30 80  1.5726 1.8481   0.7839 1.2327 1.7513  1.0000 0.0530 0.0287 ap030e100i80
 1.00 +0.30 85  1.5818 1.9012   0.7803 1.2342 1.7504  1.0000 0.0546 0.0287 ap030e100i85
 1.00 +0.30 90  1.5848 1.9192   0.7791 1.2347 1.7500  1.0000 0.0551 0.0287 ap030e100i90
 1.00 +0.35  5  1.1841 0.6831   1.8649 2.2083 2.7802  1.0000 0.0045 0.0067 ap035e100i05
 1.00 +0.35 10  1.1876 0.7081   1.8609 2.2099 2.7790  1.0000 0.0048 0.0067 ap035e100i10
 1.00 +0.35 15  1.1930 0.7482   1.8545 2.2125 2.7773  1.0000 0.0051 0.0068 ap035e100i15
 1.00 +0.35 20  1.1998 0.8007   1.8466 2.2156 2.7751  1.0000 0.0056 0.0070 ap035e100i20
 1.00 +0.35 25  1.2078 0.8636   1.8374 2.2192 2.7725  1.0000 0.0062 0.0071 ap035e100i25
 1.00 +0.35 30  1.2164 0.9335   1.8275 2.2229 2.7697  1.0000 0.0069 0.0073 ap035e100i30
 1.00 +0.35 35  1.2252 1.0075   1.8172 2.2266 2.7669  1.0000 0.0076 0.0076 ap035e100i35
 1.00 +0.35 40  1.0921 0.0553   0.9938 1.0853 1.8073  1.0000 0.0017 0.0309 ap035e100i40
 1.00 +0.35 45  1.2079 0.2616   0.9371 1.1320 1.7978  1.0000 0.0080 0.0305 ap035e100i45
 1.00 +0.35 50  1.2863 0.4816   0.9009 1.1588 1.7890  1.0000 0.0145 0.0302 ap035e100i50
 1.00 +0.35 55  1.3496 0.7077   0.8730 1.1781 1.7810  1.0000 0.0211 0.0299 ap035e100i55
 1.00 +0.35 60  1.4029 0.9307   0.8504 1.1929 1.7739  1.0000 0.0275 0.0296 ap035e100i60
 1.00 +0.35 65  1.4476 1.1410   0.8320 1.2044 1.7679  1.0000 0.0335 0.0293 ap035e100i65
 1.00 +0.35 70  1.4841 1.3292   0.8175 1.2132 1.7630  1.0000 0.0387 0.0291 ap035e100i70
 1.00 +0.35 75  1.5124 1.4861   0.8065 1.2198 1.7591  1.0000 0.0430 0.0290 ap035e100i75
 1.00 +0.35 80  1.5326 1.6043   0.7988 1.2243 1.7564  1.0000 0.0463 0.0289 ap035e100i80
 1.00 +0.35 85  1.5451 1.6777   0.7942 1.2270 1.7548  1.0000 0.0483 0.0288 ap035e100i85
 1.00 +0.35 90  1.5491 1.7026   0.7926 1.2279 1.7542  1.0000 0.0490 0.0288 ap035e100i90
 1.00 +0.40  5  1.0468 0.0434   1.9983 2.0919 2.8149  1.0000 0.0003 0.0078 ap040e100i05
 1.00 +0.40 10  1.0635 0.0785   1.9808 2.1067 2.8125  1.0000 0.0006 0.0078 ap040e100i10
 1.00 +0.40 15  1.0840 0.1356   1.9594 2.1240 2.8087  1.0000 0.0011 0.0078 ap040e100i15
 1.00 +0.40 20  1.1054 0.2125   1.9368 2.1410 2.8039  1.0000 0.0017 0.0079 ap040e100i20
 1.00 +0.40 25  1.1269 0.3067   1.9142 2.1570 2.7984  1.0000 0.0025 0.0080 ap040e100i25
 1.00 +0.40 30  1.1477 0.4147   1.8923 2.1718 2.7925  1.0000 0.0034 0.0081 ap040e100i30
 1.00 +0.40 35  1.1672 0.5326   1.8719 2.1849 2.7866  1.0000 0.0044 0.0082 ap040e100i35
 1.00 +0.40 40  1.1854 0.6567   1.8528 2.1964 2.7808  1.0000 0.0055 0.0084 ap040e100i40
 1.00 +0.40 45  1.2021 0.7823   1.8353 2.2063 2.7754  1.0000 0.0067 0.0085 ap040e100i45
 1.00 +0.40 50  1.0838 0.0433   0.9872 1.0700 1.8194  1.0000 0.0015 0.0342 ap040e100i50
 1.00 +0.40 55  1.2218 0.2803   0.9227 1.1274 1.8055  1.0000 0.0093 0.0331 ap040e100i55
 1.00 +0.40 60  1.3064 0.5250   0.8861 1.1576 1.7934  1.0000 0.0169 0.0322 ap040e100i60
 1.00 +0.40 65  1.3708 0.7655   0.8597 1.1785 1.7833  1.0000 0.0240 0.0313 ap040e100i65
 1.00 +0.40 70  1.4212 0.9883   0.8399 1.1937 1.7750  1.0000 0.0302 0.0306 ap040e100i70
 1.00 +0.40 75  1.4594 1.1799   0.8254 1.2046 1.7686  1.0000 0.0354 0.0300 ap040e100i75
 1.00 +0.40 80  1.4865 1.3276   0.8154 1.2121 1.7641  1.0000 0.0393 0.0296 ap040e100i80
 1.00 +0.40 85  1.5026 1.4208   0.8095 1.2164 1.7614  1.0000 0.0417 0.0293 ap040e100i85
 1.00 +0.40 90  1.5080 1.4526   0.8076 1.2179 1.7604  1.0000 0.0425 0.0292 ap040e100i90
 1.00 +0.45  5  1.0946 0.3433   2.8943 3.1681 3.8004  1.0000 0.0011 0.0033 ap045e100i05
 1.00 +0.45 10  1.0984 0.3725   2.8881 3.1723 3.7984  1.0000 0.0012 0.0033 ap045e100i10
 1.00 +0.45 15  1.1042 0.4193   2.8785 3.1786 3.7953  1.0000 0.0014 0.0034 ap045e100i15
 1.00 +0.45 20  1.1114 0.4811   2.8668 3.1861 3.7914  1.0000 0.0016 0.0034 ap045e100i20
 1.00 +0.45 25  1.1192 0.5543   2.8538 3.1941 3.7869  1.0000 0.0019 0.0035 ap045e100i25
 1.00 +0.45 30  1.1273 0.6361   2.8406 3.2021 3.7823  1.0000 0.0023 0.0036 ap045e100i30
 1.00 +0.45 35  1.1352 0.7226   2.8275 3.2097 3.7777  1.0000 0.0027 0.0037 ap045e100i35
 1.00 +0.45 40  1.0901 0.1461   1.9411 2.1159 2.8152  1.0000 0.0014 0.0098 ap045e100i40
 1.00 +0.45 45  1.1312 0.3106   1.9001 2.1493 2.8037  1.0000 0.0030 0.0097 ap045e100i45
 1.00 +0.45 50  1.1627 0.4809   1.8689 2.1729 2.7932  1.0000 0.0046 0.0096 ap045e100i50
 1.00 +0.45 55  1.1883 0.6513   1.8437 2.1909 2.7840  1.0000 0.0062 0.0096 ap045e100i55
 1.00 +0.45 60  1.1691 0.1586   0.9405 1.0995 1.8230  1.0000 0.0057 0.0360 ap045e100i60
 1.00 +0.45 65  1.2741 0.4079   0.8955 1.1410 1.8060  1.0000 0.0140 0.0343 ap045e100i65
 1.00 +0.45 70  1.3459 0.6488   0.8667 1.1665 1.7926  1.0000 0.0213 0.0329 ap045e100i70
 1.00 +0.45 75  1.3975 0.8635   0.8472 1.1839 1.7823  1.0000 0.0274 0.0318 ap045e100i75
 1.00 +0.45 80  1.4331 1.0338   0.8341 1.1954 1.7751  1.0000 0.0320 0.0309 ap045e100i80
 1.00 +0.45 85  1.4541 1.1433   0.8266 1.2020 1.7707  1.0000 0.0348 0.0304 ap045e100i85
 1.00 +0.45 90  1.4610 1.1811   0.8242 1.2042 1.7693  1.0000 0.0357 0.0302 ap045e100i90
 1.00 +0.50  5  1.0761 0.3677   3.8773 4.1723 4.8017  1.0000 0.0007 0.0018 ap050e100i05
 1.00 +0.50 10  1.0788 0.3956   3.8714 4.1764 4.7996  1.0000 0.0007 0.0019 ap050e100i10
 1.00 +0.50 15  1.0828 0.4397   3.8627 4.1824 4.7962  1.0000 0.0008 0.0019 ap050e100i15
 1.00 +0.50 20  1.0876 0.4971   3.8520 4.1896 4.7920  1.0000 0.0010 0.0019 ap050e100i20
 1.00 +0.50 25  1.0930 0.5651   3.8403 4.1973 4.7873  1.0000 0.0011 0.0020 ap050e100i25
 1.00 +0.50 30  1.0429 0.0662   2.9639 3.0911 3.8283  1.0000 0.0003 0.0044 ap050e100i30
 1.00 +0.50 35  1.0725 0.1897   2.9185 3.1302 3.8166  1.0000 0.0008 0.0044 ap050e100i35
 1.00 +0.50 40  1.0939 0.3227   2.8857 3.1567 3.8055  1.0000 0.0014 0.0044 ap050e100i40
 1.00 +0.50 45  1.1113 0.4609   2.8590 3.1771 3.7953  1.0000 0.0020 0.0044 ap050e100i45
 1.00 +0.50 50  1.0412 0.0299   1.9817 2.0635 2.8366  1.0000 0.0003 0.0115 ap050e100i50
 1.00 +0.50 55  1.1152 0.2291   1.9091 2.1291 2.8176  1.0000 0.0025 0.0111 ap050e100i55
 1.00 +0.50 60  1.1575 0.4340   1.8688 2.1630 2.8018  1.0000 0.0046 0.0107 ap050e100i60
 1.00 +0.50 65  1.1300 0.0925   0.9537 1.0776 1.8398  1.0000 0.0036 0.0384 ap050e100i65
 1.00 +0.50 70  1.2509 0.3338   0.9019 1.1283 1.8178  1.0000 0.0120 0.0361 ap050e100i70
 1.00 +0.50 75  1.3235 0.5573   0.8736 1.1562 1.8017  1.0000 0.0191 0.0342 ap050e100i75
 1.00 +0.50 80  1.3711 0.7400   0.8559 1.1734 1.7905  1.0000 0.0243 0.0329 ap050e100i80
 1.00 +0.50 85  1.3982 0.8603   0.8462 1.1831 1.7839  1.0000 0.0276 0.0321 ap050e100i85
 1.00 +0.50 90  1.4072 0.9022   0.8430 1.1862 1.7816  1.0000 0.0287 0.0318 ap050e100i90

